Phonon Self-Energy Corrections: To Screen, or Not to Screen

First-principles calculations of phonons are often based on the adiabatic approximation and on Brillouin-zone samplings that might not always be sufficient to capture the subtleties of Kohn anomalies. These shortcomings can be addressed through corrections to the phonon self-energy arising from the low-energy electrons. The exact self-energy involves a product of a bare and a screened electron-phonon vertex [Rev. Mod. Phys. 89, 015003 (2017)]; still, calculations often employ two adiabatically screened vertices, which have been proposed as a reliable approximation for self-energy differences [Phys. Rev. B 82, 165111 (2010)]. We assess the accuracy of both approaches in estimating the phonon spectral functions of model Hamiltonians and the adiabatic low-temperature phonon dispersions of monolayer TaS$_2$ and doped MoS$_2$. We find that the approximate method yields excellent corrections at low computational cost, due to its designed error cancellation to first order, while using a bare vertex could in principle improve these results but is challenging in practice. We offer an alternative strategy based on downfolding to partially screened phonons and interactions [Phys. Rev. B 92, 245108 (2015)]. This is a natural scheme to include electron-electron interactions and tackle phonons in strongly correlated materials and the frequency dependence of the electron-phonon vertex.

==> anc/README.md <==
# qe2screen

This repository contains the source code and data associated with the paper:

- Jan Berges, Nina Girotto, Tim Wehling, Nicola Marzari, and Samuel Poncé,
  *Phonon Self-Energy Corrections: To Screen, or Not to Screen*,
  [arXiv:2212.11806](https://arxiv.org/abs/2212.11806)

## Quantum ESPRESSO patch

The data shown in our paper have been calculated with a modified version of the
PHonon and EPW codes of Quantum ESPRESSO. In particular, we have introduced the
inputs and outputs listed below.

### Installation

Attached we provide a patch with the relevant modifications that can be applied
to version 6.8 of Quantum ESPRESSO. This can either be done with Git:

    git clone https://gitlab.com/QEF/q-e.git
    cd q-e
    git checkout qe-6.8
    git apply path/to/qe2screen.patch

Or without Git:

    wget https://github.com/QEF/q-e/releases/download/qe-6.8/qe-6.8-ReleasePack.tgz
    tar -xzf qe-6.8-ReleasePack.tgz
    cd qe-6.8
    patch -p1 < path/to/qe2screen.patch

Afterward, Quantum ESPRESSO can be installed as usual.

### Changes in PHonon

We have introduced the following inputs in `ph.x`:

- `cdfpt_min`: Lower bound of cDFPT active energy window in eV
- `cdfpt_max`: Upper bound of cDFPT active energy window in eV
    - If not set, a standard DFPT calculation is done
    - Default `dis_froz_min` and `dis_froz_max` in EPW
    - The energy is *not* measured from the Fermi level
- `bare`: Suppress electronic response to atomic displacements? [`false`]
- `ibndprt`: Band index for which k = 0 vertex shall be printed

A cDFPT calculation creates an additional output file:

- `outdir/_ph0/prefix.phsave/cdfpt_subspace.xml`: Information passed on to EPW

### Changes in EPW

We have introduced the following inputs in `epw.x`:

- `cdfpt_dir`: Equivalent of `dvscf_dir` for cDFPT data
- `xdfpt_dir`: Equivalent of `dvscf_dir` for extra DFPT data (low smearing)
- `unscreen_fine`: Perform unscreening on fine mesh? [`false`]
- `geff`: Drop negative eigenvalue of outer product of vertices? [`false`]
- `bare`: Is the data in `cdfpt_dir` bare (relevant for unscreening)? [`false`]
- `types`: Smearing types corresponding to `temps` [`-99`]
    - `0`: Gaussian
    - `1`: Methfessel-Paxton
    - `-1`: Marzari-Vanderbilt
    - `-99`: Fermi-Dirac
- `temp_inf`: High smearing at which phonons are interpolated in K
- `type_inf`: Smearing type corresponding to `temp_inf` [`-99`]
- `corr`: Method to correct screened vertex [`0`]
    - `0`: No correction
    - `1`: cRPA correction I
    - `2`: Linear correction II
    - Negative band index: Correction II applied to single band
- `phlabel`: Filename stem for band plots [`phband`]
- `prtgkkc`: Equivalent of `prtgkk` for cDFPT data [`false`]
- `prtgkkx`: Equivalent of `prtgkk` for extra DFPT data [`false`]
- `lpolarc`: Equivalent of `lpolar` for cDFPT data [`true`]
- `lpolarx`: Equivalent of `lpolar` for extra DFPT data [`false`]
- `L`: Range-separation parameter [`0`]
- `perp`: Take out-of-plane polarizability into account (for `L > 0`)? [`false`]

Some inputs are used differently in the cDFPT case:

- `asr_typ`: The new option `'none'` disables the ASR correction [`'simple'`]
- `temps`: Low smearings for which the phonon frequencies are estimated in K
- `degaussw`: Self-energy smearing for phonon spectral function in eV [`0.025`]
- `degaussq`: Overall smearing for phonon spectral function in meV [`0.05`]

EPW also watches for new optional input files:

- `dipole.fmt`: Alternative DFPT Born effective charges
- `dipolec.fmt`: Alternative cDFPT Born effective charges
- `dipolex.fmt`: Alternative extra DFPT Born effective charges
- `quadrupolec.fmt`: Equivalent of `quadrupole.fmt` for cDFPT data
- `quadrupolex.fmt`: Equivalent of `quadrupole.fmt` for extra DFPT data

In a cDFPT calculation, `band_plot` produces several output files:

- `phlabel.freq`: DFPT phonon frequencies
    - Custom filename stem defined via the input `phlabel`
- `phlabelc.freq`: cDFPT phonon frequencies
- `phlabelx.freq`: Extra DFPT phonon frequencies
- `phlabelr.freq`: Renormalized DFPT phonon frequencies
    - Phonon frequencies at `temp_inf` if given
    - Otherwise unscreened DFPT phonon frequencies
- `phlabelcr.freq`: Renormalized cDFPT phonon frequencies
    - Phonon frequencies at `temp_inf` if given
    - Otherwise equal to DFPT phonon frequencies (sanity check)
- `phlabelrn.freq`: DFPT-DFPT phonon frequencies for `n`th smearing
- `phlabelcrn.freq`: cDFPT-DFPT phonon frequencies for `n`th smearing

`specfun_ph` additionally produces:

- `phlabelrwn.freq`: DFPT-DFPT phonon spectral function for `n`th smearing
- `phlabelcrwn.freq`: cDFPT-DFPT phonon spectral function for `n`th smearing

`eig_plot` additionally produces:

- `phlabelren.freq`: DFPT-DFPT phonon eigenvectors for `n`th smearing
- `phlabelcren.freq`: cDFPT-DFPT phonon eigenvectors for `n`th smearing

## Figure scripts and data

The directories `figXY` contain the Python scripts and data necessary to create
all figures shown in our paper. This can be done in a virtual environment:

    python3 -m venv venv
    source venv/bin/activate
    python3 -m pip install -r requirements.txt

A LaTeX installation, preferably TeX Live, is required to typeset the figures.

## Optimization of quadrupole tensors

The directory `fitQ` contains a minimal working example of the optimization of
quadrupole tensors as done in our paper. If both the patched version of Quantum
ESPRESSO and the above Python environment are installed, simply do `./run.sh`.

More precisely, we first calculate (bare) dynamical matrices and electron-phonon
matrix elements both on a coarse q mesh and for selected q points along a path.
Then we Fourier interpolate the former, minimizing deviations from the latter.
Here, the free parameters are the independent elements of the quadrupole tensors
Q and the range-separation parameter L entering the formulas for the long-range
components that are subtracted and added before and after interpolation. First,
we optimize L for Q = 0, minimizing the short-range part of the force constants.
Second, we optimize Q for constant L. A simultaneous optimization would also be
possible, but it is only important that L is in the correct range.

Note that the results obtained in this example are not converged. The parameters
have been chosen such that the calculations can be done on a personal computer.

## Quantum ESPRESSO input files

The directory `input` contains the Quantum ESPRESSO input files we have used.
Rather than a separate file for each set of parameters considered, we provide
one generic example and indicate possible variants by comments.

## Licence

This program is free software: you can redistribute it and/or modify it under
the terms of the GNU General Public License as published by the Free Software
Foundation (<https://www.gnu.org/licenses>), either version 2 of the License,
or (at your option) any later version.

This program is distributed in the hope that it will be useful, but WITHOUT ANY
WARRANTY; without even the implied warranty of MERCHANTABILITY or FITNESS FOR A
PARTICULAR PURPOSE. See the GNU General Public License for more details.

Copyright (C) 2023 J. Berges, N. Girotto, T. Wehling, N. Marzari, S. Poncé


==> anc/fig01/fig01.py <==
#!/usr/bin/env python3

import elphmod
import numpy as np
import storylines

if elphmod.MPI.comm.rank != 0:
    raise SystemExit

Margin = 0.96
margin = 0.12

orange = storylines.Color(241, 163, 64)
mauve = storylines.Color(153, 142, 195)
darkorange = storylines.Color(230, 97, 1)
darkmauve = storylines.Color(94, 60, 153)

k = np.linspace(0, np.pi, 1000, endpoint=False)

plot = storylines.Plot(
    style='APS',

    left=Margin / 2,
    right=2.5,
    bottom=Margin / 2,
    top=margin,

    ymin=-7.7,
    ymax=6.3,

    xticks=[(0, r'$\Gamma$')],
    yticks=[(0, 'Fermi level')],
    )

plot.height = plot.width

plot.line(grid=True)

plot.node(k[-1], plot.ymin, 'Crystal momentum', below_left=True)
plot.node(k[0], plot.ymax, 'Electron energy', above_left=True, rotate=90)

def brace(ymin, ymax, content):
    plot.node(k[-1], (ymax + ymin) / 2, r'$\underbrace{\hspace*{<dy=%g>cm}}$'
        % (ymax - ymin), yshift='0.5mm', below=True, rotate=90)
    plot.node(k[-1], (ymax + ymin) / 2, content, align='left', anchor='west',
        xshift='4mm')

brace(2.0, 6.2, r'High-energy\\empty states')
brace(-1.4, 0.6, r'Low-energy\\active states')
brace(-3.2, -1.9, r'High-energy\\occupied states')
brace(-7.7, -7.0, r'High-energy\\core states')

style = dict(draw='none', thickness=0.1)

plot.fatband(k, 4.8 - 2.5 * np.cos(k), fill=mauve, cut=True, **style)
plot.fatband(k, 4.8 + k ** 2, fill=mauve, cut=True, **style)
plot.fatband(k, 5.7 + (np.pi - k) ** 2, fill=mauve, cut=True, **style)
plot.fatband(k, 3.8 + k ** 2, fill=mauve, cut=True, **style)
plot.fatband(k, 3.8 + 1.5 * np.cos(k), fill=mauve, cut=True, **style)
plot.fatband(k, 2.8 + (np.pi - k) ** 2, fill=mauve, cut=True, **style)
plot.fatband(k, 0.6 + 0.2 * np.cos(k), fill=orange, cut=True, **style)

for cut, color in zip(
        [(None, None, 0, None), (None, None, None, 0)],
        [orange, darkorange],
        ):
    plot.fatband(k, -0.6 - 1.0 * np.cos(k), fill=color, cut=cut, **style)
    plot.fatband(k, -0.2 + 1.0 * np.cos(k), fill=color, cut=cut, **style)

plot.fatband(k, -1.4 - 0.2 * np.cos(k), fill=darkorange, cut=True, **style)
plot.fatband(k, -2.5 + 0.5 * np.cos(k), fill=darkmauve, cut=True, **style)
plot.fatband(k, -2.5 - 0.5 * np.cos(k), fill=darkmauve, cut=True, **style)
plot.fatband(k, -7.2 - 0.1 * np.cos(k), fill=darkmauve, cut=True, **style)

for color, x, ymin, ymax, angle, symbol in zip(
        [darkorange, darkmauve, darkmauve, darkmauve],
        [0.3, 1.1, 1.5, 2.6],
        [-1.3, -0.9, -2.3, -6.9],
        [0.5, 3.5, 0.4, 5.8],
        [60, 80, 70, 85],
        'ARRR',
        ):
    plot.code(r'''
\draw[<->, very thick, color=%s] (<x=%g>, <y=%g>)
    to[out=%g, in=%g] node[right=-2pt] {$\in$\,%s}
    (<x=%g>, <y=%g>);''' % (color, x, ymin, angle, -angle, symbol, x, ymax))

plot.save('fig01.pdf')


==> anc/fig02/fig02.py <==
#!/usr/bin/env python3

import elphmod
import numpy as np
import scipy.optimize
import storylines

comm = elphmod.MPI.comm
info = elphmod.MPI.info

Margin = 0.96
margin = 0.12

fast = True # reduce accuracy to speed up calculations?
correct = False # subtract errors from approximations?

white = storylines.Color(255, 255, 255)
orange = storylines.Color(241, 163, 64)
mauve = storylines.Color(153, 142, 195)
darkorange = storylines.Color(230, 97, 1)
darkmauve = storylines.Color(94, 60, 153)

dashed = 'on 0.8mm off 0.8mm'
dotted = 'on 0mm off 0.2mm on 0.4mm off 0.2mm'

t = 1.0
wb = 0.05
g = 0.02
U0 = 1.0
V0 = 0.5

occ = elphmod.occupations.fermi_dirac
eta = 0.0004
nk = 55440

if fast:
    eta *= 10
    nk //= 10

kT = np.array([1.0, 0.1, 0.01])
k = np.linspace(0, 2 * np.pi, nk, endpoint=False)
q = k[::42]

qmin = 1 / 3 - 0.05
qmax = 1 / 2 + 0.05

e = -t * np.cos(k)
wb2 = wb ** 2 * (1 - np.cos(q))
g0 = 1j * g * (np.sin(k) - np.sin(np.add.outer(q, k)))

w, dw = np.linspace(0.0, 0.083, 726, retstep=True)

Amax = 120.0

W = np.empty((len(kT), len(q)))
C = np.empty((len(kT), len(q)))

wb2_pi = 2 * wb ** 2
g2_pi = (2 * g * np.sin(k)) ** 2

def W2_pi(kT):
    return wb2_pi + elphmod.diagrams.phonon_self_energy([[np.pi]],
        e.reshape((-1, 1)), g2=g2_pi, kT=kT)[0, 0]

solution = scipy.optimize.root_scalar(W2_pi, bracket=[0.001, 0.01])

info('T(CDW) = %.2f eV' % (1e3 * solution.root))

# ω₀²t/g₀² < ∫[0, 2π] dk tanh(t/2T cos(k)) tan(k) sin(k)

for i in range(len(kT)):
    W2 = wb2 + elphmod.diagrams.phonon_self_energy(q.reshape((-1, 1)),
        e.reshape((-1, 1)), g2=abs(g0) ** 2, kT=kT[i])[:, 0]

    W[i] = elphmod.ph.sgnsqrt(W2)
    C[i] = np.fft.ifft(W2).real

C *= 1e6

if comm.rank == 0:
    plot = storylines.Plot(
        style='APS',

        margin=margin,
        left=Margin,
        bottom=Margin,

        xlabel=r'Distance (sites)',
        ylabel=r'Force constant (meV\textsuperscript2)',

        xmax=33.0,
        ymin=-abs(C[:, 1:]).max(),
        ymax=0.2 * abs(C[:, 1:]).max(),

        xstep=10.0,
        ystep=500.0,

        lower=orange,
        upper=mauve,

        colorbar=False,
        )

    plot.height = 0.42 * (Margin + margin - plot.single)
    plot.width = 0.42 * (Margin + 7 * margin - plot.double) / 2 * (qmax
        / (2 * qmax - qmin))

    plot.axes()

    d = np.arange(len(q))

    style = dict(thick=True, dotted=True, cut=True)

    for i in range(len(kT)):
        plot.line(d, -abs(C[i]), i, **style)
        plot.line(d, abs(C[i]), color='lightgray', zindex=1, **style)

    for i in range(len(kT)):
        plot.line(d, C[i], i, mark='*', mark_size='1pt', only_marks=True,
            cut=True)

    plot.save('fig02a.in.pdf')

    plot = storylines.Plot(
        style='APS',

        preamble=r'\usepackage{nicefrac}',

        margin=margin,
        left=Margin,
        bottom=Margin / 2,

        ylabel='Phonon energy (meV)',

        xmax=1.1 * np.pi,
        ymin=1e3 * w[0],
        ymax=1e3 * w[-1],
        ystep=10.0,

        xticks=[0, (np.pi / 3, r'$\nicefrac16$'), (2 * np.pi / 3,
            r'$\nicefrac13$'), (np.pi, r'$\nicefrac12$')],

        colorbar=False,

        lower=orange,
        upper=mauve,

        ltop=r'$T$ (meV)',
        lali='left',
        lpos='lt',
        lopt='below right=4mm',
        )

    plot.height = Margin + margin - plot.single
    plot.width = (Margin + 7 * margin - plot.double) / 2 * (qmax
        / (2 * qmax - qmin))

    plot.axes()

    for i in range(len(kT)):
        plot.line(q, 1e3 * W[i], i, cut=True, thick=True,
            label='%g' % (1e3 * kT[i]))

    plot.node(0.0, plot.ymax, '(a)', below_right=True)

    plot.node(0.0, plot.ymin, r'\includegraphics{fig02a.in.pdf}',
        above_right='3mm', rounded_corners='1pt', draw='lightgray',
        fill='white')

    plot.save('fig02a.pdf')

kT = 0.025

kF = np.array([np.pi / 2, np.pi / 3])
qK = 2 * kF

labels = ['\pi', r'\frac23 \pi']
colors = [(darkorange, orange), (darkmauve, mauve)]

iq1 = int(round(qmin * len(q)))
iq2 = int(round(qmax * len(q)))

q = q[iq1:iq2]

sizes, bounds = elphmod.MPI.distribute(len(q), bounds=True, comm=comm)

my_wb0 = np.empty(sizes[comm.rank])
my_Abw = np.empty((sizes[comm.rank], len(w)))
my_A00 = np.empty((sizes[comm.rank], len(w)))
my_Ab0 = np.empty((sizes[comm.rank], len(w)))

wb0 = np.empty((len(kF), len(q)))
Abw = np.empty((len(kF), len(q), len(w)))
A00 = np.empty((len(kF), len(q), len(w)))
Ab0 = np.empty((len(kF), len(q), len(w)))

for ikF in range(len(kF)):
    for my_iq, iq in enumerate(range(*bounds[comm.rank:comm.rank + 2])):
        scale = 2 * np.pi / len(k)
        Q = int(round(q[iq] / scale))
        qr = Q * scale

        e = -t * np.cos(k)
        wb2 = wb ** 2 * (1 - np.cos(qr))
        g0 = 1j * g * (np.sin(k) - np.sin(k + qr))
        U = U0 - V0 * np.log(np.sin(abs(qr) / 2))

        e -= -t * np.cos(kF[ikF])

        f = occ(e / kT)
        d = occ.delta(e / kT) / (-kT)

        de = e - np.roll(e, -Q)
        df = f - np.roll(f, -Q)

        pre = 2 / len(k)

        ok = abs(de) > 1e-10

        chi0 = np.empty(len(k))
        chi0[ok] = df[ok] / de[ok]
        chi0[~ok] = d[~ok]
        chi0 *= pre

        chiw = pre * df / (de + w[:, None] + 1j * eta)

        W = U / (1 - U * chiw.sum(axis=1))

        gb = g0 - U * (chi0 * g0).sum()
        gw = gb + (W * (chiw * gb).sum(axis=1))[:, None]

        Pib00 = (gb.conj() * chi0 * g0).sum()
        Pi000 = (g0.conj() * chi0 * g0).sum()
        Pibww = (gb.conj() * chiw * gw).sum(axis=1)
        Pib0w = (gb.conj() * chiw * g0).sum(axis=1)
        Pi00w = (g0.conj() * chiw * g0).sum(axis=1)

        # To swap k and k + q:
        # print(np.allclose(g0.conj(), -np.roll(g0[::-1], 1 - Q)))
        # The first holds for g0 only, the second for both g0 and gw

        w2 = wb2 + Pib00

        Dbw = w2 - Pib00 + Pibww
        Db0 = w2 - Pib00 + Pib0w
        D00 = w2 - Pi000 + Pi00w

        if correct:
            Db0 -= (gb.conj() * chiw * (g0 - gw)).sum(axis=1)
            D00 -= np.average(g0 - gw, axis=1) ** 2 / W

        my_wb0[my_iq] = elphmod.ph.sgnsqrt(w2.real)
        my_Abw[my_iq] = -1 / np.pi * (2 * w / (w ** 2 - Dbw)).imag
        my_Ab0[my_iq] = -1 / np.pi * (2 * w / (w ** 2 - Db0)).imag
        my_A00[my_iq] = -1 / np.pi * (2 * w / (w ** 2 - D00)).imag

    comm.Allgatherv(my_wb0, (wb0[ikF], comm.allgather(my_wb0.size)))
    comm.Allgatherv(my_Abw, (Abw[ikF], comm.allgather(my_Abw.size)))
    comm.Allgatherv(my_A00, (A00[ikF], comm.allgather(my_A00.size)))
    comm.Allgatherv(my_Ab0, (Ab0[ikF], comm.allgather(my_Ab0.size)))

A = Abw.copy()
A[A > Amax] = Amax
A /= Amax

image = -255

for ikF, color in enumerate([orange, mauve]):
    image += elphmod.plot.color(A[ikF].T[::-1],
        storylines.colormap((0.0, white), (1.0, color)), 0.0, 1.0)

if comm.rank == 0:
    storylines.save('fig02b.png', image)

    plot = storylines.Plot(
        style='APS',

        preamble=r'\usepackage{nicefrac}',

        margin=margin,
        bottom=Margin / 2,

        xticks=[0, (np.pi / 3, r'$\nicefrac16$'), (2 * np.pi / 3,
            r'$\nicefrac13$'), (np.pi, r'$\nicefrac12$')],

        ymin=1e3 * w[0],
        ymax=1e3 * w[-1],
        ylabels=False,

        background='fig02b.png',

        ltop=r'$T = 25$~meV',
        lali='left',
        lpos='lt',
        lopt='below right=4mm',
        )

    plot.height = Margin + margin - plot.single
    plot.width = (Margin + 7 * margin - plot.double) / 2 * ((qmax - qmin)
        / (2 * qmax - qmin))

    for ikF in range(len(kF)):
        plot.line(q, 1e3 * wb0[ikF], label=r'$\omega = 0$')

    plot.node(q[0], plot.ymax, '(b)', below_right=True)

    plot.save('fig02b.pdf')

    plot = storylines.Plot(
        style='APS',
        preamble=r'\usepackage{mathtools}',

        margin=margin,
        bottom=Margin / 2,

        dright=2 * margin,

        ymin=1e3 * w[0],
        ymax=1e3 * w[-1],
        ylabels=False,

        xmin=0.0,
        xmax=1e-3 * Amax,
        xstep=0.03,

        lpos='rt',
        lopt='below left',
        llen='4mm',

        line_cap='butt',
        line_join='miter',
        )

    plot.height = Margin + margin - plot.single
    plot.width = (Margin + 7 * margin - plot.double) / 4

    plot.axes()

    for ikF in range(len(kF)):
        iqK = np.argmin(abs(q - qK[ikF]))

        print('q = %s' % labels[ikF])
        print('Integral(bw): %g' % (Abw[ikF, iqK].sum() * dw))
        print('Integral(00): %g' % (A00[ikF, iqK].sum() * dw))
        print('Integral(b0): %g' % (Ab0[ikF, iqK].sum() * dw))

        plot.line(1e-3 * Abw[ikF, iqK, ::-1], w[::-1] * 1e3,
            thick=True, color=colors[ikF][0])

        plot.line(1e-3 * A00[ikF, iqK, ::-1], w[::-1] * 1e3,
            thick=True, color=colors[ikF][1], dash_pattern=dashed)

        plot.line(1e-3 * Ab0[ikF, iqK, ::-1], w[::-1] * 1e3,
            thick=True, color=colors[ikF][1], dash_pattern=dotted)

        iw = np.argmax(Abw[ikF, iqK])
        iw = np.argmin(abs(Abw[ikF, iqK, iw:] - Abw[ikF, iqK, iw] / 2)) + iw

        plot.node(1e-3 * Abw[ikF, iqK, iw], w[iw] * 1e3,
            r'$q = 2 k_{\text F} = %s$' % labels[ikF], color=colors[ikF][0],
            above_right=True)

    plot.line(thick=True, color='darkgray',
        label=r'$g\mathrlap{^{\text b}}'
        r'\phantom{(0)} \chi^{\text b}(\omega) g(\omega)$')

    plot.line(thick=True, color='gray', dash_pattern=dashed,
        label=r'$g(0) \chi^{\text b}(\omega) g(0)$')

    plot.line(thick=True, color='gray', dash_pattern=dotted,
        label=r'$g\mathrlap{^{\text b}}'
        r'\phantom{(0)} \chi^{\text b}(\omega) g(0)$')

    plot.node(0.0, plot.ymax, '(c)', below_right=True, xshift='1mm')

    plot.save('fig02c.png')

Ry2meV = 1e3 * elphmod.misc.Ry

a = 10.0 / elphmod.misc.a0
meff = 2 / 2
kF = 0.5 * np.pi / a
q = 0.5 * kF
wb = 25.0 / Ry2meV
gb0 = 55.0 / (Ry2meV ** 1.5 / elphmod.misc.a0)
U0 = 5.0 / (Ry2meV / elphmod.misc.a0 ** 2)

occ = elphmod.occupations.fermi_dirac
kT = 0.003 / elphmod.misc.Ry
eta = 0.003 / elphmod.misc.Ry
nk = 240

if fast:
    eta *= 2
    nk //= 2

w /= elphmod.misc.Ry
dw /= elphmod.misc.Ry

k = np.linspace(0, 2 * np.pi, nk, endpoint=False) / a
k[k > np.pi / a] -= 2 * np.pi / a

k1, k2, k3 = np.meshgrid(k, k, k)

e = (k1 ** 2 + k2 ** 2 + k3 ** 2) / (2 * meff)
e -= kF ** 2 / (2 * meff)

f = occ(e / kT)
d = occ.delta(e / kT) / (-kT)

pre = 2 / nk ** 3
scale = 2 * np.pi / a / nk

for first in True, False:
    if first:
        Q = int(round(q / scale))
        q = k[Q]

        de = e - np.roll(e, shift=-Q, axis=0)
        df = f - np.roll(f, shift=-Q, axis=0)

        ok = abs(de) > 1e-10

        chi0 = pre * ((df[ok] / de[ok]).sum() + d[~ok].sum())

        sizes, bounds = elphmod.MPI.distribute(len(w), bounds=True, comm=comm)

        my_chiw = np.empty(sizes[comm.rank], dtype=complex)

        chiw = np.empty(len(w), dtype=complex)

        for my_iw, iw in enumerate(range(*bounds[comm.rank:comm.rank + 2])):
            my_chiw[my_iw] = pre * (df / (de + w[iw] + 1j * eta)).sum()

        comm.Allgatherv(my_chiw, (chiw, sizes))
    else:
        q = k[1:nk // 2]

        sizes, bounds = elphmod.MPI.distribute(len(q), bounds=True, comm=comm)

        my_chi0 = np.empty(sizes[comm.rank])
        my_chiw = np.empty(sizes[comm.rank], dtype=complex)

        chi0 = np.empty(len(q))
        chiw = np.empty(len(q), dtype=complex)

        for my_iq, iq in enumerate(range(*bounds[comm.rank:comm.rank + 2])):
            Q = int(round(q[iq] / scale))

            de = e - np.roll(e, shift=-Q, axis=0)
            df = f - np.roll(f, shift=-Q, axis=0)

            ok = abs(de) > 1e-10

            my_chi0[my_iq] = pre * ((df[ok] / de[ok]).sum() + d[~ok].sum())
            my_chiw[my_iq] = pre * (df / (de + wb + 1j * eta)).sum()

        comm.Allgatherv(my_chi0, (chi0, sizes))
        comm.Allgatherv(my_chiw, (chiw, sizes))

    gb = 1j * gb0 / q
    U = U0 / q ** 2

    g0 = gb / (1 - U * chi0)
    gw = gb / (1 - U * chiw)

    Pib00 = gb.conjugate() * chi0 * g0
    Pi000 = g0.conjugate() * chi0 * g0
    Pibww = gb.conjugate() * chiw * gw
    Pib0w = gb.conjugate() * chiw * g0
    Pi00w = g0.conjugate() * chiw * g0

    if correct:
        W = U / (1 - U * chiw)

        Pib0w -= gb.conjugate() * chiw * (g0 - gw)
        Pi00w -= (g0 - gw) ** 2 / W

    w2 = wb ** 2 + Pib00

    Dbw = w2 - Pib00 + Pibww
    Db0 = w2 - Pib00 + Pib0w
    D00 = w2 - Pi000 + Pi00w

    if first:
        Abw = -1 / np.pi * (2 * w / (w ** 2 - Dbw)).imag
        Ab0 = -1 / np.pi * (2 * w / (w ** 2 - Db0)).imag
        A00 = -1 / np.pi * (2 * w / (w ** 2 - D00)).imag

        info('Integral(bw): %g' % (Abw.sum() * dw))
        info('Integral(b0): %g' % (Ab0.sum() * dw))
        info('Integral(00): %g' % (A00.sum() * dw))
    else:
        gammabw = -1 / wb * Pibww.imag
        gammab0 = -1 / wb * Pib0w.imag
        gamma00 = -1 / wb * Pi00w.imag

if comm.rank == 0:
    plot = storylines.Plot(
        style='APS',

        width=2.5,

        margin=margin,
        left=Margin,
        bottom=Margin / 2,

        xmin=0.0,
        xmax=np.pi / a,
        ymin=0.0,
        ymax=20.0,
        ystep=6.0,

        xticks=[(0.0, r'$\Gamma$'), (np.pi / a, 'X')],

        ylabel='Linewidth (meV)',

        lpos='rt',
        lopt='below left',

        line_cap='butt',
        line_join='miter',
        )

    plot.height = 0.42 * (Margin + margin - plot.single)
    plot.width = 0.42 * (Margin + 7 * margin - plot.double) / 4

    plot.line(x=kF / 2, color='gray', dash_pattern=dashed)

    plot.axes()

    plot.line(q[::-1], gammabw[::-1] * Ry2meV,
        thick=True, color='darkgray')

    plot.line(q[::-1], gamma00[::-1] * Ry2meV,
        thick=True, color='gray', dash_pattern=dashed)

    plot.line(q[::-1], gammab0[::-1] * Ry2meV,
        thick=True, color='gray', dash_pattern=dotted)

    plot.save('fig02d.in.pdf')

    plot = storylines.Plot(
        style='APS',

        margin=margin,
        bottom=Margin / 2,

        dright=2 * margin,

        ymin=w[0] * Ry2meV,
        ymax=w[-1] * Ry2meV,
        ylabels=False,

        xmin=0.0,
        xmax=2e-3 * Amax,
        xstep=0.06,

        line_cap='butt',
        line_join='miter',
        )

    plot.height = Margin + margin - plot.single
    plot.width = (Margin + 7 * margin - plot.double) / 4

    plot.axes()

    plot.line(Abw[::-1] / Ry2meV, w[::-1] * Ry2meV,
        thick=True, color='darkgray')

    plot.line(Ab0[::-1] / Ry2meV, w[::-1] * Ry2meV,
        thick=True, color='gray', dash_pattern=dotted)

    plot.line(A00[::-1] / Ry2meV, w[::-1] * Ry2meV,
        thick=True, color='gray', dash_pattern=dashed)

    iw = np.argmax(Abw)
    iw = np.argmin(abs(Abw[iw:] - Abw[iw] / 2)) + iw

    plot.node(Abw[iw] / Ry2meV, w[iw] * Ry2meV,
        r'$q = \frac12 k_{\text F} = \frac14 \mathrm X$', above_right=True)

    plot.node(0.0, plot.ymax, '(d)', below_right=True)

    plot.node(plot.xmax, plot.ymax, r'\includegraphics{fig02d.in.pdf}',
        below_left='3mm', xshift='-%gcm' % plot.dright, rounded_corners='1pt',
        draw='lightgray', fill='white')

    plot.save('fig02d.png')

    for label, xlabel, left in [
        ('e', 'Phonon momentum ($2 \pi$)', Margin),
        ('f', 'Spectral weight (1/meV)', margin),
        ]:

        plot = storylines.Plot(
            style='APS',

            height=Margin / 2,

            margin=0.0,
            left=left,
            right=margin,

            xyaxes=False,
            )

        plot.width = (Margin + 3 * margin - plot.double) / 2

        plot.code(r'\node [below=\baselineskip] at (<x=0>, %g) {%s};'
            % (Margin - plot.tick, xlabel))

        plot.save('fig02%s.pdf' % label)

    storylines.combine('fig02.pdf', ['fig02%s' % a for a in 'abcdef'],
        columns=4)


==> anc/fig03/bands.dat <==
 &plot nbnd=  28, nks=   474 /
            0.000000  0.000000  0.000000
  -73.986  -40.461  -40.346  -40.346  -19.905  -18.358  -11.446   -8.342   -8.342   -7.431
   -7.226   -7.226   -4.864   -2.675   -2.675   -2.578   -2.578   -1.304    0.895    0.961
    2.228    4.393    4.393    5.959    6.744    6.744    7.109    7.620
            0.000000  0.003337  0.000000
  -73.986  -40.461  -40.346  -40.346  -19.905  -18.358  -11.446   -8.343   -8.342   -7.433
   -7.226   -7.225   -4.864   -2.675   -2.675   -2.579   -2.578   -1.303    0.895    0.961
    2.228    4.392    4.393    5.960    6.743    6.744    7.109    7.620
            0.000000  0.006675  0.000000
  -73.986  -40.461  -40.346  -40.346  -19.904  -18.358  -11.446   -8.344   -8.342   -7.436
   -7.226   -7.222   -4.865   -2.676   -2.674   -2.579   -2.579   -1.301    0.896    0.962
    2.230    4.390    4.394    5.961    6.739    6.744    7.109    7.620
            0.000000  0.010012  0.000000
  -73.986  -40.461  -40.346  -40.346  -19.904  -18.357  -11.445   -8.346   -8.341   -7.442
   -7.227   -7.217   -4.865   -2.676   -2.673   -2.580   -2.579   -1.298    0.897    0.962
    2.233    4.387    4.396    5.964    6.732    6.744    7.109    7.621
            0.000000  0.013349  0.000000
  -73.986  -40.461  -40.346  -40.346  -19.903  -18.357  -11.444   -8.348   -8.341   -7.449
   -7.229   -7.212   -4.866   -2.677   -2.671   -2.582   -2.580   -1.294    0.898    0.964
    2.237    4.382    4.398    5.968    6.723    6.743    7.109    7.622
            0.000000  0.016686  0.000000
  -73.986  -40.461  -40.346  -40.346  -19.902  -18.357  -11.443   -8.352   -8.340   -7.458
   -7.231   -7.205   -4.867   -2.678   -2.669   -2.584   -2.580   -1.288    0.901    0.965
    2.242    4.376    4.401    5.973    6.712    6.743    7.109    7.623
            0.000000  0.020024  0.000000
  -73.986  -40.461  -40.346  -40.346  -19.901  -18.356  -11.441   -8.356   -8.339   -7.469
   -7.233   -7.197   -4.868   -2.679   -2.666   -2.587   -2.581   -1.282    0.903    0.967
    2.248    4.368    4.405    5.979    6.698    6.742    7.110    7.625
            0.000000  0.023361  0.000000
  -73.986  -40.461  -40.347  -40.346  -19.899  -18.356  -11.439   -8.361   -8.337   -7.481
   -7.235   -7.188   -4.870   -2.680   -2.662   -2.590   -2.582   -1.274    0.907    0.969
    2.255    4.359    4.409    5.986    6.682    6.741    7.110    7.627
            0.000000  0.026698  0.000000
  -73.986  -40.461  -40.347  -40.346  -19.897  -18.355  -11.437   -8.367   -8.336   -7.493
   -7.238   -7.179   -4.872   -2.681   -2.658   -2.593   -2.584   -1.264    0.910    0.971
    2.264    4.350    4.414    5.995    6.663    6.741    7.111    7.629
            0.000000  0.030036  0.000000
  -73.986  -40.461  -40.348  -40.346  -19.895  -18.355  -11.434   -8.373   -8.334   -7.507
   -7.242   -7.170   -4.874   -2.683   -2.654   -2.597   -2.585   -1.254    0.914    0.974
    2.273    4.338    4.420    6.004    6.643    6.740    7.111    7.631
            0.000000  0.033373  0.000000
  -73.986  -40.461  -40.348  -40.346  -19.893  -18.354  -11.432   -8.381   -8.332   -7.521
   -7.246   -7.160   -4.876   -2.685   -2.649   -2.601   -2.587   -1.242    0.919    0.977
    2.283    4.326    4.426    6.013    6.620    6.739    7.112    7.633
            0.000000  0.036710  0.000000
  -73.986  -40.461  -40.349  -40.346  -19.891  -18.353  -11.429   -8.389   -8.330   -7.535
   -7.250   -7.151   -4.878   -2.687   -2.643   -2.606   -2.588   -1.230    0.924    0.981
    2.295    4.313    4.433    6.024    6.596    6.738    7.112    7.636
            0.000000  0.040047  0.000000
  -73.986  -40.460  -40.349  -40.346  -19.888  -18.353  -11.425   -8.397   -8.327   -7.551
   -7.254   -7.141   -4.881   -2.689   -2.637   -2.611   -2.590   -1.216    0.930    0.984
    2.308    4.298    4.441    6.036    6.570    6.736    7.113    7.638
            0.000000  0.043385  0.000000
  -73.986  -40.460  -40.350  -40.347  -19.885  -18.352  -11.422   -8.407   -8.325   -7.566
   -7.259   -7.131   -4.884   -2.691   -2.631   -2.617   -2.592   -1.201    0.936    0.988
    2.321    4.283    4.449    6.048    6.543    6.735    7.113    7.641
            0.000000  0.046722  0.000000
  -73.986  -40.460  -40.350  -40.347  -19.882  -18.351  -11.418   -8.417   -8.322   -7.582
   -7.264   -7.122   -4.887   -2.693   -2.624   -2.622   -2.594   -1.185    0.942    0.993
    2.336    4.267    4.458    6.061    6.514    6.734    7.114    7.644
            0.000000  0.050059  0.000000
  -73.985  -40.460  -40.351  -40.347  -19.879  -18.350  -11.414   -8.427   -8.319   -7.599
   -7.270   -7.112   -4.891   -2.695   -2.628   -2.616   -2.596   -1.168    0.949    0.997
    2.352    4.250    4.468    6.074    6.483    6.732    7.114    7.647
            0.000000  0.053397  0.000000
  -73.985  -40.460  -40.352  -40.347  -19.875  -18.349  -11.409   -8.439   -8.315   -7.615
   -7.276   -7.103   -4.894   -2.698   -2.635   -2.609   -2.599   -1.149    0.957    1.002
    2.368    4.232    4.478    6.088    6.452    6.731    7.115    7.650
            0.000000  0.056734  0.000000
  -73.985  -40.460  -40.353  -40.347  -19.871  -18.348  -11.405   -8.451   -8.312   -7.632
   -7.282   -7.094   -4.898   -2.700   -2.641   -2.601   -2.600   -1.130    0.965    1.007
    2.386    4.213    4.489    6.103    6.420    6.729    7.115    7.653
            0.000000  0.060071  0.000000
  -73.985  -40.460  -40.353  -40.347  -19.867  -18.346  -11.400   -8.464   -8.308   -7.650
   -7.289   -7.085   -4.903   -2.702   -2.648   -2.604   -2.591   -1.110    0.973    1.013
    2.405    4.194    4.501    6.118    6.386    6.728    7.115    7.656
            0.000000  0.063408  0.000000
  -73.985  -40.459  -40.354  -40.348  -19.863  -18.345  -11.394   -8.477   -8.305   -7.667
   -7.296   -7.076   -4.907   -2.705   -2.655   -2.607   -2.582   -1.088    0.982    1.018
    2.424    4.174    4.513    6.133    6.352    6.726    7.115    7.659
            0.000000  0.066746  0.000000
  -73.985  -40.459  -40.355  -40.348  -19.858  -18.344  -11.389   -8.491   -8.301   -7.685
   -7.303   -7.068   -4.912   -2.707   -2.663   -2.610   -2.572   -1.066    0.991    1.024
    2.445    4.154    4.525    6.149    6.316    6.724    7.115    7.662
            0.000000  0.070083  0.000000
  -73.985  -40.459  -40.356  -40.348  -19.854  -18.342  -11.383   -8.506   -8.296   -7.703
   -7.311   -7.060   -4.917   -2.710   -2.670   -2.613   -2.562   -1.043    1.000    1.030
    2.466    4.133    4.539    6.165    6.280    6.723    7.115    7.665
            0.000000  0.073420  0.000000
  -73.985  -40.459  -40.357  -40.348  -19.849  -18.341  -11.377   -8.521   -8.292   -7.721
   -7.319   -7.052   -4.923   -2.712   -2.678   -2.616   -2.551   -1.019    1.010    1.037
    2.488    4.111    4.553    6.181    6.244    6.721    7.115    7.669
            0.000000  0.076758  0.000000
  -73.985  -40.459  -40.358  -40.349  -19.844  -18.339  -11.371   -8.536   -8.287   -7.739
   -7.327   -7.044   -4.928   -2.714   -2.686   -2.620   -2.540   -0.994    1.021    1.043
    2.511    4.089    4.567    6.197    6.206    6.719    7.115    7.672
            0.000000  0.080095  0.000000
  -73.985  -40.458  -40.360  -40.349  -19.838  -18.338  -11.364   -8.553   -8.282   -7.758
   -7.336   -7.037   -4.934   -2.717   -2.693   -2.623   -2.529   -0.968    1.031    1.050
    2.535    4.067    4.582    6.169    6.213    6.718    7.114    7.675
            0.000000  0.083432  0.000000
  -73.985  -40.458  -40.361  -40.349  -19.833  -18.336  -11.357   -8.570   -8.277   -7.777
   -7.344   -7.030   -4.941   -2.719   -2.701   -2.626   -2.517   -0.941    1.043    1.058
    2.560    4.044    4.598    6.131    6.230    6.716    7.113    7.678
            0.000000  0.086769  0.000000
  -73.985  -40.458  -40.362  -40.349  -19.827  -18.334  -11.350   -8.587   -8.272   -7.796
   -7.354   -7.024   -4.947   -2.721   -2.710   -2.630   -2.505   -0.914    1.054    1.065
    2.585    4.021    4.614    6.092    6.246    6.714    7.112    7.681
            0.000000  0.090107  0.000000
  -73.985  -40.458  -40.363  -40.350  -19.821  -18.332  -11.343   -8.605   -8.267   -7.815
   -7.363   -7.017   -4.954   -2.723   -2.718   -2.634   -2.492   -0.886    1.066    1.073
    2.612    3.997    4.631    6.054    6.263    6.713    7.111    7.683
            0.000000  0.093444  0.000000
  -73.985  -40.458  -40.364  -40.350  -19.814  -18.330  -11.335   -8.623   -8.261   -7.834
   -7.373   -7.011   -4.962   -2.726   -2.724   -2.638   -2.479   -0.857    1.079    1.080
    2.639    3.973    4.649    6.015    6.279    6.711    7.110    7.686
            0.000000  0.096781  0.000000
  -73.985  -40.457  -40.366  -40.350  -19.808  -18.329  -11.327   -8.642   -8.256   -7.853
   -7.383   -7.006   -4.969   -2.734   -2.726   -2.641   -2.466   -0.827    1.089    1.091
    2.666    3.949    4.667    5.975    6.295    6.710    7.108    7.688
            0.000000  0.100119  0.000000
  -73.985  -40.457  -40.367  -40.351  -19.801  -18.326  -11.319   -8.662   -8.250   -7.873
   -7.393   -7.000   -4.977   -2.742   -2.727   -2.645   -2.452   -0.796    1.097    1.105
    2.694    3.925    4.686    5.936    6.311    6.708    7.107    7.691
            0.000000  0.103456  0.000000
  -73.985  -40.457  -40.369  -40.351  -19.794  -18.324  -11.311   -8.681   -8.243   -7.893
   -7.403   -6.995   -4.986   -2.750   -2.728   -2.649   -2.438   -0.765    1.105    1.118
    2.723    3.901    4.705    5.897    6.327    6.707    7.105    7.693
            0.000000  0.106793  0.000000
  -73.985  -40.457  -40.370  -40.351  -19.787  -18.322  -11.302   -8.702   -8.237   -7.912
   -7.414   -6.991   -4.994   -2.758   -2.729   -2.653   -2.424   -0.733    1.114    1.132
    2.753    3.876    4.724    5.857    6.342    6.705    7.103    7.695
            0.000000  0.110130  0.000000
  -73.985  -40.456  -40.372  -40.352  -19.780  -18.320  -11.293   -8.722   -8.231   -7.932
   -7.425   -6.987   -5.003   -2.766   -2.730   -2.658   -2.409   -0.701    1.123    1.146
    2.783    3.852    4.744    5.818    6.357    6.704    7.101    7.697
            0.000000  0.113468  0.000000
  -73.985  -40.456  -40.373  -40.352  -19.772  -18.318  -11.284   -8.743   -8.224   -7.953
   -7.436   -6.983   -5.013   -2.774   -2.731   -2.662   -2.394   -0.668    1.132    1.161
    2.813    3.827    4.765    5.779    6.371    6.703    7.098    7.698
            0.000000  0.116805  0.000000
  -73.984  -40.456  -40.375  -40.352  -19.765  -18.315  -11.274   -8.765   -8.217   -7.973
   -7.448   -6.979   -5.022   -2.782   -2.731   -2.666   -2.378   -0.634    1.141    1.176
    2.844    3.802    4.786    5.740    6.385    6.702    7.096    7.699
            0.000000  0.120142  0.000000
  -73.984  -40.455  -40.376  -40.353  -19.757  -18.313  -11.265   -8.786   -8.210   -7.993
   -7.459   -6.976   -5.032   -2.790   -2.731   -2.670   -2.363   -0.600    1.151    1.192
    2.876    3.777    4.808    5.701    6.399    6.701    7.093    7.700
            0.000000  0.123480  0.000000
  -73.984  -40.455  -40.378  -40.353  -19.748  -18.311  -11.255   -8.809   -8.203   -8.013
   -7.471   -6.973   -5.043   -2.797   -2.730   -2.675   -2.347   -0.566    1.160    1.208
    2.908    3.752    4.830    5.662    6.412    6.700    7.091    7.700
            0.000000  0.126817  0.000000
  -73.984  -40.455  -40.380  -40.353  -19.740  -18.308  -11.245   -8.831   -8.196   -8.034
   -7.483   -6.971   -5.053   -2.804   -2.730   -2.679   -2.331   -0.531    1.170    1.224
    2.940    3.727    4.853    5.623    6.424    6.700    7.088    7.700
            0.000000  0.130154  0.000000
  -73.984  -40.454  -40.381  -40.354  -19.732  -18.306  -11.235   -8.854   -8.188   -8.055
   -7.495   -6.968   -5.065   -2.812   -2.729   -2.683   -2.314   -0.496    1.180    1.240
    2.972    3.702    4.876    5.585    6.435    6.699    7.086    7.699
            0.000000  0.133491  0.000000
  -73.984  -40.454  -40.383  -40.354  -19.723  -18.303  -11.224   -8.877   -8.181   -8.075
   -7.508   -6.967   -5.076   -2.819   -2.728   -2.688   -2.298   -0.460    1.191    1.257
    3.005    3.677    4.900    5.547    6.445    6.699    7.083    7.698
            0.000000  0.136829  0.000000
  -73.984  -40.454  -40.385  -40.355  -19.714  -18.300  -11.213   -8.900   -8.173   -8.096
   -7.520   -6.965   -5.088   -2.825   -2.726   -2.692   -2.281   -0.424    1.201    1.275
    3.038    3.652    4.924    5.510    6.455    6.699    7.081    7.697
            0.000000  0.140166  0.000000
  -73.984  -40.453  -40.387  -40.355  -19.705  -18.298  -11.202   -8.924   -8.165   -8.117
   -7.533   -6.964   -5.100   -2.832   -2.724   -2.697   -2.264   -0.387    1.211    1.292
    3.071    3.628    4.948    5.473    6.463    6.699    7.079    7.695
            0.000000  0.143503  0.000000
  -73.984  -40.453  -40.389  -40.355  -19.695  -18.295  -11.191   -8.948   -8.157   -8.138
   -7.546   -6.963   -5.113   -2.838   -2.722   -2.701   -2.246   -0.351    1.222    1.311
    3.104    3.603    4.973    5.437    6.470    6.699    7.077    7.692
            0.000000  0.146841  0.000000
  -73.984  -40.453  -40.391  -40.356  -19.686  -18.292  -11.180   -8.972   -8.159   -8.149
   -7.559   -6.963   -5.125   -2.844   -2.719   -2.705   -2.229   -0.314    1.233    1.329
    3.137    3.578    4.998    5.401    6.476    6.700    7.075    7.689
            0.000000  0.150178  0.000000
  -73.984  -40.452  -40.393  -40.356  -19.676  -18.289  -11.168   -8.996   -8.181   -8.140
   -7.572   -6.963   -5.139   -2.850   -2.716   -2.710   -2.211   -0.277    1.244    1.348
    3.170    3.554    5.024    5.366    6.481    6.700    7.073    7.685
            0.000000  0.153515  0.000000
  -73.984  -40.452  -40.394  -40.357  -19.666  -18.286  -11.157   -9.021   -8.202   -8.132
   -7.585   -6.963   -5.152   -2.855   -2.714   -2.713   -2.193   -0.240    1.255    1.367
    3.203    3.530    5.050    5.331    6.484    6.701    7.072    7.680
            0.000000  0.156852  0.000000
  -73.983  -40.452  -40.396  -40.357  -19.656  -18.283  -11.145   -9.045   -8.223   -8.123
   -7.599   -6.963   -5.166   -2.860   -2.719   -2.709   -2.175   -0.202    1.267    1.387
    3.236    3.505    5.077    5.297    6.486    6.702    7.072    7.675
            0.000000  0.160190  0.000000
  -73.983  -40.451  -40.399  -40.358  -19.646  -18.280  -11.133   -9.070   -8.245   -8.114
   -7.612   -6.964   -5.180   -2.865   -2.723   -2.705   -2.157   -0.165    1.278    1.407
    3.268    3.481    5.103    5.265    6.487    6.704    7.071    7.668
            0.000000  0.163527  0.000000
  -73.983  -40.451  -40.401  -40.358  -19.636  -18.277  -11.120   -9.095   -8.267   -8.106
   -7.626   -6.965   -5.195   -2.870   -2.727   -2.700   -2.138   -0.128    1.290    1.428
    3.300    3.457    5.130    5.233    6.486    6.705    7.072    7.661
            0.000000  0.166864  0.000000
  -73.983  -40.450  -40.403  -40.359  -19.625  -18.274  -11.108   -9.120   -8.288   -8.097
   -7.640   -6.967   -5.210   -2.874   -2.731   -2.696   -2.120   -0.090    1.302    1.449
    3.331    3.434    5.158    5.202    6.483    6.707    7.072    7.654
            0.000000  0.170202  0.000000
  -73.983  -40.450  -40.405  -40.359  -19.614  -18.270  -11.095   -9.146   -8.310   -8.087
   -7.653   -6.968   -5.225   -2.878   -2.736   -2.690   -2.101   -0.053    1.314    1.471
    3.362    3.410    5.172    5.186    6.480    6.709    7.073    7.645
            0.000000  0.173539  0.000000
  -73.983  -40.450  -40.407  -40.360  -19.603  -18.267  -11.083   -9.171   -8.332   -8.078
   -7.667   -6.970   -5.241   -2.881   -2.740   -2.685   -2.082   -0.016    1.326    1.493
    3.387    3.392    5.144    5.213    6.474    6.712    7.074    7.636
            0.000000  0.176876  0.000000
  -73.983  -40.449  -40.409  -40.360  -19.592  -18.264  -11.070   -9.197   -8.354   -8.069
   -7.681   -6.973   -5.257   -2.884   -2.744   -2.679   -2.063    0.021    1.338    1.515
    3.364    3.421    5.117    5.242    6.468    6.714    7.076    7.626
            0.000000  0.180213  0.000000
  -73.983  -40.449  -40.411  -40.361  -19.581  -18.260  -11.057   -9.222   -8.375   -8.059
   -7.696   -6.975   -5.273   -2.887   -2.748   -2.672   -2.044    0.058    1.350    1.538
    3.342    3.450    5.091    5.270    6.459    6.717    7.077    7.616
            0.000000  0.183551  0.000000
  -73.983  -40.448  -40.414  -40.361  -19.569  -18.257  -11.044   -9.248   -8.397   -8.050
   -7.710   -6.978   -5.289   -2.890   -2.752   -2.665   -2.025    0.094    1.362    1.561
    3.320    3.477    5.067    5.299    6.450    6.721    7.079    7.605
            0.000000  0.186888  0.000000
  -73.983  -40.448  -40.416  -40.362  -19.558  -18.253  -11.031   -9.274   -8.419   -8.040
   -7.724   -6.981   -5.306   -2.892   -2.756   -2.658   -2.006    0.130    1.375    1.585
    3.298    3.503    5.045    5.328    6.439    6.724    7.081    7.593
            0.000000  0.190225  0.000000
  -73.983  -40.447  -40.418  -40.362  -19.546  -18.250  -11.017   -9.299   -8.442   -8.030
   -7.738   -6.984   -5.323   -2.894   -2.759   -2.651   -1.987    0.166    1.388    1.609
    3.276    3.527    5.025    5.357    6.427    6.728    7.083    7.580
            0.000000  0.193563  0.000000
  -73.982  -40.447  -40.420  -40.363  -19.534  -18.246  -11.004   -9.325   -8.464   -8.020
   -7.752   -6.988   -5.340   -2.895   -2.763   -2.643   -1.968    0.202    1.400    1.633
    3.255    3.550    5.006    5.386    6.414    6.732    7.085    7.568
            0.000000  0.196900  0.000000
  -73.982  -40.447  -40.423  -40.363  -19.522  -18.243  -10.990   -9.351   -8.486   -8.010
   -7.767   -6.992   -5.357   -2.896   -2.767   -2.635   -1.948    0.237    1.413    1.658
    3.234    3.571    4.990    5.415    6.400    6.737    7.087    7.554
            0.000000  0.200237  0.000000
  -73.982  -40.446  -40.425  -40.364  -19.510  -18.239  -10.977   -9.376   -8.508   -8.000
   -7.781   -6.996   -5.375   -2.897   -2.770   -2.626   -1.929    0.271    1.426    1.683
    3.214    3.590    4.976    5.445    6.385    6.742    7.089    7.540
            0.000000  0.203574  0.000000
  -73.982  -40.446  -40.428  -40.364  -19.497  -18.235  -10.963   -9.402   -8.530   -7.990
   -7.796   -7.000   -5.393   -2.898   -2.773   -2.617   -1.909    0.305    1.439    1.709
    3.194    3.607    4.965    5.474    6.369    6.747    7.090    7.526
            0.000000  0.206912  0.000000
  -73.982  -40.445  -40.430  -40.365  -19.485  -18.232  -10.950   -9.428   -8.553   -7.980
   -7.810   -7.004   -5.411   -2.898   -2.777   -2.608   -1.890    0.339    1.452    1.735
    3.175    3.622    4.956    5.504    6.352    6.752    7.091    7.512
            0.000000  0.210249  0.000000
  -73.982  -40.445  -40.432  -40.366  -19.472  -18.228  -10.936   -9.453   -8.575   -7.969
   -7.825   -7.009   -5.429   -2.897   -2.780   -2.598   -1.871    0.372    1.465    1.761
    3.157    3.635    4.949    5.533    6.335    6.758    7.091    7.497
            0.000000  0.213586  0.000000
  -73.982  -40.444  -40.435  -40.366  -19.459  -18.224  -10.922   -9.479   -8.598   -7.959
   -7.839   -7.014   -5.448   -2.897   -2.783   -2.588   -1.851    0.404    1.478    1.788
    3.139    3.645    4.945    5.563    6.317    6.764    7.091    7.482
            0.000000  0.216924  0.000000
  -73.982  -40.444  -40.437  -40.367  -19.446  -18.220  -10.909   -9.504   -8.620   -7.948
   -7.854   -7.019   -5.466   -2.896   -2.786   -2.578   -1.832    0.435    1.491    1.814
    3.122    3.653    4.944    5.592    6.298    6.771    7.090    7.467
            0.000000  0.220261  0.000000
  -73.982  -40.443  -40.440  -40.367  -19.433  -18.216  -10.895   -9.529   -8.643   -7.938
   -7.868   -7.024   -5.485   -2.895   -2.788   -2.567   -1.812    0.466    1.505    1.841
    3.106    3.659    4.946    5.621    6.279    6.778    7.088    7.452
            0.000000  0.223598  0.000000
  -73.981  -40.443  -40.442  -40.368  -19.420  -18.212  -10.881   -9.554   -8.665   -7.927
   -7.883   -7.029   -5.504   -2.893   -2.791   -2.556   -1.793    0.496    1.518    1.867
    3.091    3.662    4.950    5.650    6.259    6.785    7.086    7.438
            0.000000  0.226935  0.000000
  -73.981  -40.445  -40.442  -40.368  -19.407  -18.208  -10.868   -9.579   -8.687   -7.917
   -7.897   -7.034   -5.523   -2.891   -2.794   -2.545   -1.773    0.525    1.531    1.894
    3.077    3.663    4.956    5.679    6.239    6.793    7.083    7.423
            0.000000  0.230273  0.000000
  -73.981  -40.447  -40.442  -40.369  -19.393  -18.204  -10.854   -9.604   -8.710   -7.912
   -7.906   -7.040   -5.542   -2.889   -2.796   -2.533   -1.754    0.554    1.545    1.920
    3.064    3.662    4.965    5.708    6.218    6.801    7.079    7.408
            0.000000  0.233610  0.000000
  -73.981  -40.450  -40.441  -40.370  -19.380  -18.200  -10.841   -9.629   -8.733   -7.926
   -7.895   -7.045   -5.561   -2.886   -2.798   -2.521   -1.735    0.581    1.558    1.945
    3.052    3.659    4.977    5.736    6.198    6.810    7.074    7.394
            0.000000  0.236947  0.000000
  -73.981  -40.452  -40.441  -40.370  -19.366  -18.196  -10.828   -9.653   -8.755   -7.941
   -7.884   -7.051   -5.580   -2.883   -2.800   -2.509   -1.715    0.608    1.571    1.970
    3.042    3.653    4.990    5.764    6.177    6.819    7.068    7.380
            0.000000  0.240285  0.000000
  -73.981  -40.455  -40.440  -40.371  -19.352  -18.192  -10.815   -9.677   -8.778   -7.955
   -7.874   -7.057   -5.600   -2.880   -2.802   -2.497   -1.696    0.634    1.584    1.995
    3.033    3.646    5.005    5.791    6.156    6.828    7.062    7.367
            0.000000  0.243622  0.000000
  -73.981  -40.457  -40.440  -40.371  -19.338  -18.188  -10.802   -9.700   -8.800   -7.970
   -7.863   -7.063   -5.619   -2.876   -2.803   -2.484   -1.677    0.659    1.598    2.018
    3.026    3.637    5.022    5.818    6.135    6.838    7.054    7.354
            0.000000  0.246959  0.000000
  -73.981  -40.460  -40.439  -40.372  -19.324  -18.184  -10.790   -9.723   -8.823   -7.984
   -7.852   -7.069   -5.638   -2.872   -2.805   -2.471   -1.658    0.684    1.611    2.040
    3.021    3.627    5.040    5.844    6.114    6.848    7.045    7.341
            0.000000  0.250296  0.000000
  -73.981  -40.463  -40.439  -40.373  -19.310  -18.179  -10.777   -9.746   -8.845   -7.998
   -7.841   -7.075   -5.657   -2.868   -2.806   -2.458   -1.639    0.707    1.624    2.061
    3.019    3.615    5.060    5.870    6.093    6.859    7.036    7.330
            0.000000  0.253634  0.000000
  -73.980  -40.465  -40.439  -40.373  -19.296  -18.175  -10.766   -9.769   -8.868   -8.013
   -7.830   -7.081   -5.677   -2.863   -2.807   -2.445   -1.620    0.729    1.637    2.080
    3.018    3.603    5.080    5.895    6.072    6.870    7.025    7.319
            0.000000  0.256971  0.000000
  -73.980  -40.468  -40.438  -40.374  -19.282  -18.171  -10.754   -9.790   -8.890   -8.027
   -7.819   -7.088   -5.696   -2.859   -2.808   -2.431   -1.601    0.751    1.650    2.098
    3.020    3.589    5.102    5.919    6.052    6.881    7.013    7.309
            0.000000  0.260308  0.000000
  -73.980  -40.470  -40.438  -40.374  -19.267  -18.167  -10.743   -9.812   -8.913   -8.041
   -7.808   -7.094   -5.715   -2.854   -2.809   -2.417   -1.583    0.772    1.663    2.113
    3.025    3.574    5.123    5.942    6.031    6.893    7.001    7.299
            0.000000  0.263645  0.000000
  -73.980  -40.473  -40.437  -40.375  -19.253  -18.162  -10.732   -9.832   -8.935   -8.055
   -7.797   -7.100   -5.734   -2.848   -2.809   -2.403   -1.564    0.791    1.676    2.127
    3.032    3.559    5.146    5.964    6.011    6.905    6.987    7.291
            0.000000  0.266983  0.000000
  -73.980  -40.476  -40.436  -40.376  -19.238  -18.158  -10.722   -9.853   -8.958   -8.069
   -7.786   -7.107   -5.753   -2.843   -2.810   -2.389   -1.546    0.810    1.689    2.138
    3.043    3.543    5.168    5.985    5.992    6.918    6.973    7.283
            0.000000  0.270320  0.000000
  -73.980  -40.478  -40.436  -40.376  -19.224  -18.154  -10.713   -9.872   -8.980   -8.083
   -7.775   -7.113   -5.772   -2.837   -2.810   -2.375   -1.527    0.828    1.701    2.146
    3.056    3.527    5.191    5.972    6.005    6.931    6.957    7.277
            0.000000  0.273657  0.000000
  -73.980  -40.481  -40.435  -40.377  -19.209  -18.149  -10.704   -9.890   -9.002   -8.097
   -7.764   -7.120   -5.791   -2.831   -2.810   -2.360   -1.509    0.845    1.714    2.153
    3.072    3.511    5.214    5.954    6.023    6.941    6.944    7.272
            0.000000  0.276995  0.000000
  -73.980  -40.483  -40.435  -40.378  -19.194  -18.145  -10.697   -9.908   -9.025   -8.111
   -7.753   -7.126   -5.809   -2.824   -2.810   -2.345   -1.491    0.861    1.726    2.157
    3.091    3.494    5.236    5.935    6.041    6.923    6.958    7.268
            0.000000  0.280332  0.000000
  -73.979  -40.486  -40.434  -40.378  -19.179  -18.140  -10.689   -9.925   -9.047   -8.125
   -7.742   -7.133   -5.828   -2.818   -2.809   -2.330   -1.473    0.877    1.738    2.158
    3.112    3.477    5.258    5.918    6.056    6.905    6.973    7.265
            0.000000  0.283669  0.000000
  -73.979  -40.489  -40.434  -40.379  -19.164  -18.136  -10.683   -9.941   -9.069   -8.139
   -7.731   -7.139   -5.846   -2.811   -2.808   -2.316   -1.455    0.891    1.750    2.158
    3.136    3.461    5.279    5.901    6.070    6.886    6.988    7.264
            0.000000  0.287006  0.000000
  -73.979  -40.491  -40.433  -40.379  -19.149  -18.132  -10.678   -9.955   -9.091   -8.153
   -7.720   -7.146   -5.864   -2.808   -2.804   -2.300   -1.438    0.904    1.761    2.156
    3.162    3.444    5.300    5.884    6.083    6.867    7.003    7.264
            0.000000  0.290344  0.000000
  -73.979  -40.494  -40.433  -40.380  -19.134  -18.127  -10.674   -9.969   -9.113   -8.166
   -7.709   -7.152   -5.882   -2.806   -2.796   -2.285   -1.420    0.917    1.773    2.151
    3.191    3.427    5.320    5.868    6.093    6.846    7.019    7.265
            0.000000  0.293681  0.000000
  -73.979  -40.497  -40.432  -40.381  -19.119  -18.123  -10.672   -9.981   -9.135   -8.180
   -7.699   -7.159   -5.900   -2.805   -2.789   -2.270   -1.403    0.928    1.784    2.146
    3.221    3.411    5.339    5.854    6.102    6.825    7.035    7.268
            0.000000  0.297018  0.000000
  -73.979  -40.499  -40.432  -40.381  -19.104  -18.118  -10.670   -9.992   -9.157   -8.193
   -7.688   -7.165   -5.917   -2.804   -2.781   -2.255   -1.386    0.939    1.795    2.138
    3.253    3.395    5.357    5.839    6.109    6.804    7.052    7.273
            0.000000  0.300356  0.000000
  -73.979  -40.502  -40.431  -40.382  -19.089  -18.114  -10.670  -10.001   -9.179   -8.207
   -7.677   -7.172   -5.934   -2.802   -2.773   -2.239   -1.369    0.948    1.806    2.130
    3.286    3.380    5.374    5.826    6.114    6.782    7.069    7.279
            0.000000  0.303693  0.000000
  -73.979  -40.505  -40.431  -40.382  -19.074  -18.109  -10.671  -10.009   -9.201   -8.220
   -7.666   -7.178   -5.951   -2.800   -2.765   -2.224   -1.352    0.957    1.816    2.120
    3.321    3.364    5.390    5.814    6.117    6.759    7.086    7.287
            0.000000  0.307030  0.000000
  -73.979  -40.507  -40.430  -40.383  -19.058  -18.105  -10.673  -10.016   -9.223   -8.233
   -7.656   -7.185   -5.968   -2.798   -2.756   -2.208   -1.335    0.965    1.826    2.109
    3.350    3.356    5.405    5.802    6.118    6.736    7.104    7.296
            0.000000  0.310367  0.000000
  -73.978  -40.510  -40.430  -40.384  -19.043  -18.100  -10.677  -10.021   -9.244   -8.246
   -7.645   -7.191   -5.984   -2.795   -2.748   -2.193   -1.319    0.971    1.836    2.098
    3.335    3.392    5.418    5.791    6.117    6.713    7.122    7.307
            0.000000  0.313705  0.000000
  -73.978  -40.512  -40.429  -40.384  -19.028  -18.096  -10.682  -10.025   -9.266   -8.259
   -7.634   -7.197   -6.000   -2.792   -2.739   -2.177   -1.303    0.977    1.845    2.086
    3.322    3.429    5.430    5.782    6.113    6.689    7.141    7.319
            0.000000  0.317042  0.000000
  -73.978  -40.515  -40.429  -40.385  -19.013  -18.091  -10.689  -10.027   -9.287   -8.272
   -7.624   -7.204   -6.016   -2.790   -2.730   -2.161   -1.287    0.982    1.854    2.073
    3.308    3.467    5.441    5.773    6.108    6.666    7.160    7.333
            0.000000  0.320379  0.000000
  -73.978  -40.518  -40.428  -40.385  -18.997  -18.087  -10.697  -10.028   -9.309   -8.284
   -7.613   -7.210   -6.031   -2.786   -2.721   -2.146   -1.271    0.985    1.863    2.060
    3.296    3.505    5.451    5.765    6.101    6.642    7.180    7.348
            0.000000  0.323717  0.000000
  -73.978  -40.520  -40.428  -40.386  -18.982  -18.082  -10.706  -10.028   -9.330   -8.297
   -7.603   -7.216   -6.046   -2.783   -2.712   -2.130   -1.255    0.988    1.871    2.047
    3.284    3.543    5.459    5.758    6.092    6.618    7.200    7.365
            0.000000  0.327054  0.000000
  -73.978  -40.523  -40.427  -40.387  -18.967  -18.078  -10.716  -10.027   -9.351   -8.310
   -7.593   -7.222   -6.061   -2.780   -2.702   -2.115   -1.239    0.989    1.879    2.033
    3.273    3.581    5.466    5.752    6.081    6.594    7.221    7.383
            0.000000  0.330391  0.000000
  -73.978  -40.525  -40.427  -40.387  -18.951  -18.073  -10.727  -10.025   -9.372   -8.322
   -7.583   -7.228   -6.075   -2.776   -2.693   -2.099   -1.224    0.989    1.887    2.019
    3.262    3.619    5.472    5.747    6.068    6.571    7.242    7.403
            0.000000  0.333728  0.000000
  -73.978  -40.528  -40.426  -40.388  -18.936  -18.069  -10.739  -10.021   -9.393   -8.334
   -7.573   -7.234   -6.089   -2.772   -2.683   -2.084   -1.209    0.989    1.894    2.006
    3.253    3.657    5.476    5.743    6.053    6.548    7.263    7.424
            0.000000  0.337066  0.000000
  -73.977  -40.530  -40.426  -40.388  -18.921  -18.064  -10.752  -10.017   -9.413   -8.346
   -7.562   -7.240   -6.102   -2.768   -2.673   -2.068   -1.194    0.986    1.901    1.992
    3.244    3.694    5.479    5.739    6.037    6.525    7.285    7.446
            0.000000  0.340403  0.000000
  -73.977  -40.533  -40.425  -40.389  -18.905  -18.060  -10.766  -10.012   -9.434   -8.358
   -7.553   -7.246   -6.116   -2.763   -2.663   -2.053   -1.180    0.983    1.907    1.979
    3.235    3.731    5.482    5.736    6.020    6.503    7.307    7.469
            0.000000  0.343740  0.000000
  -73.977  -40.535  -40.425  -40.390  -18.890  -18.055  -10.781  -10.006   -9.454   -8.370
   -7.543   -7.252   -6.128   -2.759   -2.653   -2.037   -1.165    0.978    1.913    1.966
    3.228    3.768    5.483    5.734    6.000    6.482    7.329    7.493
            0.000000  0.347078  0.000000
  -73.977  -40.538  -40.424  -40.390  -18.875  -18.051  -10.796  -10.000   -9.475   -8.382
   -7.533   -7.258   -6.140   -2.754   -2.643   -2.022   -1.151    0.973    1.919    1.954
    3.221    3.804    5.482    5.732    5.980    6.462    7.352    7.518
            0.000000  0.350415  0.000000
  -73.977  -40.540  -40.424  -40.391  -18.860  -18.046  -10.812   -9.993   -9.495   -8.394
   -7.523   -7.263   -6.152   -2.749   -2.632   -2.007   -1.137    0.965    1.924    1.942
    3.215    3.840    5.481    5.731    5.958    6.443    7.376    7.544
            0.000000  0.353752  0.000000
  -73.977  -40.543  -40.424  -40.391  -18.845  -18.042  -10.828   -9.986   -9.515   -8.405
   -7.514   -7.269   -6.163   -2.743   -2.622   -1.992   -1.123    0.957    1.929    1.930
    3.210    3.874    5.479    5.730    5.935    6.425    7.399    7.570
            0.000000  0.357089  0.000000
  -73.977  -40.545  -40.423  -40.392  -18.829  -18.038  -10.845   -9.978   -9.534   -8.417
   -7.504   -7.274   -6.174   -2.738   -2.611   -1.977   -1.109    0.947    1.919    1.933
    3.206    3.908    5.476    5.729    5.912    6.409    7.423    7.597
            0.000000  0.360427  0.000000
  -73.977  -40.548  -40.423  -40.393  -18.814  -18.033  -10.862   -9.970   -9.554   -8.428
   -7.495   -7.280   -6.185   -2.732   -2.600   -1.962   -1.096    0.936    1.908    1.937
    3.202    3.941    5.472    5.727    5.887    6.395    7.448    7.624
            0.000000  0.363764  0.000000
  -73.977  -40.550  -40.422  -40.393  -18.799  -18.029  -10.879   -9.962   -9.573   -8.439
   -7.486   -7.285   -6.195   -2.726   -2.590   -1.948   -1.083    0.923    1.899    1.940
    3.199    3.973    5.468    5.725    5.861    6.383    7.473    7.652
            0.000000  0.367101  0.000000
  -73.976  -40.552  -40.422  -40.394  -18.784  -18.025  -10.896   -9.953   -9.593   -8.450
   -7.476   -7.290   -6.204   -2.720   -2.579   -1.933   -1.070    0.910    1.890    1.944
    3.197    4.004    5.462    5.723    5.834    6.373    7.498    7.680
            0.000000  0.370439  0.000000
  -73.976  -40.555  -40.421  -40.394  -18.770  -18.020  -10.914   -9.945   -9.612   -8.461
   -7.467   -7.296   -6.213   -2.714   -2.568   -1.919   -1.057    0.894    1.881    1.947
    3.196    4.034    5.456    5.720    5.807    6.365    7.523    7.707
            0.000000  0.373776  0.000000
  -73.976  -40.557  -40.421  -40.395  -18.755  -18.016  -10.932   -9.936   -9.631   -8.471
   -7.459   -7.301   -6.221   -2.708   -2.556   -1.905   -1.045    0.878    1.874    1.949
    3.195    4.063    5.450    5.715    5.779    6.361    7.549    7.734
            0.000000  0.377113  0.000000
  -73.976  -40.559  -40.420  -40.395  -18.740  -18.012  -10.949   -9.927   -9.649   -8.482
   -7.450   -7.306   -6.229   -2.701   -2.545   -1.891   -1.032    0.860    1.867    1.951
    3.195    4.091    5.442    5.710    5.751    6.359    7.576    7.761
            0.000000  0.380450  0.000000
  -73.976  -40.562  -40.420  -40.396  -18.725  -18.007  -10.967   -9.918   -9.668   -8.492
   -7.441   -7.311   -6.237   -2.694   -2.534   -1.877   -1.020    0.841    1.861    1.953
    3.196    4.117    5.434    5.704    5.722    6.359    7.602    7.788
            0.000000  0.383788  0.000000
  -73.976  -40.564  -40.419  -40.396  -18.711  -18.003  -10.985   -9.909   -9.686   -8.503
   -7.433   -7.315   -6.244   -2.687   -2.523   -1.863   -1.008    0.821    1.856    1.955
    3.198    4.143    5.426    5.693    5.696    6.363    7.629    7.814
            0.000000  0.387125  0.000000
  -73.976  -40.566  -40.419  -40.397  -18.696  -17.999  -11.003   -9.901   -9.704   -8.513
   -7.424   -7.320   -6.250   -2.680   -2.511   -1.850   -0.997    0.800    1.851    1.957
    3.200    4.167    5.417    5.663    5.687    6.370    7.656    7.839
            0.000000  0.390462  0.000000
  -73.976  -40.568  -40.418  -40.397  -18.682  -17.995  -11.021   -9.892   -9.722   -8.523
   -7.416   -7.325   -6.256   -2.673   -2.500   -1.837   -0.985    0.778    1.847    1.958
    3.202    4.189    5.408    5.633    5.678    6.379    7.683    7.863
            0.000000  0.393800  0.000000
  -73.976  -40.571  -40.418  -40.398  -18.668  -17.991  -11.039   -9.883   -9.739   -8.532
   -7.408   -7.329   -6.262   -2.666   -2.488   -1.824   -0.974    0.754    1.844    1.959
    3.205    4.211    5.398    5.603    5.667    6.390    7.711    7.885
            0.000000  0.397137  0.000000
  -73.976  -40.573  -40.418  -40.398  -18.654  -17.987  -11.057   -9.875   -9.757   -8.542
   -7.400   -7.334   -6.267   -2.658   -2.476   -1.811   -0.963    0.730    1.842    1.960
    3.209    4.231    5.388    5.572    5.655    6.404    7.739    7.907
            0.000000  0.400474  0.000000
  -73.975  -40.575  -40.417  -40.399  -18.639  -17.983  -11.074   -9.867   -9.774   -8.552
   -7.392   -7.338   -6.271   -2.650   -2.465   -1.798   -0.953    0.705    1.840    1.961
    3.213    4.250    5.377    5.541    5.643    6.420    7.767    7.926
            0.000000  0.403811  0.000000
  -73.975  -40.577  -40.417  -40.400  -18.626  -17.979  -11.092   -9.858   -9.791   -8.561
   -7.384   -7.342   -6.275   -2.643   -2.453   -1.786   -0.942    0.679    1.839    1.962
    3.218    4.268    5.367    5.511    5.631    6.438    7.796    7.945
            0.000000  0.407149  0.000000
  -73.975  -40.579  -40.416  -40.400  -18.612  -17.975  -11.110   -9.850   -9.808   -8.570
   -7.377   -7.347   -6.279   -2.635   -2.441   -1.774   -0.932    0.652    1.839    1.962
    3.223    4.284    5.356    5.480    5.619    6.457    7.824    7.961
            0.000000  0.410486  0.000000
  -73.975  -40.581  -40.416  -40.400  -18.598  -17.971  -11.127   -9.842   -9.824   -8.579
   -7.369   -7.351   -6.282   -2.627   -2.429   -1.762   -0.922    0.624    1.839    1.963
    3.228    4.298    5.345    5.449    5.606    6.478    7.853    7.975
            0.000000  0.413823  0.000000
  -73.975  -40.583  -40.416  -40.401  -18.585  -17.967  -11.144   -9.840   -9.835   -8.588
   -7.362   -7.355   -6.285   -2.618   -2.418   -1.750   -0.912    0.596    1.840    1.963
    3.234    4.311    5.333    5.418    5.594    6.500    7.882    7.988
            0.000000  0.417161  0.000000
  -73.975  -40.585  -40.415  -40.401  -18.571  -17.963  -11.161   -9.856   -9.827   -8.597
   -7.359   -7.355   -6.287   -2.610   -2.406   -1.739   -0.902    0.567    1.841    1.963
    3.241    4.323    5.322    5.387    5.582    6.522    7.911    7.998
            0.000000  0.420498  0.000000
  -73.975  -40.587  -40.415  -40.402  -18.558  -17.960  -11.178   -9.872   -9.820   -8.605
   -7.362   -7.348   -6.288   -2.602   -2.394   -1.728   -0.893    0.537    1.843    1.964
    3.247    4.333    5.310    5.357    5.571    6.546    7.941    8.007
            0.000000  0.423835  0.000000
  -73.975  -40.589  -40.414  -40.402  -18.545  -17.956  -11.194   -9.887   -9.813   -8.614
   -7.366   -7.341   -6.289   -2.594   -2.382   -1.717   -0.884    0.507    1.845    1.964
    3.254    4.341    5.298    5.326    5.561    6.569    7.970    8.013
            0.000000  0.427172  0.000000
  -73.975  -40.591  -40.414  -40.403  -18.532  -17.952  -11.211   -9.903   -9.806   -8.622
   -7.370   -7.334   -6.290   -2.585   -2.370   -1.706   -0.875    0.477    1.848    1.965
    3.261    4.348    5.286    5.296    5.551    6.593    8.000    8.017
            0.000000  0.430510  0.000000
  -73.975  -40.593  -40.414  -40.403  -18.519  -17.949  -11.227   -9.917   -9.799   -8.630
   -7.373   -7.327   -6.291   -2.577   -2.358   -1.696   -0.866    0.446    1.851    1.965
    3.269    4.354    5.266    5.274    5.543    6.616    8.020    8.030
            0.000000  0.433847  0.000000
  -73.975  -40.595  -40.413  -40.404  -18.507  -17.945  -11.243   -9.932   -9.793   -8.638
   -7.377   -7.321   -6.291   -2.568   -2.346   -1.686   -0.858    0.415    1.855    1.966
    3.276    4.357    5.236    5.262    5.536    6.639    8.021    8.060
            0.000000  0.437184  0.000000
  -73.974  -40.596  -40.413  -40.404  -18.495  -17.942  -11.259   -9.946   -9.787   -8.645
   -7.380   -7.315   -6.290   -2.560   -2.334   -1.676   -0.849    0.383    1.859    1.966
    3.284    4.359    5.206    5.249    5.530    6.662    8.020    8.090
            0.000000  0.440522  0.000000
  -73.974  -40.598  -40.413  -40.405  -18.482  -17.938  -11.274   -9.960   -9.781   -8.653
   -7.383   -7.308   -6.289   -2.551   -2.322   -1.667   -0.841    0.351    1.863    1.967
    3.292    4.360    5.177    5.237    5.526    6.684    8.017    8.120
            0.000000  0.443859  0.000000
  -73.974  -40.600  -40.412  -40.405  -18.470  -17.935  -11.289   -9.974   -9.775   -8.660
   -7.387   -7.302   -6.288   -2.542   -2.310   -1.657   -0.833    0.320    1.868    1.967
    3.300    4.359    5.148    5.225    5.523    6.705    8.013    8.150
            0.000000  0.447196  0.000000
  -73.974  -40.602  -40.412  -40.405  -18.459  -17.931  -11.304   -9.988   -9.770   -8.668
   -7.390   -7.297   -6.287   -2.534   -2.298   -1.648   -0.826    0.288    1.873    1.968
    3.308    4.356    5.119    5.212    5.522    6.725    8.008    8.180
            0.000000  0.450533  0.000000
  -73.974  -40.603  -40.412  -40.406  -18.447  -17.928  -11.319  -10.001   -9.764   -8.675
   -7.393   -7.291   -6.285   -2.525   -2.286   -1.640   -0.818    0.256    1.879    1.969
    3.316    4.352    5.091    5.200    5.522    6.743    8.001    8.210
            0.000000  0.453871  0.000000
  -73.974  -40.605  -40.411  -40.406  -18.436  -17.925  -11.333  -10.014   -9.759   -8.681
   -7.395   -7.285   -6.282   -2.517   -2.273   -1.631   -0.811    0.223    1.884    1.970
    3.324    4.346    5.063    5.188    5.523    6.761    7.994    8.240
            0.000000  0.457208  0.000000
  -73.974  -40.606  -40.411  -40.407  -18.425  -17.922  -11.347  -10.027   -9.754   -8.688
   -7.398   -7.280   -6.280   -2.508   -2.261   -1.623   -0.804    0.191    1.890    1.971
    3.333    4.339    5.035    5.175    5.526    6.777    7.986    8.270
            0.000000  0.460545  0.000000
  -73.974  -40.608  -40.411  -40.407  -18.414  -17.919  -11.361  -10.039   -9.750   -8.695
   -7.401   -7.275   -6.277   -2.500   -2.249   -1.615   -0.797    0.160    1.896    1.972
    3.341    4.331    5.008    5.163    5.531    6.791    7.977    8.300
            0.000000  0.463883  0.000000
  -73.974  -40.610  -40.410  -40.407  -18.403  -17.916  -11.375  -10.051   -9.745   -8.701
   -7.404   -7.270   -6.274   -2.491   -2.237   -1.608   -0.791    0.128    1.903    1.974
    3.349    4.322    4.982    5.151    5.537    6.804    7.967    8.329
            0.000000  0.467220  0.000000
  -73.974  -40.611  -40.410  -40.408  -18.393  -17.913  -11.388  -10.063   -9.741   -8.707
   -7.406   -7.265   -6.271   -2.483   -2.226   -1.600   -0.785    0.096    1.909    1.975
    3.358    4.311    4.956    5.139    5.544    6.814    7.957    8.359
            0.000000  0.470557  0.000000
  -73.974  -40.612  -40.410  -40.408  -18.383  -17.910  -11.401  -10.074   -9.737   -8.713
   -7.409   -7.260   -6.267   -2.475   -2.214   -1.593   -0.778    0.065    1.916    1.976
    3.366    4.300    4.930    5.127    5.553    6.823    7.947    8.388
            0.000000  0.473894  0.000000
  -73.974  -40.614  -40.410  -40.408  -18.373  -17.907  -11.413  -10.085   -9.734   -8.719
   -7.411   -7.255   -6.264   -2.466   -2.202   -1.586   -0.772    0.033    1.923    1.978
    3.374    4.287    4.905    5.115    5.563    6.831    7.936    8.417
            0.000000  0.477232  0.000000
  -73.974  -40.615  -40.409  -40.409  -18.363  -17.905  -11.425  -10.096   -9.730   -8.725
   -7.413   -7.251   -6.260   -2.458   -2.190   -1.580   -0.767    0.002    1.930    1.979
    3.382    4.274    4.881    5.103    5.574    6.836    7.926    8.446
            0.000000  0.480569  0.000000
  -73.974  -40.617  -40.409  -40.409  -18.354  -17.902  -11.437  -10.106   -9.727   -8.730
   -7.416   -7.246   -6.256   -2.450   -2.178   -1.573   -0.761   -0.028    1.938    1.981
    3.390    4.261    4.857    5.092    5.586    6.839    7.915    8.475
            0.000000  0.483906  0.000000
  -73.973  -40.618  -40.409  -40.409  -18.344  -17.899  -11.449  -10.116   -9.724   -8.735
   -7.418   -7.242   -6.252   -2.443   -2.167   -1.567   -0.756   -0.058    1.945    1.983
    3.398    4.246    4.834    5.080    5.600    6.840    7.904    8.503
            0.000000  0.487244  0.000000
  -73.973  -40.619  -40.409  -40.408  -18.336  -17.897  -11.460  -10.126   -9.721   -8.740
   -7.420   -7.238   -6.247   -2.435   -2.155   -1.562   -0.751   -0.088    1.952    1.985
    3.406    4.231    4.811    5.069    5.614    6.840    7.893    8.531
            0.000000  0.490581  0.000000
  -73.973  -40.620  -40.410  -40.408  -18.327  -17.894  -11.471  -10.135   -9.718   -8.745
   -7.422   -7.234   -6.243   -2.427   -2.144   -1.556   -0.746   -0.117    1.960    1.987
    3.414    4.216    4.789    5.058    5.629    6.838    7.882    8.559
            0.000000  0.493918  0.000000
  -73.973  -40.621  -40.410  -40.408  -18.319  -17.892  -11.481  -10.145   -9.715   -8.750
   -7.424   -7.230   -6.239   -2.420   -2.132   -1.551   -0.741   -0.146    1.967    1.989
    3.421    4.201    4.768    5.047    5.645    6.834    7.871    8.586
            0.000000  0.497255  0.000000
  -73.973  -40.622  -40.410  -40.408  -18.311  -17.890  -11.491  -10.153   -9.713   -8.755
   -7.425   -7.227   -6.234   -2.413   -2.121   -1.546   -0.736   -0.174    1.975    1.991
    3.428    4.185    4.747    5.036    5.662    6.828    7.861    8.613
            0.000000  0.500593  0.000000
  -73.973  -40.624  -40.411  -40.408  -18.303  -17.888  -11.501  -10.162   -9.710   -8.759
   -7.427   -7.223   -6.230   -2.406   -2.110   -1.541   -0.732   -0.202    1.982    1.993
    3.436    4.170    4.727    5.026    5.680    6.821    7.851    8.639
            0.000000  0.503930  0.000000
  -73.973  -40.625  -40.411  -40.407  -18.295  -17.886  -11.510  -10.170   -9.708   -8.763
   -7.429   -7.220   -6.225   -2.399   -2.099   -1.536   -0.728   -0.229    1.990    1.995
    3.442    4.154    4.708    5.016    5.698    6.812    7.841    8.664
            0.000000  0.507267  0.000000
  -73.973  -40.626  -40.411  -40.407  -18.288  -17.884  -11.519  -10.178   -9.706   -8.767
   -7.430   -7.217   -6.221   -2.392   -2.089   -1.532   -0.724   -0.255    1.997    1.997
    3.449    4.139    4.689    5.006    5.717    6.802    7.831    8.689
            0.000000  0.510605  0.000000
  -73.973  -40.626  -40.411  -40.407  -18.281  -17.882  -11.528  -10.185   -9.704   -8.771
   -7.432   -7.214   -6.216   -2.386   -2.078   -1.528   -0.720   -0.280    1.999    2.004
    3.456    4.123    4.672    4.997    5.736    6.791    7.822    8.714
            0.000000  0.513942  0.000000
  -73.973  -40.627  -40.411  -40.407  -18.275  -17.880  -11.536  -10.192   -9.703   -8.775
   -7.433   -7.211   -6.212   -2.380   -2.068   -1.524   -0.717   -0.305    2.001    2.011
    3.462    4.108    4.655    4.987    5.756    6.778    7.813    8.737
            0.000000  0.517279  0.000000
  -73.973  -40.628  -40.412  -40.407  -18.268  -17.878  -11.543  -10.199   -9.701   -8.778
   -7.435   -7.208   -6.208   -2.374   -2.058   -1.520   -0.713   -0.329    2.003    2.018
    3.468    4.094    4.638    4.979    5.776    6.764    7.804    8.760
            0.000000  0.520616  0.000000
  -73.973  -40.629  -40.412  -40.407  -18.263  -17.877  -11.551  -10.205   -9.700   -8.781
   -7.436   -7.206   -6.204   -2.369   -2.049   -1.517   -0.710   -0.352    2.005    2.025
    3.474    4.079    4.623    4.970    5.796    6.750    7.796    8.782
            0.000000  0.523954  0.000000
  -73.973  -40.630  -40.412  -40.406  -18.257  -17.875  -11.558  -10.211   -9.698   -8.784
   -7.437   -7.203   -6.200   -2.363   -2.039   -1.514   -0.707   -0.374    2.007    2.032
    3.479    4.065    4.608    4.962    5.817    6.734    7.788    8.803
            0.000000  0.527291  0.000000
  -73.973  -40.630  -40.412  -40.406  -18.252  -17.874  -11.564  -10.217   -9.697   -8.787
   -7.438   -7.201   -6.196   -2.358   -2.030   -1.511   -0.704   -0.395    2.009    2.038
    3.485    4.052    4.595    4.954    5.837    6.718    7.780    8.824
            0.000000  0.530628  0.000000
  -73.973  -40.631  -40.412  -40.406  -18.247  -17.872  -11.570  -10.222   -9.696   -8.790
   -7.439   -7.199   -6.192   -2.353   -2.022   -1.508   -0.701   -0.414    2.011    2.044
    3.490    4.039    4.582    4.947    5.858    6.702    7.773    8.843
            0.000000  0.533966  0.000000
  -73.973  -40.632  -40.413  -40.406  -18.242  -17.871  -11.576  -10.227   -9.695   -8.793
   -7.440   -7.197   -6.188   -2.349   -2.013   -1.505   -0.699   -0.433    2.013    2.050
    3.494    4.027    4.569    4.940    5.879    6.685    7.767    8.861
            0.000000  0.537303  0.000000
  -73.973  -40.632  -40.413  -40.406  -18.238  -17.870  -11.582  -10.231   -9.694   -8.795
   -7.441   -7.195   -6.185   -2.345   -2.006   -1.503   -0.697   -0.451    2.014    2.056
    3.499    4.015    4.558    4.934    5.899    6.667    7.761    8.879
            0.000000  0.540640  0.000000
  -73.973  -40.633  -40.413  -40.406  -18.234  -17.869  -11.586  -10.236   -9.693   -8.797
   -7.442   -7.194   -6.182   -2.341   -1.998   -1.501   -0.695   -0.467    2.016    2.061
    3.503    4.005    4.548    4.928    5.919    6.650    7.755    8.895
            0.000000  0.543977  0.000000
  -73.973  -40.633  -40.413  -40.406  -18.230  -17.868  -11.591  -10.240   -9.692   -8.799
   -7.443   -7.192   -6.179   -2.337   -1.991   -1.499   -0.693   -0.483    2.017    2.066
    3.506    3.995    4.538    4.922    5.939    6.633    7.750    8.910
            0.000000  0.547315  0.000000
  -73.973  -40.634  -40.413  -40.406  -18.227  -17.867  -11.595  -10.243   -9.692   -8.801
   -7.443   -7.191   -6.176   -2.334   -1.985   -1.497   -0.691   -0.497    2.019    2.070
    3.510    3.985    4.530    4.917    5.958    6.616    7.745    8.923
            0.000000  0.550652  0.000000
  -73.973  -40.634  -40.413  -40.405  -18.224  -17.866  -11.599  -10.246   -9.691   -8.802
   -7.444   -7.190   -6.174   -2.331   -1.979   -1.495   -0.689   -0.509    2.020    2.074
    3.513    3.977    4.522    4.913    5.976    6.599    7.741    8.936
            0.000000  0.553989  0.000000
  -73.973  -40.635  -40.413  -40.405  -18.221  -17.865  -11.602  -10.249   -9.691   -8.804
   -7.444   -7.188   -6.172   -2.328   -1.974   -1.494   -0.688   -0.520    2.021    2.078
    3.516    3.970    4.515    4.909    5.993    6.584    7.737    8.947
            0.000000  0.557327  0.000000
  -73.973  -40.635  -40.413  -40.405  -18.219  -17.865  -11.605  -10.251   -9.690   -8.805
   -7.445   -7.188   -6.170   -2.326   -1.970   -1.493   -0.687   -0.530    2.022    2.081
    3.518    3.963    4.509    4.905    6.009    6.569    7.734    8.956
            0.000000  0.560664  0.000000
  -73.973  -40.635  -40.413  -40.405  -18.217  -17.864  -11.607  -10.253   -9.690   -8.806
   -7.445   -7.187   -6.168   -2.324   -1.966   -1.492   -0.686   -0.539    2.023    2.084
    3.520    3.958    4.504    4.902    6.023    6.556    7.731    8.965
            0.000000  0.564001  0.000000
  -73.973  -40.635  -40.413  -40.405  -18.216  -17.864  -11.609  -10.255   -9.689   -8.807
   -7.445   -7.186   -6.167   -2.323   -1.963   -1.491   -0.685   -0.546    2.024    2.086
    3.522    3.953    4.500    4.900    6.036    6.544    7.729    8.971
            0.000000  0.567338  0.000000
  -73.973  -40.635  -40.413  -40.405  -18.214  -17.863  -11.610  -10.256   -9.689   -8.808
   -7.446   -7.186   -6.166   -2.321   -1.960   -1.490   -0.685   -0.551    2.024    2.088
    3.523    3.949    4.497    4.898    6.046    6.535    7.728    8.977
            0.000000  0.570676  0.000000
  -73.973  -40.636  -40.413  -40.405  -18.213  -17.863  -11.612  -10.257   -9.689   -8.808
   -7.446   -7.185   -6.165   -2.320   -1.958   -1.490   -0.684   -0.555    2.025    2.089
    3.524    3.947    4.494    4.896    6.053    6.528    7.726    8.980
            0.000000  0.574013  0.000000
  -73.973  -40.636  -40.413  -40.405  -18.213  -17.863  -11.612  -10.258   -9.689   -8.808
   -7.446   -7.185   -6.165   -2.320   -1.957   -1.490   -0.684   -0.557    2.025    2.090
    3.524    3.945    4.493    4.895    6.058    6.523    7.726    8.983
            0.000000  0.577350  0.000000
  -73.973  -40.636  -40.413  -40.405  -18.213  -17.863  -11.612  -10.258   -9.689   -8.808
   -7.446   -7.185   -6.164   -2.320   -1.957   -1.490   -0.684   -0.558    2.025    2.090
    3.525    3.945    4.492    4.895    6.060    6.522    7.725    8.983
            0.003333  0.577350  0.000000
  -73.973  -40.636  -40.413  -40.405  -18.213  -17.863  -11.612  -10.258   -9.689   -8.808
   -7.446   -7.186   -6.164   -2.320   -1.957   -1.489   -0.684   -0.558    2.026    2.091
    3.525    3.945    4.492    4.895    6.060    6.522    7.725    8.983
            0.006667  0.577350  0.000000
  -73.973  -40.636  -40.414  -40.405  -18.213  -17.863  -11.612  -10.258   -9.689   -8.808
   -7.446   -7.188   -6.163   -2.320   -1.957   -1.488   -0.686   -0.557    2.028    2.092
    3.525    3.945    4.490    4.895    6.061    6.523    7.725    8.980
            0.010000  0.577350  0.000000
  -73.973  -40.636  -40.414  -40.405  -18.212  -17.863  -11.611  -10.259   -9.689   -8.809
   -7.446   -7.192   -6.161   -2.321   -1.956   -1.487   -0.688   -0.555    2.031    2.093
    3.524    3.945    4.486    4.896    6.062    6.525    7.725    8.975
            0.013333  0.577350  0.000000
  -73.973  -40.635  -40.414  -40.405  -18.212  -17.863  -11.610  -10.260   -9.688   -8.809
   -7.446   -7.198   -6.158   -2.322   -1.956   -1.485   -0.691   -0.552    2.036    2.096
    3.524    3.944    4.482    4.896    6.064    6.527    7.724    8.969
            0.016667  0.577350  0.000000
  -73.973  -40.635  -40.414  -40.405  -18.211  -17.862  -11.608  -10.261   -9.688   -8.809
   -7.446   -7.205   -6.155   -2.323   -1.955   -1.482   -0.695   -0.549    2.043    2.099
    3.524    3.944    4.476    4.897    6.067    6.530    7.724    8.960
            0.020000  0.577350  0.000000
  -73.973  -40.635  -40.414  -40.405  -18.211  -17.862  -11.607  -10.263   -9.688   -8.809
   -7.446   -7.214   -6.150   -2.325   -1.954   -1.478   -0.700   -0.545    2.051    2.103
    3.524    3.944    4.469    4.898    6.070    6.534    7.723    8.950
            0.023333  0.577350  0.000000
  -73.973  -40.635  -40.414  -40.405  -18.210  -17.862  -11.605  -10.264   -9.687   -8.809
   -7.446   -7.224   -6.146   -2.327   -1.953   -1.474   -0.705   -0.541    2.060    2.108
    3.523    3.943    4.460    4.899    6.074    6.538    7.723    8.938
            0.026667  0.577350  0.000000
  -73.973  -40.635  -40.415  -40.405  -18.210  -17.861  -11.602  -10.266   -9.687   -8.809
   -7.445   -7.235   -6.140   -2.329   -1.952   -1.470   -0.712   -0.536    2.070    2.113
    3.523    3.943    4.451    4.900    6.078    6.543    7.722    8.925
            0.030000  0.577350  0.000000
  -73.973  -40.635  -40.415  -40.405  -18.209  -17.861  -11.600  -10.268   -9.686   -8.809
   -7.445   -7.248   -6.134   -2.331   -1.951   -1.464   -0.719   -0.530    2.082    2.119
    3.523    3.942    4.441    4.901    6.082    6.548    7.721    8.909
            0.033333  0.577350  0.000000
  -73.973  -40.635  -40.415  -40.405  -18.208  -17.861  -11.597  -10.271   -9.685   -8.810
   -7.445   -7.262   -6.127   -2.334   -1.950   -1.458   -0.727   -0.524    2.095    2.126
    3.522    3.940    4.430    4.902    6.087    6.555    7.720    8.893
            0.036667  0.577350  0.000000
  -73.973  -40.634  -40.416  -40.405  -18.207  -17.860  -11.593  -10.274   -9.684   -8.810
   -7.445   -7.278   -6.120   -2.337   -1.948   -1.452   -0.735   -0.516    2.110    2.133
    3.522    3.938    4.419    4.904    6.092    6.561    7.718    8.874
            0.040000  0.577350  0.000000
  -73.973  -40.634  -40.416  -40.405  -18.206  -17.860  -11.590  -10.277   -9.684   -8.810
   -7.445   -7.294   -6.113   -2.341   -1.946   -1.445   -0.745   -0.509    2.125    2.141
    3.521    3.936    4.407    4.905    6.097    6.569    7.717    8.854
            0.043333  0.577350  0.000000
  -73.973  -40.634  -40.417  -40.405  -18.204  -17.859  -11.586  -10.280   -9.683   -8.810
   -7.445   -7.312   -6.105   -2.344   -1.944   -1.437   -0.755   -0.500    2.142    2.150
    3.520    3.933    4.395    4.907    6.102    6.577    7.716    8.833
            0.046667  0.577350  0.000000
  -73.973  -40.634  -40.417  -40.405  -18.203  -17.858  -11.582  -10.283   -9.682   -8.810
   -7.445   -7.331   -6.096   -2.349   -1.942   -1.429   -0.765   -0.491    2.160    2.160
    3.520    3.929    4.383    4.909    6.107    6.586    7.714    8.810
            0.050000  0.577350  0.000000
  -73.973  -40.633  -40.418  -40.405  -18.202  -17.858  -11.577  -10.287   -9.681   -8.811
   -7.445   -7.351   -6.088   -2.353   -1.939   -1.420   -0.777   -0.482    2.170    2.179
    3.519    3.925    4.371    4.911    6.113    6.595    7.712    8.786
            0.053333  0.577350  0.000000
  -73.973  -40.633  -40.419  -40.405  -18.200  -17.857  -11.572  -10.291   -9.680   -8.811
   -7.444   -7.372   -6.079   -2.358   -1.936   -1.411   -0.788   -0.472    2.181    2.200
    3.518    3.919    4.359    4.914    6.118    6.605    7.710    8.761
            0.056667  0.577350  0.000000
  -73.973  -40.633  -40.419  -40.405  -18.198  -17.856  -11.567  -10.295   -9.678   -8.811
   -7.444   -7.394   -6.070   -2.364   -1.933   -1.401   -0.801   -0.461    2.192    2.221
    3.517    3.912    4.348    4.916    6.123    6.616    7.708    8.735
            0.060000  0.577350  0.000000
  -73.973  -40.632  -40.420  -40.405  -18.197  -17.856  -11.562  -10.299   -9.677   -8.811
   -7.444   -7.416   -6.060   -2.370   -1.930   -1.391   -0.813   -0.450    2.205    2.243
    3.516    3.904    4.338    4.919    6.128    6.627    7.705    8.707
            0.063333  0.577350  0.000000
  -73.973  -40.632  -40.421  -40.405  -18.195  -17.855  -11.556  -10.304   -9.676   -8.811
   -7.444   -7.440   -6.051   -2.376   -1.926   -1.380   -0.826   -0.438    2.218    2.267
    3.515    3.894    4.329    4.921    6.133    6.639    7.703    8.679
            0.066667  0.577350  0.000000
  -73.972  -40.632  -40.421  -40.405  -18.193  -17.854  -11.550  -10.309   -9.674   -8.811
   -7.464   -7.444   -6.041   -2.383   -1.922   -1.368   -0.840   -0.425    2.231    2.291
    3.514    3.883    4.321    4.924    6.138    6.651    7.700    8.649
            0.070000  0.577350  0.000000
  -73.972  -40.631  -40.422  -40.405  -18.191  -17.853  -11.544  -10.314   -9.673   -8.811
   -7.489   -7.444   -6.031   -2.390   -1.918   -1.356   -0.854   -0.412    2.245    2.316
    3.513    3.870    4.314    4.927    6.142    6.664    7.697    8.619
            0.073333  0.577350  0.000000
  -73.972  -40.631  -40.423  -40.404  -18.189  -17.852  -11.537  -10.319   -9.672   -8.811
   -7.515   -7.445   -6.021   -2.397   -1.914   -1.344   -0.868   -0.399    2.260    2.342
    3.512    3.855    4.309    4.930    6.147    6.677    7.693    8.587
            0.076667  0.577350  0.000000
  -73.972  -40.631  -40.424  -40.404  -18.187  -17.851  -11.530  -10.325   -9.670   -8.811
   -7.541   -7.445   -6.011   -2.405   -1.909   -1.331   -0.882   -0.385    2.275    2.369
    3.511    3.839    4.305    4.934    6.151    6.691    7.690    8.555
            0.080000  0.577350  0.000000
  -73.972  -40.630  -40.425  -40.404  -18.185  -17.850  -11.523  -10.331   -9.668   -8.811
   -7.568   -7.445   -6.000   -2.414   -1.904   -1.318   -0.897   -0.371    2.291    2.397
    3.509    3.821    4.303    4.937    6.155    6.705    7.685    8.522
            0.083333  0.577350  0.000000
  -73.972  -40.630  -40.426  -40.404  -18.182  -17.849  -11.515  -10.337   -9.667   -8.811
   -7.596   -7.445   -5.990   -2.423   -1.899   -1.305   -0.912   -0.356    2.307    2.425
    3.508    3.801    4.301    4.941    6.158    6.719    7.681    8.489
            0.086667  0.577350  0.000000
  -73.972  -40.629  -40.427  -40.404  -18.180  -17.848  -11.507  -10.343   -9.665   -8.810
   -7.624   -7.446   -5.980   -2.432   -1.893   -1.291   -0.926   -0.341    2.324    2.454
    3.506    3.780    4.302    4.945    6.161    6.734    7.676    8.455
            0.090000  0.577350  0.000000
  -73.972  -40.629  -40.428  -40.404  -18.178  -17.847  -11.499  -10.349   -9.663   -8.810
   -7.652   -7.446   -5.969   -2.442   -1.887   -1.277   -0.941   -0.325    2.342    2.484
    3.505    3.758    4.303    4.949    6.165    6.749    7.671    8.421
            0.093333  0.577350  0.000000
  -73.972  -40.628  -40.429  -40.404  -18.175  -17.846  -11.491  -10.356   -9.662   -8.809
   -7.681   -7.447   -5.959   -2.452   -1.881   -1.262   -0.956   -0.309    2.360    2.515
    3.503    3.735    4.306    4.953    6.167    6.764    7.665    8.386
            0.096667  0.577350  0.000000
  -73.972  -40.628  -40.430  -40.404  -18.172  -17.844  -11.482  -10.363   -9.660   -8.809
   -7.711   -7.447   -5.948   -2.463   -1.874   -1.248   -0.970   -0.292    2.378    2.546
    3.502    3.710    4.310    4.958    6.170    6.779    7.659    8.350
            0.100000  0.577350  0.000000
  -73.972  -40.627  -40.431  -40.404  -18.170  -17.843  -11.473  -10.369   -9.658   -8.808
   -7.741   -7.448   -5.938   -2.474   -1.867   -1.234   -0.984   -0.275    2.397    2.578
    3.500    3.685    4.316    4.962    6.172    6.795    7.652    8.315
            0.103333  0.577350  0.000000
  -73.972  -40.626  -40.432  -40.404  -18.167  -17.842  -11.464  -10.377   -9.656   -8.808
   -7.771   -7.449   -5.927   -2.486   -1.860   -1.220   -0.997   -0.258    2.416    2.610
    3.498    3.658    4.322    4.967    6.174    6.811    7.644    8.279
            0.106667  0.577350  0.000000
  -73.972  -40.626  -40.433  -40.404  -18.164  -17.841  -11.455  -10.384   -9.654   -8.807
   -7.802   -7.450   -5.917   -2.498   -1.853   -1.206   -1.010   -0.241    2.436    2.643
    3.496    3.631    4.329    4.972    6.176    6.827    7.635    8.244
            0.110000  0.577350  0.000000
  -73.972  -40.625  -40.434  -40.404  -18.161  -17.839  -11.445  -10.391   -9.652   -8.806
   -7.833   -7.451   -5.906   -2.511   -1.845   -1.194   -1.020   -0.223    2.455    2.677
    3.494    3.604    4.337    4.977    6.177    6.843    7.626    8.208
            0.113333  0.577350  0.000000
  -73.972  -40.625  -40.436  -40.404  -18.158  -17.838  -11.435  -10.399   -9.650   -8.805
   -7.865   -7.452   -5.895   -2.524   -1.837   -1.184   -1.029   -0.205    2.475    2.711
    3.493    3.576    4.346    4.982    6.178    6.859    7.616    8.173
            0.116667  0.577350  0.000000
  -73.972  -40.624  -40.437  -40.403  -18.155  -17.837  -11.424  -10.406   -9.648   -8.804
   -7.896   -7.453   -5.885   -2.537   -1.829   -1.177   -1.034   -0.186    2.495    2.745
    3.491    3.549    4.355    4.988    6.179    6.876    7.604    8.138
            0.120000  0.577350  0.000000
  -73.972  -40.623  -40.438  -40.403  -18.152  -17.835  -11.414  -10.414   -9.646   -8.803
   -7.928   -7.454   -5.874   -2.551   -1.820   -1.173   -1.035   -0.167    2.515    2.780
    3.488    3.521    4.366    4.993    6.179    6.893    7.592    8.103
            0.123333  0.577350  0.000000
  -73.972  -40.623  -40.439  -40.403  -18.149  -17.834  -11.403  -10.422   -9.644   -8.801
   -7.961   -7.456   -5.863   -2.565   -1.812   -1.174   -1.032   -0.148    2.535    2.815
    3.486    3.493    4.376    4.999    6.180    6.909    7.578    8.069
            0.126667  0.577350  0.000000
  -73.972  -40.622  -40.441  -40.403  -18.146  -17.832  -11.392  -10.430   -9.642   -8.800
   -7.993   -7.457   -5.853   -2.580   -1.803   -1.179   -1.023   -0.129    2.554    2.851
    3.466    3.484    4.388    5.005    6.180    6.926    7.563    8.035
            0.130000  0.577350  0.000000
  -73.972  -40.621  -40.442  -40.403  -18.143  -17.831  -11.380  -10.439   -9.640   -8.798
   -8.026   -7.459   -5.842   -2.595   -1.794   -1.187   -1.012   -0.110    2.573    2.887
    3.439    3.482    4.400    5.012    6.179    6.943    7.546    8.002
            0.133333  0.577350  0.000000
  -73.972  -40.620  -40.444  -40.403  -18.140  -17.829  -11.369  -10.447   -9.637   -8.797
   -8.058   -7.460   -5.831   -2.610   -1.784   -1.197   -0.997   -0.090    2.591    2.923
    3.413    3.480    4.413    5.018    6.179    6.960    7.528    7.970
            0.136667  0.577350  0.000000
  -73.972  -40.620  -40.445  -40.403  -18.136  -17.828  -11.357  -10.455   -9.635   -8.795
   -8.091   -7.462   -5.820   -2.626   -1.774   -1.209   -0.981   -0.070    2.608    2.959
    3.388    3.478    4.426    5.025    6.178    6.977    7.507    7.939
            0.140000  0.577350  0.000000
  -73.972  -40.619  -40.446  -40.403  -18.133  -17.826  -11.345  -10.464   -9.633   -8.793
   -8.125   -7.464   -5.809   -2.642   -1.765   -1.222   -0.964   -0.050    2.624    2.996
    3.364    3.476    4.440    5.032    6.176    6.994    7.486    7.908
            0.143333  0.577350  0.000000
  -73.972  -40.618  -40.448  -40.403  -18.129  -17.825  -11.332  -10.473   -9.631   -8.791
   -8.158   -7.466   -5.799   -2.658   -1.754   -1.235   -0.945   -0.029    2.638    3.032
    3.343    3.474    4.454    5.039    6.175    7.011    7.462    7.879
            0.146667  0.577350  0.000000
  -73.972  -40.617  -40.449  -40.403  -18.126  -17.823  -11.320  -10.481   -9.629   -8.789
   -8.191   -7.469   -5.788   -2.675   -1.744   -1.249   -0.926   -0.009    2.651    3.069
    3.323    3.473    4.469    5.046    6.173    7.028    7.436    7.851
            0.150000  0.577350  0.000000
  -73.972  -40.616  -40.451  -40.402  -18.123  -17.822  -11.307  -10.490   -9.627   -8.787
   -8.225   -7.471   -5.777   -2.692   -1.734   -1.263   -0.906    0.012    2.661    3.106
    3.306    3.471    4.484    5.054    6.171    7.045    7.409    7.823
            0.153333  0.577350  0.000000
  -73.972  -40.616  -40.452  -40.402  -18.119  -17.820  -11.294  -10.499   -9.625   -8.784
   -8.258   -7.474   -5.766   -2.709   -1.723   -1.277   -0.886    0.033    2.668    3.143
    3.292    3.470    4.500    5.062    6.169    7.062    7.380    7.796
            0.156667  0.577350  0.000000
  -73.972  -40.615  -40.454  -40.402  -18.115  -17.818  -11.281  -10.508   -9.622   -8.782
   -8.291   -7.476   -5.755   -2.727   -1.712   -1.291   -0.866    0.053    2.671    3.179
    3.282    3.469    4.516    5.069    6.166    7.080    7.350    7.770
            0.160000  0.577350  0.000000
  -73.972  -40.614  -40.455  -40.402  -18.112  -17.817  -11.267  -10.516   -9.620   -8.779
   -8.325   -7.479   -5.743   -2.745   -1.701   -1.304   -0.845    0.075    2.671    3.215
    3.275    3.469    4.532    5.078    6.163    7.097    7.318    7.745
            0.163333  0.577350  0.000000
  -73.972  -40.613  -40.457  -40.402  -18.108  -17.815  -11.253  -10.525   -9.618   -8.777
   -8.359   -7.482   -5.732   -2.763   -1.690   -1.318   -0.824    0.096    2.668    3.250
    3.273    3.470    4.549    5.086    6.160    7.115    7.285    7.719
            0.166667  0.577350  0.000000
  -73.972  -40.612  -40.459  -40.402  -18.105  -17.813  -11.239  -10.534   -9.616   -8.774
   -8.392   -7.485   -5.721   -2.781   -1.679   -1.332   -0.803    0.117    2.660    3.275
    3.283    3.473    4.566    5.095    6.157    7.132    7.251    7.694
            0.170000  0.577350  0.000000
  -73.972  -40.611  -40.460  -40.402  -18.101  -17.812  -11.225  -10.543   -9.614   -8.771
   -8.425   -7.488   -5.710   -2.800   -1.667   -1.345   -0.781    0.138    2.648    3.280
    3.314    3.479    4.583    5.104    6.153    7.150    7.216    7.669
            0.173333  0.577350  0.000000
  -73.972  -40.610  -40.462  -40.402  -18.097  -17.810  -11.211  -10.552   -9.612   -8.768
   -8.459   -7.491   -5.698   -2.819   -1.656   -1.359   -0.760    0.160    2.633    3.290
    3.341    3.488    4.601    5.113    6.149    7.168    7.180    7.643
            0.176667  0.577350  0.000000
  -73.972  -40.609  -40.464  -40.402  -18.094  -17.809  -11.196  -10.561   -9.610   -8.765
   -8.492   -7.495   -5.687   -2.838   -1.644   -1.372   -0.738    0.182    2.615    3.303
    3.362    3.503    4.619    5.122    6.144    7.143    7.185    7.618
            0.180000  0.577350  0.000000
  -73.972  -40.608  -40.465  -40.402  -18.090  -17.807  -11.182  -10.570   -9.609   -8.762
   -8.525   -7.498   -5.675   -2.858   -1.632   -1.385   -0.717    0.203    2.593    3.319
    3.378    3.525    4.637    5.131    6.140    7.106    7.203    7.592
            0.183333  0.577350  0.000000
  -73.972  -40.607  -40.467  -40.401  -18.086  -17.805  -11.167  -10.579   -9.607   -8.759
   -8.558   -7.502   -5.664   -2.877   -1.620   -1.397   -0.695    0.225    2.570    3.337
    3.387    3.552    4.655    5.141    6.135    7.069    7.221    7.565
            0.186667  0.577350  0.000000
  -73.972  -40.607  -40.469  -40.401  -18.083  -17.804  -11.152  -10.588   -9.605   -8.755
   -8.591   -7.506   -5.652   -2.897   -1.608   -1.410   -0.674    0.247    2.544    3.358
    3.393    3.583    4.674    5.151    6.130    7.031    7.239    7.538
            0.190000  0.577350  0.000000
  -73.972  -40.606  -40.470  -40.401  -18.079  -17.802  -11.136  -10.597   -9.603   -8.752
   -8.624   -7.509   -5.640   -2.917   -1.596   -1.422   -0.652    0.269    2.517    3.381
    3.396    3.616    4.693    5.161    6.124    6.993    7.258    7.511
            0.193333  0.577350  0.000000
  -73.972  -40.605  -40.472  -40.401  -18.075  -17.800  -11.121  -10.606   -9.602   -8.748
   -8.657   -7.513   -5.628   -2.937   -1.584   -1.434   -0.631    0.290    2.488    3.397
    3.405    3.652    4.712    5.172    6.118    6.955    7.276    7.483
            0.196667  0.577350  0.000000
  -73.972  -40.604  -40.474  -40.401  -18.072  -17.799  -11.105  -10.614   -9.600   -8.745
   -8.689   -7.517   -5.616   -2.957   -1.572   -1.445   -0.609    0.312    2.457    3.398
    3.431    3.689    4.731    5.182    6.113    6.916    7.295    7.454
            0.200000  0.577350  0.000000
  -73.972  -40.603  -40.475  -40.401  -18.068  -17.797  -11.090  -10.623   -9.599   -8.741
   -8.721   -7.521   -5.604   -2.977   -1.560   -1.457   -0.588    0.334    2.426    3.397
    3.457    3.726    4.751    5.193    6.106    6.878    7.314    7.425
            0.203333  0.577350  0.000000
  -73.972  -40.601  -40.477  -40.401  -18.064  -17.796  -11.074  -10.631   -9.598   -8.753
   -8.737   -7.526   -5.592   -2.997   -1.547   -1.468   -0.567    0.356    2.394    3.397
    3.485    3.764    4.770    5.204    6.100    6.840    7.332    7.395
            0.206667  0.577350  0.000000
  -73.972  -40.600  -40.479  -40.401  -18.061  -17.794  -11.058  -10.640   -9.597   -8.784
   -8.734   -7.530   -5.580   -3.018   -1.535   -1.478   -0.547    0.378    2.362    3.396
    3.513    3.801    4.790    5.216    6.093    6.802    7.351    7.364
            0.210000  0.577350  0.000000
  -73.972  -40.599  -40.481  -40.401  -18.057  -17.792  -11.042  -10.648   -9.596   -8.815
   -8.730   -7.534   -5.568   -3.038   -1.523   -1.489   -0.526    0.400    2.329    3.394
    3.542    3.840    4.809    5.227    6.086    6.765    7.333    7.371
            0.213333  0.577350  0.000000
  -73.972  -40.598  -40.482  -40.400  -18.053  -17.791  -11.026  -10.657   -9.595   -8.846
   -8.726   -7.539   -5.556   -3.059   -1.510   -1.499   -0.506    0.422    2.295    3.393
    3.572    3.878    4.829    5.239    6.079    6.727    7.301    7.390
            0.216667  0.577350  0.000000
  -73.972  -40.597  -40.484  -40.400  -18.050  -17.789  -11.009  -10.665   -9.595   -8.876
   -8.722   -7.543   -5.543   -3.079   -1.508   -1.498   -0.486    0.444    2.261    3.392
    3.602    3.916    4.848    5.251    6.071    6.690    7.269    7.410
            0.220000  0.577350  0.000000
  -73.971  -40.596  -40.486  -40.400  -18.046  -17.788  -10.993  -10.673   -9.595   -8.906
   -8.718   -7.548   -5.531   -3.100   -1.518   -1.485   -0.466    0.466    2.227    3.391
    3.632    3.954    4.868    5.263    6.063    6.654    7.236    7.429
            0.223333  0.577350  0.000000
  -73.971  -40.595  -40.488  -40.400  -18.043  -17.786  -10.976  -10.681   -9.595   -8.935
   -8.714   -7.552   -5.519   -3.120   -1.527   -1.473   -0.447    0.488    2.192    3.390
    3.662    3.991    4.887    5.275    6.055    6.618    7.202    7.449
            0.226667  0.577350  0.000000
  -73.971  -40.594  -40.489  -40.400  -18.039  -17.785  -10.960  -10.689   -9.595   -8.964
   -8.710   -7.557   -5.506   -3.140   -1.536   -1.461   -0.428    0.510    2.158    3.389
    3.693    4.029    4.906    5.288    6.047    6.582    7.169    7.469
            0.230000  0.577350  0.000000
  -73.971  -40.593  -40.491  -40.400  -18.036  -17.783  -10.943  -10.696   -9.595   -8.993
   -8.706   -7.562   -5.494   -3.161   -1.544   -1.449   -0.409    0.532    2.123    3.388
    3.723    4.066    4.925    5.300    6.038    6.547    7.134    7.489
            0.233333  0.577350  0.000000
  -73.971  -40.592  -40.493  -40.400  -18.033  -17.782  -10.927  -10.704   -9.596   -9.020
   -8.702   -7.566   -5.482   -3.181   -1.552   -1.436   -0.391    0.554    2.089    3.387
    3.754    4.103    4.944    5.313    6.030    6.513    7.100    7.510
            0.236667  0.577350  0.000000
  -73.971  -40.591  -40.495  -40.400  -18.029  -17.780  -10.910  -10.711   -9.598   -9.047
   -8.698   -7.571   -5.469   -3.201   -1.560   -1.424   -0.373    0.576    2.054    3.386
    3.784    4.140    4.962    5.326    6.021    6.479    7.065    7.531
            0.240000  0.577350  0.000000
  -73.971  -40.590  -40.496  -40.400  -18.026  -17.779  -10.893  -10.719   -9.599   -9.073
   -8.694   -7.576   -5.457   -3.221   -1.568   -1.412   -0.356    0.598    2.020    3.386
    3.815    4.176    4.981    5.339    6.011    6.446    7.030    7.551
            0.243333  0.577350  0.000000
  -73.971  -40.588  -40.498  -40.400  -18.023  -17.778  -10.877  -10.726   -9.601   -9.098
   -8.690   -7.580   -5.445   -3.240   -1.575   -1.400   -0.339    0.619    1.985    3.386
    3.845    4.212    4.999    5.352    6.002    6.414    6.995    7.572
            0.246667  0.577350  0.000000
  -73.971  -40.587  -40.500  -40.399  -18.020  -17.776  -10.860  -10.732   -9.604   -9.123
   -8.686   -7.585   -5.432   -3.260   -1.582   -1.389   -0.323    0.641    1.951    3.386
    3.875    4.247    5.016    5.366    5.992    6.383    6.959    7.594
            0.250000  0.577350  0.000000
  -73.971  -40.586  -40.502  -40.399  -18.017  -17.775  -10.844  -10.739   -9.607   -9.146
   -8.682   -7.590   -5.420   -3.279   -1.588   -1.377   -0.307    0.663    1.917    3.386
    3.905    4.282    5.033    5.379    5.982    6.353    6.923    7.615
            0.253333  0.577350  0.000000
  -73.971  -40.585  -40.503  -40.399  -18.014  -17.774  -10.827  -10.746   -9.611   -9.168
   -8.678   -7.594   -5.408   -3.298   -1.594   -1.366   -0.291    0.685    1.883    3.386
    3.934    4.316    5.050    5.393    5.972    6.323    6.887    7.637
            0.256667  0.577350  0.000000
  -73.971  -40.584  -40.505  -40.399  -18.011  -17.773  -10.811  -10.752   -9.616   -9.189
   -8.674   -7.599   -5.396   -3.316   -1.600   -1.354   -0.277    0.706    1.849    3.386
    3.963    4.349    5.066    5.406    5.962    6.295    6.851    7.658
            0.260000  0.577350  0.000000
  -73.971  -40.583  -40.507  -40.399  -18.008  -17.771  -10.795  -10.758   -9.621   -9.209
   -8.670   -7.604   -5.384   -3.334   -1.606   -1.343   -0.262    0.728    1.816    3.387
    3.992    4.382    5.081    5.420    5.952    6.268    6.815    7.680
            0.263333  0.577350  0.000000
  -73.971  -40.582  -40.508  -40.399  -18.005  -17.770  -10.779  -10.764   -9.627   -9.228
   -8.666   -7.608   -5.373   -3.352   -1.611   -1.332   -0.249    0.749    1.783    3.388
    4.020    4.413    5.096    5.434    5.941    6.243    6.780    7.702
            0.266667  0.577350  0.000000
  -73.971  -40.580  -40.510  -40.399  -18.003  -17.769  -10.769  -10.763   -9.633   -9.246
   -8.662   -7.612   -5.361   -3.370   -1.616   -1.322   -0.235    0.770    1.750    3.389
    4.047    4.444    5.110    5.447    5.931    6.219    6.744    7.724
            0.270000  0.577350  0.000000
  -73.971  -40.579  -40.511  -40.399  -18.000  -17.768  -10.775  -10.748   -9.641   -9.262
   -8.659   -7.617   -5.350   -3.387   -1.621   -1.311   -0.223    0.792    1.718    3.390
    4.074    4.474    5.123    5.461    5.920    6.196    6.708    7.746
            0.273333  0.577350  0.000000
  -73.971  -40.578  -40.513  -40.399  -17.998  -17.767  -10.780  -10.733   -9.649   -9.276
   -8.655   -7.621   -5.339   -3.403   -1.625   -1.301   -0.211    0.813    1.686    3.391
    4.100    4.503    5.136    5.475    5.910    6.175    6.672    7.768
            0.276667  0.577350  0.000000
  -73.971  -40.577  -40.515  -40.399  -17.995  -17.766  -10.785  -10.718   -9.657   -9.290
   -8.652   -7.625   -5.329   -3.419   -1.629   -1.292   -0.200    0.834    1.654    3.393
    4.126    4.530    5.148    5.488    5.899    6.155    6.637    7.790
            0.280000  0.577350  0.000000
  -73.971  -40.576  -40.516  -40.399  -17.993  -17.765  -10.790  -10.703   -9.667   -9.302
   -8.649   -7.629   -5.318   -3.434   -1.633   -1.282   -0.189    0.854    1.623    3.394
    4.151    4.556    5.159    5.501    5.889    6.137    6.602    7.812
            0.283333  0.577350  0.000000
  -73.971  -40.575  -40.518  -40.399  -17.991  -17.764  -10.794  -10.689   -9.676   -9.312
   -8.646   -7.632   -5.308   -3.449   -1.636   -1.273   -0.179    0.875    1.593    3.396
    4.175    4.581    5.169    5.514    5.879    6.121    6.567    7.834
            0.286667  0.577350  0.000000
  -73.971  -40.574  -40.519  -40.399  -17.989  -17.763  -10.798  -10.675   -9.687   -9.322
   -8.643   -7.636   -5.299   -3.463   -1.640   -1.265   -0.170    0.896    1.563    3.398
    4.198    4.605    5.178    5.527    5.869    6.107    6.533    7.855
            0.290000  0.577350  0.000000
  -73.971  -40.573  -40.520  -40.399  -17.987  -17.763  -10.802  -10.662   -9.697   -9.330
   -8.640   -7.639   -5.290   -3.476   -1.643   -1.256   -0.161    0.916    1.534    3.400
    4.220    4.627    5.187    5.539    5.859    6.095    6.499    7.876
            0.293333  0.577350  0.000000
  -73.971  -40.572  -40.522  -40.399  -17.985  -17.762  -10.806  -10.650   -9.707   -9.337
   -8.637   -7.643   -5.281   -3.489   -1.645   -1.249   -0.153    0.936    1.505    3.402
    4.241    4.647    5.194    5.552    5.849    6.085    6.466    7.894
            0.296667  0.577350  0.000000
  -73.971  -40.571  -40.523  -40.398  -17.983  -17.761  -10.809  -10.638   -9.718   -9.343
   -8.635   -7.646   -5.273   -3.500   -1.648   -1.241   -0.146    0.956    1.478    3.404
    4.260    4.666    5.201    5.563    5.840    6.077    6.434    7.910
            0.300000  0.577350  0.000000
  -73.971  -40.570  -40.524  -40.398  -17.982  -17.760  -10.812  -10.627   -9.728   -9.349
   -8.632   -7.648   -5.265   -3.511   -1.650   -1.234   -0.139    0.976    1.451    3.406
    4.279    4.683    5.206    5.575    5.832    6.070    6.403    7.922
            0.303333  0.577350  0.000000
  -73.971  -40.569  -40.525  -40.398  -17.980  -17.760  -10.815  -10.617   -9.737   -9.353
   -8.630   -7.651   -5.258   -3.521   -1.652   -1.228   -0.133    0.995    1.425    3.408
    4.296    4.699    5.211    5.585    5.824    6.066    6.372    7.928
            0.306667  0.577350  0.000000
  -73.971  -40.568  -40.526  -40.398  -17.979  -17.759  -10.818  -10.607   -9.746   -9.357
   -8.628   -7.653   -5.252   -3.531   -1.653   -1.222   -0.128    1.014    1.400    3.410
    4.312    4.712    5.215    5.596    5.817    6.063    6.344    7.930
            0.310000  0.577350  0.000000
  -73.971  -40.568  -40.527  -40.398  -17.978  -17.759  -10.820  -10.599   -9.755   -9.360
   -8.626   -7.656   -5.246   -3.539   -1.655   -1.217   -0.123    1.032    1.376    3.412
    4.326    4.724    5.218    5.605    5.810    6.063    6.316    7.930
            0.313333  0.577350  0.000000
  -73.971  -40.567  -40.528  -40.398  -17.977  -17.759  -10.822  -10.591   -9.762   -9.363
   -8.625   -7.657   -5.241   -3.546   -1.656   -1.213   -0.119    1.050    1.354    3.414
    4.339    4.734    5.221    5.614    5.805    6.063    6.291    7.929
            0.316667  0.577350  0.000000
  -73.971  -40.566  -40.529  -40.398  -17.976  -17.758  -10.824  -10.585   -9.769   -9.365
   -8.624   -7.659   -5.236   -3.552   -1.657   -1.209   -0.116    1.066    1.333    3.416
    4.350    4.743    5.222    5.622    5.800    6.065    6.268    7.928
            0.320000  0.577350  0.000000
  -73.971  -40.566  -40.529  -40.398  -17.975  -17.758  -10.825  -10.579   -9.774   -9.367
   -8.622   -7.660   -5.233   -3.557   -1.658   -1.205   -0.113    1.081    1.314    3.417
    4.359    4.749    5.224    5.629    5.796    6.067    6.248    7.927
            0.323333  0.577350  0.000000
  -73.971  -40.565  -40.530  -40.398  -17.975  -17.758  -10.826  -10.575   -9.779   -9.368
   -8.622   -7.661   -5.230   -3.561   -1.659   -1.203   -0.111    1.094    1.298    3.418
    4.366    4.755    5.224    5.635    5.792    6.069    6.232    7.927
            0.326667  0.577350  0.000000
  -73.971  -40.565  -40.530  -40.398  -17.974  -17.757  -10.827  -10.572   -9.782   -9.369
   -8.621   -7.662   -5.228   -3.564   -1.659   -1.201   -0.110    1.105    1.286    3.419
    4.371    4.758    5.225    5.639    5.790    6.071    6.220    7.927
            0.330000  0.577350  0.000000
  -73.971  -40.565  -40.530  -40.398  -17.974  -17.757  -10.828  -10.570   -9.784   -9.369
   -8.621   -7.663   -5.227   -3.566   -1.659   -1.200   -0.109    1.111    1.278    3.420
    4.374    4.760    5.225    5.642    5.789    6.072    6.213    7.926
            0.333333  0.577350  0.000000
  -73.971  -40.565  -40.531  -40.398  -17.974  -17.757  -10.828  -10.570   -9.784   -9.370
   -8.621   -7.663   -5.226   -3.566   -1.659   -1.199   -0.108    1.114    1.275    3.420
    4.375    4.761    5.225    5.643    5.788    6.072    6.210    7.927
            0.336667  0.577350  0.000000
  -73.971  -40.565  -40.530  -40.398  -17.974  -17.757  -10.828  -10.570   -9.784   -9.369
   -8.621   -7.663   -5.227   -3.566   -1.659   -1.200   -0.109    1.111    1.278    3.420
    4.374    4.760    5.225    5.642    5.789    6.072    6.213    7.926
            0.340000  0.577350  0.000000
  -73.971  -40.565  -40.530  -40.398  -17.974  -17.757  -10.827  -10.572   -9.782   -9.369
   -8.621   -7.662   -5.228   -3.564   -1.659   -1.201   -0.110    1.106    1.285    3.419
    4.371    4.758    5.225    5.639    5.790    6.072    6.219    7.926
            0.343333  0.577350  0.000000
  -73.971  -40.565  -40.530  -40.398  -17.975  -17.758  -10.826  -10.575   -9.779   -9.368
   -8.622   -7.661   -5.230   -3.561   -1.659   -1.203   -0.111    1.097    1.296    3.418
    4.366    4.755    5.225    5.633    5.792    6.074    6.227    7.925
            0.346667  0.577350  0.000000
  -73.971  -40.566  -40.529  -40.398  -17.975  -17.758  -10.825  -10.579   -9.774   -9.367
   -8.623   -7.660   -5.233   -3.557   -1.658   -1.206   -0.113    1.087    1.309    3.416
    4.358    4.751    5.226    5.626    5.795    6.077    6.239    7.923
            0.350000  0.577350  0.000000
  -73.971  -40.566  -40.529  -40.398  -17.976  -17.758  -10.824  -10.584   -9.769   -9.366
   -8.624   -7.659   -5.237   -3.552   -1.658   -1.209   -0.115    1.076    1.323    3.414
    4.349    4.746    5.226    5.618    5.799    6.082    6.252    7.919
            0.353333  0.577350  0.000000
  -73.971  -40.567  -40.528  -40.398  -17.977  -17.759  -10.822  -10.590   -9.763   -9.364
   -8.625   -7.657   -5.241   -3.545   -1.657   -1.214   -0.118    1.065    1.339    3.411
    4.337    4.740    5.227    5.607    5.803    6.089    6.266    7.912
            0.356667  0.577350  0.000000
  -73.971  -40.567  -40.527  -40.398  -17.978  -17.759  -10.820  -10.596   -9.755   -9.362
   -8.627   -7.655   -5.247   -3.538   -1.656   -1.220   -0.122    1.055    1.356    3.408
    4.324    4.733    5.228    5.596    5.809    6.098    6.280    7.903
            0.360000  0.577350  0.000000
  -73.971  -40.568  -40.527  -40.398  -17.980  -17.760  -10.817  -10.604   -9.747   -9.360
   -8.629   -7.653   -5.253   -3.529   -1.655   -1.226   -0.126    1.044    1.373    3.404
    4.308    4.725    5.229    5.584    5.814    6.109    6.296    7.890
            0.363333  0.577350  0.000000
  -73.971  -40.569  -40.526  -40.398  -17.981  -17.760  -10.815  -10.612   -9.738   -9.358
   -8.631   -7.650   -5.260   -3.520   -1.654   -1.233   -0.130    1.035    1.390    3.399
    4.291    4.716    5.231    5.572    5.821    6.122    6.311    7.873
            0.366667  0.577350  0.000000
  -73.971  -40.569  -40.525  -40.398  -17.983  -17.761  -10.811  -10.620   -9.728   -9.355
   -8.633   -7.647   -5.268   -3.509   -1.653   -1.241   -0.135    1.026    1.408    3.394
    4.273    4.706    5.233    5.559    5.827    6.136    6.327    7.853
            0.370000  0.577350  0.000000
  -73.971  -40.570  -40.524  -40.399  -17.985  -17.761  -10.808  -10.629   -9.718   -9.352
   -8.636   -7.643   -5.276   -3.498   -1.652   -1.250   -0.140    1.017    1.426    3.388
    4.253    4.696    5.235    5.547    5.835    6.152    6.343    7.831
            0.373333  0.577350  0.000000
  -73.971  -40.571  -40.522  -40.399  -17.987  -17.762  -10.804  -10.639   -9.708   -9.348
   -8.638   -7.640   -5.285   -3.485   -1.651   -1.260   -0.145    1.010    1.444    3.382
    4.231    4.684    5.237    5.535    5.842    6.169    6.358    7.806
            0.376667  0.577350  0.000000
  -73.971  -40.572  -40.521  -40.399  -17.989  -17.763  -10.800  -10.649   -9.697   -9.344
   -8.641   -7.636   -5.295   -3.472   -1.650   -1.271   -0.151    1.003    1.462    3.374
    4.209    4.671    5.240    5.524    5.850    6.187    6.373    7.780
            0.380000  0.577350  0.000000
  -73.971  -40.572  -40.520  -40.399  -17.992  -17.764  -10.795  -10.659   -9.686   -9.339
   -8.644   -7.632   -5.305   -3.458   -1.649   -1.283   -0.157    0.997    1.480    3.367
    4.185    4.658    5.243    5.514    5.859    6.206    6.387    7.752
            0.383333  0.577350  0.000000
  -73.971  -40.573  -40.519  -40.399  -17.995  -17.765  -10.791  -10.669   -9.675   -9.334
   -8.648   -7.627   -5.316   -3.443   -1.648   -1.295   -0.164    0.993    1.499    3.358
    4.160    4.643    5.245    5.505    5.867    6.225    6.401    7.723
            0.386667  0.577350  0.000000
  -73.971  -40.574  -40.518  -40.399  -17.998  -17.766  -10.785  -10.679   -9.664   -9.328
   -8.651   -7.622   -5.327   -3.427   -1.647   -1.308   -0.170    0.988    1.517    3.349
    4.134    4.628    5.248    5.498    5.876    6.246    6.415    7.693
            0.390000  0.577350  0.000000
  -73.971  -40.575  -40.516  -40.399  -18.001  -17.767  -10.780  -10.690   -9.653   -9.321
   -8.655   -7.617   -5.339   -3.410   -1.646   -1.322   -0.177    0.985    1.535    3.339
    4.108    4.611    5.251    5.491    5.884    6.267    6.427    7.662
            0.393333  0.577350  0.000000
  -73.971  -40.575  -40.515  -40.399  -18.004  -17.769  -10.774  -10.700   -9.643   -9.314
   -8.659   -7.612   -5.352   -3.393   -1.645   -1.337   -0.185    0.983    1.554    3.329
    4.081    4.594    5.254    5.486    5.893    6.288    6.439    7.631
            0.396667  0.577350  0.000000
  -73.971  -40.576  -40.514  -40.399  -18.008  -17.770  -10.768  -10.711   -9.633   -9.306
   -8.663   -7.606   -5.365   -3.375   -1.645   -1.353   -0.192    0.981    1.572    3.318
    4.053    4.576    5.257    5.483    5.902    6.310    6.450    7.599
            0.400000  0.577350  0.000000
  -73.971  -40.577  -40.512  -40.399  -18.012  -17.771  -10.761  -10.722   -9.624   -9.297
   -8.667   -7.600   -5.378   -3.357   -1.644   -1.369   -0.200    0.980    1.591    3.307
    4.025    4.556    5.260    5.481    5.911    6.332    6.460    7.566
            0.403333  0.577350  0.000000
  -73.971  -40.577  -40.511  -40.399  -18.016  -17.773  -10.754  -10.732   -9.615   -9.288
   -8.672   -7.594   -5.391   -3.338   -1.643   -1.386   -0.208    0.980    1.610    3.295
    3.997    4.536    5.263    5.480    5.919    6.354    6.469    7.533
            0.406667  0.577350  0.000000
  -73.971  -40.578  -40.509  -40.399  -18.020  -17.774  -10.747  -10.742   -9.606   -9.277
   -8.676   -7.587   -5.405   -3.319   -1.643   -1.404   -0.216    0.981    1.628    3.282
    3.968    4.515    5.267    5.481    5.927    6.376    6.478    7.500
            0.410000  0.577350  0.000000
  -73.971  -40.579  -40.508  -40.400  -18.024  -17.776  -10.753  -10.739   -9.599   -9.265
   -8.681   -7.581   -5.419   -3.299   -1.643   -1.422   -0.224    0.982    1.647    3.269
    3.939    4.493    5.270    5.483    5.935    6.398    6.486    7.466
            0.413333  0.577350  0.000000
  -73.971  -40.579  -40.507  -40.400  -18.029  -17.778  -10.762  -10.731   -9.592   -9.253
   -8.685   -7.574   -5.434   -3.279   -1.643   -1.440   -0.232    0.984    1.666    3.256
    3.909    4.470    5.273    5.487    5.943    6.418    6.495    7.431
            0.416667  0.577350  0.000000
  -73.971  -40.580  -40.505  -40.400  -18.034  -17.779  -10.772  -10.723   -9.586   -9.240
   -8.690   -7.567   -5.448   -3.259   -1.643   -1.460   -0.240    0.986    1.685    3.242
    3.880    4.447    5.276    5.492    5.950    6.436    6.505    7.397
            0.420000  0.577350  0.000000
  -73.971  -40.580  -40.504  -40.400  -18.039  -17.781  -10.782  -10.714   -9.580   -9.226
   -8.695   -7.559   -5.463   -3.239   -1.643   -1.479   -0.249    0.990    1.704    3.228
    3.851    4.423    5.280    5.498    5.957    6.451    6.518    7.362
            0.423333  0.577350  0.000000
  -73.971  -40.581  -40.502  -40.400  -18.045  -17.783  -10.791  -10.705   -9.576   -9.211
   -8.700   -7.552   -5.478   -3.218   -1.643   -1.500   -0.257    0.993    1.723    3.214
    3.821    4.398    5.283    5.505    5.964    6.461    6.535    7.327
            0.426667  0.577350  0.000000
  -73.971  -40.581  -40.501  -40.400  -18.050  -17.785  -10.800  -10.696   -9.572   -9.195
   -8.705   -7.544   -5.493   -3.197   -1.644   -1.520   -0.265    0.998    1.743    3.199
    3.792    4.373    5.286    5.513    5.970    6.467    6.555    7.291
            0.430000  0.577350  0.000000
  -73.972  -40.582  -40.499  -40.400  -18.056  -17.787  -10.809  -10.686   -9.569   -9.178
   -8.710   -7.536   -5.508   -3.176   -1.645   -1.541   -0.274    1.003    1.762    3.184
    3.763    4.348    5.290    5.522    5.975    6.469    6.578    7.256
            0.433333  0.577350  0.000000
  -73.972  -40.582  -40.498  -40.401  -18.062  -17.789  -10.817  -10.676   -9.566   -9.161
   -8.715   -7.528   -5.523   -3.156   -1.646   -1.562   -0.282    1.008    1.782    3.169
    3.734    4.322    5.293    5.531    5.980    6.469    6.602    7.220
            0.436667  0.577350  0.000000
  -73.972  -40.583  -40.497  -40.401  -18.069  -17.791  -10.825  -10.665   -9.564   -9.144
   -8.720   -7.520   -5.538   -3.135   -1.647   -1.584   -0.291    1.014    1.801    3.153
    3.705    4.296    5.297    5.542    5.984    6.466    6.627    7.184
            0.440000  0.577350  0.000000
  -73.972  -40.583  -40.495  -40.401  -18.075  -17.794  -10.833  -10.654   -9.563   -9.125
   -8.725   -7.512   -5.553   -3.114   -1.649   -1.606   -0.299    1.020    1.821    3.138
    3.677    4.270    5.300    5.553    5.988    6.463    6.653    7.148
            0.443333  0.577350  0.000000
  -73.972  -40.583  -40.494  -40.401  -18.082  -17.796  -10.840  -10.643   -9.562   -9.106
   -8.730   -7.504   -5.569   -3.093   -1.651   -1.628   -0.308    1.026    1.841    3.122
    3.648    4.243    5.303    5.565    5.991    6.457    6.680    7.112
            0.446667  0.577350  0.000000
  -73.972  -40.584  -40.492  -40.401  -18.089  -17.798  -10.847  -10.632   -9.562   -9.087
   -8.735   -7.495   -5.584   -3.073   -1.653   -1.650   -0.316    1.033    1.861    3.106
    3.621    4.217    5.307    5.577    5.993    6.451    6.707    7.076
            0.450000  0.577350  0.000000
  -73.972  -40.584  -40.491  -40.402  -18.096  -17.801  -10.854  -10.620   -9.562   -9.067
   -8.740   -7.486   -5.599   -3.053   -1.672   -1.655   -0.324    1.040    1.881    3.090
    3.594    4.190    5.310    5.590    5.995    6.444    6.734    7.040
            0.453333  0.577350  0.000000
  -73.972  -40.584  -40.489  -40.402  -18.103  -17.803  -10.860  -10.608   -9.563   -9.047
   -8.745   -7.478   -5.614   -3.033   -1.694   -1.658   -0.333    1.048    1.901    3.073
    3.567    4.163    5.313    5.603    5.996    6.435    6.762    7.005
            0.456667  0.577350  0.000000
  -73.972  -40.584  -40.488  -40.402  -18.111  -17.806  -10.866  -10.595   -9.564   -9.027
   -8.750   -7.469   -5.629   -3.013   -1.717   -1.661   -0.341    1.056    1.921    3.057
    3.541    4.137    5.317    5.616    5.996    6.426    6.790    6.969
            0.460000  0.577350  0.000000
  -73.972  -40.584  -40.486  -40.402  -18.119  -17.809  -10.872  -10.582   -9.566   -9.006
   -8.755   -7.460   -5.644   -2.994   -1.739   -1.665   -0.349    1.064    1.941    3.041
    3.515    4.110    5.320    5.630    5.996    6.416    6.819    6.934
            0.463333  0.577350  0.000000
  -73.972  -40.584  -40.485  -40.402  -18.127  -17.811  -10.877  -10.569   -9.568   -8.985
   -8.760   -7.451   -5.658   -2.975   -1.761   -1.668   -0.357    1.073    1.962    3.025
    3.490    4.083    5.323    5.643    5.994    6.405    6.848    6.899
            0.466667  0.577350  0.000000
  -73.972  -40.584  -40.483  -40.403  -18.136  -17.814  -10.881  -10.556   -9.570   -8.964
   -8.765   -7.442   -5.673   -2.957   -1.783   -1.672   -0.365    1.081    1.982    3.008
    3.466    4.057    5.326    5.657    5.992    6.393    6.864    6.877
            0.470000  0.577350  0.000000
  -73.972  -40.584  -40.482  -40.403  -18.144  -17.817  -10.886  -10.542   -9.573   -8.943
   -8.770   -7.432   -5.687   -2.939   -1.805   -1.677   -0.372    1.090    2.002    2.992
    3.442    4.031    5.329    5.670    5.989    6.381    6.830    6.907
            0.473333  0.577350  0.000000
  -73.972  -40.584  -40.480  -40.403  -18.153  -17.820  -10.889  -10.527   -9.576   -8.921
   -8.774   -7.423   -5.701   -2.923   -1.826   -1.682   -0.380    1.100    2.022    2.975
    3.420    4.005    5.332    5.684    5.985    6.368    6.797    6.936
            0.476667  0.577350  0.000000
  -73.972  -40.584  -40.479  -40.403  -18.162  -17.823  -10.893  -10.513   -9.580   -8.899
   -8.779   -7.414   -5.715   -2.906   -1.848   -1.687   -0.388    1.109    2.042    2.959
    3.398    3.979    5.335    5.697    5.980    6.355    6.764    6.966
            0.480000  0.577350  0.000000
  -73.972  -40.584  -40.477  -40.404  -18.171  -17.826  -10.896  -10.498   -9.584   -8.878
   -8.783   -7.404   -5.729   -2.891   -1.869   -1.693   -0.395    1.119    2.062    2.942
    3.377    3.953    5.337    5.710    5.974    6.342    6.732    6.997
            0.483333  0.577350  0.000000
  -73.972  -40.584  -40.476  -40.404  -18.180  -17.829  -10.898  -10.483   -9.588   -8.856
   -8.788   -7.395   -5.743   -2.876   -1.889   -1.698   -0.402    1.129    2.081    2.926
    3.358    3.928    5.339    5.722    5.967    6.328    6.701    7.027
            0.486667  0.577350  0.000000
  -73.972  -40.584  -40.474  -40.404  -18.190  -17.833  -10.900  -10.467   -9.593   -8.834
   -8.792   -7.385   -5.756   -2.862   -1.909   -1.705   -0.410    1.140    2.100    2.910
    3.339    3.903    5.341    5.734    5.959    6.315    6.671    7.058
            0.490000  0.577350  0.000000
  -73.972  -40.584  -40.473  -40.404  -18.200  -17.836  -10.902  -10.451   -9.598   -8.812
   -8.796   -7.376   -5.769   -2.850   -1.929   -1.711   -0.417    1.150    2.119    2.893
    3.322    3.878    5.343    5.745    5.950    6.301    6.642    7.089
            0.493333  0.577350  0.000000
  -73.973  -40.583  -40.471  -40.405  -18.210  -17.839  -10.903  -10.435   -9.603   -8.800
   -8.790   -7.366   -5.782   -2.838   -1.948   -1.718   -0.424    1.161    2.136    2.877
    3.307    3.854    5.344    5.756    5.939    6.288    6.615    7.120
            0.496667  0.577350  0.000000
  -73.973  -40.583  -40.470  -40.405  -18.220  -17.842  -10.904  -10.419   -9.609   -8.804
   -8.767   -7.357   -5.795   -2.827   -1.966   -1.726   -0.431    1.172    2.154    2.861
    3.293    3.830    5.344    5.765    5.928    6.274    6.589    7.151
            0.500000  0.577350  0.000000
  -73.973  -40.583  -40.468  -40.405  -18.231  -17.846  -10.904  -10.402   -9.614   -8.808
   -8.745   -7.347   -5.807   -2.817   -1.984   -1.733   -0.438    1.184    2.170    2.845
    3.280    3.807    5.345    5.774    5.915    6.262    6.564    7.183
            0.503333  0.577350  0.000000
  -73.973  -40.582  -40.467  -40.406  -18.241  -17.849  -10.904  -10.385   -9.621   -8.811
   -8.723   -7.338   -5.819   -2.809   -2.001   -1.741   -0.444    1.195    2.185    2.829
    3.270    3.784    5.344    5.782    5.900    6.249    6.541    7.214
            0.506667  0.577350  0.000000
  -73.973  -40.582  -40.465  -40.406  -18.252  -17.853  -10.904  -10.368   -9.627   -8.815
   -8.701   -7.328   -5.831   -2.801   -2.017   -1.750   -0.451    1.208    2.200    2.813
    3.261    3.762    5.343    5.789    5.885    6.238    6.520    7.246
            0.510000  0.577350  0.000000
  -73.973  -40.581  -40.464  -40.406  -18.263  -17.856  -10.903  -10.350   -9.634   -8.818
   -8.679   -7.319   -5.843   -2.795   -2.033   -1.759   -0.458    1.220    2.213    2.797
    3.254    3.740    5.341    5.794    5.868    6.227    6.501    7.278
            0.513333  0.577350  0.000000
  -73.973  -40.581  -40.462  -40.406  -18.275  -17.860  -10.902  -10.332   -9.641   -8.821
   -8.657   -7.309   -5.854   -2.790   -2.048   -1.768   -0.465    1.232    2.224    2.781
    3.250    3.719    5.339    5.798    5.850    6.217    6.484    7.311
            0.516667  0.577350  0.000000
  -73.973  -40.580  -40.461  -40.407  -18.286  -17.864  -10.900  -10.314   -9.648   -8.824
   -8.635   -7.300   -5.865   -2.787   -2.062   -1.777   -0.471    1.245    2.235    2.765
    3.248    3.698    5.335    5.801    5.831    6.208    6.468    7.343
            0.520000  0.577350  0.000000
  -73.973  -40.579  -40.460  -40.407  -18.298  -17.868  -10.898  -10.295   -9.656   -8.827
   -8.613   -7.290   -5.875   -2.784   -2.075   -1.787   -0.478    1.259    2.243    2.749
    3.248    3.678    5.330    5.802    5.812    6.200    6.455    7.375
            0.523333  0.577350  0.000000
  -73.973  -40.579  -40.458  -40.407  -18.309  -17.871  -10.895  -10.276   -9.663   -8.830
   -8.591   -7.281   -5.886   -2.783   -2.087   -1.797   -0.485    1.272    2.250    2.733
    3.251    3.659    5.324    5.791    5.801    6.193    6.443    7.408
            0.526667  0.577350  0.000000
  -73.973  -40.578  -40.457  -40.408  -18.321  -17.875  -10.892  -10.257   -9.672   -8.832
   -8.569   -7.272   -5.895   -2.784   -2.099   -1.807   -0.491    1.286    2.255    2.717
    3.256    3.640    5.317    5.771    5.798    6.188    6.433    7.441
            0.530000  0.577350  0.000000
  -73.973  -40.577  -40.455  -40.408  -18.334  -17.879  -10.888  -10.238   -9.680   -8.834
   -8.548   -7.262   -5.905   -2.785   -2.110   -1.817   -0.498    1.300    2.259    2.702
    3.264    3.622    5.307    5.751    5.794    6.183    6.425    7.473
            0.533333  0.577350  0.000000
  -73.973  -40.577  -40.454  -40.408  -18.346  -17.883  -10.884  -10.218   -9.689   -8.836
   -8.526   -7.253   -5.914   -2.788   -2.119   -1.828   -0.505    1.315    2.260    2.686
    3.274    3.604    5.296    5.730    5.789    6.180    6.418    7.506
            0.536667  0.577350  0.000000
  -73.973  -40.576  -40.452  -40.409  -18.358  -17.887  -10.880  -10.198   -9.698   -8.838
   -8.505   -7.244   -5.923   -2.791   -2.129   -1.839   -0.512    1.330    2.260    2.670
    3.287    3.587    5.283    5.711    5.782    6.178    6.413    7.539
            0.540000  0.577350  0.000000
  -73.974  -40.575  -40.451  -40.409  -18.371  -17.891  -10.875  -10.178   -9.707   -8.840
   -8.484   -7.234   -5.932   -2.796   -2.137   -1.850   -0.519    1.345    2.257    2.654
    3.303    3.571    5.267    5.692    5.773    6.177    6.409    7.571
            0.543333  0.577350  0.000000
  -73.974  -40.574  -40.449  -40.410  -18.384  -17.895  -10.870  -10.157   -9.716   -8.841
   -8.463   -7.225   -5.940   -2.802   -2.145   -1.862   -0.526    1.361    2.254    2.639
    3.321    3.556    5.250    5.675    5.764    6.177    6.406    7.604
            0.546667  0.577350  0.000000
  -73.974  -40.573  -40.448  -40.410  -18.397  -17.899  -10.864  -10.137   -9.726   -8.842
   -8.442   -7.216   -5.948   -2.809   -2.153   -1.874   -0.534    1.377    2.248    2.623
    3.341    3.541    5.230    5.659    5.753    6.177    6.405    7.636
            0.550000  0.577350  0.000000
  -73.974  -40.572  -40.447  -40.410  -18.410  -17.903  -10.858  -10.116   -9.736   -8.843
   -8.421   -7.207   -5.955   -2.816   -2.160   -1.886   -0.541    1.393    2.241    2.607
    3.364    3.528    5.207    5.644    5.741    6.178    6.405    7.669
            0.553333  0.577350  0.000000
  -73.974  -40.571  -40.445  -40.411  -18.423  -17.908  -10.852  -10.094   -9.746   -8.844
   -8.400   -7.198   -5.962   -2.825   -2.167   -1.898   -0.549    1.410    2.232    2.591
    3.388    3.514    5.182    5.631    5.729    6.179    6.406    7.701
            0.556667  0.577350  0.000000
  -73.974  -40.570  -40.444  -40.411  -18.437  -17.912  -10.845  -10.073   -9.756   -8.844
   -8.380   -7.189   -5.969   -2.834   -2.173   -1.910   -0.556    1.427    2.223    2.576
    3.415    3.502    5.155    5.619    5.716    6.181    6.408    7.734
            0.560000  0.577350  0.000000
  -73.974  -40.569  -40.442  -40.411  -18.450  -17.916  -10.838  -10.051   -9.767   -8.844
   -8.360   -7.180   -5.975   -2.843   -2.179   -1.923   -0.564    1.444    2.211    2.560
    3.443    3.491    5.126    5.608    5.702    6.183    6.410    7.766
            0.563333  0.577350  0.000000
  -73.974  -40.568  -40.441  -40.412  -18.464  -17.920  -10.830  -10.029   -9.778   -8.844
   -8.340   -7.172   -5.981   -2.853   -2.185   -1.935   -0.572    1.462    2.199    2.544
    3.473    3.480    5.095    5.599    5.688    6.185    6.414    7.797
            0.566667  0.577350  0.000000
  -73.974  -40.566  -40.440  -40.412  -18.478  -17.925  -10.822  -10.007   -9.789   -8.844
   -8.321   -7.163   -5.987   -2.864   -2.191   -1.948   -0.581    1.480    2.186    2.528
    3.470    3.504    5.063    5.591    5.674    6.187    6.418    7.829
            0.570000  0.577350  0.000000
  -73.974  -40.565  -40.438  -40.413  -18.492  -17.929  -10.814   -9.985   -9.800   -8.844
   -8.301   -7.155   -5.992   -2.874   -2.196   -1.961   -0.589    1.498    2.172    2.512
    3.461    3.537    5.029    5.585    5.659    6.189    6.423    7.860
            0.573333  0.577350  0.000000
  -73.974  -40.564  -40.437  -40.413  -18.506  -17.934  -10.805   -9.962   -9.812   -8.843
   -8.282   -7.146   -5.997   -2.885   -2.202   -1.974   -0.598    1.517    2.157    2.496
    3.453    3.571    4.994    5.579    5.644    6.190    6.429    7.891
            0.576667  0.577350  0.000000
  -73.975  -40.563  -40.436  -40.413  -18.520  -17.938  -10.796   -9.939   -9.823   -8.842
   -8.264   -7.138   -6.001   -2.896   -2.208   -1.988   -0.607    1.535    2.141    2.481
    3.446    3.605    4.958    5.574    5.629    6.192    6.435    7.921
            0.580000  0.577350  0.000000
  -73.975  -40.561  -40.434  -40.414  -18.534  -17.942  -10.787   -9.916   -9.835   -8.840
   -8.245   -7.129   -6.005   -2.908   -2.214   -2.001   -0.617    1.554    2.124    2.465
    3.439    3.641    4.922    5.570    5.614    6.193    6.441    7.951
            0.583333  0.577350  0.000000
  -73.975  -40.560  -40.433  -40.414  -18.549  -17.947  -10.777   -9.893   -9.847   -8.839
   -8.227   -7.121   -6.008   -2.919   -2.219   -2.014   -0.627    1.574    2.107    2.448
    3.434    3.677    4.885    5.566    5.599    6.194    6.448    7.981
            0.586667  0.577350  0.000000
  -73.975  -40.559  -40.432  -40.415  -18.563  -17.951  -10.767   -9.869   -9.859   -8.837
   -8.209   -7.113   -6.011   -2.930   -2.225   -2.028   -0.637    1.593    2.090    2.432
    3.429    3.714    4.848    5.564    5.584    6.195    6.455    8.010
            0.590000  0.577350  0.000000
  -73.975  -40.557  -40.430  -40.415  -18.578  -17.956  -10.757   -9.871   -9.846   -8.835
   -8.192   -7.105   -6.014   -2.941   -2.232   -2.041   -0.647    1.613    2.071    2.416
    3.425    3.751    4.811    5.562    5.569    6.196    6.463    8.038
            0.593333  0.577350  0.000000
  -73.975  -40.556  -40.429  -40.416  -18.593  -17.960  -10.747   -9.883   -9.822   -8.832
   -8.175   -7.097   -6.016   -2.952   -2.238   -2.055   -0.657    1.633    2.053    2.400
    3.422    3.787    4.774    5.554    5.560    6.196    6.471    8.066
            0.596667  0.577350  0.000000
  -73.975  -40.554  -40.428  -40.416  -18.607  -17.965  -10.736   -9.896   -9.798   -8.830
   -8.158   -7.090   -6.018   -2.963   -2.245   -2.069   -0.668    1.653    2.034    2.384
    3.419    3.823    4.739    5.539    5.559    6.196    6.479    8.093
            0.600000  0.577350  0.000000
  -73.975  -40.553  -40.426  -40.417  -18.622  -17.970  -10.725   -9.908   -9.774   -8.827
   -8.142   -7.082   -6.020   -2.974   -2.251   -2.082   -0.680    1.673    2.014    2.368
    3.417    3.858    4.704    5.525    5.559    6.195    6.487    8.119
            0.603333  0.577350  0.000000
  -73.975  -40.551  -40.425  -40.417  -18.637  -17.974  -10.713   -9.921   -9.750   -8.823
   -8.126   -7.075   -6.021   -2.985   -2.258   -2.096   -0.691    1.694    1.995    2.352
    3.417    3.892    4.672    5.510    5.559    6.194    6.496    8.145
            0.606667  0.577350  0.000000
  -73.976  -40.549  -40.424  -40.417  -18.652  -17.979  -10.702   -9.933   -9.726   -8.820
   -8.111   -7.067   -6.021   -2.995   -2.266   -2.110   -0.703    1.714    1.974    2.335
    3.417    3.923    4.642    5.496    5.559    6.193    6.504    8.170
            0.610000  0.577350  0.000000
  -73.976  -40.548  -40.422  -40.418  -18.667  -17.984  -10.690   -9.946   -9.701   -8.816
   -8.096   -7.060   -6.021   -3.005   -2.273   -2.124   -0.715    1.734    1.954    2.319
    3.417    3.950    4.616    5.482    5.560    6.191    6.513    8.193
            0.613333  0.577350  0.000000
  -73.976  -40.546  -40.421  -40.418  -18.683  -17.988  -10.678   -9.959   -9.676   -8.812
   -8.081   -7.053   -6.021   -3.015   -2.281   -2.137   -0.728    1.755    1.934    2.303
    3.419    3.974    4.595    5.468    5.562    6.189    6.521    8.216
            0.616667  0.577350  0.000000
  -73.976  -40.544  -40.420  -40.419  -18.698  -17.993  -10.666   -9.971   -9.652   -8.807
   -8.067   -7.046   -6.020   -3.024   -2.289   -2.151   -0.741    1.775    1.913    2.286
    3.421    3.991    4.580    5.455    5.564    6.186    6.530    8.237
            0.620000  0.577350  0.000000
  -73.976  -40.543  -40.419  -40.419  -18.713  -17.998  -10.653   -9.984   -9.627   -8.802
   -8.053   -7.039   -6.018   -3.033   -2.297   -2.165   -0.754    1.795    1.893    2.270
    3.424    4.001    4.572    5.441    5.567    6.184    6.538    8.257
            0.623333  0.577350  0.000000
  -73.976  -40.541  -40.420  -40.417  -18.729  -18.002  -10.641   -9.996   -9.602   -8.797
   -8.040   -7.032   -6.017   -3.042   -2.305   -2.179   -0.768    1.813    1.874    2.253
    3.427    4.004    4.573    5.428    5.570    6.180    6.546    8.277
            0.626667  0.577350  0.000000
  -73.976  -40.539  -40.420  -40.416  -18.744  -18.007  -10.629  -10.008   -9.577   -8.791
   -8.027   -7.026   -6.014   -3.050   -2.314   -2.192   -0.782    1.824    1.862    2.237
    3.432    3.998    4.582    5.414    5.573    6.177    6.554    8.294
            0.630000  0.577350  0.000000
  -73.976  -40.537  -40.421  -40.415  -18.759  -18.012  -10.617  -10.020   -9.552   -8.786
   -8.015   -7.019   -6.012   -3.058   -2.322   -2.206   -0.796    1.816    1.869    2.221
    3.437    3.984    4.598    5.401    5.578    6.173    6.562    8.311
            0.633333  0.577350  0.000000
  -73.976  -40.535  -40.421  -40.414  -18.775  -18.017  -10.604  -10.032   -9.527   -8.779
   -8.003   -7.013   -6.008   -3.066   -2.331   -2.220   -0.811    1.797    1.885    2.204
    3.442    3.964    4.622    5.389    5.583    6.169    6.570    8.326
            0.636667  0.577350  0.000000
  -73.977  -40.533  -40.422  -40.413  -18.791  -18.021  -10.592  -10.043   -9.501   -8.773
   -7.992   -7.007   -6.004   -3.073   -2.340   -2.233   -0.826    1.776    1.905    2.188
    3.449    3.938    4.651    5.376    5.589    6.165    6.577    8.339
            0.640000  0.577350  0.000000
  -73.977  -40.531  -40.422  -40.411  -18.806  -18.026  -10.581  -10.054   -9.476   -8.766
   -7.981   -7.000   -6.000   -3.079   -2.349   -2.247   -0.841    1.754    1.924    2.171
    3.456    3.909    4.684    5.363    5.595    6.160    6.584    8.351
            0.643333  0.577350  0.000000
  -73.977  -40.530  -40.423  -40.410  -18.822  -18.031  -10.569  -10.064   -9.451   -8.758
   -7.971   -6.995   -5.996   -3.086   -2.359   -2.260   -0.857    1.731    1.944    2.155
    3.463    3.876    4.721    5.351    5.602    6.155    6.591    8.362
            0.646667  0.577350  0.000000
  -73.977  -40.528  -40.423  -40.409  -18.837  -18.036  -10.558  -10.073   -9.426   -8.751
   -7.962   -6.989   -5.990   -3.092   -2.368   -2.274   -0.873    1.708    1.964    2.139
    3.471    3.840    4.759    5.338    5.610    6.150    6.598    8.371
            0.650000  0.577350  0.000000
  -73.977  -40.526  -40.424  -40.408  -18.853  -18.040  -10.548  -10.082   -9.400   -8.743
   -7.953   -6.983   -5.985   -3.097   -2.378   -2.287   -0.890    1.685    1.983    2.122
    3.480    3.803    4.800    5.326    5.620    6.145    6.604    8.378
            0.653333  0.577350  0.000000
  -73.977  -40.524  -40.424  -40.407  -18.869  -18.045  -10.538  -10.090   -9.375   -8.734
   -7.944   -6.978   -5.978   -3.102   -2.388   -2.300   -0.907    1.662    2.003    2.106
    3.489    3.764    4.842    5.313    5.630    6.140    6.610    8.384
            0.656667  0.577350  0.000000
  -73.977  -40.521  -40.425  -40.405  -18.884  -18.050  -10.530  -10.097   -9.350   -8.725
   -7.937   -6.972   -5.972   -3.106   -2.398   -2.313   -0.924    1.638    2.022    2.089
    3.499    3.724    4.884    5.301    5.641    6.135    6.615    8.388
            0.660000  0.577350  0.000000
  -73.977  -40.519  -40.425  -40.404  -18.900  -18.055  -10.522  -10.102   -9.325   -8.716
   -7.929   -6.967   -5.964   -3.110   -2.407   -2.326   -0.941    1.614    2.040    2.073
    3.509    3.684    4.926    5.289    5.654    6.130    6.620    8.390
            0.663333  0.577350  0.000000
  -73.977  -40.517  -40.426  -40.403  -18.916  -18.060  -10.515  -10.106   -9.300   -8.706
   -7.922   -6.962   -5.957   -3.114   -2.417   -2.339   -0.959    1.590    2.057    2.059
    3.520    3.643    4.968    5.276    5.668    6.125    6.625    8.383
            0.666667  0.577350  0.000000
  -73.978  -40.515  -40.426  -40.402  -18.931  -18.064  -10.510  -10.109   -9.275   -8.696
   -7.916   -6.957   -5.949   -3.117   -2.427   -2.352   -0.977    1.566    2.040    2.076
    3.531    3.603    5.009    5.263    5.684    6.120    6.629    8.357
            0.670000  0.577350  0.000000
  -73.978  -40.513  -40.427  -40.401  -18.947  -18.069  -10.507  -10.110   -9.250   -8.686
   -7.911   -6.952   -5.940   -3.120   -2.437   -2.364   -0.995    1.541    2.024    2.094
    3.542    3.562    5.050    5.251    5.701    6.115    6.633    8.332
            0.673333  0.577350  0.000000
  -73.978  -40.511  -40.427  -40.400  -18.963  -18.074  -10.505  -10.109   -9.225   -8.675
   -7.906   -6.947   -5.931   -3.122   -2.448   -2.377   -1.014    1.516    2.008    2.110
    3.521    3.554    5.089    5.238    5.721    6.110    6.637    8.307
            0.676667  0.577350  0.000000
  -73.978  -40.509  -40.428  -40.399  -18.978  -18.079  -10.504  -10.106   -9.200   -8.663
   -7.901   -6.943   -5.921   -3.124   -2.458   -2.389   -1.033    1.491    1.992    2.126
    3.481    3.566    5.126    5.225    5.743    6.106    6.640    8.283
            0.680000  0.577350  0.000000
  -73.978  -40.507  -40.428  -40.398  -18.994  -18.083  -10.506  -10.101   -9.176   -8.651
   -7.897   -6.938   -5.911   -3.125   -2.468   -2.402   -1.052    1.466    1.975    2.141
    3.442    3.579    5.161    5.211    5.767    6.102    6.643    8.259
            0.683333  0.577350  0.000000
  -73.978  -40.504  -40.429  -40.397  -19.010  -18.088  -10.508  -10.094   -9.151   -8.639
   -7.894   -6.934   -5.900   -3.126   -2.478   -2.414   -1.072    1.440    1.959    2.156
    3.403    3.591    5.194    5.198    5.794    6.098    6.645    8.236
            0.686667  0.577350  0.000000
  -73.978  -40.502  -40.429  -40.396  -19.025  -18.093  -10.513  -10.086   -9.127   -8.626
   -7.891   -6.930   -5.889   -3.127   -2.488   -2.426   -1.092    1.414    1.943    2.169
    3.365    3.605    5.184    5.224    5.823    6.095    6.648    8.213
            0.690000  0.577350  0.000000
  -73.978  -40.500  -40.430  -40.395  -19.041  -18.097  -10.519  -10.076   -9.103   -8.613
   -7.889   -6.926   -5.878   -3.127   -2.498   -2.438   -1.112    1.388    1.927    2.181
    3.329    3.618    5.169    5.252    5.854    6.092    6.650    8.192
            0.693333  0.577350  0.000000
  -73.979  -40.498  -40.430  -40.393  -19.056  -18.102  -10.526  -10.064   -9.079   -8.599
   -7.887   -6.922   -5.866   -3.127   -2.508   -2.449   -1.132    1.362    1.911    2.192
    3.293    3.631    5.155    5.277    5.888    6.090    6.651    8.171
            0.696667  0.577350  0.000000
  -73.979  -40.495  -40.431  -40.392  -19.072  -18.107  -10.535  -10.051   -9.056   -8.584
   -7.886   -6.919   -5.854   -3.126   -2.517   -2.461   -1.153    1.335    1.895    2.202
    3.259    3.645    5.140    5.300    5.925    6.088    6.653    8.150
            0.700000  0.577350  0.000000
  -73.979  -40.493  -40.431  -40.391  -19.087  -18.111  -10.544  -10.037   -9.032   -8.569
   -7.885   -6.915   -5.841   -3.125   -2.527   -2.472   -1.174    1.308    1.879    2.210
    3.227    3.658    5.125    5.320    5.963    6.087    6.655    8.130
            0.703333  0.577350  0.000000
  -73.979  -40.491  -40.432  -40.390  -19.102  -18.116  -10.554  -10.021   -9.009   -8.554
   -7.885   -6.912   -5.828   -3.124   -2.537   -2.483   -1.195    1.281    1.863    2.217
    3.196    3.672    5.110    5.338    6.003    6.087    6.657    8.112
            0.706667  0.577350  0.000000
  -73.979  -40.488  -40.432  -40.389  -19.118  -18.121  -10.566  -10.005   -8.986   -8.538
   -7.885   -6.909   -5.815   -3.122   -2.546   -2.494   -1.216    1.253    1.847    2.222
    3.168    3.685    5.094    5.354    6.044    6.087    6.658    8.094
            0.710000  0.577350  0.000000
  -73.979  -40.486  -40.433  -40.388  -19.133  -18.125  -10.578   -9.988   -8.964   -8.522
   -7.886   -6.906   -5.801   -3.120   -2.556   -2.505   -1.238    1.225    1.831    2.224
    3.142    3.699    5.079    5.367    6.086    6.088    6.660    8.076
            0.713333  0.577350  0.000000
  -73.979  -40.484  -40.433  -40.387  -19.148  -18.130  -10.590   -9.969   -8.942   -8.505
   -7.887   -6.903   -5.787   -3.118   -2.565   -2.516   -1.260    1.196    1.815    2.225
    3.118    3.712    5.063    5.379    6.090    6.129    6.663    8.060
            0.716667  0.577350  0.000000
  -73.979  -40.481  -40.434  -40.386  -19.163  -18.134  -10.603   -9.951   -8.920   -8.488
   -7.889   -6.900   -5.773   -3.115   -2.574   -2.526   -1.281    1.168    1.800    2.223
    3.097    3.725    5.047    5.389    6.092    6.172    6.666    8.045
            0.720000  0.577350  0.000000
  -73.979  -40.479  -40.434  -40.386  -19.178  -18.139  -10.616   -9.931   -8.898   -8.470
   -7.891   -6.897   -5.758   -3.112   -2.583   -2.536   -1.304    1.138    1.784    2.219
    3.079    3.738    5.031    5.397    6.095    6.214    6.669    8.031
            0.723333  0.577350  0.000000
  -73.980  -40.477  -40.435  -40.385  -19.193  -18.144  -10.630   -9.911   -8.876   -8.452
   -7.893   -6.895   -5.743   -3.109   -2.591   -2.546   -1.326    1.109    1.768    2.212
    3.064    3.750    5.015    5.404    6.099    6.256    6.674    8.018
            0.726667  0.577350  0.000000
  -73.980  -40.474  -40.435  -40.384  -19.208  -18.148  -10.644   -9.890   -8.855   -8.433
   -7.896   -6.893   -5.727   -3.105   -2.600   -2.556   -1.348    1.079    1.753    2.203
    3.051    3.761    5.000    5.410    6.103    6.298    6.679    8.006
            0.730000  0.577350  0.000000
  -73.980  -40.472  -40.436  -40.383  -19.223  -18.153  -10.658   -9.869   -8.834   -8.414
   -7.899   -6.890   -5.712   -3.101   -2.608   -2.566   -1.371    1.049    1.737    2.191
    3.041    3.772    4.985    5.413    6.109    6.337    6.687    7.996
            0.733333  0.577350  0.000000
  -73.980  -40.470  -40.436  -40.382  -19.238  -18.157  -10.673   -9.847   -8.813   -8.394
   -7.903   -6.888   -5.696   -3.097   -2.616   -2.575   -1.393    1.018    1.722    2.177
    3.035    3.782    4.970    5.416    6.115    6.374    6.696    7.987
            0.736667  0.577350  0.000000
  -73.980  -40.467  -40.437  -40.381  -19.253  -18.161  -10.688   -9.825   -8.793   -8.374
   -7.907   -6.886   -5.680   -3.093   -2.624   -2.584   -1.416    0.987    1.706    2.161
    3.031    3.792    4.956    5.417    6.121    6.409    6.707    7.980
            0.740000  0.577350  0.000000
  -73.980  -40.465  -40.437  -40.380  -19.267  -18.166  -10.702   -9.803   -8.773   -8.354
   -7.911   -6.885   -5.664   -3.088   -2.632   -2.593   -1.439    0.955    1.691    2.143
    3.029    3.800    4.942    5.418    6.129    6.440    6.721    7.974
            0.743333  0.577350  0.000000
  -73.980  -40.463  -40.438  -40.379  -19.282  -18.170  -10.717   -9.780   -8.753   -8.333
   -7.916   -6.883   -5.647   -3.083   -2.639   -2.602   -1.462    0.923    1.676    2.123
    3.030    3.807    4.930    5.416    6.137    6.467    6.738    7.970
            0.746667  0.577350  0.000000
  -73.980  -40.460  -40.438  -40.378  -19.296  -18.174  -10.732   -9.757   -8.733   -8.312
   -7.921   -6.882   -5.631   -3.078   -2.646   -2.611   -1.485    0.890    1.661    2.102
    3.033    3.812    4.918    5.414    6.145    6.490    6.757    7.969
            0.750000  0.577350  0.000000
  -73.981  -40.458  -40.439  -40.377  -19.310  -18.179  -10.748   -9.734   -8.713   -8.291
   -7.926   -6.880   -5.614   -3.073   -2.653   -2.619   -1.508    0.857    1.646    2.079
    3.038    3.816    4.908    5.411    6.155    6.510    6.779    7.969
            0.753333  0.577350  0.000000
  -73.981  -40.455  -40.439  -40.377  -19.324  -18.183  -10.763   -9.711   -8.694   -8.269
   -7.932   -6.879   -5.597   -3.067   -2.659   -2.627   -1.532    0.824    1.631    2.055
    3.045    3.818    4.900    5.406    6.164    6.526    6.802    7.972
            0.756667  0.577350  0.000000
  -73.981  -40.453  -40.440  -40.376  -19.338  -18.187  -10.778   -9.687   -8.675   -8.247
   -7.938   -6.878   -5.580   -3.061   -2.665   -2.635   -1.555    0.790    1.616    2.030
    3.054    3.819    4.892    5.401    6.175    6.540    6.827    7.977
            0.760000  0.577350  0.000000
  -73.981  -40.451  -40.440  -40.375  -19.352  -18.192  -10.793   -9.663   -8.655   -8.225
   -7.944   -6.877   -5.563   -3.056   -2.671   -2.643   -1.578    0.756    1.601    2.004
    3.064    3.818    4.887    5.394    6.186    6.552    6.851    7.986
            0.763333  0.577350  0.000000
  -73.981  -40.448  -40.441  -40.374  -19.366  -18.196  -10.808   -9.639   -8.636   -8.203
   -7.950   -6.877   -5.546   -3.050   -2.677   -2.650   -1.602    0.721    1.586    1.978
    3.075    3.814    4.884    5.387    6.197    6.562    6.875    7.996
            0.766667  0.577350  0.000000
  -73.981  -40.446  -40.441  -40.373  -19.380  -18.200  -10.823   -9.614   -8.618   -8.181
   -7.956   -6.876   -5.529   -3.043   -2.682   -2.657   -1.625    0.686    1.572    1.952
    3.087    3.809    4.882    5.378    6.209    6.570    6.897    8.010
            0.770000  0.577350  0.000000
  -73.981  -40.444  -40.442  -40.373  -19.394  -18.204  -10.838   -9.590   -8.599   -8.158
   -7.963   -6.876   -5.512   -3.037   -2.687   -2.664   -1.648    0.651    1.557    1.925
    3.101    3.802    4.883    5.369    6.221    6.578    6.918    8.027
            0.773333  0.577350  0.000000
  -73.981  -40.442  -40.441  -40.372  -19.407  -18.208  -10.854   -9.565   -8.580   -8.136
   -7.970   -6.875   -5.495   -3.031   -2.691   -2.671   -1.672    0.615    1.543    1.898
    3.115    3.792    4.886    5.358    6.234    6.585    6.937    8.019
            0.776667  0.577350  0.000000
  -73.981  -40.443  -40.439  -40.371  -19.420  -18.212  -10.869   -9.540   -8.561   -8.113
   -7.977   -6.875   -5.478   -3.024   -2.696   -2.677   -1.695    0.578    1.528    1.871
    3.130    3.780    4.890    5.347    6.247    6.591    6.954    8.006
            0.780000  0.577350  0.000000
  -73.982  -40.443  -40.437  -40.370  -19.434  -18.216  -10.883   -9.516   -8.543   -8.091
   -7.984   -6.875   -5.461   -3.017   -2.700   -2.683   -1.719    0.542    1.514    1.844
    3.146    3.766    4.897    5.335    6.260    6.596    6.969    7.994
            0.783333  0.577350  0.000000
  -73.982  -40.444  -40.434  -40.369  -19.447  -18.220  -10.898   -9.491   -8.524   -8.068
   -7.992   -6.876   -5.443   -3.011   -2.703   -2.689   -1.742    0.505    1.500    1.817
    3.163    3.750    4.907    5.322    6.273    6.601    6.982    7.982
            0.786667  0.577350  0.000000
  -73.982  -40.444  -40.432  -40.369  -19.460  -18.224  -10.913   -9.466   -8.505   -8.045
   -7.999   -6.876   -5.426   -3.004   -2.706   -2.694   -1.765    0.467    1.486    1.790
    3.180    3.732    4.918    5.308    6.287    6.606    6.993    7.971
            0.790000  0.577350  0.000000
  -73.982  -40.445  -40.430  -40.368  -19.473  -18.228  -10.928   -9.440   -8.487   -8.023
   -8.007   -6.876   -5.409   -2.997   -2.709   -2.700   -1.788    0.430    1.472    1.763
    3.198    3.712    4.931    5.294    6.301    6.610    7.003    7.959
            0.793333  0.577350  0.000000
  -73.982  -40.445  -40.428  -40.367  -19.485  -18.231  -10.942   -9.415   -8.468   -8.014
   -8.000   -6.877   -5.393   -2.990   -2.711   -2.705   -1.811    0.392    1.458    1.737
    3.216    3.691    4.946    5.278    6.315    6.614    7.010    7.948
            0.796667  0.577350  0.000000
  -73.982  -40.446  -40.425  -40.367  -19.498  -18.235  -10.957   -9.390   -8.450   -8.022
   -7.978   -6.878   -5.376   -2.983   -2.713   -2.710   -1.835    0.353    1.444    1.711
    3.235    3.668    4.963    5.263    6.329    6.617    7.016    7.937
            0.800000  0.577350  0.000000
  -73.982  -40.446  -40.423  -40.366  -19.510  -18.239  -10.971   -9.365   -8.431   -8.030
   -7.956   -6.879   -5.359   -2.976   -2.715   -2.714   -1.857    0.315    1.431    1.685
    3.254    3.643    4.981    5.246    6.343    6.620    7.021    7.927
            0.803333  0.577350  0.000000
  -73.982  -40.447  -40.421  -40.365  -19.522  -18.243  -10.985   -9.339   -8.413   -8.038
   -7.933   -6.880   -5.343   -2.969   -2.719   -2.717   -1.880    0.276    1.417    1.660
    3.274    3.617    5.001    5.230    6.357    6.621    7.025    7.916
            0.806667  0.577350  0.000000
  -73.982  -40.447  -40.419  -40.365  -19.535  -18.246  -11.000   -9.314   -8.394   -8.046
   -7.911   -6.881   -5.326   -2.962   -2.723   -2.718   -1.903    0.237    1.404    1.635
    3.294    3.590    5.023    5.212    6.371    6.622    7.028    7.906
            0.810000  0.577350  0.000000
  -73.983  -40.447  -40.416  -40.364  -19.546  -18.250  -11.013   -9.289   -8.376   -8.054
   -7.889   -6.883   -5.310   -2.954   -2.726   -2.718   -1.926    0.198    1.391    1.611
    3.314    3.562    5.046    5.194    6.385    6.622    7.030    7.896
            0.813333  0.577350  0.000000
  -73.983  -40.448  -40.414  -40.363  -19.558  -18.253  -11.027   -9.263   -8.357   -8.061
   -7.868   -6.884   -5.294   -2.947   -2.730   -2.718   -1.948    0.159    1.378    1.586
    3.335    3.532    5.070    5.176    6.400    6.622    7.032    7.886
            0.816667  0.577350  0.000000
  -73.983  -40.448  -40.412  -40.363  -19.570  -18.257  -11.041   -9.238   -8.338   -8.070
   -7.846   -6.886   -5.279   -2.940   -2.733   -2.718   -1.970    0.120    1.365    1.563
    3.356    3.502    5.095    5.158    6.414    6.620    7.034    7.877
            0.820000  0.577350  0.000000
  -73.983  -40.449  -40.410  -40.362  -19.581  -18.260  -11.054   -9.213   -8.320   -8.078
   -7.825   -6.888   -5.263   -2.933   -2.736   -2.718   -1.992    0.081    1.352    1.540
    3.377    3.471    5.122    5.139    6.427    6.618    7.035    7.868
            0.823333  0.577350  0.000000
  -73.983  -40.449  -40.408  -40.361  -19.593  -18.264  -11.068   -9.188   -8.301   -8.086
   -7.804   -6.890   -5.248   -2.925   -2.739   -2.717   -2.014    0.041    1.340    1.517
    3.398    3.440    5.119    5.150    6.441    6.614    7.037    7.859
            0.826667  0.577350  0.000000
  -73.983  -40.450  -40.406  -40.361  -19.604  -18.267  -11.081   -9.163   -8.282   -8.094
   -7.783   -6.892   -5.233   -2.918   -2.741   -2.716   -2.036    0.002    1.327    1.494
    3.408    3.420    5.100    5.178    6.455    6.609    7.039    7.850
            0.830000  0.577350  0.000000
  -73.983  -40.450  -40.404  -40.360  -19.615  -18.270  -11.094   -9.138   -8.264   -8.102
   -7.762   -6.895   -5.218   -2.910   -2.743   -2.715   -2.058   -0.037    1.315    1.472
    3.375    3.442    5.080    5.208    6.468    6.603    7.041    7.841
            0.833333  0.577350  0.000000
  -73.983  -40.450  -40.402  -40.360  -19.625  -18.274  -11.107   -9.113   -8.245   -8.110
   -7.742   -6.897   -5.203   -2.903   -2.745   -2.713   -2.079   -0.076    1.303    1.451
    3.342    3.464    5.060    5.238    6.481    6.597    7.043    7.833
            0.836667  0.577350  0.000000
  -73.983  -40.451  -40.400  -40.359  -19.636  -18.277  -11.119   -9.088   -8.226   -8.117
   -7.722   -6.900   -5.189   -2.895   -2.747   -2.711   -2.100   -0.115    1.291    1.430
    3.309    3.487    5.040    5.269    6.494    6.589    7.046    7.825
            0.840000  0.577350  0.000000
  -73.983  -40.451  -40.398  -40.359  -19.646  -18.280  -11.132   -9.063   -8.207   -8.125
   -7.702   -6.903   -5.175   -2.888   -2.748   -2.709   -2.121   -0.154    1.279    1.409
    3.275    3.509    5.020    5.301    6.506    6.580    7.048    7.817
            0.843333  0.577350  0.000000
  -73.984  -40.452  -40.396  -40.358  -19.657  -18.283  -11.144   -9.039   -8.188   -8.133
   -7.683   -6.906   -5.161   -2.880   -2.749   -2.707   -2.142   -0.193    1.267    1.389
    3.241    3.532    5.000    5.334    6.519    6.571    7.051    7.809
            0.846667  0.577350  0.000000
  -73.984  -40.452  -40.394  -40.358  -19.667  -18.286  -11.156   -9.015   -8.169   -8.141
   -7.664   -6.909   -5.148   -2.873   -2.750   -2.704   -2.162   -0.232    1.256    1.369
    3.208    3.555    4.980    5.367    6.531    6.560    7.054    7.802
            0.850000  0.577350  0.000000
  -73.984  -40.452  -40.392  -40.357  -19.677  -18.289  -11.168   -8.990   -8.150   -8.149
   -7.645   -6.913   -5.135   -2.865   -2.751   -2.701   -2.182   -0.270    1.245    1.349
    3.174    3.578    4.959    5.401    6.542    6.549    7.058    7.795
            0.853333  0.577350  0.000000
  -73.984  -40.453  -40.390  -40.357  -19.686  -18.292  -11.180   -8.966   -8.156   -8.131
   -7.627   -6.916   -5.122   -2.857   -2.751   -2.698   -2.202   -0.308    1.234    1.330
    3.140    3.601    4.939    5.435    6.537    6.554    7.061    7.787
            0.856667  0.577350  0.000000
  -73.984  -40.453  -40.388  -40.356  -19.696  -18.295  -11.191   -8.943   -8.164   -8.112
   -7.609   -6.920   -5.109   -2.849   -2.751   -2.695   -2.222   -0.346    1.223    1.311
    3.106    3.625    4.919    5.470    6.524    6.564    7.065    7.781
            0.860000  0.577350  0.000000
  -73.984  -40.453  -40.386  -40.356  -19.705  -18.298  -11.202   -8.919   -8.171   -8.093
   -7.591   -6.924   -5.097   -2.841   -2.751   -2.692   -2.241   -0.383    1.212    1.293
    3.072    3.648    4.899    5.505    6.510    6.575    7.069    7.774
            0.863333  0.577350  0.000000
  -73.984  -40.454  -40.384  -40.355  -19.714  -18.300  -11.213   -8.896   -8.178   -8.074
   -7.574   -6.928   -5.085   -2.833   -2.751   -2.688   -2.260   -0.420    1.201    1.275
    3.039    3.672    4.879    5.541    6.496    6.585    7.072    7.767
            0.866667  0.577350  0.000000
  -73.984  -40.454  -40.383  -40.355  -19.723  -18.303  -11.224   -8.873   -8.186   -8.055
   -7.557   -6.933   -5.074   -2.825   -2.750   -2.684   -2.278   -0.457    1.191    1.258
    3.006    3.695    4.859    5.577    6.482    6.595    7.076    7.761
            0.870000  0.577350  0.000000
  -73.984  -40.454  -40.381  -40.354  -19.732  -18.306  -11.235   -8.850   -8.193   -8.036
   -7.541   -6.937   -5.063   -2.817   -2.750   -2.681   -2.297   -0.493    1.180    1.241
    2.973    3.719    4.839    5.614    6.467    6.604    7.080    7.755
            0.873333  0.577350  0.000000
  -73.984  -40.455  -40.379  -40.354  -19.740  -18.308  -11.245   -8.828   -8.200   -8.017
   -7.525   -6.942   -5.052   -2.809   -2.749   -2.677   -2.315   -0.529    1.170    1.224
    2.940    3.743    4.819    5.650    6.451    6.614    7.083    7.749
            0.876667  0.577350  0.000000
  -73.984  -40.455  -40.378  -40.353  -19.749  -18.311  -11.255   -8.805   -8.207   -7.998
   -7.509   -6.947   -5.041   -2.801   -2.748   -2.673   -2.332   -0.564    1.160    1.208
    2.908    3.767    4.800    5.688    6.436    6.622    7.086    7.743
            0.880000  0.577350  0.000000
  -73.984  -40.455  -40.376  -40.353  -19.757  -18.313  -11.265   -8.783   -8.213   -7.979
   -7.494   -6.952   -5.031   -2.793   -2.746   -2.669   -2.350   -0.599    1.151    1.192
    2.876    3.791    4.781    5.725    6.420    6.630    7.090    7.737
            0.883333  0.577350  0.000000
  -73.984  -40.456  -40.374  -40.353  -19.765  -18.316  -11.275   -8.762   -8.220   -7.960
   -7.479   -6.958   -5.021   -2.784   -2.745   -2.665   -2.367   -0.634    1.141    1.176
    2.844    3.815    4.762    5.762    6.403    6.638    7.093    7.732
            0.886667  0.577350  0.000000
  -73.985  -40.456  -40.373  -40.352  -19.773  -18.318  -11.284   -8.741   -8.227   -7.941
   -7.464   -6.963   -5.012   -2.776   -2.743   -2.661   -2.383   -0.667    1.132    1.161
    2.813    3.838    4.743    5.800    6.387    6.646    7.096    7.726
            0.890000  0.577350  0.000000
  -73.985  -40.456  -40.371  -40.352  -19.780  -18.320  -11.293   -8.720   -8.233   -7.922
   -7.450   -6.969   -5.002   -2.768   -2.741   -2.657   -2.399   -0.701    1.123    1.146
    2.782    3.862    4.725    5.838    6.370    6.653    7.099    7.721
            0.893333  0.577350  0.000000
  -73.985  -40.457  -40.370  -40.351  -19.787  -18.322  -11.302   -8.699   -8.239   -7.903
   -7.437   -6.975   -4.993   -2.759   -2.739   -2.653   -2.415   -0.733    1.114    1.132
    2.752    3.886    4.707    5.876    6.353    6.660    7.101    7.716
            0.896667  0.577350  0.000000
  -73.985  -40.457  -40.368  -40.351  -19.795  -18.324  -11.311   -8.679   -8.245   -7.885
   -7.423   -6.982   -4.985   -2.751   -2.737   -2.649   -2.430   -0.765    1.105    1.118
    2.723    3.910    4.689    5.914    6.336    6.666    7.103    7.711
            0.900000  0.577350  0.000000
  -73.985  -40.457  -40.367  -40.351  -19.801  -18.327  -11.319   -8.660   -8.251   -7.866
   -7.411   -6.988   -4.977   -2.743   -2.735   -2.645   -2.445   -0.796    1.097    1.105
    2.694    3.933    4.672    5.952    6.319    6.673    7.106    7.706
            0.903333  0.577350  0.000000
  -73.985  -40.457  -40.366  -40.350  -19.808  -18.329  -11.327   -8.641   -8.257   -7.847
   -7.398   -6.995   -4.969   -2.734   -2.733   -2.642   -2.460   -0.827    1.088    1.091
    2.665    3.957    4.655    5.990    6.301    6.678    7.107    7.701
            0.906667  0.577350  0.000000
  -73.985  -40.458  -40.364  -40.350  -19.815  -18.331  -11.335   -8.622   -8.262   -7.829
   -7.386   -7.002   -4.961   -2.730   -2.726   -2.638   -2.474   -0.857    1.079    1.080
    2.638    3.980    4.639    6.028    6.284    6.684    7.109    7.697
            0.910000  0.577350  0.000000
  -73.985  -40.458  -40.363  -40.350  -19.821  -18.332  -11.343   -8.604   -8.268   -7.810
   -7.375   -7.009   -4.954   -2.728   -2.718   -2.634   -2.488   -0.886    1.066    1.072
    2.611    4.003    4.622    6.066    6.267    6.689    7.111    7.692
            0.913333  0.577350  0.000000
  -73.985  -40.458  -40.362  -40.349  -19.827  -18.334  -11.350   -8.586   -8.273   -7.791
   -7.364   -7.016   -4.947   -2.725   -2.709   -2.630   -2.501   -0.914    1.054    1.065
    2.585    4.026    4.607    6.103    6.250    6.694    7.112    7.688
            0.916667  0.577350  0.000000
  -73.985  -40.458  -40.361  -40.349  -19.833  -18.336  -11.357   -8.569   -8.278   -7.773
   -7.353   -7.024   -4.941   -2.723   -2.701   -2.627   -2.514   -0.942    1.042    1.057
    2.559    4.048    4.592    6.141    6.232    6.698    7.113    7.684
            0.920000  0.577350  0.000000
  -73.985  -40.458  -40.359  -40.349  -19.838  -18.338  -11.364   -8.552   -8.283   -7.755
   -7.343   -7.032   -4.934   -2.720   -2.693   -2.623   -2.526   -0.969    1.031    1.050
    2.535    4.071    4.577    6.178    6.215    6.703    7.114    7.680
            0.923333  0.577350  0.000000
  -73.985  -40.459  -40.358  -40.349  -19.844  -18.339  -11.371   -8.536   -8.288   -7.737
   -7.333   -7.040   -4.928   -2.717   -2.685   -2.620   -2.538   -0.994    1.020    1.043
    2.511    4.093    4.562    6.199    6.214    6.707    7.114    7.676
            0.926667  0.577350  0.000000
  -73.985  -40.459  -40.357  -40.348  -19.849  -18.341  -11.377   -8.520   -8.292   -7.719
   -7.324   -7.048   -4.923   -2.714   -2.677   -2.616   -2.549   -1.019    1.010    1.037
    2.488    4.114    4.549    6.182    6.251    6.710    7.115    7.672
            0.930000  0.577350  0.000000
  -73.985  -40.459  -40.356  -40.348  -19.854  -18.342  -11.383   -8.505   -8.297   -7.701
   -7.315   -7.057   -4.917   -2.712   -2.670   -2.613   -2.560   -1.044    1.000    1.030
    2.465    4.135    4.535    6.165    6.286    6.714    7.115    7.668
            0.933333  0.577350  0.000000
  -73.985  -40.459  -40.355  -40.348  -19.859  -18.344  -11.389   -8.490   -8.301   -7.683
   -7.307   -7.065   -4.912   -2.709   -2.662   -2.610   -2.571   -1.067    0.990    1.024
    2.444    4.156    4.523    6.149    6.321    6.717    7.115    7.664
            0.936667  0.577350  0.000000
  -73.985  -40.459  -40.354  -40.348  -19.863  -18.345  -11.395   -8.476   -8.305   -7.666
   -7.299   -7.074   -4.907   -2.706   -2.655   -2.607   -2.581   -1.089    0.981    1.018
    2.424    4.176    4.510    6.133    6.356    6.720    7.115    7.661
            0.940000  0.577350  0.000000
  -73.985  -40.460  -40.353  -40.347  -19.867  -18.346  -11.400   -8.463   -8.309   -7.648
   -7.291   -7.083   -4.903   -2.703   -2.648   -2.604   -2.590   -1.110    0.973    1.012
    2.404    4.196    4.499    6.118    6.390    6.723    7.115    7.657
            0.943333  0.577350  0.000000
  -73.985  -40.460  -40.353  -40.347  -19.871  -18.348  -11.405   -8.450   -8.312   -7.631
   -7.284   -7.092   -4.898   -2.701   -2.641   -2.602   -2.599   -1.130    0.964    1.007
    2.386    4.215    4.487    6.103    6.423    6.725    7.115    7.654
            0.946667  0.577350  0.000000
  -73.985  -40.460  -40.352  -40.347  -19.875  -18.349  -11.409   -8.438   -8.316   -7.614
   -7.277   -7.102   -4.894   -2.698   -2.635   -2.608   -2.599   -1.150    0.957    1.002
    2.368    4.233    4.477    6.088    6.455    6.728    7.115    7.651
            0.950000  0.577350  0.000000
  -73.985  -40.460  -40.351  -40.347  -19.879  -18.350  -11.414   -8.427   -8.319   -7.598
   -7.271   -7.111   -4.891   -2.696   -2.628   -2.616   -2.597   -1.168    0.949    0.997
    2.351    4.251    4.467    6.074    6.486    6.730    7.114    7.647
            0.953333  0.577350  0.000000
  -73.986  -40.460  -40.350  -40.347  -19.882  -18.351  -11.418   -8.416   -8.322   -7.582
   -7.265   -7.121   -4.887   -2.693   -2.624   -2.622   -2.594   -1.185    0.942    0.993
    2.336    4.268    4.458    6.061    6.516    6.732    7.114    7.644
            0.956667  0.577350  0.000000
  -73.986  -40.460  -40.350  -40.347  -19.885  -18.352  -11.422   -8.406   -8.325   -7.566
   -7.260   -7.131   -4.884   -2.691   -2.631   -2.616   -2.592   -1.201    0.936    0.988
    2.321    4.284    4.449    6.048    6.544    6.734    7.113    7.641
            0.960000  0.577350  0.000000
  -73.986  -40.460  -40.349  -40.346  -19.888  -18.353  -11.425   -8.397   -8.327   -7.550
   -7.255   -7.141   -4.881   -2.689   -2.637   -2.611   -2.590   -1.216    0.930    0.984
    2.307    4.299    4.441    6.036    6.571    6.735    7.113    7.639
            0.963333  0.577350  0.000000
  -73.986  -40.461  -40.349  -40.346  -19.891  -18.353  -11.429   -8.388   -8.330   -7.535
   -7.250   -7.150   -4.878   -2.687   -2.643   -2.606   -2.588   -1.230    0.924    0.981
    2.295    4.313    4.433    6.024    6.597    6.737    7.112    7.636
            0.966667  0.577350  0.000000
  -73.986  -40.461  -40.348  -40.346  -19.893  -18.354  -11.432   -8.380   -8.332   -7.520
   -7.246   -7.160   -4.876   -2.685   -2.649   -2.601   -2.587   -1.243    0.919    0.977
    2.283    4.326    4.426    6.013    6.621    6.738    7.112    7.633
            0.970000  0.577350  0.000000
  -73.986  -40.461  -40.348  -40.346  -19.895  -18.355  -11.434   -8.373   -8.334   -7.506
   -7.242   -7.170   -4.874   -2.683   -2.654   -2.597   -2.585   -1.254    0.914    0.974
    2.273    4.339    4.420    6.003    6.643    6.739    7.111    7.631
            0.973333  0.577350  0.000000
  -73.986  -40.461  -40.347  -40.346  -19.897  -18.355  -11.437   -8.367   -8.336   -7.493
   -7.239   -7.179   -4.872   -2.681   -2.658   -2.593   -2.584   -1.264    0.910    0.971
    2.263    4.350    4.414    5.994    6.664    6.740    7.111    7.629
            0.976667  0.577350  0.000000
  -73.986  -40.461  -40.347  -40.346  -19.899  -18.356  -11.439   -8.361   -8.337   -7.480
   -7.235   -7.188   -4.870   -2.680   -2.662   -2.590   -2.582   -1.274    0.907    0.969
    2.255    4.360    4.409    5.986    6.682    6.741    7.110    7.627
            0.980000  0.577350  0.000000
  -73.986  -40.461  -40.346  -40.346  -19.901  -18.356  -11.441   -8.356   -8.339   -7.469
   -7.233   -7.197   -4.868   -2.679   -2.666   -2.587   -2.581   -1.282    0.903    0.967
    2.248    4.368    4.405    5.979    6.698    6.742    7.110    7.625
            0.983333  0.577350  0.000000
  -73.986  -40.461  -40.346  -40.346  -19.902  -18.357  -11.443   -8.352   -8.340   -7.458
   -7.231   -7.205   -4.867   -2.678   -2.669   -2.584   -2.580   -1.288    0.901    0.965
    2.242    4.376    4.401    5.973    6.712    6.743    7.109    7.623
            0.986667  0.577350  0.000000
  -73.986  -40.461  -40.346  -40.346  -19.903  -18.357  -11.444   -8.348   -8.341   -7.449
   -7.229   -7.212   -4.866   -2.677   -2.671   -2.582   -2.580   -1.294    0.898    0.964
    2.237    4.382    4.398    5.968    6.723    6.743    7.109    7.622
            0.990000  0.577350  0.000000
  -73.986  -40.461  -40.346  -40.346  -19.904  -18.357  -11.445   -8.346   -8.341   -7.442
   -7.227   -7.218   -4.865   -2.676   -2.673   -2.580   -2.579   -1.298    0.897    0.962
    2.233    4.387    4.396    5.964    6.732    6.744    7.109    7.621
            0.993333  0.577350  0.000000
  -73.986  -40.461  -40.346  -40.346  -19.904  -18.358  -11.446   -8.344   -8.342   -7.436
   -7.226   -7.222   -4.865   -2.676   -2.674   -2.579   -2.579   -1.301    0.896    0.962
    2.230    4.390    4.394    5.961    6.739    6.744    7.109    7.620
            0.996667  0.577350  0.000000
  -73.986  -40.461  -40.346  -40.346  -19.905  -18.358  -11.446   -8.343   -8.342   -7.433
   -7.226   -7.225   -4.864   -2.675   -2.675   -2.579   -2.578   -1.303    0.895    0.961
    2.228    4.392    4.393    5.960    6.743    6.744    7.109    7.620
            1.000000  0.577350  0.000000
  -73.986  -40.461  -40.346  -40.346  -19.905  -18.358  -11.446   -8.342   -8.342   -7.431
   -7.226   -7.226   -4.864   -2.675   -2.675   -2.578   -2.578   -1.304    0.895    0.961
    2.228    4.393    4.393    5.959    6.744    6.744    7.109    7.620


==> anc/fig03/bands01.dat <==
 &plot nbnd=   3, nks=   474 /
            0.000000  0.000000  0.000000
   -4.864   -2.578   -2.578
            0.000000  0.003337  0.000000
   -4.864   -2.578   -2.579
            0.000000  0.006675  0.000000
   -4.865   -2.579   -2.579
            0.000000  0.010012  0.000000
   -4.865   -2.579   -2.580
            0.000000  0.013349  0.000000
   -4.866   -2.580   -2.582
            0.000000  0.016686  0.000000
   -4.867   -2.580   -2.584
            0.000000  0.020024  0.000000
   -4.868   -2.581   -2.587
            0.000000  0.023361  0.000000
   -4.870   -2.582   -2.589
            0.000000  0.026698  0.000000
   -4.872   -2.584   -2.593
            0.000000  0.030036  0.000000
   -4.874   -2.585   -2.597
            0.000000  0.033373  0.000000
   -4.876   -2.586   -2.601
            0.000000  0.036710  0.000000
   -4.878   -2.588   -2.605
            0.000000  0.040047  0.000000
   -4.881   -2.590   -2.610
            0.000000  0.043385  0.000000
   -4.884   -2.592   -2.616
            0.000000  0.046722  0.000000
   -4.887   -2.594   -2.621
            0.000000  0.050059  0.000000
   -4.891   -2.596   -2.627
            0.000000  0.053397  0.000000
   -4.894   -2.599   -2.634
            0.000000  0.056734  0.000000
   -4.899   -2.601   -2.640
            0.000000  0.060071  0.000000
   -4.903   -2.604   -2.647
            0.000000  0.063408  0.000000
   -4.907   -2.607   -2.654
            0.000000  0.066746  0.000000
   -4.912   -2.610   -2.662
            0.000000  0.070083  0.000000
   -4.917   -2.613   -2.669
            0.000000  0.073420  0.000000
   -4.923   -2.616   -2.677
            0.000000  0.076758  0.000000
   -4.928   -2.619   -2.685
            0.000000  0.080095  0.000000
   -4.935   -2.623   -2.693
            0.000000  0.083432  0.000000
   -4.941   -2.626   -2.701
            0.000000  0.086769  0.000000
   -4.947   -2.630   -2.709
            0.000000  0.090107  0.000000
   -4.954   -2.634   -2.717
            0.000000  0.093444  0.000000
   -4.962   -2.638   -2.726
            0.000000  0.096781  0.000000
   -4.969   -2.641   -2.734
            0.000000  0.100119  0.000000
   -4.977   -2.645   -2.742
            0.000000  0.103456  0.000000
   -4.986   -2.649   -2.751
            0.000000  0.106793  0.000000
   -4.994   -2.654   -2.759
            0.000000  0.110130  0.000000
   -5.003   -2.658   -2.767
            0.000000  0.113468  0.000000
   -5.013   -2.662   -2.775
            0.000000  0.116805  0.000000
   -5.022   -2.666   -2.783
            0.000000  0.120142  0.000000
   -5.032   -2.671   -2.791
            0.000000  0.123480  0.000000
   -5.043   -2.675   -2.798
            0.000000  0.126817  0.000000
   -5.054   -2.679   -2.806
            0.000000  0.130154  0.000000
   -5.065   -2.684   -2.813
            0.000000  0.133491  0.000000
   -5.076   -2.688   -2.820
            0.000000  0.136829  0.000000
   -5.088   -2.693   -2.827
            0.000000  0.140166  0.000000
   -5.100   -2.697   -2.833
            0.000000  0.143503  0.000000
   -5.113   -2.701   -2.840
            0.000000  0.146841  0.000000
   -5.126   -2.706   -2.845
            0.000000  0.150178  0.000000
   -5.139   -2.710   -2.851
            0.000000  0.153515  0.000000
   -5.153   -2.715   -2.857
            0.000000  0.156852  0.000000
   -5.167   -2.719   -2.862
            0.000000  0.160190  0.000000
   -5.181   -2.723   -2.866
            0.000000  0.163527  0.000000
   -5.196   -2.728   -2.871
            0.000000  0.166864  0.000000
   -5.211   -2.732   -2.875
            0.000000  0.170202  0.000000
   -5.226   -2.736   -2.879
            0.000000  0.173539  0.000000
   -5.241   -2.740   -2.882
            0.000000  0.176876  0.000000
   -5.257   -2.744   -2.885
            0.000000  0.180213  0.000000
   -5.273   -2.748   -2.888
            0.000000  0.183551  0.000000
   -5.289   -2.752   -2.890
            0.000000  0.186888  0.000000
   -5.306   -2.756   -2.892
            0.000000  0.190225  0.000000
   -5.323   -2.759   -2.894
            0.000000  0.193563  0.000000
   -5.340   -2.763   -2.895
            0.000000  0.196900  0.000000
   -5.357   -2.767   -2.896
            0.000000  0.200237  0.000000
   -5.375   -2.770   -2.897
            0.000000  0.203574  0.000000
   -5.393   -2.773   -2.897
            0.000000  0.206912  0.000000
   -5.410   -2.776   -2.897
            0.000000  0.210249  0.000000
   -5.429   -2.780   -2.897
            0.000000  0.213586  0.000000
   -5.447   -2.782   -2.896
            0.000000  0.216924  0.000000
   -5.465   -2.785   -2.895
            0.000000  0.220261  0.000000
   -5.484   -2.788   -2.894
            0.000000  0.223598  0.000000
   -5.503   -2.790   -2.892
            0.000000  0.226935  0.000000
   -5.521   -2.793   -2.890
            0.000000  0.230273  0.000000
   -5.540   -2.795   -2.888
            0.000000  0.233610  0.000000
   -5.559   -2.797   -2.885
            0.000000  0.236947  0.000000
   -5.578   -2.799   -2.882
            0.000000  0.240285  0.000000
   -5.598   -2.801   -2.879
            0.000000  0.243622  0.000000
   -5.617   -2.803   -2.875
            0.000000  0.246959  0.000000
   -5.636   -2.804   -2.871
            0.000000  0.250296  0.000000
   -5.655   -2.805   -2.867
            0.000000  0.253634  0.000000
   -5.675   -2.806   -2.863
            0.000000  0.256971  0.000000
   -5.694   -2.807   -2.858
            0.000000  0.260308  0.000000
   -5.713   -2.808   -2.853
            0.000000  0.263645  0.000000
   -5.732   -2.809   -2.848
            0.000000  0.266983  0.000000
   -5.751   -2.809   -2.842
            0.000000  0.270320  0.000000
   -5.770   -2.809   -2.836
            0.000000  0.273657  0.000000
   -5.789   -2.809   -2.830
            0.000000  0.276995  0.000000
   -5.808   -2.809   -2.824
            0.000000  0.280332  0.000000
   -5.827   -2.809   -2.817
            0.000000  0.283669  0.000000
   -5.846   -2.808   -2.811
            0.000000  0.287006  0.000000
   -5.864   -2.807   -2.804
            0.000000  0.290344  0.000000
   -5.882   -2.806   -2.796
            0.000000  0.293681  0.000000
   -5.900   -2.805   -2.789
            0.000000  0.297018  0.000000
   -5.918   -2.804   -2.781
            0.000000  0.300356  0.000000
   -5.935   -2.802   -2.773
            0.000000  0.303693  0.000000
   -5.952   -2.800   -2.765
            0.000000  0.307030  0.000000
   -5.969   -2.798   -2.756
            0.000000  0.310367  0.000000
   -5.986   -2.796   -2.748
            0.000000  0.313705  0.000000
   -6.002   -2.793   -2.739
            0.000000  0.317042  0.000000
   -6.018   -2.790   -2.730
            0.000000  0.320379  0.000000
   -6.034   -2.787   -2.721
            0.000000  0.323717  0.000000
   -6.049   -2.784   -2.712
            0.000000  0.327054  0.000000
   -6.064   -2.781   -2.702
            0.000000  0.330391  0.000000
   -6.078   -2.777   -2.692
            0.000000  0.333728  0.000000
   -6.092   -2.773   -2.683
            0.000000  0.337066  0.000000
   -6.106   -2.769   -2.673
            0.000000  0.340403  0.000000
   -6.119   -2.764   -2.663
            0.000000  0.343740  0.000000
   -6.131   -2.760   -2.652
            0.000000  0.347078  0.000000
   -6.143   -2.755   -2.642
            0.000000  0.350415  0.000000
   -6.155   -2.750   -2.632
            0.000000  0.353752  0.000000
   -6.166   -2.744   -2.621
            0.000000  0.357089  0.000000
   -6.177   -2.739   -2.610
            0.000000  0.360427  0.000000
   -6.187   -2.733   -2.600
            0.000000  0.363764  0.000000
   -6.197   -2.727   -2.589
            0.000000  0.367101  0.000000
   -6.206   -2.721   -2.578
            0.000000  0.370439  0.000000
   -6.214   -2.715   -2.567
            0.000000  0.373776  0.000000
   -6.223   -2.708   -2.556
            0.000000  0.377113  0.000000
   -6.230   -2.701   -2.545
            0.000000  0.380450  0.000000
   -6.237   -2.694   -2.534
            0.000000  0.383788  0.000000
   -6.244   -2.687   -2.523
            0.000000  0.387125  0.000000
   -6.250   -2.680   -2.511
            0.000000  0.390462  0.000000
   -6.256   -2.673   -2.500
            0.000000  0.393800  0.000000
   -6.261   -2.665   -2.489
            0.000000  0.397137  0.000000
   -6.266   -2.658   -2.477
            0.000000  0.400474  0.000000
   -6.270   -2.650   -2.466
            0.000000  0.403811  0.000000
   -6.274   -2.642   -2.454
            0.000000  0.407149  0.000000
   -6.277   -2.634   -2.443
            0.000000  0.410486  0.000000
   -6.280   -2.626   -2.431
            0.000000  0.413823  0.000000
   -6.282   -2.618   -2.419
            0.000000  0.417161  0.000000
   -6.284   -2.609   -2.408
            0.000000  0.420498  0.000000
   -6.285   -2.601   -2.396
            0.000000  0.423835  0.000000
   -6.287   -2.593   -2.384
            0.000000  0.427172  0.000000
   -6.287   -2.584   -2.372
            0.000000  0.430510  0.000000
   -6.288   -2.576   -2.360
            0.000000  0.433847  0.000000
   -6.288   -2.567   -2.348
            0.000000  0.437184  0.000000
   -6.287   -2.559   -2.336
            0.000000  0.440522  0.000000
   -6.287   -2.550   -2.324
            0.000000  0.443859  0.000000
   -6.285   -2.542   -2.312
            0.000000  0.447196  0.000000
   -6.284   -2.533   -2.300
            0.000000  0.450533  0.000000
   -6.282   -2.524   -2.288
            0.000000  0.453871  0.000000
   -6.280   -2.516   -2.276
            0.000000  0.457208  0.000000
   -6.278   -2.507   -2.264
            0.000000  0.460545  0.000000
   -6.276   -2.499   -2.251
            0.000000  0.463883  0.000000
   -6.273   -2.491   -2.239
            0.000000  0.467220  0.000000
   -6.270   -2.482   -2.227
            0.000000  0.470557  0.000000
   -6.267   -2.474   -2.215
            0.000000  0.473894  0.000000
   -6.263   -2.466   -2.203
            0.000000  0.477232  0.000000
   -6.260   -2.458   -2.190
            0.000000  0.480569  0.000000
   -6.256   -2.450   -2.178
            0.000000  0.483906  0.000000
   -6.252   -2.443   -2.166
            0.000000  0.487244  0.000000
   -6.248   -2.435   -2.154
            0.000000  0.490581  0.000000
   -6.244   -2.428   -2.143
            0.000000  0.493918  0.000000
   -6.239   -2.420   -2.131
            0.000000  0.497255  0.000000
   -6.235   -2.413   -2.119
            0.000000  0.500593  0.000000
   -6.231   -2.406   -2.108
            0.000000  0.503930  0.000000
   -6.226   -2.399   -2.097
            0.000000  0.507267  0.000000
   -6.222   -2.393   -2.086
            0.000000  0.510605  0.000000
   -6.218   -2.387   -2.075
            0.000000  0.513942  0.000000
   -6.213   -2.380   -2.065
            0.000000  0.517279  0.000000
   -6.209   -2.375   -2.055
            0.000000  0.520616  0.000000
   -6.205   -2.369   -2.045
            0.000000  0.523954  0.000000
   -6.201   -2.364   -2.036
            0.000000  0.527291  0.000000
   -6.197   -2.359   -2.027
            0.000000  0.530628  0.000000
   -6.193   -2.354   -2.019
            0.000000  0.533966  0.000000
   -6.189   -2.349   -2.010
            0.000000  0.537303  0.000000
   -6.186   -2.345   -2.003
            0.000000  0.540640  0.000000
   -6.183   -2.341   -1.996
            0.000000  0.543977  0.000000
   -6.180   -2.337   -1.989
            0.000000  0.547315  0.000000
   -6.177   -2.334   -1.983
            0.000000  0.550652  0.000000
   -6.174   -2.331   -1.978
            0.000000  0.553989  0.000000
   -6.172   -2.328   -1.973
            0.000000  0.557327  0.000000
   -6.170   -2.326   -1.969
            0.000000  0.560664  0.000000
   -6.168   -2.324   -1.965
            0.000000  0.564001  0.000000
   -6.167   -2.323   -1.962
            0.000000  0.567338  0.000000
   -6.166   -2.321   -1.960
            0.000000  0.570676  0.000000
   -6.165   -2.320   -1.958
            0.000000  0.574013  0.000000
   -6.165   -2.320   -1.957
            0.000000  0.577350  0.000000
   -6.164   -2.320   -1.957
            0.003333  0.577350  0.000000
   -6.164   -2.320   -1.957
            0.006667  0.577350  0.000000
   -6.163   -2.320   -1.957
            0.010000  0.577350  0.000000
   -6.161   -2.321   -1.956
            0.013333  0.577350  0.000000
   -6.158   -2.322   -1.956
            0.016667  0.577350  0.000000
   -6.155   -2.323   -1.956
            0.020000  0.577350  0.000000
   -6.151   -2.325   -1.955
            0.023333  0.577350  0.000000
   -6.147   -2.327   -1.955
            0.026667  0.577350  0.000000
   -6.141   -2.329   -1.954
            0.030000  0.577350  0.000000
   -6.135   -2.332   -1.953
            0.033333  0.577350  0.000000
   -6.129   -2.334   -1.952
            0.036667  0.577350  0.000000
   -6.122   -2.337   -1.951
            0.040000  0.577350  0.000000
   -6.114   -2.341   -1.949
            0.043333  0.577350  0.000000
   -6.106   -2.345   -1.947
            0.046667  0.577350  0.000000
   -6.098   -2.349   -1.946
            0.050000  0.577350  0.000000
   -6.089   -2.353   -1.944
            0.053333  0.577350  0.000000
   -6.080   -2.358   -1.941
            0.056667  0.577350  0.000000
   -6.070   -2.363   -1.939
            0.060000  0.577350  0.000000
   -6.061   -2.368   -1.936
            0.063333  0.577350  0.000000
   -6.051   -2.374   -1.933
            0.066667  0.577350  0.000000
   -6.040   -2.381   -1.929
            0.070000  0.577350  0.000000
   -6.030   -2.387   -1.925
            0.073333  0.577350  0.000000
   -6.020   -2.395   -1.921
            0.076667  0.577350  0.000000
   -6.009   -2.402   -1.916
            0.080000  0.577350  0.000000
   -5.998   -2.410   -1.911
            0.083333  0.577350  0.000000
   -5.988   -2.419   -1.906
            0.086667  0.577350  0.000000
   -5.977   -2.428   -1.900
            0.090000  0.577350  0.000000
   -5.966   -2.437   -1.894
            0.093333  0.577350  0.000000
   -5.956   -2.447   -1.888
            0.096667  0.577350  0.000000
   -5.945   -2.458   -1.881
            0.100000  0.577350  0.000000
   -5.934   -2.469   -1.874
            0.103333  0.577350  0.000000
   -5.923   -2.480   -1.867
            0.106667  0.577350  0.000000
   -5.913   -2.492   -1.859
            0.110000  0.577350  0.000000
   -5.902   -2.504   -1.851
            0.113333  0.577350  0.000000
   -5.891   -2.517   -1.842
            0.116667  0.577350  0.000000
   -5.881   -2.531   -1.833
            0.120000  0.577350  0.000000
   -5.870   -2.545   -1.824
            0.123333  0.577350  0.000000
   -5.860   -2.559   -1.815
            0.126667  0.577350  0.000000
   -5.849   -2.574   -1.806
            0.130000  0.577350  0.000000
   -5.839   -2.589   -1.796
            0.133333  0.577350  0.000000
   -5.828   -2.605   -1.786
            0.136667  0.577350  0.000000
   -5.818   -2.621   -1.776
            0.140000  0.577350  0.000000
   -5.807   -2.637   -1.766
            0.143333  0.577350  0.000000
   -5.797   -2.654   -1.755
            0.146667  0.577350  0.000000
   -5.786   -2.671   -1.745
            0.150000  0.577350  0.000000
   -5.775   -2.689   -1.734
            0.153333  0.577350  0.000000
   -5.765   -2.707   -1.723
            0.156667  0.577350  0.000000
   -5.754   -2.725   -1.712
            0.160000  0.577350  0.000000
   -5.743   -2.744   -1.701
            0.163333  0.577350  0.000000
   -5.732   -2.762   -1.690
            0.166667  0.577350  0.000000
   -5.721   -2.781   -1.679
            0.170000  0.577350  0.000000
   -5.710   -2.801   -1.668
            0.173333  0.577350  0.000000
   -5.698   -2.820   -1.656
            0.176667  0.577350  0.000000
   -5.687   -2.840   -1.645
            0.180000  0.577350  0.000000
   -5.676   -2.860   -1.633
            0.183333  0.577350  0.000000
   -5.664   -2.880   -1.622
            0.186667  0.577350  0.000000
   -5.652   -2.901   -1.610
            0.190000  0.577350  0.000000
   -5.640   -2.921   -1.598
            0.193333  0.577350  0.000000
   -5.628   -2.942   -1.586
            0.196667  0.577350  0.000000
   -5.616   -2.962   -1.575
            0.200000  0.577350  0.000000
   -5.604   -2.983   -1.563
            0.203333  0.577350  0.000000
   -5.592   -3.004   -1.551
            0.206667  0.577350  0.000000
   -5.580   -3.024   -1.539
            0.210000  0.577350  0.000000
   -5.567   -3.045   -1.527
            0.213333  0.577350  0.000000
   -5.555   -3.066   -1.515
            0.216667  0.577350  0.000000
   -5.542   -3.087   -1.502
            0.220000  0.577350  0.000000
   -5.530   -3.107   -1.490
            0.223333  0.577350  0.000000
   -5.517   -3.128   -1.478
            0.226667  0.577350  0.000000
   -5.505   -3.148   -1.466
            0.230000  0.577350  0.000000
   -5.492   -3.169   -1.454
            0.233333  0.577350  0.000000
   -5.480   -3.189   -1.441
            0.236667  0.577350  0.000000
   -5.467   -3.209   -1.429
            0.240000  0.577350  0.000000
   -5.455   -3.228   -1.417
            0.243333  0.577350  0.000000
   -5.442   -3.248   -1.405
            0.246667  0.577350  0.000000
   -5.430   -3.267   -1.393
            0.250000  0.577350  0.000000
   -5.418   -3.286   -1.381
            0.253333  0.577350  0.000000
   -5.406   -3.305   -1.369
            0.256667  0.577350  0.000000
   -5.395   -3.323   -1.357
            0.260000  0.577350  0.000000
   -5.383   -3.341   -1.346
            0.263333  0.577350  0.000000
   -5.372   -3.358   -1.335
            0.266667  0.577350  0.000000
   -5.360   -3.375   -1.323
            0.270000  0.577350  0.000000
   -5.349   -3.392   -1.313
            0.273333  0.577350  0.000000
   -5.339   -3.408   -1.302
            0.276667  0.577350  0.000000
   -5.329   -3.423   -1.292
            0.280000  0.577350  0.000000
   -5.319   -3.438   -1.282
            0.283333  0.577350  0.000000
   -5.309   -3.452   -1.273
            0.286667  0.577350  0.000000
   -5.300   -3.466   -1.264
            0.290000  0.577350  0.000000
   -5.291   -3.479   -1.255
            0.293333  0.577350  0.000000
   -5.282   -3.491   -1.247
            0.296667  0.577350  0.000000
   -5.274   -3.502   -1.240
            0.300000  0.577350  0.000000
   -5.267   -3.513   -1.233
            0.303333  0.577350  0.000000
   -5.260   -3.522   -1.226
            0.306667  0.577350  0.000000
   -5.253   -3.531   -1.220
            0.310000  0.577350  0.000000
   -5.248   -3.539   -1.215
            0.313333  0.577350  0.000000
   -5.242   -3.546   -1.211
            0.316667  0.577350  0.000000
   -5.238   -3.552   -1.207
            0.320000  0.577350  0.000000
   -5.234   -3.557   -1.204
            0.323333  0.577350  0.000000
   -5.231   -3.561   -1.202
            0.326667  0.577350  0.000000
   -5.229   -3.564   -1.200
            0.330000  0.577350  0.000000
   -5.227   -3.566   -1.199
            0.333333  0.577350  0.000000
   -5.226   -3.566   -1.199
            0.336667  0.577350  0.000000
   -5.226   -3.566   -1.200
            0.340000  0.577350  0.000000
   -5.227   -3.564   -1.202
            0.343333  0.577350  0.000000
   -5.229   -3.561   -1.204
            0.346667  0.577350  0.000000
   -5.231   -3.557   -1.207
            0.350000  0.577350  0.000000
   -5.234   -3.552   -1.212
            0.353333  0.577350  0.000000
   -5.238   -3.545   -1.217
            0.356667  0.577350  0.000000
   -5.243   -3.538   -1.222
            0.360000  0.577350  0.000000
   -5.249   -3.529   -1.229
            0.363333  0.577350  0.000000
   -5.256   -3.520   -1.237
            0.366667  0.577350  0.000000
   -5.263   -3.509   -1.245
            0.370000  0.577350  0.000000
   -5.271   -3.497   -1.254
            0.373333  0.577350  0.000000
   -5.280   -3.485   -1.264
            0.376667  0.577350  0.000000
   -5.290   -3.471   -1.275
            0.380000  0.577350  0.000000
   -5.300   -3.457   -1.286
            0.383333  0.577350  0.000000
   -5.311   -3.441   -1.299
            0.386667  0.577350  0.000000
   -5.322   -3.425   -1.312
            0.390000  0.577350  0.000000
   -5.334   -3.408   -1.326
            0.393333  0.577350  0.000000
   -5.347   -3.391   -1.340
            0.396667  0.577350  0.000000
   -5.360   -3.373   -1.355
            0.400000  0.577350  0.000000
   -5.373   -3.354   -1.371
            0.403333  0.577350  0.000000
   -5.387   -3.335   -1.388
            0.406667  0.577350  0.000000
   -5.401   -3.315   -1.405
            0.410000  0.577350  0.000000
   -5.415   -3.295   -1.422
            0.413333  0.577350  0.000000
   -5.430   -3.275   -1.441
            0.416667  0.577350  0.000000
   -5.445   -3.254   -1.460
            0.420000  0.577350  0.000000
   -5.460   -3.234   -1.479
            0.423333  0.577350  0.000000
   -5.475   -3.213   -1.499
            0.426667  0.577350  0.000000
   -5.491   -3.192   -1.519
            0.430000  0.577350  0.000000
   -5.506   -3.171   -1.539
            0.433333  0.577350  0.000000
   -5.522   -3.150   -1.560
            0.436667  0.577350  0.000000
   -5.537   -3.129   -1.581
            0.440000  0.577350  0.000000
   -5.552   -3.108   -1.603
            0.443333  0.577350  0.000000
   -5.568   -3.088   -1.625
            0.446667  0.577350  0.000000
   -5.583   -3.068   -1.646
            0.450000  0.577350  0.000000
   -5.599   -3.048   -1.669
            0.453333  0.577350  0.000000
   -5.614   -3.028   -1.691
            0.456667  0.577350  0.000000
   -5.629   -3.009   -1.713
            0.460000  0.577350  0.000000
   -5.644   -2.990   -1.735
            0.463333  0.577350  0.000000
   -5.658   -2.972   -1.757
            0.466667  0.577350  0.000000
   -5.673   -2.954   -1.779
            0.470000  0.577350  0.000000
   -5.687   -2.937   -1.801
            0.473333  0.577350  0.000000
   -5.702   -2.920   -1.823
            0.476667  0.577350  0.000000
   -5.716   -2.904   -1.845
            0.480000  0.577350  0.000000
   -5.729   -2.889   -1.866
            0.483333  0.577350  0.000000
   -5.743   -2.875   -1.887
            0.486667  0.577350  0.000000
   -5.756   -2.861   -1.907
            0.490000  0.577350  0.000000
   -5.769   -2.849   -1.927
            0.493333  0.577350  0.000000
   -5.782   -2.837   -1.947
            0.496667  0.577350  0.000000
   -5.795   -2.827   -1.966
            0.500000  0.577350  0.000000
   -5.807   -2.817   -1.984
            0.503333  0.577350  0.000000
   -5.819   -2.809   -2.002
            0.506667  0.577350  0.000000
   -5.831   -2.801   -2.018
            0.510000  0.577350  0.000000
   -5.843   -2.795   -2.035
            0.513333  0.577350  0.000000
   -5.854   -2.790   -2.050
            0.516667  0.577350  0.000000
   -5.865   -2.787   -2.064
            0.520000  0.577350  0.000000
   -5.876   -2.784   -2.078
            0.523333  0.577350  0.000000
   -5.886   -2.783   -2.091
            0.526667  0.577350  0.000000
   -5.896   -2.783   -2.102
            0.530000  0.577350  0.000000
   -5.906   -2.784   -2.113
            0.533333  0.577350  0.000000
   -5.915   -2.787   -2.124
            0.536667  0.577350  0.000000
   -5.924   -2.790   -2.133
            0.540000  0.577350  0.000000
   -5.933   -2.795   -2.142
            0.543333  0.577350  0.000000
   -5.942   -2.800   -2.150
            0.546667  0.577350  0.000000
   -5.950   -2.807   -2.157
            0.550000  0.577350  0.000000
   -5.957   -2.814   -2.164
            0.553333  0.577350  0.000000
   -5.965   -2.822   -2.170
            0.556667  0.577350  0.000000
   -5.972   -2.831   -2.177
            0.560000  0.577350  0.000000
   -5.978   -2.840   -2.182
            0.563333  0.577350  0.000000
   -5.985   -2.850   -2.188
            0.566667  0.577350  0.000000
   -5.990   -2.861   -2.193
            0.570000  0.577350  0.000000
   -5.996   -2.871   -2.198
            0.573333  0.577350  0.000000
   -6.001   -2.882   -2.204
            0.576667  0.577350  0.000000
   -6.005   -2.893   -2.209
            0.580000  0.577350  0.000000
   -6.010   -2.904   -2.214
            0.583333  0.577350  0.000000
   -6.013   -2.916   -2.219
            0.586667  0.577350  0.000000
   -6.016   -2.927   -2.225
            0.590000  0.577350  0.000000
   -6.019   -2.938   -2.231
            0.593333  0.577350  0.000000
   -6.022   -2.949   -2.237
            0.596667  0.577350  0.000000
   -6.023   -2.960   -2.243
            0.600000  0.577350  0.000000
   -6.025   -2.971   -2.249
            0.603333  0.577350  0.000000
   -6.026   -2.982   -2.256
            0.606667  0.577350  0.000000
   -6.026   -2.992   -2.263
            0.610000  0.577350  0.000000
   -6.026   -3.003   -2.270
            0.613333  0.577350  0.000000
   -6.025   -3.013   -2.278
            0.616667  0.577350  0.000000
   -6.024   -3.022   -2.285
            0.620000  0.577350  0.000000
   -6.023   -3.031   -2.293
            0.623333  0.577350  0.000000
   -6.021   -3.040   -2.302
            0.626667  0.577350  0.000000
   -6.018   -3.049   -2.310
            0.630000  0.577350  0.000000
   -6.015   -3.057   -2.319
            0.633333  0.577350  0.000000
   -6.011   -3.064   -2.328
            0.636667  0.577350  0.000000
   -6.007   -3.072   -2.337
            0.640000  0.577350  0.000000
   -6.003   -3.078   -2.347
            0.643333  0.577350  0.000000
   -5.998   -3.085   -2.357
            0.646667  0.577350  0.000000
   -5.992   -3.091   -2.366
            0.650000  0.577350  0.000000
   -5.986   -3.096   -2.376
            0.653333  0.577350  0.000000
   -5.979   -3.101   -2.386
            0.656667  0.577350  0.000000
   -5.972   -3.106   -2.396
            0.660000  0.577350  0.000000
   -5.965   -3.110   -2.407
            0.663333  0.577350  0.000000
   -5.957   -3.114   -2.417
            0.666667  0.577350  0.000000
   -5.949   -3.117   -2.427
            0.670000  0.577350  0.000000
   -5.940   -3.120   -2.438
            0.673333  0.577350  0.000000
   -5.930   -3.122   -2.448
            0.676667  0.577350  0.000000
   -5.920   -3.124   -2.459
            0.680000  0.577350  0.000000
   -5.910   -3.126   -2.469
            0.683333  0.577350  0.000000
   -5.900   -3.127   -2.479
            0.686667  0.577350  0.000000
   -5.889   -3.127   -2.489
            0.690000  0.577350  0.000000
   -5.877   -3.127   -2.500
            0.693333  0.577350  0.000000
   -5.865   -3.127   -2.510
            0.696667  0.577350  0.000000
   -5.853   -3.127   -2.520
            0.700000  0.577350  0.000000
   -5.840   -3.125   -2.529
            0.703333  0.577350  0.000000
   -5.828   -3.124   -2.539
            0.706667  0.577350  0.000000
   -5.814   -3.122   -2.548
            0.710000  0.577350  0.000000
   -5.801   -3.120   -2.558
            0.713333  0.577350  0.000000
   -5.787   -3.118   -2.567
            0.716667  0.577350  0.000000
   -5.772   -3.115   -2.576
            0.720000  0.577350  0.000000
   -5.758   -3.112   -2.585
            0.723333  0.577350  0.000000
   -5.743   -3.108   -2.593
            0.726667  0.577350  0.000000
   -5.728   -3.105   -2.601
            0.730000  0.577350  0.000000
   -5.712   -3.101   -2.610
            0.733333  0.577350  0.000000
   -5.697   -3.097   -2.617
            0.736667  0.577350  0.000000
   -5.681   -3.092   -2.625
            0.740000  0.577350  0.000000
   -5.665   -3.087   -2.632
            0.743333  0.577350  0.000000
   -5.648   -3.082   -2.639
            0.746667  0.577350  0.000000
   -5.632   -3.077   -2.646
            0.750000  0.577350  0.000000
   -5.615   -3.072   -2.653
            0.753333  0.577350  0.000000
   -5.599   -3.066   -2.659
            0.756667  0.577350  0.000000
   -5.582   -3.061   -2.665
            0.760000  0.577350  0.000000
   -5.565   -3.055   -2.671
            0.763333  0.577350  0.000000
   -5.548   -3.049   -2.676
            0.766667  0.577350  0.000000
   -5.531   -3.043   -2.681
            0.770000  0.577350  0.000000
   -5.513   -3.037   -2.686
            0.773333  0.577350  0.000000
   -5.496   -3.030   -2.690
            0.776667  0.577350  0.000000
   -5.479   -3.024   -2.694
            0.780000  0.577350  0.000000
   -5.462   -3.017   -2.698
            0.783333  0.577350  0.000000
   -5.445   -3.011   -2.701
            0.786667  0.577350  0.000000
   -5.428   -3.004   -2.704
            0.790000  0.577350  0.000000
   -5.411   -2.997   -2.707
            0.793333  0.577350  0.000000
   -5.394   -2.990   -2.710
            0.796667  0.577350  0.000000
   -5.377   -2.983   -2.712
            0.800000  0.577350  0.000000
   -5.360   -2.976   -2.713
            0.803333  0.577350  0.000000
   -5.343   -2.969   -2.715
            0.806667  0.577350  0.000000
   -5.327   -2.962   -2.716
            0.810000  0.577350  0.000000
   -5.311   -2.955   -2.717
            0.813333  0.577350  0.000000
   -5.295   -2.948   -2.717
            0.816667  0.577350  0.000000
   -5.279   -2.940   -2.717
            0.820000  0.577350  0.000000
   -5.263   -2.933   -2.717
            0.823333  0.577350  0.000000
   -5.248   -2.925   -2.717
            0.826667  0.577350  0.000000
   -5.233   -2.918   -2.716
            0.830000  0.577350  0.000000
   -5.218   -2.910   -2.715
            0.833333  0.577350  0.000000
   -5.203   -2.903   -2.713
            0.836667  0.577350  0.000000
   -5.189   -2.895   -2.711
            0.840000  0.577350  0.000000
   -5.175   -2.888   -2.710
            0.843333  0.577350  0.000000
   -5.161   -2.880   -2.707
            0.846667  0.577350  0.000000
   -5.148   -2.872   -2.705
            0.850000  0.577350  0.000000
   -5.135   -2.864   -2.702
            0.853333  0.577350  0.000000
   -5.122   -2.856   -2.699
            0.856667  0.577350  0.000000
   -5.109   -2.848   -2.696
            0.860000  0.577350  0.000000
   -5.097   -2.840   -2.693
            0.863333  0.577350  0.000000
   -5.085   -2.832   -2.690
            0.866667  0.577350  0.000000
   -5.074   -2.824   -2.686
            0.870000  0.577350  0.000000
   -5.063   -2.815   -2.683
            0.873333  0.577350  0.000000
   -5.052   -2.807   -2.679
            0.876667  0.577350  0.000000
   -5.041   -2.799   -2.675
            0.880000  0.577350  0.000000
   -5.031   -2.790   -2.671
            0.883333  0.577350  0.000000
   -5.022   -2.782   -2.667
            0.886667  0.577350  0.000000
   -5.012   -2.774   -2.663
            0.890000  0.577350  0.000000
   -5.003   -2.765   -2.659
            0.893333  0.577350  0.000000
   -4.994   -2.757   -2.655
            0.896667  0.577350  0.000000
   -4.985   -2.748   -2.651
            0.900000  0.577350  0.000000
   -4.977   -2.740   -2.647
            0.903333  0.577350  0.000000
   -4.969   -2.732   -2.643
            0.906667  0.577350  0.000000
   -4.962   -2.723   -2.639
            0.910000  0.577350  0.000000
   -4.955   -2.715   -2.635
            0.913333  0.577350  0.000000
   -4.948   -2.707   -2.631
            0.916667  0.577350  0.000000
   -4.941   -2.699   -2.628
            0.920000  0.577350  0.000000
   -4.935   -2.691   -2.624
            0.923333  0.577350  0.000000
   -4.929   -2.683   -2.620
            0.926667  0.577350  0.000000
   -4.923   -2.675   -2.617
            0.930000  0.577350  0.000000
   -4.918   -2.668   -2.614
            0.933333  0.577350  0.000000
   -4.912   -2.661   -2.610
            0.936667  0.577350  0.000000
   -4.908   -2.653   -2.607
            0.940000  0.577350  0.000000
   -4.903   -2.647   -2.604
            0.943333  0.577350  0.000000
   -4.899   -2.640   -2.601
            0.946667  0.577350  0.000000
   -4.895   -2.633   -2.599
            0.950000  0.577350  0.000000
   -4.891   -2.627   -2.596
            0.953333  0.577350  0.000000
   -4.887   -2.621   -2.594
            0.956667  0.577350  0.000000
   -4.884   -2.616   -2.591
            0.960000  0.577350  0.000000
   -4.881   -2.611   -2.589
            0.963333  0.577350  0.000000
   -4.878   -2.606   -2.587
            0.966667  0.577350  0.000000
   -4.876   -2.601   -2.586
            0.970000  0.577350  0.000000
   -4.874   -2.597   -2.584
            0.973333  0.577350  0.000000
   -4.872   -2.594   -2.583
            0.976667  0.577350  0.000000
   -4.870   -2.590   -2.581
            0.980000  0.577350  0.000000
   -4.868   -2.587   -2.580
            0.983333  0.577350  0.000000
   -4.867   -2.585   -2.580
            0.986667  0.577350  0.000000
   -4.866   -2.583   -2.579
            0.990000  0.577350  0.000000
   -4.865   -2.581   -2.578
            0.993333  0.577350  0.000000
   -4.865   -2.580   -2.578
            0.996667  0.577350  0.000000
   -4.864   -2.579   -2.578
            1.000000  0.577350  0.000000
   -4.864   -2.578   -2.578


==> anc/fig03/bands05.dat <==
 &plot nbnd=   5, nks=   474 /
            0.000000  0.000000  0.000000
   -4.864   -2.578   -2.578   -2.675   -2.675
            0.000000  0.003337  0.000000
   -4.864   -2.578   -2.579   -2.675   -2.675
            0.000000  0.006675  0.000000
   -4.865   -2.579   -2.579   -2.676   -2.674
            0.000000  0.010012  0.000000
   -4.865   -2.579   -2.580   -2.676   -2.673
            0.000000  0.013349  0.000000
   -4.866   -2.580   -2.582   -2.677   -2.671
            0.000000  0.016686  0.000000
   -4.867   -2.580   -2.584   -2.678   -2.668
            0.000000  0.020024  0.000000
   -4.868   -2.581   -2.587   -2.679   -2.666
            0.000000  0.023361  0.000000
   -4.870   -2.582   -2.589   -2.680   -2.662
            0.000000  0.026698  0.000000
   -4.872   -2.584   -2.593   -2.681   -2.658
            0.000000  0.030036  0.000000
   -4.874   -2.585   -2.597   -2.683   -2.654
            0.000000  0.033373  0.000000
   -4.876   -2.586   -2.601   -2.685   -2.649
            0.000000  0.036710  0.000000
   -4.878   -2.588   -2.605   -2.687   -2.643
            0.000000  0.040047  0.000000
   -4.881   -2.590   -2.610   -2.689   -2.637
            0.000000  0.043385  0.000000
   -4.884   -2.592   -2.616   -2.691   -2.631
            0.000000  0.046722  0.000000
   -4.887   -2.594   -2.621   -2.693   -2.624
            0.000000  0.050059  0.000000
   -4.891   -2.596   -2.627   -2.695   -2.616
            0.000000  0.053397  0.000000
   -4.894   -2.599   -2.634   -2.698   -2.608
            0.000000  0.056734  0.000000
   -4.899   -2.601   -2.640   -2.700   -2.600
            0.000000  0.060071  0.000000
   -4.903   -2.604   -2.647   -2.702   -2.591
            0.000000  0.063408  0.000000
   -4.907   -2.607   -2.654   -2.705   -2.582
            0.000000  0.066746  0.000000
   -4.912   -2.610   -2.662   -2.707   -2.572
            0.000000  0.070083  0.000000
   -4.917   -2.613   -2.669   -2.710   -2.562
            0.000000  0.073420  0.000000
   -4.923   -2.616   -2.677   -2.712   -2.551
            0.000000  0.076758  0.000000
   -4.928   -2.619   -2.685   -2.714   -2.540
            0.000000  0.080095  0.000000
   -4.935   -2.623   -2.693   -2.717   -2.529
            0.000000  0.083432  0.000000
   -4.941   -2.626   -2.701   -2.719   -2.517
            0.000000  0.086769  0.000000
   -4.947   -2.630   -2.709   -2.721   -2.505
            0.000000  0.090107  0.000000
   -4.954   -2.634   -2.717   -2.723   -2.492
            0.000000  0.093444  0.000000
   -4.962   -2.638   -2.726   -2.724   -2.479
            0.000000  0.096781  0.000000
   -4.969   -2.641   -2.734   -2.726   -2.466
            0.000000  0.100119  0.000000
   -4.977   -2.645   -2.742   -2.727   -2.452
            0.000000  0.103456  0.000000
   -4.986   -2.649   -2.751   -2.728   -2.438
            0.000000  0.106793  0.000000
   -4.994   -2.654   -2.759   -2.729   -2.424
            0.000000  0.110130  0.000000
   -5.003   -2.658   -2.767   -2.730   -2.409
            0.000000  0.113468  0.000000
   -5.013   -2.662   -2.775   -2.731   -2.394
            0.000000  0.116805  0.000000
   -5.022   -2.666   -2.783   -2.731   -2.379
            0.000000  0.120142  0.000000
   -5.032   -2.671   -2.791   -2.731   -2.363
            0.000000  0.123480  0.000000
   -5.043   -2.675   -2.798   -2.730   -2.347
            0.000000  0.126817  0.000000
   -5.054   -2.679   -2.806   -2.730   -2.331
            0.000000  0.130154  0.000000
   -5.065   -2.684   -2.813   -2.729   -2.314
            0.000000  0.133491  0.000000
   -5.076   -2.688   -2.820   -2.728   -2.298
            0.000000  0.136829  0.000000
   -5.088   -2.693   -2.827   -2.726   -2.281
            0.000000  0.140166  0.000000
   -5.100   -2.697   -2.833   -2.724   -2.264
            0.000000  0.143503  0.000000
   -5.113   -2.701   -2.840   -2.722   -2.246
            0.000000  0.146841  0.000000
   -5.126   -2.706   -2.845   -2.719   -2.229
            0.000000  0.150178  0.000000
   -5.139   -2.710   -2.851   -2.716   -2.211
            0.000000  0.153515  0.000000
   -5.153   -2.715   -2.857   -2.713   -2.193
            0.000000  0.156852  0.000000
   -5.167   -2.719   -2.862   -2.709   -2.175
            0.000000  0.160190  0.000000
   -5.181   -2.723   -2.866   -2.705   -2.157
            0.000000  0.163527  0.000000
   -5.196   -2.728   -2.871   -2.700   -2.138
            0.000000  0.166864  0.000000
   -5.211   -2.732   -2.875   -2.695   -2.120
            0.000000  0.170202  0.000000
   -5.226   -2.736   -2.879   -2.690   -2.101
            0.000000  0.173539  0.000000
   -5.241   -2.740   -2.882   -2.685   -2.082
            0.000000  0.176876  0.000000
   -5.257   -2.744   -2.885   -2.679   -2.064
            0.000000  0.180213  0.000000
   -5.273   -2.748   -2.888   -2.672   -2.044
            0.000000  0.183551  0.000000
   -5.289   -2.752   -2.890   -2.665   -2.025
            0.000000  0.186888  0.000000
   -5.306   -2.756   -2.892   -2.658   -2.006
            0.000000  0.190225  0.000000
   -5.323   -2.759   -2.894   -2.651   -1.987
            0.000000  0.193563  0.000000
   -5.340   -2.763   -2.895   -2.643   -1.968
            0.000000  0.196900  0.000000
   -5.357   -2.767   -2.896   -2.635   -1.948
            0.000000  0.200237  0.000000
   -5.375   -2.770   -2.897   -2.626   -1.929
            0.000000  0.203574  0.000000
   -5.393   -2.773   -2.897   -2.617   -1.909
            0.000000  0.206912  0.000000
   -5.410   -2.776   -2.897   -2.608   -1.890
            0.000000  0.210249  0.000000
   -5.429   -2.780   -2.897   -2.598   -1.870
            0.000000  0.213586  0.000000
   -5.447   -2.782   -2.896   -2.588   -1.851
            0.000000  0.216924  0.000000
   -5.465   -2.785   -2.895   -2.578   -1.831
            0.000000  0.220261  0.000000
   -5.484   -2.788   -2.894   -2.567   -1.812
            0.000000  0.223598  0.000000
   -5.503   -2.790   -2.892   -2.556   -1.793
            0.000000  0.226935  0.000000
   -5.521   -2.793   -2.890   -2.545   -1.773
            0.000000  0.230273  0.000000
   -5.540   -2.795   -2.888   -2.533   -1.754
            0.000000  0.233610  0.000000
   -5.559   -2.797   -2.885   -2.521   -1.734
            0.000000  0.236947  0.000000
   -5.578   -2.799   -2.882   -2.509   -1.715
            0.000000  0.240285  0.000000
   -5.598   -2.801   -2.879   -2.497   -1.696
            0.000000  0.243622  0.000000
   -5.617   -2.803   -2.875   -2.484   -1.677
            0.000000  0.246959  0.000000
   -5.636   -2.804   -2.871   -2.471   -1.658
            0.000000  0.250296  0.000000
   -5.655   -2.805   -2.867   -2.458   -1.639
            0.000000  0.253634  0.000000
   -5.675   -2.806   -2.863   -2.445   -1.620
            0.000000  0.256971  0.000000
   -5.694   -2.807   -2.858   -2.431   -1.601
            0.000000  0.260308  0.000000
   -5.713   -2.808   -2.853   -2.417   -1.582
            0.000000  0.263645  0.000000
   -5.732   -2.809   -2.848   -2.403   -1.564
            0.000000  0.266983  0.000000
   -5.751   -2.809   -2.842   -2.389   -1.546
            0.000000  0.270320  0.000000
   -5.770   -2.809   -2.836   -2.375   -1.527
            0.000000  0.273657  0.000000
   -5.789   -2.809   -2.830   -2.360   -1.509
            0.000000  0.276995  0.000000
   -5.808   -2.809   -2.824   -2.345   -1.491
            0.000000  0.280332  0.000000
   -5.827   -2.809   -2.817   -2.331   -1.473
            0.000000  0.283669  0.000000
   -5.846   -2.808   -2.811   -2.316   -1.455
            0.000000  0.287006  0.000000
   -5.864   -2.807   -2.804   -2.300   -1.438
            0.000000  0.290344  0.000000
   -5.882   -2.806   -2.796   -2.285   -1.420
            0.000000  0.293681  0.000000
   -5.900   -2.805   -2.789   -2.270   -1.403
            0.000000  0.297018  0.000000
   -5.918   -2.804   -2.781   -2.255   -1.386
            0.000000  0.300356  0.000000
   -5.935   -2.802   -2.773   -2.239   -1.369
            0.000000  0.303693  0.000000
   -5.952   -2.800   -2.765   -2.224   -1.352
            0.000000  0.307030  0.000000
   -5.969   -2.798   -2.756   -2.208   -1.336
            0.000000  0.310367  0.000000
   -5.986   -2.796   -2.748   -2.193   -1.319
            0.000000  0.313705  0.000000
   -6.002   -2.793   -2.739   -2.177   -1.303
            0.000000  0.317042  0.000000
   -6.018   -2.790   -2.730   -2.161   -1.287
            0.000000  0.320379  0.000000
   -6.034   -2.787   -2.721   -2.146   -1.271
            0.000000  0.323717  0.000000
   -6.049   -2.784   -2.712   -2.130   -1.255
            0.000000  0.327054  0.000000
   -6.064   -2.781   -2.702   -2.115   -1.240
            0.000000  0.330391  0.000000
   -6.078   -2.777   -2.692   -2.099   -1.225
            0.000000  0.333728  0.000000
   -6.092   -2.773   -2.683   -2.084   -1.210
            0.000000  0.337066  0.000000
   -6.106   -2.769   -2.673   -2.068   -1.195
            0.000000  0.340403  0.000000
   -6.119   -2.764   -2.663   -2.053   -1.180
            0.000000  0.343740  0.000000
   -6.131   -2.760   -2.652   -2.037   -1.166
            0.000000  0.347078  0.000000
   -6.143   -2.755   -2.642   -2.022   -1.151
            0.000000  0.350415  0.000000
   -6.155   -2.750   -2.632   -2.007   -1.137
            0.000000  0.353752  0.000000
   -6.166   -2.744   -2.621   -1.992   -1.123
            0.000000  0.357089  0.000000
   -6.177   -2.739   -2.610   -1.977   -1.110
            0.000000  0.360427  0.000000
   -6.187   -2.733   -2.600   -1.962   -1.096
            0.000000  0.363764  0.000000
   -6.197   -2.727   -2.589   -1.948   -1.083
            0.000000  0.367101  0.000000
   -6.206   -2.721   -2.578   -1.933   -1.070
            0.000000  0.370439  0.000000
   -6.214   -2.715   -2.567   -1.919   -1.057
            0.000000  0.373776  0.000000
   -6.223   -2.708   -2.556   -1.905   -1.045
            0.000000  0.377113  0.000000
   -6.230   -2.701   -2.545   -1.891   -1.032
            0.000000  0.380450  0.000000
   -6.237   -2.694   -2.534   -1.877   -1.020
            0.000000  0.383788  0.000000
   -6.244   -2.687   -2.523   -1.863   -1.008
            0.000000  0.387125  0.000000
   -6.250   -2.680   -2.511   -1.850   -0.997
            0.000000  0.390462  0.000000
   -6.256   -2.673   -2.500   -1.837   -0.985
            0.000000  0.393800  0.000000
   -6.261   -2.665   -2.489   -1.824   -0.974
            0.000000  0.397137  0.000000
   -6.266   -2.658   -2.477   -1.811   -0.963
            0.000000  0.400474  0.000000
   -6.270   -2.650   -2.466   -1.798   -0.952
            0.000000  0.403811  0.000000
   -6.274   -2.642   -2.454   -1.786   -0.942
            0.000000  0.407149  0.000000
   -6.277   -2.634   -2.443   -1.774   -0.931
            0.000000  0.410486  0.000000
   -6.280   -2.626   -2.431   -1.762   -0.921
            0.000000  0.413823  0.000000
   -6.282   -2.618   -2.419   -1.750   -0.912
            0.000000  0.417161  0.000000
   -6.284   -2.609   -2.408   -1.739   -0.902
            0.000000  0.420498  0.000000
   -6.285   -2.601   -2.396   -1.728   -0.893
            0.000000  0.423835  0.000000
   -6.287   -2.593   -2.384   -1.717   -0.883
            0.000000  0.427172  0.000000
   -6.287   -2.584   -2.372   -1.706   -0.874
            0.000000  0.430510  0.000000
   -6.288   -2.576   -2.360   -1.696   -0.866
            0.000000  0.433847  0.000000
   -6.288   -2.567   -2.348   -1.686   -0.857
            0.000000  0.437184  0.000000
   -6.287   -2.559   -2.336   -1.676   -0.849
            0.000000  0.440522  0.000000
   -6.287   -2.550   -2.324   -1.667   -0.841
            0.000000  0.443859  0.000000
   -6.285   -2.542   -2.312   -1.657   -0.833
            0.000000  0.447196  0.000000
   -6.284   -2.533   -2.300   -1.648   -0.825
            0.000000  0.450533  0.000000
   -6.282   -2.524   -2.288   -1.640   -0.818
            0.000000  0.453871  0.000000
   -6.280   -2.516   -2.276   -1.631   -0.811
            0.000000  0.457208  0.000000
   -6.278   -2.507   -2.264   -1.623   -0.804
            0.000000  0.460545  0.000000
   -6.276   -2.499   -2.251   -1.615   -0.797
            0.000000  0.463883  0.000000
   -6.273   -2.491   -2.239   -1.608   -0.791
            0.000000  0.467220  0.000000
   -6.270   -2.482   -2.227   -1.600   -0.784
            0.000000  0.470557  0.000000
   -6.267   -2.474   -2.215   -1.593   -0.778
            0.000000  0.473894  0.000000
   -6.263   -2.466   -2.203   -1.586   -0.772
            0.000000  0.477232  0.000000
   -6.260   -2.458   -2.190   -1.580   -0.767
            0.000000  0.480569  0.000000
   -6.256   -2.450   -2.178   -1.573   -0.761
            0.000000  0.483906  0.000000
   -6.252   -2.443   -2.166   -1.567   -0.756
            0.000000  0.487244  0.000000
   -6.248   -2.435   -2.154   -1.562   -0.751
            0.000000  0.490581  0.000000
   -6.244   -2.428   -2.143   -1.556   -0.746
            0.000000  0.493918  0.000000
   -6.239   -2.420   -2.131   -1.551   -0.741
            0.000000  0.497255  0.000000
   -6.235   -2.413   -2.119   -1.546   -0.737
            0.000000  0.500593  0.000000
   -6.231   -2.406   -2.108   -1.541   -0.732
            0.000000  0.503930  0.000000
   -6.226   -2.399   -2.097   -1.536   -0.728
            0.000000  0.507267  0.000000
   -6.222   -2.393   -2.086   -1.532   -0.724
            0.000000  0.510605  0.000000
   -6.218   -2.387   -2.075   -1.528   -0.720
            0.000000  0.513942  0.000000
   -6.213   -2.380   -2.065   -1.524   -0.717
            0.000000  0.517279  0.000000
   -6.209   -2.375   -2.055   -1.520   -0.713
            0.000000  0.520616  0.000000
   -6.205   -2.369   -2.045   -1.517   -0.710
            0.000000  0.523954  0.000000
   -6.201   -2.364   -2.036   -1.514   -0.707
            0.000000  0.527291  0.000000
   -6.197   -2.359   -2.027   -1.511   -0.704
            0.000000  0.530628  0.000000
   -6.193   -2.354   -2.019   -1.508   -0.702
            0.000000  0.533966  0.000000
   -6.189   -2.349   -2.010   -1.505   -0.699
            0.000000  0.537303  0.000000
   -6.186   -2.345   -2.003   -1.503   -0.697
            0.000000  0.540640  0.000000
   -6.183   -2.341   -1.996   -1.501   -0.695
            0.000000  0.543977  0.000000
   -6.180   -2.337   -1.989   -1.499   -0.693
            0.000000  0.547315  0.000000
   -6.177   -2.334   -1.983   -1.497   -0.691
            0.000000  0.550652  0.000000
   -6.174   -2.331   -1.978   -1.495   -0.690
            0.000000  0.553989  0.000000
   -6.172   -2.328   -1.973   -1.494   -0.688
            0.000000  0.557327  0.000000
   -6.170   -2.326   -1.969   -1.493   -0.687
            0.000000  0.560664  0.000000
   -6.168   -2.324   -1.965   -1.492   -0.686
            0.000000  0.564001  0.000000
   -6.167   -2.323   -1.962   -1.491   -0.685
            0.000000  0.567338  0.000000
   -6.166   -2.321   -1.960   -1.490   -0.685
            0.000000  0.570676  0.000000
   -6.165   -2.320   -1.958   -1.490   -0.684
            0.000000  0.574013  0.000000
   -6.165   -2.320   -1.957   -1.490   -0.684
            0.000000  0.577350  0.000000
   -6.164   -2.320   -1.957   -1.490   -0.684
            0.003333  0.577350  0.000000
   -6.164   -2.320   -1.957   -1.489   -0.684
            0.006667  0.577350  0.000000
   -6.163   -2.320   -1.957   -1.488   -0.685
            0.010000  0.577350  0.000000
   -6.161   -2.321   -1.956   -1.487   -0.688
            0.013333  0.577350  0.000000
   -6.158   -2.322   -1.956   -1.484   -0.691
            0.016667  0.577350  0.000000
   -6.155   -2.323   -1.956   -1.482   -0.695
            0.020000  0.577350  0.000000
   -6.151   -2.325   -1.955   -1.478   -0.699
            0.023333  0.577350  0.000000
   -6.147   -2.327   -1.955   -1.474   -0.705
            0.026667  0.577350  0.000000
   -6.141   -2.329   -1.954   -1.469   -0.711
            0.030000  0.577350  0.000000
   -6.135   -2.332   -1.953   -1.464   -0.718
            0.033333  0.577350  0.000000
   -6.129   -2.334   -1.952   -1.458   -0.726
            0.036667  0.577350  0.000000
   -6.122   -2.337   -1.951   -1.451   -0.735
            0.040000  0.577350  0.000000
   -6.114   -2.341   -1.949   -1.444   -0.744
            0.043333  0.577350  0.000000
   -6.106   -2.345   -1.947   -1.437   -0.754
            0.046667  0.577350  0.000000
   -6.098   -2.349   -1.946   -1.428   -0.765
            0.050000  0.577350  0.000000
   -6.089   -2.353   -1.944   -1.420   -0.776
            0.053333  0.577350  0.000000
   -6.080   -2.358   -1.941   -1.410   -0.788
            0.056667  0.577350  0.000000
   -6.070   -2.363   -1.939   -1.400   -0.800
            0.060000  0.577350  0.000000
   -6.061   -2.368   -1.936   -1.390   -0.813
            0.063333  0.577350  0.000000
   -6.051   -2.374   -1.933   -1.379   -0.826
            0.066667  0.577350  0.000000
   -6.040   -2.381   -1.929   -1.368   -0.840
            0.070000  0.577350  0.000000
   -6.030   -2.387   -1.925   -1.356   -0.853
            0.073333  0.577350  0.000000
   -6.020   -2.395   -1.921   -1.344   -0.868
            0.076667  0.577350  0.000000
   -6.009   -2.402   -1.916   -1.331   -0.882
            0.080000  0.577350  0.000000
   -5.998   -2.410   -1.911   -1.318   -0.897
            0.083333  0.577350  0.000000
   -5.988   -2.419   -1.906   -1.305   -0.911
            0.086667  0.577350  0.000000
   -5.977   -2.428   -1.900   -1.291   -0.926
            0.090000  0.577350  0.000000
   -5.966   -2.437   -1.894   -1.277   -0.941
            0.093333  0.577350  0.000000
   -5.956   -2.447   -1.888   -1.263   -0.955
            0.096667  0.577350  0.000000
   -5.945   -2.458   -1.881   -1.249   -0.970
            0.100000  0.577350  0.000000
   -5.934   -2.469   -1.874   -1.235   -0.983
            0.103333  0.577350  0.000000
   -5.923   -2.480   -1.867   -1.221   -0.997
            0.106667  0.577350  0.000000
   -5.913   -2.492   -1.859   -1.208   -1.009
            0.110000  0.577350  0.000000
   -5.902   -2.504   -1.851   -1.197   -1.019
            0.113333  0.577350  0.000000
   -5.891   -2.517   -1.842   -1.187   -1.027
            0.116667  0.577350  0.000000
   -5.881   -2.531   -1.833   -1.180   -1.032
            0.120000  0.577350  0.000000
   -5.870   -2.545   -1.824   -1.176   -1.033
            0.123333  0.577350  0.000000
   -5.860   -2.559   -1.815   -1.177   -1.030
            0.126667  0.577350  0.000000
   -5.849   -2.574   -1.806   -1.182   -1.022
            0.130000  0.577350  0.000000
   -5.839   -2.589   -1.796   -1.190   -1.011
            0.133333  0.577350  0.000000
   -5.828   -2.605   -1.786   -1.200   -0.997
            0.136667  0.577350  0.000000
   -5.818   -2.621   -1.776   -1.211   -0.981
            0.140000  0.577350  0.000000
   -5.807   -2.637   -1.766   -1.223   -0.963
            0.143333  0.577350  0.000000
   -5.797   -2.654   -1.755   -1.237   -0.945
            0.146667  0.577350  0.000000
   -5.786   -2.671   -1.745   -1.250   -0.926
            0.150000  0.577350  0.000000
   -5.775   -2.689   -1.734   -1.264   -0.906
            0.153333  0.577350  0.000000
   -5.765   -2.707   -1.723   -1.277   -0.886
            0.156667  0.577350  0.000000
   -5.754   -2.725   -1.712   -1.291   -0.866
            0.160000  0.577350  0.000000
   -5.743   -2.744   -1.701   -1.305   -0.845
            0.163333  0.577350  0.000000
   -5.732   -2.762   -1.690   -1.318   -0.824
            0.166667  0.577350  0.000000
   -5.721   -2.781   -1.679   -1.332   -0.803
            0.170000  0.577350  0.000000
   -5.710   -2.801   -1.668   -1.345   -0.781
            0.173333  0.577350  0.000000
   -5.698   -2.820   -1.656   -1.358   -0.759
            0.176667  0.577350  0.000000
   -5.687   -2.840   -1.645   -1.371   -0.738
            0.180000  0.577350  0.000000
   -5.676   -2.860   -1.633   -1.384   -0.716
            0.183333  0.577350  0.000000
   -5.664   -2.880   -1.622   -1.397   -0.694
            0.186667  0.577350  0.000000
   -5.652   -2.901   -1.610   -1.409   -0.673
            0.190000  0.577350  0.000000
   -5.640   -2.921   -1.598   -1.421   -0.651
            0.193333  0.577350  0.000000
   -5.628   -2.942   -1.586   -1.433   -0.630
            0.196667  0.577350  0.000000
   -5.616   -2.962   -1.575   -1.444   -0.608
            0.200000  0.577350  0.000000
   -5.604   -2.983   -1.563   -1.456   -0.587
            0.203333  0.577350  0.000000
   -5.592   -3.004   -1.551   -1.467   -0.566
            0.206667  0.577350  0.000000
   -5.580   -3.024   -1.539   -1.477   -0.545
            0.210000  0.577350  0.000000
   -5.567   -3.045   -1.527   -1.488   -0.525
            0.213333  0.577350  0.000000
   -5.555   -3.066   -1.515   -1.498   -0.504
            0.216667  0.577350  0.000000
   -5.542   -3.087   -1.502   -1.507   -0.484
            0.220000  0.577350  0.000000
   -5.530   -3.107   -1.490   -1.517   -0.465
            0.223333  0.577350  0.000000
   -5.517   -3.128   -1.478   -1.526   -0.445
            0.226667  0.577350  0.000000
   -5.505   -3.148   -1.466   -1.535   -0.426
            0.230000  0.577350  0.000000
   -5.492   -3.169   -1.454   -1.543   -0.408
            0.233333  0.577350  0.000000
   -5.480   -3.189   -1.441   -1.551   -0.390
            0.236667  0.577350  0.000000
   -5.467   -3.209   -1.429   -1.559   -0.372
            0.240000  0.577350  0.000000
   -5.455   -3.228   -1.417   -1.567   -0.355
            0.243333  0.577350  0.000000
   -5.442   -3.248   -1.405   -1.574   -0.338
            0.246667  0.577350  0.000000
   -5.430   -3.267   -1.393   -1.581   -0.322
            0.250000  0.577350  0.000000
   -5.418   -3.286   -1.381   -1.587   -0.306
            0.253333  0.577350  0.000000
   -5.406   -3.305   -1.369   -1.593   -0.291
            0.256667  0.577350  0.000000
   -5.395   -3.323   -1.357   -1.599   -0.276
            0.260000  0.577350  0.000000
   -5.383   -3.341   -1.346   -1.605   -0.262
            0.263333  0.577350  0.000000
   -5.372   -3.358   -1.335   -1.610   -0.248
            0.266667  0.577350  0.000000
   -5.360   -3.375   -1.323   -1.615   -0.235
            0.270000  0.577350  0.000000
   -5.349   -3.392   -1.313   -1.620   -0.223
            0.273333  0.577350  0.000000
   -5.339   -3.408   -1.302   -1.624   -0.211
            0.276667  0.577350  0.000000
   -5.329   -3.423   -1.292   -1.628   -0.200
            0.280000  0.577350  0.000000
   -5.319   -3.438   -1.282   -1.632   -0.190
            0.283333  0.577350  0.000000
   -5.309   -3.452   -1.273   -1.635   -0.180
            0.286667  0.577350  0.000000
   -5.300   -3.466   -1.264   -1.639   -0.171
            0.290000  0.577350  0.000000
   -5.291   -3.479   -1.255   -1.642   -0.162
            0.293333  0.577350  0.000000
   -5.282   -3.491   -1.247   -1.644   -0.154
            0.296667  0.577350  0.000000
   -5.274   -3.502   -1.240   -1.647   -0.147
            0.300000  0.577350  0.000000
   -5.267   -3.513   -1.233   -1.649   -0.140
            0.303333  0.577350  0.000000
   -5.260   -3.522   -1.226   -1.651   -0.134
            0.306667  0.577350  0.000000
   -5.253   -3.531   -1.220   -1.653   -0.129
            0.310000  0.577350  0.000000
   -5.248   -3.539   -1.215   -1.654   -0.124
            0.313333  0.577350  0.000000
   -5.242   -3.546   -1.211   -1.655   -0.120
            0.316667  0.577350  0.000000
   -5.238   -3.552   -1.207   -1.657   -0.117
            0.320000  0.577350  0.000000
   -5.234   -3.557   -1.204   -1.657   -0.114
            0.323333  0.577350  0.000000
   -5.231   -3.561   -1.202   -1.658   -0.112
            0.326667  0.577350  0.000000
   -5.229   -3.564   -1.200   -1.659   -0.110
            0.330000  0.577350  0.000000
   -5.227   -3.566   -1.199   -1.659   -0.109
            0.333333  0.577350  0.000000
   -5.226   -3.566   -1.199   -1.659   -0.108
            0.336667  0.577350  0.000000
   -5.226   -3.566   -1.200   -1.659   -0.109
            0.340000  0.577350  0.000000
   -5.227   -3.564   -1.202   -1.659   -0.109
            0.343333  0.577350  0.000000
   -5.229   -3.561   -1.204   -1.659   -0.111
            0.346667  0.577350  0.000000
   -5.231   -3.557   -1.207   -1.659   -0.112
            0.350000  0.577350  0.000000
   -5.234   -3.552   -1.212   -1.658   -0.115
            0.353333  0.577350  0.000000
   -5.238   -3.545   -1.217   -1.658   -0.118
            0.356667  0.577350  0.000000
   -5.243   -3.538   -1.222   -1.657   -0.121
            0.360000  0.577350  0.000000
   -5.249   -3.529   -1.229   -1.656   -0.125
            0.363333  0.577350  0.000000
   -5.256   -3.520   -1.237   -1.656   -0.129
            0.366667  0.577350  0.000000
   -5.263   -3.509   -1.245   -1.655   -0.134
            0.370000  0.577350  0.000000
   -5.271   -3.497   -1.254   -1.654   -0.139
            0.373333  0.577350  0.000000
   -5.280   -3.485   -1.264   -1.653   -0.144
            0.376667  0.577350  0.000000
   -5.290   -3.471   -1.275   -1.652   -0.150
            0.380000  0.577350  0.000000
   -5.300   -3.457   -1.286   -1.651   -0.156
            0.383333  0.577350  0.000000
   -5.311   -3.441   -1.299   -1.650   -0.163
            0.386667  0.577350  0.000000
   -5.322   -3.425   -1.312   -1.649   -0.170
            0.390000  0.577350  0.000000
   -5.334   -3.408   -1.326   -1.648   -0.177
            0.393333  0.577350  0.000000
   -5.347   -3.391   -1.340   -1.647   -0.184
            0.396667  0.577350  0.000000
   -5.360   -3.373   -1.355   -1.647   -0.192
            0.400000  0.577350  0.000000
   -5.373   -3.354   -1.371   -1.646   -0.200
            0.403333  0.577350  0.000000
   -5.387   -3.335   -1.388   -1.645   -0.208
            0.406667  0.577350  0.000000
   -5.401   -3.315   -1.405   -1.645   -0.216
            0.410000  0.577350  0.000000
   -5.415   -3.295   -1.422   -1.644   -0.224
            0.413333  0.577350  0.000000
   -5.430   -3.275   -1.441   -1.644   -0.232
            0.416667  0.577350  0.000000
   -5.445   -3.254   -1.460   -1.644   -0.241
            0.420000  0.577350  0.000000
   -5.460   -3.234   -1.479   -1.644   -0.250
            0.423333  0.577350  0.000000
   -5.475   -3.213   -1.499   -1.645   -0.258
            0.426667  0.577350  0.000000
   -5.491   -3.192   -1.519   -1.645   -0.267
            0.430000  0.577350  0.000000
   -5.506   -3.171   -1.539   -1.646   -0.275
            0.433333  0.577350  0.000000
   -5.522   -3.150   -1.560   -1.647   -0.284
            0.436667  0.577350  0.000000
   -5.537   -3.129   -1.581   -1.648   -0.293
            0.440000  0.577350  0.000000
   -5.552   -3.108   -1.603   -1.650   -0.301
            0.443333  0.577350  0.000000
   -5.568   -3.088   -1.625   -1.651   -0.309
            0.446667  0.577350  0.000000
   -5.583   -3.068   -1.646   -1.654   -0.318
            0.450000  0.577350  0.000000
   -5.599   -3.048   -1.669   -1.656   -0.326
            0.453333  0.577350  0.000000
   -5.614   -3.028   -1.691   -1.659   -0.334
            0.456667  0.577350  0.000000
   -5.629   -3.009   -1.713   -1.662   -0.342
            0.460000  0.577350  0.000000
   -5.644   -2.990   -1.735   -1.665   -0.350
            0.463333  0.577350  0.000000
   -5.658   -2.972   -1.757   -1.669   -0.358
            0.466667  0.577350  0.000000
   -5.673   -2.954   -1.779   -1.673   -0.366
            0.470000  0.577350  0.000000
   -5.687   -2.937   -1.801   -1.677   -0.374
            0.473333  0.577350  0.000000
   -5.702   -2.920   -1.823   -1.682   -0.381
            0.476667  0.577350  0.000000
   -5.716   -2.904   -1.845   -1.687   -0.389
            0.480000  0.577350  0.000000
   -5.729   -2.889   -1.866   -1.693   -0.396
            0.483333  0.577350  0.000000
   -5.743   -2.875   -1.887   -1.699   -0.403
            0.486667  0.577350  0.000000
   -5.756   -2.861   -1.907   -1.705   -0.410
            0.490000  0.577350  0.000000
   -5.769   -2.849   -1.927   -1.711   -0.417
            0.493333  0.577350  0.000000
   -5.782   -2.837   -1.947   -1.718   -0.424
            0.496667  0.577350  0.000000
   -5.795   -2.827   -1.966   -1.726   -0.431
            0.500000  0.577350  0.000000
   -5.807   -2.817   -1.984   -1.733   -0.438
            0.503333  0.577350  0.000000
   -5.819   -2.809   -2.002   -1.741   -0.444
            0.506667  0.577350  0.000000
   -5.831   -2.801   -2.018   -1.750   -0.451
            0.510000  0.577350  0.000000
   -5.843   -2.795   -2.035   -1.758   -0.458
            0.513333  0.577350  0.000000
   -5.854   -2.790   -2.050   -1.767   -0.464
            0.516667  0.577350  0.000000
   -5.865   -2.787   -2.064   -1.777   -0.471
            0.520000  0.577350  0.000000
   -5.876   -2.784   -2.078   -1.786   -0.477
            0.523333  0.577350  0.000000
   -5.886   -2.783   -2.091   -1.796   -0.484
            0.526667  0.577350  0.000000
   -5.896   -2.783   -2.102   -1.806   -0.491
            0.530000  0.577350  0.000000
   -5.906   -2.784   -2.113   -1.817   -0.498
            0.533333  0.577350  0.000000
   -5.915   -2.787   -2.124   -1.828   -0.505
            0.536667  0.577350  0.000000
   -5.924   -2.790   -2.133   -1.839   -0.512
            0.540000  0.577350  0.000000
   -5.933   -2.795   -2.142   -1.850   -0.519
            0.543333  0.577350  0.000000
   -5.942   -2.800   -2.150   -1.861   -0.526
            0.546667  0.577350  0.000000
   -5.950   -2.807   -2.157   -1.873   -0.533
            0.550000  0.577350  0.000000
   -5.957   -2.814   -2.164   -1.885   -0.541
            0.553333  0.577350  0.000000
   -5.965   -2.822   -2.170   -1.897   -0.548
            0.556667  0.577350  0.000000
   -5.972   -2.831   -2.177   -1.910   -0.556
            0.560000  0.577350  0.000000
   -5.978   -2.840   -2.182   -1.922   -0.564
            0.563333  0.577350  0.000000
   -5.985   -2.850   -2.188   -1.935   -0.572
            0.566667  0.577350  0.000000
   -5.990   -2.861   -2.193   -1.948   -0.581
            0.570000  0.577350  0.000000
   -5.996   -2.871   -2.198   -1.961   -0.589
            0.573333  0.577350  0.000000
   -6.001   -2.882   -2.204   -1.974   -0.598
            0.576667  0.577350  0.000000
   -6.005   -2.893   -2.209   -1.987   -0.608
            0.580000  0.577350  0.000000
   -6.010   -2.904   -2.214   -2.001   -0.617
            0.583333  0.577350  0.000000
   -6.013   -2.916   -2.219   -2.014   -0.627
            0.586667  0.577350  0.000000
   -6.016   -2.927   -2.225   -2.028   -0.637
            0.590000  0.577350  0.000000
   -6.019   -2.938   -2.231   -2.041   -0.647
            0.593333  0.577350  0.000000
   -6.022   -2.949   -2.237   -2.055   -0.658
            0.596667  0.577350  0.000000
   -6.023   -2.960   -2.243   -2.069   -0.668
            0.600000  0.577350  0.000000
   -6.025   -2.971   -2.249   -2.083   -0.680
            0.603333  0.577350  0.000000
   -6.026   -2.982   -2.256   -2.096   -0.691
            0.606667  0.577350  0.000000
   -6.026   -2.992   -2.263   -2.110   -0.703
            0.610000  0.577350  0.000000
   -6.026   -3.003   -2.270   -2.124   -0.715
            0.613333  0.577350  0.000000
   -6.025   -3.013   -2.278   -2.138   -0.728
            0.616667  0.577350  0.000000
   -6.024   -3.022   -2.285   -2.152   -0.741
            0.620000  0.577350  0.000000
   -6.023   -3.031   -2.293   -2.166   -0.754
            0.623333  0.577350  0.000000
   -6.021   -3.040   -2.302   -2.179   -0.768
            0.626667  0.577350  0.000000
   -6.018   -3.049   -2.310   -2.193   -0.782
            0.630000  0.577350  0.000000
   -6.015   -3.057   -2.319   -2.207   -0.796
            0.633333  0.577350  0.000000
   -6.011   -3.064   -2.328   -2.220   -0.811
            0.636667  0.577350  0.000000
   -6.007   -3.072   -2.337   -2.234   -0.826
            0.640000  0.577350  0.000000
   -6.003   -3.078   -2.347   -2.247   -0.841
            0.643333  0.577350  0.000000
   -5.998   -3.085   -2.357   -2.261   -0.857
            0.646667  0.577350  0.000000
   -5.992   -3.091   -2.366   -2.274   -0.873
            0.650000  0.577350  0.000000
   -5.986   -3.096   -2.376   -2.287   -0.889
            0.653333  0.577350  0.000000
   -5.979   -3.101   -2.386   -2.300   -0.906
            0.656667  0.577350  0.000000
   -5.972   -3.106   -2.396   -2.313   -0.923
            0.660000  0.577350  0.000000
   -5.965   -3.110   -2.407   -2.326   -0.941
            0.663333  0.577350  0.000000
   -5.957   -3.114   -2.417   -2.339   -0.959
            0.666667  0.577350  0.000000
   -5.949   -3.117   -2.427   -2.352   -0.977
            0.670000  0.577350  0.000000
   -5.940   -3.120   -2.438   -2.364   -0.996
            0.673333  0.577350  0.000000
   -5.930   -3.122   -2.448   -2.377   -1.014
            0.676667  0.577350  0.000000
   -5.920   -3.124   -2.459   -2.389   -1.033
            0.680000  0.577350  0.000000
   -5.910   -3.126   -2.469   -2.401   -1.053
            0.683333  0.577350  0.000000
   -5.900   -3.127   -2.479   -2.413   -1.072
            0.686667  0.577350  0.000000
   -5.889   -3.127   -2.489   -2.425   -1.092
            0.690000  0.577350  0.000000
   -5.877   -3.127   -2.500   -2.437   -1.113
            0.693333  0.577350  0.000000
   -5.865   -3.127   -2.510   -2.448   -1.133
            0.696667  0.577350  0.000000
   -5.853   -3.127   -2.520   -2.460   -1.154
            0.700000  0.577350  0.000000
   -5.840   -3.125   -2.529   -2.471   -1.175
            0.703333  0.577350  0.000000
   -5.828   -3.124   -2.539   -2.482   -1.196
            0.706667  0.577350  0.000000
   -5.814   -3.122   -2.548   -2.493   -1.217
            0.710000  0.577350  0.000000
   -5.801   -3.120   -2.558   -2.504   -1.239
            0.713333  0.577350  0.000000
   -5.787   -3.118   -2.567   -2.515   -1.260
            0.716667  0.577350  0.000000
   -5.772   -3.115   -2.576   -2.525   -1.282
            0.720000  0.577350  0.000000
   -5.758   -3.112   -2.585   -2.535   -1.304
            0.723333  0.577350  0.000000
   -5.743   -3.108   -2.593   -2.545   -1.327
            0.726667  0.577350  0.000000
   -5.728   -3.105   -2.601   -2.555   -1.349
            0.730000  0.577350  0.000000
   -5.712   -3.101   -2.610   -2.565   -1.371
            0.733333  0.577350  0.000000
   -5.697   -3.097   -2.617   -2.575   -1.394
            0.736667  0.577350  0.000000
   -5.681   -3.092   -2.625   -2.584   -1.417
            0.740000  0.577350  0.000000
   -5.665   -3.087   -2.632   -2.593   -1.440
            0.743333  0.577350  0.000000
   -5.648   -3.082   -2.639   -2.602   -1.462
            0.746667  0.577350  0.000000
   -5.632   -3.077   -2.646   -2.611   -1.485
            0.750000  0.577350  0.000000
   -5.615   -3.072   -2.653   -2.619   -1.509
            0.753333  0.577350  0.000000
   -5.599   -3.066   -2.659   -2.627   -1.532
            0.756667  0.577350  0.000000
   -5.582   -3.061   -2.665   -2.635   -1.555
            0.760000  0.577350  0.000000
   -5.565   -3.055   -2.671   -2.643   -1.578
            0.763333  0.577350  0.000000
   -5.548   -3.049   -2.676   -2.650   -1.601
            0.766667  0.577350  0.000000
   -5.531   -3.043   -2.681   -2.658   -1.625
            0.770000  0.577350  0.000000
   -5.513   -3.037   -2.686   -2.665   -1.648
            0.773333  0.577350  0.000000
   -5.496   -3.030   -2.690   -2.671   -1.671
            0.776667  0.577350  0.000000
   -5.479   -3.024   -2.694   -2.678   -1.695
            0.780000  0.577350  0.000000
   -5.462   -3.017   -2.698   -2.684   -1.718
            0.783333  0.577350  0.000000
   -5.445   -3.011   -2.701   -2.690   -1.741
            0.786667  0.577350  0.000000
   -5.428   -3.004   -2.704   -2.695   -1.764
            0.790000  0.577350  0.000000
   -5.411   -2.997   -2.707   -2.701   -1.788
            0.793333  0.577350  0.000000
   -5.394   -2.990   -2.710   -2.706   -1.811
            0.796667  0.577350  0.000000
   -5.377   -2.983   -2.712   -2.711   -1.834
            0.800000  0.577350  0.000000
   -5.360   -2.976   -2.713   -2.715   -1.857
            0.803333  0.577350  0.000000
   -5.343   -2.969   -2.715   -2.719   -1.880
            0.806667  0.577350  0.000000
   -5.327   -2.962   -2.716   -2.723   -1.902
            0.810000  0.577350  0.000000
   -5.311   -2.955   -2.717   -2.727   -1.925
            0.813333  0.577350  0.000000
   -5.295   -2.948   -2.717   -2.730   -1.947
            0.816667  0.577350  0.000000
   -5.279   -2.940   -2.717   -2.734   -1.970
            0.820000  0.577350  0.000000
   -5.263   -2.933   -2.717   -2.736   -1.992
            0.823333  0.577350  0.000000
   -5.248   -2.925   -2.717   -2.739   -2.014
            0.826667  0.577350  0.000000
   -5.233   -2.918   -2.716   -2.741   -2.036
            0.830000  0.577350  0.000000
   -5.218   -2.910   -2.715   -2.743   -2.058
            0.833333  0.577350  0.000000
   -5.203   -2.903   -2.713   -2.745   -2.079
            0.836667  0.577350  0.000000
   -5.189   -2.895   -2.711   -2.747   -2.100
            0.840000  0.577350  0.000000
   -5.175   -2.888   -2.710   -2.748   -2.121
            0.843333  0.577350  0.000000
   -5.161   -2.880   -2.707   -2.749   -2.142
            0.846667  0.577350  0.000000
   -5.148   -2.872   -2.705   -2.750   -2.162
            0.850000  0.577350  0.000000
   -5.135   -2.864   -2.702   -2.750   -2.183
            0.853333  0.577350  0.000000
   -5.122   -2.856   -2.699   -2.751   -2.203
            0.856667  0.577350  0.000000
   -5.109   -2.848   -2.696   -2.751   -2.222
            0.860000  0.577350  0.000000
   -5.097   -2.840   -2.693   -2.751   -2.241
            0.863333  0.577350  0.000000
   -5.085   -2.832   -2.690   -2.750   -2.260
            0.866667  0.577350  0.000000
   -5.074   -2.824   -2.686   -2.750   -2.279
            0.870000  0.577350  0.000000
   -5.063   -2.815   -2.683   -2.749   -2.297
            0.873333  0.577350  0.000000
   -5.052   -2.807   -2.679   -2.748   -2.315
            0.876667  0.577350  0.000000
   -5.041   -2.799   -2.675   -2.747   -2.333
            0.880000  0.577350  0.000000
   -5.031   -2.790   -2.671   -2.746   -2.350
            0.883333  0.577350  0.000000
   -5.022   -2.782   -2.667   -2.744   -2.367
            0.886667  0.577350  0.000000
   -5.012   -2.774   -2.663   -2.743   -2.384
            0.890000  0.577350  0.000000
   -5.003   -2.765   -2.659   -2.741   -2.400
            0.893333  0.577350  0.000000
   -4.994   -2.757   -2.655   -2.739   -2.415
            0.896667  0.577350  0.000000
   -4.985   -2.748   -2.651   -2.737   -2.431
            0.900000  0.577350  0.000000
   -4.977   -2.740   -2.647   -2.735   -2.446
            0.903333  0.577350  0.000000
   -4.969   -2.732   -2.643   -2.733   -2.460
            0.906667  0.577350  0.000000
   -4.962   -2.723   -2.639   -2.730   -2.474
            0.910000  0.577350  0.000000
   -4.955   -2.715   -2.635   -2.728   -2.488
            0.913333  0.577350  0.000000
   -4.948   -2.707   -2.631   -2.725   -2.501
            0.916667  0.577350  0.000000
   -4.941   -2.699   -2.628   -2.723   -2.514
            0.920000  0.577350  0.000000
   -4.935   -2.691   -2.624   -2.720   -2.526
            0.923333  0.577350  0.000000
   -4.929   -2.683   -2.620   -2.717   -2.538
            0.926667  0.577350  0.000000
   -4.923   -2.675   -2.617   -2.715   -2.549
            0.930000  0.577350  0.000000
   -4.918   -2.668   -2.614   -2.712   -2.560
            0.933333  0.577350  0.000000
   -4.912   -2.661   -2.610   -2.709   -2.570
            0.936667  0.577350  0.000000
   -4.908   -2.653   -2.607   -2.707   -2.580
            0.940000  0.577350  0.000000
   -4.903   -2.647   -2.604   -2.704   -2.590
            0.943333  0.577350  0.000000
   -4.899   -2.640   -2.601   -2.701   -2.599
            0.946667  0.577350  0.000000
   -4.895   -2.633   -2.599   -2.699   -2.608
            0.950000  0.577350  0.000000
   -4.891   -2.627   -2.596   -2.696   -2.616
            0.953333  0.577350  0.000000
   -4.887   -2.621   -2.594   -2.694   -2.623
            0.956667  0.577350  0.000000
   -4.884   -2.616   -2.591   -2.691   -2.630
            0.960000  0.577350  0.000000
   -4.881   -2.611   -2.589   -2.689   -2.637
            0.963333  0.577350  0.000000
   -4.878   -2.606   -2.587   -2.687   -2.643
            0.966667  0.577350  0.000000
   -4.876   -2.601   -2.586   -2.685   -2.648
            0.970000  0.577350  0.000000
   -4.874   -2.597   -2.584   -2.683   -2.653
            0.973333  0.577350  0.000000
   -4.872   -2.594   -2.583   -2.682   -2.658
            0.976667  0.577350  0.000000
   -4.870   -2.590   -2.581   -2.680   -2.662
            0.980000  0.577350  0.000000
   -4.868   -2.587   -2.580   -2.679   -2.665
            0.983333  0.577350  0.000000
   -4.867   -2.585   -2.580   -2.678   -2.668
            0.986667  0.577350  0.000000
   -4.866   -2.583   -2.579   -2.677   -2.671
            0.990000  0.577350  0.000000
   -4.865   -2.581   -2.578   -2.676   -2.673
            0.993333  0.577350  0.000000
   -4.865   -2.580   -2.578   -2.676   -2.674
            0.996667  0.577350  0.000000
   -4.864   -2.579   -2.578   -2.675   -2.675
            1.000000  0.577350  0.000000
   -4.864   -2.578   -2.578   -2.675   -2.675


==> anc/fig03/bands13.dat <==
 &plot nbnd=  13, nks=   474 /
            0.000000  0.000000  0.000000
  -19.905  -18.358  -11.446   -8.342   -7.431   -7.226   -8.342   -7.226   -4.864   -2.578
   -2.578   -2.675   -2.675
            0.000000  0.003337  0.000000
  -19.905  -18.358  -11.446   -8.343   -7.433   -7.226   -8.342   -7.225   -4.864   -2.578
   -2.579   -2.675   -2.675
            0.000000  0.006675  0.000000
  -19.904  -18.358  -11.446   -8.344   -7.436   -7.226   -8.342   -7.222   -4.865   -2.579
   -2.579   -2.676   -2.674
            0.000000  0.010012  0.000000
  -19.904  -18.357  -11.445   -8.346   -7.442   -7.227   -8.341   -7.217   -4.865   -2.579
   -2.580   -2.676   -2.673
            0.000000  0.013349  0.000000
  -19.903  -18.357  -11.444   -8.349   -7.449   -7.229   -8.341   -7.212   -4.866   -2.580
   -2.582   -2.677   -2.671
            0.000000  0.016686  0.000000
  -19.902  -18.357  -11.443   -8.352   -7.458   -7.231   -8.340   -7.205   -4.867   -2.580
   -2.584   -2.678   -2.669
            0.000000  0.020024  0.000000
  -19.901  -18.356  -11.441   -8.356   -7.469   -7.233   -8.338   -7.197   -4.868   -2.581
   -2.587   -2.679   -2.666
            0.000000  0.023361  0.000000
  -19.899  -18.356  -11.439   -8.361   -7.481   -7.235   -8.337   -7.188   -4.870   -2.582
   -2.590   -2.680   -2.662
            0.000000  0.026698  0.000000
  -19.897  -18.355  -11.437   -8.367   -7.493   -7.238   -8.335   -7.179   -4.872   -2.584
   -2.593   -2.681   -2.658
            0.000000  0.030036  0.000000
  -19.895  -18.355  -11.434   -8.374   -7.507   -7.242   -8.334   -7.170   -4.874   -2.585
   -2.597   -2.683   -2.654
            0.000000  0.033373  0.000000
  -19.893  -18.354  -11.432   -8.381   -7.521   -7.246   -8.332   -7.160   -4.876   -2.587
   -2.601   -2.685   -2.649
            0.000000  0.036710  0.000000
  -19.891  -18.353  -11.429   -8.389   -7.535   -7.250   -8.329   -7.151   -4.878   -2.588
   -2.605   -2.687   -2.643
            0.000000  0.040047  0.000000
  -19.888  -18.353  -11.425   -8.397   -7.550   -7.254   -8.327   -7.141   -4.881   -2.590
   -2.610   -2.689   -2.637
            0.000000  0.043385  0.000000
  -19.885  -18.352  -11.422   -8.407   -7.566   -7.259   -8.324   -7.131   -4.884   -2.592
   -2.616   -2.691   -2.631
            0.000000  0.046722  0.000000
  -19.882  -18.351  -11.418   -8.417   -7.582   -7.264   -8.321   -7.122   -4.887   -2.594
   -2.621   -2.693   -2.624
            0.000000  0.050059  0.000000
  -19.879  -18.350  -11.414   -8.428   -7.599   -7.270   -8.318   -7.112   -4.891   -2.597
   -2.627   -2.695   -2.616
            0.000000  0.053397  0.000000
  -19.875  -18.349  -11.409   -8.439   -7.615   -7.276   -8.315   -7.103   -4.895   -2.599
   -2.634   -2.698   -2.609
            0.000000  0.056734  0.000000
  -19.871  -18.348  -11.405   -8.451   -7.632   -7.282   -8.312   -7.094   -4.899   -2.602
   -2.640   -2.700   -2.600
            0.000000  0.060071  0.000000
  -19.867  -18.346  -11.400   -8.464   -7.649   -7.289   -8.308   -7.085   -4.903   -2.604
   -2.647   -2.702   -2.591
            0.000000  0.063408  0.000000
  -19.863  -18.345  -11.394   -8.477   -7.667   -7.296   -8.304   -7.076   -4.907   -2.607
   -2.654   -2.705   -2.582
            0.000000  0.066746  0.000000
  -19.858  -18.344  -11.389   -8.491   -7.685   -7.303   -8.300   -7.068   -4.912   -2.610
   -2.662   -2.707   -2.572
            0.000000  0.070083  0.000000
  -19.854  -18.342  -11.383   -8.506   -7.703   -7.311   -8.296   -7.060   -4.917   -2.613
   -2.669   -2.710   -2.562
            0.000000  0.073420  0.000000
  -19.849  -18.341  -11.377   -8.521   -7.721   -7.319   -8.292   -7.052   -4.923   -2.616
   -2.677   -2.712   -2.551
            0.000000  0.076758  0.000000
  -19.844  -18.339  -11.371   -8.537   -7.739   -7.327   -8.287   -7.044   -4.929   -2.620
   -2.685   -2.714   -2.540
            0.000000  0.080095  0.000000
  -19.838  -18.338  -11.364   -8.553   -7.758   -7.336   -8.282   -7.037   -4.935   -2.623
   -2.693   -2.717   -2.529
            0.000000  0.083432  0.000000
  -19.833  -18.336  -11.357   -8.570   -7.777   -7.344   -8.277   -7.030   -4.941   -2.627
   -2.701   -2.719   -2.517
            0.000000  0.086769  0.000000
  -19.827  -18.334  -11.350   -8.587   -7.796   -7.354   -8.272   -7.024   -4.948   -2.630
   -2.709   -2.721   -2.505
            0.000000  0.090107  0.000000
  -19.821  -18.332  -11.343   -8.605   -7.815   -7.363   -8.267   -7.017   -4.954   -2.634
   -2.717   -2.723   -2.492
            0.000000  0.093444  0.000000
  -19.814  -18.330  -11.335   -8.623   -7.834   -7.373   -8.261   -7.011   -4.962   -2.638
   -2.726   -2.724   -2.479
            0.000000  0.096781  0.000000
  -19.808  -18.329  -11.327   -8.642   -7.853   -7.383   -8.256   -7.006   -4.969   -2.641
   -2.734   -2.726   -2.466
            0.000000  0.100119  0.000000
  -19.801  -18.326  -11.319   -8.662   -7.873   -7.393   -8.250   -7.000   -4.977   -2.645
   -2.742   -2.727   -2.452
            0.000000  0.103456  0.000000
  -19.794  -18.324  -11.311   -8.681   -7.893   -7.403   -8.244   -6.995   -4.986   -2.649
   -2.751   -2.728   -2.438
            0.000000  0.106793  0.000000
  -19.787  -18.322  -11.302   -8.701   -7.912   -7.414   -8.237   -6.991   -4.994   -2.653
   -2.759   -2.729   -2.424
            0.000000  0.110130  0.000000
  -19.780  -18.320  -11.293   -8.722   -7.932   -7.425   -8.231   -6.987   -5.003   -2.658
   -2.767   -2.730   -2.409
            0.000000  0.113468  0.000000
  -19.772  -18.318  -11.284   -8.743   -7.953   -7.436   -8.224   -6.983   -5.013   -2.662
   -2.775   -2.731   -2.394
            0.000000  0.116805  0.000000
  -19.765  -18.315  -11.274   -8.764   -7.973   -7.448   -8.218   -6.979   -5.022   -2.666
   -2.783   -2.731   -2.378
            0.000000  0.120142  0.000000
  -19.757  -18.313  -11.265   -8.786   -7.993   -7.459   -8.211   -6.976   -5.032   -2.670
   -2.791   -2.731   -2.363
            0.000000  0.123480  0.000000
  -19.748  -18.311  -11.255   -8.808   -8.013   -7.471   -8.204   -6.973   -5.043   -2.674
   -2.798   -2.730   -2.347
            0.000000  0.126817  0.000000
  -19.740  -18.308  -11.245   -8.831   -8.034   -7.483   -8.196   -6.971   -5.054   -2.679
   -2.805   -2.730   -2.331
            0.000000  0.130154  0.000000
  -19.732  -18.306  -11.235   -8.853   -8.055   -7.495   -8.189   -6.968   -5.065   -2.683
   -2.813   -2.729   -2.314
            0.000000  0.133491  0.000000
  -19.723  -18.303  -11.224   -8.876   -8.075   -7.508   -8.181   -6.967   -5.076   -2.688
   -2.820   -2.728   -2.298
            0.000000  0.136829  0.000000
  -19.714  -18.300  -11.213   -8.900   -8.096   -7.520   -8.174   -6.965   -5.088   -2.692
   -2.826   -2.726   -2.281
            0.000000  0.140166  0.000000
  -19.705  -18.298  -11.203   -8.923   -8.117   -7.533   -8.166   -6.964   -5.100   -2.696
   -2.833   -2.724   -2.264
            0.000000  0.143503  0.000000
  -19.695  -18.295  -11.191   -8.947   -8.138   -7.546   -8.158   -6.963   -5.113   -2.701
   -2.839   -2.722   -2.246
            0.000000  0.146841  0.000000
  -19.686  -18.292  -11.180   -8.971   -8.159   -7.559   -8.149   -6.963   -5.126   -2.705
   -2.845   -2.719   -2.229
            0.000000  0.150178  0.000000
  -19.676  -18.289  -11.169   -8.996   -8.181   -7.572   -8.141   -6.963   -5.139   -2.710
   -2.851   -2.716   -2.211
            0.000000  0.153515  0.000000
  -19.666  -18.286  -11.157   -9.020   -8.202   -7.585   -8.133   -6.963   -5.152   -2.714
   -2.856   -2.713   -2.193
            0.000000  0.156852  0.000000
  -19.656  -18.283  -11.145   -9.045   -8.223   -7.599   -8.124   -6.963   -5.166   -2.718
   -2.861   -2.709   -2.175
            0.000000  0.160190  0.000000
  -19.646  -18.280  -11.133   -9.070   -8.245   -7.612   -8.115   -6.964   -5.181   -2.723
   -2.866   -2.705   -2.157
            0.000000  0.163527  0.000000
  -19.636  -18.277  -11.121   -9.095   -8.267   -7.626   -8.106   -6.965   -5.195   -2.727
   -2.870   -2.700   -2.138
            0.000000  0.166864  0.000000
  -19.625  -18.274  -11.108   -9.120   -8.288   -7.640   -8.097   -6.967   -5.210   -2.731
   -2.874   -2.696   -2.120
            0.000000  0.170202  0.000000
  -19.614  -18.270  -11.096   -9.145   -8.310   -7.653   -8.088   -6.968   -5.225   -2.736
   -2.878   -2.690   -2.101
            0.000000  0.173539  0.000000
  -19.603  -18.267  -11.083   -9.171   -8.332   -7.667   -8.079   -6.970   -5.241   -2.740
   -2.882   -2.685   -2.082
            0.000000  0.176876  0.000000
  -19.592  -18.264  -11.070   -9.196   -8.354   -7.681   -8.069   -6.973   -5.257   -2.744
   -2.885   -2.679   -2.063
            0.000000  0.180213  0.000000
  -19.581  -18.260  -11.057   -9.222   -8.375   -7.695   -8.060   -6.975   -5.273   -2.748
   -2.888   -2.672   -2.044
            0.000000  0.183551  0.000000
  -19.569  -18.257  -11.044   -9.248   -8.397   -7.710   -8.050   -6.978   -5.289   -2.752
   -2.890   -2.665   -2.025
            0.000000  0.186888  0.000000
  -19.558  -18.253  -11.031   -9.273   -8.419   -7.724   -8.040   -6.981   -5.306   -2.756
   -2.892   -2.658   -2.006
            0.000000  0.190225  0.000000
  -19.546  -18.250  -11.017   -9.299   -8.442   -7.738   -8.030   -6.984   -5.323   -2.759
   -2.894   -2.651   -1.987
            0.000000  0.193563  0.000000
  -19.534  -18.246  -11.004   -9.325   -8.464   -7.752   -8.020   -6.988   -5.340   -2.763
   -2.895   -2.643   -1.968
            0.000000  0.196900  0.000000
  -19.522  -18.243  -10.990   -9.351   -8.486   -7.767   -8.010   -6.992   -5.357   -2.767
   -2.896   -2.635   -1.948
            0.000000  0.200237  0.000000
  -19.510  -18.239  -10.977   -9.377   -8.508   -7.781   -8.000   -6.996   -5.375   -2.770
   -2.897   -2.626   -1.929
            0.000000  0.203574  0.000000
  -19.497  -18.235  -10.963   -9.402   -8.530   -7.796   -7.990   -7.000   -5.393   -2.774
   -2.898   -2.617   -1.909
            0.000000  0.206912  0.000000
  -19.485  -18.232  -10.949   -9.428   -8.553   -7.810   -7.979   -7.004   -5.411   -2.777
   -2.898   -2.608   -1.890
            0.000000  0.210249  0.000000
  -19.472  -18.228  -10.936   -9.453   -8.575   -7.825   -7.969   -7.009   -5.429   -2.780
   -2.897   -2.598   -1.871
            0.000000  0.213586  0.000000
  -19.459  -18.224  -10.922   -9.479   -8.598   -7.839   -7.958   -7.014   -5.447   -2.783
   -2.897   -2.588   -1.851
            0.000000  0.216924  0.000000
  -19.446  -18.220  -10.908   -9.504   -8.620   -7.854   -7.948   -7.019   -5.466   -2.786
   -2.896   -2.578   -1.832
            0.000000  0.220261  0.000000
  -19.433  -18.216  -10.895   -9.529   -8.643   -7.868   -7.937   -7.024   -5.485   -2.788
   -2.895   -2.567   -1.812
            0.000000  0.223598  0.000000
  -19.420  -18.212  -10.881   -9.554   -8.665   -7.883   -7.927   -7.029   -5.503   -2.791
   -2.893   -2.556   -1.793
            0.000000  0.226935  0.000000
  -19.407  -18.208  -10.867   -9.579   -8.688   -7.897   -7.916   -7.034   -5.522   -2.793
   -2.891   -2.545   -1.773
            0.000000  0.230273  0.000000
  -19.393  -18.204  -10.854   -9.604   -8.710   -7.912   -7.905   -7.040   -5.541   -2.796
   -2.889   -2.533   -1.754
            0.000000  0.233610  0.000000
  -19.380  -18.200  -10.841   -9.628   -8.733   -7.926   -7.895   -7.045   -5.560   -2.798
   -2.886   -2.521   -1.735
            0.000000  0.236947  0.000000
  -19.366  -18.196  -10.828   -9.652   -8.755   -7.941   -7.884   -7.051   -5.580   -2.800
   -2.883   -2.509   -1.715
            0.000000  0.240285  0.000000
  -19.352  -18.192  -10.815   -9.676   -8.778   -7.955   -7.873   -7.057   -5.599   -2.802
   -2.880   -2.497   -1.696
            0.000000  0.243622  0.000000
  -19.338  -18.188  -10.802   -9.700   -8.800   -7.970   -7.862   -7.063   -5.618   -2.803
   -2.877   -2.484   -1.677
            0.000000  0.246959  0.000000
  -19.324  -18.184  -10.789   -9.723   -8.823   -7.984   -7.851   -7.069   -5.637   -2.805
   -2.873   -2.471   -1.658
            0.000000  0.250296  0.000000
  -19.310  -18.179  -10.777   -9.746   -8.845   -7.998   -7.840   -7.075   -5.657   -2.806
   -2.869   -2.458   -1.639
            0.000000  0.253634  0.000000
  -19.296  -18.175  -10.765   -9.768   -8.868   -8.013   -7.829   -7.081   -5.676   -2.807
   -2.864   -2.445   -1.620
            0.000000  0.256971  0.000000
  -19.282  -18.171  -10.754   -9.790   -8.890   -8.027   -7.818   -7.088   -5.695   -2.808
   -2.859   -2.431   -1.601
            0.000000  0.260308  0.000000
  -19.267  -18.167  -10.743   -9.811   -8.913   -8.041   -7.807   -7.094   -5.714   -2.809
   -2.854   -2.417   -1.583
            0.000000  0.263645  0.000000
  -19.253  -18.162  -10.732   -9.832   -8.935   -8.055   -7.797   -7.100   -5.733   -2.809
   -2.849   -2.403   -1.564
            0.000000  0.266983  0.000000
  -19.238  -18.158  -10.722   -9.852   -8.958   -8.069   -7.786   -7.107   -5.752   -2.810
   -2.843   -2.389   -1.546
            0.000000  0.270320  0.000000
  -19.223  -18.154  -10.713   -9.871   -8.980   -8.083   -7.775   -7.113   -5.771   -2.810
   -2.837   -2.375   -1.527
            0.000000  0.273657  0.000000
  -19.209  -18.149  -10.704   -9.890   -9.002   -8.097   -7.764   -7.120   -5.790   -2.810
   -2.831   -2.360   -1.509
            0.000000  0.276995  0.000000
  -19.194  -18.145  -10.697   -9.908   -9.025   -8.111   -7.753   -7.126   -5.809   -2.809
   -2.825   -2.345   -1.491
            0.000000  0.280332  0.000000
  -19.179  -18.140  -10.689   -9.924   -9.047   -8.125   -7.742   -7.133   -5.827   -2.809
   -2.818   -2.330   -1.473
            0.000000  0.283669  0.000000
  -19.164  -18.136  -10.683   -9.940   -9.069   -8.139   -7.731   -7.139   -5.846   -2.808
   -2.811   -2.316   -1.455
            0.000000  0.287006  0.000000
  -19.149  -18.132  -10.678   -9.955   -9.091   -8.153   -7.720   -7.146   -5.864   -2.807
   -2.804   -2.300   -1.438
            0.000000  0.290344  0.000000
  -19.134  -18.127  -10.674   -9.969   -9.113   -8.166   -7.709   -7.152   -5.882   -2.806
   -2.796   -2.285   -1.420
            0.000000  0.293681  0.000000
  -19.119  -18.123  -10.671   -9.981   -9.135   -8.180   -7.699   -7.159   -5.900   -2.805
   -2.788   -2.270   -1.403
            0.000000  0.297018  0.000000
  -19.104  -18.118  -10.670   -9.992   -9.157   -8.193   -7.688   -7.165   -5.917   -2.804
   -2.780   -2.255   -1.386
            0.000000  0.300356  0.000000
  -19.089  -18.114  -10.670  -10.002   -9.179   -8.207   -7.677   -7.172   -5.935   -2.802
   -2.772   -2.239   -1.369
            0.000000  0.303693  0.000000
  -19.074  -18.109  -10.671  -10.010   -9.201   -8.220   -7.666   -7.178   -5.952   -2.800
   -2.764   -2.224   -1.352
            0.000000  0.307030  0.000000
  -19.059  -18.105  -10.673  -10.017   -9.223   -8.233   -7.656   -7.185   -5.968   -2.798
   -2.755   -2.208   -1.336
            0.000000  0.310367  0.000000
  -19.043  -18.100  -10.677  -10.023   -9.244   -8.246   -7.645   -7.191   -5.985   -2.795
   -2.746   -2.193   -1.319
            0.000000  0.313705  0.000000
  -19.028  -18.096  -10.682  -10.027   -9.266   -8.259   -7.635   -7.197   -6.001   -2.793
   -2.737   -2.177   -1.303
            0.000000  0.317042  0.000000
  -19.013  -18.091  -10.688  -10.029   -9.287   -8.272   -7.624   -7.204   -6.017   -2.790
   -2.728   -2.162   -1.287
            0.000000  0.320379  0.000000
  -18.997  -18.087  -10.696  -10.031   -9.309   -8.284   -7.614   -7.210   -6.032   -2.787
   -2.719   -2.146   -1.271
            0.000000  0.323717  0.000000
  -18.982  -18.082  -10.705  -10.031   -9.330   -8.297   -7.603   -7.216   -6.047   -2.784
   -2.710   -2.130   -1.255
            0.000000  0.327054  0.000000
  -18.967  -18.078  -10.715  -10.030   -9.351   -8.310   -7.593   -7.222   -6.062   -2.780
   -2.700   -2.115   -1.240
            0.000000  0.330391  0.000000
  -18.951  -18.073  -10.727  -10.027   -9.372   -8.322   -7.583   -7.228   -6.076   -2.776
   -2.690   -2.099   -1.224
            0.000000  0.333728  0.000000
  -18.936  -18.069  -10.739  -10.024   -9.393   -8.334   -7.573   -7.234   -6.090   -2.773
   -2.680   -2.084   -1.209
            0.000000  0.337066  0.000000
  -18.921  -18.064  -10.752  -10.020   -9.413   -8.346   -7.563   -7.240   -6.103   -2.768
   -2.670   -2.068   -1.194
            0.000000  0.340403  0.000000
  -18.906  -18.060  -10.766  -10.015   -9.434   -8.358   -7.553   -7.246   -6.116   -2.764
   -2.660   -2.053   -1.180
            0.000000  0.343740  0.000000
  -18.890  -18.055  -10.780  -10.009   -9.454   -8.370   -7.543   -7.252   -6.129   -2.759
   -2.650   -2.038   -1.165
            0.000000  0.347078  0.000000
  -18.875  -18.051  -10.796  -10.002   -9.474   -8.382   -7.533   -7.258   -6.141   -2.754
   -2.640   -2.022   -1.151
            0.000000  0.350415  0.000000
  -18.860  -18.047  -10.811   -9.995   -9.495   -8.394   -7.523   -7.263   -6.153   -2.749
   -2.630   -2.007   -1.137
            0.000000  0.353752  0.000000
  -18.845  -18.042  -10.828   -9.988   -9.515   -8.405   -7.514   -7.269   -6.164   -2.744
   -2.619   -1.992   -1.123
            0.000000  0.357089  0.000000
  -18.830  -18.038  -10.844   -9.980   -9.534   -8.417   -7.504   -7.274   -6.175   -2.739
   -2.609   -1.977   -1.109
            0.000000  0.360427  0.000000
  -18.815  -18.033  -10.861   -9.972   -9.554   -8.428   -7.495   -7.280   -6.185   -2.733
   -2.598   -1.963   -1.096
            0.000000  0.363764  0.000000
  -18.799  -18.029  -10.879   -9.963   -9.573   -8.439   -7.485   -7.285   -6.195   -2.727
   -2.587   -1.948   -1.083
            0.000000  0.367101  0.000000
  -18.785  -18.025  -10.896   -9.955   -9.593   -8.450   -7.476   -7.290   -6.205   -2.721
   -2.577   -1.933   -1.070
            0.000000  0.370439  0.000000
  -18.770  -18.020  -10.914   -9.946   -9.612   -8.461   -7.467   -7.296   -6.213   -2.714
   -2.566   -1.919   -1.057
            0.000000  0.373776  0.000000
  -18.755  -18.016  -10.932   -9.937   -9.630   -8.471   -7.458   -7.301   -6.222   -2.708
   -2.555   -1.905   -1.045
            0.000000  0.377113  0.000000
  -18.740  -18.012  -10.949   -9.928   -9.649   -8.482   -7.450   -7.306   -6.230   -2.701
   -2.544   -1.891   -1.032
            0.000000  0.380450  0.000000
  -18.725  -18.008  -10.967   -9.919   -9.668   -8.492   -7.441   -7.311   -6.237   -2.694
   -2.533   -1.877   -1.020
            0.000000  0.383788  0.000000
  -18.711  -18.003  -10.985   -9.910   -9.686   -8.503   -7.433   -7.315   -6.244   -2.687
   -2.522   -1.863   -1.008
            0.000000  0.387125  0.000000
  -18.696  -17.999  -11.003   -9.901   -9.704   -8.513   -7.424   -7.320   -6.250   -2.680
   -2.511   -1.850   -0.997
            0.000000  0.390462  0.000000
  -18.682  -17.995  -11.021   -9.892   -9.722   -8.523   -7.416   -7.325   -6.256   -2.673
   -2.500   -1.837   -0.985
            0.000000  0.393800  0.000000
  -18.668  -17.991  -11.039   -9.883   -9.739   -8.532   -7.408   -7.329   -6.262   -2.665
   -2.489   -1.824   -0.974
            0.000000  0.397137  0.000000
  -18.654  -17.987  -11.057   -9.874   -9.757   -8.542   -7.400   -7.334   -6.267   -2.658
   -2.478   -1.811   -0.963
            0.000000  0.400474  0.000000
  -18.639  -17.983  -11.074   -9.865   -9.774   -8.552   -7.392   -7.338   -6.271   -2.650
   -2.467   -1.798   -0.952
            0.000000  0.403811  0.000000
  -18.626  -17.979  -11.092   -9.857   -9.791   -8.561   -7.384   -7.343   -6.275   -2.642
   -2.456   -1.786   -0.942
            0.000000  0.407149  0.000000
  -18.612  -17.975  -11.109   -9.849   -9.808   -8.570   -7.377   -7.347   -6.278   -2.634
   -2.444   -1.774   -0.932
            0.000000  0.410486  0.000000
  -18.598  -17.971  -11.126   -9.841   -9.824   -8.579   -7.369   -7.351   -6.281   -2.626
   -2.433   -1.762   -0.922
            0.000000  0.413823  0.000000
  -18.585  -17.967  -11.144   -9.833   -9.840   -8.588   -7.362   -7.355   -6.284   -2.618
   -2.421   -1.750   -0.912
            0.000000  0.417161  0.000000
  -18.571  -17.963  -11.160   -9.825   -9.856   -8.597   -7.355   -7.359   -6.286   -2.609
   -2.410   -1.739   -0.902
            0.000000  0.420498  0.000000
  -18.558  -17.960  -11.177   -9.818   -9.872   -8.605   -7.348   -7.363   -6.288   -2.601
   -2.398   -1.728   -0.893
            0.000000  0.423835  0.000000
  -18.545  -17.956  -11.194   -9.811   -9.887   -8.614   -7.341   -7.366   -6.289   -2.593
   -2.386   -1.717   -0.884
            0.000000  0.427172  0.000000
  -18.532  -17.952  -11.210   -9.804   -9.903   -8.622   -7.334   -7.370   -6.290   -2.584
   -2.374   -1.706   -0.875
            0.000000  0.430510  0.000000
  -18.519  -17.949  -11.226   -9.797   -9.917   -8.630   -7.328   -7.373   -6.290   -2.576
   -2.363   -1.696   -0.866
            0.000000  0.433847  0.000000
  -18.507  -17.945  -11.242   -9.791   -9.932   -8.638   -7.321   -7.377   -6.290   -2.567
   -2.351   -1.686   -0.857
            0.000000  0.437184  0.000000
  -18.495  -17.942  -11.258   -9.785   -9.946   -8.645   -7.315   -7.380   -6.289   -2.558
   -2.339   -1.676   -0.849
            0.000000  0.440522  0.000000
  -18.482  -17.938  -11.273   -9.779   -9.961   -8.653   -7.309   -7.383   -6.289   -2.550
   -2.327   -1.667   -0.841
            0.000000  0.443859  0.000000
  -18.470  -17.935  -11.289   -9.773   -9.974   -8.660   -7.303   -7.387   -6.288   -2.541
   -2.314   -1.657   -0.833
            0.000000  0.447196  0.000000
  -18.459  -17.931  -11.303   -9.768   -9.988   -8.668   -7.297   -7.390   -6.286   -2.533
   -2.302   -1.648   -0.826
            0.000000  0.450533  0.000000
  -18.447  -17.928  -11.318   -9.763  -10.001   -8.675   -7.291   -7.393   -6.284   -2.524
   -2.290   -1.640   -0.818
            0.000000  0.453871  0.000000
  -18.436  -17.925  -11.333   -9.758  -10.014   -8.681   -7.286   -7.396   -6.282   -2.516
   -2.278   -1.631   -0.811
            0.000000  0.457208  0.000000
  -18.425  -17.922  -11.347   -9.753  -10.027   -8.688   -7.280   -7.398   -6.280   -2.507
   -2.265   -1.623   -0.804
            0.000000  0.460545  0.000000
  -18.414  -17.919  -11.361   -9.749  -10.039   -8.695   -7.275   -7.401   -6.277   -2.499
   -2.253   -1.615   -0.797
            0.000000  0.463883  0.000000
  -18.403  -17.916  -11.374   -9.745  -10.051   -8.701   -7.270   -7.404   -6.274   -2.491
   -2.240   -1.608   -0.791
            0.000000  0.467220  0.000000
  -18.393  -17.913  -11.387   -9.741  -10.063   -8.707   -7.265   -7.406   -6.271   -2.482
   -2.228   -1.600   -0.784
            0.000000  0.470557  0.000000
  -18.383  -17.910  -11.400   -9.737  -10.074   -8.713   -7.260   -7.409   -6.267   -2.474
   -2.215   -1.593   -0.778
            0.000000  0.473894  0.000000
  -18.373  -17.907  -11.413   -9.733  -10.085   -8.719   -7.255   -7.411   -6.264   -2.466
   -2.203   -1.586   -0.772
            0.000000  0.477232  0.000000
  -18.363  -17.905  -11.425   -9.730  -10.096   -8.725   -7.251   -7.413   -6.260   -2.458
   -2.191   -1.580   -0.767
            0.000000  0.480569  0.000000
  -18.354  -17.902  -11.437   -9.727  -10.106   -8.730   -7.246   -7.416   -6.256   -2.450
   -2.178   -1.573   -0.761
            0.000000  0.483906  0.000000
  -18.344  -17.899  -11.449   -9.724  -10.116   -8.735   -7.242   -7.418   -6.252   -2.443
   -2.166   -1.567   -0.756
            0.000000  0.487244  0.000000
  -18.336  -17.897  -11.460   -9.721  -10.126   -8.740   -7.238   -7.420   -6.248   -2.435
   -2.154   -1.562   -0.751
            0.000000  0.490581  0.000000
  -18.327  -17.894  -11.471   -9.718  -10.135   -8.745   -7.234   -7.422   -6.243   -2.428
   -2.142   -1.556   -0.746
            0.000000  0.493918  0.000000
  -18.319  -17.892  -11.481   -9.716  -10.145   -8.750   -7.230   -7.424   -6.239   -2.420
   -2.130   -1.551   -0.741
            0.000000  0.497255  0.000000
  -18.311  -17.890  -11.492   -9.713  -10.153   -8.755   -7.227   -7.425   -6.234   -2.413
   -2.119   -1.546   -0.736
            0.000000  0.500593  0.000000
  -18.303  -17.888  -11.501   -9.711  -10.162   -8.759   -7.223   -7.427   -6.230   -2.406
   -2.107   -1.541   -0.732
            0.000000  0.503930  0.000000
  -18.295  -17.886  -11.511   -9.709  -10.170   -8.763   -7.220   -7.429   -6.225   -2.400
   -2.096   -1.536   -0.728
            0.000000  0.507267  0.000000
  -18.288  -17.884  -11.520   -9.707  -10.178   -8.767   -7.217   -7.430   -6.221   -2.393
   -2.085   -1.532   -0.724
            0.000000  0.510605  0.000000
  -18.281  -17.882  -11.528   -9.705  -10.185   -8.771   -7.214   -7.432   -6.217   -2.387
   -2.074   -1.528   -0.720
            0.000000  0.513942  0.000000
  -18.275  -17.880  -11.536   -9.703  -10.192   -8.775   -7.211   -7.433   -6.212   -2.381
   -2.064   -1.524   -0.717
            0.000000  0.517279  0.000000
  -18.268  -17.878  -11.544   -9.702  -10.199   -8.778   -7.208   -7.434   -6.208   -2.375
   -2.054   -1.520   -0.713
            0.000000  0.520616  0.000000
  -18.263  -17.877  -11.552   -9.700  -10.205   -8.781   -7.206   -7.436   -6.204   -2.369
   -2.044   -1.517   -0.710
            0.000000  0.523954  0.000000
  -18.257  -17.875  -11.558   -9.699  -10.211   -8.784   -7.203   -7.437   -6.200   -2.364
   -2.035   -1.514   -0.707
            0.000000  0.527291  0.000000
  -18.252  -17.874  -11.565   -9.698  -10.217   -8.787   -7.201   -7.438   -6.196   -2.359
   -2.026   -1.511   -0.704
            0.000000  0.530628  0.000000
  -18.247  -17.872  -11.571   -9.697  -10.222   -8.790   -7.199   -7.439   -6.192   -2.354
   -2.018   -1.508   -0.702
            0.000000  0.533966  0.000000
  -18.242  -17.871  -11.577   -9.695  -10.227   -8.793   -7.197   -7.440   -6.189   -2.349
   -2.010   -1.505   -0.699
            0.000000  0.537303  0.000000
  -18.238  -17.870  -11.582   -9.694  -10.231   -8.795   -7.195   -7.441   -6.185   -2.345
   -2.002   -1.503   -0.697
            0.000000  0.540640  0.000000
  -18.234  -17.869  -11.587   -9.694  -10.236   -8.797   -7.193   -7.442   -6.182   -2.341
   -1.995   -1.501   -0.695
            0.000000  0.543977  0.000000
  -18.230  -17.868  -11.591   -9.693  -10.240   -8.799   -7.192   -7.443   -6.179   -2.337
   -1.989   -1.499   -0.693
            0.000000  0.547315  0.000000
  -18.227  -17.867  -11.595   -9.692  -10.243   -8.801   -7.191   -7.443   -6.176   -2.334
   -1.983   -1.497   -0.691
            0.000000  0.550652  0.000000
  -18.224  -17.866  -11.599   -9.691  -10.246   -8.802   -7.189   -7.444   -6.174   -2.331
   -1.977   -1.495   -0.690
            0.000000  0.553989  0.000000
  -18.221  -17.865  -11.602   -9.691  -10.249   -8.804   -7.188   -7.444   -6.172   -2.329
   -1.973   -1.494   -0.688
            0.000000  0.557327  0.000000
  -18.219  -17.865  -11.605   -9.690  -10.251   -8.805   -7.187   -7.445   -6.170   -2.326
   -1.968   -1.493   -0.687
            0.000000  0.560664  0.000000
  -18.217  -17.864  -11.607   -9.690  -10.253   -8.806   -7.187   -7.445   -6.168   -2.324
   -1.965   -1.492   -0.686
            0.000000  0.564001  0.000000
  -18.216  -17.864  -11.609   -9.690  -10.255   -8.807   -7.186   -7.445   -6.167   -2.323
   -1.962   -1.491   -0.685
            0.000000  0.567338  0.000000
  -18.214  -17.863  -11.611   -9.689  -10.256   -8.808   -7.186   -7.446   -6.166   -2.321
   -1.960   -1.490   -0.685
            0.000000  0.570676  0.000000
  -18.213  -17.863  -11.612   -9.689  -10.257   -8.808   -7.185   -7.446   -6.165   -2.320
   -1.958   -1.490   -0.684
            0.000000  0.574013  0.000000
  -18.213  -17.863  -11.612   -9.689  -10.258   -8.808   -7.185   -7.446   -6.165   -2.320
   -1.957   -1.490   -0.684
            0.000000  0.577350  0.000000
  -18.213  -17.863  -11.612   -9.689  -10.258   -8.808   -7.185   -7.446   -6.164   -2.320
   -1.957   -1.490   -0.684
            0.003333  0.577350  0.000000
  -18.213  -17.863  -11.612   -9.689  -10.258   -8.808   -7.186   -7.446   -6.164   -2.320
   -1.957   -1.489   -0.684
            0.006667  0.577350  0.000000
  -18.213  -17.863  -11.612   -9.689  -10.258   -8.808   -7.188   -7.446   -6.163   -2.320
   -1.957   -1.488   -0.685
            0.010000  0.577350  0.000000
  -18.212  -17.863  -11.611   -9.689  -10.259   -8.809   -7.192   -7.446   -6.161   -2.321
   -1.957   -1.487   -0.688
            0.013333  0.577350  0.000000
  -18.212  -17.863  -11.610   -9.688  -10.260   -8.809   -7.198   -7.446   -6.158   -2.322
   -1.956   -1.484   -0.691
            0.016667  0.577350  0.000000
  -18.211  -17.862  -11.608   -9.688  -10.261   -8.809   -7.205   -7.446   -6.155   -2.323
   -1.956   -1.482   -0.695
            0.020000  0.577350  0.000000
  -18.211  -17.862  -11.607   -9.687  -10.263   -8.809   -7.213   -7.446   -6.150   -2.325
   -1.956   -1.478   -0.699
            0.023333  0.577350  0.000000
  -18.210  -17.862  -11.604   -9.687  -10.264   -8.809   -7.223   -7.446   -6.145   -2.326
   -1.955   -1.474   -0.705
            0.026667  0.577350  0.000000
  -18.210  -17.861  -11.602   -9.686  -10.266   -8.809   -7.235   -7.445   -6.140   -2.329
   -1.955   -1.469   -0.711
            0.030000  0.577350  0.000000
  -18.209  -17.861  -11.599   -9.685  -10.268   -8.809   -7.247   -7.445   -6.134   -2.331
   -1.954   -1.464   -0.718
            0.033333  0.577350  0.000000
  -18.208  -17.861  -11.596   -9.685  -10.271   -8.809   -7.262   -7.445   -6.127   -2.334
   -1.953   -1.458   -0.726
            0.036667  0.577350  0.000000
  -18.207  -17.860  -11.593   -9.684  -10.274   -8.810   -7.277   -7.445   -6.120   -2.337
   -1.952   -1.452   -0.735
            0.040000  0.577350  0.000000
  -18.206  -17.860  -11.589   -9.683  -10.277   -8.810   -7.293   -7.445   -6.112   -2.340
   -1.951   -1.445   -0.744
            0.043333  0.577350  0.000000
  -18.204  -17.859  -11.585   -9.682  -10.280   -8.810   -7.311   -7.445   -6.104   -2.344
   -1.950   -1.437   -0.754
            0.046667  0.577350  0.000000
  -18.203  -17.858  -11.581   -9.681  -10.283   -8.810   -7.330   -7.445   -6.095   -2.348
   -1.948   -1.429   -0.765
            0.050000  0.577350  0.000000
  -18.202  -17.858  -11.576   -9.680  -10.287   -8.810   -7.350   -7.445   -6.087   -2.353
   -1.946   -1.420   -0.776
            0.053333  0.577350  0.000000
  -18.200  -17.857  -11.571   -9.678  -10.291   -8.811   -7.371   -7.444   -6.078   -2.358
   -1.944   -1.411   -0.788
            0.056667  0.577350  0.000000
  -18.198  -17.856  -11.566   -9.677  -10.295   -8.811   -7.393   -7.444   -6.068   -2.363
   -1.941   -1.401   -0.800
            0.060000  0.577350  0.000000
  -18.197  -17.856  -11.561   -9.676  -10.300   -8.811   -7.416   -7.444   -6.059   -2.369
   -1.938   -1.390   -0.813
            0.063333  0.577350  0.000000
  -18.195  -17.855  -11.555   -9.674  -10.304   -8.811   -7.439   -7.444   -6.049   -2.375
   -1.935   -1.379   -0.826
            0.066667  0.577350  0.000000
  -18.193  -17.854  -11.549   -9.673  -10.309   -8.811   -7.464   -7.444   -6.039   -2.382
   -1.932   -1.368   -0.839
            0.070000  0.577350  0.000000
  -18.191  -17.853  -11.542   -9.671  -10.314   -8.811   -7.489   -7.445   -6.029   -2.389
   -1.928   -1.356   -0.853
            0.073333  0.577350  0.000000
  -18.189  -17.852  -11.536   -9.670  -10.319   -8.811   -7.515   -7.445   -6.018   -2.397
   -1.923   -1.344   -0.867
            0.076667  0.577350  0.000000
  -18.187  -17.851  -11.529   -9.668  -10.325   -8.811   -7.541   -7.445   -6.008   -2.405
   -1.919   -1.331   -0.882
            0.080000  0.577350  0.000000
  -18.185  -17.850  -11.521   -9.666  -10.331   -8.811   -7.568   -7.445   -5.998   -2.413
   -1.914   -1.318   -0.897
            0.083333  0.577350  0.000000
  -18.182  -17.849  -11.514   -9.665  -10.337   -8.811   -7.596   -7.445   -5.987   -2.422
   -1.908   -1.305   -0.911
            0.086667  0.577350  0.000000
  -18.180  -17.848  -11.506   -9.663  -10.343   -8.810   -7.624   -7.446   -5.977   -2.431
   -1.902   -1.291   -0.926
            0.090000  0.577350  0.000000
  -18.178  -17.847  -11.498   -9.661  -10.349   -8.810   -7.653   -7.446   -5.966   -2.441
   -1.896   -1.277   -0.941
            0.093333  0.577350  0.000000
  -18.175  -17.846  -11.489   -9.659  -10.356   -8.809   -7.683   -7.447   -5.956   -2.452
   -1.890   -1.263   -0.956
            0.096667  0.577350  0.000000
  -18.173  -17.844  -11.481   -9.658  -10.362   -8.809   -7.712   -7.447   -5.945   -2.463
   -1.883   -1.248   -0.970
            0.100000  0.577350  0.000000
  -18.170  -17.843  -11.472   -9.656  -10.369   -8.808   -7.743   -7.448   -5.935   -2.474
   -1.875   -1.234   -0.984
            0.103333  0.577350  0.000000
  -18.167  -17.842  -11.463   -9.654  -10.376   -8.808   -7.773   -7.449   -5.924   -2.485
   -1.868   -1.220   -0.997
            0.106667  0.577350  0.000000
  -18.164  -17.841  -11.453   -9.652  -10.384   -8.807   -7.804   -7.450   -5.914   -2.498
   -1.860   -1.207   -1.010
            0.110000  0.577350  0.000000
  -18.161  -17.839  -11.443   -9.650  -10.391   -8.806   -7.835   -7.451   -5.903   -2.510
   -1.852   -1.195   -1.020
            0.113333  0.577350  0.000000
  -18.159  -17.838  -11.433   -9.648  -10.399   -8.805   -7.867   -7.452   -5.893   -2.523
   -1.843   -1.185   -1.029
            0.116667  0.577350  0.000000
  -18.156  -17.837  -11.423   -9.646  -10.406   -8.804   -7.899   -7.453   -5.882   -2.537
   -1.834   -1.178   -1.034
            0.120000  0.577350  0.000000
  -18.152  -17.835  -11.413   -9.644  -10.414   -8.803   -7.931   -7.454   -5.871   -2.550
   -1.825   -1.175   -1.035
            0.123333  0.577350  0.000000
  -18.149  -17.834  -11.402   -9.642  -10.422   -8.802   -7.963   -7.456   -5.861   -2.565
   -1.816   -1.176   -1.031
            0.126667  0.577350  0.000000
  -18.146  -17.832  -11.391   -9.640  -10.430   -8.800   -7.995   -7.457   -5.850   -2.579
   -1.806   -1.181   -1.023
            0.130000  0.577350  0.000000
  -18.143  -17.831  -11.380   -9.638  -10.439   -8.799   -8.028   -7.459   -5.840   -2.594
   -1.796   -1.189   -1.011
            0.133333  0.577350  0.000000
  -18.140  -17.829  -11.368   -9.636  -10.447   -8.797   -8.061   -7.461   -5.829   -2.610
   -1.786   -1.199   -0.997
            0.136667  0.577350  0.000000
  -18.136  -17.828  -11.356   -9.634  -10.455   -8.795   -8.094   -7.463   -5.819   -2.625
   -1.776   -1.211   -0.981
            0.140000  0.577350  0.000000
  -18.133  -17.826  -11.344   -9.632  -10.464   -8.793   -8.127   -7.465   -5.808   -2.642
   -1.766   -1.223   -0.964
            0.143333  0.577350  0.000000
  -18.130  -17.825  -11.332   -9.630  -10.472   -8.791   -8.160   -7.467   -5.797   -2.658
   -1.755   -1.236   -0.945
            0.146667  0.577350  0.000000
  -18.126  -17.823  -11.319   -9.628  -10.481   -8.789   -8.193   -7.469   -5.786   -2.675
   -1.745   -1.250   -0.926
            0.150000  0.577350  0.000000
  -18.123  -17.822  -11.307   -9.626  -10.490   -8.787   -8.226   -7.471   -5.776   -2.692
   -1.734   -1.263   -0.906
            0.153333  0.577350  0.000000
  -18.119  -17.820  -11.294   -9.624  -10.499   -8.785   -8.259   -7.474   -5.765   -2.709
   -1.723   -1.277   -0.886
            0.156667  0.577350  0.000000
  -18.115  -17.818  -11.280   -9.622  -10.508   -8.782   -8.292   -7.476   -5.754   -2.727
   -1.712   -1.291   -0.866
            0.160000  0.577350  0.000000
  -18.112  -17.817  -11.267   -9.620  -10.516   -8.780   -8.326   -7.479   -5.743   -2.745
   -1.701   -1.305   -0.845
            0.163333  0.577350  0.000000
  -18.108  -17.815  -11.253   -9.618  -10.525   -8.777   -8.359   -7.482   -5.732   -2.763
   -1.690   -1.318   -0.824
            0.166667  0.577350  0.000000
  -18.105  -17.813  -11.239   -9.616  -10.534   -8.774   -8.392   -7.485   -5.721   -2.781
   -1.679   -1.332   -0.803
            0.170000  0.577350  0.000000
  -18.101  -17.812  -11.225   -9.614  -10.543   -8.771   -8.425   -7.488   -5.710   -2.800
   -1.668   -1.345   -0.781
            0.173333  0.577350  0.000000
  -18.097  -17.810  -11.211   -9.612  -10.552   -8.768   -8.458   -7.491   -5.698   -2.819
   -1.656   -1.358   -0.760
            0.176667  0.577350  0.000000
  -18.094  -17.809  -11.197   -9.611  -10.561   -8.765   -8.491   -7.495   -5.687   -2.838
   -1.645   -1.371   -0.738
            0.180000  0.577350  0.000000
  -18.090  -17.807  -11.182   -9.609  -10.570   -8.762   -8.524   -7.498   -5.676   -2.858
   -1.633   -1.384   -0.716
            0.183333  0.577350  0.000000
  -18.086  -17.805  -11.167   -9.607  -10.579   -8.758   -8.557   -7.502   -5.664   -2.877
   -1.622   -1.397   -0.695
            0.186667  0.577350  0.000000
  -18.083  -17.804  -11.152   -9.605  -10.588   -8.755   -8.590   -7.505   -5.653   -2.897
   -1.610   -1.409   -0.673
            0.190000  0.577350  0.000000
  -18.079  -17.802  -11.137   -9.604  -10.597   -8.752   -8.622   -7.509   -5.641   -2.917
   -1.599   -1.421   -0.652
            0.193333  0.577350  0.000000
  -18.075  -17.800  -11.121   -9.602  -10.606   -8.748   -8.654   -7.513   -5.629   -2.937
   -1.587   -1.433   -0.630
            0.196667  0.577350  0.000000
  -18.071  -17.799  -11.105   -9.601  -10.614   -8.744   -8.687   -7.517   -5.617   -2.957
   -1.575   -1.444   -0.609
            0.200000  0.577350  0.000000
  -18.068  -17.797  -11.090   -9.599  -10.623   -8.741   -8.719   -7.521   -5.605   -2.977
   -1.563   -1.455   -0.588
            0.203333  0.577350  0.000000
  -18.064  -17.795  -11.074   -9.598  -10.632   -8.737   -8.750   -7.525   -5.593   -2.998
   -1.552   -1.466   -0.567
            0.206667  0.577350  0.000000
  -18.061  -17.794  -11.058   -9.597  -10.640   -8.733   -8.782   -7.530   -5.581   -3.018
   -1.540   -1.477   -0.546
            0.210000  0.577350  0.000000
  -18.057  -17.792  -11.042   -9.596  -10.649   -8.729   -8.813   -7.534   -5.569   -3.038
   -1.528   -1.487   -0.526
            0.213333  0.577350  0.000000
  -18.053  -17.791  -11.025   -9.596  -10.657   -8.725   -8.844   -7.538   -5.556   -3.059
   -1.516   -1.497   -0.505
            0.216667  0.577350  0.000000
  -18.050  -17.789  -11.009   -9.595  -10.665   -8.721   -8.874   -7.543   -5.544   -3.079
   -1.504   -1.507   -0.485
            0.220000  0.577350  0.000000
  -18.046  -17.788  -10.992   -9.595  -10.673   -8.717   -8.904   -7.547   -5.532   -3.100
   -1.492   -1.517   -0.466
            0.223333  0.577350  0.000000
  -18.043  -17.786  -10.976   -9.594  -10.681   -8.713   -8.933   -7.552   -5.519   -3.120
   -1.480   -1.526   -0.446
            0.226667  0.577350  0.000000
  -18.039  -17.785  -10.959   -9.595  -10.689   -8.709   -8.962   -7.557   -5.507   -3.141
   -1.467   -1.535   -0.427
            0.230000  0.577350  0.000000
  -18.036  -17.783  -10.943   -9.595  -10.696   -8.705   -8.991   -7.561   -5.494   -3.161
   -1.455   -1.543   -0.409
            0.233333  0.577350  0.000000
  -18.033  -17.782  -10.926   -9.596  -10.704   -8.701   -9.019   -7.566   -5.482   -3.181
   -1.443   -1.551   -0.390
            0.236667  0.577350  0.000000
  -18.029  -17.780  -10.909   -9.597  -10.711   -8.697   -9.046   -7.571   -5.469   -3.201
   -1.431   -1.559   -0.373
            0.240000  0.577350  0.000000
  -18.026  -17.779  -10.892   -9.599  -10.719   -8.693   -9.072   -7.576   -5.457   -3.221
   -1.419   -1.567   -0.355
            0.243333  0.577350  0.000000
  -18.023  -17.778  -10.876   -9.601  -10.726   -8.689   -9.098   -7.580   -5.445   -3.241
   -1.407   -1.574   -0.338
            0.246667  0.577350  0.000000
  -18.020  -17.776  -10.859   -9.603  -10.732   -8.685   -9.122   -7.585   -5.432   -3.260
   -1.395   -1.581   -0.322
            0.250000  0.577350  0.000000
  -18.017  -17.775  -10.843   -9.607  -10.739   -8.681   -9.146   -7.590   -5.420   -3.280
   -1.383   -1.587   -0.306
            0.253333  0.577350  0.000000
  -18.014  -17.774  -10.826   -9.611  -10.746   -8.677   -9.168   -7.594   -5.408   -3.299
   -1.371   -1.594   -0.291
            0.256667  0.577350  0.000000
  -18.011  -17.773  -10.810   -9.615  -10.752   -8.674   -9.190   -7.599   -5.396   -3.317
   -1.360   -1.600   -0.276
            0.260000  0.577350  0.000000
  -18.008  -17.771  -10.794   -9.620  -10.758   -8.670   -9.210   -7.603   -5.384   -3.335
   -1.348   -1.605   -0.262
            0.263333  0.577350  0.000000
  -18.005  -17.770  -10.778   -9.626  -10.764   -8.666   -9.229   -7.608   -5.373   -3.353
   -1.337   -1.610   -0.248
            0.266667  0.577350  0.000000
  -18.003  -17.769  -10.762   -9.633  -10.769   -8.662   -9.246   -7.612   -5.361   -3.371
   -1.326   -1.615   -0.235
            0.270000  0.577350  0.000000
  -18.000  -17.768  -10.746   -9.640  -10.775   -8.659   -9.262   -7.617   -5.350   -3.387
   -1.315   -1.620   -0.223
            0.273333  0.577350  0.000000
  -17.998  -17.767  -10.731   -9.649  -10.780   -8.655   -9.277   -7.621   -5.339   -3.404
   -1.305   -1.625   -0.211
            0.276667  0.577350  0.000000
  -17.995  -17.766  -10.716   -9.657  -10.785   -8.652   -9.290   -7.625   -5.328   -3.420
   -1.295   -1.629   -0.200
            0.280000  0.577350  0.000000
  -17.993  -17.765  -10.702   -9.667  -10.790   -8.649   -9.302   -7.629   -5.318   -3.435
   -1.285   -1.632   -0.189
            0.283333  0.577350  0.000000
  -17.991  -17.764  -10.688   -9.677  -10.794   -8.646   -9.313   -7.632   -5.308   -3.450
   -1.275   -1.636   -0.179
            0.286667  0.577350  0.000000
  -17.989  -17.763  -10.674   -9.687  -10.798   -8.643   -9.322   -7.636   -5.299   -3.464
   -1.266   -1.639   -0.170
            0.290000  0.577350  0.000000
  -17.987  -17.763  -10.661   -9.697  -10.802   -8.640   -9.331   -7.639   -5.290   -3.477
   -1.258   -1.642   -0.161
            0.293333  0.577350  0.000000
  -17.985  -17.762  -10.649   -9.708  -10.806   -8.637   -9.338   -7.643   -5.281   -3.489
   -1.250   -1.645   -0.153
            0.296667  0.577350  0.000000
  -17.983  -17.761  -10.637   -9.718  -10.809   -8.635   -9.344   -7.646   -5.273   -3.501
   -1.242   -1.647   -0.146
            0.300000  0.577350  0.000000
  -17.982  -17.761  -10.626   -9.728  -10.812   -8.633   -9.349   -7.649   -5.265   -3.512
   -1.235   -1.650   -0.139
            0.303333  0.577350  0.000000
  -17.980  -17.760  -10.616   -9.738  -10.815   -8.630   -9.354   -7.651   -5.258   -3.522
   -1.228   -1.651   -0.133
            0.306667  0.577350  0.000000
  -17.979  -17.759  -10.607   -9.747  -10.818   -8.628   -9.357   -7.653   -5.252   -3.531
   -1.222   -1.653   -0.128
            0.310000  0.577350  0.000000
  -17.978  -17.759  -10.598   -9.755  -10.820   -8.627   -9.361   -7.656   -5.246   -3.539
   -1.217   -1.655   -0.123
            0.313333  0.577350  0.000000
  -17.977  -17.759  -10.591   -9.763  -10.822   -8.625   -9.363   -7.657   -5.241   -3.546
   -1.212   -1.656   -0.119
            0.316667  0.577350  0.000000
  -17.976  -17.758  -10.585   -9.769  -10.824   -8.624   -9.365   -7.659   -5.236   -3.552
   -1.208   -1.657   -0.116
            0.320000  0.577350  0.000000
  -17.975  -17.758  -10.579   -9.775  -10.825   -8.623   -9.367   -7.660   -5.233   -3.557
   -1.205   -1.658   -0.113
            0.323333  0.577350  0.000000
  -17.975  -17.758  -10.575   -9.779  -10.826   -8.622   -9.368   -7.661   -5.230   -3.561
   -1.202   -1.658   -0.111
            0.326667  0.577350  0.000000
  -17.974  -17.757  -10.572   -9.782  -10.827   -8.621   -9.369   -7.662   -5.228   -3.564
   -1.201   -1.659   -0.110
            0.330000  0.577350  0.000000
  -17.974  -17.757  -10.571   -9.784  -10.828   -8.621   -9.369   -7.663   -5.227   -3.566
   -1.199   -1.659   -0.109
            0.333333  0.577350  0.000000
  -17.974  -17.757  -10.570   -9.784  -10.828   -8.621   -9.370   -7.663   -5.226   -3.566
   -1.199   -1.659   -0.108
            0.336667  0.577350  0.000000
  -17.974  -17.757  -10.570   -9.784  -10.828   -8.621   -9.369   -7.663   -5.227   -3.566
   -1.200   -1.659   -0.109
            0.340000  0.577350  0.000000
  -17.974  -17.757  -10.572   -9.782  -10.827   -8.621   -9.369   -7.662   -5.228   -3.564
   -1.201   -1.659   -0.110
            0.343333  0.577350  0.000000
  -17.975  -17.758  -10.575   -9.779  -10.826   -8.622   -9.368   -7.661   -5.230   -3.561
   -1.203   -1.659   -0.111
            0.346667  0.577350  0.000000
  -17.975  -17.758  -10.579   -9.774  -10.825   -8.622   -9.367   -7.660   -5.233   -3.557
   -1.206   -1.658   -0.113
            0.350000  0.577350  0.000000
  -17.976  -17.758  -10.583   -9.769  -10.824   -8.623   -9.366   -7.659   -5.236   -3.552
   -1.210   -1.658   -0.115
            0.353333  0.577350  0.000000
  -17.977  -17.759  -10.589   -9.763  -10.822   -8.625   -9.364   -7.657   -5.241   -3.545
   -1.215   -1.657   -0.118
            0.356667  0.577350  0.000000
  -17.978  -17.759  -10.596   -9.755  -10.820   -8.626   -9.363   -7.655   -5.246   -3.538
   -1.220   -1.657   -0.122
            0.360000  0.577350  0.000000
  -17.980  -17.759  -10.603   -9.747  -10.817   -8.628   -9.360   -7.653   -5.252   -3.529
   -1.227   -1.656   -0.126
            0.363333  0.577350  0.000000
  -17.981  -17.760  -10.611   -9.738  -10.815   -8.630   -9.358   -7.650   -5.259   -3.520
   -1.234   -1.655   -0.130
            0.366667  0.577350  0.000000
  -17.983  -17.761  -10.619   -9.729  -10.811   -8.633   -9.355   -7.647   -5.267   -3.509
   -1.242   -1.654   -0.135
            0.370000  0.577350  0.000000
  -17.985  -17.761  -10.628   -9.719  -10.808   -8.635   -9.352   -7.643   -5.275   -3.498
   -1.251   -1.653   -0.140
            0.373333  0.577350  0.000000
  -17.987  -17.762  -10.638   -9.709  -10.804   -8.638   -9.348   -7.640   -5.285   -3.485
   -1.261   -1.652   -0.145
            0.376667  0.577350  0.000000
  -17.989  -17.763  -10.647   -9.698  -10.800   -8.641   -9.344   -7.636   -5.294   -3.472
   -1.271   -1.651   -0.151
            0.380000  0.577350  0.000000
  -17.992  -17.764  -10.657   -9.687  -10.795   -8.644   -9.339   -7.632   -5.305   -3.457
   -1.283   -1.650   -0.157
            0.383333  0.577350  0.000000
  -17.995  -17.765  -10.668   -9.676  -10.791   -8.648   -9.334   -7.627   -5.316   -3.442
   -1.295   -1.649   -0.164
            0.386667  0.577350  0.000000
  -17.998  -17.766  -10.678   -9.666  -10.785   -8.651   -9.328   -7.622   -5.327   -3.427
   -1.308   -1.649   -0.171
            0.390000  0.577350  0.000000
  -18.001  -17.767  -10.689   -9.655  -10.780   -8.655   -9.322   -7.617   -5.339   -3.410
   -1.321   -1.648   -0.178
            0.393333  0.577350  0.000000
  -18.004  -17.769  -10.700   -9.645  -10.774   -8.659   -9.314   -7.612   -5.351   -3.393
   -1.336   -1.647   -0.185
            0.396667  0.577350  0.000000
  -18.008  -17.770  -10.710   -9.635  -10.768   -8.663   -9.306   -7.606   -5.364   -3.375
   -1.351   -1.646   -0.192
            0.400000  0.577350  0.000000
  -18.012  -17.771  -10.721   -9.625  -10.761   -8.667   -9.298   -7.600   -5.378   -3.357
   -1.367   -1.645   -0.200
            0.403333  0.577350  0.000000
  -18.016  -17.773  -10.731   -9.616  -10.754   -8.672   -9.288   -7.594   -5.391   -3.338
   -1.384   -1.645   -0.208
            0.406667  0.577350  0.000000
  -18.020  -17.774  -10.742   -9.608  -10.747   -8.676   -9.277   -7.587   -5.405   -3.318
   -1.401   -1.645   -0.216
            0.410000  0.577350  0.000000
  -18.024  -17.776  -10.752   -9.600  -10.739   -8.681   -9.266   -7.581   -5.419   -3.299
   -1.419   -1.644   -0.224
            0.413333  0.577350  0.000000
  -18.029  -17.778  -10.762   -9.593  -10.731   -8.686   -9.254   -7.574   -5.434   -3.279
   -1.437   -1.644   -0.232
            0.416667  0.577350  0.000000
  -18.034  -17.779  -10.772   -9.587  -10.723   -8.691   -9.240   -7.567   -5.448   -3.258
   -1.456   -1.644   -0.241
            0.420000  0.577350  0.000000
  -18.039  -17.781  -10.782   -9.582  -10.714   -8.696   -9.226   -7.559   -5.463   -3.238
   -1.475   -1.644   -0.249
            0.423333  0.577350  0.000000
  -18.045  -17.783  -10.792   -9.577  -10.705   -8.700   -9.211   -7.552   -5.478   -3.217
   -1.495   -1.645   -0.258
            0.426667  0.577350  0.000000
  -18.050  -17.785  -10.801   -9.573  -10.695   -8.706   -9.196   -7.544   -5.493   -3.196
   -1.516   -1.645   -0.266
            0.430000  0.577350  0.000000
  -18.056  -17.787  -10.810   -9.570  -10.686   -8.711   -9.179   -7.536   -5.508   -3.175
   -1.537   -1.646   -0.275
            0.433333  0.577350  0.000000
  -18.062  -17.789  -10.818   -9.567  -10.676   -8.716   -9.162   -7.528   -5.524   -3.154
   -1.558   -1.647   -0.283
            0.436667  0.577350  0.000000
  -18.069  -17.791  -10.826   -9.565  -10.665   -8.721   -9.144   -7.520   -5.539   -3.133
   -1.579   -1.648   -0.292
            0.440000  0.577350  0.000000
  -18.075  -17.794  -10.834   -9.563  -10.654   -8.726   -9.126   -7.512   -5.554   -3.112
   -1.601   -1.650   -0.300
            0.443333  0.577350  0.000000
  -18.082  -17.796  -10.842   -9.563  -10.643   -8.731   -9.107   -7.504   -5.569   -3.092
   -1.623   -1.652   -0.309
            0.446667  0.577350  0.000000
  -18.089  -17.798  -10.849   -9.562  -10.632   -8.736   -9.088   -7.495   -5.584   -3.071
   -1.645   -1.654   -0.317
            0.450000  0.577350  0.000000
  -18.096  -17.801  -10.855   -9.562  -10.620   -8.741   -9.068   -7.486   -5.599   -3.051
   -1.668   -1.656   -0.325
            0.453333  0.577350  0.000000
  -18.104  -17.803  -10.862   -9.563  -10.608   -8.746   -9.048   -7.478   -5.614   -3.031
   -1.690   -1.659   -0.333
            0.456667  0.577350  0.000000
  -18.111  -17.806  -10.868   -9.564  -10.595   -8.751   -9.028   -7.469   -5.629   -3.012
   -1.713   -1.662   -0.341
            0.460000  0.577350  0.000000
  -18.119  -17.809  -10.873   -9.566  -10.582   -8.756   -9.007   -7.460   -5.644   -2.993
   -1.735   -1.665   -0.349
            0.463333  0.577350  0.000000
  -18.127  -17.812  -10.878   -9.568  -10.569   -8.761   -8.986   -7.451   -5.659   -2.974
   -1.758   -1.669   -0.357
            0.466667  0.577350  0.000000
  -18.136  -17.814  -10.883   -9.570  -10.555   -8.766   -8.964   -7.442   -5.673   -2.956
   -1.780   -1.673   -0.365
            0.470000  0.577350  0.000000
  -18.144  -17.817  -10.887   -9.573  -10.542   -8.770   -8.943   -7.432   -5.688   -2.938
   -1.802   -1.678   -0.373
            0.473333  0.577350  0.000000
  -18.153  -17.820  -10.890   -9.576  -10.527   -8.775   -8.921   -7.423   -5.702   -2.922
   -1.824   -1.682   -0.380
            0.476667  0.577350  0.000000
  -18.162  -17.823  -10.894   -9.580  -10.513   -8.779   -8.900   -7.414   -5.716   -2.905
   -1.845   -1.687   -0.388
            0.480000  0.577350  0.000000
  -18.171  -17.826  -10.897   -9.584  -10.498   -8.784   -8.878   -7.404   -5.730   -2.890
   -1.867   -1.693   -0.395
            0.483333  0.577350  0.000000
  -18.181  -17.829  -10.899   -9.588  -10.483   -8.788   -8.856   -7.395   -5.743   -2.876
   -1.888   -1.699   -0.403
            0.486667  0.577350  0.000000
  -18.190  -17.833  -10.901   -9.593  -10.467   -8.792   -8.834   -7.385   -5.756   -2.862
   -1.908   -1.705   -0.410
            0.490000  0.577350  0.000000
  -18.200  -17.836  -10.902   -9.598  -10.451   -8.796   -8.812   -7.376   -5.770   -2.849
   -1.928   -1.712   -0.417
            0.493333  0.577350  0.000000
  -18.210  -17.839  -10.904   -9.603  -10.435   -8.800   -8.790   -7.366   -5.782   -2.838
   -1.947   -1.718   -0.424
            0.496667  0.577350  0.000000
  -18.220  -17.842  -10.904   -9.609  -10.419   -8.804   -8.767   -7.357   -5.795   -2.827
   -1.966   -1.726   -0.431
            0.500000  0.577350  0.000000
  -18.231  -17.846  -10.904   -9.614  -10.402   -8.808   -8.745   -7.347   -5.807   -2.817
   -1.984   -1.733   -0.438
            0.503333  0.577350  0.000000
  -18.241  -17.849  -10.904   -9.621  -10.385   -8.811   -8.723   -7.338   -5.819   -2.809
   -2.001   -1.741   -0.444
            0.506667  0.577350  0.000000
  -18.252  -17.853  -10.904   -9.627  -10.368   -8.815   -8.701   -7.328   -5.831   -2.801
   -2.018   -1.750   -0.451
            0.510000  0.577350  0.000000
  -18.263  -17.856  -10.903   -9.634  -10.350   -8.818   -8.679   -7.319   -5.843   -2.795
   -2.034   -1.758   -0.458
            0.513333  0.577350  0.000000
  -18.275  -17.860  -10.901   -9.641  -10.332   -8.821   -8.657   -7.309   -5.854   -2.790
   -2.048   -1.767   -0.464
            0.516667  0.577350  0.000000
  -18.286  -17.864  -10.899   -9.648  -10.314   -8.824   -8.635   -7.300   -5.865   -2.787
   -2.063   -1.777   -0.471
            0.520000  0.577350  0.000000
  -18.298  -17.868  -10.897   -9.656  -10.295   -8.827   -8.613   -7.290   -5.875   -2.784
   -2.076   -1.786   -0.478
            0.523333  0.577350  0.000000
  -18.309  -17.871  -10.895   -9.664  -10.276   -8.829   -8.591   -7.281   -5.885   -2.783
   -2.088   -1.796   -0.484
            0.526667  0.577350  0.000000
  -18.321  -17.875  -10.891   -9.672  -10.257   -8.832   -8.570   -7.272   -5.895   -2.783
   -2.100   -1.807   -0.491
            0.530000  0.577350  0.000000
  -18.334  -17.879  -10.888   -9.680  -10.238   -8.834   -8.548   -7.262   -5.905   -2.785
   -2.110   -1.817   -0.498
            0.533333  0.577350  0.000000
  -18.346  -17.883  -10.884   -9.689  -10.218   -8.836   -8.527   -7.253   -5.914   -2.787
   -2.120   -1.828   -0.505
            0.536667  0.577350  0.000000
  -18.358  -17.887  -10.880   -9.698  -10.198   -8.837   -8.505   -7.244   -5.923   -2.791
   -2.130   -1.839   -0.512
            0.540000  0.577350  0.000000
  -18.371  -17.891  -10.875   -9.707  -10.178   -8.839   -8.484   -7.234   -5.932   -2.795
   -2.138   -1.850   -0.519
            0.543333  0.577350  0.000000
  -18.384  -17.895  -10.870   -9.717  -10.157   -8.840   -8.463   -7.225   -5.940   -2.801
   -2.146   -1.862   -0.526
            0.546667  0.577350  0.000000
  -18.397  -17.899  -10.865   -9.726  -10.137   -8.842   -8.442   -7.216   -5.948   -2.807
   -2.153   -1.874   -0.533
            0.550000  0.577350  0.000000
  -18.410  -17.903  -10.859   -9.736  -10.116   -8.843   -8.422   -7.207   -5.955   -2.814
   -2.160   -1.886   -0.541
            0.553333  0.577350  0.000000
  -18.423  -17.908  -10.853   -9.747  -10.094   -8.843   -8.401   -7.198   -5.962   -2.822
   -2.167   -1.898   -0.548
            0.556667  0.577350  0.000000
  -18.437  -17.912  -10.846   -9.757  -10.073   -8.844   -8.381   -7.189   -5.969   -2.831
   -2.173   -1.910   -0.556
            0.560000  0.577350  0.000000
  -18.450  -17.916  -10.839   -9.768  -10.051   -8.844   -8.361   -7.180   -5.975   -2.840
   -2.179   -1.923   -0.564
            0.563333  0.577350  0.000000
  -18.464  -17.920  -10.832   -9.779  -10.029   -8.844   -8.342   -7.172   -5.981   -2.849
   -2.185   -1.935   -0.572
            0.566667  0.577350  0.000000
  -18.478  -17.925  -10.824   -9.790  -10.007   -8.844   -8.322   -7.163   -5.987   -2.859
   -2.191   -1.948   -0.581
            0.570000  0.577350  0.000000
  -18.492  -17.929  -10.816   -9.801   -9.985   -8.843   -8.303   -7.155   -5.992   -2.870
   -2.196   -1.961   -0.589
            0.573333  0.577350  0.000000
  -18.506  -17.934  -10.808   -9.812   -9.962   -8.843   -8.284   -7.146   -5.997   -2.880
   -2.202   -1.974   -0.598
            0.576667  0.577350  0.000000
  -18.520  -17.938  -10.799   -9.824   -9.939   -8.842   -8.265   -7.138   -6.001   -2.891
   -2.207   -1.988   -0.607
            0.580000  0.577350  0.000000
  -18.534  -17.942  -10.790   -9.836   -9.916   -8.840   -8.247   -7.129   -6.005   -2.902
   -2.213   -2.001   -0.617
            0.583333  0.577350  0.000000
  -18.549  -17.947  -10.780   -9.848   -9.893   -8.839   -8.229   -7.121   -6.009   -2.913
   -2.219   -2.014   -0.627
            0.586667  0.577350  0.000000
  -18.563  -17.951  -10.770   -9.860   -9.869   -8.837   -8.211   -7.113   -6.012   -2.924
   -2.225   -2.028   -0.637
            0.590000  0.577350  0.000000
  -18.578  -17.956  -10.760   -9.872   -9.846   -8.835   -8.193   -7.105   -6.015   -2.935
   -2.231   -2.041   -0.647
            0.593333  0.577350  0.000000
  -18.593  -17.961  -10.750   -9.884   -9.822   -8.832   -8.176   -7.097   -6.017   -2.946
   -2.237   -2.055   -0.657
            0.596667  0.577350  0.000000
  -18.607  -17.965  -10.739   -9.897   -9.798   -8.830   -8.160   -7.090   -6.019   -2.957
   -2.244   -2.069   -0.668
            0.600000  0.577350  0.000000
  -18.622  -17.970  -10.728   -9.909   -9.774   -8.827   -8.143   -7.082   -6.020   -2.968
   -2.251   -2.082   -0.680
            0.603333  0.577350  0.000000
  -18.637  -17.974  -10.716   -9.922   -9.750   -8.824   -8.127   -7.075   -6.021   -2.978
   -2.257   -2.096   -0.691
            0.606667  0.577350  0.000000
  -18.652  -17.979  -10.705   -9.935   -9.726   -8.820   -8.112   -7.067   -6.022   -2.989
   -2.265   -2.110   -0.703
            0.610000  0.577350  0.000000
  -18.667  -17.984  -10.693   -9.947   -9.701   -8.816   -8.097   -7.060   -6.022   -2.999
   -2.272   -2.124   -0.715
            0.613333  0.577350  0.000000
  -18.683  -17.988  -10.681   -9.960   -9.676   -8.812   -8.082   -7.053   -6.021   -3.009
   -2.280   -2.137   -0.728
            0.616667  0.577350  0.000000
  -18.698  -17.993  -10.669   -9.972   -9.652   -8.807   -8.068   -7.046   -6.020   -3.018
   -2.288   -2.151   -0.741
            0.620000  0.577350  0.000000
  -18.713  -17.998  -10.656   -9.985   -9.627   -8.802   -8.054   -7.039   -6.019   -3.028
   -2.296   -2.165   -0.754
            0.623333  0.577350  0.000000
  -18.729  -18.002  -10.644   -9.997   -9.602   -8.797   -8.041   -7.032   -6.017   -3.037
   -2.304   -2.179   -0.768
            0.626667  0.577350  0.000000
  -18.744  -18.007  -10.631  -10.009   -9.577   -8.792   -8.028   -7.026   -6.015   -3.045
   -2.313   -2.192   -0.782
            0.630000  0.577350  0.000000
  -18.759  -18.012  -10.619  -10.021   -9.552   -8.786   -8.016   -7.019   -6.012   -3.053
   -2.322   -2.206   -0.796
            0.633333  0.577350  0.000000
  -18.775  -18.017  -10.607  -10.033   -9.527   -8.780   -8.004   -7.013   -6.009   -3.061
   -2.330   -2.220   -0.811
            0.636667  0.577350  0.000000
  -18.791  -18.021  -10.594  -10.044   -9.502   -8.773   -7.993   -7.007   -6.005   -3.069
   -2.340   -2.233   -0.826
            0.640000  0.577350  0.000000
  -18.806  -18.026  -10.582  -10.054   -9.476   -8.766   -7.982   -7.001   -6.000   -3.076
   -2.349   -2.247   -0.841
            0.643333  0.577350  0.000000
  -18.822  -18.031  -10.571  -10.065   -9.451   -8.759   -7.972   -6.995   -5.996   -3.083
   -2.358   -2.260   -0.857
            0.646667  0.577350  0.000000
  -18.837  -18.036  -10.560  -10.074   -9.426   -8.751   -7.962   -6.989   -5.990   -3.089
   -2.368   -2.274   -0.873
            0.650000  0.577350  0.000000
  -18.853  -18.040  -10.549  -10.083   -9.400   -8.743   -7.953   -6.983   -5.985   -3.095
   -2.378   -2.287   -0.890
            0.653333  0.577350  0.000000
  -18.869  -18.045  -10.539  -10.091   -9.375   -8.734   -7.945   -6.978   -5.978   -3.100
   -2.387   -2.300   -0.906
            0.656667  0.577350  0.000000
  -18.884  -18.050  -10.530  -10.097   -9.350   -8.725   -7.937   -6.972   -5.972   -3.105
   -2.397   -2.313   -0.924
            0.660000  0.577350  0.000000
  -18.900  -18.055  -10.522  -10.103   -9.325   -8.716   -7.929   -6.967   -5.964   -3.109
   -2.407   -2.326   -0.941
            0.663333  0.577350  0.000000
  -18.916  -18.059  -10.516  -10.107   -9.300   -8.706   -7.923   -6.962   -5.957   -3.114
   -2.417   -2.339   -0.959
            0.666667  0.577350  0.000000
  -18.931  -18.064  -10.510  -10.109   -9.275   -8.696   -7.916   -6.957   -5.949   -3.117
   -2.427   -2.352   -0.977
            0.670000  0.577350  0.000000
  -18.947  -18.069  -10.507  -10.110   -9.250   -8.686   -7.911   -6.952   -5.940   -3.120
   -2.438   -2.364   -0.995
            0.673333  0.577350  0.000000
  -18.963  -18.074  -10.504  -10.108   -9.225   -8.675   -7.906   -6.947   -5.931   -3.123
   -2.448   -2.377   -1.014
            0.676667  0.577350  0.000000
  -18.978  -18.079  -10.504  -10.105   -9.200   -8.663   -7.901   -6.943   -5.921   -3.125
   -2.458   -2.389   -1.033
            0.680000  0.577350  0.000000
  -18.994  -18.083  -10.505  -10.100   -9.176   -8.651   -7.897   -6.938   -5.911   -3.127
   -2.468   -2.402   -1.053
            0.683333  0.577350  0.000000
  -19.010  -18.088  -10.508  -10.094   -9.151   -8.639   -7.894   -6.934   -5.901   -3.128
   -2.478   -2.414   -1.072
            0.686667  0.577350  0.000000
  -19.025  -18.093  -10.512  -10.085   -9.127   -8.626   -7.891   -6.930   -5.890   -3.129
   -2.488   -2.426   -1.092
            0.690000  0.577350  0.000000
  -19.041  -18.097  -10.518  -10.075   -9.103   -8.612   -7.889   -6.926   -5.878   -3.129
   -2.498   -2.438   -1.112
            0.693333  0.577350  0.000000
  -19.056  -18.102  -10.526  -10.063   -9.079   -8.599   -7.887   -6.922   -5.867   -3.129
   -2.508   -2.449   -1.133
            0.696667  0.577350  0.000000
  -19.072  -18.107  -10.534  -10.050   -9.056   -8.584   -7.885   -6.919   -5.854   -3.129
   -2.517   -2.461   -1.153
            0.700000  0.577350  0.000000
  -19.087  -18.111  -10.544  -10.036   -9.032   -8.569   -7.885   -6.915   -5.842   -3.128
   -2.527   -2.472   -1.174
            0.703333  0.577350  0.000000
  -19.102  -18.116  -10.554  -10.020   -9.009   -8.554   -7.884   -6.912   -5.829   -3.127
   -2.537   -2.483   -1.195
            0.706667  0.577350  0.000000
  -19.118  -18.121  -10.565  -10.004   -8.986   -8.538   -7.885   -6.909   -5.815   -3.125
   -2.546   -2.494   -1.216
            0.710000  0.577350  0.000000
  -19.133  -18.125  -10.577   -9.986   -8.964   -8.522   -7.885   -6.906   -5.802   -3.123
   -2.555   -2.505   -1.238
            0.713333  0.577350  0.000000
  -19.148  -18.130  -10.590   -9.968   -8.941   -8.505   -7.887   -6.903   -5.788   -3.120
   -2.564   -2.516   -1.260
            0.716667  0.577350  0.000000
  -19.163  -18.134  -10.603   -9.949   -8.919   -8.488   -7.888   -6.900   -5.773   -3.118
   -2.573   -2.526   -1.282
            0.720000  0.577350  0.000000
  -19.178  -18.139  -10.616   -9.930   -8.898   -8.470   -7.890   -6.897   -5.759   -3.115
   -2.582   -2.536   -1.304
            0.723333  0.577350  0.000000
  -19.193  -18.144  -10.630   -9.910   -8.876   -8.452   -7.893   -6.895   -5.744   -3.111
   -2.591   -2.546   -1.326
            0.726667  0.577350  0.000000
  -19.208  -18.148  -10.644   -9.889   -8.855   -8.433   -7.896   -6.892   -5.729   -3.107
   -2.599   -2.556   -1.348
            0.730000  0.577350  0.000000
  -19.223  -18.153  -10.658   -9.868   -8.834   -8.414   -7.899   -6.890   -5.713   -3.103
   -2.607   -2.566   -1.371
            0.733333  0.577350  0.000000
  -19.238  -18.157  -10.673   -9.846   -8.813   -8.394   -7.902   -6.888   -5.697   -3.099
   -2.615   -2.575   -1.394
            0.736667  0.577350  0.000000
  -19.253  -18.161  -10.687   -9.825   -8.793   -8.374   -7.906   -6.886   -5.681   -3.094
   -2.623   -2.584   -1.416
            0.740000  0.577350  0.000000
  -19.267  -18.166  -10.702   -9.802   -8.773   -8.354   -7.911   -6.885   -5.665   -3.089
   -2.630   -2.593   -1.439
            0.743333  0.577350  0.000000
  -19.282  -18.170  -10.717   -9.780   -8.753   -8.333   -7.915   -6.883   -5.649   -3.084
   -2.638   -2.602   -1.462
            0.746667  0.577350  0.000000
  -19.296  -18.174  -10.732   -9.757   -8.733   -8.312   -7.920   -6.882   -5.632   -3.079
   -2.645   -2.611   -1.485
            0.750000  0.577350  0.000000
  -19.310  -18.179  -10.747   -9.734   -8.713   -8.291   -7.926   -6.880   -5.616   -3.073
   -2.651   -2.619   -1.509
            0.753333  0.577350  0.000000
  -19.325  -18.183  -10.763   -9.710   -8.694   -8.269   -7.931   -6.879   -5.599   -3.068
   -2.658   -2.627   -1.532
            0.756667  0.577350  0.000000
  -19.339  -18.187  -10.778   -9.687   -8.675   -8.247   -7.937   -6.878   -5.582   -3.062
   -2.664   -2.635   -1.555
            0.760000  0.577350  0.000000
  -19.353  -18.192  -10.793   -9.663   -8.655   -8.225   -7.943   -6.877   -5.565   -3.056
   -2.670   -2.643   -1.578
            0.763333  0.577350  0.000000
  -19.367  -18.196  -10.808   -9.639   -8.636   -8.203   -7.949   -6.877   -5.548   -3.050
   -2.675   -2.650   -1.602
            0.766667  0.577350  0.000000
  -19.380  -18.200  -10.823   -9.615   -8.618   -8.181   -7.956   -6.876   -5.531   -3.043
   -2.681   -2.657   -1.625
            0.770000  0.577350  0.000000
  -19.394  -18.204  -10.839   -9.590   -8.599   -8.158   -7.962   -6.876   -5.514   -3.037
   -2.685   -2.664   -1.649
            0.773333  0.577350  0.000000
  -19.407  -18.208  -10.854   -9.566   -8.580   -8.136   -7.969   -6.876   -5.497   -3.030
   -2.690   -2.671   -1.672
            0.776667  0.577350  0.000000
  -19.421  -18.212  -10.869   -9.541   -8.561   -8.113   -7.976   -6.875   -5.479   -3.023
   -2.694   -2.677   -1.695
            0.780000  0.577350  0.000000
  -19.434  -18.216  -10.884   -9.516   -8.543   -8.091   -7.984   -6.875   -5.462   -3.017
   -2.698   -2.683   -1.719
            0.783333  0.577350  0.000000
  -19.447  -18.220  -10.899   -9.491   -8.524   -8.068   -7.991   -6.876   -5.445   -3.010
   -2.702   -2.689   -1.742
            0.786667  0.577350  0.000000
  -19.460  -18.224  -10.913   -9.466   -8.506   -8.045   -7.998   -6.876   -5.428   -3.003
   -2.705   -2.694   -1.765
            0.790000  0.577350  0.000000
  -19.473  -18.228  -10.928   -9.441   -8.487   -8.023   -8.006   -6.877   -5.411   -2.996
   -2.708   -2.700   -1.788
            0.793333  0.577350  0.000000
  -19.485  -18.231  -10.943   -9.416   -8.469   -8.000   -8.014   -6.877   -5.394   -2.989
   -2.710   -2.705   -1.811
            0.796667  0.577350  0.000000
  -19.498  -18.235  -10.957   -9.390   -8.450   -7.978   -8.021   -6.878   -5.377   -2.982
   -2.713   -2.710   -1.835
            0.800000  0.577350  0.000000
  -19.510  -18.239  -10.971   -9.365   -8.431   -7.955   -8.029   -6.879   -5.360   -2.975
   -2.714   -2.714   -1.857
            0.803333  0.577350  0.000000
  -19.523  -18.243  -10.986   -9.340   -8.413   -7.933   -8.037   -6.880   -5.344   -2.968
   -2.716   -2.719   -1.880
            0.806667  0.577350  0.000000
  -19.535  -18.246  -11.000   -9.314   -8.394   -7.911   -8.045   -6.881   -5.327   -2.961
   -2.717   -2.723   -1.903
            0.810000  0.577350  0.000000
  -19.547  -18.250  -11.014   -9.289   -8.376   -7.889   -8.053   -6.883   -5.311   -2.954
   -2.718   -2.726   -1.926
            0.813333  0.577350  0.000000
  -19.558  -18.253  -11.027   -9.264   -8.357   -7.868   -8.061   -6.884   -5.295   -2.946
   -2.718   -2.730   -1.948
            0.816667  0.577350  0.000000
  -19.570  -18.257  -11.041   -9.238   -8.338   -7.846   -8.069   -6.886   -5.279   -2.939
   -2.718   -2.733   -1.970
            0.820000  0.577350  0.000000
  -19.581  -18.260  -11.055   -9.213   -8.320   -7.825   -8.077   -6.888   -5.263   -2.932
   -2.718   -2.736   -1.992
            0.823333  0.577350  0.000000
  -19.593  -18.264  -11.068   -9.188   -8.301   -7.804   -8.085   -6.890   -5.248   -2.925
   -2.717   -2.739   -2.014
            0.826667  0.577350  0.000000
  -19.604  -18.267  -11.081   -9.163   -8.282   -7.783   -8.094   -6.892   -5.233   -2.918
   -2.716   -2.741   -2.036
            0.830000  0.577350  0.000000
  -19.615  -18.270  -11.094   -9.138   -8.264   -7.762   -8.102   -6.895   -5.218   -2.910
   -2.715   -2.743   -2.058
            0.833333  0.577350  0.000000
  -19.625  -18.274  -11.107   -9.113   -8.245   -7.742   -8.110   -6.897   -5.203   -2.903
   -2.713   -2.745   -2.079
            0.836667  0.577350  0.000000
  -19.636  -18.277  -11.119   -9.088   -8.226   -7.722   -8.117   -6.900   -5.189   -2.896
   -2.711   -2.747   -2.100
            0.840000  0.577350  0.000000
  -19.646  -18.280  -11.132   -9.063   -8.207   -7.702   -8.125   -6.903   -5.175   -2.888
   -2.709   -2.748   -2.121
            0.843333  0.577350  0.000000
  -19.657  -18.283  -11.144   -9.039   -8.188   -7.683   -8.133   -6.906   -5.161   -2.881
   -2.707   -2.749   -2.142
            0.846667  0.577350  0.000000
  -19.667  -18.286  -11.156   -9.014   -8.169   -7.664   -8.141   -6.909   -5.147   -2.873
   -2.704   -2.750   -2.162
            0.850000  0.577350  0.000000
  -19.677  -18.289  -11.168   -8.990   -8.150   -7.645   -8.149   -6.913   -5.134   -2.865
   -2.701   -2.751   -2.182
            0.853333  0.577350  0.000000
  -19.686  -18.292  -11.179   -8.966   -8.131   -7.627   -8.156   -6.916   -5.121   -2.858
   -2.698   -2.751   -2.202
            0.856667  0.577350  0.000000
  -19.696  -18.295  -11.191   -8.943   -8.112   -7.609   -8.164   -6.920   -5.109   -2.850
   -2.695   -2.751   -2.222
            0.860000  0.577350  0.000000
  -19.705  -18.298  -11.202   -8.919   -8.093   -7.591   -8.171   -6.924   -5.097   -2.842
   -2.692   -2.751   -2.241
            0.863333  0.577350  0.000000
  -19.714  -18.300  -11.213   -8.896   -8.074   -7.574   -8.179   -6.928   -5.085   -2.834
   -2.688   -2.751   -2.260
            0.866667  0.577350  0.000000
  -19.723  -18.303  -11.224   -8.873   -8.055   -7.557   -8.186   -6.933   -5.073   -2.826
   -2.685   -2.751   -2.278
            0.870000  0.577350  0.000000
  -19.732  -18.306  -11.234   -8.850   -8.036   -7.541   -8.193   -6.937   -5.062   -2.818
   -2.681   -2.750   -2.297
            0.873333  0.577350  0.000000
  -19.740  -18.308  -11.245   -8.828   -8.017   -7.525   -8.200   -6.942   -5.051   -2.810
   -2.677   -2.749   -2.315
            0.876667  0.577350  0.000000
  -19.749  -18.311  -11.255   -8.805   -7.998   -7.509   -8.207   -6.947   -5.041   -2.802
   -2.673   -2.748   -2.332
            0.880000  0.577350  0.000000
  -19.757  -18.313  -11.265   -8.784   -7.979   -7.494   -8.213   -6.952   -5.030   -2.793
   -2.669   -2.746   -2.350
            0.883333  0.577350  0.000000
  -19.765  -18.316  -11.274   -8.762   -7.960   -7.479   -8.220   -6.958   -5.021   -2.785
   -2.665   -2.745   -2.367
            0.886667  0.577350  0.000000
  -19.773  -18.318  -11.284   -8.741   -7.941   -7.464   -8.226   -6.963   -5.011   -2.777
   -2.661   -2.743   -2.383
            0.890000  0.577350  0.000000
  -19.780  -18.320  -11.293   -8.720   -7.922   -7.450   -8.233   -6.969   -5.002   -2.768
   -2.658   -2.742   -2.399
            0.893333  0.577350  0.000000
  -19.787  -18.322  -11.302   -8.700   -7.903   -7.437   -8.239   -6.975   -4.993   -2.760
   -2.654   -2.740   -2.415
            0.896667  0.577350  0.000000
  -19.795  -18.324  -11.311   -8.680   -7.885   -7.423   -8.245   -6.982   -4.985   -2.751
   -2.650   -2.737   -2.430
            0.900000  0.577350  0.000000
  -19.801  -18.327  -11.319   -8.660   -7.866   -7.411   -8.251   -6.988   -4.976   -2.743
   -2.646   -2.735   -2.445
            0.903333  0.577350  0.000000
  -19.808  -18.329  -11.327   -8.641   -7.847   -7.398   -8.257   -6.995   -4.969   -2.734
   -2.642   -2.733   -2.460
            0.906667  0.577350  0.000000
  -19.815  -18.331  -11.335   -8.622   -7.829   -7.386   -8.262   -7.002   -4.961   -2.726
   -2.638   -2.730   -2.474
            0.910000  0.577350  0.000000
  -19.821  -18.332  -11.343   -8.604   -7.810   -7.375   -8.268   -7.009   -4.954   -2.717
   -2.634   -2.728   -2.488
            0.913333  0.577350  0.000000
  -19.827  -18.334  -11.350   -8.586   -7.792   -7.364   -8.273   -7.016   -4.947   -2.709
   -2.630   -2.725   -2.501
            0.916667  0.577350  0.000000
  -19.833  -18.336  -11.357   -8.569   -7.773   -7.353   -8.278   -7.024   -4.940   -2.701
   -2.627   -2.723   -2.514
            0.920000  0.577350  0.000000
  -19.838  -18.338  -11.364   -8.552   -7.755   -7.343   -8.283   -7.032   -4.934   -2.692
   -2.623   -2.720   -2.526
            0.923333  0.577350  0.000000
  -19.844  -18.339  -11.371   -8.536   -7.737   -7.333   -8.287   -7.040   -4.928   -2.684
   -2.620   -2.717   -2.538
            0.926667  0.577350  0.000000
  -19.849  -18.341  -11.377   -8.521   -7.719   -7.324   -8.292   -7.048   -4.922   -2.676
   -2.617   -2.714   -2.549
            0.930000  0.577350  0.000000
  -19.854  -18.342  -11.383   -8.505   -7.701   -7.315   -8.296   -7.057   -4.917   -2.669
   -2.613   -2.712   -2.560
            0.933333  0.577350  0.000000
  -19.859  -18.344  -11.389   -8.491   -7.683   -7.307   -8.300   -7.065   -4.912   -2.661
   -2.610   -2.709   -2.571
            0.936667  0.577350  0.000000
  -19.863  -18.345  -11.395   -8.477   -7.666   -7.299   -8.304   -7.074   -4.907   -2.654
   -2.607   -2.706   -2.581
            0.940000  0.577350  0.000000
  -19.867  -18.346  -11.400   -8.464   -7.648   -7.291   -8.308   -7.083   -4.903   -2.647
   -2.604   -2.703   -2.590
            0.943333  0.577350  0.000000
  -19.871  -18.348  -11.405   -8.451   -7.631   -7.284   -8.312   -7.093   -4.898   -2.640
   -2.602   -2.701   -2.599
            0.946667  0.577350  0.000000
  -19.875  -18.349  -11.409   -8.439   -7.614   -7.277   -8.315   -7.102   -4.894   -2.633
   -2.599   -2.698   -2.608
            0.950000  0.577350  0.000000
  -19.879  -18.350  -11.414   -8.428   -7.598   -7.271   -8.318   -7.111   -4.891   -2.627
   -2.597   -2.696   -2.616
            0.953333  0.577350  0.000000
  -19.882  -18.351  -11.418   -8.417   -7.582   -7.265   -8.321   -7.121   -4.887   -2.621
   -2.594   -2.693   -2.624
            0.956667  0.577350  0.000000
  -19.885  -18.352  -11.422   -8.407   -7.566   -7.260   -8.324   -7.131   -4.884   -2.616
   -2.592   -2.691   -2.631
            0.960000  0.577350  0.000000
  -19.888  -18.353  -11.425   -8.397   -7.550   -7.255   -8.327   -7.141   -4.881   -2.610
   -2.590   -2.689   -2.637
            0.963333  0.577350  0.000000
  -19.891  -18.353  -11.429   -8.389   -7.535   -7.250   -8.329   -7.150   -4.878   -2.605
   -2.588   -2.687   -2.643
            0.966667  0.577350  0.000000
  -19.893  -18.354  -11.432   -8.381   -7.520   -7.246   -8.332   -7.160   -4.876   -2.601
   -2.587   -2.685   -2.649
            0.970000  0.577350  0.000000
  -19.895  -18.355  -11.435   -8.374   -7.506   -7.242   -8.334   -7.170   -4.874   -2.597
   -2.585   -2.683   -2.654
            0.973333  0.577350  0.000000
  -19.897  -18.355  -11.437   -8.367   -7.493   -7.238   -8.335   -7.179   -4.872   -2.593
   -2.584   -2.681   -2.658
            0.976667  0.577350  0.000000
  -19.899  -18.356  -11.439   -8.361   -7.480   -7.235   -8.337   -7.188   -4.870   -2.589
   -2.582   -2.680   -2.662
            0.980000  0.577350  0.000000
  -19.901  -18.356  -11.441   -8.356   -7.469   -7.233   -8.338   -7.197   -4.868   -2.587
   -2.581   -2.679   -2.666
            0.983333  0.577350  0.000000
  -19.902  -18.357  -11.443   -8.352   -7.458   -7.231   -8.340   -7.205   -4.867   -2.584
   -2.580   -2.678   -2.669
            0.986667  0.577350  0.000000
  -19.903  -18.357  -11.444   -8.349   -7.449   -7.229   -8.341   -7.212   -4.866   -2.582
   -2.580   -2.677   -2.671
            0.990000  0.577350  0.000000
  -19.904  -18.357  -11.445   -8.346   -7.442   -7.227   -8.341   -7.218   -4.865   -2.580
   -2.579   -2.676   -2.673
            0.993333  0.577350  0.000000
  -19.904  -18.358  -11.446   -8.344   -7.436   -7.226   -8.342   -7.222   -4.865   -2.579
   -2.579   -2.676   -2.674
            0.996667  0.577350  0.000000
  -19.905  -18.358  -11.446   -8.343   -7.433   -7.226   -8.342   -7.225   -4.864   -2.579
   -2.578   -2.675   -2.675
            1.000000  0.577350  0.000000
  -19.905  -18.358  -11.446   -8.342   -7.431   -7.226   -8.342   -7.226   -4.864   -2.578
   -2.578   -2.675   -2.675


==> anc/fig03/bands17.dat <==
 &plot nbnd=  17, nks=   474 /
            0.000000  0.000000  0.000000
  -73.986  -40.346  -40.461  -40.346  -19.905  -18.358  -11.446   -8.342   -7.431   -7.226
   -8.342   -7.226   -4.864   -2.578   -2.578   -2.675   -2.675
            0.000000  0.003337  0.000000
  -73.986  -40.346  -40.461  -40.346  -19.905  -18.358  -11.446   -8.343   -7.433   -7.226
   -8.342   -7.225   -4.864   -2.578   -2.579   -2.675   -2.675
            0.000000  0.006675  0.000000
  -73.986  -40.346  -40.461  -40.346  -19.904  -18.358  -11.446   -8.344   -7.436   -7.226
   -8.342   -7.222   -4.865   -2.579   -2.579   -2.676   -2.674
            0.000000  0.010012  0.000000
  -73.986  -40.346  -40.461  -40.346  -19.904  -18.357  -11.445   -8.346   -7.442   -7.227
   -8.341   -7.217   -4.865   -2.579   -2.580   -2.676   -2.673
            0.000000  0.013349  0.000000
  -73.986  -40.346  -40.461  -40.346  -19.903  -18.357  -11.444   -8.349   -7.449   -7.229
   -8.341   -7.212   -4.866   -2.580   -2.582   -2.677   -2.671
            0.000000  0.016686  0.000000
  -73.986  -40.346  -40.461  -40.346  -19.902  -18.357  -11.443   -8.352   -7.458   -7.231
   -8.340   -7.205   -4.867   -2.580   -2.584   -2.678   -2.669
            0.000000  0.020024  0.000000
  -73.986  -40.346  -40.461  -40.346  -19.901  -18.356  -11.441   -8.356   -7.469   -7.233
   -8.338   -7.197   -4.868   -2.581   -2.586   -2.679   -2.666
            0.000000  0.023361  0.000000
  -73.986  -40.347  -40.461  -40.346  -19.899  -18.356  -11.439   -8.361   -7.481   -7.235
   -8.337   -7.188   -4.870   -2.582   -2.589   -2.680   -2.662
            0.000000  0.026698  0.000000
  -73.986  -40.347  -40.461  -40.346  -19.897  -18.355  -11.437   -8.367   -7.493   -7.238
   -8.335   -7.179   -4.872   -2.584   -2.593   -2.681   -2.658
            0.000000  0.030036  0.000000
  -73.986  -40.348  -40.461  -40.346  -19.895  -18.355  -11.435   -8.374   -7.507   -7.242
   -8.334   -7.170   -4.874   -2.585   -2.596   -2.683   -2.654
            0.000000  0.033373  0.000000
  -73.986  -40.348  -40.461  -40.346  -19.893  -18.354  -11.432   -8.381   -7.521   -7.246
   -8.331   -7.160   -4.876   -2.587   -2.600   -2.685   -2.649
            0.000000  0.036710  0.000000
  -73.986  -40.349  -40.461  -40.346  -19.891  -18.353  -11.429   -8.389   -7.535   -7.250
   -8.329   -7.151   -4.878   -2.588   -2.605   -2.687   -2.643
            0.000000  0.040047  0.000000
  -73.986  -40.349  -40.460  -40.346  -19.888  -18.353  -11.426   -8.398   -7.550   -7.254
   -8.327   -7.141   -4.881   -2.590   -2.610   -2.689   -2.637
            0.000000  0.043385  0.000000
  -73.986  -40.350  -40.460  -40.347  -19.885  -18.352  -11.422   -8.407   -7.566   -7.259
   -8.324   -7.131   -4.884   -2.592   -2.615   -2.691   -2.631
            0.000000  0.046722  0.000000
  -73.986  -40.350  -40.460  -40.347  -19.882  -18.351  -11.418   -8.417   -7.582   -7.264
   -8.321   -7.122   -4.887   -2.594   -2.621   -2.693   -2.624
            0.000000  0.050059  0.000000
  -73.986  -40.351  -40.460  -40.347  -19.879  -18.350  -11.414   -8.428   -7.599   -7.270
   -8.318   -7.112   -4.890   -2.597   -2.627   -2.695   -2.616
            0.000000  0.053397  0.000000
  -73.986  -40.352  -40.460  -40.347  -19.875  -18.349  -11.410   -8.439   -7.615   -7.276
   -8.315   -7.103   -4.894   -2.599   -2.633   -2.698   -2.609
            0.000000  0.056734  0.000000
  -73.986  -40.353  -40.460  -40.347  -19.871  -18.348  -11.405   -8.451   -7.632   -7.282
   -8.311   -7.094   -4.898   -2.602   -2.640   -2.700   -2.600
            0.000000  0.060071  0.000000
  -73.986  -40.353  -40.460  -40.347  -19.867  -18.346  -11.400   -8.464   -7.649   -7.289
   -8.308   -7.085   -4.902   -2.604   -2.646   -2.702   -2.591
            0.000000  0.063408  0.000000
  -73.986  -40.354  -40.459  -40.348  -19.863  -18.345  -11.395   -8.477   -7.667   -7.296
   -8.304   -7.076   -4.907   -2.607   -2.654   -2.705   -2.582
            0.000000  0.066746  0.000000
  -73.986  -40.355  -40.459  -40.348  -19.858  -18.344  -11.389   -8.491   -7.685   -7.303
   -8.300   -7.068   -4.912   -2.610   -2.661   -2.707   -2.572
            0.000000  0.070083  0.000000
  -73.986  -40.356  -40.459  -40.348  -19.854  -18.342  -11.383   -8.506   -7.703   -7.311
   -8.296   -7.060   -4.917   -2.613   -2.669   -2.710   -2.562
            0.000000  0.073420  0.000000
  -73.986  -40.357  -40.459  -40.348  -19.849  -18.341  -11.377   -8.521   -7.721   -7.319
   -8.291   -7.052   -4.922   -2.616   -2.676   -2.712   -2.551
            0.000000  0.076758  0.000000
  -73.986  -40.358  -40.459  -40.349  -19.844  -18.339  -11.371   -8.537   -7.739   -7.327
   -8.287   -7.044   -4.928   -2.620   -2.684   -2.714   -2.540
            0.000000  0.080095  0.000000
  -73.985  -40.360  -40.458  -40.349  -19.838  -18.338  -11.364   -8.553   -7.758   -7.336
   -8.282   -7.037   -4.934   -2.623   -2.692   -2.717   -2.529
            0.000000  0.083432  0.000000
  -73.985  -40.361  -40.458  -40.349  -19.833  -18.336  -11.357   -8.570   -7.777   -7.344
   -8.277   -7.030   -4.941   -2.627   -2.701   -2.719   -2.517
            0.000000  0.086769  0.000000
  -73.985  -40.362  -40.458  -40.349  -19.827  -18.334  -11.350   -8.587   -7.796   -7.354
   -8.272   -7.024   -4.947   -2.630   -2.709   -2.721   -2.505
            0.000000  0.090107  0.000000
  -73.985  -40.363  -40.458  -40.350  -19.821  -18.332  -11.343   -8.605   -7.815   -7.363
   -8.267   -7.017   -4.954   -2.634   -2.717   -2.723   -2.492
            0.000000  0.093444  0.000000
  -73.985  -40.364  -40.458  -40.350  -19.814  -18.330  -11.335   -8.623   -7.834   -7.373
   -8.261   -7.011   -4.962   -2.638   -2.726   -2.724   -2.479
            0.000000  0.096781  0.000000
  -73.985  -40.366  -40.457  -40.350  -19.808  -18.328  -11.327   -8.642   -7.853   -7.383
   -8.256   -7.006   -4.969   -2.641   -2.734   -2.726   -2.466
            0.000000  0.100119  0.000000
  -73.985  -40.367  -40.457  -40.351  -19.801  -18.326  -11.319   -8.661   -7.873   -7.393
   -8.250   -7.000   -4.977   -2.645   -2.742   -2.727   -2.452
            0.000000  0.103456  0.000000
  -73.985  -40.369  -40.457  -40.351  -19.794  -18.324  -11.310   -8.681   -7.893   -7.403
   -8.244   -6.995   -4.986   -2.649   -2.751   -2.728   -2.438
            0.000000  0.106793  0.000000
  -73.984  -40.370  -40.457  -40.351  -19.787  -18.322  -11.302   -8.701   -7.912   -7.414
   -8.238   -6.991   -4.994   -2.653   -2.759   -2.729   -2.424
            0.000000  0.110130  0.000000
  -73.984  -40.372  -40.456  -40.352  -19.780  -18.320  -11.293   -8.722   -7.932   -7.425
   -8.231   -6.987   -5.004   -2.657   -2.767   -2.730   -2.409
            0.000000  0.113468  0.000000
  -73.984  -40.373  -40.456  -40.352  -19.772  -18.318  -11.284   -8.743   -7.953   -7.436
   -8.225   -6.983   -5.013   -2.662   -2.776   -2.731   -2.394
            0.000000  0.116805  0.000000
  -73.984  -40.375  -40.456  -40.352  -19.765  -18.315  -11.274   -8.764   -7.973   -7.448
   -8.218   -6.979   -5.023   -2.666   -2.783   -2.731   -2.378
            0.000000  0.120142  0.000000
  -73.984  -40.376  -40.455  -40.353  -19.757  -18.313  -11.264   -8.786   -7.993   -7.459
   -8.211   -6.976   -5.033   -2.670   -2.791   -2.731   -2.363
            0.000000  0.123480  0.000000
  -73.984  -40.378  -40.455  -40.353  -19.749  -18.311  -11.255   -8.808   -8.014   -7.471
   -8.204   -6.973   -5.043   -2.674   -2.799   -2.730   -2.347
            0.000000  0.126817  0.000000
  -73.983  -40.380  -40.455  -40.353  -19.740  -18.308  -11.244   -8.830   -8.034   -7.483
   -8.197   -6.971   -5.054   -2.679   -2.806   -2.730   -2.331
            0.000000  0.130154  0.000000
  -73.983  -40.381  -40.454  -40.354  -19.732  -18.306  -11.234   -8.853   -8.055   -7.495
   -8.189   -6.968   -5.065   -2.683   -2.814   -2.729   -2.314
            0.000000  0.133491  0.000000
  -73.983  -40.383  -40.454  -40.354  -19.723  -18.303  -11.224   -8.876   -8.075   -7.508
   -8.182   -6.967   -5.077   -2.687   -2.821   -2.728   -2.298
            0.000000  0.136829  0.000000
  -73.983  -40.385  -40.454  -40.355  -19.714  -18.300  -11.213   -8.899   -8.096   -7.520
   -8.174   -6.965   -5.089   -2.692   -2.827   -2.726   -2.281
            0.000000  0.140166  0.000000
  -73.983  -40.387  -40.453  -40.355  -19.705  -18.298  -11.202   -8.923   -8.117   -7.533
   -8.166   -6.964   -5.101   -2.696   -2.834   -2.724   -2.264
            0.000000  0.143503  0.000000
  -73.983  -40.389  -40.453  -40.355  -19.695  -18.295  -11.191   -8.947   -8.138   -7.546
   -8.158   -6.963   -5.113   -2.701   -2.840   -2.722   -2.246
            0.000000  0.146841  0.000000
  -73.983  -40.391  -40.453  -40.356  -19.686  -18.292  -11.180   -8.971   -8.160   -7.559
   -8.150   -6.963   -5.126   -2.705   -2.846   -2.719   -2.229
            0.000000  0.150178  0.000000
  -73.983  -40.392  -40.452  -40.356  -19.676  -18.289  -11.168   -8.995   -8.181   -7.572
   -8.142   -6.963   -5.139   -2.709   -2.852   -2.716   -2.211
            0.000000  0.153515  0.000000
  -73.983  -40.394  -40.452  -40.357  -19.666  -18.286  -11.156   -9.020   -8.202   -7.585
   -8.133   -6.963   -5.153   -2.714   -2.857   -2.713   -2.193
            0.000000  0.156852  0.000000
  -73.982  -40.396  -40.452  -40.357  -19.656  -18.283  -11.145   -9.045   -8.223   -7.599
   -8.124   -6.963   -5.167   -2.718   -2.862   -2.709   -2.175
            0.000000  0.160190  0.000000
  -73.982  -40.398  -40.451  -40.358  -19.646  -18.280  -11.132   -9.069   -8.245   -7.612
   -8.116   -6.964   -5.181   -2.723   -2.867   -2.705   -2.157
            0.000000  0.163527  0.000000
  -73.982  -40.401  -40.451  -40.358  -19.636  -18.277  -11.120   -9.095   -8.267   -7.626
   -8.107   -6.965   -5.196   -2.727   -2.871   -2.700   -2.138
            0.000000  0.166864  0.000000
  -73.982  -40.403  -40.450  -40.359  -19.625  -18.274  -11.108   -9.120   -8.288   -7.640
   -8.098   -6.967   -5.211   -2.731   -2.875   -2.695   -2.120
            0.000000  0.170202  0.000000
  -73.982  -40.405  -40.450  -40.359  -19.614  -18.270  -11.095   -9.145   -8.310   -7.653
   -8.088   -6.968   -5.226   -2.735   -2.879   -2.690   -2.101
            0.000000  0.173539  0.000000
  -73.982  -40.407  -40.450  -40.360  -19.603  -18.267  -11.083   -9.171   -8.332   -7.667
   -8.079   -6.970   -5.241   -2.740   -2.882   -2.685   -2.082
            0.000000  0.176876  0.000000
  -73.982  -40.409  -40.449  -40.360  -19.592  -18.264  -11.070   -9.196   -8.354   -7.681
   -8.069   -6.973   -5.257   -2.744   -2.885   -2.679   -2.063
            0.000000  0.180213  0.000000
  -73.982  -40.411  -40.449  -40.361  -19.581  -18.260  -11.057   -9.222   -8.375   -7.695
   -8.060   -6.975   -5.273   -2.748   -2.888   -2.672   -2.044
            0.000000  0.183551  0.000000
  -73.982  -40.414  -40.448  -40.361  -19.569  -18.257  -11.044   -9.248   -8.397   -7.710
   -8.050   -6.978   -5.289   -2.752   -2.890   -2.665   -2.025
            0.000000  0.186888  0.000000
  -73.982  -40.416  -40.448  -40.362  -19.558  -18.253  -11.031   -9.273   -8.419   -7.724
   -8.040   -6.981   -5.306   -2.756   -2.892   -2.658   -2.006
            0.000000  0.190225  0.000000
  -73.982  -40.418  -40.447  -40.362  -19.546  -18.250  -11.017   -9.299   -8.442   -7.738
   -8.030   -6.984   -5.323   -2.759   -2.894   -2.651   -1.987
            0.000000  0.193563  0.000000
  -73.982  -40.420  -40.447  -40.363  -19.534  -18.246  -11.004   -9.325   -8.464   -7.752
   -8.020   -6.988   -5.340   -2.763   -2.895   -2.643   -1.968
            0.000000  0.196900  0.000000
  -73.983  -40.423  -40.447  -40.363  -19.522  -18.243  -10.990   -9.351   -8.486   -7.767
   -8.010   -6.992   -5.357   -2.767   -2.896   -2.635   -1.948
            0.000000  0.200237  0.000000
  -73.983  -40.425  -40.446  -40.364  -19.510  -18.239  -10.977   -9.377   -8.508   -7.781
   -8.000   -6.996   -5.375   -2.770   -2.897   -2.626   -1.929
            0.000000  0.203574  0.000000
  -73.983  -40.428  -40.446  -40.364  -19.497  -18.235  -10.963   -9.402   -8.530   -7.796
   -7.989   -7.000   -5.393   -2.774   -2.897   -2.617   -1.909
            0.000000  0.206912  0.000000
  -73.983  -40.430  -40.445  -40.365  -19.485  -18.232  -10.949   -9.428   -8.553   -7.810
   -7.979   -7.004   -5.411   -2.777   -2.897   -2.608   -1.890
            0.000000  0.210249  0.000000
  -73.983  -40.432  -40.445  -40.366  -19.472  -18.228  -10.936   -9.453   -8.575   -7.825
   -7.969   -7.009   -5.429   -2.780   -2.897   -2.598   -1.871
            0.000000  0.213586  0.000000
  -73.983  -40.435  -40.444  -40.366  -19.459  -18.224  -10.922   -9.479   -8.598   -7.839
   -7.958   -7.014   -5.447   -2.783   -2.897   -2.588   -1.851
            0.000000  0.216924  0.000000
  -73.983  -40.437  -40.444  -40.367  -19.446  -18.220  -10.908   -9.504   -8.620   -7.854
   -7.947   -7.019   -5.466   -2.786   -2.896   -2.578   -1.832
            0.000000  0.220261  0.000000
  -73.982  -40.440  -40.443  -40.367  -19.433  -18.216  -10.895   -9.529   -8.643   -7.868
   -7.937   -7.024   -5.484   -2.788   -2.895   -2.567   -1.812
            0.000000  0.223598  0.000000
  -73.982  -40.442  -40.443  -40.368  -19.420  -18.212  -10.881   -9.554   -8.665   -7.883
   -7.926   -7.029   -5.503   -2.791   -2.893   -2.556   -1.793
            0.000000  0.226935  0.000000
  -73.982  -40.445  -40.442  -40.369  -19.407  -18.208  -10.867   -9.579   -8.687   -7.897
   -7.915   -7.034   -5.522   -2.793   -2.891   -2.545   -1.773
            0.000000  0.230273  0.000000
  -73.982  -40.447  -40.442  -40.369  -19.393  -18.204  -10.854   -9.604   -8.710   -7.912
   -7.905   -7.040   -5.541   -2.796   -2.889   -2.533   -1.754
            0.000000  0.233610  0.000000
  -73.982  -40.450  -40.441  -40.370  -19.380  -18.200  -10.841   -9.628   -8.733   -7.926
   -7.894   -7.045   -5.560   -2.798   -2.886   -2.521   -1.735
            0.000000  0.236947  0.000000
  -73.982  -40.452  -40.441  -40.370  -19.366  -18.196  -10.827   -9.652   -8.755   -7.941
   -7.883   -7.051   -5.579   -2.800   -2.884   -2.509   -1.715
            0.000000  0.240285  0.000000
  -73.982  -40.455  -40.441  -40.371  -19.352  -18.192  -10.814   -9.676   -8.778   -7.955
   -7.872   -7.057   -5.598   -2.801   -2.881   -2.497   -1.696
            0.000000  0.243622  0.000000
  -73.982  -40.457  -40.440  -40.371  -19.338  -18.188  -10.802   -9.700   -8.800   -7.970
   -7.861   -7.063   -5.618   -2.803   -2.877   -2.484   -1.677
            0.000000  0.246959  0.000000
  -73.982  -40.460  -40.440  -40.372  -19.324  -18.184  -10.789   -9.723   -8.823   -7.984
   -7.851   -7.069   -5.637   -2.804   -2.873   -2.471   -1.658
            0.000000  0.250296  0.000000
  -73.981  -40.463  -40.439  -40.373  -19.310  -18.179  -10.777   -9.745   -8.845   -7.998
   -7.840   -7.075   -5.656   -2.806   -2.869   -2.458   -1.639
            0.000000  0.253634  0.000000
  -73.981  -40.465  -40.439  -40.373  -19.296  -18.175  -10.765   -9.768   -8.868   -8.013
   -7.829   -7.081   -5.675   -2.807   -2.865   -2.445   -1.620
            0.000000  0.256971  0.000000
  -73.981  -40.468  -40.438  -40.374  -19.282  -18.171  -10.754   -9.790   -8.890   -8.027
   -7.818   -7.088   -5.695   -2.808   -2.860   -2.431   -1.601
            0.000000  0.260308  0.000000
  -73.981  -40.470  -40.438  -40.375  -19.267  -18.167  -10.743   -9.811   -8.913   -8.041
   -7.807   -7.094   -5.714   -2.808   -2.855   -2.417   -1.583
            0.000000  0.263645  0.000000
  -73.981  -40.473  -40.437  -40.375  -19.253  -18.162  -10.732   -9.831   -8.935   -8.055
   -7.796   -7.100   -5.733   -2.809   -2.850   -2.403   -1.564
            0.000000  0.266983  0.000000
  -73.981  -40.476  -40.437  -40.376  -19.238  -18.158  -10.722   -9.852   -8.958   -8.069
   -7.785   -7.107   -5.752   -2.809   -2.844   -2.389   -1.546
            0.000000  0.270320  0.000000
  -73.980  -40.478  -40.436  -40.376  -19.224  -18.154  -10.713   -9.871   -8.980   -8.083
   -7.774   -7.113   -5.771   -2.809   -2.838   -2.375   -1.527
            0.000000  0.273657  0.000000
  -73.980  -40.481  -40.436  -40.377  -19.209  -18.149  -10.704   -9.890   -9.002   -8.097
   -7.764   -7.120   -5.790   -2.809   -2.832   -2.360   -1.509
            0.000000  0.276995  0.000000
  -73.980  -40.484  -40.435  -40.378  -19.194  -18.145  -10.696   -9.907   -9.025   -8.111
   -7.753   -7.126   -5.809   -2.809   -2.825   -2.345   -1.491
            0.000000  0.280332  0.000000
  -73.980  -40.486  -40.434  -40.378  -19.179  -18.140  -10.689   -9.924   -9.047   -8.125
   -7.742   -7.133   -5.827   -2.809   -2.818   -2.330   -1.473
            0.000000  0.283669  0.000000
  -73.979  -40.489  -40.434  -40.379  -19.164  -18.136  -10.683   -9.940   -9.069   -8.139
   -7.731   -7.139   -5.846   -2.808   -2.811   -2.316   -1.455
            0.000000  0.287006  0.000000
  -73.979  -40.491  -40.433  -40.379  -19.149  -18.132  -10.678   -9.955   -9.091   -8.153
   -7.720   -7.146   -5.864   -2.807   -2.804   -2.300   -1.438
            0.000000  0.290344  0.000000
  -73.979  -40.494  -40.433  -40.380  -19.134  -18.127  -10.674   -9.969   -9.113   -8.166
   -7.709   -7.152   -5.882   -2.806   -2.796   -2.285   -1.420
            0.000000  0.293681  0.000000
  -73.979  -40.497  -40.432  -40.381  -19.119  -18.123  -10.672   -9.981   -9.135   -8.180
   -7.699   -7.159   -5.900   -2.805   -2.788   -2.270   -1.403
            0.000000  0.297018  0.000000
  -73.979  -40.499  -40.432  -40.381  -19.104  -18.118  -10.670   -9.992   -9.157   -8.193
   -7.688   -7.165   -5.917   -2.804   -2.780   -2.255   -1.386
            0.000000  0.300356  0.000000
  -73.979  -40.502  -40.431  -40.382  -19.089  -18.114  -10.670  -10.002   -9.179   -8.207
   -7.677   -7.172   -5.935   -2.802   -2.771   -2.239   -1.369
            0.000000  0.303693  0.000000
  -73.979  -40.504  -40.431  -40.382  -19.074  -18.109  -10.671  -10.011   -9.201   -8.220
   -7.667   -7.178   -5.952   -2.800   -2.763   -2.224   -1.352
            0.000000  0.307030  0.000000
  -73.978  -40.507  -40.430  -40.383  -19.058  -18.105  -10.673  -10.018   -9.223   -8.233
   -7.656   -7.185   -5.968   -2.798   -2.754   -2.208   -1.336
            0.000000  0.310367  0.000000
  -73.978  -40.510  -40.430  -40.384  -19.043  -18.100  -10.677  -10.024   -9.244   -8.246
   -7.645   -7.191   -5.985   -2.796   -2.745   -2.193   -1.319
            0.000000  0.313705  0.000000
  -73.978  -40.512  -40.429  -40.384  -19.028  -18.096  -10.682  -10.028   -9.266   -8.259
   -7.635   -7.197   -6.001   -2.793   -2.736   -2.177   -1.303
            0.000000  0.317042  0.000000
  -73.978  -40.515  -40.429  -40.385  -19.013  -18.091  -10.689  -10.031   -9.287   -8.272
   -7.624   -7.204   -6.017   -2.791   -2.726   -2.162   -1.287
            0.000000  0.320379  0.000000
  -73.978  -40.517  -40.428  -40.385  -18.997  -18.087  -10.696  -10.032   -9.309   -8.284
   -7.614   -7.210   -6.032   -2.788   -2.717   -2.146   -1.271
            0.000000  0.323717  0.000000
  -73.978  -40.520  -40.428  -40.386  -18.982  -18.082  -10.705  -10.032   -9.330   -8.297
   -7.604   -7.216   -6.047   -2.785   -2.707   -2.130   -1.255
            0.000000  0.327054  0.000000
  -73.978  -40.522  -40.427  -40.387  -18.967  -18.078  -10.716  -10.031   -9.351   -8.310
   -7.593   -7.222   -6.062   -2.781   -2.697   -2.115   -1.240
            0.000000  0.330391  0.000000
  -73.978  -40.525  -40.427  -40.387  -18.951  -18.073  -10.727  -10.029   -9.372   -8.322
   -7.583   -7.228   -6.076   -2.777   -2.687   -2.099   -1.224
            0.000000  0.333728  0.000000
  -73.978  -40.528  -40.426  -40.388  -18.936  -18.069  -10.739  -10.026   -9.393   -8.334
   -7.573   -7.234   -6.090   -2.774   -2.677   -2.084   -1.209
            0.000000  0.337066  0.000000
  -73.978  -40.530  -40.426  -40.388  -18.921  -18.064  -10.752  -10.022   -9.413   -8.346
   -7.563   -7.240   -6.103   -2.769   -2.667   -2.068   -1.194
            0.000000  0.340403  0.000000
  -73.978  -40.533  -40.425  -40.389  -18.905  -18.060  -10.766  -10.017   -9.434   -8.358
   -7.553   -7.246   -6.116   -2.765   -2.657   -2.053   -1.180
            0.000000  0.343740  0.000000
  -73.978  -40.535  -40.425  -40.390  -18.890  -18.055  -10.781  -10.011   -9.454   -8.370
   -7.543   -7.252   -6.129   -2.760   -2.647   -2.038   -1.165
            0.000000  0.347078  0.000000
  -73.978  -40.538  -40.424  -40.390  -18.875  -18.051  -10.796  -10.004   -9.474   -8.382
   -7.533   -7.258   -6.141   -2.755   -2.636   -2.022   -1.151
            0.000000  0.350415  0.000000
  -73.978  -40.540  -40.424  -40.391  -18.860  -18.046  -10.812   -9.997   -9.495   -8.394
   -7.523   -7.263   -6.153   -2.750   -2.626   -2.007   -1.137
            0.000000  0.353752  0.000000
  -73.978  -40.543  -40.423  -40.391  -18.844  -18.042  -10.828   -9.990   -9.515   -8.405
   -7.514   -7.269   -6.164   -2.745   -2.616   -1.992   -1.123
            0.000000  0.357089  0.000000
  -73.978  -40.545  -40.423  -40.392  -18.829  -18.038  -10.845   -9.982   -9.534   -8.417
   -7.504   -7.274   -6.175   -2.740   -2.605   -1.977   -1.110
            0.000000  0.360427  0.000000
  -73.978  -40.547  -40.423  -40.392  -18.814  -18.033  -10.862   -9.973   -9.554   -8.428
   -7.495   -7.280   -6.185   -2.734   -2.595   -1.963   -1.096
            0.000000  0.363764  0.000000
  -73.977  -40.550  -40.422  -40.393  -18.799  -18.029  -10.879   -9.965   -9.573   -8.439
   -7.486   -7.285   -6.195   -2.728   -2.585   -1.948   -1.083
            0.000000  0.367101  0.000000
  -73.977  -40.552  -40.422  -40.394  -18.784  -18.025  -10.896   -9.956   -9.593   -8.450
   -7.476   -7.290   -6.204   -2.721   -2.574   -1.933   -1.070
            0.000000  0.370439  0.000000
  -73.977  -40.555  -40.421  -40.394  -18.769  -18.020  -10.914   -9.947   -9.612   -8.461
   -7.467   -7.296   -6.213   -2.715   -2.564   -1.919   -1.057
            0.000000  0.373776  0.000000
  -73.977  -40.557  -40.421  -40.395  -18.755  -18.016  -10.932   -9.937   -9.630   -8.471
   -7.458   -7.301   -6.222   -2.708   -2.554   -1.905   -1.045
            0.000000  0.377113  0.000000
  -73.977  -40.559  -40.420  -40.395  -18.740  -18.012  -10.949   -9.928   -9.649   -8.482
   -7.450   -7.306   -6.230   -2.702   -2.543   -1.891   -1.032
            0.000000  0.380450  0.000000
  -73.976  -40.562  -40.420  -40.396  -18.725  -18.007  -10.967   -9.919   -9.668   -8.492
   -7.441   -7.311   -6.237   -2.695   -2.533   -1.877   -1.020
            0.000000  0.383788  0.000000
  -73.976  -40.564  -40.419  -40.396  -18.711  -18.003  -10.985   -9.910   -9.686   -8.503
   -7.433   -7.315   -6.244   -2.687   -2.522   -1.863   -1.008
            0.000000  0.387125  0.000000
  -73.976  -40.566  -40.419  -40.397  -18.696  -17.999  -11.003   -9.900   -9.704   -8.513
   -7.424   -7.320   -6.250   -2.680   -2.512   -1.850   -0.997
            0.000000  0.390462  0.000000
  -73.975  -40.568  -40.418  -40.397  -18.682  -17.995  -11.021   -9.891   -9.722   -8.523
   -7.416   -7.325   -6.256   -2.673   -2.501   -1.837   -0.985
            0.000000  0.393800  0.000000
  -73.975  -40.571  -40.418  -40.398  -18.668  -17.991  -11.039   -9.882   -9.739   -8.532
   -7.408   -7.329   -6.262   -2.665   -2.491   -1.824   -0.974
            0.000000  0.397137  0.000000
  -73.975  -40.573  -40.418  -40.399  -18.654  -17.987  -11.056   -9.873   -9.757   -8.542
   -7.400   -7.334   -6.267   -2.657   -2.480   -1.811   -0.963
            0.000000  0.400474  0.000000
  -73.974  -40.575  -40.417  -40.399  -18.640  -17.983  -11.074   -9.864   -9.774   -8.552
   -7.392   -7.338   -6.271   -2.649   -2.470   -1.798   -0.952
            0.000000  0.403811  0.000000
  -73.974  -40.577  -40.417  -40.400  -18.626  -17.979  -11.092   -9.856   -9.791   -8.561
   -7.384   -7.343   -6.275   -2.641   -2.459   -1.786   -0.942
            0.000000  0.407149  0.000000
  -73.973  -40.579  -40.416  -40.400  -18.612  -17.975  -11.109   -9.847   -9.808   -8.570
   -7.377   -7.347   -6.278   -2.633   -2.448   -1.774   -0.932
            0.000000  0.410486  0.000000
  -73.973  -40.581  -40.416  -40.401  -18.598  -17.971  -11.126   -9.839   -9.824   -8.579
   -7.369   -7.351   -6.282   -2.625   -2.437   -1.762   -0.921
            0.000000  0.413823  0.000000
  -73.973  -40.583  -40.416  -40.401  -18.585  -17.967  -11.143   -9.831   -9.840   -8.588
   -7.362   -7.355   -6.284   -2.616   -2.426   -1.750   -0.912
            0.000000  0.417161  0.000000
  -73.972  -40.585  -40.415  -40.402  -18.572  -17.963  -11.160   -9.824   -9.856   -8.597
   -7.355   -7.359   -6.286   -2.608   -2.415   -1.739   -0.902
            0.000000  0.420498  0.000000
  -73.972  -40.587  -40.415  -40.402  -18.558  -17.960  -11.177   -9.816   -9.872   -8.605
   -7.348   -7.362   -6.288   -2.600   -2.404   -1.728   -0.893
            0.000000  0.423835  0.000000
  -73.971  -40.589  -40.414  -40.402  -18.545  -17.956  -11.193   -9.809   -9.887   -8.614
   -7.341   -7.366   -6.289   -2.591   -2.392   -1.717   -0.884
            0.000000  0.427172  0.000000
  -73.971  -40.591  -40.414  -40.403  -18.532  -17.952  -11.210   -9.802   -9.903   -8.622
   -7.335   -7.370   -6.290   -2.583   -2.381   -1.706   -0.875
            0.000000  0.430510  0.000000
  -73.971  -40.593  -40.414  -40.403  -18.520  -17.949  -11.226   -9.796   -9.917   -8.630
   -7.328   -7.373   -6.290   -2.574   -2.369   -1.696   -0.866
            0.000000  0.433847  0.000000
  -73.971  -40.595  -40.413  -40.404  -18.507  -17.945  -11.242   -9.789   -9.932   -8.638
   -7.322   -7.377   -6.290   -2.566   -2.357   -1.686   -0.857
            0.000000  0.437184  0.000000
  -73.971  -40.597  -40.413  -40.404  -18.495  -17.942  -11.257   -9.783   -9.946   -8.645
   -7.315   -7.380   -6.290   -2.557   -2.345   -1.676   -0.849
            0.000000  0.440522  0.000000
  -73.971  -40.598  -40.413  -40.405  -18.483  -17.938  -11.273   -9.777   -9.961   -8.653
   -7.309   -7.383   -6.289   -2.549   -2.333   -1.667   -0.841
            0.000000  0.443859  0.000000
  -73.971  -40.600  -40.412  -40.405  -18.471  -17.935  -11.288   -9.772   -9.974   -8.660
   -7.303   -7.387   -6.288   -2.540   -2.321   -1.657   -0.833
            0.000000  0.447196  0.000000
  -73.971  -40.602  -40.412  -40.405  -18.459  -17.931  -11.303   -9.767   -9.988   -8.668
   -7.297   -7.390   -6.286   -2.532   -2.308   -1.648   -0.826
            0.000000  0.450533  0.000000
  -73.971  -40.603  -40.412  -40.406  -18.447  -17.928  -11.318   -9.761  -10.001   -8.675
   -7.291   -7.393   -6.284   -2.523   -2.295   -1.640   -0.818
            0.000000  0.453871  0.000000
  -73.971  -40.605  -40.411  -40.406  -18.436  -17.925  -11.332   -9.757  -10.014   -8.681
   -7.286   -7.396   -6.282   -2.515   -2.283   -1.631   -0.811
            0.000000  0.457208  0.000000
  -73.971  -40.607  -40.411  -40.407  -18.425  -17.922  -11.346   -9.752  -10.027   -8.688
   -7.280   -7.398   -6.280   -2.506   -2.270   -1.623   -0.804
            0.000000  0.460545  0.000000
  -73.971  -40.608  -40.411  -40.407  -18.414  -17.919  -11.360   -9.748  -10.039   -8.695
   -7.275   -7.401   -6.277   -2.498   -2.257   -1.615   -0.797
            0.000000  0.463883  0.000000
  -73.971  -40.610  -40.410  -40.407  -18.403  -17.916  -11.374   -9.744  -10.051   -8.701
   -7.270   -7.404   -6.274   -2.490   -2.244   -1.608   -0.791
            0.000000  0.467220  0.000000
  -73.972  -40.611  -40.410  -40.408  -18.393  -17.913  -11.387   -9.740  -10.063   -8.707
   -7.265   -7.406   -6.271   -2.482   -2.231   -1.600   -0.784
            0.000000  0.470557  0.000000
  -73.972  -40.612  -40.410  -40.408  -18.383  -17.910  -11.400   -9.736  -10.074   -8.713
   -7.260   -7.409   -6.267   -2.474   -2.218   -1.593   -0.778
            0.000000  0.473894  0.000000
  -73.973  -40.614  -40.410  -40.408  -18.373  -17.907  -11.413   -9.733  -10.085   -8.719
   -7.255   -7.411   -6.264   -2.466   -2.205   -1.586   -0.772
            0.000000  0.477232  0.000000
  -73.973  -40.615  -40.409  -40.409  -18.363  -17.905  -11.425   -9.730  -10.096   -8.725
   -7.251   -7.413   -6.260   -2.458   -2.192   -1.580   -0.767
            0.000000  0.480569  0.000000
  -73.973  -40.617  -40.409  -40.409  -18.354  -17.902  -11.437   -9.727  -10.106   -8.730
   -7.246   -7.416   -6.256   -2.450   -2.179   -1.573   -0.761
            0.000000  0.483906  0.000000
  -73.974  -40.618  -40.409  -40.409  -18.344  -17.899  -11.449   -9.724  -10.116   -8.735
   -7.242   -7.418   -6.252   -2.443   -2.166   -1.567   -0.756
            0.000000  0.487244  0.000000
  -73.974  -40.619  -40.408  -40.409  -18.335  -17.897  -11.460   -9.721  -10.126   -8.740
   -7.238   -7.420   -6.247   -2.435   -2.153   -1.562   -0.751
            0.000000  0.490581  0.000000
  -73.975  -40.620  -40.408  -40.410  -18.327  -17.894  -11.471   -9.719  -10.135   -8.745
   -7.234   -7.422   -6.243   -2.428   -2.140   -1.556   -0.746
            0.000000  0.493918  0.000000
  -73.975  -40.621  -40.408  -40.410  -18.318  -17.892  -11.482   -9.716  -10.145   -8.750
   -7.230   -7.424   -6.239   -2.421   -2.128   -1.551   -0.741
            0.000000  0.497255  0.000000
  -73.975  -40.622  -40.408  -40.410  -18.310  -17.890  -11.492   -9.714  -10.153   -8.755
   -7.227   -7.425   -6.234   -2.414   -2.116   -1.546   -0.737
            0.000000  0.500593  0.000000
  -73.976  -40.624  -40.408  -40.411  -18.303  -17.888  -11.501   -9.712  -10.162   -8.759
   -7.223   -7.427   -6.230   -2.407   -2.104   -1.541   -0.732
            0.000000  0.503930  0.000000
  -73.976  -40.625  -40.407  -40.411  -18.295  -17.886  -11.511   -9.710  -10.170   -8.763
   -7.220   -7.429   -6.225   -2.400   -2.092   -1.536   -0.728
            0.000000  0.507267  0.000000
  -73.976  -40.626  -40.407  -40.411  -18.288  -17.884  -11.520   -9.708  -10.178   -8.767
   -7.216   -7.430   -6.221   -2.394   -2.081   -1.532   -0.724
            0.000000  0.510605  0.000000
  -73.976  -40.626  -40.407  -40.411  -18.281  -17.882  -11.528   -9.706  -10.185   -8.771
   -7.213   -7.432   -6.217   -2.387   -2.070   -1.528   -0.720
            0.000000  0.513942  0.000000
  -73.976  -40.627  -40.407  -40.411  -18.275  -17.880  -11.537   -9.704  -10.192   -8.775
   -7.211   -7.433   -6.212   -2.381   -2.059   -1.524   -0.717
            0.000000  0.517279  0.000000
  -73.976  -40.628  -40.407  -40.412  -18.268  -17.878  -11.544   -9.703  -10.199   -8.778
   -7.208   -7.434   -6.208   -2.375   -2.049   -1.520   -0.713
            0.000000  0.520616  0.000000
  -73.976  -40.629  -40.406  -40.412  -18.262  -17.877  -11.552   -9.701  -10.205   -8.781
   -7.205   -7.436   -6.204   -2.370   -2.040   -1.517   -0.710
            0.000000  0.523954  0.000000
  -73.976  -40.630  -40.406  -40.412  -18.257  -17.875  -11.559   -9.700  -10.211   -8.784
   -7.203   -7.437   -6.200   -2.364   -2.030   -1.514   -0.707
            0.000000  0.527291  0.000000
  -73.976  -40.630  -40.406  -40.412  -18.251  -17.874  -11.565   -9.698  -10.217   -8.787
   -7.201   -7.438   -6.196   -2.359   -2.022   -1.511   -0.704
            0.000000  0.530628  0.000000
  -73.976  -40.631  -40.406  -40.412  -18.247  -17.872  -11.571   -9.697  -10.222   -8.790
   -7.199   -7.439   -6.192   -2.354   -2.013   -1.508   -0.702
            0.000000  0.533966  0.000000
  -73.976  -40.632  -40.406  -40.412  -18.242  -17.871  -11.577   -9.696  -10.227   -8.793
   -7.197   -7.440   -6.188   -2.350   -2.006   -1.505   -0.699
            0.000000  0.537303  0.000000
  -73.976  -40.632  -40.406  -40.413  -18.238  -17.870  -11.582   -9.695  -10.231   -8.795
   -7.195   -7.441   -6.185   -2.346   -1.999   -1.503   -0.697
            0.000000  0.540640  0.000000
  -73.975  -40.633  -40.406  -40.413  -18.234  -17.869  -11.587   -9.694  -10.236   -8.797
   -7.193   -7.442   -6.182   -2.342   -1.992   -1.501   -0.695
            0.000000  0.543977  0.000000
  -73.975  -40.633  -40.406  -40.413  -18.230  -17.868  -11.592   -9.693  -10.240   -8.799
   -7.192   -7.443   -6.179   -2.338   -1.986   -1.499   -0.693
            0.000000  0.547315  0.000000
  -73.975  -40.634  -40.406  -40.413  -18.227  -17.867  -11.596   -9.692  -10.243   -8.801
   -7.191   -7.443   -6.176   -2.335   -1.980   -1.497   -0.691
            0.000000  0.550652  0.000000
  -73.974  -40.634  -40.405  -40.413  -18.224  -17.866  -11.599   -9.692  -10.246   -8.802
   -7.189   -7.444   -6.174   -2.331   -1.975   -1.495   -0.690
            0.000000  0.553989  0.000000
  -73.974  -40.635  -40.405  -40.413  -18.221  -17.865  -11.602   -9.691  -10.249   -8.804
   -7.188   -7.444   -6.172   -2.329   -1.971   -1.494   -0.688
            0.000000  0.557327  0.000000
  -73.974  -40.635  -40.405  -40.413  -18.219  -17.865  -11.605   -9.690  -10.251   -8.805
   -7.187   -7.445   -6.170   -2.326   -1.967   -1.493   -0.687
            0.000000  0.560664  0.000000
  -73.973  -40.635  -40.405  -40.413  -18.217  -17.864  -11.607   -9.690  -10.253   -8.806
   -7.187   -7.445   -6.168   -2.324   -1.964   -1.492   -0.686
            0.000000  0.564001  0.000000
  -73.973  -40.635  -40.405  -40.413  -18.216  -17.864  -11.609   -9.690  -10.255   -8.807
   -7.186   -7.445   -6.167   -2.323   -1.962   -1.491   -0.685
            0.000000  0.567338  0.000000
  -73.973  -40.635  -40.405  -40.413  -18.214  -17.863  -11.611   -9.689  -10.256   -8.808
   -7.186   -7.446   -6.166   -2.321   -1.959   -1.490   -0.685
            0.000000  0.570676  0.000000
  -73.973  -40.636  -40.405  -40.413  -18.213  -17.863  -11.612   -9.689  -10.257   -8.808
   -7.185   -7.446   -6.165   -2.321   -1.958   -1.490   -0.684
            0.000000  0.574013  0.000000
  -73.973  -40.636  -40.405  -40.413  -18.213  -17.863  -11.612   -9.689  -10.258   -8.808
   -7.185   -7.446   -6.165   -2.320   -1.957   -1.490   -0.684
            0.000000  0.577350  0.000000
  -73.973  -40.636  -40.405  -40.413  -18.213  -17.863  -11.612   -9.689  -10.258   -8.808
   -7.185   -7.446   -6.164   -2.320   -1.957   -1.490   -0.684
            0.003333  0.577350  0.000000
  -73.973  -40.636  -40.405  -40.413  -18.213  -17.863  -11.612   -9.689  -10.258   -8.808
   -7.186   -7.446   -6.164   -2.320   -1.957   -1.489   -0.684
            0.006667  0.577350  0.000000
  -73.973  -40.636  -40.405  -40.414  -18.213  -17.863  -11.612   -9.689  -10.258   -8.808
   -7.188   -7.446   -6.163   -2.320   -1.957   -1.488   -0.685
            0.010000  0.577350  0.000000
  -73.972  -40.636  -40.405  -40.414  -18.212  -17.863  -11.611   -9.689  -10.259   -8.809
   -7.192   -7.446   -6.161   -2.321   -1.957   -1.487   -0.688
            0.013333  0.577350  0.000000
  -73.972  -40.635  -40.405  -40.414  -18.212  -17.863  -11.610   -9.688  -10.260   -8.809
   -7.198   -7.446   -6.158   -2.322   -1.957   -1.484   -0.691
            0.016667  0.577350  0.000000
  -73.972  -40.635  -40.405  -40.414  -18.211  -17.862  -11.608   -9.688  -10.261   -8.809
   -7.205   -7.446   -6.155   -2.323   -1.957   -1.482   -0.695
            0.020000  0.577350  0.000000
  -73.972  -40.635  -40.405  -40.414  -18.211  -17.862  -11.607   -9.687  -10.263   -8.809
   -7.213   -7.446   -6.150   -2.324   -1.958   -1.478   -0.699
            0.023333  0.577350  0.000000
  -73.971  -40.635  -40.405  -40.414  -18.210  -17.862  -11.604   -9.687  -10.264   -8.809
   -7.223   -7.446   -6.145   -2.326   -1.958   -1.474   -0.705
            0.026667  0.577350  0.000000
  -73.971  -40.635  -40.405  -40.415  -18.210  -17.861  -11.602   -9.686  -10.266   -8.809
   -7.234   -7.445   -6.140   -2.328   -1.958   -1.469   -0.711
            0.030000  0.577350  0.000000
  -73.970  -40.635  -40.405  -40.415  -18.209  -17.861  -11.599   -9.685  -10.268   -8.809
   -7.247   -7.445   -6.134   -2.330   -1.958   -1.464   -0.718
            0.033333  0.577350  0.000000
  -73.970  -40.635  -40.405  -40.415  -18.208  -17.861  -11.596   -9.684  -10.271   -8.809
   -7.261   -7.445   -6.127   -2.333   -1.958   -1.458   -0.726
            0.036667  0.577350  0.000000
  -73.969  -40.634  -40.405  -40.416  -18.207  -17.860  -11.593   -9.683  -10.274   -8.810
   -7.277   -7.445   -6.120   -2.336   -1.957   -1.452   -0.735
            0.040000  0.577350  0.000000
  -73.969  -40.634  -40.405  -40.416  -18.206  -17.860  -11.589   -9.682  -10.277   -8.810
   -7.293   -7.445   -6.112   -2.339   -1.957   -1.445   -0.744
            0.043333  0.577350  0.000000
  -73.968  -40.634  -40.405  -40.417  -18.204  -17.859  -11.585   -9.681  -10.280   -8.810
   -7.311   -7.445   -6.104   -2.343   -1.956   -1.437   -0.754
            0.046667  0.577350  0.000000
  -73.968  -40.634  -40.405  -40.417  -18.203  -17.858  -11.581   -9.680  -10.283   -8.810
   -7.330   -7.445   -6.096   -2.347   -1.956   -1.429   -0.765
            0.050000  0.577350  0.000000
  -73.967  -40.633  -40.405  -40.418  -18.202  -17.858  -11.576   -9.679  -10.287   -8.810
   -7.350   -7.445   -6.087   -2.351   -1.954   -1.420   -0.776
            0.053333  0.577350  0.000000
  -73.967  -40.633  -40.405  -40.418  -18.200  -17.857  -11.571   -9.677  -10.291   -8.811
   -7.371   -7.444   -6.078   -2.356   -1.953   -1.411   -0.788
            0.056667  0.577350  0.000000
  -73.967  -40.633  -40.405  -40.419  -18.198  -17.856  -11.566   -9.676  -10.295   -8.811
   -7.392   -7.444   -6.068   -2.361   -1.951   -1.401   -0.800
            0.060000  0.577350  0.000000
  -73.966  -40.632  -40.405  -40.420  -18.197  -17.856  -11.561   -9.674  -10.300   -8.811
   -7.415   -7.444   -6.058   -2.367   -1.949   -1.390   -0.813
            0.063333  0.577350  0.000000
  -73.966  -40.632  -40.405  -40.420  -18.195  -17.855  -11.555   -9.673  -10.304   -8.811
   -7.439   -7.444   -6.049   -2.373   -1.946   -1.379   -0.826
            0.066667  0.577350  0.000000
  -73.965  -40.632  -40.405  -40.421  -18.193  -17.854  -11.549   -9.671  -10.309   -8.811
   -7.463   -7.444   -6.039   -2.380   -1.943   -1.368   -0.839
            0.070000  0.577350  0.000000
  -73.965  -40.631  -40.405  -40.422  -18.191  -17.853  -11.542   -9.670  -10.314   -8.811
   -7.489   -7.445   -6.028   -2.387   -1.940   -1.356   -0.853
            0.073333  0.577350  0.000000
  -73.965  -40.631  -40.405  -40.423  -18.189  -17.852  -11.536   -9.668  -10.319   -8.811
   -7.515   -7.445   -6.018   -2.394   -1.936   -1.344   -0.867
            0.076667  0.577350  0.000000
  -73.964  -40.630  -40.404  -40.424  -18.187  -17.851  -11.529   -9.667  -10.325   -8.811
   -7.541   -7.445   -6.008   -2.402   -1.931   -1.331   -0.882
            0.080000  0.577350  0.000000
  -73.964  -40.630  -40.404  -40.425  -18.185  -17.850  -11.521   -9.665  -10.331   -8.811
   -7.568   -7.445   -5.997   -2.411   -1.926   -1.318   -0.897
            0.083333  0.577350  0.000000
  -73.964  -40.630  -40.404  -40.426  -18.182  -17.849  -11.514   -9.663  -10.337   -8.811
   -7.596   -7.445   -5.987   -2.420   -1.921   -1.305   -0.911
            0.086667  0.577350  0.000000
  -73.964  -40.629  -40.404  -40.427  -18.180  -17.848  -11.506   -9.661  -10.343   -8.810
   -7.625   -7.446   -5.976   -2.429   -1.915   -1.291   -0.926
            0.090000  0.577350  0.000000
  -73.964  -40.629  -40.404  -40.428  -18.178  -17.847  -11.498   -9.659  -10.349   -8.810
   -7.654   -7.446   -5.966   -2.439   -1.909   -1.277   -0.941
            0.093333  0.577350  0.000000
  -73.964  -40.628  -40.404  -40.429  -18.175  -17.846  -11.489   -9.658  -10.356   -8.809
   -7.683   -7.447   -5.955   -2.450   -1.902   -1.263   -0.956
            0.096667  0.577350  0.000000
  -73.964  -40.628  -40.404  -40.430  -18.173  -17.844  -11.481   -9.656  -10.362   -8.809
   -7.713   -7.447   -5.944   -2.461   -1.895   -1.248   -0.970
            0.100000  0.577350  0.000000
  -73.964  -40.627  -40.404  -40.431  -18.170  -17.843  -11.472   -9.654  -10.369   -8.808
   -7.743   -7.448   -5.934   -2.472   -1.887   -1.234   -0.984
            0.103333  0.577350  0.000000
  -73.965  -40.626  -40.404  -40.432  -18.167  -17.842  -11.463   -9.652  -10.376   -8.808
   -7.774   -7.449   -5.923   -2.484   -1.879   -1.220   -0.997
            0.106667  0.577350  0.000000
  -73.965  -40.626  -40.404  -40.433  -18.164  -17.841  -11.453   -9.650  -10.384   -8.807
   -7.805   -7.450   -5.913   -2.496   -1.870   -1.207   -1.010
            0.110000  0.577350  0.000000
  -73.965  -40.625  -40.404  -40.435  -18.161  -17.839  -11.443   -9.648  -10.391   -8.806
   -7.836   -7.451   -5.902   -2.509   -1.861   -1.195   -1.020
            0.113333  0.577350  0.000000
  -73.966  -40.625  -40.404  -40.436  -18.159  -17.838  -11.434   -9.646  -10.399   -8.805
   -7.868   -7.452   -5.892   -2.522   -1.852   -1.185   -1.029
            0.116667  0.577350  0.000000
  -73.966  -40.624  -40.403  -40.437  -18.156  -17.837  -11.423   -9.645  -10.406   -8.804
   -7.900   -7.453   -5.881   -2.536   -1.842   -1.178   -1.034
            0.120000  0.577350  0.000000
  -73.966  -40.623  -40.403  -40.438  -18.152  -17.835  -11.413   -9.643  -10.414   -8.803
   -7.932   -7.454   -5.871   -2.550   -1.833   -1.175   -1.035
            0.123333  0.577350  0.000000
  -73.967  -40.623  -40.403  -40.440  -18.149  -17.834  -11.402   -9.641  -10.422   -8.802
   -7.964   -7.456   -5.860   -2.564   -1.823   -1.176   -1.031
            0.126667  0.577350  0.000000
  -73.967  -40.622  -40.403  -40.441  -18.146  -17.832  -11.391   -9.639  -10.430   -8.800
   -7.996   -7.457   -5.849   -2.579   -1.812   -1.181   -1.023
            0.130000  0.577350  0.000000
  -73.968  -40.621  -40.403  -40.443  -18.143  -17.831  -11.380   -9.637  -10.439   -8.799
   -8.029   -7.459   -5.839   -2.594   -1.802   -1.189   -1.011
            0.133333  0.577350  0.000000
  -73.968  -40.621  -40.403  -40.444  -18.140  -17.829  -11.368   -9.635  -10.447   -8.797
   -8.062   -7.461   -5.828   -2.609   -1.791   -1.199   -0.997
            0.136667  0.577350  0.000000
  -73.969  -40.620  -40.403  -40.445  -18.136  -17.828  -11.356   -9.633  -10.455   -8.795
   -8.095   -7.463   -5.818   -2.625   -1.780   -1.211   -0.981
            0.140000  0.577350  0.000000
  -73.969  -40.619  -40.403  -40.447  -18.133  -17.826  -11.344   -9.631  -10.464   -8.793
   -8.127   -7.465   -5.807   -2.641   -1.769   -1.223   -0.963
            0.143333  0.577350  0.000000
  -73.970  -40.618  -40.403  -40.448  -18.130  -17.825  -11.332   -9.629  -10.472   -8.791
   -8.160   -7.467   -5.797   -2.658   -1.758   -1.236   -0.945
            0.146667  0.577350  0.000000
  -73.970  -40.617  -40.403  -40.450  -18.126  -17.823  -11.320   -9.627  -10.481   -8.789
   -8.193   -7.469   -5.786   -2.675   -1.747   -1.250   -0.926
            0.150000  0.577350  0.000000
  -73.970  -40.617  -40.402  -40.451  -18.123  -17.822  -11.307   -9.625  -10.490   -8.787
   -8.227   -7.471   -5.775   -2.692   -1.736   -1.264   -0.906
            0.153333  0.577350  0.000000
  -73.971  -40.616  -40.402  -40.453  -18.119  -17.820  -11.294   -9.624  -10.499   -8.785
   -8.260   -7.474   -5.765   -2.709   -1.724   -1.277   -0.886
            0.156667  0.577350  0.000000
  -73.971  -40.615  -40.402  -40.454  -18.115  -17.818  -11.281   -9.622  -10.508   -8.782
   -8.293   -7.476   -5.754   -2.727   -1.713   -1.291   -0.866
            0.160000  0.577350  0.000000
  -73.971  -40.614  -40.402  -40.456  -18.112  -17.817  -11.267   -9.620  -10.516   -8.780
   -8.326   -7.479   -5.743   -2.745   -1.702   -1.305   -0.845
            0.163333  0.577350  0.000000
  -73.972  -40.613  -40.402  -40.457  -18.108  -17.815  -11.253   -9.618  -10.525   -8.777
   -8.359   -7.482   -5.732   -2.763   -1.690   -1.318   -0.824
            0.166667  0.577350  0.000000
  -73.972  -40.612  -40.402  -40.459  -18.105  -17.813  -11.239   -9.616  -10.534   -8.774
   -8.392   -7.485   -5.721   -2.781   -1.679   -1.332   -0.803
            0.170000  0.577350  0.000000
  -73.972  -40.611  -40.402  -40.460  -18.101  -17.812  -11.225   -9.614  -10.543   -8.771
   -8.425   -7.488   -5.710   -2.800   -1.667   -1.345   -0.781
            0.173333  0.577350  0.000000
  -73.972  -40.610  -40.402  -40.462  -18.097  -17.810  -11.211   -9.613  -10.552   -8.768
   -8.458   -7.491   -5.699   -2.819   -1.656   -1.358   -0.760
            0.176667  0.577350  0.000000
  -73.972  -40.609  -40.402  -40.463  -18.094  -17.809  -11.196   -9.611  -10.561   -8.765
   -8.491   -7.495   -5.687   -2.838   -1.645   -1.371   -0.738
            0.180000  0.577350  0.000000
  -73.972  -40.608  -40.402  -40.465  -18.090  -17.807  -11.182   -9.609  -10.570   -8.762
   -8.524   -7.498   -5.676   -2.858   -1.633   -1.384   -0.716
            0.183333  0.577350  0.000000
  -73.972  -40.607  -40.401  -40.467  -18.086  -17.805  -11.167   -9.608  -10.579   -8.758
   -8.556   -7.502   -5.665   -2.877   -1.622   -1.397   -0.695
            0.186667  0.577350  0.000000
  -73.972  -40.606  -40.401  -40.468  -18.083  -17.804  -11.152   -9.606  -10.588   -8.755
   -8.589   -7.505   -5.653   -2.897   -1.611   -1.409   -0.673
            0.190000  0.577350  0.000000
  -73.972  -40.605  -40.401  -40.470  -18.079  -17.802  -11.136   -9.604  -10.597   -8.752
   -8.621   -7.509   -5.641   -2.917   -1.599   -1.421   -0.652
            0.193333  0.577350  0.000000
  -73.972  -40.604  -40.401  -40.471  -18.075  -17.800  -11.121   -9.603  -10.606   -8.748
   -8.654   -7.513   -5.630   -2.937   -1.588   -1.433   -0.630
            0.196667  0.577350  0.000000
  -73.972  -40.603  -40.401  -40.473  -18.072  -17.799  -11.105   -9.601  -10.614   -8.744
   -8.686   -7.517   -5.618   -2.957   -1.576   -1.444   -0.609
            0.200000  0.577350  0.000000
  -73.971  -40.602  -40.401  -40.475  -18.068  -17.797  -11.090   -9.600  -10.623   -8.741
   -8.718   -7.521   -5.606   -2.977   -1.565   -1.455   -0.588
            0.203333  0.577350  0.000000
  -73.971  -40.601  -40.401  -40.476  -18.064  -17.795  -11.074   -9.599  -10.632   -8.737
   -8.749   -7.525   -5.594   -2.997   -1.553   -1.466   -0.567
            0.206667  0.577350  0.000000
  -73.971  -40.600  -40.401  -40.478  -18.061  -17.794  -11.058   -9.598  -10.640   -8.733
   -8.781   -7.530   -5.582   -3.018   -1.542   -1.477   -0.546
            0.210000  0.577350  0.000000
  -73.971  -40.599  -40.401  -40.480  -18.057  -17.792  -11.041   -9.597  -10.649   -8.729
   -8.812   -7.534   -5.569   -3.038   -1.530   -1.487   -0.526
            0.213333  0.577350  0.000000
  -73.970  -40.598  -40.401  -40.481  -18.053  -17.791  -11.025   -9.596  -10.657   -8.725
   -8.843   -7.538   -5.557   -3.059   -1.519   -1.497   -0.505
            0.216667  0.577350  0.000000
  -73.970  -40.597  -40.400  -40.483  -18.050  -17.789  -11.009   -9.596  -10.665   -8.721
   -8.873   -7.543   -5.545   -3.079   -1.507   -1.507   -0.485
            0.220000  0.577350  0.000000
  -73.970  -40.595  -40.400  -40.485  -18.046  -17.788  -10.992   -9.595  -10.673   -8.717
   -8.903   -7.547   -5.532   -3.100   -1.495   -1.517   -0.466
            0.223333  0.577350  0.000000
  -73.969  -40.594  -40.400  -40.487  -18.043  -17.786  -10.976   -9.595  -10.681   -8.713
   -8.933   -7.552   -5.520   -3.120   -1.483   -1.526   -0.446
            0.226667  0.577350  0.000000
  -73.969  -40.593  -40.400  -40.488  -18.039  -17.785  -10.959   -9.595  -10.689   -8.709
   -8.962   -7.557   -5.507   -3.141   -1.472   -1.535   -0.427
            0.230000  0.577350  0.000000
  -73.969  -40.592  -40.400  -40.490  -18.036  -17.783  -10.942   -9.595  -10.696   -8.705
   -8.990   -7.561   -5.495   -3.161   -1.460   -1.543   -0.409
            0.233333  0.577350  0.000000
  -73.969  -40.591  -40.400  -40.492  -18.033  -17.782  -10.926   -9.596  -10.704   -8.701
   -9.018   -7.566   -5.482   -3.181   -1.448   -1.551   -0.390
            0.236667  0.577350  0.000000
  -73.968  -40.590  -40.400  -40.494  -18.029  -17.780  -10.909   -9.597  -10.711   -8.697
   -9.045   -7.571   -5.470   -3.201   -1.436   -1.559   -0.373
            0.240000  0.577350  0.000000
  -73.968  -40.589  -40.400  -40.495  -18.026  -17.779  -10.892   -9.599  -10.719   -8.693
   -9.072   -7.576   -5.457   -3.221   -1.424   -1.567   -0.355
            0.243333  0.577350  0.000000
  -73.968  -40.588  -40.400  -40.497  -18.023  -17.778  -10.876   -9.601  -10.726   -8.689
   -9.097   -7.580   -5.445   -3.241   -1.412   -1.574   -0.338
            0.246667  0.577350  0.000000
  -73.968  -40.587  -40.400  -40.499  -18.020  -17.776  -10.859   -9.603  -10.732   -8.685
   -9.122   -7.585   -5.433   -3.261   -1.400   -1.581   -0.322
            0.250000  0.577350  0.000000
  -73.968  -40.586  -40.399  -40.501  -18.017  -17.775  -10.843   -9.607  -10.739   -8.681
   -9.146   -7.590   -5.420   -3.280   -1.388   -1.587   -0.306
            0.253333  0.577350  0.000000
  -73.968  -40.584  -40.399  -40.502  -18.014  -17.774  -10.826   -9.610  -10.746   -8.677
   -9.168   -7.594   -5.408   -3.299   -1.376   -1.594   -0.291
            0.256667  0.577350  0.000000
  -73.968  -40.583  -40.399  -40.504  -18.011  -17.773  -10.810   -9.615  -10.752   -8.674
   -9.190   -7.599   -5.396   -3.317   -1.364   -1.599   -0.276
            0.260000  0.577350  0.000000
  -73.968  -40.582  -40.399  -40.506  -18.008  -17.771  -10.794   -9.620  -10.758   -8.670
   -9.210   -7.603   -5.384   -3.336   -1.353   -1.605   -0.262
            0.263333  0.577350  0.000000
  -73.968  -40.581  -40.399  -40.508  -18.005  -17.770  -10.778   -9.626  -10.764   -8.666
   -9.229   -7.608   -5.373   -3.353   -1.341   -1.610   -0.248
            0.266667  0.577350  0.000000
  -73.968  -40.580  -40.399  -40.509  -18.003  -17.769  -10.762   -9.633  -10.769   -8.662
   -9.247   -7.612   -5.361   -3.371   -1.330   -1.615   -0.235
            0.270000  0.577350  0.000000
  -73.968  -40.579  -40.399  -40.511  -18.000  -17.768  -10.746   -9.640  -10.775   -8.659
   -9.263   -7.617   -5.350   -3.388   -1.319   -1.620   -0.223
            0.273333  0.577350  0.000000
  -73.968  -40.578  -40.399  -40.513  -17.998  -17.767  -10.731   -9.648  -10.780   -8.655
   -9.278   -7.621   -5.339   -3.404   -1.308   -1.625   -0.211
            0.276667  0.577350  0.000000
  -73.969  -40.577  -40.399  -40.514  -17.995  -17.766  -10.716   -9.657  -10.785   -8.652
   -9.291   -7.625   -5.328   -3.420   -1.298   -1.629   -0.200
            0.280000  0.577350  0.000000
  -73.969  -40.576  -40.399  -40.516  -17.993  -17.765  -10.702   -9.666  -10.790   -8.649
   -9.303   -7.629   -5.318   -3.435   -1.287   -1.632   -0.189
            0.283333  0.577350  0.000000
  -73.969  -40.575  -40.399  -40.517  -17.991  -17.764  -10.688   -9.676  -10.794   -8.646
   -9.313   -7.632   -5.308   -3.450   -1.278   -1.636   -0.179
            0.286667  0.577350  0.000000
  -73.969  -40.574  -40.399  -40.519  -17.989  -17.763  -10.674   -9.687  -10.798   -8.643
   -9.323   -7.636   -5.298   -3.464   -1.268   -1.639   -0.170
            0.290000  0.577350  0.000000
  -73.969  -40.573  -40.399  -40.520  -17.987  -17.763  -10.661   -9.697  -10.802   -8.640
   -9.331   -7.639   -5.289   -3.477   -1.259   -1.642   -0.161
            0.293333  0.577350  0.000000
  -73.970  -40.572  -40.399  -40.522  -17.985  -17.762  -10.649   -9.708  -10.806   -8.637
   -9.338   -7.643   -5.281   -3.490   -1.251   -1.645   -0.153
            0.296667  0.577350  0.000000
  -73.970  -40.571  -40.398  -40.523  -17.983  -17.761  -10.637   -9.718  -10.809   -8.635
   -9.344   -7.646   -5.273   -3.501   -1.243   -1.647   -0.146
            0.300000  0.577350  0.000000
  -73.970  -40.570  -40.398  -40.524  -17.982  -17.761  -10.626   -9.728  -10.812   -8.633
   -9.349   -7.649   -5.265   -3.512   -1.236   -1.649   -0.139
            0.303333  0.577350  0.000000
  -73.970  -40.569  -40.398  -40.525  -17.980  -17.760  -10.616   -9.738  -10.815   -8.630
   -9.354   -7.651   -5.258   -3.522   -1.229   -1.651   -0.133
            0.306667  0.577350  0.000000
  -73.970  -40.568  -40.398  -40.526  -17.979  -17.759  -10.607   -9.747  -10.818   -8.628
   -9.358   -7.653   -5.252   -3.531   -1.223   -1.653   -0.128
            0.310000  0.577350  0.000000
  -73.971  -40.568  -40.398  -40.527  -17.978  -17.759  -10.598   -9.755  -10.820   -8.627
   -9.361   -7.656   -5.246   -3.539   -1.217   -1.655   -0.123
            0.313333  0.577350  0.000000
  -73.971  -40.567  -40.398  -40.528  -17.977  -17.759  -10.591   -9.763  -10.822   -8.625
   -9.363   -7.657   -5.241   -3.546   -1.212   -1.656   -0.119
            0.316667  0.577350  0.000000
  -73.971  -40.566  -40.398  -40.529  -17.976  -17.758  -10.585   -9.769  -10.824   -8.624
   -9.365   -7.659   -5.236   -3.552   -1.208   -1.657   -0.116
            0.320000  0.577350  0.000000
  -73.971  -40.566  -40.398  -40.529  -17.975  -17.758  -10.579   -9.775  -10.825   -8.623
   -9.367   -7.660   -5.233   -3.557   -1.205   -1.658   -0.113
            0.323333  0.577350  0.000000
  -73.971  -40.565  -40.398  -40.530  -17.975  -17.758  -10.575   -9.779  -10.826   -8.622
   -9.368   -7.661   -5.230   -3.561   -1.202   -1.658   -0.111
            0.326667  0.577350  0.000000
  -73.971  -40.565  -40.398  -40.530  -17.974  -17.758  -10.572   -9.782  -10.827   -8.621
   -9.369   -7.662   -5.228   -3.564   -1.200   -1.659   -0.110
            0.330000  0.577350  0.000000
  -73.971  -40.565  -40.398  -40.530  -17.974  -17.757  -10.571   -9.784  -10.828   -8.621
   -9.369   -7.663   -5.227   -3.566   -1.199   -1.659   -0.109
            0.333333  0.577350  0.000000
  -73.971  -40.565  -40.398  -40.531  -17.974  -17.757  -10.570   -9.784  -10.828   -8.621
   -9.370   -7.663   -5.226   -3.566   -1.199   -1.659   -0.108
            0.336667  0.577350  0.000000
  -73.971  -40.565  -40.398  -40.530  -17.974  -17.757  -10.570   -9.784  -10.828   -8.621
   -9.369   -7.663   -5.227   -3.566   -1.200   -1.659   -0.109
            0.340000  0.577350  0.000000
  -73.971  -40.565  -40.398  -40.530  -17.974  -17.757  -10.572   -9.782  -10.827   -8.621
   -9.369   -7.662   -5.228   -3.564   -1.201   -1.659   -0.110
            0.343333  0.577350  0.000000
  -73.971  -40.565  -40.398  -40.530  -17.975  -17.758  -10.575   -9.779  -10.826   -8.622
   -9.368   -7.661   -5.230   -3.561   -1.203   -1.659   -0.111
            0.346667  0.577350  0.000000
  -73.971  -40.566  -40.398  -40.529  -17.975  -17.758  -10.579   -9.774  -10.825   -8.622
   -9.367   -7.660   -5.233   -3.557   -1.206   -1.658   -0.113
            0.350000  0.577350  0.000000
  -73.971  -40.566  -40.398  -40.529  -17.976  -17.758  -10.583   -9.769  -10.824   -8.623
   -9.366   -7.659   -5.236   -3.552   -1.210   -1.658   -0.115
            0.353333  0.577350  0.000000
  -73.971  -40.567  -40.398  -40.528  -17.977  -17.759  -10.589   -9.763  -10.822   -8.625
   -9.365   -7.657   -5.241   -3.545   -1.215   -1.657   -0.118
            0.356667  0.577350  0.000000
  -73.971  -40.567  -40.398  -40.527  -17.978  -17.759  -10.595   -9.755  -10.820   -8.626
   -9.363   -7.655   -5.246   -3.538   -1.221   -1.657   -0.122
            0.360000  0.577350  0.000000
  -73.971  -40.568  -40.398  -40.527  -17.980  -17.759  -10.602   -9.747  -10.817   -8.628
   -9.361   -7.653   -5.252   -3.529   -1.227   -1.656   -0.126
            0.363333  0.577350  0.000000
  -73.971  -40.569  -40.398  -40.526  -17.981  -17.760  -10.610   -9.739  -10.815   -8.630
   -9.358   -7.650   -5.259   -3.520   -1.234   -1.655   -0.130
            0.366667  0.577350  0.000000
  -73.971  -40.569  -40.398  -40.525  -17.983  -17.761  -10.619   -9.729  -10.811   -8.633
   -9.355   -7.647   -5.267   -3.509   -1.242   -1.654   -0.135
            0.370000  0.577350  0.000000
  -73.971  -40.570  -40.398  -40.524  -17.985  -17.761  -10.628   -9.719  -10.808   -8.635
   -9.352   -7.643   -5.275   -3.498   -1.251   -1.653   -0.140
            0.373333  0.577350  0.000000
  -73.971  -40.571  -40.399  -40.523  -17.987  -17.762  -10.637   -9.709  -10.804   -8.638
   -9.348   -7.640   -5.284   -3.485   -1.261   -1.652   -0.145
            0.376667  0.577350  0.000000
  -73.971  -40.571  -40.399  -40.522  -17.989  -17.763  -10.647   -9.698  -10.800   -8.641
   -9.344   -7.636   -5.294   -3.472   -1.271   -1.651   -0.151
            0.380000  0.577350  0.000000
  -73.971  -40.572  -40.399  -40.520  -17.992  -17.764  -10.657   -9.688  -10.795   -8.644
   -9.339   -7.632   -5.305   -3.457   -1.282   -1.651   -0.157
            0.383333  0.577350  0.000000
  -73.971  -40.573  -40.399  -40.519  -17.995  -17.765  -10.667   -9.677  -10.791   -8.648
   -9.334   -7.627   -5.315   -3.442   -1.294   -1.650   -0.164
            0.386667  0.577350  0.000000
  -73.971  -40.574  -40.399  -40.518  -17.998  -17.766  -10.678   -9.666  -10.785   -8.651
   -9.328   -7.622   -5.327   -3.426   -1.307   -1.649   -0.170
            0.390000  0.577350  0.000000
  -73.972  -40.575  -40.399  -40.517  -18.001  -17.767  -10.688   -9.655  -10.780   -8.655
   -9.322   -7.617   -5.339   -3.410   -1.320   -1.648   -0.178
            0.393333  0.577350  0.000000
  -73.972  -40.575  -40.399  -40.516  -18.004  -17.769  -10.699   -9.645  -10.774   -8.659
   -9.315   -7.612   -5.351   -3.393   -1.335   -1.647   -0.185
            0.396667  0.577350  0.000000
  -73.972  -40.576  -40.399  -40.514  -18.008  -17.770  -10.710   -9.635  -10.768   -8.663
   -9.307   -7.606   -5.364   -3.375   -1.349   -1.646   -0.192
            0.400000  0.577350  0.000000
  -73.972  -40.577  -40.399  -40.513  -18.012  -17.771  -10.720   -9.626  -10.761   -8.667
   -9.298   -7.600   -5.377   -3.356   -1.365   -1.646   -0.200
            0.403333  0.577350  0.000000
  -73.972  -40.577  -40.399  -40.512  -18.016  -17.773  -10.731   -9.617  -10.754   -8.672
   -9.288   -7.594   -5.391   -3.337   -1.381   -1.645   -0.208
            0.406667  0.577350  0.000000
  -73.973  -40.578  -40.399  -40.510  -18.020  -17.774  -10.742   -9.608  -10.747   -8.676
   -9.278   -7.587   -5.405   -3.318   -1.398   -1.645   -0.216
            0.410000  0.577350  0.000000
  -73.973  -40.579  -40.399  -40.509  -18.025  -17.776  -10.752   -9.601  -10.739   -8.681
   -9.266   -7.581   -5.419   -3.298   -1.416   -1.644   -0.224
            0.413333  0.577350  0.000000
  -73.973  -40.579  -40.400  -40.508  -18.029  -17.778  -10.762   -9.594  -10.731   -8.686
   -9.254   -7.574   -5.434   -3.278   -1.434   -1.644   -0.232
            0.416667  0.577350  0.000000
  -73.973  -40.580  -40.400  -40.506  -18.034  -17.779  -10.772   -9.588  -10.723   -8.691
   -9.241   -7.567   -5.448   -3.258   -1.453   -1.644   -0.241
            0.420000  0.577350  0.000000
  -73.974  -40.581  -40.400  -40.505  -18.039  -17.781  -10.782   -9.582  -10.714   -8.696
   -9.227   -7.559   -5.463   -3.237   -1.472   -1.644   -0.249
            0.423333  0.577350  0.000000
  -73.974  -40.581  -40.400  -40.504  -18.045  -17.783  -10.791   -9.577  -10.705   -8.701
   -9.212   -7.552   -5.478   -3.216   -1.492   -1.645   -0.258
            0.426667  0.577350  0.000000
  -73.974  -40.582  -40.400  -40.502  -18.050  -17.785  -10.801   -9.573  -10.695   -8.706
   -9.196   -7.544   -5.493   -3.195   -1.512   -1.645   -0.266
            0.430000  0.577350  0.000000
  -73.974  -40.582  -40.400  -40.501  -18.056  -17.787  -10.810   -9.570  -10.686   -8.711
   -9.179   -7.536   -5.508   -3.174   -1.533   -1.646   -0.275
            0.433333  0.577350  0.000000
  -73.974  -40.583  -40.400  -40.499  -18.062  -17.789  -10.818   -9.567  -10.675   -8.716
   -9.162   -7.529   -5.523   -3.153   -1.554   -1.647   -0.283
            0.436667  0.577350  0.000000
  -73.975  -40.583  -40.401  -40.498  -18.068  -17.791  -10.826   -9.565  -10.665   -8.721
   -9.145   -7.520   -5.539   -3.132   -1.575   -1.648   -0.292
            0.440000  0.577350  0.000000
  -73.975  -40.583  -40.401  -40.496  -18.075  -17.794  -10.834   -9.564  -10.654   -8.726
   -9.126   -7.512   -5.554   -3.112   -1.597   -1.650   -0.300
            0.443333  0.577350  0.000000
  -73.975  -40.584  -40.401  -40.495  -18.082  -17.796  -10.842   -9.563  -10.643   -8.731
   -9.107   -7.504   -5.569   -3.091   -1.619   -1.652   -0.309
            0.446667  0.577350  0.000000
  -73.975  -40.584  -40.401  -40.493  -18.089  -17.798  -10.849   -9.562  -10.632   -8.736
   -9.088   -7.495   -5.584   -3.070   -1.641   -1.654   -0.317
            0.450000  0.577350  0.000000
  -73.975  -40.584  -40.401  -40.492  -18.096  -17.801  -10.856   -9.563  -10.620   -8.741
   -9.068   -7.486   -5.599   -3.050   -1.664   -1.656   -0.325
            0.453333  0.577350  0.000000
  -73.975  -40.584  -40.402  -40.490  -18.103  -17.803  -10.862   -9.563  -10.608   -8.746
   -9.048   -7.478   -5.614   -3.030   -1.687   -1.659   -0.333
            0.456667  0.577350  0.000000
  -73.975  -40.585  -40.402  -40.489  -18.111  -17.806  -10.868   -9.564  -10.595   -8.751
   -9.028   -7.469   -5.629   -3.011   -1.709   -1.662   -0.341
            0.460000  0.577350  0.000000
  -73.975  -40.585  -40.402  -40.487  -18.119  -17.809  -10.873   -9.566  -10.582   -8.756
   -9.007   -7.460   -5.644   -2.992   -1.732   -1.665   -0.349
            0.463333  0.577350  0.000000
  -73.974  -40.585  -40.402  -40.485  -18.127  -17.812  -10.878   -9.568  -10.569   -8.761
   -8.986   -7.451   -5.659   -2.973   -1.755   -1.669   -0.357
            0.466667  0.577350  0.000000
  -73.974  -40.585  -40.403  -40.484  -18.135  -17.814  -10.883   -9.570  -10.555   -8.766
   -8.964   -7.442   -5.673   -2.955   -1.777   -1.673   -0.365
            0.470000  0.577350  0.000000
  -73.974  -40.585  -40.403  -40.482  -18.144  -17.817  -10.887   -9.573  -10.542   -8.770
   -8.943   -7.432   -5.688   -2.938   -1.800   -1.678   -0.373
            0.473333  0.577350  0.000000
  -73.974  -40.585  -40.403  -40.481  -18.153  -17.820  -10.891   -9.576  -10.527   -8.775
   -8.921   -7.423   -5.702   -2.921   -1.822   -1.682   -0.380
            0.476667  0.577350  0.000000
  -73.974  -40.585  -40.403  -40.479  -18.162  -17.823  -10.894   -9.580  -10.513   -8.780
   -8.900   -7.414   -5.716   -2.905   -1.844   -1.687   -0.388
            0.480000  0.577350  0.000000
  -73.974  -40.584  -40.404  -40.478  -18.171  -17.826  -10.897   -9.584  -10.498   -8.784
   -8.878   -7.404   -5.730   -2.890   -1.866   -1.693   -0.395
            0.483333  0.577350  0.000000
  -73.973  -40.584  -40.404  -40.476  -18.180  -17.829  -10.899   -9.588  -10.483   -8.788
   -8.856   -7.395   -5.743   -2.875   -1.887   -1.699   -0.403
            0.486667  0.577350  0.000000
  -73.973  -40.584  -40.404  -40.474  -18.190  -17.833  -10.901   -9.593  -10.467   -8.792
   -8.834   -7.385   -5.756   -2.862   -1.907   -1.705   -0.410
            0.490000  0.577350  0.000000
  -73.973  -40.584  -40.404  -40.473  -18.200  -17.836  -10.903   -9.598  -10.451   -8.796
   -8.812   -7.376   -5.770   -2.849   -1.928   -1.712   -0.417
            0.493333  0.577350  0.000000
  -73.973  -40.583  -40.405  -40.471  -18.210  -17.839  -10.904   -9.603  -10.435   -8.800
   -8.789   -7.366   -5.782   -2.837   -1.947   -1.718   -0.424
            0.496667  0.577350  0.000000
  -73.973  -40.583  -40.405  -40.470  -18.220  -17.842  -10.904   -9.608  -10.419   -8.804
   -8.767   -7.357   -5.795   -2.827   -1.966   -1.726   -0.431
            0.500000  0.577350  0.000000
  -73.973  -40.583  -40.405  -40.468  -18.231  -17.846  -10.904   -9.614  -10.402   -8.808
   -8.745   -7.347   -5.807   -2.817   -1.984   -1.733   -0.438
            0.503333  0.577350  0.000000
  -73.973  -40.582  -40.406  -40.467  -18.241  -17.849  -10.904   -9.621  -10.385   -8.811
   -8.723   -7.338   -5.819   -2.809   -2.001   -1.741   -0.444
            0.506667  0.577350  0.000000
  -73.972  -40.582  -40.406  -40.465  -18.252  -17.853  -10.904   -9.627  -10.368   -8.815
   -8.701   -7.328   -5.831   -2.802   -2.018   -1.750   -0.451
            0.510000  0.577350  0.000000
  -73.972  -40.581  -40.406  -40.464  -18.264  -17.856  -10.903   -9.634  -10.350   -8.818
   -8.679   -7.319   -5.843   -2.796   -2.034   -1.758   -0.458
            0.513333  0.577350  0.000000
  -73.972  -40.581  -40.406  -40.462  -18.275  -17.860  -10.901   -9.641  -10.332   -8.821
   -8.657   -7.309   -5.854   -2.791   -2.049   -1.767   -0.464
            0.516667  0.577350  0.000000
  -73.972  -40.580  -40.407  -40.461  -18.286  -17.864  -10.899   -9.648  -10.314   -8.824
   -8.635   -7.300   -5.865   -2.787   -2.063   -1.777   -0.471
            0.520000  0.577350  0.000000
  -73.972  -40.579  -40.407  -40.459  -18.298  -17.868  -10.897   -9.656  -10.295   -8.827
   -8.613   -7.290   -5.875   -2.785   -2.076   -1.786   -0.478
            0.523333  0.577350  0.000000
  -73.972  -40.579  -40.407  -40.458  -18.310  -17.871  -10.894   -9.664  -10.276   -8.829
   -8.592   -7.281   -5.885   -2.784   -2.088   -1.796   -0.484
            0.526667  0.577350  0.000000
  -73.973  -40.578  -40.408  -40.456  -18.322  -17.875  -10.891   -9.672  -10.257   -8.831
   -8.570   -7.271   -5.895   -2.784   -2.099   -1.807   -0.491
            0.530000  0.577350  0.000000
  -73.973  -40.577  -40.408  -40.455  -18.334  -17.879  -10.888   -9.681  -10.238   -8.834
   -8.548   -7.262   -5.905   -2.785   -2.110   -1.817   -0.498
            0.533333  0.577350  0.000000
  -73.973  -40.576  -40.408  -40.454  -18.347  -17.883  -10.884   -9.690  -10.218   -8.836
   -8.527   -7.253   -5.914   -2.787   -2.120   -1.828   -0.505
            0.536667  0.577350  0.000000
  -73.973  -40.576  -40.409  -40.452  -18.359  -17.887  -10.880   -9.699  -10.198   -8.837
   -8.506   -7.244   -5.923   -2.790   -2.129   -1.839   -0.512
            0.540000  0.577350  0.000000
  -73.973  -40.575  -40.409  -40.451  -18.372  -17.891  -10.875   -9.708  -10.178   -8.839
   -8.485   -7.234   -5.932   -2.795   -2.137   -1.850   -0.519
            0.543333  0.577350  0.000000
  -73.974  -40.574  -40.410  -40.449  -18.385  -17.895  -10.870   -9.717  -10.157   -8.840
   -8.464   -7.225   -5.940   -2.800   -2.145   -1.862   -0.526
            0.546667  0.577350  0.000000
  -73.974  -40.573  -40.410  -40.448  -18.398  -17.899  -10.865   -9.727  -10.137   -8.842
   -8.443   -7.216   -5.948   -2.806   -2.152   -1.874   -0.533
            0.550000  0.577350  0.000000
  -73.974  -40.572  -40.410  -40.447  -18.411  -17.903  -10.859   -9.737  -10.116   -8.842
   -8.423   -7.207   -5.955   -2.813   -2.159   -1.886   -0.541
            0.553333  0.577350  0.000000
  -73.975  -40.571  -40.411  -40.445  -18.424  -17.908  -10.853   -9.747  -10.094   -8.843
   -8.402   -7.198   -5.962   -2.820   -2.166   -1.898   -0.548
            0.556667  0.577350  0.000000
  -73.975  -40.570  -40.411  -40.444  -18.438  -17.912  -10.846   -9.758  -10.073   -8.844
   -8.382   -7.189   -5.969   -2.828   -2.172   -1.910   -0.556
            0.560000  0.577350  0.000000
  -73.976  -40.569  -40.411  -40.442  -18.451  -17.916  -10.839   -9.769  -10.051   -8.844
   -8.362   -7.180   -5.976   -2.837   -2.178   -1.923   -0.564
            0.563333  0.577350  0.000000
  -73.976  -40.568  -40.412  -40.441  -18.465  -17.920  -10.832   -9.780  -10.029   -8.844
   -8.342   -7.172   -5.982   -2.846   -2.184   -1.935   -0.572
            0.566667  0.577350  0.000000
  -73.976  -40.567  -40.412  -40.440  -18.479  -17.925  -10.824   -9.791  -10.007   -8.844
   -8.323   -7.163   -5.987   -2.855   -2.189   -1.948   -0.581
            0.570000  0.577350  0.000000
  -73.977  -40.565  -40.413  -40.438  -18.493  -17.929  -10.816   -9.802   -9.985   -8.843
   -8.304   -7.155   -5.992   -2.865   -2.195   -1.961   -0.589
            0.573333  0.577350  0.000000
  -73.977  -40.564  -40.413  -40.437  -18.507  -17.934  -10.808   -9.813   -9.962   -8.843
   -8.285   -7.146   -5.997   -2.875   -2.201   -1.974   -0.598
            0.576667  0.577350  0.000000
  -73.978  -40.563  -40.413  -40.436  -18.521  -17.938  -10.799   -9.825   -9.939   -8.842
   -8.266   -7.138   -6.002   -2.886   -2.206   -1.988   -0.607
            0.580000  0.577350  0.000000
  -73.978  -40.562  -40.414  -40.434  -18.535  -17.942  -10.790   -9.837   -9.916   -8.840
   -8.248   -7.129   -6.005   -2.896   -2.212   -2.001   -0.617
            0.583333  0.577350  0.000000
  -73.978  -40.560  -40.414  -40.433  -18.550  -17.947  -10.780   -9.849   -9.893   -8.839
   -8.230   -7.121   -6.009   -2.907   -2.218   -2.014   -0.627
            0.586667  0.577350  0.000000
  -73.979  -40.559  -40.415  -40.432  -18.564  -17.951  -10.771   -9.861   -9.869   -8.837
   -8.212   -7.113   -6.012   -2.917   -2.224   -2.028   -0.637
            0.590000  0.577350  0.000000
  -73.979  -40.557  -40.415  -40.430  -18.579  -17.956  -10.760   -9.873   -9.846   -8.835
   -8.194   -7.105   -6.015   -2.928   -2.230   -2.041   -0.647
            0.593333  0.577350  0.000000
  -73.979  -40.556  -40.416  -40.429  -18.594  -17.960  -10.750   -9.886   -9.822   -8.832
   -8.177   -7.097   -6.017   -2.939   -2.237   -2.055   -0.657
            0.596667  0.577350  0.000000
  -73.979  -40.554  -40.416  -40.428  -18.608  -17.965  -10.739   -9.898   -9.798   -8.830
   -8.160   -7.090   -6.019   -2.949   -2.243   -2.069   -0.668
            0.600000  0.577350  0.000000
  -73.980  -40.553  -40.417  -40.427  -18.623  -17.970  -10.728   -9.911   -9.774   -8.827
   -8.144   -7.082   -6.020   -2.960   -2.250   -2.082   -0.680
            0.603333  0.577350  0.000000
  -73.980  -40.551  -40.417  -40.425  -18.638  -17.974  -10.717   -9.923   -9.750   -8.824
   -8.128   -7.075   -6.021   -2.970   -2.257   -2.096   -0.691
            0.606667  0.577350  0.000000
  -73.980  -40.550  -40.417  -40.424  -18.653  -17.979  -10.705   -9.936   -9.726   -8.820
   -8.113   -7.067   -6.022   -2.981   -2.264   -2.110   -0.703
            0.610000  0.577350  0.000000
  -73.980  -40.548  -40.418  -40.423  -18.668  -17.984  -10.693   -9.948   -9.701   -8.816
   -8.097   -7.060   -6.022   -2.991   -2.272   -2.124   -0.715
            0.613333  0.577350  0.000000
  -73.980  -40.546  -40.418  -40.421  -18.683  -17.988  -10.681   -9.961   -9.676   -8.812
   -8.083   -7.053   -6.021   -3.001   -2.280   -2.137   -0.728
            0.616667  0.577350  0.000000
  -73.980  -40.545  -40.419  -40.420  -18.699  -17.993  -10.669   -9.973   -9.652   -8.807
   -8.069   -7.046   -6.020   -3.011   -2.288   -2.151   -0.741
            0.620000  0.577350  0.000000
  -73.980  -40.543  -40.419  -40.419  -18.714  -17.998  -10.657   -9.986   -9.627   -8.802
   -8.055   -7.039   -6.019   -3.020   -2.296   -2.165   -0.754
            0.623333  0.577350  0.000000
  -73.980  -40.541  -40.420  -40.418  -18.729  -18.002  -10.644   -9.998   -9.602   -8.797
   -8.041   -7.032   -6.017   -3.030   -2.304   -2.179   -0.768
            0.626667  0.577350  0.000000
  -73.980  -40.539  -40.420  -40.416  -18.745  -18.007  -10.632  -10.010   -9.577   -8.792
   -8.029   -7.026   -6.015   -3.039   -2.313   -2.192   -0.782
            0.630000  0.577350  0.000000
  -73.980  -40.537  -40.421  -40.415  -18.760  -18.012  -10.619  -10.022   -9.552   -8.786
   -8.016   -7.019   -6.012   -3.047   -2.322   -2.206   -0.796
            0.633333  0.577350  0.000000
  -73.980  -40.536  -40.421  -40.414  -18.775  -18.017  -10.607  -10.033   -9.527   -8.780
   -8.004   -7.013   -6.008   -3.056   -2.331   -2.220   -0.811
            0.636667  0.577350  0.000000
  -73.979  -40.534  -40.422  -40.413  -18.791  -18.021  -10.595  -10.044   -9.502   -8.773
   -7.993   -7.007   -6.005   -3.064   -2.340   -2.233   -0.826
            0.640000  0.577350  0.000000
  -73.979  -40.532  -40.422  -40.411  -18.806  -18.026  -10.583  -10.055   -9.476   -8.766
   -7.982   -7.001   -6.000   -3.071   -2.349   -2.247   -0.841
            0.643333  0.577350  0.000000
  -73.979  -40.530  -40.423  -40.410  -18.822  -18.031  -10.571  -10.065   -9.451   -8.759
   -7.972   -6.995   -5.996   -3.078   -2.358   -2.260   -0.857
            0.646667  0.577350  0.000000
  -73.979  -40.528  -40.423  -40.409  -18.838  -18.036  -10.560  -10.075   -9.426   -8.751
   -7.963   -6.989   -5.990   -3.085   -2.368   -2.274   -0.873
            0.650000  0.577350  0.000000
  -73.979  -40.526  -40.424  -40.408  -18.853  -18.040  -10.549  -10.083   -9.400   -8.743
   -7.953   -6.983   -5.984   -3.092   -2.378   -2.287   -0.890
            0.653333  0.577350  0.000000
  -73.978  -40.524  -40.424  -40.407  -18.869  -18.045  -10.539  -10.091   -9.375   -8.734
   -7.945   -6.978   -5.978   -3.098   -2.388   -2.300   -0.906
            0.656667  0.577350  0.000000
  -73.978  -40.522  -40.425  -40.405  -18.884  -18.050  -10.530  -10.098   -9.350   -8.725
   -7.937   -6.972   -5.972   -3.103   -2.397   -2.313   -0.924
            0.660000  0.577350  0.000000
  -73.978  -40.519  -40.425  -40.404  -18.900  -18.055  -10.522  -10.103   -9.325   -8.716
   -7.929   -6.967   -5.964   -3.108   -2.407   -2.326   -0.941
            0.663333  0.577350  0.000000
  -73.978  -40.517  -40.426  -40.403  -18.916  -18.060  -10.516  -10.107   -9.300   -8.706
   -7.923   -6.962   -5.957   -3.113   -2.417   -2.339   -0.959
            0.666667  0.577350  0.000000
  -73.978  -40.515  -40.426  -40.402  -18.931  -18.064  -10.510  -10.109   -9.275   -8.696
   -7.916   -6.957   -5.949   -3.117   -2.427   -2.352   -0.977
            0.670000  0.577350  0.000000
  -73.977  -40.513  -40.427  -40.401  -18.947  -18.069  -10.506  -10.110   -9.250   -8.686
   -7.911   -6.952   -5.940   -3.121   -2.437   -2.364   -0.995
            0.673333  0.577350  0.000000
  -73.977  -40.511  -40.427  -40.400  -18.963  -18.074  -10.504  -10.108   -9.225   -8.675
   -7.905   -6.947   -5.931   -3.124   -2.448   -2.377   -1.014
            0.676667  0.577350  0.000000
  -73.977  -40.509  -40.428  -40.399  -18.978  -18.079  -10.504  -10.105   -9.200   -8.663
   -7.901   -6.943   -5.921   -3.127   -2.458   -2.389   -1.033
            0.680000  0.577350  0.000000
  -73.977  -40.506  -40.428  -40.398  -18.994  -18.083  -10.505  -10.100   -9.176   -8.651
   -7.897   -6.938   -5.911   -3.129   -2.468   -2.402   -1.053
            0.683333  0.577350  0.000000
  -73.977  -40.504  -40.429  -40.397  -19.009  -18.088  -10.507  -10.093   -9.151   -8.639
   -7.893   -6.934   -5.901   -3.130   -2.478   -2.414   -1.072
            0.686667  0.577350  0.000000
  -73.977  -40.502  -40.429  -40.396  -19.025  -18.093  -10.512  -10.085   -9.127   -8.626
   -7.891   -6.930   -5.890   -3.132   -2.488   -2.426   -1.092
            0.690000  0.577350  0.000000
  -73.977  -40.500  -40.430  -40.394  -19.040  -18.097  -10.517  -10.075   -9.103   -8.612
   -7.888   -6.926   -5.879   -3.132   -2.497   -2.438   -1.112
            0.693333  0.577350  0.000000
  -73.977  -40.498  -40.430  -40.393  -19.056  -18.102  -10.525  -10.063   -9.079   -8.599
   -7.886   -6.922   -5.867   -3.133   -2.507   -2.449   -1.133
            0.696667  0.577350  0.000000
  -73.977  -40.495  -40.431  -40.392  -19.071  -18.107  -10.533  -10.050   -9.056   -8.584
   -7.885   -6.919   -5.855   -3.132   -2.517   -2.461   -1.153
            0.700000  0.577350  0.000000
  -73.977  -40.493  -40.431  -40.391  -19.087  -18.111  -10.542  -10.035   -9.032   -8.569
   -7.884   -6.915   -5.842   -3.132   -2.527   -2.472   -1.174
            0.703333  0.577350  0.000000
  -73.977  -40.491  -40.432  -40.390  -19.102  -18.116  -10.552  -10.020   -9.009   -8.554
   -7.884   -6.912   -5.830   -3.131   -2.536   -2.483   -1.195
            0.706667  0.577350  0.000000
  -73.978  -40.488  -40.432  -40.389  -19.117  -18.121  -10.563  -10.003   -8.986   -8.538
   -7.884   -6.909   -5.816   -3.129   -2.545   -2.494   -1.216
            0.710000  0.577350  0.000000
  -73.978  -40.486  -40.433  -40.388  -19.133  -18.125  -10.575   -9.986   -8.964   -8.522
   -7.885   -6.905   -5.803   -3.127   -2.555   -2.505   -1.238
            0.713333  0.577350  0.000000
  -73.978  -40.484  -40.433  -40.387  -19.148  -18.130  -10.588   -9.968   -8.941   -8.505
   -7.886   -6.903   -5.789   -3.125   -2.564   -2.516   -1.260
            0.716667  0.577350  0.000000
  -73.978  -40.481  -40.434  -40.386  -19.163  -18.134  -10.600   -9.949   -8.919   -8.488
   -7.887   -6.900   -5.775   -3.122   -2.573   -2.526   -1.282
            0.720000  0.577350  0.000000
  -73.979  -40.479  -40.434  -40.385  -19.178  -18.139  -10.614   -9.930   -8.898   -8.470
   -7.889   -6.897   -5.760   -3.119   -2.581   -2.536   -1.304
            0.723333  0.577350  0.000000
  -73.979  -40.477  -40.435  -40.385  -19.193  -18.144  -10.627   -9.910   -8.876   -8.452
   -7.892   -6.895   -5.745   -3.115   -2.590   -2.546   -1.326
            0.726667  0.577350  0.000000
  -73.979  -40.474  -40.435  -40.384  -19.208  -18.148  -10.641   -9.889   -8.855   -8.433
   -7.895   -6.892   -5.730   -3.111   -2.598   -2.556   -1.348
            0.730000  0.577350  0.000000
  -73.980  -40.472  -40.436  -40.383  -19.223  -18.153  -10.656   -9.868   -8.834   -8.414
   -7.898   -6.890   -5.715   -3.107   -2.606   -2.566   -1.371
            0.733333  0.577350  0.000000
  -73.980  -40.470  -40.436  -40.382  -19.238  -18.157  -10.670   -9.847   -8.813   -8.394
   -7.902   -6.888   -5.699   -3.102   -2.614   -2.575   -1.394
            0.736667  0.577350  0.000000
  -73.980  -40.467  -40.437  -40.381  -19.252  -18.161  -10.685   -9.825   -8.793   -8.374
   -7.906   -6.886   -5.683   -3.097   -2.622   -2.584   -1.416
            0.740000  0.577350  0.000000
  -73.981  -40.465  -40.437  -40.380  -19.267  -18.166  -10.699   -9.802   -8.773   -8.354
   -7.910   -6.885   -5.667   -3.092   -2.629   -2.593   -1.439
            0.743333  0.577350  0.000000
  -73.981  -40.463  -40.438  -40.379  -19.281  -18.170  -10.714   -9.780   -8.753   -8.333
   -7.914   -6.883   -5.651   -3.087   -2.637   -2.602   -1.462
            0.746667  0.577350  0.000000
  -73.981  -40.460  -40.438  -40.378  -19.296  -18.175  -10.730   -9.757   -8.733   -8.312
   -7.919   -6.882   -5.634   -3.081   -2.644   -2.611   -1.485
            0.750000  0.577350  0.000000
  -73.982  -40.458  -40.439  -40.377  -19.310  -18.179  -10.745   -9.734   -8.713   -8.291
   -7.925   -6.880   -5.618   -3.076   -2.650   -2.619   -1.509
            0.753333  0.577350  0.000000
  -73.982  -40.455  -40.439  -40.377  -19.324  -18.183  -10.760   -9.711   -8.694   -8.269
   -7.930   -6.879   -5.601   -3.070   -2.657   -2.627   -1.532
            0.756667  0.577350  0.000000
  -73.982  -40.453  -40.440  -40.376  -19.338  -18.187  -10.775   -9.687   -8.675   -8.247
   -7.936   -6.878   -5.584   -3.063   -2.663   -2.635   -1.555
            0.760000  0.577350  0.000000
  -73.983  -40.451  -40.440  -40.375  -19.352  -18.192  -10.790   -9.663   -8.655   -8.225
   -7.942   -6.877   -5.567   -3.057   -2.669   -2.643   -1.578
            0.763333  0.577350  0.000000
  -73.983  -40.448  -40.441  -40.374  -19.366  -18.196  -10.806   -9.639   -8.636   -8.203
   -7.948   -6.877   -5.550   -3.050   -2.675   -2.650   -1.602
            0.766667  0.577350  0.000000
  -73.983  -40.446  -40.441  -40.373  -19.380  -18.200  -10.821   -9.615   -8.618   -8.181
   -7.955   -6.876   -5.533   -3.044   -2.680   -2.657   -1.625
            0.770000  0.577350  0.000000
  -73.983  -40.444  -40.442  -40.372  -19.393  -18.204  -10.836   -9.590   -8.599   -8.158
   -7.962   -6.876   -5.515   -3.037   -2.685   -2.664   -1.648
            0.773333  0.577350  0.000000
  -73.983  -40.441  -40.442  -40.372  -19.407  -18.208  -10.851   -9.566   -8.580   -8.136
   -7.969   -6.876   -5.498   -3.030   -2.689   -2.671   -1.672
            0.776667  0.577350  0.000000
  -73.984  -40.439  -40.443  -40.371  -19.420  -18.212  -10.867   -9.541   -8.561   -8.113
   -7.976   -6.875   -5.481   -3.023   -2.694   -2.677   -1.695
            0.780000  0.577350  0.000000
  -73.984  -40.437  -40.443  -40.370  -19.434  -18.216  -10.882   -9.516   -8.543   -8.091
   -7.983   -6.876   -5.464   -3.016   -2.698   -2.683   -1.719
            0.783333  0.577350  0.000000
  -73.984  -40.434  -40.444  -40.369  -19.447  -18.220  -10.897   -9.491   -8.524   -8.068
   -7.990   -6.876   -5.446   -3.010   -2.701   -2.689   -1.742
            0.786667  0.577350  0.000000
  -73.984  -40.432  -40.444  -40.369  -19.460  -18.224  -10.912   -9.466   -8.506   -8.045
   -7.998   -6.876   -5.429   -3.002   -2.705   -2.695   -1.765
            0.790000  0.577350  0.000000
  -73.984  -40.430  -40.445  -40.368  -19.472  -18.228  -10.926   -9.441   -8.487   -8.023
   -8.005   -6.877   -5.412   -2.995   -2.708   -2.700   -1.788
            0.793333  0.577350  0.000000
  -73.984  -40.428  -40.445  -40.367  -19.485  -18.231  -10.941   -9.415   -8.469   -8.000
   -8.013   -6.877   -5.395   -2.988   -2.710   -2.705   -1.811
            0.796667  0.577350  0.000000
  -73.984  -40.425  -40.446  -40.367  -19.498  -18.235  -10.956   -9.390   -8.450   -7.978
   -8.021   -6.878   -5.378   -2.981   -2.712   -2.710   -1.834
            0.800000  0.577350  0.000000
  -73.984  -40.423  -40.446  -40.366  -19.510  -18.239  -10.970   -9.365   -8.431   -7.955
   -8.029   -6.879   -5.361   -2.974   -2.714   -2.714   -1.857
            0.803333  0.577350  0.000000
  -73.984  -40.421  -40.447  -40.365  -19.522  -18.243  -10.985   -9.340   -8.413   -7.933
   -8.037   -6.880   -5.345   -2.967   -2.716   -2.719   -1.880
            0.806667  0.577350  0.000000
  -73.984  -40.419  -40.447  -40.365  -19.534  -18.246  -10.999   -9.314   -8.394   -7.911
   -8.045   -6.881   -5.328   -2.960   -2.717   -2.723   -1.903
            0.810000  0.577350  0.000000
  -73.984  -40.416  -40.447  -40.364  -19.546  -18.250  -11.013   -9.289   -8.376   -7.889
   -8.053   -6.883   -5.312   -2.953   -2.718   -2.726   -1.926
            0.813333  0.577350  0.000000
  -73.984  -40.414  -40.448  -40.363  -19.558  -18.253  -11.027   -9.263   -8.357   -7.868
   -8.061   -6.884   -5.296   -2.946   -2.718   -2.730   -1.948
            0.816667  0.577350  0.000000
  -73.984  -40.412  -40.448  -40.363  -19.570  -18.257  -11.041   -9.238   -8.338   -7.846
   -8.069   -6.886   -5.280   -2.939   -2.718   -2.733   -1.970
            0.820000  0.577350  0.000000
  -73.984  -40.410  -40.449  -40.362  -19.581  -18.260  -11.054   -9.213   -8.320   -7.825
   -8.077   -6.888   -5.264   -2.932   -2.718   -2.736   -1.992
            0.823333  0.577350  0.000000
  -73.983  -40.408  -40.449  -40.361  -19.593  -18.264  -11.068   -9.188   -8.301   -7.804
   -8.085   -6.890   -5.248   -2.924   -2.717   -2.739   -2.014
            0.826667  0.577350  0.000000
  -73.983  -40.406  -40.450  -40.361  -19.604  -18.267  -11.081   -9.163   -8.282   -7.783
   -8.093   -6.892   -5.233   -2.917   -2.716   -2.741   -2.036
            0.830000  0.577350  0.000000
  -73.983  -40.404  -40.450  -40.360  -19.615  -18.270  -11.094   -9.138   -8.264   -7.762
   -8.102   -6.895   -5.218   -2.910   -2.715   -2.743   -2.058
            0.833333  0.577350  0.000000
  -73.983  -40.402  -40.450  -40.360  -19.625  -18.274  -11.107   -9.113   -8.245   -7.742
   -8.110   -6.897   -5.203   -2.903   -2.713   -2.745   -2.079
            0.836667  0.577350  0.000000
  -73.983  -40.400  -40.451  -40.359  -19.636  -18.277  -11.119   -9.088   -8.226   -7.722
   -8.117   -6.900   -5.189   -2.896   -2.711   -2.747   -2.100
            0.840000  0.577350  0.000000
  -73.983  -40.398  -40.451  -40.359  -19.646  -18.280  -11.132   -9.063   -8.207   -7.702
   -8.125   -6.903   -5.175   -2.888   -2.709   -2.748   -2.121
            0.843333  0.577350  0.000000
  -73.983  -40.396  -40.452  -40.358  -19.657  -18.283  -11.144   -9.039   -8.188   -7.683
   -8.133   -6.906   -5.161   -2.881   -2.707   -2.749   -2.142
            0.846667  0.577350  0.000000
  -73.983  -40.394  -40.452  -40.358  -19.667  -18.286  -11.156   -9.015   -8.169   -7.664
   -8.141   -6.909   -5.147   -2.874   -2.704   -2.750   -2.162
            0.850000  0.577350  0.000000
  -73.983  -40.392  -40.452  -40.357  -19.677  -18.289  -11.168   -8.990   -8.150   -7.645
   -8.149   -6.912   -5.134   -2.866   -2.701   -2.751   -2.182
            0.853333  0.577350  0.000000
  -73.983  -40.390  -40.453  -40.357  -19.686  -18.292  -11.180   -8.967   -8.131   -7.627
   -8.156   -6.916   -5.121   -2.858   -2.698   -2.751   -2.202
            0.856667  0.577350  0.000000
  -73.983  -40.388  -40.453  -40.356  -19.696  -18.295  -11.191   -8.943   -8.112   -7.609
   -8.164   -6.920   -5.109   -2.851   -2.695   -2.751   -2.222
            0.860000  0.577350  0.000000
  -73.983  -40.386  -40.453  -40.356  -19.705  -18.298  -11.202   -8.919   -8.093   -7.591
   -8.171   -6.924   -5.096   -2.843   -2.692   -2.751   -2.241
            0.863333  0.577350  0.000000
  -73.983  -40.384  -40.454  -40.355  -19.714  -18.300  -11.213   -8.896   -8.074   -7.574
   -8.178   -6.928   -5.085   -2.835   -2.688   -2.751   -2.260
            0.866667  0.577350  0.000000
  -73.983  -40.383  -40.454  -40.355  -19.723  -18.303  -11.224   -8.873   -8.055   -7.557
   -8.186   -6.933   -5.073   -2.827   -2.685   -2.751   -2.279
            0.870000  0.577350  0.000000
  -73.984  -40.381  -40.454  -40.354  -19.732  -18.306  -11.234   -8.850   -8.036   -7.541
   -8.193   -6.937   -5.062   -2.819   -2.681   -2.750   -2.297
            0.873333  0.577350  0.000000
  -73.984  -40.379  -40.455  -40.354  -19.740  -18.308  -11.245   -8.828   -8.017   -7.525
   -8.200   -6.942   -5.051   -2.811   -2.677   -2.749   -2.315
            0.876667  0.577350  0.000000
  -73.984  -40.378  -40.455  -40.353  -19.749  -18.311  -11.255   -8.806   -7.998   -7.509
   -8.207   -6.947   -5.041   -2.802   -2.673   -2.748   -2.332
            0.880000  0.577350  0.000000
  -73.984  -40.376  -40.455  -40.353  -19.757  -18.313  -11.264   -8.784   -7.979   -7.494
   -8.213   -6.952   -5.030   -2.794   -2.669   -2.746   -2.350
            0.883333  0.577350  0.000000
  -73.984  -40.374  -40.456  -40.353  -19.765  -18.316  -11.274   -8.763   -7.960   -7.479
   -8.220   -6.958   -5.021   -2.786   -2.665   -2.745   -2.367
            0.886667  0.577350  0.000000
  -73.984  -40.373  -40.456  -40.352  -19.772  -18.318  -11.283   -8.742   -7.941   -7.464
   -8.226   -6.963   -5.011   -2.777   -2.661   -2.743   -2.383
            0.890000  0.577350  0.000000
  -73.985  -40.371  -40.456  -40.352  -19.780  -18.320  -11.292   -8.721   -7.922   -7.450
   -8.232   -6.969   -5.002   -2.768   -2.657   -2.742   -2.399
            0.893333  0.577350  0.000000
  -73.985  -40.370  -40.457  -40.351  -19.787  -18.322  -11.301   -8.700   -7.904   -7.437
   -8.239   -6.975   -4.993   -2.760   -2.654   -2.740   -2.415
            0.896667  0.577350  0.000000
  -73.985  -40.368  -40.457  -40.351  -19.794  -18.324  -11.310   -8.680   -7.885   -7.423
   -8.245   -6.982   -4.985   -2.751   -2.650   -2.737   -2.430
            0.900000  0.577350  0.000000
  -73.985  -40.367  -40.457  -40.351  -19.801  -18.327  -11.318   -8.661   -7.866   -7.411
   -8.250   -6.988   -4.977   -2.743   -2.646   -2.735   -2.445
            0.903333  0.577350  0.000000
  -73.985  -40.366  -40.457  -40.350  -19.808  -18.329  -11.326   -8.642   -7.847   -7.398
   -8.256   -6.995   -4.969   -2.734   -2.642   -2.733   -2.460
            0.906667  0.577350  0.000000
  -73.986  -40.364  -40.458  -40.350  -19.814  -18.331  -11.334   -8.623   -7.829   -7.386
   -8.262   -7.002   -4.961   -2.725   -2.638   -2.730   -2.474
            0.910000  0.577350  0.000000
  -73.986  -40.363  -40.458  -40.350  -19.820  -18.332  -11.342   -8.605   -7.810   -7.375
   -8.267   -7.009   -4.954   -2.717   -2.634   -2.728   -2.488
            0.913333  0.577350  0.000000
  -73.986  -40.362  -40.458  -40.349  -19.826  -18.334  -11.349   -8.587   -7.792   -7.364
   -8.272   -7.016   -4.947   -2.708   -2.631   -2.725   -2.501
            0.916667  0.577350  0.000000
  -73.986  -40.361  -40.458  -40.349  -19.832  -18.336  -11.356   -8.570   -7.773   -7.353
   -8.277   -7.024   -4.941   -2.700   -2.627   -2.723   -2.514
            0.920000  0.577350  0.000000
  -73.986  -40.359  -40.458  -40.349  -19.838  -18.338  -11.363   -8.553   -7.755   -7.343
   -8.282   -7.032   -4.935   -2.692   -2.623   -2.720   -2.526
            0.923333  0.577350  0.000000
  -73.986  -40.358  -40.459  -40.349  -19.843  -18.339  -11.370   -8.537   -7.737   -7.333
   -8.287   -7.040   -4.929   -2.684   -2.620   -2.717   -2.538
            0.926667  0.577350  0.000000
  -73.986  -40.357  -40.459  -40.348  -19.848  -18.341  -11.376   -8.521   -7.719   -7.324
   -8.291   -7.048   -4.923   -2.676   -2.617   -2.714   -2.549
            0.930000  0.577350  0.000000
  -73.986  -40.356  -40.459  -40.348  -19.853  -18.342  -11.382   -8.506   -7.701   -7.315
   -8.296   -7.057   -4.918   -2.668   -2.614   -2.712   -2.560
            0.933333  0.577350  0.000000
  -73.987  -40.355  -40.459  -40.348  -19.858  -18.344  -11.388   -8.491   -7.683   -7.307
   -8.300   -7.065   -4.913   -2.660   -2.610   -2.709   -2.571
            0.936667  0.577350  0.000000
  -73.987  -40.354  -40.459  -40.348  -19.863  -18.345  -11.394   -8.477   -7.666   -7.299
   -8.304   -7.074   -4.908   -2.653   -2.607   -2.706   -2.581
            0.940000  0.577350  0.000000
  -73.987  -40.353  -40.460  -40.347  -19.867  -18.346  -11.399   -8.464   -7.648   -7.291
   -8.308   -7.083   -4.903   -2.646   -2.605   -2.703   -2.590
            0.943333  0.577350  0.000000
  -73.987  -40.353  -40.460  -40.347  -19.871  -18.348  -11.404   -8.451   -7.631   -7.284
   -8.311   -7.093   -4.899   -2.639   -2.602   -2.701   -2.599
            0.946667  0.577350  0.000000
  -73.987  -40.352  -40.460  -40.347  -19.875  -18.349  -11.409   -8.439   -7.615   -7.277
   -8.315   -7.102   -4.895   -2.633   -2.599   -2.698   -2.608
            0.950000  0.577350  0.000000
  -73.987  -40.351  -40.460  -40.347  -19.878  -18.350  -11.413   -8.428   -7.598   -7.271
   -8.318   -7.111   -4.891   -2.626   -2.597   -2.696   -2.616
            0.953333  0.577350  0.000000
  -73.986  -40.350  -40.460  -40.347  -19.882  -18.351  -11.417   -8.417   -7.582   -7.265
   -8.321   -7.121   -4.888   -2.621   -2.594   -2.693   -2.624
            0.956667  0.577350  0.000000
  -73.986  -40.350  -40.460  -40.347  -19.885  -18.352  -11.421   -8.407   -7.566   -7.260
   -8.324   -7.131   -4.884   -2.615   -2.592   -2.691   -2.631
            0.960000  0.577350  0.000000
  -73.986  -40.349  -40.460  -40.346  -19.888  -18.353  -11.425   -8.398   -7.550   -7.255
   -8.327   -7.141   -4.881   -2.610   -2.590   -2.689   -2.637
            0.963333  0.577350  0.000000
  -73.986  -40.349  -40.461  -40.346  -19.891  -18.353  -11.428   -8.389   -7.535   -7.250
   -8.329   -7.150   -4.879   -2.605   -2.588   -2.687   -2.643
            0.966667  0.577350  0.000000
  -73.986  -40.348  -40.461  -40.346  -19.893  -18.354  -11.431   -8.381   -7.520   -7.246
   -8.331   -7.160   -4.876   -2.600   -2.587   -2.685   -2.649
            0.970000  0.577350  0.000000
  -73.986  -40.348  -40.461  -40.346  -19.895  -18.355  -11.434   -8.374   -7.506   -7.242
   -8.333   -7.170   -4.874   -2.596   -2.585   -2.683   -2.654
            0.973333  0.577350  0.000000
  -73.986  -40.347  -40.461  -40.346  -19.897  -18.355  -11.437   -8.367   -7.493   -7.238
   -8.335   -7.179   -4.872   -2.593   -2.584   -2.681   -2.658
            0.976667  0.577350  0.000000
  -73.986  -40.347  -40.461  -40.346  -19.899  -18.356  -11.439   -8.361   -7.480   -7.235
   -8.337   -7.188   -4.870   -2.589   -2.582   -2.680   -2.662
            0.980000  0.577350  0.000000
  -73.986  -40.346  -40.461  -40.346  -19.901  -18.356  -11.441   -8.356   -7.469   -7.233
   -8.338   -7.197   -4.869   -2.586   -2.581   -2.679   -2.666
            0.983333  0.577350  0.000000
  -73.986  -40.346  -40.461  -40.346  -19.902  -18.357  -11.442   -8.352   -7.458   -7.231
   -8.339   -7.205   -4.867   -2.584   -2.580   -2.678   -2.668
            0.986667  0.577350  0.000000
  -73.986  -40.346  -40.461  -40.346  -19.903  -18.357  -11.444   -8.349   -7.449   -7.229
   -8.340   -7.212   -4.866   -2.582   -2.580   -2.677   -2.671
            0.990000  0.577350  0.000000
  -73.986  -40.346  -40.461  -40.346  -19.904  -18.357  -11.445   -8.346   -7.442   -7.227
   -8.341   -7.218   -4.865   -2.580   -2.579   -2.676   -2.673
            0.993333  0.577350  0.000000
  -73.986  -40.346  -40.461  -40.346  -19.904  -18.358  -11.446   -8.344   -7.436   -7.226
   -8.342   -7.222   -4.865   -2.579   -2.579   -2.676   -2.674
            0.996667  0.577350  0.000000
  -73.986  -40.346  -40.461  -40.346  -19.905  -18.358  -11.446   -8.343   -7.433   -7.226
   -8.342   -7.225   -4.864   -2.579   -2.578   -2.675   -2.675
            1.000000  0.577350  0.000000
  -73.986  -40.346  -40.461  -40.346  -19.905  -18.358  -11.446   -8.342   -7.431   -7.226
   -8.342   -7.226   -4.864   -2.578   -2.578   -2.675   -2.675


==> anc/fig03/bands22.dat <==
 &plot nbnd=  22, nks=   474 /
            0.000000  0.000000  0.000000
  -73.986  -40.346  -40.346  -40.461  -19.905  -18.358  -11.446   -8.342   -7.431   -7.226
   -8.342   -7.226   -4.864   -2.578   -2.675   -2.675   -2.578   -1.304    0.961    0.895
    4.393    2.228
            0.000000  0.003337  0.000000
  -73.986  -40.346  -40.345  -40.461  -19.906  -18.357  -11.446   -8.342   -7.432   -7.226
   -8.342   -7.224   -4.865   -2.574   -2.676   -2.675   -2.579   -1.304    0.961    0.895
    4.388    2.228
            0.000000  0.006675  0.000000
  -73.986  -40.346  -40.345  -40.461  -19.906  -18.357  -11.446   -8.342   -7.436   -7.226
   -8.341   -7.221   -4.866   -2.570   -2.677   -2.674   -2.579   -1.302    0.962    0.895
    4.381    2.230
            0.000000  0.010012  0.000000
  -73.986  -40.346  -40.344  -40.462  -19.905  -18.356  -11.445   -8.343   -7.441   -7.227
   -8.341   -7.216   -4.867   -2.566   -2.678   -2.673   -2.580   -1.299    0.963    0.896
    4.372    2.232
            0.000000  0.013349  0.000000
  -73.985  -40.346  -40.344  -40.462  -19.905  -18.356  -11.444   -8.344   -7.449   -7.228
   -8.340   -7.210   -4.867   -2.563   -2.679   -2.671   -2.581   -1.295    0.964    0.898
    4.360    2.236
            0.000000  0.016686  0.000000
  -73.985  -40.346  -40.343  -40.462  -19.903  -18.355  -11.442   -8.347   -7.458   -7.230
   -8.339   -7.202   -4.866   -2.560   -2.680   -2.669   -2.582   -1.290    0.965    0.900
    4.347    2.241
            0.000000  0.020024  0.000000
  -73.985  -40.346  -40.343  -40.462  -19.902  -18.354  -11.441   -8.350   -7.468   -7.232
   -8.337   -7.194   -4.866   -2.559   -2.681   -2.666   -2.583   -1.283    0.967    0.902
    4.331    2.246
            0.000000  0.023361  0.000000
  -73.985  -40.346  -40.343  -40.462  -19.900  -18.354  -11.439   -8.354   -7.480   -7.235
   -8.335   -7.185   -4.865   -2.558   -2.683   -2.663   -2.585   -1.276    0.970    0.905
    4.314    2.253
            0.000000  0.026698  0.000000
  -73.985  -40.347  -40.343  -40.462  -19.897  -18.353  -11.436   -8.359   -7.493   -7.237
   -8.333   -7.176   -4.864   -2.558   -2.685   -2.659   -2.586   -1.267    0.972    0.908
    4.296    2.261
            0.000000  0.030036  0.000000
  -73.985  -40.347  -40.343  -40.462  -19.894  -18.352  -11.434   -8.364   -7.506   -7.241
   -8.331   -7.166   -4.863   -2.559   -2.686   -2.655   -2.588   -1.256    0.975    0.912
    4.277    2.270
            0.000000  0.033373  0.000000
  -73.984  -40.347  -40.343  -40.462  -19.891  -18.351  -11.431   -8.370   -7.520   -7.244
   -8.329   -7.156   -4.862   -2.561   -2.688   -2.650   -2.590   -1.245    0.978    0.916
    4.258    2.280
            0.000000  0.036710  0.000000
  -73.984  -40.347  -40.343  -40.462  -19.888  -18.350  -11.428   -8.378   -7.534   -7.248
   -8.326   -7.146   -4.862   -2.563   -2.690   -2.645   -2.592   -1.232    0.982    0.921
    4.238    2.291
            0.000000  0.040047  0.000000
  -73.984  -40.347  -40.344  -40.462  -19.884  -18.349  -11.425   -8.386   -7.550   -7.253
   -8.323   -7.136   -4.861   -2.567   -2.692   -2.639   -2.595   -1.219    0.985    0.926
    4.217    2.304
            0.000000  0.043385  0.000000
  -73.984  -40.348  -40.344  -40.462  -19.880  -18.348  -11.421   -8.395   -7.565   -7.257
   -8.320   -7.127   -4.861   -2.572   -2.695   -2.632   -2.597   -1.204    0.989    0.932
    4.197    2.317
            0.000000  0.046722  0.000000
  -73.983  -40.348  -40.344  -40.462  -19.877  -18.347  -11.417   -8.404   -7.581   -7.263
   -8.317   -7.117   -4.862   -2.577   -2.697   -2.625   -2.600   -1.188    0.994    0.938
    4.177    2.331
            0.000000  0.050059  0.000000
  -73.983  -40.348  -40.345  -40.462  -19.872  -18.346  -11.413   -8.415   -7.597   -7.268
   -8.314   -7.108   -4.863   -2.583   -2.699   -2.618   -2.603   -1.170    0.998    0.944
    4.158    2.346
            0.000000  0.053397  0.000000
  -73.983  -40.349  -40.346  -40.461  -19.868  -18.345  -11.408   -8.426   -7.614   -7.274
   -8.310   -7.098   -4.865   -2.589   -2.701   -2.612   -2.606   -1.152    1.003    0.952
    4.139    2.363
            0.000000  0.056734  0.000000
  -73.983  -40.349  -40.346  -40.461  -19.864  -18.344  -11.403   -8.438   -7.631   -7.280
   -8.307   -7.089   -4.868   -2.594   -2.703   -2.614   -2.601   -1.133    1.008    0.959
    4.120    2.380
            0.000000  0.060071  0.000000
  -73.983  -40.350  -40.347  -40.461  -19.860  -18.343  -11.398   -8.451   -7.648   -7.287
   -8.303   -7.081   -4.871   -2.600   -2.706   -2.620   -2.592   -1.113    1.014    0.968
    4.103    2.399
            0.000000  0.063408  0.000000
  -73.983  -40.351  -40.347  -40.461  -19.855  -18.342  -11.393   -8.465   -7.666   -7.294
   -8.299   -7.072   -4.876   -2.605   -2.708   -2.628   -2.583   -1.091    1.019    0.976
    4.086    2.418
            0.000000  0.066746  0.000000
  -73.983  -40.352  -40.348  -40.460  -19.851  -18.341  -11.388   -8.480   -7.683   -7.301
   -8.295   -7.064   -4.881   -2.609   -2.710   -2.638   -2.573   -1.069    1.025    0.986
    4.071    2.439
            0.000000  0.070083  0.000000
  -73.983  -40.353  -40.348  -40.460  -19.847  -18.340  -11.382   -8.495   -7.702   -7.309
   -8.291   -7.056   -4.888   -2.612   -2.712   -2.647   -2.563   -1.045    1.031    0.995
    4.056    2.460
            0.000000  0.073420  0.000000
  -73.983  -40.355  -40.348  -40.460  -19.842  -18.339  -11.376   -8.511   -7.720   -7.317
   -8.287   -7.049   -4.895   -2.616   -2.714   -2.658   -2.552   -1.021    1.038    1.006
    4.042    2.483
            0.000000  0.076758  0.000000
  -73.984  -40.356  -40.348  -40.459  -19.838  -18.337  -11.370   -8.528   -7.738   -7.326
   -8.283   -7.042   -4.904   -2.620   -2.716   -2.669   -2.541   -0.996    1.044    1.016
    4.028    2.506
            0.000000  0.080095  0.000000
  -73.984  -40.358  -40.349  -40.459  -19.833  -18.336  -11.363   -8.546   -7.757   -7.334
   -8.279   -7.035   -4.913   -2.623   -2.718   -2.680   -2.530   -0.970    1.051    1.028
    4.015    2.531
            0.000000  0.083432  0.000000
  -73.984  -40.359  -40.349  -40.459  -19.828  -18.335  -11.356   -8.564   -7.776   -7.344
   -8.274   -7.029   -4.923   -2.627   -2.720   -2.691   -2.518   -0.943    1.058    1.040
    4.002    2.556
            0.000000  0.086769  0.000000
  -73.984  -40.361  -40.349  -40.458  -19.823  -18.333  -11.350   -8.583   -7.795   -7.353
   -8.270   -7.022   -4.934   -2.630   -2.722   -2.702   -2.505   -0.915    1.065    1.052
    3.989    2.582
            0.000000  0.090107  0.000000
  -73.984  -40.362  -40.350  -40.458  -19.819  -18.332  -11.342   -8.602   -7.814   -7.363
   -8.265   -7.017   -4.945   -2.634   -2.723   -2.713   -2.492   -0.886    1.073    1.065
    3.977    2.610
            0.000000  0.093444  0.000000
  -73.985  -40.364  -40.350  -40.458  -19.813  -18.330  -11.335   -8.622   -7.834   -7.372
   -8.260   -7.011   -4.958   -2.638   -2.725   -2.724   -2.479   -0.857    1.081    1.078
    3.964    2.638
            0.000000  0.096781  0.000000
  -73.985  -40.366  -40.350  -40.457  -19.808  -18.329  -11.327   -8.642   -7.853   -7.383
   -8.256   -7.006   -4.970   -2.641   -2.726   -2.734   -2.466   -0.827    1.088    1.092
    3.951    2.666
            0.000000  0.100119  0.000000
  -73.985  -40.368  -40.351  -40.457  -19.803  -18.327  -11.319   -8.663   -7.873   -7.393
   -8.251   -7.001   -4.983   -2.645   -2.727   -2.745   -2.452   -0.796    1.097    1.106
    3.938    2.696
            0.000000  0.103456  0.000000
  -73.985  -40.369  -40.351  -40.456  -19.797  -18.325  -11.311   -8.685   -7.893   -7.404
   -8.246   -6.996   -4.997   -2.649   -2.728   -2.755   -2.438   -0.764    1.105    1.120
    3.924    2.726
            0.000000  0.106793  0.000000
  -73.986  -40.371  -40.351  -40.456  -19.791  -18.323  -11.303   -8.706   -7.913   -7.415
   -8.240   -6.992   -5.010   -2.653   -2.729   -2.764   -2.423   -0.732    1.113    1.135
    3.909    2.758
            0.000000  0.110130  0.000000
  -73.986  -40.373  -40.352  -40.456  -19.785  -18.321  -11.294   -8.728   -7.933   -7.426
   -8.235   -6.988   -5.024   -2.657   -2.729   -2.773   -2.408   -0.699    1.122    1.151
    3.893    2.789
            0.000000  0.113468  0.000000
  -73.986  -40.375  -40.352  -40.455  -19.778  -18.319  -11.285   -8.751   -7.954   -7.437
   -8.229   -6.984   -5.037   -2.661   -2.730   -2.782   -2.393   -0.666    1.131    1.166
    3.876    2.822
            0.000000  0.116805  0.000000
  -73.986  -40.376  -40.352  -40.455  -19.771  -18.317  -11.276   -8.773   -7.974   -7.449
   -8.223   -6.981   -5.051   -2.665   -2.730   -2.791   -2.377   -0.632    1.140    1.182
    3.859    2.854
            0.000000  0.120142  0.000000
  -73.986  -40.378  -40.353  -40.455  -19.764  -18.315  -11.266   -8.796   -7.995   -7.461
   -8.217   -6.978   -5.065   -2.669   -2.730   -2.799   -2.362   -0.598    1.149    1.199
    3.840    2.888
            0.000000  0.123480  0.000000
  -73.986  -40.380  -40.353  -40.454  -19.757  -18.313  -11.257   -8.819   -8.015   -7.473
   -8.211   -6.975   -5.078   -2.673   -2.730   -2.806   -2.345   -0.563    1.159    1.215
    3.820    2.921
            0.000000  0.126817  0.000000
  -73.987  -40.382  -40.353  -40.454  -19.749  -18.310  -11.247   -8.842   -8.036   -7.485
   -8.205   -6.973   -5.091   -2.677   -2.729   -2.814   -2.329   -0.527    1.169    1.232
    3.799    2.955
            0.000000  0.130154  0.000000
  -73.987  -40.384  -40.354  -40.453  -19.741  -18.308  -11.237   -8.865   -8.057   -7.497
   -8.198   -6.971   -5.104   -2.682   -2.728   -2.821   -2.313   -0.492    1.179    1.250
    3.777    2.989
            0.000000  0.133491  0.000000
  -73.987  -40.385  -40.354  -40.453  -19.732  -18.305  -11.226   -8.889   -8.078   -7.510
   -8.191   -6.969   -5.117   -2.686   -2.727   -2.827   -2.296   -0.456    1.189    1.267
    3.754    3.024
            0.000000  0.136829  0.000000
  -73.987  -40.387  -40.355  -40.453  -19.723  -18.302  -11.216   -8.912   -8.099   -7.522
   -8.184   -6.968   -5.129   -2.690   -2.725   -2.834   -2.279   -0.420    1.199    1.285
    3.729    3.058
            0.000000  0.140166  0.000000
  -73.986  -40.389  -40.355  -40.452  -19.714  -18.300  -11.205   -8.936   -8.120   -7.535
   -8.176   -6.967   -5.141   -2.694   -2.724   -2.840   -2.262   -0.383    1.210    1.303
    3.704    3.092
            0.000000  0.143503  0.000000
  -73.986  -40.391  -40.355  -40.452  -19.705  -18.297  -11.193   -8.960   -8.141   -7.548
   -8.168   -6.966   -5.153   -2.699   -2.721   -2.845   -2.244   -0.347    1.220    1.321
    3.678    3.126
            0.000000  0.146841  0.000000
  -73.986  -40.393  -40.356  -40.452  -19.695  -18.294  -11.182   -8.983   -8.162   -7.561
   -8.160   -6.965   -5.165   -2.703   -2.719   -2.851   -2.227   -0.310    1.231    1.340
    3.651    3.160
            0.000000  0.150178  0.000000
  -73.986  -40.394  -40.356  -40.451  -19.685  -18.291  -11.171   -9.007   -8.183   -7.574
   -8.152   -6.965   -5.177   -2.708   -2.716   -2.856   -2.209   -0.273    1.242    1.359
    3.623    3.193
            0.000000  0.153515  0.000000
  -73.986  -40.396  -40.357  -40.451  -19.674  -18.288  -11.159   -9.031   -8.204   -7.587
   -8.143   -6.965   -5.188   -2.711   -2.713   -2.861   -2.191   -0.236    1.253    1.378
    3.595    3.226
            0.000000  0.156852  0.000000
  -73.986  -40.398  -40.357  -40.451  -19.664  -18.285  -11.147   -9.055   -8.226   -7.601
   -8.134   -6.965   -5.200   -2.717   -2.709   -2.865   -2.173   -0.199    1.265    1.398
    3.566    3.259
            0.000000  0.160190  0.000000
  -73.985  -40.400  -40.358  -40.450  -19.653  -18.282  -11.135   -9.079   -8.247   -7.614
   -8.125   -6.966   -5.212   -2.721   -2.705   -2.869   -2.155   -0.161    1.276    1.417
    3.537    3.290
            0.000000  0.163527  0.000000
  -73.985  -40.402  -40.358  -40.450  -19.642  -18.278  -11.122   -9.104   -8.269   -7.628
   -8.115   -6.967   -5.223   -2.725   -2.701   -2.873   -2.137   -0.124    1.288    1.437
    3.508    3.321
            0.000000  0.166864  0.000000
  -73.985  -40.404  -40.359  -40.450  -19.630  -18.275  -11.110   -9.128   -8.290   -7.641
   -8.105   -6.968   -5.235   -2.730   -2.696   -2.877   -2.118   -0.087    1.300    1.458
    3.478    3.351
            0.000000  0.170202  0.000000
  -73.984  -40.406  -40.359  -40.449  -19.619  -18.272  -11.097   -9.152   -8.312   -7.655
   -8.095   -6.969   -5.247   -2.734   -2.691   -2.880   -2.100   -0.050    1.312    1.478
    3.449    3.380
            0.000000  0.173539  0.000000
  -73.984  -40.408  -40.360  -40.449  -19.607  -18.268  -11.084   -9.177   -8.333   -7.669
   -8.085   -6.971   -5.259   -2.738   -2.685   -2.883   -2.081   -0.014    1.324    1.499
    3.420    3.408
            0.000000  0.176876  0.000000
  -73.984  -40.410  -40.360  -40.449  -19.595  -18.265  -11.071   -9.201   -8.355   -7.682
   -8.075   -6.973   -5.271   -2.743   -2.679   -2.886   -2.062    0.023    1.337    1.521
    3.390    3.435
            0.000000  0.180213  0.000000
  -73.984  -40.412  -40.361  -40.448  -19.583  -18.261  -11.058   -9.226   -8.376   -7.696
   -8.064   -6.976   -5.284   -2.747   -2.672   -2.889   -2.044    0.059    1.349    1.542
    3.362    3.461
            0.000000  0.183551  0.000000
  -73.983  -40.414  -40.361  -40.448  -19.571  -18.257  -11.044   -9.250   -8.398   -7.710
   -8.053   -6.978   -5.297   -2.751   -2.666   -2.891   -2.025    0.095    1.362    1.564
    3.334    3.485
            0.000000  0.186888  0.000000
  -73.983  -40.416  -40.362  -40.448  -19.559  -18.254  -11.031   -9.275   -8.420   -7.724
   -8.042   -6.981   -5.311   -2.755   -2.658   -2.893   -2.006    0.131    1.375    1.587
    3.306    3.508
            0.000000  0.190225  0.000000
  -73.983  -40.418  -40.362  -40.447  -19.546  -18.250  -11.017   -9.300   -8.442   -7.738
   -8.031   -6.984   -5.325   -2.759   -2.651   -2.894   -1.987    0.167    1.387    1.610
    3.279    3.529
            0.000000  0.193563  0.000000
  -73.982  -40.420  -40.363  -40.447  -19.534  -18.246  -11.004   -9.325   -8.464   -7.752
   -8.020   -6.988   -5.339   -2.763   -2.643   -2.895   -1.968    0.202    1.400    1.633
    3.253    3.549
            0.000000  0.196900  0.000000
  -73.982  -40.423  -40.363  -40.447  -19.521  -18.242  -10.990   -9.350   -8.486   -7.767
   -8.008   -6.992   -5.354   -2.767   -2.634   -2.896   -1.949    0.236    1.413    1.657
    3.228    3.567
            0.000000  0.200237  0.000000
  -73.982  -40.425  -40.364  -40.446  -19.508  -18.239  -10.976   -9.375   -8.508   -7.781
   -7.997   -6.995   -5.369   -2.771   -2.626   -2.897   -1.929    0.270    1.427    1.681
    3.204    3.583
            0.000000  0.203574  0.000000
  -73.982  -40.427  -40.364  -40.446  -19.496  -18.235  -10.963   -9.400   -8.530   -7.795
   -7.986   -7.000   -5.385   -2.774   -2.617   -2.897   -1.910    0.304    1.440    1.705
    3.181    3.597
            0.000000  0.206912  0.000000
  -73.981  -40.430  -40.365  -40.445  -19.483  -18.231  -10.949   -9.425   -8.552   -7.809
   -7.974   -7.004   -5.402   -2.778   -2.607   -2.897   -1.891    0.337    1.453    1.730
    3.159    3.610
            0.000000  0.210249  0.000000
  -73.981  -40.432  -40.366  -40.445  -19.470  -18.227  -10.935   -9.450   -8.574   -7.824
   -7.963   -7.009   -5.419   -2.781   -2.597   -2.896   -1.872    0.370    1.466    1.755
    3.138    3.621
            0.000000  0.213586  0.000000
  -73.981  -40.434  -40.366  -40.445  -19.457  -18.223  -10.921   -9.475   -8.596   -7.838
   -7.951   -7.013   -5.436   -2.784   -2.587   -2.895   -1.853    0.402    1.480    1.781
    3.118    3.630
            0.000000  0.216924  0.000000
  -73.981  -40.437  -40.367  -40.444  -19.444  -18.219  -10.907   -9.500   -8.618   -7.852
   -7.940   -7.018   -5.454   -2.787   -2.577   -2.894   -1.833    0.433    1.493    1.807
    3.099    3.637
            0.000000  0.220261  0.000000
  -73.981  -40.439  -40.367  -40.444  -19.431  -18.215  -10.894   -9.525   -8.641   -7.867
   -7.928   -7.023   -5.472   -2.790   -2.566   -2.893   -1.814    0.464    1.506    1.833
    3.082    3.643
            0.000000  0.223598  0.000000
  -73.981  -40.442  -40.368  -40.443  -19.417  -18.211  -10.880   -9.550   -8.663   -7.881
   -7.917   -7.029   -5.491   -2.793   -2.555   -2.891   -1.795    0.494    1.520    1.859
    3.066    3.646
            0.000000  0.226935  0.000000
  -73.981  -40.444  -40.368  -40.443  -19.404  -18.207  -10.867   -9.574   -8.685   -7.896
   -7.906   -7.034   -5.510   -2.795   -2.544   -2.889   -1.776    0.523    1.533    1.885
    3.051    3.648
            0.000000  0.230273  0.000000
  -73.980  -40.447  -40.369  -40.442  -19.391  -18.203  -10.853   -9.599   -8.708   -7.910
   -7.895   -7.040   -5.529   -2.798   -2.532   -2.886   -1.756    0.552    1.546    1.911
    3.038    3.648
            0.000000  0.233610  0.000000
  -73.980  -40.449  -40.370  -40.442  -19.377  -18.199  -10.840   -9.623   -8.730   -7.925
   -7.883   -7.045   -5.549   -2.800   -2.520   -2.884   -1.737    0.580    1.560    1.937
    3.027    3.646
            0.000000  0.236947  0.000000
  -73.980  -40.452  -40.370  -40.441  -19.364  -18.195  -10.827   -9.648   -8.753   -7.939
   -7.873   -7.051   -5.569   -2.802   -2.508   -2.881   -1.718    0.607    1.573    1.963
    3.018    3.642
            0.000000  0.240285  0.000000
  -73.980  -40.454  -40.371  -40.441  -19.350  -18.191  -10.814   -9.672   -8.775   -7.954
   -7.862   -7.057   -5.589   -2.803   -2.496   -2.877   -1.699    0.633    1.586    1.988
    3.010    3.637
            0.000000  0.243622  0.000000
  -73.980  -40.457  -40.371  -40.440  -19.336  -18.187  -10.801   -9.696   -8.798   -7.968
   -7.851   -7.063   -5.609   -2.805   -2.483   -2.874   -1.680    0.658    1.600    2.012
    3.004    3.631
            0.000000  0.246959  0.000000
  -73.980  -40.460  -40.372  -40.440  -19.322  -18.183  -10.789   -9.719   -8.821   -7.983
   -7.840   -7.069   -5.629   -2.806   -2.470   -2.870   -1.660    0.683    1.613    2.035
    3.000    3.622
            0.000000  0.250296  0.000000
  -73.980  -40.462  -40.372  -40.439  -19.309  -18.179  -10.777   -9.742   -8.843   -7.997
   -7.830   -7.075   -5.650   -2.808   -2.457   -2.866   -1.641    0.706    1.626    2.057
    2.999    3.613
            0.000000  0.253634  0.000000
  -73.980  -40.465  -40.373  -40.439  -19.295  -18.174  -10.765   -9.765   -8.866   -8.011
   -7.819   -7.081   -5.670   -2.809   -2.444   -2.861   -1.622    0.729    1.639    2.077
    3.000    3.602
            0.000000  0.256971  0.000000
  -73.980  -40.468  -40.374  -40.438  -19.280  -18.170  -10.754   -9.787   -8.888   -8.026
   -7.809   -7.088   -5.690   -2.809   -2.430   -2.856   -1.604    0.751    1.652    2.095
    3.004    3.590
            0.000000  0.260308  0.000000
  -73.980  -40.470  -40.374  -40.438  -19.266  -18.166  -10.743   -9.809   -8.911   -8.040
   -7.799   -7.094   -5.710   -2.810   -2.417   -2.851   -1.585    0.772    1.665    2.111
    3.010    3.576
            0.000000  0.263645  0.000000
  -73.980  -40.473  -40.375  -40.437  -19.252  -18.162  -10.732   -9.830   -8.934   -8.054
   -7.789   -7.101   -5.730   -2.810   -2.403   -2.846   -1.566    0.792    1.677    2.125
    3.019    3.562
            0.000000  0.266983  0.000000
  -73.980  -40.476  -40.376  -40.437  -19.238  -18.157  -10.722   -9.850   -8.956   -8.069
   -7.779   -7.107   -5.750   -2.810   -2.388   -2.841   -1.547    0.811    1.690    2.137
    3.031    3.547
            0.000000  0.270320  0.000000
  -73.980  -40.478  -40.376  -40.436  -19.223  -18.153  -10.713   -9.870   -8.979   -8.083
   -7.769   -7.113   -5.770   -2.810   -2.374   -2.835   -1.529    0.829    1.702    2.146
    3.046    3.531
            0.000000  0.273657  0.000000
  -73.980  -40.481  -40.377  -40.436  -19.209  -18.149  -10.704   -9.889   -9.001   -8.097
   -7.759   -7.120   -5.789   -2.810   -2.360   -2.829   -1.510    0.846    1.714    2.153
    3.064    3.515
            0.000000  0.276995  0.000000
  -73.980  -40.483  -40.377  -40.435  -19.194  -18.145  -10.697   -9.907   -9.024   -8.111
   -7.749   -7.126   -5.808   -2.810   -2.345   -2.823   -1.492    0.862    1.726    2.157
    3.085    3.498
            0.000000  0.280332  0.000000
  -73.979  -40.486  -40.378  -40.435  -19.179  -18.140  -10.690   -9.924   -9.046   -8.125
   -7.739   -7.133   -5.827   -2.809   -2.330   -2.817   -1.474    0.877    1.738    2.159
    3.108    3.480
            0.000000  0.283669  0.000000
  -73.979  -40.489  -40.379  -40.434  -19.164  -18.136  -10.683   -9.940   -9.069   -8.139
   -7.730   -7.139   -5.846   -2.809   -2.315   -2.810   -1.456    0.891    1.750    2.159
    3.134    3.462
            0.000000  0.287006  0.000000
  -73.979  -40.491  -40.379  -40.433  -19.149  -18.132  -10.678   -9.955   -9.091   -8.153
   -7.720   -7.146   -5.864   -2.808   -2.300   -2.803   -1.438    0.904    1.761    2.156
    3.162    3.445
            0.000000  0.290344  0.000000
  -73.979  -40.494  -40.380  -40.433  -19.134  -18.127  -10.674   -9.969   -9.114   -8.166
   -7.710   -7.152   -5.882   -2.806   -2.285   -2.796   -1.420    0.917    1.773    2.151
    3.192    3.427
            0.000000  0.293681  0.000000
  -73.979  -40.497  -40.381  -40.432  -19.119  -18.123  -10.671   -9.981   -9.136   -8.180
   -7.700   -7.159   -5.900   -2.805   -2.270   -2.789   -1.403    0.928    1.784    2.145
    3.223    3.409
            0.000000  0.297018  0.000000
  -73.979  -40.499  -40.381  -40.432  -19.104  -18.118  -10.670   -9.992   -9.158   -8.193
   -7.690   -7.165   -5.917   -2.803   -2.255   -2.782   -1.385    0.938    1.794    2.137
    3.256    3.391
            0.000000  0.300356  0.000000
  -73.979  -40.502  -40.382  -40.431  -19.089  -18.114  -10.669  -10.002   -9.180   -8.207
   -7.680   -7.172   -5.934   -2.802   -2.239   -2.774   -1.368    0.947    1.805    2.128
    3.291    3.374
            0.000000  0.303693  0.000000
  -73.979  -40.504  -40.383  -40.431  -19.074  -18.110  -10.670  -10.010   -9.202   -8.220
   -7.671   -7.178   -5.951   -2.800   -2.224   -2.766   -1.351    0.955    1.815    2.117
    3.326    3.357
            0.000000  0.307030  0.000000
  -73.978  -40.507  -40.383  -40.430  -19.058  -18.105  -10.673  -10.016   -9.224   -8.233
   -7.661   -7.184   -5.967   -2.798   -2.208   -2.758   -1.334    0.962    1.825    2.106
    3.363    3.341
            0.000000  0.310367  0.000000
  -73.978  -40.510  -40.384  -40.430  -19.043  -18.101  -10.676  -10.022   -9.245   -8.247
   -7.651   -7.191   -5.983   -2.795   -2.193   -2.750   -1.317    0.968    1.834    2.093
    3.400    3.325
            0.000000  0.313705  0.000000
  -73.978  -40.512  -40.384  -40.429  -19.028  -18.096  -10.681  -10.025   -9.267   -8.260
   -7.641   -7.197   -5.998   -2.793   -2.177   -2.741   -1.301    0.973    1.843    2.081
    3.437    3.310
            0.000000  0.317042  0.000000
  -73.978  -40.515  -40.385  -40.429  -19.012  -18.092  -10.688  -10.028   -9.289   -8.272
   -7.631   -7.203   -6.014   -2.790   -2.162   -2.733   -1.285    0.977    1.852    2.067
    3.475    3.296
            0.000000  0.320379  0.000000
  -73.978  -40.517  -40.386  -40.428  -18.997  -18.087  -10.695  -10.029   -9.310   -8.285
   -7.621   -7.209   -6.029   -2.787   -2.146   -2.724   -1.269    0.980    1.861    2.054
    3.513    3.283
            0.000000  0.323717  0.000000
  -73.978  -40.520  -40.386  -40.428  -18.981  -18.083  -10.704  -10.028   -9.331   -8.298
   -7.610   -7.215   -6.043   -2.784   -2.130   -2.715   -1.253    0.982    1.869    2.040
    3.551    3.270
            0.000000  0.327054  0.000000
  -73.977  -40.522  -40.387  -40.427  -18.966  -18.078  -10.714  -10.027   -9.352   -8.310
   -7.600   -7.222   -6.058   -2.780   -2.115   -2.706   -1.237    0.983    1.877    2.026
    3.589    3.258
            0.000000  0.330391  0.000000
  -73.977  -40.525  -40.388  -40.427  -18.951  -18.074  -10.725  -10.024   -9.373   -8.323
   -7.590   -7.228   -6.072   -2.776   -2.099   -2.696   -1.222    0.982    1.884    2.013
    3.627    3.247
            0.000000  0.333728  0.000000
  -73.977  -40.527  -40.388  -40.426  -18.935  -18.069  -10.738  -10.021   -9.394   -8.335
   -7.580   -7.234   -6.085   -2.773   -2.084   -2.686   -1.207    0.981    1.891    1.999
    3.664    3.237
            0.000000  0.337066  0.000000
  -73.977  -40.530  -40.389  -40.426  -18.920  -18.065  -10.751  -10.016   -9.415   -8.347
   -7.570   -7.240   -6.099   -2.768   -2.068   -2.677   -1.192    0.978    1.897    1.986
    3.701    3.228
            0.000000  0.340403  0.000000
  -73.977  -40.532  -40.389  -40.425  -18.905  -18.060  -10.764  -10.011   -9.435   -8.359
   -7.559   -7.246   -6.112   -2.764   -2.053   -2.666   -1.177    0.974    1.904    1.973
    3.738    3.221
            0.000000  0.343740  0.000000
  -73.977  -40.535  -40.390  -40.425  -18.889  -18.056  -10.779  -10.005   -9.455   -8.371
   -7.549   -7.251   -6.124   -2.760   -2.037   -2.656   -1.163    0.970    1.909    1.960
    3.774    3.214
            0.000000  0.347078  0.000000
  -73.977  -40.537  -40.391  -40.424  -18.874  -18.051  -10.794   -9.999   -9.476   -8.383
   -7.539   -7.257   -6.137   -2.755   -2.022   -2.646   -1.149    0.964    1.915    1.948
    3.809    3.208
            0.000000  0.350415  0.000000
  -73.977  -40.540  -40.391  -40.424  -18.859  -18.047  -10.810   -9.992   -9.496   -8.394
   -7.529   -7.263   -6.148   -2.750   -2.007   -2.635   -1.135    0.956    1.920    1.937
    3.844    3.203
            0.000000  0.353752  0.000000
  -73.976  -40.542  -40.392  -40.423  -18.844  -18.042  -10.826   -9.984   -9.516   -8.406
   -7.519   -7.268   -6.160   -2.745   -1.992   -2.625   -1.121    0.948    1.923    1.928
    3.878    3.198
            0.000000  0.357089  0.000000
  -73.976  -40.545  -40.392  -40.423  -18.829  -18.038  -10.843   -9.977   -9.535   -8.417
   -7.509   -7.274   -6.171   -2.739   -1.977   -2.614   -1.108    0.939    1.914    1.930
    3.911    3.195
            0.000000  0.360427  0.000000
  -73.976  -40.547  -40.393  -40.422  -18.814  -18.034  -10.860   -9.969   -9.555   -8.428
   -7.499   -7.279   -6.182   -2.733   -1.962   -2.603   -1.094    0.928    1.905    1.934
    3.943    3.193
            0.000000  0.363764  0.000000
  -73.976  -40.550  -40.393  -40.422  -18.799  -18.029  -10.877   -9.960   -9.574   -8.439
   -7.489   -7.285   -6.192   -2.727   -1.948   -2.592   -1.081    0.916    1.896    1.938
    3.975    3.191
            0.000000  0.367101  0.000000
  -73.976  -40.552  -40.394  -40.421  -18.784  -18.025  -10.895   -9.952   -9.593   -8.450
   -7.479   -7.290   -6.202   -2.721   -1.933   -2.580   -1.069    0.903    1.887    1.941
    4.006    3.191
            0.000000  0.370439  0.000000
  -73.976  -40.554  -40.394  -40.421  -18.769  -18.020  -10.913   -9.944   -9.612   -8.461
   -7.470   -7.295   -6.211   -2.715   -1.919   -2.569   -1.056    0.889    1.879    1.944
    4.035    3.191
            0.000000  0.373776  0.000000
  -73.976  -40.557  -40.395  -40.421  -18.754  -18.016  -10.931   -9.935   -9.631   -8.472
   -7.460   -7.301   -6.220   -2.708   -1.905   -2.558   -1.044    0.874    1.872    1.947
    4.064    3.191
            0.000000  0.377113  0.000000
  -73.976  -40.559  -40.395  -40.420  -18.740  -18.012  -10.949   -9.926   -9.649   -8.482
   -7.451   -7.306   -6.228   -2.702   -1.891   -2.546   -1.032    0.857    1.866    1.950
    4.091    3.193
            0.000000  0.380450  0.000000
  -73.976  -40.562  -40.396  -40.420  -18.725  -18.008  -10.967   -9.918   -9.668   -8.492
   -7.442   -7.311   -6.236   -2.695   -1.877   -2.534   -1.020    0.840    1.860    1.953
    4.117    3.195
            0.000000  0.383788  0.000000
  -73.976  -40.564  -40.396  -40.419  -18.711  -18.003  -10.985   -9.909   -9.686   -8.503
   -7.433   -7.315   -6.244   -2.687   -1.863   -2.523   -1.008    0.821    1.856    1.955
    4.143    3.197
            0.000000  0.387125  0.000000
  -73.976  -40.566  -40.397  -40.419  -18.696  -17.999  -11.003   -9.901   -9.704   -8.513
   -7.424   -7.320   -6.251   -2.680   -1.850   -2.511   -0.997    0.801    1.851    1.957
    4.167    3.200
            0.000000  0.390462  0.000000
  -73.976  -40.568  -40.397  -40.419  -18.682  -17.995  -11.022   -9.893   -9.722   -8.523
   -7.415   -7.325   -6.257   -2.673   -1.837   -2.499   -0.986    0.780    1.848    1.959
    4.189    3.204
            0.000000  0.393800  0.000000
  -73.976  -40.571  -40.398  -40.418  -18.668  -17.991  -11.040   -9.884   -9.739   -8.532
   -7.407   -7.329   -6.263   -2.665   -1.824   -2.487   -0.975    0.758    1.845    1.961
    4.210    3.208
            0.000000  0.397137  0.000000
  -73.976  -40.573  -40.398  -40.418  -18.654  -17.987  -11.058   -9.876   -9.757   -8.542
   -7.398   -7.334   -6.268   -2.657   -1.811   -2.475   -0.964    0.735    1.843    1.962
    4.230    3.212
            0.000000  0.400474  0.000000
  -73.976  -40.575  -40.399  -40.417  -18.640  -17.983  -11.076   -9.868   -9.774   -8.551
   -7.390   -7.338   -6.273   -2.649   -1.799   -2.463   -0.953    0.711    1.842    1.964
    4.249    3.217
            0.000000  0.403811  0.000000
  -73.976  -40.577  -40.399  -40.417  -18.626  -17.979  -11.094   -9.860   -9.791   -8.561
   -7.382   -7.343   -6.277   -2.641   -1.786   -2.451   -0.943    0.686    1.841    1.965
    4.266    3.222
            0.000000  0.407149  0.000000
  -73.976  -40.579  -40.400  -40.417  -18.613  -17.975  -11.111   -9.853   -9.807   -8.570
   -7.375   -7.347   -6.281   -2.633   -1.774   -2.439   -0.933    0.660    1.841    1.966
    4.282    3.228
            0.000000  0.410486  0.000000
  -73.976  -40.581  -40.400  -40.416  -18.599  -17.971  -11.129   -9.845   -9.824   -8.579
   -7.367   -7.351   -6.284   -2.625   -1.762   -2.427   -0.923    0.633    1.841    1.967
    4.296    3.234
            0.000000  0.413823  0.000000
  -73.976  -40.583  -40.401  -40.416  -18.586  -17.967  -11.146   -9.837   -9.840   -8.588
   -7.360   -7.355   -6.287   -2.616   -1.751   -2.415   -0.913    0.605    1.842    1.968
    4.309    3.240
            0.000000  0.417161  0.000000
  -73.976  -40.586  -40.401  -40.415  -18.572  -17.963  -11.164   -9.830   -9.856   -8.596
   -7.352   -7.359   -6.289   -2.608   -1.739   -2.403   -0.904    0.577    1.843    1.969
    4.320    3.246
            0.000000  0.420498  0.000000
  -73.976  -40.587  -40.402  -40.415  -18.559  -17.959  -11.181   -9.823   -9.872   -8.605
   -7.345   -7.363   -6.291   -2.599   -1.728   -2.391   -0.894    0.547    1.845    1.969
    4.330    3.253
            0.000000  0.423835  0.000000
  -73.975  -40.589  -40.402  -40.415  -18.546  -17.955  -11.197   -9.816   -9.887   -8.613
   -7.338   -7.366   -6.292   -2.591   -1.717   -2.379   -0.885    0.517    1.848    1.970
    4.338    3.259
            0.000000  0.427172  0.000000
  -73.975  -40.591  -40.402  -40.414  -18.533  -17.952  -11.214   -9.810   -9.902   -8.621
   -7.332   -7.370   -6.293   -2.582   -1.707   -2.367   -0.876    0.487    1.851    1.970
    4.344    3.266
            0.000000  0.430510  0.000000
  -73.975  -40.593  -40.403  -40.414  -18.521  -17.948  -11.230   -9.803   -9.917   -8.630
   -7.325   -7.374   -6.293   -2.574   -1.696   -2.355   -0.868    0.456    1.854    1.971
    4.349    3.273
            0.000000  0.433847  0.000000
  -73.975  -40.595  -40.403  -40.414  -18.508  -17.945  -11.246   -9.797   -9.932   -8.637
   -7.319   -7.377   -6.293   -2.565   -1.686   -2.343   -0.859    0.424    1.858    1.971
    4.353    3.281
            0.000000  0.437184  0.000000
  -73.975  -40.597  -40.404  -40.413  -18.496  -17.941  -11.262   -9.791   -9.946   -8.645
   -7.313   -7.380   -6.292   -2.557   -1.677   -2.331   -0.851    0.393    1.862    1.972
    4.355    3.288
            0.000000  0.440522  0.000000
  -73.975  -40.599  -40.404  -40.413  -18.484  -17.938  -11.277   -9.785   -9.960   -8.653
   -7.307   -7.383   -6.291   -2.548   -1.667   -2.319   -0.843    0.360    1.866    1.972
    4.355    3.295
            0.000000  0.443859  0.000000
  -73.975  -40.600  -40.405  -40.413  -18.472  -17.934  -11.292   -9.779   -9.974   -8.660
   -7.301   -7.387   -6.290   -2.540   -1.658   -2.307   -0.835    0.328    1.871    1.973
    4.354    3.303
            0.000000  0.447196  0.000000
  -73.975  -40.602  -40.405  -40.412  -18.460  -17.931  -11.307   -9.773   -9.988   -8.667
   -7.295   -7.390   -6.288   -2.531   -1.649   -2.295   -0.827    0.295    1.876    1.973
    4.351    3.311
            0.000000  0.450533  0.000000
  -73.975  -40.604  -40.405  -40.412  -18.448  -17.928  -11.321   -9.768  -10.001   -8.674
   -7.290   -7.393   -6.286   -2.523   -1.640   -2.283   -0.820    0.263    1.881    1.974
    4.347    3.319
            0.000000  0.453871  0.000000
  -73.975  -40.605  -40.406  -40.412  -18.437  -17.925  -11.335   -9.762  -10.014   -8.681
   -7.284   -7.396   -6.284   -2.514   -1.631   -2.272   -0.812    0.230    1.886    1.974
    4.342    3.326
            0.000000  0.457208  0.000000
  -73.974  -40.607  -40.406  -40.411  -18.426  -17.922  -11.349   -9.757  -10.026   -8.688
   -7.279   -7.398   -6.281   -2.506   -1.623   -2.260   -0.805    0.197    1.892    1.975
    4.336    3.334
            0.000000  0.460545  0.000000
  -73.974  -40.608  -40.407  -40.411  -18.415  -17.919  -11.363   -9.752  -10.039   -8.695
   -7.274   -7.401   -6.278   -2.498   -1.615   -2.248   -0.798    0.164    1.898    1.975
    4.328    3.342
            0.000000  0.463883  0.000000
  -73.974  -40.610  -40.407  -40.411  -18.404  -17.916  -11.376   -9.748  -10.051   -8.701
   -7.269   -7.404   -6.275   -2.490   -1.608   -2.236   -0.792    0.131    1.904    1.976
    4.319    3.350
            0.000000  0.467220  0.000000
  -73.974  -40.611  -40.407  -40.410  -18.393  -17.913  -11.389   -9.743  -10.062   -8.707
   -7.264   -7.406   -6.271   -2.482   -1.600   -2.225   -0.785    0.099    1.911    1.977
    4.309    3.358
            0.000000  0.470557  0.000000
  -73.974  -40.613  -40.408  -40.410  -18.383  -17.910  -11.401   -9.739  -10.074   -8.713
   -7.260   -7.409   -6.268   -2.474   -1.593   -2.213   -0.779    0.067    1.917    1.978
    4.298    3.366
            0.000000  0.473894  0.000000
  -73.974  -40.614  -40.408  -40.410  -18.373  -17.907  -11.414   -9.735  -10.085   -8.719
   -7.255   -7.411   -6.264   -2.466   -1.586   -2.201   -0.773    0.035    1.924    1.979
    4.286    3.374
            0.000000  0.477232  0.000000
  -73.974  -40.615  -40.409  -40.409  -18.363  -17.904  -11.426   -9.731  -10.096   -8.725
   -7.251   -7.413   -6.260   -2.458   -1.580   -2.190   -0.767    0.003    1.931    1.980
    4.274    3.382
            0.000000  0.480569  0.000000
  -73.974  -40.617  -40.409  -40.409  -18.354  -17.902  -11.437   -9.727  -10.106   -8.730
   -7.246   -7.416   -6.256   -2.450   -1.573   -2.178   -0.761   -0.028    1.938    1.981
    4.261    3.390
            0.000000  0.483906  0.000000
  -73.973  -40.618  -40.409  -40.409  -18.344  -17.899  -11.448   -9.723  -10.116   -8.735
   -7.242   -7.418   -6.252   -2.443   -1.567   -2.167   -0.756   -0.059    1.945    1.983
    4.247    3.398
            0.000000  0.487244  0.000000
  -73.973  -40.619  -40.410  -40.408  -18.335  -17.897  -11.459   -9.720  -10.126   -8.740
   -7.238   -7.420   -6.247   -2.435   -1.562   -2.156   -0.750   -0.089    1.952    1.984
    4.232    3.406
            0.000000  0.490581  0.000000
  -73.973  -40.620  -40.410  -40.408  -18.327  -17.895  -11.470   -9.717  -10.135   -8.745
   -7.234   -7.422   -6.243   -2.428   -1.556   -2.144   -0.745   -0.119    1.959    1.986
    4.217    3.413
            0.000000  0.493918  0.000000
  -73.973  -40.621  -40.410  -40.408  -18.318  -17.892  -11.480   -9.714  -10.145   -8.750
   -7.231   -7.424   -6.238   -2.421   -1.551   -2.133   -0.741   -0.148    1.966    1.987
    4.202    3.421
            0.000000  0.497255  0.000000
  -73.973  -40.622  -40.410  -40.408  -18.310  -17.890  -11.490   -9.711  -10.153   -8.755
   -7.227   -7.425   -6.234   -2.414   -1.546   -2.122   -0.736   -0.176    1.973    1.989
    4.187    3.428
            0.000000  0.500593  0.000000
  -73.973  -40.623  -40.411  -40.407  -18.302  -17.888  -11.500   -9.709  -10.162   -8.759
   -7.224   -7.427   -6.229   -2.407   -1.541   -2.111   -0.732   -0.204    1.981    1.991
    4.171    3.435
            0.000000  0.503930  0.000000
  -73.973  -40.624  -40.411  -40.407  -18.295  -17.886  -11.509   -9.706  -10.170   -8.763
   -7.220   -7.429   -6.225   -2.401   -1.536   -2.101   -0.727   -0.231    1.988    1.993
    4.156    3.442
            0.000000  0.507267  0.000000
  -73.973  -40.625  -40.411  -40.407  -18.287  -17.884  -11.518   -9.704  -10.177   -8.767
   -7.217   -7.430   -6.221   -2.394   -1.532   -2.090   -0.723   -0.257    1.993    1.997
    4.140    3.449
            0.000000  0.510605  0.000000
  -73.973  -40.626  -40.411  -40.407  -18.281  -17.882  -11.526   -9.702  -10.185   -8.771
   -7.214   -7.432   -6.216   -2.388   -1.528   -2.080   -0.720   -0.283    1.996    2.003
    4.125    3.456
            0.000000  0.513942  0.000000
  -73.973  -40.627  -40.412  -40.407  -18.274  -17.880  -11.534   -9.700  -10.192   -8.775
   -7.211   -7.433   -6.212   -2.382   -1.524   -2.069   -0.716   -0.308    1.998    2.010
    4.109    3.462
            0.000000  0.517279  0.000000
  -73.973  -40.628  -40.412  -40.407  -18.268  -17.879  -11.542   -9.699  -10.199   -8.778
   -7.209   -7.435   -6.208   -2.376   -1.521   -2.059   -0.713   -0.331    2.000    2.017
    4.094    3.468
            0.000000  0.520616  0.000000
  -73.973  -40.629  -40.412  -40.406  -18.262  -17.877  -11.549   -9.697  -10.205   -8.781
   -7.206   -7.436   -6.203   -2.370   -1.517   -2.050   -0.709   -0.354    2.002    2.024
    4.080    3.474
            0.000000  0.523954  0.000000
  -73.973  -40.630  -40.412  -40.406  -18.256  -17.875  -11.556   -9.696  -10.211   -8.785
   -7.204   -7.437   -6.199   -2.365   -1.514   -2.040   -0.706   -0.376    2.004    2.031
    4.066    3.480
            0.000000  0.527291  0.000000
  -73.973  -40.630  -40.412  -40.406  -18.251  -17.874  -11.563   -9.695  -10.217   -8.787
   -7.201   -7.438   -6.195   -2.360   -1.511   -2.031   -0.704   -0.397    2.006    2.037
    4.052    3.485
            0.000000  0.530628  0.000000
  -73.973  -40.631  -40.413  -40.406  -18.246  -17.873  -11.569   -9.694  -10.222   -8.790
   -7.199   -7.439   -6.192   -2.355   -1.508   -2.023   -0.701   -0.417    2.008    2.043
    4.039    3.490
            0.000000  0.533966  0.000000
  -73.973  -40.632  -40.413  -40.406  -18.241  -17.871  -11.575   -9.693  -10.227   -8.793
   -7.197   -7.440   -6.188   -2.350   -1.506   -2.014   -0.699   -0.435    2.010    2.049
    4.027    3.495
            0.000000  0.537303  0.000000
  -73.973  -40.632  -40.413  -40.406  -18.237  -17.870  -11.581   -9.692  -10.231   -8.795
   -7.195   -7.441   -6.185   -2.346   -1.503   -2.006   -0.696   -0.453    2.012    2.055
    4.015    3.499
            0.000000  0.540640  0.000000
  -73.973  -40.633  -40.413  -40.406  -18.233  -17.869  -11.586   -9.692  -10.236   -8.797
   -7.194   -7.442   -6.182   -2.342   -1.501   -1.999   -0.694   -0.469    2.014    2.060
    4.005    3.503
            0.000000  0.543977  0.000000
  -73.973  -40.633  -40.413  -40.406  -18.230  -17.868  -11.590   -9.691  -10.239   -8.799
   -7.192   -7.443   -6.179   -2.338   -1.499   -1.992   -0.692   -0.484    2.016    2.065
    3.995    3.507
            0.000000  0.547315  0.000000
  -73.973  -40.634  -40.413  -40.405  -18.226  -17.867  -11.594   -9.691  -10.243   -8.801
   -7.191   -7.443   -6.176   -2.335   -1.497   -1.986   -0.691   -0.498    2.017    2.070
    3.985    3.510
            0.000000  0.550652  0.000000
  -73.973  -40.634  -40.413  -40.405  -18.223  -17.866  -11.598   -9.690  -10.246   -8.802
   -7.190   -7.444   -6.174   -2.332   -1.496   -1.980   -0.689   -0.510    2.019    2.074
    3.977    3.513
            0.000000  0.553989  0.000000
  -73.973  -40.635  -40.413  -40.405  -18.221  -17.865  -11.601   -9.690  -10.249   -8.804
   -7.189   -7.444   -6.171   -2.329   -1.494   -1.975   -0.688   -0.521    2.020    2.078
    3.970    3.516
            0.000000  0.557327  0.000000
  -73.973  -40.635  -40.413  -40.405  -18.219  -17.865  -11.604   -9.690  -10.251   -8.805
   -7.188   -7.445   -6.169   -2.326   -1.493   -1.970   -0.687   -0.531    2.021    2.081
    3.963    3.518
            0.000000  0.560664  0.000000
  -73.973  -40.635  -40.413  -40.405  -18.217  -17.864  -11.607   -9.689  -10.253   -8.806
   -7.187   -7.445   -6.168   -2.324   -1.492   -1.966   -0.686   -0.539    2.022    2.084
    3.958    3.520
            0.000000  0.564001  0.000000
  -73.973  -40.635  -40.413  -40.405  -18.215  -17.864  -11.609   -9.689  -10.255   -8.807
   -7.186   -7.446   -6.167   -2.323   -1.491   -1.963   -0.685   -0.546    2.023    2.086
    3.953    3.522
            0.000000  0.567338  0.000000
  -73.973  -40.635  -40.413  -40.405  -18.214  -17.863  -11.610   -9.689  -10.256   -8.808
   -7.186   -7.446   -6.166   -2.321   -1.490   -1.960   -0.684   -0.551    2.024    2.088
    3.949    3.523
            0.000000  0.570676  0.000000
  -73.973  -40.636  -40.413  -40.405  -18.213  -17.863  -11.611   -9.689  -10.257   -8.808
   -7.185   -7.446   -6.165   -2.321   -1.490   -1.958   -0.684   -0.555    2.024    2.089
    3.947    3.524
            0.000000  0.574013  0.000000
  -73.973  -40.636  -40.413  -40.405  -18.213  -17.863  -11.612   -9.689  -10.258   -8.808
   -7.185   -7.446   -6.164   -2.320   -1.490   -1.957   -0.684   -0.557    2.025    2.090
    3.945    3.524
            0.000000  0.577350  0.000000
  -73.973  -40.636  -40.413  -40.405  -18.213  -17.863  -11.612   -9.689  -10.258   -8.808
   -7.185   -7.446   -6.164   -2.320   -1.490   -1.957   -0.684   -0.558    2.025    2.090
    3.945    3.525
            0.003333  0.577350  0.000000
  -73.973  -40.636  -40.413  -40.405  -18.213  -17.863  -11.612   -9.689  -10.258   -8.808
   -7.186   -7.446   -6.164   -2.320   -1.489   -1.957   -0.684   -0.558    2.025    2.091
    3.945    3.525
            0.006667  0.577350  0.000000
  -73.973  -40.636  -40.413  -40.405  -18.213  -17.863  -11.612   -9.689  -10.258   -8.808
   -7.188   -7.446   -6.163   -2.320   -1.489   -1.956   -0.686   -0.556    2.027    2.092
    3.944    3.525
            0.010000  0.577350  0.000000
  -73.973  -40.635  -40.414  -40.405  -18.213  -17.863  -11.611   -9.689  -10.259   -8.808
   -7.192   -7.446   -6.161   -2.321   -1.487   -1.956   -0.688   -0.555    2.031    2.095
    3.944    3.524
            0.013333  0.577350  0.000000
  -73.973  -40.635  -40.414  -40.405  -18.212  -17.863  -11.610   -9.688  -10.260   -8.808
   -7.198   -7.446   -6.158   -2.322   -1.485   -1.955   -0.691   -0.552    2.036    2.098
    3.943    3.524
            0.016667  0.577350  0.000000
  -73.973  -40.635  -40.414  -40.405  -18.212  -17.862  -11.609   -9.688  -10.261   -8.808
   -7.206   -7.446   -6.155   -2.323   -1.483   -1.955   -0.695   -0.549    2.042    2.102
    3.942    3.524
            0.020000  0.577350  0.000000
  -73.973  -40.635  -40.414  -40.405  -18.212  -17.862  -11.607   -9.688  -10.262   -8.808
   -7.214   -7.446   -6.151   -2.324   -1.480   -1.954   -0.700   -0.545    2.050    2.108
    3.940    3.524
            0.023333  0.577350  0.000000
  -73.973  -40.635  -40.414  -40.405  -18.211  -17.862  -11.606   -9.688  -10.264   -8.808
   -7.225   -7.446   -6.146   -2.326   -1.476   -1.953   -0.706   -0.540    2.059    2.114
    3.938    3.523
            0.026667  0.577350  0.000000
  -73.973  -40.635  -40.415  -40.405  -18.210  -17.861  -11.604   -9.687  -10.266   -8.809
   -7.237   -7.446   -6.140   -2.328   -1.472   -1.951   -0.712   -0.535    2.069    2.121
    3.936    3.523
            0.030000  0.577350  0.000000
  -73.973  -40.635  -40.415  -40.405  -18.209  -17.861  -11.601   -9.687  -10.268   -8.809
   -7.250   -7.446   -6.134   -2.330   -1.467   -1.950   -0.720   -0.529    2.081    2.129
    3.933    3.522
            0.033333  0.577350  0.000000
  -73.973  -40.634  -40.415  -40.405  -18.209  -17.860  -11.598   -9.687  -10.270   -8.809
   -7.264   -7.446   -6.128   -2.333   -1.461   -1.948   -0.728   -0.523    2.094    2.137
    3.930    3.522
            0.036667  0.577350  0.000000
  -73.973  -40.634  -40.416  -40.405  -18.207  -17.860  -11.595   -9.686  -10.273   -8.809
   -7.280   -7.445   -6.121   -2.336   -1.455   -1.946   -0.737   -0.515    2.108    2.147
    3.926    3.521
            0.040000  0.577350  0.000000
  -73.973  -40.634  -40.416  -40.405  -18.206  -17.859  -11.592   -9.685  -10.276   -8.809
   -7.296   -7.445   -6.113   -2.339   -1.448   -1.944   -0.746   -0.508    2.123    2.157
    3.922    3.520
            0.043333  0.577350  0.000000
  -73.973  -40.634  -40.417  -40.405  -18.205  -17.859  -11.589   -9.685  -10.279   -8.809
   -7.314   -7.445   -6.106   -2.343   -1.440   -1.942   -0.756   -0.499    2.139    2.168
    3.918    3.520
            0.046667  0.577350  0.000000
  -73.973  -40.633  -40.417  -40.405  -18.204  -17.858  -11.585   -9.684  -10.283   -8.809
   -7.333   -7.445   -6.097   -2.347   -1.432   -1.939   -0.767   -0.490    2.156    2.181
    3.912    3.519
            0.050000  0.577350  0.000000
  -73.973  -40.633  -40.418  -40.405  -18.202  -17.857  -11.580   -9.683  -10.287   -8.809
   -7.353   -7.445   -6.089   -2.352   -1.423   -1.937   -0.778   -0.481    2.172    2.195
    3.906    3.518
            0.053333  0.577350  0.000000
  -73.973  -40.633  -40.418  -40.405  -18.201  -17.856  -11.576   -9.683  -10.291   -8.809
   -7.374   -7.445   -6.080   -2.357   -1.414   -1.934   -0.790   -0.471    2.188    2.212
    3.899    3.517
            0.056667  0.577350  0.000000
  -73.973  -40.633  -40.419  -40.405  -18.199  -17.856  -11.571   -9.682  -10.295   -8.809
   -7.396   -7.445   -6.070   -2.363   -1.404   -1.930   -0.802   -0.460    2.203    2.230
    3.892    3.516
            0.060000  0.577350  0.000000
  -73.973  -40.632  -40.420  -40.405  -18.198  -17.855  -11.566   -9.681  -10.300   -8.809
   -7.418   -7.445   -6.061   -2.369   -1.394   -1.927   -0.814   -0.449    2.217    2.251
    3.883    3.515
            0.063333  0.577350  0.000000
  -73.973  -40.632  -40.420  -40.405  -18.196  -17.854  -11.560   -9.679  -10.305   -8.809
   -7.441   -7.446   -6.051   -2.375   -1.382   -1.923   -0.828   -0.437    2.232    2.273
    3.874    3.514
            0.066667  0.577350  0.000000
  -73.973  -40.632  -40.421  -40.405  -18.194  -17.853  -11.554   -9.678  -10.310   -8.809
   -7.465   -7.445   -6.041   -2.382   -1.371   -1.919   -0.841   -0.425    2.246    2.297
    3.864    3.513
            0.070000  0.577350  0.000000
  -73.973  -40.631  -40.422  -40.405  -18.192  -17.852  -11.548   -9.677  -10.315   -8.809
   -7.490   -7.445   -6.031   -2.390   -1.359   -1.915   -0.855   -0.413    2.261    2.321
    3.853    3.512
            0.073333  0.577350  0.000000
  -73.973  -40.631  -40.423  -40.405  -18.190  -17.851  -11.541   -9.676  -10.320   -8.809
   -7.515   -7.445   -6.020   -2.397   -1.346   -1.910   -0.869   -0.400    2.275    2.347
    3.840    3.511
            0.076667  0.577350  0.000000
  -73.973  -40.631  -40.424  -40.405  -18.188  -17.850  -11.534   -9.674  -10.326   -8.809
   -7.541   -7.445   -6.010   -2.406   -1.333   -1.906   -0.883   -0.386    2.291    2.373
    3.827    3.509
            0.080000  0.577350  0.000000
  -73.973  -40.630  -40.424  -40.405  -18.186  -17.849  -11.527   -9.672  -10.332   -8.809
   -7.567   -7.446   -5.999   -2.415   -1.319   -1.901   -0.897   -0.372    2.306    2.400
    3.812    3.508
            0.083333  0.577350  0.000000
  -73.973  -40.630  -40.425  -40.405  -18.183  -17.848  -11.519   -9.671  -10.338   -8.809
   -7.594   -7.446   -5.989   -2.424   -1.305   -1.896   -0.912   -0.358    2.322    2.428
    3.796    3.507
            0.086667  0.577350  0.000000
  -73.973  -40.629  -40.426  -40.405  -18.181  -17.847  -11.511   -9.669  -10.344   -8.809
   -7.622   -7.446   -5.978   -2.434   -1.291   -1.891   -0.926   -0.343    2.339    2.457
    3.780    3.505
            0.090000  0.577350  0.000000
  -73.973  -40.629  -40.427  -40.404  -18.178  -17.846  -11.503   -9.667  -10.351   -8.808
   -7.649   -7.446   -5.967   -2.444   -1.276   -1.885   -0.941   -0.328    2.355    2.486
    3.761    3.504
            0.093333  0.577350  0.000000
  -73.973  -40.629  -40.428  -40.404  -18.176  -17.845  -11.494   -9.665  -10.357   -8.808
   -7.678   -7.447   -5.956   -2.454   -1.261   -1.879   -0.955   -0.312    2.373    2.516
    3.742    3.502
            0.096667  0.577350  0.000000
  -73.973  -40.628  -40.429  -40.404  -18.173  -17.844  -11.485   -9.663  -10.364   -8.808
   -7.707   -7.447   -5.945   -2.465   -1.246   -1.873   -0.970   -0.296    2.390    2.547
    3.722    3.500
            0.100000  0.577350  0.000000
  -73.973  -40.628  -40.430  -40.404  -18.171  -17.842  -11.476   -9.661  -10.371   -8.807
   -7.736   -7.448   -5.934   -2.476   -1.232   -1.867   -0.984   -0.280    2.408    2.578
    3.700    3.499
            0.103333  0.577350  0.000000
  -73.973  -40.627  -40.431  -40.404  -18.168  -17.841  -11.466   -9.659  -10.378   -8.807
   -7.766   -7.449   -5.923   -2.488   -1.217   -1.861   -0.997   -0.263    2.426    2.609
    3.677    3.497
            0.106667  0.577350  0.000000
  -73.973  -40.627  -40.432  -40.404  -18.165  -17.840  -11.456   -9.657  -10.385   -8.806
   -7.796   -7.450   -5.912   -2.500   -1.203   -1.854   -1.010   -0.246    2.445    2.642
    3.654    3.495
            0.110000  0.577350  0.000000
  -73.973  -40.626  -40.434  -40.404  -18.162  -17.839  -11.446   -9.654  -10.393   -8.805
   -7.826   -7.451   -5.901   -2.513   -1.190   -1.847   -1.021   -0.228    2.464    2.674
    3.629    3.493
            0.113333  0.577350  0.000000
  -73.973  -40.626  -40.435  -40.404  -18.159  -17.837  -11.436   -9.652  -10.400   -8.805
   -7.857   -7.452   -5.891   -2.526   -1.179   -1.840   -1.030   -0.210    2.483    2.707
    3.603    3.492
            0.116667  0.577350  0.000000
  -73.972  -40.625  -40.436  -40.404  -18.156  -17.836  -11.425   -9.650  -10.408   -8.804
   -7.889   -7.453   -5.880   -2.539   -1.171   -1.832   -1.035   -0.192    2.502    2.741
    3.577    3.490
            0.120000  0.577350  0.000000
  -73.972  -40.624  -40.437  -40.403  -18.153  -17.835  -11.414   -9.647  -10.416   -8.802
   -7.920   -7.454   -5.869   -2.553   -1.168   -1.824   -1.036   -0.173    2.521    2.775
    3.550    3.488
            0.123333  0.577350  0.000000
  -73.972  -40.624  -40.438  -40.403  -18.150  -17.833  -11.403   -9.645  -10.424   -8.801
   -7.952   -7.455   -5.858   -2.567   -1.169   -1.816   -1.032   -0.154    2.540    2.810
    3.523    3.485
            0.126667  0.577350  0.000000
  -73.972  -40.623  -40.440  -40.403  -18.147  -17.832  -11.391   -9.642  -10.432   -8.800
   -7.985   -7.457   -5.848   -2.581   -1.174   -1.807   -1.024   -0.135    2.559    2.845
    3.497    3.482
            0.130000  0.577350  0.000000
  -73.972  -40.622  -40.441  -40.403  -18.144  -17.830  -11.379   -9.640  -10.440   -8.798
   -8.017   -7.458   -5.837   -2.596   -1.183   -1.799   -1.012   -0.115    2.577    2.881
    3.466    3.483
            0.133333  0.577350  0.000000
  -73.972  -40.622  -40.443  -40.403  -18.140  -17.829  -11.368   -9.637  -10.448   -8.797
   -8.050   -7.460   -5.826   -2.611   -1.193   -1.789   -0.997   -0.095    2.595    2.916
    3.440    3.480
            0.136667  0.577350  0.000000
  -73.972  -40.621  -40.444  -40.403  -18.137  -17.827  -11.355   -9.635  -10.456   -8.795
   -8.084   -7.462   -5.816   -2.627   -1.206   -1.780   -0.981   -0.075    2.612    2.953
    3.413    3.478
            0.140000  0.577350  0.000000
  -73.972  -40.620  -40.446  -40.403  -18.134  -17.826  -11.343   -9.633  -10.465   -8.793
   -8.117   -7.464   -5.805   -2.643   -1.219   -1.770   -0.963   -0.055    2.627    2.989
    3.388    3.476
            0.143333  0.577350  0.000000
  -73.972  -40.619  -40.447  -40.403  -18.130  -17.825  -11.331   -9.630  -10.473   -8.791
   -8.151   -7.466   -5.795   -2.659   -1.233   -1.760   -0.944   -0.034    2.641    3.026
    3.363    3.474
            0.146667  0.577350  0.000000
  -73.972  -40.618  -40.449  -40.403  -18.127  -17.823  -11.318   -9.628  -10.482   -8.789
   -8.185   -7.468   -5.784   -2.675   -1.247   -1.749   -0.925   -0.013    2.653    3.064
    3.341    3.473
            0.150000  0.577350  0.000000
  -73.972  -40.617  -40.450  -40.402  -18.123  -17.821  -11.305   -9.626  -10.490   -8.787
   -8.219   -7.471   -5.774   -2.692   -1.261   -1.738   -0.906    0.008    2.663    3.101
    3.321    3.471
            0.153333  0.577350  0.000000
  -73.972  -40.616  -40.452  -40.402  -18.119  -17.820  -11.292   -9.624  -10.499   -8.785
   -8.254   -7.473   -5.763   -2.709   -1.275   -1.727   -0.885    0.030    2.670    3.138
    3.304    3.470
            0.156667  0.577350  0.000000
  -73.972  -40.615  -40.454  -40.402  -18.116  -17.818  -11.279   -9.622  -10.508   -8.782
   -8.288   -7.476   -5.753   -2.727   -1.290   -1.715   -0.865    0.051    2.673    3.176
    3.291    3.469
            0.160000  0.577350  0.000000
  -73.972  -40.614  -40.455  -40.402  -18.112  -17.817  -11.266   -9.620  -10.517   -8.780
   -8.323   -7.479   -5.742   -2.745   -1.304   -1.703   -0.844    0.073    2.672    3.212
    3.281    3.469
            0.163333  0.577350  0.000000
  -73.972  -40.613  -40.457  -40.402  -18.108  -17.815  -11.253   -9.618  -10.525   -8.777
   -8.357   -7.482   -5.732   -2.763   -1.318   -1.691   -0.824    0.095    2.668    3.249
    3.276    3.470
            0.166667  0.577350  0.000000
  -73.972  -40.612  -40.459  -40.402  -18.105  -17.813  -11.239   -9.616  -10.534   -8.774
   -8.392   -7.485   -5.721   -2.781   -1.332   -1.679   -0.803    0.117    2.660    3.283
    3.275    3.473
            0.170000  0.577350  0.000000
  -73.972  -40.611  -40.460  -40.402  -18.101  -17.812  -11.226   -9.615  -10.543   -8.771
   -8.427   -7.488   -5.710   -2.800   -1.346   -1.666   -0.781    0.139    2.648    3.315
    3.278    3.479
            0.173333  0.577350  0.000000
  -73.972  -40.610  -40.462  -40.402  -18.097  -17.810  -11.212   -9.613  -10.552   -8.768
   -8.461   -7.491   -5.699   -2.819   -1.359   -1.653   -0.760    0.161    2.632    3.343
    3.285    3.489
            0.176667  0.577350  0.000000
  -73.972  -40.609  -40.464  -40.402  -18.093  -17.809  -11.198   -9.612  -10.561   -8.765
   -8.496   -7.495   -5.689   -2.838   -1.372   -1.640   -0.739    0.184    2.613    3.365
    3.296    3.505
            0.180000  0.577350  0.000000
  -73.972  -40.608  -40.466  -40.402  -18.090  -17.807  -11.185   -9.610  -10.570   -8.762
   -8.530   -7.499   -5.678   -2.858   -1.385   -1.627   -0.717    0.206    2.591    3.381
    3.310    3.528
            0.183333  0.577350  0.000000
  -73.972  -40.607  -40.468  -40.402  -18.086  -17.805  -11.171   -9.609  -10.579   -8.759
   -8.564   -7.502   -5.667   -2.877   -1.398   -1.614   -0.696    0.228    2.567    3.390
    3.327    3.557
            0.186667  0.577350  0.000000
  -73.972  -40.606  -40.470  -40.401  -18.082  -17.804  -11.156   -9.608  -10.588   -8.755
   -8.598   -7.506   -5.655   -2.897   -1.410   -1.601   -0.675    0.250    2.541    3.396
    3.346    3.590
            0.190000  0.577350  0.000000
  -73.972  -40.604  -40.471  -40.401  -18.079  -17.802  -11.142   -9.607  -10.597   -8.752
   -8.632   -7.510   -5.644   -2.917   -1.422   -1.588   -0.653    0.273    2.514    3.400
    3.366    3.626
            0.193333  0.577350  0.000000
  -73.972  -40.603  -40.473  -40.401  -18.075  -17.800  -11.128   -9.606  -10.605   -8.748
   -8.665   -7.514   -5.633   -2.937   -1.434   -1.574   -0.632    0.295    2.485    3.406
    3.385    3.664
            0.196667  0.577350  0.000000
  -73.972  -40.602  -40.475  -40.401  -18.071  -17.799  -11.113   -9.605  -10.614   -8.745
   -8.699   -7.518   -5.621   -2.957   -1.445   -1.561   -0.611    0.317    2.456    3.421
    3.395    3.702
            0.200000  0.577350  0.000000
  -73.972  -40.601  -40.477  -40.401  -18.068  -17.797  -11.098   -9.604  -10.623   -8.742
   -8.731   -7.522   -5.609   -2.978   -1.456   -1.548   -0.590    0.339    2.426    3.445
    3.397    3.741
            0.203333  0.577350  0.000000
  -73.972  -40.600  -40.479  -40.401  -18.064  -17.795  -11.084   -9.604  -10.632   -8.738
   -8.764   -7.527   -5.597   -2.998   -1.467   -1.535   -0.569    0.361    2.395    3.471
    3.397    3.780
            0.206667  0.577350  0.000000
  -73.972  -40.599  -40.481  -40.401  -18.060  -17.794  -11.069   -9.603  -10.640   -8.734
   -8.796   -7.531   -5.585   -3.019   -1.477   -1.522   -0.548    0.382    2.365    3.498
    3.396    3.820
            0.210000  0.577350  0.000000
  -73.972  -40.598  -40.482  -40.401  -18.057  -17.792  -11.053   -9.603  -10.649   -8.730
   -8.827   -7.535   -5.573   -3.039   -1.487   -1.509   -0.527    0.404    2.333    3.527
    3.396    3.859
            0.213333  0.577350  0.000000
  -73.972  -40.597  -40.484  -40.401  -18.053  -17.791  -11.038   -9.603  -10.657   -8.727
   -8.858   -7.540   -5.561   -3.060   -1.497   -1.495   -0.507    0.426    2.302    3.556
    3.395    3.899
            0.216667  0.577350  0.000000
  -73.972  -40.596  -40.486  -40.401  -18.050  -17.789  -11.023   -9.603  -10.665   -8.723
   -8.888   -7.544   -5.549   -3.080   -1.506   -1.483   -0.487    0.447    2.271    3.586
    3.394    3.938
            0.220000  0.577350  0.000000
  -73.973  -40.595  -40.488  -40.401  -18.047  -17.787  -11.007   -9.603  -10.673   -8.719
   -8.918   -7.549   -5.536   -3.100   -1.515   -1.471   -0.467    0.468    2.239    3.616
    3.393    3.977
            0.223333  0.577350  0.000000
  -73.973  -40.594  -40.489  -40.400  -18.043  -17.786  -10.991   -9.603  -10.681   -8.715
   -8.947   -7.553   -5.524   -3.121   -1.523   -1.459   -0.447    0.489    2.208    3.646
    3.392    4.016
            0.226667  0.577350  0.000000
  -73.973  -40.593  -40.491  -40.400  -18.040  -17.784  -10.975   -9.604  -10.689   -8.711
   -8.976   -7.558   -5.511   -3.141   -1.532   -1.447   -0.428    0.510    2.176    3.677
    3.391    4.054
            0.230000  0.577350  0.000000
  -73.973  -40.592  -40.493  -40.400  -18.037  -17.783  -10.959   -9.605  -10.697   -8.708
   -9.003   -7.562   -5.499   -3.161   -1.540   -1.435   -0.409    0.531    2.145    3.708
    3.391    4.092
            0.233333  0.577350  0.000000
  -73.973  -40.591  -40.495  -40.400  -18.033  -17.781  -10.943   -9.606  -10.705   -8.704
   -9.030   -7.567   -5.486   -3.181   -1.548   -1.424   -0.391    0.552    2.113    3.739
    3.390    4.129
            0.236667  0.577350  0.000000
  -73.973  -40.590  -40.496  -40.400  -18.030  -17.780  -10.926   -9.607  -10.712   -8.700
   -9.056   -7.572   -5.473   -3.201   -1.555   -1.412   -0.373    0.573    2.081    3.771
    3.390    4.165
            0.240000  0.577350  0.000000
  -73.973  -40.589  -40.498  -40.400  -18.027  -17.778  -10.910   -9.609  -10.720   -8.696
   -9.082   -7.576   -5.461   -3.221   -1.562   -1.401   -0.355    0.594    2.050    3.802
    3.390    4.201
            0.243333  0.577350  0.000000
  -73.973  -40.588  -40.499  -40.400  -18.024  -17.777  -10.893   -9.611  -10.727   -8.692
   -9.106   -7.581   -5.448   -3.240   -1.569   -1.391   -0.338    0.614    2.018    3.833
    3.390    4.237
            0.246667  0.577350  0.000000
  -73.973  -40.587  -40.501  -40.400  -18.021  -17.776  -10.876   -9.614  -10.734   -8.688
   -9.130   -7.585   -5.436   -3.260   -1.576   -1.380   -0.321    0.635    1.986    3.864
    3.390    4.271
            0.250000  0.577350  0.000000
  -73.973  -40.586  -40.503  -40.400  -18.018  -17.774  -10.860   -9.617  -10.740   -8.684
   -9.152   -7.590   -5.423   -3.279   -1.582   -1.370   -0.305    0.655    1.954    3.895
    3.390    4.305
            0.253333  0.577350  0.000000
  -73.973  -40.585  -40.504  -40.399  -18.015  -17.773  -10.843   -9.621  -10.747   -8.680
   -9.173   -7.594   -5.411   -3.297   -1.588   -1.359   -0.290    0.675    1.922    3.926
    3.391    4.338
            0.256667  0.577350  0.000000
  -73.972  -40.584  -40.506  -40.399  -18.012  -17.772  -10.826   -9.625  -10.753   -8.676
   -9.194   -7.599   -5.399   -3.316   -1.594   -1.349   -0.275    0.696    1.890    3.957
    3.391    4.370
            0.260000  0.577350  0.000000
  -73.972  -40.583  -40.507  -40.399  -18.009  -17.771  -10.809   -9.630  -10.759   -8.673
   -9.213   -7.603   -5.387   -3.334   -1.600   -1.340   -0.260    0.716    1.858    3.987
    3.392    4.401
            0.263333  0.577350  0.000000
  -73.972  -40.582  -40.508  -40.399  -18.007  -17.770  -10.792   -9.635  -10.765   -8.669
   -9.231   -7.608   -5.375   -3.351   -1.605   -1.330   -0.246    0.736    1.826    4.016
    3.393    4.431
            0.266667  0.577350  0.000000
  -73.972  -40.581  -40.510  -40.399  -18.004  -17.768  -10.776   -9.642  -10.770   -8.665
   -9.247   -7.612   -5.363   -3.369   -1.610   -1.321   -0.233    0.757    1.793    4.045
    3.394    4.460
            0.270000  0.577350  0.000000
  -73.972  -40.580  -40.511  -40.399  -18.002  -17.767  -10.759   -9.648  -10.777   -8.661
   -9.263   -7.616   -5.352   -3.385   -1.615   -1.311   -0.221    0.777    1.761    4.073
    3.395    4.488
            0.273333  0.577350  0.000000
  -73.972  -40.579  -40.513  -40.399  -17.999  -17.766  -10.743   -9.656  -10.782   -8.658
   -9.277   -7.620   -5.341   -3.402   -1.620   -1.302   -0.209    0.798    1.729    4.101
    3.396    4.515
            0.276667  0.577350  0.000000
  -73.972  -40.578  -40.514  -40.399  -17.997  -17.765  -10.727   -9.664  -10.786   -8.654
   -9.290   -7.624   -5.330   -3.418   -1.624   -1.293   -0.197    0.818    1.697    4.128
    3.397    4.541
            0.280000  0.577350  0.000000
  -73.972  -40.577  -40.515  -40.399  -17.994  -17.765  -10.711   -9.673  -10.791   -8.651
   -9.301   -7.628   -5.319   -3.433   -1.628   -1.285   -0.187    0.839    1.665    4.154
    3.399    4.565
            0.283333  0.577350  0.000000
  -73.972  -40.577  -40.517  -40.398  -17.992  -17.764  -10.696   -9.682  -10.795   -8.647
   -9.312   -7.632   -5.309   -3.448   -1.632   -1.276   -0.177    0.859    1.633    4.178
    3.400    4.588
            0.286667  0.577350  0.000000
  -73.972  -40.576  -40.518  -40.398  -17.990  -17.763  -10.681   -9.692  -10.800   -8.644
   -9.321   -7.635   -5.300   -3.462   -1.636   -1.268   -0.168    0.880    1.601    4.202
    3.402    4.610
            0.290000  0.577350  0.000000
  -73.972  -40.575  -40.519  -40.398  -17.988  -17.762  -10.667   -9.702  -10.803   -8.641
   -9.329   -7.639   -5.291   -3.475   -1.639   -1.260   -0.159    0.900    1.570    4.224
    3.404    4.630
            0.293333  0.577350  0.000000
  -73.972  -40.574  -40.520  -40.398  -17.986  -17.761  -10.653   -9.711  -10.807   -8.638
   -9.336   -7.642   -5.282   -3.488   -1.642   -1.252   -0.151    0.921    1.539    4.246
    3.405    4.649
            0.296667  0.577350  0.000000
  -73.972  -40.573  -40.522  -40.398  -17.984  -17.761  -10.640   -9.721  -10.810   -8.636
   -9.342   -7.645   -5.274   -3.499   -1.645   -1.245   -0.144    0.941    1.508    4.266
    3.407    4.667
            0.300000  0.577350  0.000000
  -73.972  -40.572  -40.523  -40.398  -17.982  -17.760  -10.628   -9.731  -10.813   -8.633
   -9.348   -7.648   -5.266   -3.510   -1.648   -1.238   -0.138    0.962    1.478    4.284
    3.409    4.683
            0.303333  0.577350  0.000000
  -73.971  -40.571  -40.524  -40.398  -17.981  -17.760  -10.617   -9.740  -10.816   -8.631
   -9.352   -7.651   -5.259   -3.521   -1.650   -1.232   -0.132    0.982    1.449    4.301
    3.410    4.698
            0.306667  0.577350  0.000000
  -73.971  -40.570  -40.525  -40.398  -17.979  -17.759  -10.607   -9.749  -10.819   -8.629
   -9.356   -7.653   -5.252   -3.530   -1.652   -1.226   -0.127    1.002    1.421    4.316
    3.412    4.711
            0.310000  0.577350  0.000000
  -73.971  -40.569  -40.526  -40.398  -17.978  -17.759  -10.598   -9.757  -10.821   -8.627
   -9.359   -7.655   -5.247   -3.538   -1.654   -1.220   -0.122    1.021    1.394    4.330
    3.414    4.723
            0.313333  0.577350  0.000000
  -73.971  -40.568  -40.527  -40.398  -17.977  -17.758  -10.590   -9.764  -10.823   -8.625
   -9.362   -7.657   -5.241   -3.545   -1.655   -1.215   -0.118    1.041    1.368    4.342
    3.415    4.733
            0.316667  0.577350  0.000000
  -73.971  -40.568  -40.528  -40.398  -17.976  -17.758  -10.584   -9.771  -10.824   -8.624
   -9.364   -7.659   -5.237   -3.552   -1.657   -1.210   -0.115    1.059    1.344    4.352
    3.416    4.741
            0.320000  0.577350  0.000000
  -73.971  -40.567  -40.529  -40.398  -17.975  -17.758  -10.578   -9.776  -10.826   -8.622
   -9.366   -7.660   -5.233   -3.557   -1.658   -1.207   -0.113    1.076    1.322    4.360
    3.418    4.748
            0.323333  0.577350  0.000000
  -73.971  -40.566  -40.529  -40.398  -17.975  -17.758  -10.574   -9.780  -10.827   -8.622
   -9.368   -7.661   -5.230   -3.561   -1.658   -1.204   -0.111    1.091    1.303    4.367
    3.419    4.754
            0.326667  0.577350  0.000000
  -73.971  -40.566  -40.530  -40.398  -17.974  -17.757  -10.571   -9.783  -10.827   -8.621
   -9.369   -7.662   -5.228   -3.564   -1.659   -1.201   -0.109    1.103    1.288    4.372
    3.419    4.758
            0.330000  0.577350  0.000000
  -73.971  -40.565  -40.530  -40.398  -17.974  -17.757  -10.570   -9.784  -10.828   -8.621
   -9.369   -7.663   -5.227   -3.566   -1.659   -1.200   -0.109    1.111    1.279    4.374
    3.420    4.760
            0.333333  0.577350  0.000000
  -73.971  -40.565  -40.531  -40.398  -17.974  -17.757  -10.570   -9.784  -10.828   -8.621
   -9.370   -7.663   -5.226   -3.566   -1.659   -1.199   -0.108    1.114    1.275    4.375
    3.420    4.761
            0.336667  0.577350  0.000000
  -73.971  -40.565  -40.531  -40.398  -17.974  -17.757  -10.571   -9.783  -10.827   -8.621
   -9.370   -7.663   -5.226   -3.565   -1.659   -1.199   -0.109    1.111    1.279    4.374
    3.420    4.760
            0.340000  0.577350  0.000000
  -73.971  -40.565  -40.531  -40.398  -17.974  -17.758  -10.573   -9.781  -10.827   -8.621
   -9.369   -7.662   -5.227   -3.564   -1.659   -1.201   -0.110    1.104    1.287    4.372
    3.419    4.758
            0.343333  0.577350  0.000000
  -73.971  -40.565  -40.530  -40.398  -17.975  -17.758  -10.577   -9.778  -10.826   -8.622
   -9.368   -7.661   -5.229   -3.561   -1.658   -1.203   -0.111    1.094    1.300    4.367
    3.419    4.754
            0.346667  0.577350  0.000000
  -73.971  -40.565  -40.530  -40.398  -17.976  -17.758  -10.581   -9.773  -10.825   -8.623
   -9.367   -7.660   -5.232   -3.556   -1.658   -1.206   -0.113    1.083    1.315    4.361
    3.417    4.749
            0.350000  0.577350  0.000000
  -73.971  -40.566  -40.529  -40.398  -17.977  -17.758  -10.587   -9.768  -10.823   -8.625
   -9.366   -7.659   -5.235   -3.551   -1.657   -1.210   -0.116    1.071    1.331    4.353
    3.415    4.742
            0.353333  0.577350  0.000000
  -73.971  -40.566  -40.529  -40.399  -17.978  -17.759  -10.593   -9.761  -10.822   -8.626
   -9.364   -7.657   -5.240   -3.544   -1.656   -1.216   -0.119    1.060    1.349    4.343
    3.413    4.734
            0.356667  0.577350  0.000000
  -73.971  -40.567  -40.528  -40.399  -17.979  -17.759  -10.600   -9.753  -10.819   -8.628
   -9.362   -7.654   -5.245   -3.537   -1.656   -1.222   -0.122    1.049    1.367    4.331
    3.410    4.725
            0.360000  0.577350  0.000000
  -73.971  -40.567  -40.527  -40.399  -17.981  -17.760  -10.608   -9.745  -10.817   -8.630
   -9.360   -7.652   -5.251   -3.528   -1.655   -1.229   -0.126    1.038    1.386    4.318
    3.407    4.715
            0.363333  0.577350  0.000000
  -73.971  -40.568  -40.526  -40.399  -17.982  -17.760  -10.616   -9.736  -10.814   -8.633
   -9.357   -7.649   -5.257   -3.518   -1.654   -1.237   -0.130    1.028    1.405    4.303
    3.403    4.703
            0.366667  0.577350  0.000000
  -73.971  -40.569  -40.525  -40.399  -17.984  -17.761  -10.624   -9.726  -10.811   -8.635
   -9.354   -7.646   -5.265   -3.507   -1.653   -1.247   -0.135    1.020    1.424    4.286
    3.398    4.691
            0.370000  0.577350  0.000000
  -73.971  -40.570  -40.523  -40.399  -17.986  -17.762  -10.633   -9.716  -10.808   -8.638
   -9.350   -7.642   -5.273   -3.495   -1.652   -1.257   -0.140    1.012    1.442    4.268
    3.392    4.677
            0.373333  0.577350  0.000000
  -73.971  -40.571  -40.522  -40.399  -17.989  -17.762  -10.642   -9.706  -10.804   -8.641
   -9.346   -7.638   -5.281   -3.482   -1.651   -1.268   -0.146    1.005    1.461    4.249
    3.386    4.662
            0.376667  0.577350  0.000000
  -73.971  -40.571  -40.521  -40.399  -17.991  -17.763  -10.651   -9.695  -10.800   -8.645
   -9.342   -7.634   -5.290   -3.468   -1.650   -1.280   -0.151    0.999    1.479    4.229
    3.379    4.647
            0.380000  0.577350  0.000000
  -73.971  -40.572  -40.519  -40.399  -17.994  -17.764  -10.661   -9.684  -10.795   -8.648
   -9.337   -7.630   -5.300   -3.454   -1.649   -1.292   -0.157    0.994    1.497    4.207
    3.372    4.631
            0.383333  0.577350  0.000000
  -73.971  -40.573  -40.518  -40.399  -17.997  -17.765  -10.670   -9.673  -10.790   -8.652
   -9.331   -7.625   -5.311   -3.439   -1.648   -1.306   -0.164    0.990    1.515    4.184
    3.363    4.614
            0.386667  0.577350  0.000000
  -73.971  -40.574  -40.517  -40.399  -18.000  -17.766  -10.679   -9.662  -10.785   -8.655
   -9.325   -7.620   -5.322   -3.423   -1.647   -1.320   -0.171    0.987    1.533    4.159
    3.354    4.596
            0.390000  0.577350  0.000000
  -73.971  -40.575  -40.515  -40.399  -18.003  -17.767  -10.689   -9.651  -10.780   -8.659
   -9.318   -7.615   -5.333   -3.406   -1.646   -1.335   -0.178    0.984    1.550    4.134
    3.344    4.577
            0.393333  0.577350  0.000000
  -73.971  -40.576  -40.514  -40.399  -18.007  -17.769  -10.698   -9.640  -10.774   -8.663
   -9.310   -7.609   -5.345   -3.389   -1.646   -1.351   -0.185    0.983    1.567    4.108
    3.334    4.558
            0.396667  0.577350  0.000000
  -73.971  -40.577  -40.512  -40.399  -18.010  -17.770  -10.707   -9.630  -10.768   -8.667
   -9.302   -7.604   -5.357   -3.371   -1.645   -1.367   -0.192    0.982    1.584    4.081
    3.323    4.539
            0.400000  0.577350  0.000000
  -73.971  -40.577  -40.511  -40.399  -18.014  -17.771  -10.716   -9.620  -10.761   -8.671
   -9.293   -7.598   -5.370   -3.353   -1.645   -1.384   -0.200    0.981    1.600    4.053
    3.311    4.519
            0.403333  0.577350  0.000000
  -73.971  -40.578  -40.510  -40.400  -18.018  -17.773  -10.724   -9.610  -10.754   -8.676
   -9.283   -7.591   -5.383   -3.335   -1.645   -1.401   -0.208    0.981    1.617    4.025
    3.299    4.498
            0.406667  0.577350  0.000000
  -73.971  -40.579  -40.508  -40.400  -18.022  -17.774  -10.733   -9.601  -10.747   -8.680
   -9.272   -7.585   -5.397   -3.316   -1.645   -1.419   -0.216    0.982    1.633    3.996
    3.286    4.477
            0.410000  0.577350  0.000000
  -73.971  -40.580  -40.507  -40.400  -18.027  -17.776  -10.743   -9.593  -10.737   -8.684
   -9.260   -7.578   -5.410   -3.296   -1.645   -1.437   -0.224    0.984    1.649    3.967
    3.272    4.456
            0.413333  0.577350  0.000000
  -73.971  -40.580  -40.505  -40.400  -18.031  -17.778  -10.750   -9.586  -10.731   -8.689
   -9.248   -7.572   -5.424   -3.277   -1.645   -1.455   -0.232    0.986    1.665    3.937
    3.258    4.434
            0.416667  0.577350  0.000000
  -73.971  -40.581  -40.504  -40.400  -18.036  -17.779  -10.758   -9.579  -10.723   -8.693
   -9.235   -7.565   -5.439   -3.257   -1.646   -1.474   -0.240    0.988    1.681    3.907
    3.244    4.412
            0.420000  0.577350  0.000000
  -73.971  -40.582  -40.502  -40.400  -18.041  -17.781  -10.766   -9.572  -10.714   -8.698
   -9.220   -7.558   -5.453   -3.237   -1.646   -1.493   -0.249    0.991    1.697    3.876
    3.229    4.389
            0.423333  0.577350  0.000000
  -73.971  -40.582  -40.501  -40.400  -18.046  -17.783  -10.774   -9.567  -10.705   -8.702
   -9.205   -7.550   -5.468   -3.217   -1.647   -1.513   -0.257    0.994    1.713    3.846
    3.214    4.366
            0.426667  0.577350  0.000000
  -73.971  -40.583  -40.499  -40.400  -18.052  -17.785  -10.782   -9.562  -10.696   -8.707
   -9.190   -7.543   -5.482   -3.197   -1.648   -1.533   -0.266    0.998    1.729    3.815
    3.198    4.343
            0.430000  0.577350  0.000000
  -73.971  -40.583  -40.498  -40.400  -18.057  -17.787  -10.789   -9.559  -10.686   -8.712
   -9.173   -7.535   -5.497   -3.177   -1.649   -1.553   -0.274    1.002    1.745    3.784
    3.183    4.320
            0.433333  0.577350  0.000000
  -73.971  -40.584  -40.497  -40.400  -18.063  -17.789  -10.796   -9.555  -10.676   -8.716
   -9.156   -7.527   -5.512   -3.156   -1.651   -1.573   -0.283    1.007    1.762    3.753
    3.167    4.296
            0.436667  0.577350  0.000000
  -73.971  -40.584  -40.495  -40.401  -18.069  -17.792  -10.804   -9.553  -10.665   -8.721
   -9.138   -7.520   -5.528   -3.136   -1.653   -1.594   -0.292    1.012    1.778    3.723
    3.151    4.272
            0.440000  0.577350  0.000000
  -73.971  -40.584  -40.494  -40.401  -18.075  -17.794  -10.811   -9.551  -10.655   -8.726
   -9.120   -7.511   -5.543   -3.116   -1.654   -1.615   -0.300    1.017    1.796    3.693
    3.135    4.248
            0.443333  0.577350  0.000000
  -73.971  -40.585  -40.492  -40.401  -18.082  -17.796  -10.818   -9.551  -10.643   -8.730
   -9.101   -7.503   -5.558   -3.096   -1.657   -1.635   -0.309    1.023    1.813    3.663
    3.118    4.223
            0.446667  0.577350  0.000000
  -73.971  -40.585  -40.491  -40.401  -18.089  -17.799  -10.824   -9.550  -10.632   -8.735
   -9.081   -7.495   -5.573   -3.076   -1.662   -1.654   -0.317    1.029    1.831    3.633
    3.102    4.198
            0.450000  0.577350  0.000000
  -73.971  -40.585  -40.490  -40.401  -18.095  -17.801  -10.831   -9.551  -10.620   -8.740
   -9.062   -7.486   -5.589   -3.056   -1.679   -1.660   -0.326    1.036    1.850    3.604
    3.086    4.174
            0.453333  0.577350  0.000000
  -73.971  -40.585  -40.488  -40.401  -18.103  -17.804  -10.838   -9.551  -10.608   -8.745
   -9.042   -7.478   -5.604   -3.036   -1.700   -1.663   -0.334    1.043    1.869    3.575
    3.070    4.149
            0.456667  0.577350  0.000000
  -73.971  -40.585  -40.487  -40.402  -18.110  -17.806  -10.844   -9.553  -10.595   -8.749
   -9.021   -7.469   -5.619   -3.017   -1.722   -1.666   -0.342    1.050    1.888    3.547
    3.053    4.124
            0.460000  0.577350  0.000000
  -73.971  -40.585  -40.485  -40.402  -18.118  -17.809  -10.850   -9.555  -10.582   -8.754
   -9.001   -7.460   -5.635   -2.998   -1.743   -1.669   -0.350    1.058    1.908    3.520
    3.037    4.098
            0.463333  0.577350  0.000000
  -73.971  -40.585  -40.484  -40.402  -18.126  -17.812  -10.856   -9.558  -10.569   -8.759
   -8.980   -7.451   -5.650   -2.979   -1.764   -1.673   -0.358    1.066    1.929    3.493
    3.021    4.073
            0.466667  0.577350  0.000000
  -73.971  -40.585  -40.483  -40.402  -18.134  -17.814  -10.862   -9.561  -10.556   -8.764
   -8.959   -7.442   -5.665   -2.961   -1.785   -1.677   -0.366    1.075    1.950    3.467
    3.005    4.048
            0.470000  0.577350  0.000000
  -73.971  -40.585  -40.481  -40.402  -18.142  -17.817  -10.868   -9.564  -10.542   -8.768
   -8.938   -7.433   -5.680   -2.943   -1.807   -1.681   -0.374    1.084    1.971    3.443
    2.989    4.023
            0.473333  0.577350  0.000000
  -73.971  -40.585  -40.480  -40.403  -18.151  -17.820  -10.873   -9.568  -10.528   -8.773
   -8.916   -7.424   -5.695   -2.926   -1.828   -1.685   -0.381    1.093    1.993    3.419
    2.973    3.998
            0.476667  0.577350  0.000000
  -73.971  -40.585  -40.478  -40.403  -18.160  -17.823  -10.878   -9.573  -10.513   -8.778
   -8.895   -7.414   -5.710   -2.910   -1.849   -1.690   -0.389    1.103    2.016    3.396
    2.957    3.973
            0.480000  0.577350  0.000000
  -73.972  -40.585  -40.477  -40.403  -18.170  -17.826  -10.883   -9.578  -10.498   -8.782
   -8.874   -7.405   -5.724   -2.894   -1.869   -1.695   -0.396    1.113    2.038    3.375
    2.941    3.949
            0.483333  0.577350  0.000000
  -73.972  -40.584  -40.476  -40.404  -18.179  -17.829  -10.887   -9.583  -10.483   -8.787
   -8.852   -7.396   -5.739   -2.879   -1.889   -1.701   -0.403    1.124    2.061    3.355
    2.925    3.924
            0.486667  0.577350  0.000000
  -73.972  -40.584  -40.474  -40.404  -18.189  -17.833  -10.892   -9.589  -10.467   -8.791
   -8.831   -7.386   -5.753   -2.864   -1.909   -1.706   -0.410    1.135    2.084    3.336
    2.909    3.900
            0.490000  0.577350  0.000000
  -73.972  -40.584  -40.473  -40.404  -18.199  -17.836  -10.895   -9.595  -10.452   -8.795
   -8.810   -7.376   -5.767   -2.851   -1.929   -1.713   -0.417    1.147    2.106    3.319
    2.893    3.876
            0.493333  0.577350  0.000000
  -73.972  -40.583  -40.471  -40.405  -18.209  -17.839  -10.899   -9.601  -10.435   -8.800
   -8.788   -7.367   -5.781   -2.839   -1.948   -1.719   -0.424    1.159    2.128    3.304
    2.877    3.853
            0.496667  0.577350  0.000000
  -73.972  -40.583  -40.470  -40.405  -18.220  -17.842  -10.902   -9.608  -10.419   -8.804
   -8.767   -7.357   -5.794   -2.827   -1.966   -1.726   -0.431    1.171    2.149    3.291
    2.861    3.830
            0.500000  0.577350  0.000000
  -73.973  -40.583  -40.468  -40.405  -18.231  -17.846  -10.904   -9.614  -10.402   -8.808
   -8.745   -7.347   -5.807   -2.817   -1.984   -1.733   -0.438    1.184    2.170    3.280
    2.845    3.807
            0.503333  0.577350  0.000000
  -73.973  -40.582  -40.467  -40.406  -18.242  -17.849  -10.907   -9.622  -10.385   -8.812
   -8.724   -7.338   -5.820   -2.808   -2.001   -1.741   -0.444    1.197    2.189    3.272
    2.829    3.785
            0.506667  0.577350  0.000000
  -73.973  -40.582  -40.465  -40.406  -18.253  -17.853  -10.908   -9.629  -10.368   -8.815
   -8.702   -7.328   -5.833   -2.801   -2.017   -1.749   -0.451    1.211    2.207    3.266
    2.813    3.763
            0.510000  0.577350  0.000000
  -73.973  -40.581  -40.464  -40.406  -18.265  -17.856  -10.909   -9.637  -10.350   -8.819
   -8.681   -7.318   -5.845   -2.794   -2.033   -1.758   -0.457    1.225    2.224    3.262
    2.797    3.742
            0.513333  0.577350  0.000000
  -73.973  -40.580  -40.462  -40.407  -18.276  -17.860  -10.910   -9.644  -10.332   -8.822
   -8.660   -7.309   -5.857   -2.789   -2.048   -1.766   -0.464    1.239    2.238    3.262
    2.781    3.721
            0.516667  0.577350  0.000000
  -73.974  -40.580  -40.461  -40.407  -18.288  -17.864  -10.910   -9.652  -10.314   -8.826
   -8.639   -7.299   -5.868   -2.786   -2.062   -1.776   -0.470    1.254    2.251    3.264
    2.765    3.701
            0.520000  0.577350  0.000000
  -73.974  -40.579  -40.460  -40.407  -18.300  -17.867  -10.909   -9.661  -10.295   -8.829
   -8.617   -7.289   -5.879   -2.783   -2.075   -1.785   -0.476    1.269    2.261    3.269
    2.749    3.682
            0.523333  0.577350  0.000000
  -73.974  -40.579  -40.458  -40.408  -18.313  -17.871  -10.907   -9.669  -10.276   -8.831
   -8.596   -7.280   -5.890   -2.783   -2.087   -1.795   -0.483    1.284    2.268    3.277
    2.733    3.663
            0.526667  0.577350  0.000000
  -73.974  -40.578  -40.457  -40.408  -18.325  -17.875  -10.905   -9.678  -10.257   -8.834
   -8.575   -7.270   -5.900   -2.783   -2.098   -1.805   -0.490    1.299    2.274    3.288
    2.717    3.645
            0.530000  0.577350  0.000000
  -73.974  -40.577  -40.455  -40.409  -18.337  -17.879  -10.903   -9.686  -10.238   -8.836
   -8.553   -7.261   -5.910   -2.785   -2.109   -1.816   -0.496    1.315    2.277    3.302
    2.701    3.627
            0.533333  0.577350  0.000000
  -73.974  -40.576  -40.454  -40.409  -18.350  -17.883  -10.899   -9.695  -10.218   -8.839
   -8.532   -7.251   -5.920   -2.788   -2.119   -1.827   -0.503    1.331    2.277    3.318
    2.685    3.610
            0.536667  0.577350  0.000000
  -73.975  -40.575  -40.452  -40.409  -18.363  -17.887  -10.895   -9.704  -10.198   -8.840
   -8.511   -7.242   -5.929   -2.792   -2.128   -1.838   -0.510    1.347    2.276    3.336
    2.669    3.593
            0.540000  0.577350  0.000000
  -73.975  -40.575  -40.451  -40.410  -18.376  -17.891  -10.891   -9.714  -10.178   -8.842
   -8.489   -7.233   -5.937   -2.797   -2.137   -1.849   -0.517    1.364    2.272    3.357
    2.653    3.577
            0.543333  0.577350  0.000000
  -73.975  -40.574  -40.449  -40.410  -18.389  -17.895  -10.885   -9.723  -10.157   -8.843
   -8.468   -7.224   -5.945   -2.803   -2.145   -1.861   -0.524    1.380    2.266    3.379
    2.637    3.562
            0.546667  0.577350  0.000000
  -73.975  -40.573  -40.448  -40.410  -18.402  -17.899  -10.879   -9.733  -10.136   -8.845
   -8.447   -7.214   -5.953   -2.810   -2.152   -1.873   -0.531    1.397    2.258    3.402
    2.621    3.547
            0.550000  0.577350  0.000000
  -73.975  -40.572  -40.447  -40.411  -18.415  -17.903  -10.873   -9.742  -10.115   -8.845
   -8.425   -7.205   -5.960   -2.818   -2.160   -1.885   -0.539    1.413    2.249    3.427
    2.605    3.533
            0.553333  0.577350  0.000000
  -73.975  -40.571  -40.445  -40.411  -18.428  -17.908  -10.865   -9.752  -10.094   -8.846
   -8.404   -7.197   -5.967   -2.826   -2.166   -1.897   -0.546    1.430    2.238    3.452
    2.589    3.520
            0.556667  0.577350  0.000000
  -73.975  -40.570  -40.444  -40.412  -18.441  -17.912  -10.858   -9.762  -10.073   -8.846
   -8.383   -7.188   -5.973   -2.835   -2.173   -1.910   -0.554    1.447    2.226    3.476
    2.573    3.509
            0.560000  0.577350  0.000000
  -73.975  -40.568  -40.442  -40.412  -18.454  -17.916  -10.849   -9.772  -10.051   -8.846
   -8.362   -7.179   -5.979   -2.844   -2.179   -1.922   -0.562    1.464    2.213    3.509
    2.557    3.489
            0.563333  0.577350  0.000000
  -73.975  -40.567  -40.441  -40.412  -18.467  -17.921  -10.840   -9.783  -10.029   -8.846
   -8.341   -7.170   -5.984   -2.854   -2.186   -1.935   -0.571    1.481    2.199    3.532
    2.542    3.481
            0.566667  0.577350  0.000000
  -73.975  -40.566  -40.440  -40.413  -18.481  -17.925  -10.831   -9.793  -10.006   -8.846
   -8.320   -7.162   -5.989   -2.864   -2.192   -1.948   -0.580    1.498    2.183    3.557
    2.526    3.471
            0.570000  0.577350  0.000000
  -73.975  -40.565  -40.438  -40.413  -18.494  -17.929  -10.821   -9.804   -9.984   -8.845
   -8.299   -7.153   -5.994   -2.875   -2.198   -1.961   -0.588    1.515    2.168    3.582
    2.510    3.461
            0.573333  0.577350  0.000000
  -73.975  -40.564  -40.437  -40.414  -18.507  -17.934  -10.810   -9.815   -9.961   -8.844
   -8.279   -7.145   -5.997   -2.885   -2.204   -1.974   -0.598    1.532    2.151    3.606
    2.494    3.452
            0.576667  0.577350  0.000000
  -73.975  -40.562  -40.436  -40.414  -18.521  -17.938  -10.799   -9.826   -9.938   -8.842
   -8.259   -7.137   -6.001   -2.896   -2.210   -1.988   -0.607    1.549    2.134    3.630
    2.479    3.443
            0.580000  0.577350  0.000000
  -73.975  -40.561  -40.434  -40.414  -18.535  -17.943  -10.788   -9.837   -9.915   -8.841
   -8.239   -7.129   -6.004   -2.907   -2.217   -2.001   -0.617    1.566    2.116    3.652
    2.463    3.435
            0.583333  0.577350  0.000000
  -73.975  -40.560  -40.433  -40.415  -18.548  -17.947  -10.776   -9.848   -9.892   -8.839
   -8.219   -7.121   -6.006   -2.918   -2.223   -2.015   -0.627    1.583    2.098    3.673
    2.447    3.428
            0.586667  0.577350  0.000000
  -73.975  -40.558  -40.432  -40.415  -18.562  -17.952  -10.764   -9.860   -9.869   -8.837
   -8.200   -7.113   -6.008   -2.928   -2.230   -2.028   -0.637    1.601    2.080    3.693
    2.432    3.422
            0.590000  0.577350  0.000000
  -73.975  -40.557  -40.430  -40.415  -18.576  -17.956  -10.752   -9.872   -9.845   -8.834
   -8.181   -7.105   -6.010   -2.939   -2.236   -2.042   -0.648    1.618    2.061    3.711
    2.416    3.416
            0.593333  0.577350  0.000000
  -73.975  -40.555  -40.429  -40.416  -18.590  -17.961  -10.740   -9.883   -9.821   -8.831
   -8.163   -7.097   -6.011   -2.950   -2.243   -2.055   -0.659    1.635    2.042    3.727
    2.400    3.411
            0.596667  0.577350  0.000000
  -73.975  -40.554  -40.428  -40.416  -18.604  -17.966  -10.727   -9.895   -9.797   -8.828
   -8.145   -7.090   -6.012   -2.960   -2.250   -2.069   -0.670    1.653    2.023    3.742
    2.384    3.408
            0.600000  0.577350  0.000000
  -73.974  -40.552  -40.426  -40.417  -18.618  -17.970  -10.715   -9.907   -9.773   -8.825
   -8.127   -7.082   -6.013   -2.970   -2.257   -2.082   -0.681    1.671    2.003    3.755
    2.368    3.405
            0.603333  0.577350  0.000000
  -73.974  -40.551  -40.425  -40.417  -18.632  -17.975  -10.702   -9.920   -9.749   -8.822
   -8.110   -7.075   -6.013   -2.980   -2.264   -2.096   -0.693    1.689    1.984    3.766
    2.353    3.403
            0.606667  0.577350  0.000000
  -73.974  -40.549  -40.424  -40.417  -18.647  -17.980  -10.689   -9.932   -9.724   -8.818
   -8.094   -7.068   -6.012   -2.990   -2.271   -2.110   -0.705    1.707    1.964    3.776
    2.337    3.401
            0.610000  0.577350  0.000000
  -73.974  -40.548  -40.422  -40.418  -18.661  -17.984  -10.676   -9.944   -9.700   -8.814
   -8.079   -7.061   -6.011   -3.000   -2.279   -2.123   -0.718    1.725    1.944    3.783
    2.321    3.401
            0.613333  0.577350  0.000000
  -73.974  -40.546  -40.421  -40.418  -18.676  -17.989  -10.663   -9.957   -9.675   -8.809
   -8.064   -7.053   -6.010   -3.009   -2.287   -2.137   -0.731    1.744    1.924    3.788
    2.305    3.402
            0.616667  0.577350  0.000000
  -73.975  -40.544  -40.420  -40.418  -18.691  -17.994  -10.651   -9.969   -9.650   -8.805
   -8.049   -7.047   -6.009   -3.019   -2.294   -2.151   -0.744    1.762    1.904    3.791
    2.289    3.403
            0.620000  0.577350  0.000000
  -73.975  -40.542  -40.420  -40.418  -18.706  -17.998  -10.638   -9.981   -9.626   -8.800
   -8.036   -7.040   -6.007   -3.028   -2.302   -2.164   -0.757    1.781    1.884    3.793
    2.272    3.406
            0.623333  0.577350  0.000000
  -73.975  -40.541  -40.420  -40.417  -18.721  -18.003  -10.626   -9.993   -9.601   -8.794
   -8.023   -7.033   -6.005   -3.036   -2.310   -2.178   -0.771    1.799    1.865    3.792
    2.256    3.409
            0.626667  0.577350  0.000000
  -73.975  -40.539  -40.420  -40.416  -18.736  -18.008  -10.614  -10.006   -9.576   -8.789
   -8.011   -7.026   -6.003   -3.044   -2.319   -2.192   -0.785    1.813    1.849    3.789
    2.240    3.414
            0.630000  0.577350  0.000000
  -73.975  -40.537  -40.421  -40.415  -18.752  -18.012  -10.602  -10.017   -9.551   -8.783
   -7.999   -7.020   -6.000   -3.053   -2.327   -2.205   -0.799    1.810    1.851    3.784
    2.223    3.419
            0.633333  0.577350  0.000000
  -73.975  -40.535  -40.421  -40.413  -18.768  -18.017  -10.590  -10.029   -9.525   -8.777
   -7.988   -7.014   -5.997   -3.060   -2.335   -2.219   -0.813    1.792    1.868    3.777
    2.207    3.425
            0.636667  0.577350  0.000000
  -73.975  -40.533  -40.422  -40.412  -18.783  -18.022  -10.579  -10.040   -9.500   -8.770
   -7.978   -7.007   -5.993   -3.068   -2.344   -2.232   -0.828    1.772    1.887    3.768
    2.190    3.432
            0.640000  0.577350  0.000000
  -73.975  -40.531  -40.422  -40.411  -18.799  -18.027  -10.568  -10.051   -9.475   -8.764
   -7.969   -7.001   -5.990   -3.075   -2.353   -2.246   -0.844    1.751    1.908    3.757
    2.174    3.440
            0.643333  0.577350  0.000000
  -73.976  -40.530  -40.422  -40.410  -18.816  -18.031  -10.558  -10.062   -9.450   -8.757
   -7.960   -6.995   -5.986   -3.081   -2.362   -2.259   -0.859    1.729    1.928    3.744
    2.157    3.449
            0.646667  0.577350  0.000000
  -73.976  -40.528  -40.423  -40.409  -18.832  -18.036  -10.549  -10.071   -9.425   -8.749
   -7.952   -6.989   -5.981   -3.088   -2.371   -2.273   -0.875    1.706    1.949    3.729
    2.141    3.459
            0.650000  0.577350  0.000000
  -73.976  -40.526  -40.424  -40.408  -18.848  -18.041  -10.540  -10.080   -9.400   -8.741
   -7.945   -6.984   -5.977   -3.094   -2.380   -2.286   -0.891    1.684    1.971    3.712
    2.124    3.469
            0.653333  0.577350  0.000000
  -73.976  -40.524  -40.424  -40.407  -18.865  -18.045  -10.532  -10.089   -9.375   -8.733
   -7.938   -6.978   -5.972   -3.099   -2.389   -2.300   -0.908    1.661    1.992    3.694
    2.107    3.480
            0.656667  0.577350  0.000000
  -73.977  -40.521  -40.425  -40.405  -18.881  -18.050  -10.525  -10.096   -9.350   -8.724
   -7.932   -6.972   -5.967   -3.104   -2.399   -2.313   -0.925    1.637    2.013    3.673
    2.090    3.492
            0.660000  0.577350  0.000000
  -73.977  -40.519  -40.425  -40.404  -18.898  -18.055  -10.519  -10.101   -9.325   -8.715
   -7.926   -6.967   -5.961   -3.109   -2.408   -2.326   -0.942    1.614    2.035    3.651
    2.074    3.504
            0.663333  0.577350  0.000000
  -73.977  -40.517  -40.426  -40.403  -18.915  -18.060  -10.514  -10.106   -9.300   -8.706
   -7.921   -6.962   -5.955   -3.113   -2.418   -2.339   -0.959    1.590    2.056    3.628
    2.057    3.517
            0.666667  0.577350  0.000000
  -73.978  -40.515  -40.426  -40.402  -18.931  -18.064  -10.510  -10.109   -9.275   -8.696
   -7.916   -6.957   -5.949   -3.117   -2.427   -2.352   -0.977    1.566    2.076    3.603
    2.040    3.531
            0.670000  0.577350  0.000000
  -73.978  -40.513  -40.427  -40.401  -18.948  -18.069  -10.508  -10.110   -9.250   -8.686
   -7.912   -6.952   -5.942   -3.121   -2.437   -2.365   -0.995    1.541    2.097    3.576
    2.024    3.544
            0.673333  0.577350  0.000000
  -73.978  -40.511  -40.427  -40.400  -18.965  -18.074  -10.507  -10.110   -9.225   -8.675
   -7.909   -6.947   -5.934   -3.123   -2.447   -2.377   -1.014    1.516    2.116    3.548
    2.007    3.559
            0.676667  0.577350  0.000000
  -73.978  -40.509  -40.428  -40.399  -18.982  -18.078  -10.508  -10.108   -9.201   -8.664
   -7.905   -6.943   -5.927   -3.126   -2.457   -2.390   -1.032    1.491    2.135    3.519
    1.990    3.573
            0.680000  0.577350  0.000000
  -73.979  -40.507  -40.428  -40.398  -18.998  -18.083  -10.510  -10.104   -9.176   -8.652
   -7.902   -6.938   -5.918   -3.128   -2.467   -2.402   -1.051    1.466    2.153    3.490
    1.974    3.588
            0.683333  0.577350  0.000000
  -73.979  -40.504  -40.429  -40.397  -19.015  -18.088  -10.514  -10.098   -9.152   -8.640
   -7.900   -6.934   -5.910   -3.130   -2.477   -2.414   -1.071    1.440    2.170    3.460
    1.957    3.602
            0.686667  0.577350  0.000000
  -73.979  -40.502  -40.430  -40.396  -19.031  -18.092  -10.519  -10.091   -9.128   -8.627
   -7.898   -6.930   -5.900   -3.131   -2.487   -2.427   -1.090    1.414    2.186    3.429
    1.941    3.617
            0.690000  0.577350  0.000000
  -73.980  -40.500  -40.430  -40.395  -19.048  -18.097  -10.525  -10.081   -9.104   -8.614
   -7.896   -6.926   -5.890   -3.132   -2.497   -2.438   -1.110    1.388    2.200    3.397
    1.925    3.632
            0.693333  0.577350  0.000000
  -73.980  -40.498  -40.431  -40.393  -19.064  -18.102  -10.533  -10.070   -9.080   -8.601
   -7.895   -6.922   -5.880   -3.132   -2.507   -2.450   -1.130    1.361    2.213    3.366
    1.909    3.646
            0.696667  0.577350  0.000000
  -73.980  -40.495  -40.431  -40.392  -19.080  -18.106  -10.541  -10.058   -9.057   -8.586
   -7.894   -6.918   -5.869   -3.132   -2.517   -2.462   -1.151    1.334    2.224    3.335
    1.892    3.661
            0.700000  0.577350  0.000000
  -73.980  -40.493  -40.432  -40.391  -19.096  -18.111  -10.551  -10.044   -9.034   -8.572
   -7.893   -6.915   -5.857   -3.131   -2.527   -2.473   -1.172    1.307    2.234    3.304
    1.876    3.675
            0.703333  0.577350  0.000000
  -73.980  -40.491  -40.432  -40.390  -19.111  -18.116  -10.561  -10.029   -9.011   -8.556
   -7.893   -6.911   -5.845   -3.130   -2.537   -2.484   -1.193    1.279    2.241    3.274
    1.860    3.688
            0.706667  0.577350  0.000000
  -73.981  -40.488  -40.433  -40.389  -19.127  -18.120  -10.572  -10.013   -8.988   -8.541
   -7.893   -6.908   -5.832   -3.128   -2.546   -2.495   -1.214    1.252    2.246    3.245
    1.844    3.701
            0.710000  0.577350  0.000000
  -73.981  -40.486  -40.433  -40.388  -19.142  -18.125  -10.584   -9.996   -8.965   -8.524
   -7.894   -6.905   -5.818   -3.126   -2.556   -2.506   -1.235    1.224    2.248    3.217
    1.829    3.714
            0.713333  0.577350  0.000000
  -73.981  -40.484  -40.434  -40.387  -19.157  -18.129  -10.596   -9.977   -8.943   -8.508
   -7.894   -6.902   -5.804   -3.124   -2.565   -2.516   -1.257    1.195    2.248    3.190
    1.813    3.725
            0.716667  0.577350  0.000000
  -73.981  -40.481  -40.434  -40.386  -19.172  -18.134  -10.608   -9.958   -8.921   -8.490
   -7.895   -6.899   -5.789   -3.121   -2.575   -2.527   -1.279    1.166    2.245    3.165
    1.797    3.736
            0.720000  0.577350  0.000000
  -73.981  -40.479  -40.435  -40.385  -19.186  -18.139  -10.621   -9.938   -8.899   -8.472
   -7.897   -6.897   -5.773   -3.118   -2.584   -2.537   -1.301    1.137    2.239    3.142
    1.782    3.746
            0.723333  0.577350  0.000000
  -73.981  -40.477  -40.436  -40.384  -19.201  -18.143  -10.635   -9.918   -8.878   -8.454
   -7.898   -6.894   -5.757   -3.114   -2.593   -2.546   -1.324    1.108    2.231    3.121
    1.766    3.756
            0.726667  0.577350  0.000000
  -73.981  -40.474  -40.436  -40.383  -19.215  -18.148  -10.648   -9.896   -8.856   -8.435
   -7.900   -6.892   -5.740   -3.110   -2.602   -2.556   -1.346    1.078    2.219    3.103
    1.751    3.764
            0.730000  0.577350  0.000000
  -73.981  -40.472  -40.437  -40.383  -19.228  -18.152  -10.662   -9.874   -8.835   -8.416
   -7.903   -6.890   -5.722   -3.106   -2.611   -2.565   -1.369    1.048    2.205    3.087
    1.736    3.771
            0.733333  0.577350  0.000000
  -73.981  -40.469  -40.437  -40.382  -19.242  -18.157  -10.676   -9.852   -8.814   -8.396
   -7.905   -6.888   -5.704   -3.101   -2.619   -2.574   -1.392    1.017    2.189    3.073
    1.720    3.777
            0.736667  0.577350  0.000000
  -73.981  -40.467  -40.437  -40.381  -19.255  -18.161  -10.691   -9.829   -8.794   -8.376
   -7.908   -6.886   -5.686   -3.096   -2.627   -2.583   -1.415    0.987    2.170    3.061
    1.705    3.782
            0.740000  0.577350  0.000000
  -73.981  -40.465  -40.438  -40.380  -19.269  -18.166  -10.705   -9.805   -8.773   -8.356
   -7.912   -6.884   -5.667   -3.091   -2.635   -2.592   -1.438    0.955    2.149    3.052
    1.690    3.786
            0.743333  0.577350  0.000000
  -73.981  -40.462  -40.438  -40.379  -19.282  -18.170  -10.719   -9.781   -8.753   -8.335
   -7.916   -6.883   -5.648   -3.086   -2.643   -2.600   -1.461    0.924    2.126    3.045
    1.675    3.788
            0.746667  0.577350  0.000000
  -73.981  -40.460  -40.439  -40.378  -19.295  -18.174  -10.734   -9.757   -8.733   -8.314
   -7.920   -6.881   -5.628   -3.080   -2.650   -2.609   -1.484    0.891    2.102    3.041
    1.660    3.789
            0.750000  0.577350  0.000000
  -73.980  -40.458  -40.439  -40.377  -19.307  -18.179  -10.749   -9.733   -8.714   -8.292
   -7.924   -6.880   -5.608   -3.075   -2.657   -2.616   -1.508    0.859    2.076    3.038
    1.646    3.789
            0.753333  0.577350  0.000000
  -73.980  -40.455  -40.440  -40.376  -19.320  -18.183  -10.764   -9.708   -8.694   -8.271
   -7.929   -6.879   -5.588   -3.069   -2.664   -2.624   -1.531    0.826    2.049    3.037
    1.631    3.788
            0.756667  0.577350  0.000000
  -73.980  -40.453  -40.440  -40.376  -19.333  -18.187  -10.778   -9.683   -8.674   -8.249
   -7.934   -6.878   -5.568   -3.063   -2.670   -2.632   -1.555    0.792    2.022    3.039
    1.616    3.785
            0.760000  0.577350  0.000000
  -73.980  -40.451  -40.441  -40.375  -19.345  -18.192  -10.793   -9.658   -8.655   -8.227
   -7.940   -6.877   -5.547   -3.057   -2.676   -2.639   -1.578    0.758    1.994    3.042
    1.602    3.780
            0.763333  0.577350  0.000000
  -73.980  -40.448  -40.441  -40.374  -19.358  -18.196  -10.808   -9.633   -8.636   -8.204
   -7.945   -6.876   -5.527   -3.050   -2.681   -2.646   -1.602    0.724    1.965    3.047
    1.587    3.774
            0.766667  0.577350  0.000000
  -73.980  -40.446  -40.441  -40.373  -19.370  -18.200  -10.823   -9.608   -8.617   -8.182
   -7.952   -6.876   -5.507   -3.044   -2.687   -2.653   -1.625    0.689    1.937    3.053
    1.573    3.767
            0.770000  0.577350  0.000000
  -73.980  -40.444  -40.442  -40.372  -19.383  -18.204  -10.838   -9.583   -8.598   -8.159
   -7.958   -6.875   -5.487   -3.038   -2.691   -2.659   -1.649    0.654    1.908    3.061
    1.558    3.758
            0.773333  0.577350  0.000000
  -73.980  -40.443  -40.441  -40.372  -19.395  -18.208  -10.853   -9.557   -8.579   -8.137
   -7.965   -6.875   -5.468   -3.031   -2.696   -2.666   -1.672    0.618    1.880    3.071
    1.544    3.748
            0.776667  0.577350  0.000000
  -73.980  -40.443  -40.439  -40.371  -19.408  -18.212  -10.868   -9.532   -8.560   -8.114
   -7.971   -6.875   -5.449   -3.025   -2.700   -2.672   -1.696    0.582    1.852    3.082
    1.530    3.736
            0.780000  0.577350  0.000000
  -73.980  -40.444  -40.437  -40.370  -19.420  -18.216  -10.882   -9.507   -8.542   -8.091
   -7.979   -6.875   -5.430   -3.018   -2.703   -2.678   -1.719    0.545    1.824    3.095
    1.516    3.723
            0.783333  0.577350  0.000000
  -73.980  -40.444  -40.434  -40.369  -19.433  -18.220  -10.897   -9.481   -8.523   -8.069
   -7.986   -6.875   -5.411   -3.012   -2.706   -2.684   -1.743    0.508    1.797    3.109
    1.501    3.708
            0.786667  0.577350  0.000000
  -73.980  -40.444  -40.432  -40.369  -19.445  -18.224  -10.912   -9.456   -8.504   -8.046
   -7.993   -6.875   -5.393   -3.005   -2.709   -2.689   -1.766    0.471    1.770    3.124
    1.487    3.692
            0.790000  0.577350  0.000000
  -73.980  -40.445  -40.430  -40.368  -19.458  -18.228  -10.927   -9.431   -8.486   -8.024
   -8.001   -6.876   -5.376   -2.998   -2.711   -2.695   -1.789    0.433    1.744    3.141
    1.474    3.675
            0.793333  0.577350  0.000000
  -73.980  -40.445  -40.428  -40.367  -19.471  -18.232  -10.941   -9.406   -8.467   -8.000
   -8.010   -6.876   -5.359   -2.992   -2.713   -2.700   -1.813    0.395    1.719    3.160
    1.460    3.656
            0.796667  0.577350  0.000000
  -73.980  -40.446  -40.425  -40.367  -19.484  -18.236  -10.956   -9.381   -8.449   -7.978
   -8.018   -6.877   -5.343   -2.985   -2.715   -2.705   -1.836    0.356    1.693    3.179
    1.446    3.636
            0.800000  0.577350  0.000000
  -73.980  -40.446  -40.423  -40.366  -19.497  -18.239  -10.970   -9.356   -8.430   -7.956
   -8.026   -6.878   -5.327   -2.978   -2.716   -2.709   -1.859    0.318    1.669    3.200
    1.432    3.615
            0.803333  0.577350  0.000000
  -73.981  -40.447  -40.421  -40.365  -19.509  -18.243  -10.984   -9.331   -8.412   -7.933
   -8.034   -6.879   -5.313   -2.971   -2.718   -2.713   -1.881    0.279    1.645    3.222
    1.419    3.592
            0.806667  0.577350  0.000000
  -73.981  -40.447  -40.419  -40.365  -19.522  -18.247  -10.999   -9.306   -8.393   -7.911
   -8.042   -6.881   -5.298   -2.964   -2.720   -2.715   -1.904    0.240    1.622    3.246
    1.405    3.568
            0.810000  0.577350  0.000000
  -73.981  -40.447  -40.417  -40.364  -19.535  -18.250  -11.013   -9.282   -8.375   -7.890
   -8.051   -6.882   -5.284   -2.957   -2.724   -2.716   -1.927    0.201    1.599    3.270
    1.392    3.543
            0.813333  0.577350  0.000000
  -73.981  -40.448  -40.414  -40.363  -19.548  -18.254  -11.027   -9.257   -8.356   -7.868
   -8.059   -6.884   -5.271   -2.950   -2.727   -2.717   -1.949    0.161    1.576    3.296
    1.379    3.517
            0.816667  0.577350  0.000000
  -73.982  -40.448  -40.412  -40.363  -19.561  -18.257  -11.040   -9.233   -8.338   -7.846
   -8.068   -6.885   -5.259   -2.942   -2.731   -2.717   -1.971    0.122    1.554    3.322
    1.366    3.490
            0.820000  0.577350  0.000000
  -73.982  -40.449  -40.410  -40.362  -19.574  -18.261  -11.054   -9.209   -8.319   -7.825
   -8.076   -6.887   -5.247   -2.935   -2.734   -2.716   -1.993    0.082    1.533    3.349
    1.353    3.462
            0.823333  0.577350  0.000000
  -73.982  -40.449  -40.408  -40.361  -19.587  -18.264  -11.067   -9.185   -8.301   -7.804
   -8.085   -6.890   -5.235   -2.927   -2.737   -2.716   -2.015    0.043    1.512    3.377
    1.340    3.433
            0.826667  0.577350  0.000000
  -73.983  -40.450  -40.406  -40.361  -19.600  -18.267  -11.081   -9.160   -8.282   -7.783
   -8.093   -6.892   -5.224   -2.919   -2.740   -2.715   -2.036    0.003    1.491    3.407
    1.328    3.403
            0.830000  0.577350  0.000000
  -73.983  -40.450  -40.404  -40.360  -19.613  -18.270  -11.094   -9.137   -8.263   -7.762
   -8.101   -6.894   -5.214   -2.911   -2.743   -2.714   -2.058   -0.037    1.471    3.435
    1.315    3.373
            0.833333  0.577350  0.000000
  -73.983  -40.450  -40.402  -40.360  -19.625  -18.274  -11.107   -9.113   -8.245   -7.742
   -8.110   -6.897   -5.203   -2.903   -2.745   -2.713   -2.079   -0.076    1.451    3.464
    1.303    3.342
            0.836667  0.577350  0.000000
  -73.984  -40.451  -40.400  -40.359  -19.638  -18.277  -11.119   -9.089   -8.226   -7.722
   -8.118   -6.900   -5.193   -2.895   -2.747   -2.712   -2.100   -0.116    1.431    3.494
    1.291    3.310
            0.840000  0.577350  0.000000
  -73.984  -40.451  -40.398  -40.359  -19.650  -18.280  -11.132   -9.065   -8.207   -7.702
   -8.126   -6.903   -5.183   -2.886   -2.749   -2.711   -2.121   -0.155    1.412    3.524
    1.279    3.278
            0.843333  0.577350  0.000000
  -73.984  -40.452  -40.396  -40.358  -19.662  -18.283  -11.144   -9.042   -8.189   -7.683
   -8.134   -6.906   -5.174   -2.878   -2.751   -2.709   -2.141   -0.194    1.393    3.554
    1.267    3.245
            0.846667  0.577350  0.000000
  -73.985  -40.452  -40.394  -40.357  -19.674  -18.286  -11.156   -9.019   -8.170   -7.664
   -8.141   -6.910   -5.164   -2.869   -2.752   -2.708   -2.161   -0.233    1.374    3.583
    1.255    3.212
            0.850000  0.577350  0.000000
  -73.985  -40.452  -40.392  -40.357  -19.686  -18.289  -11.168   -8.995   -8.152   -7.645
   -8.148   -6.913   -5.154   -2.860   -2.753   -2.706   -2.181   -0.272    1.355    3.612
    1.244    3.178
            0.853333  0.577350  0.000000
  -73.985  -40.453  -40.390  -40.356  -19.697  -18.291  -11.180   -8.972   -8.132   -7.627
   -8.157   -6.917   -5.145   -2.851   -2.753   -2.704   -2.201   -0.310    1.337    3.641
    1.233    3.145
            0.856667  0.577350  0.000000
  -73.986  -40.453  -40.388  -40.356  -19.708  -18.294  -11.191   -8.949   -8.113   -7.609
   -8.164   -6.921   -5.135   -2.842   -2.754   -2.702   -2.221   -0.348    1.319    3.669
    1.222    3.111
            0.860000  0.577350  0.000000
  -73.986  -40.453  -40.386  -40.355  -19.718  -18.297  -11.203   -8.926   -8.094   -7.591
   -8.171   -6.925   -5.125   -2.833   -2.754   -2.700   -2.240   -0.386    1.301    3.697
    1.211    3.077
            0.863333  0.577350  0.000000
  -73.986  -40.454  -40.385  -40.355  -19.728  -18.300  -11.213   -8.903   -8.075   -7.574
   -8.178   -6.929   -5.115   -2.825   -2.754   -2.698   -2.259   -0.423    1.283    3.723
    1.200    3.043
            0.866667  0.577350  0.000000
  -73.986  -40.454  -40.383  -40.354  -19.738  -18.302  -11.224   -8.881   -8.056   -7.557
   -8.185   -6.934   -5.104   -2.816   -2.753   -2.695   -2.277   -0.460    1.266    3.749
    1.189    3.009
            0.870000  0.577350  0.000000
  -73.986  -40.454  -40.381  -40.354  -19.747  -18.305  -11.235   -8.858   -8.037   -7.540
   -8.192   -6.938   -5.093   -2.807   -2.753   -2.692   -2.295   -0.496    1.249    3.773
    1.179    2.975
            0.873333  0.577350  0.000000
  -73.986  -40.455  -40.380  -40.353  -19.756  -18.308  -11.245   -8.836   -8.018   -7.524
   -8.198   -6.943   -5.082   -2.798   -2.752   -2.689   -2.313   -0.532    1.232    3.796
    1.169    2.942
            0.876667  0.577350  0.000000
  -73.986  -40.455  -40.378  -40.353  -19.764  -18.310  -11.255   -8.813   -7.999   -7.508
   -8.204   -6.948   -5.071   -2.789   -2.750   -2.686   -2.331   -0.567    1.215    3.818
    1.159    2.908
            0.880000  0.577350  0.000000
  -73.986  -40.455  -40.377  -40.352  -19.771  -18.312  -11.265   -8.791   -7.980   -7.492
   -8.211   -6.953   -5.059   -2.781   -2.749   -2.683   -2.348   -0.602    1.199    3.839
    1.149    2.875
            0.883333  0.577350  0.000000
  -73.986  -40.456  -40.375  -40.352  -19.778  -18.315  -11.274   -8.770   -7.961   -7.477
   -8.217   -6.959   -5.046   -2.773   -2.747   -2.679   -2.365   -0.636    1.183    3.859
    1.140    2.843
            0.886667  0.577350  0.000000
  -73.986  -40.456  -40.374  -40.351  -19.785  -18.317  -11.283   -8.748   -7.942   -7.463
   -8.222   -6.964   -5.034   -2.764   -2.745   -2.675   -2.382   -0.670    1.167    3.877
    1.131    2.811
            0.890000  0.577350  0.000000
  -73.986  -40.456  -40.372  -40.351  -19.790  -18.320  -11.292   -8.727   -7.923   -7.449
   -8.228   -6.970   -5.021   -2.756   -2.743   -2.671   -2.398   -0.703    1.152    3.894
    1.121    2.779
            0.893333  0.577350  0.000000
  -73.986  -40.456  -40.371  -40.351  -19.796  -18.322  -11.301   -8.706   -7.904   -7.435
   -8.234   -6.976   -5.008   -2.748   -2.741   -2.666   -2.414   -0.735    1.137    3.911
    1.113    2.748
            0.896667  0.577350  0.000000
  -73.986  -40.457  -40.369  -40.350  -19.801  -18.324  -11.310   -8.685   -7.885   -7.422
   -8.239   -6.982   -4.995   -2.740   -2.739   -2.662   -2.429   -0.766    1.122    3.926
    1.104    2.717
            0.900000  0.577350  0.000000
  -73.986  -40.457  -40.368  -40.350  -19.806  -18.326  -11.318   -8.665   -7.866   -7.409
   -8.244   -6.989   -4.981   -2.733   -2.736   -2.657   -2.444   -0.797    1.108    3.940
    1.095    2.688
            0.903333  0.577350  0.000000
  -73.985  -40.457  -40.367  -40.350  -19.810  -18.328  -11.326   -8.645   -7.848   -7.396
   -8.249   -6.995   -4.968   -2.725   -2.734   -2.653   -2.459   -0.827    1.094    3.954
    1.087    2.659
            0.906667  0.577350  0.000000
  -73.985  -40.457  -40.365  -40.349  -19.814  -18.330  -11.334   -8.626   -7.829   -7.384
   -8.254   -7.002   -4.955   -2.718   -2.731   -2.648   -2.473   -0.857    1.081    3.968
    1.079    2.631
            0.910000  0.577350  0.000000
  -73.985  -40.458  -40.364  -40.349  -19.817  -18.332  -11.342   -8.607   -7.810   -7.373
   -8.259   -7.009   -4.942   -2.710   -2.728   -2.643   -2.487   -0.885    1.067    3.981
    1.072    2.603
            0.913333  0.577350  0.000000
  -73.984  -40.458  -40.363  -40.349  -19.821  -18.334  -11.349   -8.588   -7.792   -7.361
   -8.264   -7.016   -4.930   -2.703   -2.725   -2.638   -2.500   -0.913    1.055    3.994
    1.064    2.576
            0.916667  0.577350  0.000000
  -73.984  -40.458  -40.362  -40.349  -19.824  -18.336  -11.356   -8.570   -7.773   -7.351
   -8.269   -7.023   -4.918   -2.696   -2.722   -2.634   -2.513   -0.940    1.043    4.007
    1.057    2.551
            0.920000  0.577350  0.000000
  -73.984  -40.458  -40.361  -40.348  -19.827  -18.338  -11.363   -8.553   -7.755   -7.341
   -8.274   -7.031   -4.907   -2.689   -2.719   -2.629   -2.526   -0.966    1.031    4.020
    1.050    2.526
            0.923333  0.577350  0.000000
  -73.984  -40.458  -40.360  -40.348  -19.830  -18.339  -11.369   -8.536   -7.737   -7.331
   -8.278   -7.039   -4.896   -2.682   -2.716   -2.625   -2.538   -0.991    1.020    4.034
    1.043    2.502
            0.926667  0.577350  0.000000
  -73.983  -40.458  -40.359  -40.348  -19.834  -18.341  -11.376   -8.520   -7.719   -7.321
   -8.283   -7.047   -4.887   -2.675   -2.713   -2.620   -2.549   -1.016    1.009    4.049
    1.036    2.479
            0.930000  0.577350  0.000000
  -73.983  -40.459  -40.358  -40.348  -19.837  -18.343  -11.382   -8.504   -7.701   -7.313
   -8.287   -7.055   -4.878   -2.669   -2.710   -2.616   -2.560   -1.040    0.999    4.064
    1.030    2.457
            0.933333  0.577350  0.000000
  -73.983  -40.459  -40.357  -40.347  -19.840  -18.344  -11.388   -8.489   -7.684   -7.304
   -8.291   -7.064   -4.870   -2.662   -2.707   -2.612   -2.571   -1.062    0.989    4.080
    1.024    2.436
            0.936667  0.577350  0.000000
  -73.983  -40.459  -40.356  -40.347  -19.844  -18.345  -11.393   -8.475   -7.666   -7.296
   -8.296   -7.072   -4.863   -2.656   -2.705   -2.608   -2.581   -1.084    0.980    4.097
    1.018    2.416
            0.940000  0.577350  0.000000
  -73.983  -40.459  -40.355  -40.347  -19.847  -18.347  -11.399   -8.462   -7.649   -7.289
   -8.300   -7.081   -4.858   -2.650   -2.702   -2.604   -2.590   -1.105    0.971    4.115
    1.012    2.397
            0.943333  0.577350  0.000000
  -73.983  -40.459  -40.354  -40.347  -19.851  -18.348  -11.404   -8.449   -7.632   -7.282
   -8.304   -7.090   -4.853   -2.644   -2.699   -2.601   -2.599   -1.126    0.963    4.134
    1.007    2.379
            0.946667  0.577350  0.000000
  -73.983  -40.459  -40.353  -40.346  -19.855  -18.349  -11.409   -8.437   -7.615   -7.275
   -8.307   -7.100   -4.850   -2.639   -2.697   -2.597   -2.608   -1.145    0.955    4.153
    1.002    2.362
            0.950000  0.577350  0.000000
  -73.983  -40.460  -40.353  -40.346  -19.859  -18.350  -11.413   -8.425   -7.599   -7.269
   -8.311   -7.109   -4.847   -2.634   -2.694   -2.594   -2.616   -1.163    0.947    4.174
    0.997    2.345
            0.953333  0.577350  0.000000
  -73.983  -40.460  -40.352  -40.346  -19.863  -18.351  -11.417   -8.414   -7.583   -7.264
   -8.315   -7.119   -4.846   -2.630   -2.692   -2.590   -2.623   -1.181    0.941    4.195
    0.992    2.330
            0.956667  0.577350  0.000000
  -73.983  -40.460  -40.352  -40.346  -19.867  -18.352  -11.421   -8.404   -7.567   -7.258
   -8.318   -7.129   -4.845   -2.623   -2.689   -2.588   -2.632   -1.197    0.934    4.216
    0.988    2.316
            0.960000  0.577350  0.000000
  -73.984  -40.460  -40.351  -40.346  -19.872  -18.353  -11.425   -8.395   -7.551   -7.253
   -8.321   -7.138   -4.846   -2.619   -2.687   -2.585   -2.638   -1.212    0.928    4.237
    0.984    2.303
            0.963333  0.577350  0.000000
  -73.984  -40.460  -40.351  -40.345  -19.876  -18.354  -11.428   -8.387   -7.536   -7.249
   -8.325   -7.148   -4.846   -2.615   -2.685   -2.583   -2.643   -1.226    0.923    4.258
    0.981    2.291
            0.966667  0.577350  0.000000
  -73.984  -40.460  -40.350  -40.345  -19.880  -18.354  -11.432   -8.379   -7.521   -7.245
   -8.327   -7.158   -4.848   -2.611   -2.683   -2.580   -2.649   -1.239    0.918    4.279
    0.977    2.280
            0.970000  0.577350  0.000000
  -73.984  -40.460  -40.350  -40.345  -19.884  -18.355  -11.434   -8.372   -7.507   -7.241
   -8.330   -7.168   -4.850   -2.607   -2.682   -2.579   -2.654   -1.251    0.913    4.298
    0.974    2.270
            0.973333  0.577350  0.000000
  -73.985  -40.460  -40.349  -40.345  -19.888  -18.356  -11.437   -8.366   -7.494   -7.238
   -8.332   -7.178   -4.852   -2.603   -2.680   -2.577   -2.658   -1.262    0.909    4.317
    0.971    2.262
            0.976667  0.577350  0.000000
  -73.985  -40.461  -40.349  -40.345  -19.892  -18.356  -11.439   -8.360   -7.481   -7.235
   -8.335   -7.187   -4.854   -2.599   -2.679   -2.576   -2.662   -1.272    0.906    4.334
    0.969    2.254
            0.980000  0.577350  0.000000
  -73.985  -40.461  -40.348  -40.345  -19.895  -18.357  -11.441   -8.356   -7.469   -7.233
   -8.337   -7.196   -4.856   -2.596   -2.678   -2.575   -2.665   -1.280    0.903    4.350
    0.967    2.247
            0.983333  0.577350  0.000000
  -73.985  -40.461  -40.348  -40.345  -19.898  -18.357  -11.443   -8.352   -7.459   -7.231
   -8.338   -7.204   -4.859   -2.593   -2.677   -2.575   -2.668   -1.287    0.900    4.363
    0.965    2.241
            0.986667  0.577350  0.000000
  -73.985  -40.461  -40.347  -40.345  -19.900  -18.357  -11.444   -8.348   -7.450   -7.229
   -8.339   -7.211   -4.861   -2.590   -2.676   -2.575   -2.671   -1.293    0.898    4.374
    0.964    2.236
            0.990000  0.577350  0.000000
  -73.986  -40.461  -40.347  -40.345  -19.902  -18.357  -11.445   -8.346   -7.442   -7.228
   -8.341   -7.217   -4.862   -2.586   -2.676   -2.575   -2.673   -1.298    0.897    4.383
    0.962    2.233
            0.993333  0.577350  0.000000
  -73.986  -40.461  -40.346  -40.345  -19.904  -18.358  -11.446   -8.344   -7.436   -7.227
   -8.341   -7.222   -4.863   -2.584   -2.675   -2.576   -2.674   -1.301    0.895    4.389
    0.962    2.230
            0.996667  0.577350  0.000000
  -73.986  -40.461  -40.346  -40.345  -19.905  -18.358  -11.446   -8.343   -7.433   -7.226
   -8.342   -7.225   -4.864   -2.581   -2.675   -2.577   -2.675   -1.303    0.895    4.392
    0.961    2.228
            1.000000  0.577350  0.000000
  -73.986  -40.461  -40.346  -40.346  -19.905  -18.358  -11.446   -8.342   -7.431   -7.226
   -8.342   -7.226   -4.864   -2.578   -2.675   -2.578   -2.675   -1.304    0.895    4.393
    0.961    2.228


==> anc/fig03/fig03.py <==
#!/usr/bin/env python3

import elphmod
import numpy as np
import storylines

comm = elphmod.MPI.comm

height = 11.0 + 2.0 / 3.0
Margin = 0.96
margin = 0.12

orange = storylines.Color(241, 163, 64)
mauve = storylines.Color(153, 142, 195)

style = dict(cut=True, line_cap='butt', line_join='miter')

labels = 'abcdefghij'

nbnd = [1, 5, 13, 17, 22]

orbitals = [r'Ta-$d_{z^2, x^2 - y^2, x y}$', r'$+$\,Ta-$d_{x z, y z}$',
    r'$+$\,S-$s{,}p$', r'$+$\,Ta-$s{,}p$', r'$+$\,MLWF']

mu = -5.8726

k, x, corners = elphmod.bravais.path('GMKG', ibrav=4)

k0, x0, e0 = elphmod.el.read_bands('bands.dat')
e0 -= mu

#a = elphmod.bravais.primitives(ibrav=4)
#b = elphmod.bravais.reciprocals(*a)
#k = 2 * np.pi * elphmod.bravais.cartesian_to_crystal(k0, *b)

for i, n in enumerate(nbnd):
    #el = elphmod.el.Model('wannier%02d' % n)
    #e, order = elphmod.dispersion.dispersion(el.H, k, order=True)
    #elphmod.el.write_bands('bands%02d.dat' % n, k0, e.T)

    kw, xw, ew = elphmod.el.read_bands('bands%02d.dat' % n)
    ew -= mu

    if comm.rank != 0:
        continue

    plot = storylines.Plot(
        style='APS',

        left=Margin,
        right=margin,
        bottom=margin,
        top=Margin / 2,

        title=r'%d band' % n,

        ymax=12.0,
        ymin=-70.0,
        ystep=15.0,

        xticks=x[corners],
        xlabels=False,

        ylabel='Electron energy (eV)',
        )

    if i != 0:
        plot.left = margin
        plot.ylabel = None
        plot.ylabels = False

    if n != 1:
        plot.title += 's'

    plot.width = (Margin + (2 * len(nbnd) - 1) * margin
        - plot.double) / len(nbnd)
    plot.height = (Margin + 2 * margin - height) / 2

    plot.line(y=0.0, color='lightgray')

    for m in range(len(e0)):
        plot.line(x0, e0[m], color='lightgray', **style)

    for m in range(n):
        plot.line(xw, ew[m], color=mauve, thick=True, **style)

    if n == 1:
        for m in range(1, 3):
            plot.line(xw, ew[m], color=orange, **style)

    plot.node((x[0] + x[-1]) / 2, (e0[0, 0] + e0[1, 0]) / 2, orbitals[i])

    plot.node(x[0], plot.ymax, '(%s)' % labels[i], below_right='0.5mm',
        inner_sep='1pt', rounded_corners=True, fill='white')

    plot.save('fig03%s.pdf' % labels[i])

q0, x0, w0 = elphmod.el.read_bands('phband.freq')

for i, n in enumerate(nbnd):
    qc, xc, wc = elphmod.el.read_bands('phband%02dc.freq' % n)
    qu, xu, wu = elphmod.el.read_bands('phband%02dr.freq' % n)
    qr, xr, wr = elphmod.el.read_bands('phband%02dcr.freq' % n)

    if comm.rank != 0:
        continue

    plot = storylines.Plot(
        style='APS',

        left=Margin,
        right=margin,
        bottom=Margin / 2,
        top=margin,

        ymin=0.0,
        ymax=174.0,
        ystep=25.0,

        xticks=list(zip(x[corners], [
            r'$\Gamma$',
            r'$\mathrm M$',
            r'$\mathrm K$',
            r'$\Gamma$',
            ])),

        ylabel='Phonon energy (meV)',

        lpos='cmt',
        llen='4mm',
        )

    plot.width = (Margin + (2 * len(nbnd) - 1) * margin
        - plot.double) / len(nbnd)
    plot.height = (Margin + 2 * margin - height) / 2

    if i != 0:
        plot.left = margin
        plot.ylabel = None
        plot.ylabels = False

    for nu in range(len(w0)):
        plot.line(x0, w0[nu], thick=True, color=orange, **style)

    for nu in range(len(wr)):
        plot.line(xr, wr[nu], thick=True, color=mauve,
            dash_pattern='on 0.8mm off 0.8mm', **style)

    for nu in range(len(wc)):
        plot.line(xc, wc[nu], thick=False, color=mauve, **style)

    for nu in range(len(wc)):
        plot.line(xu, wu[nu], thick=False, color=orange,
            dash_pattern='on 0.5mm off 0.2mm', **style)

    if i == 0:
        plot.line(thick=True, color=orange, label='DFPT', **style)
        plot.line(thick=False, color=mauve, label='cDFPT', **style)
        plot.line(thick=True, color=mauve, dash_pattern='on 0.8mm off 0.8mm',
            label=r'cDFPT+$\varPi^{\text{p0}}$', **style)
        plot.line(thick=False, color=orange, dash_pattern='on 0.5mm off 0.2mm',
            label=r'DFPT\textminus$\varPi^{\text{00}}$', **style)

    plot.node(x[0], plot.ymax, '(%s)' % labels[len(nbnd) + i],
        below_right='0.5mm', inner_sep='1pt', rounded_corners=True,
        fill='white')

    plot.save('fig03%s.pdf' % labels[len(nbnd) + i])

if comm.rank == 0:
    storylines.combine('fig03.pdf', ['fig03' + a for a in labels],
        columns=len(nbnd))


==> anc/fig03/phband.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
  5.582188E-02  5.582188E-02  1.208737E-01  2.686163E+01  2.686163E+01  3.374141E+01  3.374141E+01  4.420550E+01  4.766704E+01
            0.000000  0.005064  0.000000
  1.324412E-01  1.789199E-01  3.234380E-01  2.686357E+01  2.686474E+01  3.373810E+01  3.373859E+01  4.420382E+01  4.766619E+01
            0.000000  0.010129  0.000000
  1.623838E-01  3.705597E-01  6.538119E-01  2.686937E+01  2.687408E+01  3.372818E+01  3.373013E+01  4.419877E+01  4.766366E+01
            0.000000  0.015193  0.000000
  2.029930E-01  5.590532E-01  9.820771E-01  2.687903E+01  2.688961E+01  3.371165E+01  3.371603E+01  4.419039E+01  4.765944E+01
            0.000000  0.020258  0.000000
  2.494849E-01  7.465102E-01  1.309191E+00  2.689252E+01  2.691130E+01  3.368854E+01  3.369631E+01  4.417868E+01  4.765355E+01
            0.000000  0.025322  0.000000
  2.995787E-01  9.332499E-01  1.635132E+00  2.690983E+01  2.693911E+01  3.365887E+01  3.367097E+01  4.416369E+01  4.764600E+01
            0.000000  0.030387  0.000000
  3.522410E-01  1.119309E+00  1.959712E+00  2.693090E+01  2.697298E+01  3.362269E+01  3.364003E+01  4.414546E+01  4.763682E+01
            0.000000  0.035451  0.000000
  4.070187E-01  1.304650E+00  2.282687E+00  2.695570E+01  2.701284E+01  3.358004E+01  3.360354E+01  4.412404E+01  4.762603E+01
            0.000000  0.040516  0.000000
  4.637414E-01  1.489207E+00  2.603785E+00  2.698418E+01  2.705860E+01  3.353098E+01  3.356152E+01  4.409950E+01  4.761365E+01
            0.000000  0.045580  0.000000
  5.223856E-01  1.672907E+00  2.922711E+00  2.701628E+01  2.711016E+01  3.347559E+01  3.351403E+01  4.407189E+01  4.759971E+01
            0.000000  0.050645  0.000000
  5.830088E-01  1.855677E+00  3.239152E+00  2.705194E+01  2.716742E+01  3.341395E+01  3.346117E+01  4.404128E+01  4.758424E+01
            0.000000  0.055709  0.000000
  6.457149E-01  2.037445E+00  3.552778E+00  2.709109E+01  2.723027E+01  3.334615E+01  3.340301E+01  4.400776E+01  4.756728E+01
            0.000000  0.060774  0.000000
  7.106340E-01  2.218143E+00  3.863236E+00  2.713366E+01  2.729857E+01  3.327231E+01  3.333970E+01  4.397139E+01  4.754886E+01
            0.000000  0.065838  0.000000
  7.779107E-01  2.397708E+00  4.170152E+00  2.717956E+01  2.737219E+01  3.319255E+01  3.327139E+01  4.393225E+01  4.752901E+01
            0.000000  0.070903  0.000000
  8.476948E-01  2.576080E+00  4.473130E+00  2.722871E+01  2.745099E+01  3.310701E+01  3.319828E+01  4.389041E+01  4.750776E+01
            0.000000  0.075967  0.000000
  9.201360E-01  2.753207E+00  4.771752E+00  2.728102E+01  2.753482E+01  3.301587E+01  3.312059E+01  4.384596E+01  4.748517E+01
            0.000000  0.081032  0.000000
  9.953783E-01  2.929039E+00  5.065572E+00  2.733641E+01  2.762352E+01  3.291928E+01  3.303860E+01  4.379895E+01  4.746124E+01
            0.000000  0.086096  0.000000
  1.073557E+00  3.103533E+00  5.354120E+00  2.739477E+01  2.771692E+01  3.281746E+01  3.295263E+01  4.374947E+01  4.743603E+01
            0.000000  0.091161  0.000000
  1.154793E+00  3.276647E+00  5.636898E+00  2.745600E+01  2.781487E+01  3.271061E+01  3.286305E+01  4.369758E+01  4.740955E+01
            0.000000  0.096225  0.000000
  1.239196E+00  3.448347E+00  5.913383E+00  2.752001E+01  2.791718E+01  3.259897E+01  3.277028E+01  4.364334E+01  4.738185E+01
            0.000000  0.101290  0.000000
  1.326854E+00  3.618598E+00  6.183023E+00  2.758670E+01  2.802368E+01  3.248278E+01  3.267479E+01  4.358680E+01  4.735295E+01
            0.000000  0.106354  0.000000
  1.417840E+00  3.787372E+00  6.445241E+00  2.765595E+01  2.813418E+01  3.236232E+01  3.257711E+01  4.352801E+01  4.732288E+01
            0.000000  0.111418  0.000000
  1.512204E+00  3.954641E+00  6.699432E+00  2.772765E+01  2.824851E+01  3.223786E+01  3.247781E+01  4.346703E+01  4.729167E+01
            0.000000  0.116483  0.000000
  1.609977E+00  4.120381E+00  6.944969E+00  2.780171E+01  2.836648E+01  3.210973E+01  3.237754E+01  4.340390E+01  4.725935E+01
            0.000000  0.121547  0.000000
  1.711169E+00  4.284568E+00  7.181201E+00  2.787801E+01  2.848790E+01  3.197822E+01  3.227697E+01  4.333865E+01  4.722595E+01
            0.000000  0.126612  0.000000
  1.815770E+00  4.447183E+00  7.407462E+00  2.795643E+01  2.861259E+01  3.184369E+01  3.217683E+01  4.327132E+01  4.719150E+01
            0.000000  0.131676  0.000000
  1.923748E+00  4.608206E+00  7.623067E+00  2.803687E+01  2.874035E+01  3.170647E+01  3.207792E+01  4.320195E+01  4.715602E+01
            0.000000  0.136741  0.000000
  2.035053E+00  4.767621E+00  7.827324E+00  2.811921E+01  2.887099E+01  3.156692E+01  3.198103E+01  4.313055E+01  4.711956E+01
            0.000000  0.141805  0.000000
  2.149616E+00  4.925413E+00  8.019537E+00  2.820334E+01  2.900434E+01  3.142543E+01  3.188703E+01  4.305717E+01  4.708214E+01
            0.000000  0.146870  0.000000
  2.267350E+00  5.081570E+00  8.199016E+00  2.828914E+01  2.914019E+01  3.128237E+01  3.179678E+01  4.298183E+01  4.704380E+01
            0.000000  0.151934  0.000000
  2.388153E+00  5.236084E+00  8.365081E+00  2.837649E+01  2.927836E+01  3.113813E+01  3.171117E+01  4.290456E+01  4.700457E+01
            0.000000  0.156999  0.000000
  2.511909E+00  5.388948E+00  8.517077E+00  2.846529E+01  2.941868E+01  3.099311E+01  3.163110E+01  4.282539E+01  4.696449E+01
            0.000000  0.162063  0.000000
  2.638488E+00  5.540161E+00  8.654380E+00  2.855541E+01  2.956095E+01  3.084771E+01  3.155743E+01  4.274435E+01  4.692361E+01
            0.000000  0.167128  0.000000
  2.767750E+00  5.689726E+00  8.776411E+00  2.864675E+01  2.970499E+01  3.070232E+01  3.149105E+01  4.266148E+01  4.688197E+01
            0.000000  0.172192  0.000000
  2.899545E+00  5.837651E+00  8.882650E+00  2.873918E+01  2.985064E+01  3.055735E+01  3.143276E+01  4.257682E+01  4.683962E+01
            0.000000  0.177257  0.000000
  3.033717E+00  5.983951E+00  8.972642E+00  2.883258E+01  2.999771E+01  3.041321E+01  3.138335E+01  4.249042E+01  4.679660E+01
            0.000000  0.182321  0.000000
  3.170102E+00  6.128645E+00  9.046015E+00  2.892686E+01  3.014603E+01  3.027028E+01  3.134354E+01  4.240233E+01  4.675298E+01
            0.000000  0.187386  0.000000
  3.308533E+00  6.271763E+00  9.102488E+00  2.902188E+01  3.012896E+01  3.029545E+01  3.131397E+01  4.231260E+01  4.670880E+01
            0.000000  0.192450  0.000000
  3.448839E+00  6.413338E+00  9.141884E+00  2.911753E+01  2.998963E+01  3.044580E+01  3.129518E+01  4.222129E+01  4.666412E+01
            0.000000  0.197515  0.000000
  3.590848E+00  6.553416E+00  9.164137E+00  2.921371E+01  2.985266E+01  3.059692E+01  3.128764E+01  4.212847E+01  4.661901E+01
            0.000000  0.202579  0.000000
  3.734388E+00  6.692046E+00  9.169297E+00  2.931030E+01  2.971842E+01  3.074866E+01  3.129171E+01  4.203421E+01  4.657352E+01
            0.000000  0.207644  0.000000
  3.879287E+00  6.829288E+00  9.157540E+00  2.940720E+01  2.958725E+01  3.090089E+01  3.130763E+01  4.193860E+01  4.652771E+01
            0.000000  0.212708  0.000000
  4.025377E+00  6.965210E+00  9.129165E+00  2.945949E+01  2.950428E+01  3.105345E+01  3.133553E+01  4.184171E+01  4.648164E+01
            0.000000  0.217772  0.000000
  4.172491E+00  7.099887E+00  9.084596E+00  2.933544E+01  2.960145E+01  3.120621E+01  3.137544E+01  4.174364E+01  4.643538E+01
            0.000000  0.222837  0.000000
  4.320465E+00  7.233399E+00  9.024379E+00  2.921541E+01  2.969860E+01  3.135905E+01  3.142725E+01  4.164449E+01  4.638898E+01
            0.000000  0.227901  0.000000
  4.469142E+00  7.365835E+00  8.949177E+00  2.909965E+01  2.979563E+01  3.149079E+01  3.151184E+01  4.154434E+01  4.634251E+01
            0.000000  0.232966  0.000000
  4.618366E+00  7.497287E+00  8.859765E+00  2.898843E+01  2.989243E+01  3.156575E+01  3.166446E+01  4.144332E+01  4.629602E+01
            0.000000  0.238030  0.000000
  4.767989E+00  7.627852E+00  8.757017E+00  2.888197E+01  2.998890E+01  3.165177E+01  3.181680E+01  4.134152E+01  4.624957E+01
            0.000000  0.243095  0.000000
  4.917866E+00  7.757629E+00  8.641901E+00  2.878047E+01  3.008496E+01  3.174837E+01  3.196875E+01  4.123906E+01  4.620321E+01
            0.000000  0.248159  0.000000
  5.067858E+00  7.886715E+00  8.515467E+00  2.868411E+01  3.018050E+01  3.185504E+01  3.212021E+01  4.113605E+01  4.615699E+01
            0.000000  0.253224  0.000000
  5.217831E+00  8.015211E+00  8.378838E+00  2.859301E+01  3.027543E+01  3.197119E+01  3.227109E+01  4.103260E+01  4.611096E+01
            0.000000  0.258288  0.000000
  5.367656E+00  8.143211E+00  8.233198E+00  2.850731E+01  3.036967E+01  3.209620E+01  3.242127E+01  4.092884E+01  4.606517E+01
            0.000000  0.263353  0.000000
  5.517208E+00  8.079785E+00  8.270805E+00  2.842710E+01  3.046313E+01  3.222942E+01  3.257069E+01  4.082489E+01  4.601966E+01
            0.000000  0.268417  0.000000
  5.666367E+00  7.919881E+00  8.398079E+00  2.835241E+01  3.055572E+01  3.237015E+01  3.271924E+01  4.072087E+01  4.597447E+01
            0.000000  0.273482  0.000000
  5.815019E+00  7.754801E+00  8.525107E+00  2.828329E+01  3.064737E+01  3.251771E+01  3.286684E+01  4.061690E+01  4.592964E+01
            0.000000  0.278546  0.000000
  5.963050E+00  7.585893E+00  8.651957E+00  2.821973E+01  3.073799E+01  3.267140E+01  3.301342E+01  4.051311E+01  4.588520E+01
            0.000000  0.283611  0.000000
  6.110355E+00  7.414524E+00  8.778682E+00  2.816169E+01  3.082752E+01  3.283052E+01  3.315887E+01  4.040962E+01  4.584119E+01
            0.000000  0.288675  0.000000
  6.256827E+00  7.242078E+00  8.905326E+00  2.810911E+01  3.091589E+01  3.299438E+01  3.330313E+01  4.030656E+01  4.579764E+01
            0.000000  0.293740  0.000000
  6.402364E+00  7.069951E+00  9.031916E+00  2.806192E+01  3.100302E+01  3.316233E+01  3.344611E+01  4.020406E+01  4.575458E+01
            0.000000  0.298804  0.000000
  6.546869E+00  6.899539E+00  9.158466E+00  2.801998E+01  3.108885E+01  3.333369E+01  3.358773E+01  4.010226E+01  4.571203E+01
            0.000000  0.303869  0.000000
  6.690244E+00  6.732240E+00  9.284976E+00  2.798316E+01  3.117333E+01  3.350784E+01  3.372789E+01  4.000128E+01  4.567003E+01
            0.000000  0.308933  0.000000
  6.569438E+00  6.832396E+00  9.411430E+00  2.795131E+01  3.125640E+01  3.368418E+01  3.386650E+01  3.990126E+01  4.562861E+01
            0.000000  0.313998  0.000000
  6.412500E+00  6.973232E+00  9.537795E+00  2.792422E+01  3.133800E+01  3.386213E+01  3.400347E+01  3.980236E+01  4.558778E+01
            0.000000  0.319062  0.000000
  6.262759E+00  7.112662E+00  9.664027E+00  2.790171E+01  3.141809E+01  3.404113E+01  3.413871E+01  3.970470E+01  4.554759E+01
            0.000000  0.324126  0.000000
  6.121503E+00  7.250600E+00  9.790064E+00  2.788354E+01  3.149661E+01  3.422066E+01  3.427208E+01  3.960845E+01  4.550806E+01
            0.000000  0.329191  0.000000
  5.989960E+00  7.386957E+00  9.915832E+00  2.786950E+01  3.157353E+01  3.440023E+01  3.440349E+01  3.951375E+01  4.546921E+01
            0.000000  0.334255  0.000000
  5.869273E+00  7.521652E+00  1.004125E+01  2.785934E+01  3.164882E+01  3.453280E+01  3.457938E+01  3.942079E+01  4.543109E+01
            0.000000  0.339320  0.000000
  5.760485E+00  7.654602E+00  1.016621E+01  2.785280E+01  3.172243E+01  3.465988E+01  3.475766E+01  3.932972E+01  4.539371E+01
            0.000000  0.344384  0.000000
  5.664510E+00  7.785728E+00  1.029061E+01  2.784962E+01  3.179434E+01  3.478456E+01  3.493467E+01  3.924075E+01  4.535712E+01
            0.000000  0.349449  0.000000
  5.582114E+00  7.914952E+00  1.041434E+01  2.784956E+01  3.186452E+01  3.490669E+01  3.511003E+01  3.915405E+01  4.532135E+01
            0.000000  0.354513  0.000000
  5.513892E+00  8.042201E+00  1.053727E+01  2.785234E+01  3.193295E+01  3.502606E+01  3.528338E+01  3.906986E+01  4.528643E+01
            0.000000  0.359578  0.000000
  5.460248E+00  8.167402E+00  1.065927E+01  2.785770E+01  3.199962E+01  3.514249E+01  3.545438E+01  3.898839E+01  4.525240E+01
            0.000000  0.364642  0.000000
  5.421385E+00  8.290485E+00  1.078021E+01  2.786541E+01  3.206451E+01  3.525574E+01  3.562273E+01  3.890990E+01  4.521929E+01
            0.000000  0.369707  0.000000
  5.397299E+00  8.411385E+00  1.089997E+01  2.787519E+01  3.212761E+01  3.536555E+01  3.578814E+01  3.883464E+01  4.518715E+01
            0.000000  0.374771  0.000000
  5.387777E+00  8.530037E+00  1.101839E+01  2.788682E+01  3.218891E+01  3.547164E+01  3.595035E+01  3.876293E+01  4.515599E+01
            0.000000  0.379836  0.000000
  5.392410E+00  8.646380E+00  1.113535E+01  2.790007E+01  3.224842E+01  3.557370E+01  3.610912E+01  3.869506E+01  4.512587E+01
            0.000000  0.384900  0.000000
  5.410613E+00  8.760356E+00  1.125071E+01  2.791471E+01  3.230613E+01  3.567139E+01  3.626422E+01  3.863139E+01  4.509682E+01
            0.000000  0.389965  0.000000
  5.441641E+00  8.871912E+00  1.136433E+01  2.793055E+01  3.236206E+01  3.576434E+01  3.641544E+01  3.857228E+01  4.506886E+01
            0.000000  0.395029  0.000000
  5.484624E+00  8.980994E+00  1.147610E+01  2.794738E+01  3.241620E+01  3.585215E+01  3.656260E+01  3.851812E+01  4.504203E+01
            0.000000  0.400094  0.000000
  5.538593E+00  9.087553E+00  1.158588E+01  2.796504E+01  3.246857E+01  3.593439E+01  3.670553E+01  3.846933E+01  4.501636E+01
            0.000000  0.405158  0.000000
  5.602511E+00  9.191542E+00  1.169356E+01  2.798335E+01  3.251918E+01  3.601065E+01  3.684408E+01  3.842632E+01  4.499187E+01
            0.000000  0.410223  0.000000
  5.675302E+00  9.292919E+00  1.179901E+01  2.800217E+01  3.256806E+01  3.608049E+01  3.697811E+01  3.838948E+01  4.496858E+01
            0.000000  0.415287  0.000000
  5.755875E+00  9.391640E+00  1.190213E+01  2.802136E+01  3.261521E+01  3.614352E+01  3.710751E+01  3.835918E+01  4.494652E+01
            0.000000  0.420352  0.000000
  5.843145E+00  9.487668E+00  1.200282E+01  2.804079E+01  3.266065E+01  3.619941E+01  3.723217E+01  3.833573E+01  4.492568E+01
            0.000000  0.425416  0.000000
  5.936053E+00  9.580964E+00  1.210097E+01  2.806036E+01  3.270442E+01  3.624793E+01  3.735200E+01  3.831933E+01  4.490609E+01
            0.000000  0.430480  0.000000
  6.033577E+00  9.671494E+00  1.219650E+01  2.807997E+01  3.274652E+01  3.628896E+01  3.746694E+01  3.831006E+01  4.488774E+01
            0.000000  0.435545  0.000000
  6.134743E+00  9.759225E+00  1.228933E+01  2.809953E+01  3.278699E+01  3.632253E+01  3.757693E+01  3.830783E+01  4.487064E+01
            0.000000  0.440609  0.000000
  6.238632E+00  9.844125E+00  1.237936E+01  2.811897E+01  3.282584E+01  3.634885E+01  3.768194E+01  3.831241E+01  4.485476E+01
            0.000000  0.445674  0.000000
  6.344381E+00  9.926163E+00  1.246654E+01  2.813821E+01  3.286310E+01  3.636828E+01  3.778194E+01  3.832338E+01  4.484011E+01
            0.000000  0.450738  0.000000
  6.451187E+00  1.000531E+01  1.255079E+01  2.815720E+01  3.289879E+01  3.638132E+01  3.787693E+01  3.834020E+01  4.482666E+01
            0.000000  0.455803  0.000000
  6.558308E+00  1.008155E+01  1.263205E+01  2.817588E+01  3.293294E+01  3.638860E+01  3.796692E+01  3.836220E+01  4.481438E+01
            0.000000  0.460867  0.000000
  6.665059E+00  1.015484E+01  1.271027E+01  2.819421E+01  3.296557E+01  3.639078E+01  3.805195E+01  3.838863E+01  4.480325E+01
            0.000000  0.465932  0.000000
  6.770810E+00  1.022516E+01  1.278541E+01  2.821214E+01  3.299669E+01  3.638858E+01  3.813205E+01  3.841875E+01  4.479323E+01
            0.000000  0.470996  0.000000
  6.874988E+00  1.029250E+01  1.285740E+01  2.822963E+01  3.302634E+01  3.638272E+01  3.820729E+01  3.845177E+01  4.478426E+01
            0.000000  0.476061  0.000000
  6.977066E+00  1.035682E+01  1.292622E+01  2.824664E+01  3.305452E+01  3.637387E+01  3.827774E+01  3.848698E+01  4.477632E+01
            0.000000  0.481125  0.000000
  7.076568E+00  1.041812E+01  1.299183E+01  2.826314E+01  3.308125E+01  3.636265E+01  3.834348E+01  3.852369E+01  4.476933E+01
            0.000000  0.486190  0.000000
  7.173061E+00  1.047636E+01  1.305419E+01  2.827909E+01  3.310655E+01  3.634963E+01  3.840464E+01  3.856127E+01  4.476326E+01
            0.000000  0.491254  0.000000
  7.266152E+00  1.053153E+01  1.311329E+01  2.829446E+01  3.313043E+01  3.633533E+01  3.846131E+01  3.859916E+01  4.475803E+01
            0.000000  0.496319  0.000000
  7.355488E+00  1.058362E+01  1.316909E+01  2.830921E+01  3.315292E+01  3.632018E+01  3.851363E+01  3.863687E+01  4.475358E+01
            0.000000  0.501383  0.000000
  7.440748E+00  1.063261E+01  1.322158E+01  2.832330E+01  3.317400E+01  3.630458E+01  3.856173E+01  3.867396E+01  4.474986E+01
            0.000000  0.506448  0.000000
  7.521648E+00  1.067849E+01  1.327074E+01  2.833671E+01  3.319371E+01  3.628885E+01  3.860576E+01  3.871005E+01  4.474678E+01
            0.000000  0.511512  0.000000
  7.597930E+00  1.072125E+01  1.331655E+01  2.834939E+01  3.321203E+01  3.627329E+01  3.864586E+01  3.874480E+01  4.474429E+01
            0.000000  0.516577  0.000000
  7.669366E+00  1.076086E+01  1.335900E+01  2.836132E+01  3.322899E+01  3.625813E+01  3.868219E+01  3.877791E+01  4.474231E+01
            0.000000  0.521641  0.000000
  7.735752E+00  1.079734E+01  1.339808E+01  2.837245E+01  3.324458E+01  3.624358E+01  3.871490E+01  3.880915E+01  4.474079E+01
            0.000000  0.526706  0.000000
  7.796908E+00  1.083066E+01  1.343379E+01  2.838276E+01  3.325881E+01  3.622982E+01  3.874415E+01  3.883829E+01  4.473964E+01
            0.000000  0.531770  0.000000
  7.852676E+00  1.086083E+01  1.346611E+01  2.839220E+01  3.327168E+01  3.621700E+01  3.877008E+01  3.886515E+01  4.473882E+01
            0.000000  0.536834  0.000000
  7.902917E+00  1.088783E+01  1.349504E+01  2.840075E+01  3.328320E+01  3.620524E+01  3.879284E+01  3.888956E+01  4.473826E+01
            0.000000  0.541899  0.000000
  7.947511E+00  1.091166E+01  1.352057E+01  2.840837E+01  3.329336E+01  3.619465E+01  3.881257E+01  3.891139E+01  4.473790E+01
            0.000000  0.546963  0.000000
  7.986357E+00  1.093232E+01  1.354271E+01  2.841504E+01  3.330216E+01  3.618532E+01  3.882939E+01  3.893053E+01  4.473770E+01
            0.000000  0.552028  0.000000
  8.019367E+00  1.094980E+01  1.356144E+01  2.842074E+01  3.330961E+01  3.617731E+01  3.884342E+01  3.894688E+01  4.473762E+01
            0.000000  0.557092  0.000000
  8.046470E+00  1.096411E+01  1.357677E+01  2.842542E+01  3.331571E+01  3.617068E+01  3.885475E+01  3.896036E+01  4.473760E+01
            0.000000  0.562157  0.000000
  8.067608E+00  1.097524E+01  1.358870E+01  2.842909E+01  3.332045E+01  3.616548E+01  3.886348E+01  3.897091E+01  4.473762E+01
            0.000000  0.567221  0.000000
  8.082737E+00  1.098319E+01  1.359721E+01  2.843172E+01  3.332384E+01  3.616174E+01  3.886966E+01  3.897847E+01  4.473765E+01
            0.000000  0.572286  0.000000
  8.091827E+00  1.098796E+01  1.360233E+01  2.843330E+01  3.332587E+01  3.615949E+01  3.887335E+01  3.898303E+01  4.473768E+01
            0.000000  0.577350  0.000000
  8.094859E+00  1.098955E+01  1.360403E+01  2.843383E+01  3.332655E+01  3.615874E+01  3.887458E+01  3.898455E+01  4.473769E+01
            0.005051  0.577350  0.000000
  8.098435E+00  1.098988E+01  1.360838E+01  2.843737E+01  3.332742E+01  3.615822E+01  3.887423E+01  3.898362E+01  4.473732E+01
            0.010101  0.577350  0.000000
  8.109130E+00  1.099085E+01  1.362142E+01  2.844798E+01  3.333005E+01  3.615668E+01  3.887320E+01  3.898086E+01  4.473622E+01
            0.015152  0.577350  0.000000
  8.126851E+00  1.099246E+01  1.364305E+01  2.846560E+01  3.333442E+01  3.615410E+01  3.887148E+01  3.897627E+01  4.473438E+01
            0.020202  0.577350  0.000000
  8.151445E+00  1.099471E+01  1.367315E+01  2.849017E+01  3.334054E+01  3.615049E+01  3.886907E+01  3.896986E+01  4.473183E+01
            0.025253  0.577350  0.000000
  8.182701E+00  1.099760E+01  1.371153E+01  2.852159E+01  3.334839E+01  3.614586E+01  3.886597E+01  3.896166E+01  4.472856E+01
            0.030303  0.577350  0.000000
  8.220356E+00  1.100113E+01  1.375796E+01  2.855971E+01  3.335799E+01  3.614021E+01  3.886218E+01  3.895171E+01  4.472460E+01
            0.035354  0.577350  0.000000
  8.264096E+00  1.100529E+01  1.381216E+01  2.860439E+01  3.336931E+01  3.613355E+01  3.885768E+01  3.894003E+01  4.471997E+01
            0.040404  0.577350  0.000000
  8.313566E+00  1.101008E+01  1.387383E+01  2.865545E+01  3.338235E+01  3.612588E+01  3.885249E+01  3.892668E+01  4.471468E+01
            0.045455  0.577350  0.000000
  8.368376E+00  1.101549E+01  1.394261E+01  2.871269E+01  3.339711E+01  3.611721E+01  3.884660E+01  3.891169E+01  4.470876E+01
            0.050505  0.577350  0.000000
  8.428103E+00  1.102151E+01  1.401814E+01  2.877591E+01  3.341356E+01  3.610755E+01  3.883999E+01  3.889513E+01  4.470223E+01
            0.055556  0.577350  0.000000
  8.492304E+00  1.102813E+01  1.410001E+01  2.884487E+01  3.343170E+01  3.609692E+01  3.883268E+01  3.887705E+01  4.469514E+01
            0.060606  0.577350  0.000000
  8.560518E+00  1.103534E+01  1.418781E+01  2.891934E+01  3.345152E+01  3.608532E+01  3.882466E+01  3.885751E+01  4.468750E+01
            0.065657  0.577350  0.000000
  8.632276E+00  1.104313E+01  1.428112E+01  2.899908E+01  3.347298E+01  3.607277E+01  3.881592E+01  3.883658E+01  4.467935E+01
            0.070707  0.577350  0.000000
  8.707107E+00  1.105148E+01  1.437950E+01  2.908384E+01  3.349608E+01  3.605928E+01  3.880646E+01  3.881432E+01  4.467073E+01
            0.075758  0.577350  0.000000
  8.784542E+00  1.106037E+01  1.448251E+01  2.917336E+01  3.352079E+01  3.604488E+01  3.879082E+01  3.879627E+01  4.466167E+01
            0.080808  0.577350  0.000000
  8.864121E+00  1.106979E+01  1.458971E+01  2.926740E+01  3.354708E+01  3.602957E+01  3.876614E+01  3.878537E+01  4.465222E+01
            0.085859  0.577350  0.000000
  8.945398E+00  1.107971E+01  1.470067E+01  2.936570E+01  3.357492E+01  3.601339E+01  3.874036E+01  3.877373E+01  4.464241E+01
            0.090909  0.577350  0.000000
  9.027944E+00  1.109012E+01  1.481495E+01  2.946801E+01  3.360429E+01  3.599636E+01  3.871356E+01  3.876137E+01  4.463228E+01
            0.095960  0.577350  0.000000
  9.111352E+00  1.110099E+01  1.493215E+01  2.957410E+01  3.363514E+01  3.597850E+01  3.868581E+01  3.874828E+01  4.462188E+01
            0.101010  0.577350  0.000000
  9.195237E+00  1.111229E+01  1.505185E+01  2.968371E+01  3.366744E+01  3.595984E+01  3.865719E+01  3.873446E+01  4.461125E+01
            0.106061  0.577350  0.000000
  9.279236E+00  1.112400E+01  1.517365E+01  2.979662E+01  3.370114E+01  3.594041E+01  3.862779E+01  3.871991E+01  4.460043E+01
            0.111111  0.577350  0.000000
  9.363015E+00  1.113609E+01  1.529718E+01  2.991260E+01  3.373620E+01  3.592024E+01  3.859767E+01  3.870463E+01  4.458946E+01
            0.116162  0.577350  0.000000
  9.446265E+00  1.114853E+01  1.542207E+01  3.003141E+01  3.377256E+01  3.589937E+01  3.856691E+01  3.868862E+01  4.457840E+01
            0.121212  0.577350  0.000000
  9.528702E+00  1.116128E+01  1.554797E+01  3.015284E+01  3.381016E+01  3.587784E+01  3.853559E+01  3.867187E+01  4.456728E+01
            0.126263  0.577350  0.000000
  9.610065E+00  1.117433E+01  1.567455E+01  3.027668E+01  3.384896E+01  3.585568E+01  3.850379E+01  3.865439E+01  4.455616E+01
            0.131313  0.577350  0.000000
  9.690119E+00  1.118764E+01  1.580149E+01  3.040270E+01  3.388888E+01  3.583294E+01  3.847158E+01  3.863618E+01  4.454507E+01
            0.136364  0.577350  0.000000
  9.768649E+00  1.120117E+01  1.592849E+01  3.053069E+01  3.392986E+01  3.580966E+01  3.843903E+01  3.861723E+01  4.453407E+01
            0.141414  0.577350  0.000000
  9.845462E+00  1.121490E+01  1.605526E+01  3.066044E+01  3.397182E+01  3.578590E+01  3.840621E+01  3.859754E+01  4.452319E+01
            0.146465  0.577350  0.000000
  9.920384E+00  1.122881E+01  1.618153E+01  3.079174E+01  3.401468E+01  3.576169E+01  3.837320E+01  3.857712E+01  4.451249E+01
            0.151515  0.577350  0.000000
  9.993256E+00  1.124285E+01  1.630704E+01  3.092437E+01  3.405837E+01  3.573709E+01  3.834005E+01  3.855595E+01  4.450200E+01
            0.156566  0.577350  0.000000
  1.006394E+01  1.125699E+01  1.643155E+01  3.105812E+01  3.410279E+01  3.571216E+01  3.830685E+01  3.853404E+01  4.449177E+01
            0.161616  0.577350  0.000000
  1.013230E+01  1.127122E+01  1.655481E+01  3.119277E+01  3.414785E+01  3.568695E+01  3.827365E+01  3.851137E+01  4.448184E+01
            0.166667  0.577350  0.000000
  1.019822E+01  1.128551E+01  1.667662E+01  3.132810E+01  3.419347E+01  3.566152E+01  3.824051E+01  3.848795E+01  4.447225E+01
            0.171717  0.577350  0.000000
  1.026161E+01  1.129981E+01  1.679675E+01  3.146387E+01  3.423953E+01  3.563592E+01  3.820752E+01  3.846378E+01  4.446303E+01
            0.176768  0.577350  0.000000
  1.032236E+01  1.131411E+01  1.691499E+01  3.159988E+01  3.428594E+01  3.561023E+01  3.817473E+01  3.843884E+01  4.445423E+01
            0.181818  0.577350  0.000000
  1.038040E+01  1.132839E+01  1.703116E+01  3.173587E+01  3.433259E+01  3.558450E+01  3.814220E+01  3.841314E+01  4.444587E+01
            0.186869  0.577350  0.000000
  1.043565E+01  1.134260E+01  1.714506E+01  3.187162E+01  3.437935E+01  3.555879E+01  3.811000E+01  3.838667E+01  4.443798E+01
            0.191919  0.577350  0.000000
  1.048805E+01  1.135674E+01  1.725651E+01  3.200688E+01  3.442613E+01  3.553317E+01  3.807820E+01  3.835943E+01  4.443059E+01
            0.196970  0.577350  0.000000
  1.053755E+01  1.137077E+01  1.736534E+01  3.214141E+01  3.447279E+01  3.550770E+01  3.804687E+01  3.833143E+01  4.442372E+01
            0.202020  0.577350  0.000000
  1.058411E+01  1.138466E+01  1.747138E+01  3.227495E+01  3.451922E+01  3.548245E+01  3.801606E+01  3.830268E+01  4.441738E+01
            0.207071  0.577350  0.000000
  1.062770E+01  1.139840E+01  1.757446E+01  3.240727E+01  3.456527E+01  3.545748E+01  3.798584E+01  3.827318E+01  4.441160E+01
            0.212121  0.577350  0.000000
  1.066830E+01  1.141196E+01  1.767443E+01  3.253810E+01  3.461084E+01  3.543286E+01  3.795630E+01  3.824296E+01  4.440637E+01
            0.217172  0.577350  0.000000
  1.070590E+01  1.142530E+01  1.777115E+01  3.266718E+01  3.465577E+01  3.540865E+01  3.792748E+01  3.821204E+01  4.440170E+01
            0.222222  0.577350  0.000000
  1.074053E+01  1.143841E+01  1.786447E+01  3.279425E+01  3.469995E+01  3.538491E+01  3.789947E+01  3.818047E+01  4.439758E+01
            0.227273  0.577350  0.000000
  1.077219E+01  1.145125E+01  1.795426E+01  3.291904E+01  3.474322E+01  3.536171E+01  3.787233E+01  3.814828E+01  4.439401E+01
            0.232323  0.577350  0.000000
  1.080094E+01  1.146381E+01  1.804040E+01  3.304129E+01  3.478545E+01  3.533911E+01  3.784614E+01  3.811554E+01  4.439097E+01
            0.237374  0.577350  0.000000
  1.082683E+01  1.147605E+01  1.812277E+01  3.316071E+01  3.482651E+01  3.531716E+01  3.782096E+01  3.808232E+01  4.438845E+01
            0.242424  0.577350  0.000000
  1.084993E+01  1.148795E+01  1.820128E+01  3.327702E+01  3.486625E+01  3.529594E+01  3.779687E+01  3.804873E+01  4.438641E+01
            0.247475  0.577350  0.000000
  1.087033E+01  1.149947E+01  1.827581E+01  3.338993E+01  3.490454E+01  3.527549E+01  3.777392E+01  3.801486E+01  4.438484E+01
            0.252525  0.577350  0.000000
  1.088815E+01  1.151059E+01  1.834629E+01  3.349915E+01  3.494124E+01  3.525587E+01  3.775220E+01  3.798087E+01  4.438369E+01
            0.257576  0.577350  0.000000
  1.090351E+01  1.152129E+01  1.841265E+01  3.360436E+01  3.497622E+01  3.523715E+01  3.773175E+01  3.794689E+01  4.438294E+01
            0.262626  0.577350  0.000000
  1.091653E+01  1.153152E+01  1.847482E+01  3.370525E+01  3.500935E+01  3.521938E+01  3.771263E+01  3.791313E+01  4.438254E+01
            0.267677  0.577350  0.000000
  1.092740E+01  1.154127E+01  1.853275E+01  3.380148E+01  3.504048E+01  3.520262E+01  3.769489E+01  3.787978E+01  4.438244E+01
            0.272727  0.577350  0.000000
  1.093626E+01  1.155050E+01  1.858640E+01  3.389272E+01  3.506947E+01  3.518698E+01  3.767858E+01  3.784709E+01  4.438261E+01
            0.277778  0.577350  0.000000
  1.094330E+01  1.155918E+01  1.863574E+01  3.397860E+01  3.509610E+01  3.517263E+01  3.766373E+01  3.781532E+01  4.438300E+01
            0.282828  0.577350  0.000000
  1.094871E+01  1.156728E+01  1.868074E+01  3.405875E+01  3.511970E+01  3.516018E+01  3.765035E+01  3.778475E+01  4.438356E+01
            0.287879  0.577350  0.000000
  1.095269E+01  1.157477E+01  1.872140E+01  3.413281E+01  3.513520E+01  3.515466E+01  3.763847E+01  3.775570E+01  4.438424E+01
            0.292929  0.577350  0.000000
  1.095544E+01  1.158162E+01  1.875771E+01  3.420038E+01  3.513099E+01  3.516768E+01  3.762806E+01  3.772849E+01  4.438500E+01
            0.297980  0.577350  0.000000
  1.095718E+01  1.158779E+01  1.878967E+01  3.426109E+01  3.512209E+01  3.518420E+01  3.761912E+01  3.770347E+01  4.438580E+01
            0.303030  0.577350  0.000000
  1.095809E+01  1.159326E+01  1.881731E+01  3.431456E+01  3.511367E+01  3.519908E+01  3.761162E+01  3.768096E+01  4.438659E+01
            0.308081  0.577350  0.000000
  1.095839E+01  1.159799E+01  1.884062E+01  3.436044E+01  3.510631E+01  3.521174E+01  3.760550E+01  3.766130E+01  4.438733E+01
            0.313131  0.577350  0.000000
  1.095827E+01  1.160194E+01  1.885965E+01  3.439842E+01  3.510018E+01  3.522205E+01  3.760071E+01  3.764479E+01  4.438800E+01
            0.318182  0.577350  0.000000
  1.095790E+01  1.160508E+01  1.887440E+01  3.442823E+01  3.509536E+01  3.523000E+01  3.759715E+01  3.763169E+01  4.438856E+01
            0.323232  0.577350  0.000000
  1.095746E+01  1.160737E+01  1.888490E+01  3.444964E+01  3.509189E+01  3.523560E+01  3.759475E+01  3.762221E+01  4.438898E+01
            0.328283  0.577350  0.000000
  1.095711E+01  1.160877E+01  1.889119E+01  3.446252E+01  3.508979E+01  3.523891E+01  3.759340E+01  3.761648E+01  4.438924E+01
            0.333333  0.577350  0.000000
  1.095696E+01  1.160925E+01  1.889328E+01  3.446681E+01  3.508909E+01  3.523999E+01  3.759297E+01  3.761457E+01  4.438933E+01
            0.330808  0.572976  0.000000
  1.095714E+01  1.160876E+01  1.889119E+01  3.446254E+01  3.508979E+01  3.523895E+01  3.759335E+01  3.761646E+01  4.438924E+01
            0.328283  0.568603  0.000000
  1.095773E+01  1.160725E+01  1.888496E+01  3.444983E+01  3.509188E+01  3.523589E+01  3.759440E+01  3.762203E+01  4.438895E+01
            0.325758  0.564229  0.000000
  1.095879E+01  1.160469E+01  1.887459E+01  3.442887E+01  3.509530E+01  3.523098E+01  3.759599E+01  3.763110E+01  4.438848E+01
            0.323232  0.559855  0.000000
  1.096036E+01  1.160103E+01  1.886009E+01  3.439993E+01  3.509995E+01  3.522443E+01  3.759795E+01  3.764340E+01  4.438782E+01
            0.320707  0.555481  0.000000
  1.096245E+01  1.159621E+01  1.884147E+01  3.436335E+01  3.510560E+01  3.521660E+01  3.760016E+01  3.765860E+01  4.438697E+01
            0.318182  0.551107  0.000000
  1.096503E+01  1.159018E+01  1.881873E+01  3.431952E+01  3.511179E+01  3.520805E+01  3.760246E+01  3.767632E+01  4.438597E+01
            0.315657  0.546733  0.000000
  1.096807E+01  1.158290E+01  1.879187E+01  3.426885E+01  3.511751E+01  3.519993E+01  3.760470E+01  3.769617E+01  4.438481E+01
            0.313131  0.542359  0.000000
  1.097149E+01  1.157430E+01  1.876086E+01  3.421178E+01  3.512073E+01  3.519434E+01  3.760674E+01  3.771769E+01  4.438353E+01
            0.310606  0.537985  0.000000
  1.097519E+01  1.156433E+01  1.872571E+01  3.414876E+01  3.511859E+01  3.519427E+01  3.760844E+01  3.774047E+01  4.438215E+01
            0.308081  0.533612  0.000000
  1.097906E+01  1.155293E+01  1.868637E+01  3.408023E+01  3.510975E+01  3.520115E+01  3.760965E+01  3.776405E+01  4.438070E+01
            0.305556  0.529238  0.000000
  1.098297E+01  1.154005E+01  1.864283E+01  3.400663E+01  3.509548E+01  3.521379E+01  3.761025E+01  3.778801E+01  4.437920E+01
            0.303030  0.524864  0.000000
  1.098675E+01  1.152562E+01  1.859506E+01  3.392839E+01  3.507754E+01  3.523053E+01  3.761010E+01  3.781194E+01  4.437769E+01
            0.300505  0.520490  0.000000
  1.099024E+01  1.150959E+01  1.854302E+01  3.384591E+01  3.505701E+01  3.525036E+01  3.760908E+01  3.783543E+01  4.437620E+01
            0.297980  0.516116  0.000000
  1.099325E+01  1.149188E+01  1.848668E+01  3.375958E+01  3.503447E+01  3.527276E+01  3.760706E+01  3.785813E+01  4.437477E+01
            0.295455  0.511742  0.000000
  1.099560E+01  1.147246E+01  1.842602E+01  3.366977E+01  3.501022E+01  3.529749E+01  3.760394E+01  3.787969E+01  4.437344E+01
            0.292929  0.507368  0.000000
  1.099708E+01  1.145124E+01  1.836099E+01  3.357681E+01  3.498445E+01  3.532441E+01  3.759960E+01  3.789977E+01  4.437224E+01
            0.290404  0.502995  0.000000
  1.099750E+01  1.142818E+01  1.829157E+01  3.348105E+01  3.495729E+01  3.535343E+01  3.759395E+01  3.791809E+01  4.437121E+01
            0.287879  0.498621  0.000000
  1.099665E+01  1.140322E+01  1.821774E+01  3.338278E+01  3.492880E+01  3.538452E+01  3.758688E+01  3.793435E+01  4.437040E+01
            0.285354  0.494247  0.000000
  1.099434E+01  1.137630E+01  1.813948E+01  3.328232E+01  3.489903E+01  3.541764E+01  3.757831E+01  3.794831E+01  4.436984E+01
            0.282828  0.489873  0.000000
  1.099036E+01  1.134737E+01  1.805679E+01  3.317992E+01  3.486803E+01  3.545277E+01  3.756815E+01  3.795972E+01  4.436958E+01
            0.280303  0.485499  0.000000
  1.098454E+01  1.131637E+01  1.796967E+01  3.307587E+01  3.483582E+01  3.548989E+01  3.755631E+01  3.796838E+01  4.436965E+01
            0.277778  0.481125  0.000000
  1.097668E+01  1.128326E+01  1.787813E+01  3.297041E+01  3.480240E+01  3.552898E+01  3.754273E+01  3.797407E+01  4.437009E+01
            0.275253  0.476751  0.000000
  1.096662E+01  1.124799E+01  1.778219E+01  3.286380E+01  3.476779E+01  3.557003E+01  3.752734E+01  3.797663E+01  4.437096E+01
            0.272727  0.472377  0.000000
  1.095418E+01  1.121051E+01  1.768189E+01  3.275626E+01  3.473197E+01  3.561302E+01  3.751007E+01  3.797587E+01  4.437229E+01
            0.270202  0.468004  0.000000
  1.093923E+01  1.117078E+01  1.757729E+01  3.264802E+01  3.469496E+01  3.565790E+01  3.749088E+01  3.797165E+01  4.437412E+01
            0.267677  0.463630  0.000000
  1.092161E+01  1.112877E+01  1.746844E+01  3.253931E+01  3.465674E+01  3.570467E+01  3.746972E+01  3.796383E+01  4.437651E+01
            0.265152  0.459256  0.000000
  1.090120E+01  1.108442E+01  1.735543E+01  3.243033E+01  3.461729E+01  3.575326E+01  3.744655E+01  3.795228E+01  4.437949E+01
            0.262626  0.454882  0.000000
  1.087787E+01  1.103771E+01  1.723834E+01  3.232130E+01  3.457660E+01  3.580364E+01  3.742137E+01  3.793688E+01  4.438311E+01
            0.260101  0.450508  0.000000
  1.085153E+01  1.098861E+01  1.711728E+01  3.221241E+01  3.453466E+01  3.585574E+01  3.739417E+01  3.791753E+01  4.438743E+01
            0.257576  0.446134  0.000000
  1.082208E+01  1.093707E+01  1.699237E+01  3.210385E+01  3.449144E+01  3.590947E+01  3.736496E+01  3.789413E+01  4.439247E+01
            0.255051  0.441760  0.000000
  1.078944E+01  1.088308E+01  1.686375E+01  3.199582E+01  3.444692E+01  3.596473E+01  3.733380E+01  3.786659E+01  4.439830E+01
            0.252525  0.437387  0.000000
  1.075353E+01  1.082661E+01  1.673155E+01  3.188849E+01  3.440109E+01  3.602135E+01  3.730078E+01  3.783483E+01  4.440496E+01
            0.250000  0.433013  0.000000
  1.071429E+01  1.076763E+01  1.659594E+01  3.178204E+01  3.435391E+01  3.607914E+01  3.726605E+01  3.779880E+01  4.441250E+01
            0.247475  0.428639  0.000000
  1.067168E+01  1.070611E+01  1.645708E+01  3.167663E+01  3.430537E+01  3.613779E+01  3.722985E+01  3.775841E+01  4.442096E+01
            0.244949  0.424265  0.000000
  1.062565E+01  1.064205E+01  1.631515E+01  3.157242E+01  3.425545E+01  3.619688E+01  3.719257E+01  3.771363E+01  4.443039E+01
            0.242424  0.419891  0.000000
  1.057541E+01  1.057617E+01  1.617033E+01  3.146955E+01  3.420412E+01  3.625577E+01  3.715479E+01  3.766440E+01  4.444084E+01
            0.239899  0.415517  0.000000
  1.050619E+01  1.052324E+01  1.602281E+01  3.136817E+01  3.415137E+01  3.631347E+01  3.711746E+01  3.761069E+01  4.445234E+01
            0.237374  0.411143  0.000000
  1.043437E+01  1.046683E+01  1.587278E+01  3.126840E+01  3.409718E+01  3.636842E+01  3.708208E+01  3.755247E+01  4.446495E+01
            0.234848  0.406770  0.000000
  1.035993E+01  1.040695E+01  1.572046E+01  3.117036E+01  3.404153E+01  3.641818E+01  3.705107E+01  3.748971E+01  4.447869E+01
            0.232323  0.402396  0.000000
  1.028287E+01  1.034363E+01  1.556605E+01  3.107415E+01  3.398440E+01  3.645904E+01  3.702808E+01  3.742240E+01  4.449361E+01
            0.229798  0.398022  0.000000
  1.020319E+01  1.027689E+01  1.540974E+01  3.097987E+01  3.392580E+01  3.648606E+01  3.701802E+01  3.735053E+01  4.450974E+01
            0.227273  0.393648  0.000000
  1.012087E+01  1.020680E+01  1.525176E+01  3.088759E+01  3.386570E+01  3.649453E+01  3.702558E+01  3.727410E+01  4.452711E+01
            0.224747  0.389274  0.000000
  1.003592E+01  1.013340E+01  1.509230E+01  3.079740E+01  3.380409E+01  3.648252E+01  3.705263E+01  3.719312E+01  4.454574E+01
            0.222222  0.384900  0.000000
  9.948337E+00  1.005680E+01  1.493158E+01  3.070933E+01  3.374098E+01  3.645204E+01  3.709715E+01  3.710760E+01  4.456566E+01
            0.219697  0.380526  0.000000
  9.858138E+00  9.977091E+00  1.476979E+01  3.062344E+01  3.367636E+01  3.640701E+01  3.701758E+01  3.715517E+01  4.458689E+01
            0.217172  0.376152  0.000000
  9.765331E+00  9.894424E+00  1.460714E+01  3.053976E+01  3.361023E+01  3.635115E+01  3.692309E+01  3.722297E+01  4.460943E+01
            0.214646  0.371779  0.000000
  9.669932E+00  9.808957E+00  1.444383E+01  3.045832E+01  3.354259E+01  3.628712E+01  3.682417E+01  3.729783E+01  4.463329E+01
            0.212121  0.367405  0.000000
  9.571961E+00  9.720887E+00  1.428005E+01  3.037911E+01  3.347345E+01  3.621671E+01  3.672087E+01  3.737796E+01  4.465848E+01
            0.209596  0.363031  0.000000
  9.471445E+00  9.630443E+00  1.411598E+01  3.030216E+01  3.340282E+01  3.614105E+01  3.661326E+01  3.746220E+01  4.468499E+01
            0.207071  0.358657  0.000000
  9.368413E+00  9.537894E+00  1.395180E+01  3.022744E+01  3.333070E+01  3.606089E+01  3.650141E+01  3.754977E+01  4.471282E+01
            0.204545  0.354283  0.000000
  9.262900E+00  9.443547E+00  1.378768E+01  3.015496E+01  3.325711E+01  3.597675E+01  3.638541E+01  3.764013E+01  4.474194E+01
            0.202020  0.349909  0.000000
  9.154948E+00  9.347751E+00  1.362378E+01  3.008470E+01  3.318207E+01  3.588900E+01  3.626535E+01  3.773291E+01  4.477236E+01
            0.199495  0.345535  0.000000
  9.044600E+00  9.250901E+00  1.346026E+01  3.001666E+01  3.310559E+01  3.579790E+01  3.614134E+01  3.782781E+01  4.480403E+01
            0.196970  0.341162  0.000000
  8.931906E+00  9.153435E+00  1.329726E+01  2.995080E+01  3.302769E+01  3.570366E+01  3.601350E+01  3.792461E+01  4.483695E+01
            0.194444  0.336788  0.000000
  8.816921E+00  9.055837E+00  1.313491E+01  2.988713E+01  3.294840E+01  3.560644E+01  3.588197E+01  3.802314E+01  4.487107E+01
            0.191919  0.332414  0.000000
  8.699701E+00  8.958635E+00  1.297334E+01  2.982564E+01  3.286773E+01  3.550638E+01  3.574688E+01  3.812324E+01  4.490636E+01
            0.189394  0.328040  0.000000
  8.580310E+00  8.862398E+00  1.281266E+01  2.976634E+01  3.278572E+01  3.540360E+01  3.560840E+01  3.822479E+01  4.494279E+01
            0.186869  0.323666  0.000000
  8.458812E+00  8.767732E+00  1.265297E+01  2.970922E+01  3.270238E+01  3.529820E+01  3.546671E+01  3.832767E+01  4.498031E+01
            0.184343  0.319292  0.000000
  8.335276E+00  8.675276E+00  1.249438E+01  2.965433E+01  3.261775E+01  3.519027E+01  3.532200E+01  3.843177E+01  4.501889E+01
            0.181818  0.314918  0.000000
  8.209773E+00  8.585690E+00  1.233698E+01  2.960169E+01  3.253186E+01  3.507991E+01  3.517447E+01  3.853701E+01  4.505849E+01
            0.179293  0.310544  0.000000
  8.082378E+00  8.499651E+00  1.218084E+01  2.955136E+01  3.244473E+01  3.496720E+01  3.502435E+01  3.864330E+01  4.509904E+01
            0.176768  0.306171  0.000000
  7.953166E+00  8.417837E+00  1.202604E+01  2.950340E+01  3.235640E+01  3.485220E+01  3.487190E+01  3.875054E+01  4.514052E+01
            0.174242  0.301797  0.000000
  7.822214E+00  8.340914E+00  1.187267E+01  2.945791E+01  3.226690E+01  3.471736E+01  3.473501E+01  3.885867E+01  4.518287E+01
            0.171717  0.297423  0.000000
  7.689600E+00  8.269519E+00  1.172078E+01  2.941499E+01  3.217627E+01  3.456103E+01  3.461568E+01  3.896760E+01  4.522604E+01
            0.169192  0.293049  0.000000
  7.555404E+00  8.204245E+00  1.157046E+01  2.937475E+01  3.208454E+01  3.440322E+01  3.449429E+01  3.907726E+01  4.526999E+01
            0.166667  0.288675  0.000000
  7.419706E+00  8.145618E+00  1.142179E+01  2.933736E+01  3.199174E+01  3.424427E+01  3.437091E+01  3.918758E+01  4.531467E+01
            0.164141  0.284301  0.000000
  7.282586E+00  8.094075E+00  1.127485E+01  2.930295E+01  3.189793E+01  3.408452E+01  3.424560E+01  3.929849E+01  4.536003E+01
            0.161616  0.279927  0.000000
  7.144125E+00  8.049945E+00  1.112974E+01  2.927172E+01  3.180312E+01  3.392436E+01  3.411842E+01  3.940991E+01  4.540603E+01
            0.159091  0.275554  0.000000
  7.004405E+00  8.013421E+00  1.098659E+01  2.924384E+01  3.170737E+01  3.376421E+01  3.398944E+01  3.952177E+01  4.545261E+01
            0.156566  0.271180  0.000000
  6.863507E+00  7.984543E+00  1.084555E+01  2.921954E+01  3.161071E+01  3.360449E+01  3.385872E+01  3.963401E+01  4.549973E+01
            0.154040  0.266806  0.000000
  6.721513E+00  7.963166E+00  1.070680E+01  2.919902E+01  3.151319E+01  3.344569E+01  3.372632E+01  3.974654E+01  4.554734E+01
            0.151515  0.262432  0.000000
  6.578506E+00  7.948942E+00  1.057058E+01  2.918250E+01  3.141485E+01  3.328829E+01  3.359232E+01  3.985930E+01  4.559540E+01
            0.148990  0.258058  0.000000
  6.434570E+00  7.941293E+00  1.043720E+01  2.917023E+01  3.131574E+01  3.313281E+01  3.345677E+01  3.997220E+01  4.564386E+01
            0.146465  0.253684  0.000000
  6.289789E+00  7.939385E+00  1.030706E+01  2.916243E+01  3.121591E+01  3.297980E+01  3.331973E+01  4.008516E+01  4.569267E+01
            0.143939  0.249310  0.000000
  6.144251E+00  7.942104E+00  1.018067E+01  2.915932E+01  3.111540E+01  3.282986E+01  3.318128E+01  4.019810E+01  4.574180E+01
            0.141414  0.244936  0.000000
  5.998043E+00  7.948029E+00  1.005870E+01  2.916114E+01  3.101426E+01  3.268356E+01  3.304148E+01  4.031094E+01  4.579118E+01
            0.138889  0.240563  0.000000
  5.851258E+00  7.955409E+00  9.941971E+00  2.916809E+01  3.091256E+01  3.254155E+01  3.290041E+01  4.042359E+01  4.584079E+01
            0.136364  0.236189  0.000000
  5.703990E+00  7.962149E+00  9.831544E+00  2.918037E+01  3.081034E+01  3.240447E+01  3.275813E+01  4.053595E+01  4.589056E+01
            0.133838  0.231815  0.000000
  5.556337E+00  7.965825E+00  9.728663E+00  2.919817E+01  3.070767E+01  3.227296E+01  3.261472E+01  4.064794E+01  4.594045E+01
            0.131313  0.227441  0.000000
  5.408399E+00  7.963746E+00  9.634735E+00  2.922164E+01  3.060461E+01  3.214771E+01  3.247026E+01  4.075945E+01  4.599042E+01
            0.128788  0.223067  0.000000
  5.260284E+00  7.953113E+00  9.551193E+00  2.925092E+01  3.050121E+01  3.202938E+01  3.232485E+01  4.087038E+01  4.604041E+01
            0.126263  0.218693  0.000000
  5.112103E+00  7.931274E+00  9.479251E+00  2.928611E+01  3.039756E+01  3.191862E+01  3.217855E+01  4.098065E+01  4.609037E+01
            0.123737  0.214319  0.000000
  4.963970E+00  7.896076E+00  9.419586E+00  2.932729E+01  3.029371E+01  3.181610E+01  3.203147E+01  4.109014E+01  4.614026E+01
            0.121212  0.209946  0.000000
  4.816007E+00  7.846196E+00  9.372018E+00  2.937451E+01  3.018973E+01  3.172242E+01  3.188371E+01  4.119876E+01  4.619003E+01
            0.118687  0.205572  0.000000
  4.668341E+00  7.781323E+00  9.335360E+00  2.942777E+01  3.008571E+01  3.163817E+01  3.173536E+01  4.130641E+01  4.623963E+01
            0.116162  0.201198  0.000000
  4.521102E+00  7.702079E+00  9.307513E+00  2.948707E+01  2.998171E+01  3.156388E+01  3.158654E+01  4.141298E+01  4.628900E+01
            0.113636  0.196824  0.000000
  4.374428E+00  7.609749E+00  9.285762E+00  2.955234E+01  2.987782E+01  3.143734E+01  3.150002E+01  4.151839E+01  4.633810E+01
            0.111111  0.192450  0.000000
  4.228461E+00  7.505929E+00  9.267144E+00  2.962351E+01  2.977412E+01  3.128790E+01  3.144698E+01  4.162254E+01  4.638687E+01
            0.108586  0.188076  0.000000
  4.083346E+00  7.392248E+00  9.248746E+00  2.967070E+01  2.970046E+01  3.113834E+01  3.140506E+01  4.172534E+01  4.643527E+01
            0.106061  0.183702  0.000000
  3.939235E+00  7.270196E+00  9.227897E+00  2.956763E+01  2.978306E+01  3.098878E+01  3.137447E+01  4.182670E+01  4.648325E+01
            0.103535  0.179328  0.000000
  3.796282E+00  7.141048E+00  9.202251E+00  2.946502E+01  2.987115E+01  3.083935E+01  3.135528E+01  4.192655E+01  4.653076E+01
            0.101010  0.174955  0.000000
  3.654642E+00  7.005857E+00  9.169816E+00  2.936295E+01  2.996455E+01  3.069020E+01  3.134748E+01  4.202481E+01  4.657776E+01
            0.098485  0.170581  0.000000
  3.514474E+00  6.865476E+00  9.128931E+00  2.926151E+01  3.006306E+01  3.054146E+01  3.135089E+01  4.212141E+01  4.662420E+01
            0.095960  0.166207  0.000000
  3.375937E+00  6.720593E+00  9.078248E+00  2.916080E+01  3.016646E+01  3.039329E+01  3.136525E+01  4.221628E+01  4.667004E+01
            0.093434  0.161833  0.000000
  3.239190E+00  6.571759E+00  9.016694E+00  2.906092E+01  3.024583E+01  3.027450E+01  3.139014E+01  4.230938E+01  4.671524E+01
            0.090909  0.157459  0.000000
  3.104389E+00  6.419424E+00  8.943443E+00  2.896196E+01  3.009925E+01  3.038693E+01  3.142506E+01  4.240065E+01  4.675976E+01
            0.088384  0.153085  0.000000
  2.971690E+00  6.263959E+00  8.857893E+00  2.886403E+01  2.995370E+01  3.050347E+01  3.146938E+01  4.249005E+01  4.680357E+01
            0.085859  0.148711  0.000000
  2.841243E+00  6.105673E+00  8.759634E+00  2.876723E+01  2.980935E+01  3.062380E+01  3.152240E+01  4.257754E+01  4.684662E+01
            0.083333  0.144338  0.000000
  2.713190E+00  5.944827E+00  8.648431E+00  2.867166E+01  2.966636E+01  3.074758E+01  3.158335E+01  4.266309E+01  4.688890E+01
            0.080808  0.139964  0.000000
  2.587670E+00  5.781648E+00  8.524202E+00  2.857742E+01  2.952490E+01  3.087443E+01  3.165140E+01  4.274668E+01  4.693036E+01
            0.078283  0.135590  0.000000
  2.464811E+00  5.616334E+00  8.386994E+00  2.848462E+01  2.938516E+01  3.100392E+01  3.172570E+01  4.282828E+01  4.697098E+01
            0.075758  0.131216  0.000000
  2.344732E+00  5.449060E+00  8.236971E+00  2.839337E+01  2.924729E+01  3.113561E+01  3.180539E+01  4.290787E+01  4.701073E+01
            0.073232  0.126842  0.000000
  2.227541E+00  5.279985E+00  8.074389E+00  2.830376E+01  2.911149E+01  3.126899E+01  3.188959E+01  4.298544E+01  4.704960E+01
            0.070707  0.122468  0.000000
  2.113331E+00  5.109252E+00  7.899586E+00  2.821590E+01  2.897794E+01  3.140355E+01  3.197747E+01  4.306097E+01  4.708754E+01
            0.068182  0.118094  0.000000
  2.002184E+00  4.936993E+00  7.712962E+00  2.812991E+01  2.884680E+01  3.153872E+01  3.206822E+01  4.313444E+01  4.712455E+01
            0.065657  0.113721  0.000000
  1.894165E+00  4.763328E+00  7.514969E+00  2.804588E+01  2.871828E+01  3.167392E+01  3.216105E+01  4.320586E+01  4.716059E+01
            0.063131  0.109347  0.000000
  1.789325E+00  4.588369E+00  7.306095E+00  2.796392E+01  2.859254E+01  3.180857E+01  3.225523E+01  4.327519E+01  4.719564E+01
            0.060606  0.104973  0.000000
  1.687697E+00  4.412218E+00  7.086857E+00  2.788414E+01  2.846978E+01  3.194207E+01  3.235006E+01  4.334242E+01  4.722968E+01
            0.058081  0.100599  0.000000
  1.589296E+00  4.234973E+00  6.857787E+00  2.780664E+01  2.835019E+01  3.207384E+01  3.244492E+01  4.340752E+01  4.726269E+01
            0.055556  0.096225  0.000000
  1.494121E+00  4.056721E+00  6.619428E+00  2.773153E+01  2.823394E+01  3.220329E+01  3.253920E+01  4.347048E+01  4.729464E+01
            0.053030  0.091851  0.000000
  1.402152E+00  3.877544E+00  6.372323E+00  2.765890E+01  2.812122E+01  3.232988E+01  3.263236E+01  4.353126E+01  4.732550E+01
            0.050505  0.087477  0.000000
  1.313352E+00  3.697519E+00  6.117014E+00  2.758886E+01  2.801222E+01  3.245308E+01  3.272390E+01  4.358983E+01  4.735525E+01
            0.047980  0.083103  0.000000
  1.227668E+00  3.516716E+00  5.854034E+00  2.752150E+01  2.790712E+01  3.257240E+01  3.281335E+01  4.364614E+01  4.738387E+01
            0.045455  0.078730  0.000000
  1.145028E+00  3.335200E+00  5.583905E+00  2.745693E+01  2.780610E+01  3.268738E+01  3.290031E+01  4.370015E+01  4.741131E+01
            0.042929  0.074356  0.000000
  1.065347E+00  3.153030E+00  5.307134E+00  2.739524E+01  2.770933E+01  3.279763E+01  3.298439E+01  4.375181E+01  4.743755E+01
            0.040404  0.069982  0.000000
  9.885257E-01  2.970262E+00  5.024215E+00  2.733651E+01  2.761700E+01  3.290276E+01  3.306524E+01  4.380106E+01  4.746255E+01
            0.037879  0.065608  0.000000
  9.144523E-01  2.786948E+00  4.735621E+00  2.728085E+01  2.752927E+01  3.300247E+01  3.314256E+01  4.384784E+01  4.748629E+01
            0.035354  0.061234  0.000000
  8.430058E-01  2.603134E+00  4.441811E+00  2.722834E+01  2.744632E+01  3.309646E+01  3.321607E+01  4.389207E+01  4.750872E+01
            0.032828  0.056860  0.000000
  7.740580E-01  2.418864E+00  4.143224E+00  2.717905E+01  2.736829E+01  3.318452E+01  3.328551E+01  4.393369E+01  4.752982E+01
            0.030303  0.052486  0.000000
  7.074768E-01  2.234178E+00  3.840281E+00  2.713308E+01  2.729536E+01  3.326644E+01  3.335065E+01  4.397264E+01  4.754954E+01
            0.027778  0.048113  0.000000
  6.431306E-01  2.049113E+00  3.533387E+00  2.709049E+01  2.722766E+01  3.334207E+01  3.341130E+01  4.400882E+01  4.756784E+01
            0.025253  0.043739  0.000000
  5.808939E-01  1.863703E+00  3.222930E+00  2.705135E+01  2.716533E+01  3.341129E+01  3.346726E+01  4.404217E+01  4.758470E+01
            0.022727  0.039365  0.000000
  5.206548E-01  1.677979E+00  2.909282E+00  2.701573E+01  2.710852E+01  3.347402E+01  3.351837E+01  4.407261E+01  4.760008E+01
            0.020202  0.034991  0.000000
  4.623268E-01  1.491968E+00  2.592798E+00  2.698370E+01  2.705734E+01  3.353018E+01  3.356449E+01  4.410007E+01  4.761394E+01
            0.017677  0.030617  0.000000
  4.058684E-01  1.305691E+00  2.273821E+00  2.695530E+01  2.701191E+01  3.357974E+01  3.360549E+01  4.412449E+01  4.762625E+01
            0.015152  0.026243  0.000000
  3.513171E-01  1.119164E+00  1.952675E+00  2.693058E+01  2.697231E+01  3.362268E+01  3.364125E+01  4.414579E+01  4.763699E+01
            0.012626  0.021869  0.000000
  2.988551E-01  9.323853E-01  1.629669E+00  2.690959E+01  2.693866E+01  3.365900E+01  3.367168E+01  4.416392E+01  4.764612E+01
            0.010101  0.017495  0.000000
  2.489452E-01  7.453253E-01  1.305085E+00  2.689237E+01  2.691102E+01  3.368869E+01  3.369669E+01  4.417883E+01  4.765362E+01
            0.007576  0.013122  0.000000
  2.026273E-01  5.578721E-01  9.791524E-01  2.687894E+01  2.688945E+01  3.371177E+01  3.371622E+01  4.419047E+01  4.765948E+01
            0.005051  0.008748  0.000000
  1.621833E-01  3.696273E-01  6.519333E-01  2.686933E+01  2.687401E+01  3.372824E+01  3.373020E+01  4.419881E+01  4.766368E+01
            0.002525  0.004374  0.000000
  1.323802E-01  1.783936E-01  3.225109E-01  2.686356E+01  2.686473E+01  3.373812E+01  3.373861E+01  4.420383E+01  4.766620E+01
            0.000000  0.000000  0.000000
  5.582188E-02  5.582188E-02  1.208737E-01  2.686163E+01  2.686163E+01  3.374141E+01  3.374141E+01  4.420550E+01  4.766704E+01


==> anc/fig03/phband01c.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -4.289307E-02 -4.289307E-02  1.209080E-01  2.686163E+01  2.686163E+01  3.825985E+01  3.825985E+01  4.420550E+01  4.837284E+01
            0.000000  0.005064  0.000000
  1.324726E-01  2.005334E-01  1.237616E+00  2.686357E+01  2.686474E+01  3.825869E+01  3.840829E+01  4.420382E+01  4.837246E+01
            0.000000  0.010129  0.000000
  1.624096E-01  4.078814E-01  1.674442E+00  2.686937E+01  2.687408E+01  3.825522E+01  3.850815E+01  4.419877E+01  4.837137E+01
            0.000000  0.015193  0.000000
  2.030138E-01  6.136798E-01  2.002303E+00  2.687903E+01  2.688961E+01  3.824945E+01  3.857845E+01  4.419039E+01  4.836956E+01
            0.000000  0.020258  0.000000
  2.495022E-01  8.190765E-01  2.291074E+00  2.689252E+01  2.691130E+01  3.824140E+01  3.862921E+01  4.417868E+01  4.836707E+01
            0.000000  0.025322  0.000000
  2.995934E-01  1.024285E+00  2.565369E+00  2.690983E+01  2.693911E+01  3.823109E+01  3.866620E+01  4.416369E+01  4.836389E+01
            0.000000  0.030387  0.000000
  3.522538E-01  1.229365E+00  2.835757E+00  2.693090E+01  2.697298E+01  3.821856E+01  3.869301E+01  4.414546E+01  4.836004E+01
            0.000000  0.035451  0.000000
  4.070301E-01  1.434325E+00  3.107106E+00  2.695570E+01  2.701284E+01  3.820384E+01  3.871199E+01  4.412404E+01  4.835554E+01
            0.000000  0.040516  0.000000
  4.637517E-01  1.639155E+00  3.381662E+00  2.698418E+01  2.705860E+01  3.818698E+01  3.872477E+01  4.409950E+01  4.835037E+01
            0.000000  0.045580  0.000000
  5.223950E-01  1.843832E+00  3.660378E+00  2.701628E+01  2.711016E+01  3.816803E+01  3.873254E+01  4.407189E+01  4.834457E+01
            0.000000  0.050645  0.000000
  5.830175E-01  2.048322E+00  3.943555E+00  2.705194E+01  2.716742E+01  3.814705E+01  3.873616E+01  4.404128E+01  4.833814E+01
            0.000000  0.055709  0.000000
  6.457229E-01  2.252585E+00  4.231153E+00  2.709109E+01  2.723027E+01  3.812410E+01  3.873633E+01  4.400776E+01  4.833108E+01
            0.000000  0.060774  0.000000
  7.106413E-01  2.456574E+00  4.522959E+00  2.713366E+01  2.729857E+01  3.809926E+01  3.873360E+01  4.397139E+01  4.832341E+01
            0.000000  0.065838  0.000000
  7.779172E-01  2.660234E+00  4.818671E+00  2.717956E+01  2.737219E+01  3.807260E+01  3.872841E+01  4.393225E+01  4.831514E+01
            0.000000  0.070903  0.000000
  8.477006E-01  2.863507E+00  5.117944E+00  2.722871E+01  2.745099E+01  3.804418E+01  3.872117E+01  4.389041E+01  4.830629E+01
            0.000000  0.075967  0.000000
  9.201409E-01  3.066330E+00  5.420412E+00  2.728102E+01  2.753482E+01  3.801411E+01  3.871220E+01  4.384596E+01  4.829685E+01
            0.000000  0.081032  0.000000
  9.953822E-01  3.268637E+00  5.725699E+00  2.733641E+01  2.762352E+01  3.798245E+01  3.870181E+01  4.379895E+01  4.828684E+01
            0.000000  0.086096  0.000000
  1.073559E+00  3.470359E+00  6.033425E+00  2.739477E+01  2.771692E+01  3.794931E+01  3.869027E+01  4.374947E+01  4.827628E+01
            0.000000  0.091161  0.000000
  1.154795E+00  3.671426E+00  6.343210E+00  2.745600E+01  2.781487E+01  3.791477E+01  3.867782E+01  4.369758E+01  4.826516E+01
            0.000000  0.096225  0.000000
  1.239196E+00  3.871769E+00  6.654673E+00  2.752001E+01  2.791718E+01  3.787893E+01  3.866469E+01  4.364334E+01  4.825350E+01
            0.000000  0.101290  0.000000
  1.326853E+00  4.071316E+00  6.967432E+00  2.758670E+01  2.802368E+01  3.784187E+01  3.865109E+01  4.358680E+01  4.824131E+01
            0.000000  0.106354  0.000000
  1.417837E+00  4.270002E+00  7.281109E+00  2.765595E+01  2.813418E+01  3.780369E+01  3.863724E+01  4.352801E+01  4.822859E+01
            0.000000  0.111418  0.000000
  1.512199E+00  4.467762E+00  7.595324E+00  2.772765E+01  2.824851E+01  3.776450E+01  3.862332E+01  4.346703E+01  4.821536E+01
            0.000000  0.116483  0.000000
  1.609970E+00  4.664535E+00  7.909705E+00  2.780171E+01  2.836648E+01  3.772437E+01  3.860951E+01  4.340390E+01  4.820161E+01
            0.000000  0.121547  0.000000
  1.711161E+00  4.860264E+00  8.223880E+00  2.787801E+01  2.848790E+01  3.768341E+01  3.859598E+01  4.333865E+01  4.818736E+01
            0.000000  0.126612  0.000000
  1.815760E+00  5.054899E+00  8.537489E+00  2.795643E+01  2.861259E+01  3.764170E+01  3.858289E+01  4.327132E+01  4.817260E+01
            0.000000  0.131676  0.000000
  1.923736E+00  5.248394E+00  8.850176E+00  2.803687E+01  2.874035E+01  3.759933E+01  3.857039E+01  4.320195E+01  4.815735E+01
            0.000000  0.136741  0.000000
  2.035039E+00  5.440710E+00  9.161599E+00  2.811921E+01  2.887099E+01  3.755639E+01  3.855864E+01  4.313055E+01  4.814162E+01
            0.000000  0.141805  0.000000
  2.149599E+00  5.631812E+00  9.471428E+00  2.820334E+01  2.900434E+01  3.751297E+01  3.854776E+01  4.305717E+01  4.812541E+01
            0.000000  0.146870  0.000000
  2.267331E+00  5.821674E+00  9.779346E+00  2.828914E+01  2.914019E+01  3.746914E+01  3.853787E+01  4.298183E+01  4.810872E+01
            0.000000  0.151934  0.000000
  2.388133E+00  6.010271E+00  1.008506E+01  2.837649E+01  2.927836E+01  3.742499E+01  3.852910E+01  4.290456E+01  4.809156E+01
            0.000000  0.156999  0.000000
  2.511887E+00  6.197588E+00  1.038828E+01  2.846529E+01  2.941868E+01  3.738057E+01  3.852155E+01  4.282538E+01  4.807395E+01
            0.000000  0.162063  0.000000
  2.638464E+00  6.383612E+00  1.068876E+01  2.855541E+01  2.956095E+01  3.733598E+01  3.851531E+01  4.274435E+01  4.805589E+01
            0.000000  0.167128  0.000000
  2.767725E+00  6.568332E+00  1.098625E+01  2.864675E+01  2.970499E+01  3.729126E+01  3.851048E+01  4.266148E+01  4.803739E+01
            0.000000  0.172192  0.000000
  2.899519E+00  6.751743E+00  1.128054E+01  2.873918E+01  2.985063E+01  3.724649E+01  3.850713E+01  4.257682E+01  4.801846E+01
            0.000000  0.177257  0.000000
  3.033690E+00  6.933840E+00  1.157143E+01  2.883258E+01  2.999770E+01  3.720172E+01  3.850532E+01  4.249042E+01  4.799911E+01
            0.000000  0.182321  0.000000
  3.170075E+00  7.114619E+00  1.185876E+01  2.892686E+01  3.014603E+01  3.715701E+01  3.850512E+01  4.240233E+01  4.797936E+01
            0.000000  0.187386  0.000000
  3.308505E+00  7.294077E+00  1.214237E+01  2.902188E+01  3.029545E+01  3.711241E+01  3.850657E+01  4.231259E+01  4.795922E+01
            0.000000  0.192450  0.000000
  3.448811E+00  7.472208E+00  1.242215E+01  2.911753E+01  3.044580E+01  3.706797E+01  3.850970E+01  4.222128E+01  4.793871E+01
            0.000000  0.197515  0.000000
  3.590820E+00  7.649005E+00  1.269798E+01  2.921371E+01  3.059692E+01  3.702373E+01  3.851456E+01  4.212846E+01  4.791784E+01
            0.000000  0.202579  0.000000
  3.734360E+00  7.824458E+00  1.296978E+01  2.931030E+01  3.074866E+01  3.697975E+01  3.852114E+01  4.203421E+01  4.789662E+01
            0.000000  0.207644  0.000000
  3.879260E+00  7.998552E+00  1.323749E+01  2.940720E+01  3.090089E+01  3.693605E+01  3.852948E+01  4.193859E+01  4.787509E+01
            0.000000  0.212708  0.000000
  4.025351E+00  8.171268E+00  1.350106E+01  2.950428E+01  3.105345E+01  3.689267E+01  3.853957E+01  4.184171E+01  4.785325E+01
            0.000000  0.217772  0.000000
  4.172466E+00  8.342583E+00  1.376046E+01  2.960145E+01  3.120621E+01  3.684966E+01  3.855140E+01  4.174364E+01  4.783113E+01
            0.000000  0.222837  0.000000
  4.320441E+00  8.512467E+00  1.401566E+01  2.969860E+01  3.135905E+01  3.680705E+01  3.856496E+01  4.164448E+01  4.780875E+01
            0.000000  0.227901  0.000000
  4.469120E+00  8.680885E+00  1.426666E+01  2.979563E+01  3.151184E+01  3.676487E+01  3.858025E+01  4.154434E+01  4.778613E+01
            0.000000  0.232966  0.000000
  4.618346E+00  8.847797E+00  1.451347E+01  2.989243E+01  3.166446E+01  3.672314E+01  3.859724E+01  4.144332E+01  4.776329E+01
            0.000000  0.238030  0.000000
  4.767970E+00  9.013156E+00  1.475608E+01  2.998890E+01  3.181680E+01  3.668191E+01  3.861589E+01  4.134152E+01  4.774025E+01
            0.000000  0.243095  0.000000
  4.917849E+00  9.176911E+00  1.499453E+01  3.008496E+01  3.196875E+01  3.664120E+01  3.863618E+01  4.123906E+01  4.771703E+01
            0.000000  0.248159  0.000000
  5.067843E+00  9.339007E+00  1.522882E+01  3.018050E+01  3.212021E+01  3.660103E+01  3.865809E+01  4.113604E+01  4.769366E+01
            0.000000  0.253224  0.000000
  5.217818E+00  9.499383E+00  1.545897E+01  3.027543E+01  3.227109E+01  3.656143E+01  3.868156E+01  4.103260E+01  4.767016E+01
            0.000000  0.258288  0.000000
  5.367644E+00  9.657975E+00  1.568502E+01  3.036967E+01  3.242127E+01  3.652244E+01  3.870656E+01  4.092884E+01  4.764654E+01
            0.000000  0.263353  0.000000
  5.517198E+00  9.814719E+00  1.590697E+01  3.046313E+01  3.257069E+01  3.648406E+01  3.873306E+01  4.082489E+01  4.762283E+01
            0.000000  0.268417  0.000000
  5.666360E+00  9.969546E+00  1.612484E+01  3.055572E+01  3.271924E+01  3.644633E+01  3.876100E+01  4.072087E+01  4.759905E+01
            0.000000  0.273482  0.000000
  5.815013E+00  1.012239E+01  1.633865E+01  3.064737E+01  3.286684E+01  3.640927E+01  3.879036E+01  4.061690E+01  4.757521E+01
            0.000000  0.278546  0.000000
  5.963046E+00  1.027318E+01  1.654842E+01  3.073799E+01  3.301342E+01  3.637290E+01  3.882108E+01  4.051311E+01  4.755133E+01
            0.000000  0.283611  0.000000
  6.110352E+00  1.042185E+01  1.675414E+01  3.082752E+01  3.315887E+01  3.633724E+01  3.885312E+01  4.040962E+01  4.752744E+01
            0.000000  0.288675  0.000000
  6.256826E+00  1.056834E+01  1.695583E+01  3.091589E+01  3.330313E+01  3.630231E+01  3.888644E+01  4.030656E+01  4.750353E+01
            0.000000  0.293740  0.000000
  6.402365E+00  1.071258E+01  1.715348E+01  3.100302E+01  3.344611E+01  3.626813E+01  3.892100E+01  4.020406E+01  4.747964E+01
            0.000000  0.298804  0.000000
  6.546871E+00  1.085452E+01  1.734709E+01  3.108885E+01  3.358773E+01  3.623472E+01  3.895675E+01  4.010226E+01  4.745577E+01
            0.000000  0.303869  0.000000
  6.690247E+00  1.099410E+01  1.753666E+01  3.117333E+01  3.372789E+01  3.620208E+01  3.899364E+01  4.000128E+01  4.743193E+01
            0.000000  0.308933  0.000000
  6.832399E+00  1.113127E+01  1.772218E+01  3.125640E+01  3.386650E+01  3.617025E+01  3.903163E+01  3.990126E+01  4.740815E+01
            0.000000  0.313998  0.000000
  6.973236E+00  1.126599E+01  1.790364E+01  3.133800E+01  3.400348E+01  3.613922E+01  3.907067E+01  3.980236E+01  4.738442E+01
            0.000000  0.319062  0.000000
  7.112667E+00  1.139823E+01  1.808105E+01  3.141808E+01  3.413871E+01  3.610902E+01  3.911070E+01  3.970470E+01  4.736076E+01
            0.000000  0.324126  0.000000
  7.250604E+00  1.152794E+01  1.825439E+01  3.149661E+01  3.427208E+01  3.607966E+01  3.915169E+01  3.960844E+01  4.733718E+01
            0.000000  0.329191  0.000000
  7.386962E+00  1.165510E+01  1.842366E+01  3.157353E+01  3.440349E+01  3.605114E+01  3.919356E+01  3.951375E+01  4.731369E+01
            0.000000  0.334255  0.000000
  7.521657E+00  1.177968E+01  1.858886E+01  3.164882E+01  3.453280E+01  3.602347E+01  3.923627E+01  3.942079E+01  4.729030E+01
            0.000000  0.339320  0.000000
  7.654607E+00  1.190168E+01  1.875001E+01  3.172243E+01  3.465988E+01  3.599668E+01  3.927975E+01  3.932972E+01  4.726701E+01
            0.000000  0.344384  0.000000
  7.785732E+00  1.202107E+01  1.890711E+01  3.179434E+01  3.478456E+01  3.597075E+01  3.924074E+01  3.932395E+01  4.724384E+01
            0.000000  0.349449  0.000000
  7.914956E+00  1.213786E+01  1.906017E+01  3.186452E+01  3.490669E+01  3.594570E+01  3.915405E+01  3.936879E+01  4.722079E+01
            0.000000  0.354513  0.000000
  8.042205E+00  1.225203E+01  1.920922E+01  3.193295E+01  3.502607E+01  3.592154E+01  3.906986E+01  3.941420E+01  4.719787E+01
            0.000000  0.359578  0.000000
  8.167405E+00  1.236358E+01  1.935428E+01  3.199962E+01  3.514249E+01  3.589827E+01  3.898839E+01  3.946012E+01  4.717508E+01
            0.000000  0.364642  0.000000
  8.290488E+00  1.247252E+01  1.949539E+01  3.206451E+01  3.525574E+01  3.587589E+01  3.890989E+01  3.950646E+01  4.715245E+01
            0.000000  0.369707  0.000000
  8.411387E+00  1.257886E+01  1.963258E+01  3.212761E+01  3.536555E+01  3.585440E+01  3.883464E+01  3.955315E+01  4.712997E+01
            0.000000  0.374771  0.000000
  8.530038E+00  1.268259E+01  1.976589E+01  3.218891E+01  3.547164E+01  3.583382E+01  3.876292E+01  3.960011E+01  4.710766E+01
            0.000000  0.379836  0.000000
  8.646380E+00  1.278372E+01  1.989538E+01  3.224842E+01  3.557370E+01  3.581413E+01  3.869506E+01  3.964725E+01  4.708552E+01
            0.000000  0.384900  0.000000
  8.760357E+00  1.288227E+01  2.002109E+01  3.230613E+01  3.567139E+01  3.579535E+01  3.863139E+01  3.969449E+01  4.706357E+01
            0.000000  0.389965  0.000000
  8.871912E+00  1.297824E+01  2.014307E+01  3.236206E+01  3.576434E+01  3.577746E+01  3.857228E+01  3.974175E+01  4.704182E+01
            0.000000  0.395029  0.000000
  8.980993E+00  1.307163E+01  2.026138E+01  3.241620E+01  3.576047E+01  3.585215E+01  3.851812E+01  3.978893E+01  4.702027E+01
            0.000000  0.400094  0.000000
  9.087552E+00  1.316245E+01  2.037608E+01  3.246857E+01  3.574437E+01  3.593439E+01  3.846933E+01  3.983596E+01  4.699894E+01
            0.000000  0.405158  0.000000
  9.191541E+00  1.325072E+01  2.048723E+01  3.251918E+01  3.572915E+01  3.601065E+01  3.842632E+01  3.988274E+01  4.697785E+01
            0.000000  0.410223  0.000000
  9.292917E+00  1.333642E+01  2.059487E+01  3.256806E+01  3.571481E+01  3.608049E+01  3.838948E+01  3.992918E+01  4.695700E+01
            0.000000  0.415287  0.000000
  9.391639E+00  1.341957E+01  2.069906E+01  3.261521E+01  3.570133E+01  3.614352E+01  3.835918E+01  3.997521E+01  4.693642E+01
            0.000000  0.420352  0.000000
  9.487666E+00  1.350017E+01  2.079986E+01  3.266065E+01  3.568871E+01  3.619941E+01  3.833573E+01  4.002074E+01  4.691612E+01
            0.000000  0.425416  0.000000
  9.580962E+00  1.357822E+01  2.089730E+01  3.270442E+01  3.567694E+01  3.624793E+01  3.831933E+01  4.006569E+01  4.689611E+01
            0.000000  0.430480  0.000000
  9.671493E+00  1.365371E+01  2.099145E+01  3.274652E+01  3.566598E+01  3.628896E+01  3.831006E+01  4.010998E+01  4.687642E+01
            0.000000  0.435545  0.000000
  9.759223E+00  1.372664E+01  2.108232E+01  3.278699E+01  3.565584E+01  3.632253E+01  3.830783E+01  4.015353E+01  4.685706E+01
            0.000000  0.440609  0.000000
  9.844123E+00  1.379702E+01  2.116997E+01  3.282584E+01  3.564648E+01  3.634885E+01  3.831241E+01  4.019626E+01  4.683805E+01
            0.000000  0.445674  0.000000
  9.926162E+00  1.386483E+01  2.125442E+01  3.286310E+01  3.563788E+01  3.636828E+01  3.832338E+01  4.023811E+01  4.681942E+01
            0.000000  0.450738  0.000000
  1.000531E+01  1.393008E+01  2.133569E+01  3.289879E+01  3.563003E+01  3.638133E+01  3.834020E+01  4.027900E+01  4.680118E+01
            0.000000  0.455803  0.000000
  1.008155E+01  1.399276E+01  2.141381E+01  3.293294E+01  3.562288E+01  3.638860E+01  3.836220E+01  4.031887E+01  4.678337E+01
            0.000000  0.460867  0.000000
  1.015484E+01  1.405286E+01  2.148878E+01  3.296557E+01  3.561641E+01  3.639078E+01  3.838863E+01  4.035766E+01  4.676599E+01
            0.000000  0.465932  0.000000
  1.022516E+01  1.411039E+01  2.156063E+01  3.299669E+01  3.561060E+01  3.638858E+01  3.841875E+01  4.039529E+01  4.674908E+01
            0.000000  0.470996  0.000000
  1.029250E+01  1.416533E+01  2.162936E+01  3.302634E+01  3.560540E+01  3.638272E+01  3.845177E+01  4.043172E+01  4.673267E+01
            0.000000  0.476061  0.000000
  1.035682E+01  1.421769E+01  2.169497E+01  3.305452E+01  3.560078E+01  3.637387E+01  3.848698E+01  4.046688E+01  4.671677E+01
            0.000000  0.481125  0.000000
  1.041812E+01  1.426747E+01  2.175745E+01  3.308125E+01  3.559670E+01  3.636265E+01  3.852369E+01  4.050071E+01  4.670142E+01
            0.000000  0.486190  0.000000
  1.047636E+01  1.431465E+01  2.181681E+01  3.310655E+01  3.559314E+01  3.634963E+01  3.856127E+01  4.053318E+01  4.668664E+01
            0.000000  0.491254  0.000000
  1.053153E+01  1.435925E+01  2.187304E+01  3.313043E+01  3.559004E+01  3.633533E+01  3.859916E+01  4.056422E+01  4.667246E+01
            0.000000  0.496319  0.000000
  1.058362E+01  1.440127E+01  2.192614E+01  3.315292E+01  3.558737E+01  3.632018E+01  3.863687E+01  4.059378E+01  4.665890E+01
            0.000000  0.501383  0.000000
  1.063261E+01  1.444070E+01  2.197608E+01  3.317400E+01  3.558510E+01  3.630458E+01  3.867396E+01  4.062182E+01  4.664600E+01
            0.000000  0.506448  0.000000
  1.067849E+01  1.447754E+01  2.202287E+01  3.319371E+01  3.558319E+01  3.628885E+01  3.871005E+01  4.064829E+01  4.663378E+01
            0.000000  0.511512  0.000000
  1.072125E+01  1.451182E+01  2.206648E+01  3.321203E+01  3.558159E+01  3.627329E+01  3.874480E+01  4.067315E+01  4.662227E+01
            0.000000  0.516577  0.000000
  1.076087E+01  1.454351E+01  2.210692E+01  3.322899E+01  3.558027E+01  3.625813E+01  3.877791E+01  4.069636E+01  4.661148E+01
            0.000000  0.521641  0.000000
  1.079734E+01  1.457265E+01  2.214416E+01  3.324458E+01  3.557920E+01  3.624358E+01  3.880915E+01  4.071787E+01  4.660146E+01
            0.000000  0.526706  0.000000
  1.083066E+01  1.459922E+01  2.217821E+01  3.325881E+01  3.557835E+01  3.622982E+01  3.883829E+01  4.073765E+01  4.659222E+01
            0.000000  0.531770  0.000000
  1.086083E+01  1.462323E+01  2.220904E+01  3.327168E+01  3.557768E+01  3.621700E+01  3.886515E+01  4.075566E+01  4.658378E+01
            0.000000  0.536834  0.000000
  1.088783E+01  1.464470E+01  2.223665E+01  3.328320E+01  3.557716E+01  3.620524E+01  3.888956E+01  4.077187E+01  4.657617E+01
            0.000000  0.541899  0.000000
  1.091166E+01  1.466362E+01  2.226103E+01  3.329336E+01  3.557677E+01  3.619465E+01  3.891139E+01  4.078625E+01  4.656940E+01
            0.000000  0.546963  0.000000
  1.093232E+01  1.468001E+01  2.228217E+01  3.330216E+01  3.557648E+01  3.618532E+01  3.893053E+01  4.079877E+01  4.656350E+01
            0.000000  0.552028  0.000000
  1.094980E+01  1.469387E+01  2.230008E+01  3.330961E+01  3.557627E+01  3.617731E+01  3.894688E+01  4.080941E+01  4.655847E+01
            0.000000  0.557092  0.000000
  1.096411E+01  1.470520E+01  2.231473E+01  3.331571E+01  3.557613E+01  3.617068E+01  3.896036E+01  4.081814E+01  4.655434E+01
            0.000000  0.562157  0.000000
  1.097524E+01  1.471400E+01  2.232613E+01  3.332045E+01  3.557603E+01  3.616548E+01  3.897091E+01  4.082495E+01  4.655112E+01
            0.000000  0.567221  0.000000
  1.098319E+01  1.472029E+01  2.233428E+01  3.332384E+01  3.557597E+01  3.616174E+01  3.897847E+01  4.082983E+01  4.654881E+01
            0.000000  0.572286  0.000000
  1.098796E+01  1.472406E+01  2.233917E+01  3.332587E+01  3.557594E+01  3.615949E+01  3.898303E+01  4.083276E+01  4.654742E+01
            0.000000  0.577350  0.000000
  1.098955E+01  1.472532E+01  2.234080E+01  3.332655E+01  3.557593E+01  3.615874E+01  3.898455E+01  4.083374E+01  4.654696E+01
            0.005051  0.577350  0.000000
  1.098988E+01  1.472821E+01  2.233970E+01  3.332743E+01  3.557687E+01  3.615822E+01  3.898362E+01  4.083329E+01  4.654652E+01
            0.010101  0.577350  0.000000
  1.099084E+01  1.473688E+01  2.233640E+01  3.333005E+01  3.557971E+01  3.615668E+01  3.898086E+01  4.083194E+01  4.654519E+01
            0.015152  0.577350  0.000000
  1.099246E+01  1.475130E+01  2.233093E+01  3.333442E+01  3.558442E+01  3.615410E+01  3.897627E+01  4.082971E+01  4.654298E+01
            0.020202  0.577350  0.000000
  1.099471E+01  1.477145E+01  2.232330E+01  3.334054E+01  3.559102E+01  3.615049E+01  3.896986E+01  4.082658E+01  4.653990E+01
            0.025253  0.577350  0.000000
  1.099760E+01  1.479726E+01  2.231356E+01  3.334839E+01  3.559951E+01  3.614586E+01  3.896166E+01  4.082256E+01  4.653595E+01
            0.030303  0.577350  0.000000
  1.100113E+01  1.482868E+01  2.230175E+01  3.335799E+01  3.560986E+01  3.614021E+01  3.895171E+01  4.081767E+01  4.653114E+01
            0.035354  0.577350  0.000000
  1.100529E+01  1.486562E+01  2.228793E+01  3.336931E+01  3.562209E+01  3.613355E+01  3.894003E+01  4.081191E+01  4.652550E+01
            0.040404  0.577350  0.000000
  1.101008E+01  1.490799E+01  2.227216E+01  3.338235E+01  3.563618E+01  3.612588E+01  3.892668E+01  4.080528E+01  4.651902E+01
            0.045455  0.577350  0.000000
  1.101549E+01  1.495568E+01  2.225451E+01  3.339711E+01  3.565212E+01  3.611721E+01  3.891169E+01  4.079780E+01  4.651173E+01
            0.050505  0.577350  0.000000
  1.102151E+01  1.500858E+01  2.223507E+01  3.341356E+01  3.566989E+01  3.610755E+01  3.889513E+01  4.078948E+01  4.650365E+01
            0.055556  0.577350  0.000000
  1.102813E+01  1.506655E+01  2.221392E+01  3.343170E+01  3.568950E+01  3.609692E+01  3.887705E+01  4.078034E+01  4.649480E+01
            0.060606  0.577350  0.000000
  1.103534E+01  1.512943E+01  2.219115E+01  3.345152E+01  3.571091E+01  3.608532E+01  3.885751E+01  4.077039E+01  4.648520E+01
            0.065657  0.577350  0.000000
  1.104312E+01  1.519707E+01  2.216685E+01  3.347298E+01  3.573410E+01  3.607277E+01  3.883658E+01  4.075965E+01  4.647489E+01
            0.070707  0.577350  0.000000
  1.105147E+01  1.526930E+01  2.214114E+01  3.349608E+01  3.575905E+01  3.605928E+01  3.881432E+01  4.074814E+01  4.646388E+01
            0.075758  0.577350  0.000000
  1.106037E+01  1.534593E+01  2.211411E+01  3.352079E+01  3.578574E+01  3.604488E+01  3.879082E+01  4.073587E+01  4.645220E+01
            0.080808  0.577350  0.000000
  1.106979E+01  1.542677E+01  2.208587E+01  3.354708E+01  3.581412E+01  3.602957E+01  3.876614E+01  4.072288E+01  4.643989E+01
            0.085859  0.577350  0.000000
  1.107971E+01  1.551161E+01  2.205652E+01  3.357492E+01  3.584417E+01  3.601339E+01  3.874036E+01  4.070919E+01  4.642699E+01
            0.090909  0.577350  0.000000
  1.109012E+01  1.560024E+01  2.202618E+01  3.360429E+01  3.587584E+01  3.599636E+01  3.871356E+01  4.069482E+01  4.641351E+01
            0.095960  0.577350  0.000000
  1.110099E+01  1.569245E+01  2.199493E+01  3.363514E+01  3.590908E+01  3.597850E+01  3.868581E+01  4.067982E+01  4.639951E+01
            0.101010  0.577350  0.000000
  1.111229E+01  1.578799E+01  2.196290E+01  3.366744E+01  3.594385E+01  3.595984E+01  3.865719E+01  4.066420E+01  4.638501E+01
            0.106061  0.577350  0.000000
  1.112400E+01  1.588665E+01  2.193018E+01  3.370114E+01  3.594041E+01  3.598010E+01  3.862779E+01  4.064801E+01  4.637006E+01
            0.111111  0.577350  0.000000
  1.113609E+01  1.598818E+01  2.189687E+01  3.373620E+01  3.592024E+01  3.601775E+01  3.859767E+01  4.063128E+01  4.635469E+01
            0.116162  0.577350  0.000000
  1.114852E+01  1.609235E+01  2.186306E+01  3.377256E+01  3.589937E+01  3.605675E+01  3.856691E+01  4.061406E+01  4.633894E+01
            0.121212  0.577350  0.000000
  1.116128E+01  1.619891E+01  2.182884E+01  3.381016E+01  3.587784E+01  3.609703E+01  3.853559E+01  4.059639E+01  4.632285E+01
            0.126263  0.577350  0.000000
  1.117433E+01  1.630763E+01  2.179430E+01  3.384896E+01  3.585568E+01  3.613853E+01  3.850379E+01  4.057831E+01  4.630647E+01
            0.131313  0.577350  0.000000
  1.118763E+01  1.641827E+01  2.175952E+01  3.388888E+01  3.583294E+01  3.618116E+01  3.847158E+01  4.055986E+01  4.628984E+01
            0.136364  0.577350  0.000000
  1.120117E+01  1.653058E+01  2.172458E+01  3.392986E+01  3.580966E+01  3.622484E+01  3.843903E+01  4.054111E+01  4.627299E+01
            0.141414  0.577350  0.000000
  1.121490E+01  1.664434E+01  2.168953E+01  3.397182E+01  3.578590E+01  3.626950E+01  3.840621E+01  4.052210E+01  4.625597E+01
            0.146465  0.577350  0.000000
  1.122880E+01  1.675931E+01  2.165445E+01  3.401468E+01  3.576169E+01  3.631505E+01  3.837320E+01  4.050288E+01  4.623882E+01
            0.151515  0.577350  0.000000
  1.124285E+01  1.687527E+01  2.161939E+01  3.405837E+01  3.573709E+01  3.636140E+01  3.834005E+01  4.048350E+01  4.622158E+01
            0.156566  0.577350  0.000000
  1.125699E+01  1.699199E+01  2.158440E+01  3.410279E+01  3.571216E+01  3.640846E+01  3.830685E+01  4.046403E+01  4.620430E+01
            0.161616  0.577350  0.000000
  1.127122E+01  1.710926E+01  2.154952E+01  3.414785E+01  3.568695E+01  3.645613E+01  3.827364E+01  4.044452E+01  4.618701E+01
            0.166667  0.577350  0.000000
  1.128550E+01  1.722686E+01  2.151479E+01  3.419347E+01  3.566152E+01  3.650434E+01  3.824051E+01  4.042502E+01  4.616975E+01
            0.171717  0.577350  0.000000
  1.129981E+01  1.734460E+01  2.148024E+01  3.423953E+01  3.563592E+01  3.655296E+01  3.820752E+01  4.040560E+01  4.615258E+01
            0.176768  0.577350  0.000000
  1.131411E+01  1.746227E+01  2.144589E+01  3.428594E+01  3.561023E+01  3.660192E+01  3.817473E+01  4.038629E+01  4.613551E+01
            0.181818  0.577350  0.000000
  1.132839E+01  1.757968E+01  2.141177E+01  3.433259E+01  3.558450E+01  3.665111E+01  3.814220E+01  4.036717E+01  4.611860E+01
            0.186869  0.577350  0.000000
  1.134260E+01  1.769664E+01  2.137788E+01  3.437935E+01  3.555879E+01  3.670043E+01  3.811000E+01  4.034828E+01  4.610188E+01
            0.191919  0.577350  0.000000
  1.135674E+01  1.781297E+01  2.134423E+01  3.442613E+01  3.553317E+01  3.674977E+01  3.807820E+01  4.032967E+01  4.608539E+01
            0.196970  0.577350  0.000000
  1.137077E+01  1.792849E+01  2.131082E+01  3.447279E+01  3.550770E+01  3.679904E+01  3.804686E+01  4.031139E+01  4.606916E+01
            0.202020  0.577350  0.000000
  1.138466E+01  1.804303E+01  2.127764E+01  3.451922E+01  3.548245E+01  3.684813E+01  3.801606E+01  4.029349E+01  4.605323E+01
            0.207071  0.577350  0.000000
  1.139840E+01  1.815642E+01  2.124469E+01  3.456527E+01  3.545748E+01  3.689693E+01  3.798584E+01  4.027600E+01  4.603763E+01
            0.212121  0.577350  0.000000
  1.141196E+01  1.826849E+01  2.121195E+01  3.461084E+01  3.543286E+01  3.694533E+01  3.795629E+01  4.025898E+01  4.602239E+01
            0.217172  0.577350  0.000000
  1.142530E+01  1.837909E+01  2.117940E+01  3.465577E+01  3.540865E+01  3.699322E+01  3.792748E+01  4.024246E+01  4.600754E+01
            0.222222  0.577350  0.000000
  1.143841E+01  1.848805E+01  2.114702E+01  3.469995E+01  3.538491E+01  3.704049E+01  3.789947E+01  4.022647E+01  4.599313E+01
            0.227273  0.577350  0.000000
  1.145125E+01  1.859521E+01  2.111478E+01  3.474322E+01  3.536171E+01  3.708703E+01  3.787233E+01  4.021105E+01  4.597916E+01
            0.232323  0.577350  0.000000
  1.146381E+01  1.870042E+01  2.108265E+01  3.478545E+01  3.533911E+01  3.713271E+01  3.784614E+01  4.019622E+01  4.596567E+01
            0.237374  0.577350  0.000000
  1.147605E+01  1.880354E+01  2.105059E+01  3.482651E+01  3.531716E+01  3.717741E+01  3.782096E+01  4.018201E+01  4.595269E+01
            0.242424  0.577350  0.000000
  1.148795E+01  1.890440E+01  2.101859E+01  3.486625E+01  3.529594E+01  3.722101E+01  3.779687E+01  4.016845E+01  4.594024E+01
            0.247475  0.577350  0.000000
  1.149947E+01  1.900286E+01  2.098659E+01  3.490454E+01  3.527549E+01  3.726337E+01  3.777392E+01  4.015556E+01  4.592834E+01
            0.252525  0.577350  0.000000
  1.151060E+01  1.909877E+01  2.095458E+01  3.494124E+01  3.525587E+01  3.730437E+01  3.775220E+01  4.014335E+01  4.591702E+01
            0.257576  0.577350  0.000000
  1.152129E+01  1.919197E+01  2.092251E+01  3.497622E+01  3.523715E+01  3.734388E+01  3.773175E+01  4.013185E+01  4.590629E+01
            0.262626  0.577350  0.000000
  1.153152E+01  1.928232E+01  2.089037E+01  3.500935E+01  3.521938E+01  3.738174E+01  3.771263E+01  4.012108E+01  4.589618E+01
            0.267677  0.577350  0.000000
  1.154127E+01  1.936965E+01  2.085813E+01  3.504048E+01  3.520262E+01  3.741783E+01  3.769489E+01  4.011103E+01  4.588669E+01
            0.272727  0.577350  0.000000
  1.155050E+01  1.945381E+01  2.082581E+01  3.506947E+01  3.518698E+01  3.745201E+01  3.767858E+01  4.010174E+01  4.587785E+01
            0.277778  0.577350  0.000000
  1.155918E+01  1.953460E+01  2.079341E+01  3.509610E+01  3.517263E+01  3.748412E+01  3.766373E+01  4.009321E+01  4.586967E+01
            0.282828  0.577350  0.000000
  1.156728E+01  1.961183E+01  2.076098E+01  3.511970E+01  3.516017E+01  3.751404E+01  3.765035E+01  4.008546E+01  4.586216E+01
            0.287879  0.577350  0.000000
  1.157477E+01  1.968526E+01  2.072860E+01  3.513520E+01  3.515466E+01  3.754161E+01  3.763847E+01  4.007848E+01  4.585534E+01
            0.292929  0.577350  0.000000
  1.158162E+01  1.975460E+01  2.069644E+01  3.513099E+01  3.516768E+01  3.756672E+01  3.762806E+01  4.007229E+01  4.584921E+01
            0.297980  0.577350  0.000000
  1.158779E+01  1.981948E+01  2.066472E+01  3.512209E+01  3.518420E+01  3.758922E+01  3.761912E+01  4.006689E+01  4.584378E+01
            0.303030  0.577350  0.000000
  1.159326E+01  1.987940E+01  2.063383E+01  3.511367E+01  3.519908E+01  3.760900E+01  3.761162E+01  4.006227E+01  4.583907E+01
            0.308081  0.577350  0.000000
  1.159799E+01  1.993370E+01  2.060432E+01  3.510631E+01  3.521174E+01  3.760550E+01  3.762594E+01  4.005842E+01  4.583506E+01
            0.313131  0.577350  0.000000
  1.160194E+01  1.998142E+01  2.057705E+01  3.510018E+01  3.522205E+01  3.760071E+01  3.763996E+01  4.005534E+01  4.583178E+01
            0.318182  0.577350  0.000000
  1.160508E+01  2.002128E+01  2.055321E+01  3.509536E+01  3.523000E+01  3.759715E+01  3.765095E+01  4.005300E+01  4.582923E+01
            0.323232  0.577350  0.000000
  1.160737E+01  2.005164E+01  2.053437E+01  3.509189E+01  3.523560E+01  3.759475E+01  3.765885E+01  4.005138E+01  4.582740E+01
            0.328283  0.577350  0.000000
  1.160877E+01  2.007074E+01  2.052222E+01  3.508979E+01  3.523891E+01  3.759340E+01  3.766362E+01  4.005043E+01  4.582631E+01
            0.333333  0.577350  0.000000
  1.160925E+01  2.007723E+01  2.051805E+01  3.508909E+01  3.523999E+01  3.759297E+01  3.766521E+01  4.005013E+01  4.582594E+01
            0.330808  0.572976  0.000000
  1.160876E+01  2.007090E+01  2.052204E+01  3.508979E+01  3.523895E+01  3.759335E+01  3.766362E+01  4.005042E+01  4.582631E+01
            0.328283  0.568603  0.000000
  1.160725E+01  2.005285E+01  2.053305E+01  3.509188E+01  3.523589E+01  3.759440E+01  3.765885E+01  4.005123E+01  4.582740E+01
            0.325758  0.564229  0.000000
  1.160469E+01  2.002499E+01  2.054916E+01  3.509530E+01  3.523098E+01  3.759599E+01  3.765092E+01  4.005251E+01  4.582923E+01
            0.323232  0.559855  0.000000
  1.160103E+01  1.998928E+01  2.056836E+01  3.509995E+01  3.522443E+01  3.759795E+01  3.763989E+01  4.005418E+01  4.583179E+01
            0.320707  0.555481  0.000000
  1.159621E+01  1.994735E+01  2.058904E+01  3.510560E+01  3.521660E+01  3.760016E+01  3.762582E+01  4.005616E+01  4.583507E+01
            0.318182  0.551107  0.000000
  1.159018E+01  1.990040E+01  2.061000E+01  3.511179E+01  3.520805E+01  3.760246E+01  3.760880E+01  4.005837E+01  4.583908E+01
            0.315657  0.546733  0.000000
  1.158290E+01  1.984924E+01  2.063041E+01  3.511751E+01  3.519993E+01  3.758893E+01  3.760470E+01  4.006073E+01  4.584381E+01
            0.313131  0.542359  0.000000
  1.157430E+01  1.979445E+01  2.064973E+01  3.512073E+01  3.519434E+01  3.756633E+01  3.760674E+01  4.006314E+01  4.584926E+01
            0.310606  0.537985  0.000000
  1.156433E+01  1.973640E+01  2.066757E+01  3.511859E+01  3.519427E+01  3.754113E+01  3.760844E+01  4.006552E+01  4.585543E+01
            0.308081  0.533612  0.000000
  1.155293E+01  1.967538E+01  2.068369E+01  3.510975E+01  3.520115E+01  3.751347E+01  3.760965E+01  4.006778E+01  4.586232E+01
            0.305556  0.529238  0.000000
  1.154005E+01  1.961155E+01  2.069791E+01  3.509548E+01  3.521379E+01  3.748351E+01  3.761025E+01  4.006984E+01  4.586991E+01
            0.303030  0.524864  0.000000
  1.152562E+01  1.954507E+01  2.071013E+01  3.507754E+01  3.523053E+01  3.745141E+01  3.761010E+01  4.007161E+01  4.587821E+01
            0.300505  0.520490  0.000000
  1.150959E+01  1.947602E+01  2.072026E+01  3.505701E+01  3.525036E+01  3.741733E+01  3.760908E+01  4.007301E+01  4.588722E+01
            0.297980  0.516116  0.000000
  1.149188E+01  1.940449E+01  2.072825E+01  3.503446E+01  3.527276E+01  3.738146E+01  3.760706E+01  4.007397E+01  4.589692E+01
            0.295455  0.511742  0.000000
  1.147246E+01  1.933053E+01  2.073406E+01  3.501022E+01  3.529749E+01  3.734395E+01  3.760394E+01  4.007441E+01  4.590733E+01
            0.292929  0.507368  0.000000
  1.145124E+01  1.925421E+01  2.073765E+01  3.498445E+01  3.532441E+01  3.730499E+01  3.759960E+01  4.007428E+01  4.591843E+01
            0.290404  0.502995  0.000000
  1.142818E+01  1.917556E+01  2.073903E+01  3.495729E+01  3.535343E+01  3.726474E+01  3.759395E+01  4.007350E+01  4.593022E+01
            0.287879  0.498621  0.000000
  1.140322E+01  1.909463E+01  2.073815E+01  3.492880E+01  3.538452E+01  3.722339E+01  3.758688E+01  4.007203E+01  4.594269E+01
            0.285354  0.494247  0.000000
  1.137630E+01  1.901146E+01  2.073501E+01  3.489903E+01  3.541764E+01  3.718109E+01  3.757831E+01  4.006982E+01  4.595585E+01
            0.282828  0.489873  0.000000
  1.134737E+01  1.892608E+01  2.072961E+01  3.486803E+01  3.545277E+01  3.713801E+01  3.756815E+01  4.006681E+01  4.596969E+01
            0.280303  0.485499  0.000000
  1.131637E+01  1.883854E+01  2.072193E+01  3.483582E+01  3.548989E+01  3.709432E+01  3.755631E+01  4.006297E+01  4.598421E+01
            0.277778  0.481125  0.000000
  1.128326E+01  1.874888E+01  2.071196E+01  3.480240E+01  3.552898E+01  3.705016E+01  3.754273E+01  4.005826E+01  4.599940E+01
            0.275253  0.476751  0.000000
  1.124799E+01  1.865712E+01  2.069971E+01  3.476778E+01  3.557003E+01  3.700568E+01  3.752734E+01  4.005265E+01  4.601526E+01
            0.272727  0.472377  0.000000
  1.121051E+01  1.856333E+01  2.068517E+01  3.473197E+01  3.561302E+01  3.696102E+01  3.751007E+01  4.004610E+01  4.603178E+01
            0.270202  0.468004  0.000000
  1.117078E+01  1.846752E+01  2.066834E+01  3.469496E+01  3.565790E+01  3.691631E+01  3.749088E+01  4.003858E+01  4.604897E+01
            0.267677  0.463630  0.000000
  1.112877E+01  1.836974E+01  2.064922E+01  3.465674E+01  3.570467E+01  3.687169E+01  3.746972E+01  4.003008E+01  4.606681E+01
            0.265152  0.459256  0.000000
  1.108442E+01  1.827004E+01  2.062783E+01  3.461729E+01  3.575326E+01  3.682726E+01  3.744655E+01  4.002056E+01  4.608530E+01
            0.262626  0.454882  0.000000
  1.103771E+01  1.816845E+01  2.060417E+01  3.457660E+01  3.580364E+01  3.678316E+01  3.742137E+01  4.001000E+01  4.610444E+01
            0.260101  0.450508  0.000000
  1.098861E+01  1.806501E+01  2.057825E+01  3.453466E+01  3.585574E+01  3.673947E+01  3.739417E+01  3.999839E+01  4.612422E+01
            0.257576  0.446134  0.000000
  1.093707E+01  1.795975E+01  2.055009E+01  3.449144E+01  3.590947E+01  3.669631E+01  3.736496E+01  3.998571E+01  4.614464E+01
            0.255051  0.441760  0.000000
  1.088308E+01  1.785271E+01  2.051970E+01  3.444692E+01  3.596473E+01  3.665377E+01  3.733380E+01  3.997194E+01  4.616569E+01
            0.252525  0.437387  0.000000
  1.082661E+01  1.774393E+01  2.048711E+01  3.440109E+01  3.602135E+01  3.661195E+01  3.730078E+01  3.995707E+01  4.618736E+01
            0.250000  0.433013  0.000000
  1.076763E+01  1.763343E+01  2.045231E+01  3.435391E+01  3.607914E+01  3.657091E+01  3.726605E+01  3.994109E+01  4.620964E+01
            0.247475  0.428639  0.000000
  1.070611E+01  1.752124E+01  2.041534E+01  3.430537E+01  3.613779E+01  3.653076E+01  3.722985E+01  3.992399E+01  4.623253E+01
            0.244949  0.424265  0.000000
  1.064205E+01  1.740739E+01  2.037621E+01  3.425545E+01  3.619688E+01  3.649157E+01  3.719257E+01  3.990578E+01  4.625600E+01
            0.242424  0.419891  0.000000
  1.057541E+01  1.729189E+01  2.033491E+01  3.420412E+01  3.625577E+01  3.645341E+01  3.715479E+01  3.988644E+01  4.628006E+01
            0.239899  0.415517  0.000000
  1.050619E+01  1.717477E+01  2.029147E+01  3.415137E+01  3.631347E+01  3.641635E+01  3.711746E+01  3.986600E+01  4.630469E+01
            0.237374  0.411143  0.000000
  1.043437E+01  1.705604E+01  2.024586E+01  3.409718E+01  3.636842E+01  3.638047E+01  3.708208E+01  3.984445E+01  4.632988E+01
            0.234848  0.406770  0.000000
  1.035993E+01  1.693572E+01  2.019809E+01  3.404153E+01  3.634584E+01  3.641818E+01  3.705107E+01  3.982181E+01  4.635560E+01
            0.232323  0.402396  0.000000
  1.028287E+01  1.681380E+01  2.014812E+01  3.398440E+01  3.631251E+01  3.645904E+01  3.702808E+01  3.979811E+01  4.638184E+01
            0.229798  0.398022  0.000000
  1.020319E+01  1.669030E+01  2.009594E+01  3.392580E+01  3.628055E+01  3.648606E+01  3.701802E+01  3.977337E+01  4.640858E+01
            0.227273  0.393648  0.000000
  1.012087E+01  1.656521E+01  2.004150E+01  3.386570E+01  3.625002E+01  3.649453E+01  3.702558E+01  3.974763E+01  4.643581E+01
            0.224747  0.389274  0.000000
  1.003592E+01  1.643853E+01  1.998475E+01  3.380409E+01  3.622099E+01  3.648252E+01  3.705263E+01  3.972092E+01  4.646349E+01
            0.222222  0.384900  0.000000
  9.948339E+00  1.631026E+01  1.992563E+01  3.374098E+01  3.619350E+01  3.645204E+01  3.709715E+01  3.969330E+01  4.649161E+01
            0.219697  0.380526  0.000000
  9.858140E+00  1.618039E+01  1.986405E+01  3.367636E+01  3.616762E+01  3.640701E+01  3.715517E+01  3.966481E+01  4.652015E+01
            0.217172  0.376152  0.000000
  9.765333E+00  1.604890E+01  1.979994E+01  3.361023E+01  3.614339E+01  3.635115E+01  3.722297E+01  3.963552E+01  4.654907E+01
            0.214646  0.371779  0.000000
  9.669934E+00  1.591578E+01  1.973319E+01  3.354259E+01  3.612086E+01  3.628713E+01  3.729783E+01  3.960550E+01  4.657834E+01
            0.212121  0.367405  0.000000
  9.571963E+00  1.578102E+01  1.966370E+01  3.347345E+01  3.610008E+01  3.621671E+01  3.737796E+01  3.957480E+01  4.660796E+01
            0.209596  0.363031  0.000000
  9.471446E+00  1.564459E+01  1.959134E+01  3.340282E+01  3.608110E+01  3.614105E+01  3.746220E+01  3.954350E+01  4.663787E+01
            0.207071  0.358657  0.000000
  9.368414E+00  1.550649E+01  1.951600E+01  3.333070E+01  3.606089E+01  3.606395E+01  3.754977E+01  3.951168E+01  4.666806E+01
            0.204545  0.354283  0.000000
  9.262902E+00  1.536668E+01  1.943755E+01  3.325711E+01  3.597676E+01  3.604866E+01  3.764013E+01  3.947943E+01  4.669850E+01
            0.202020  0.349909  0.000000
  9.154950E+00  1.522516E+01  1.935586E+01  3.318207E+01  3.588900E+01  3.603527E+01  3.773291E+01  3.944681E+01  4.672915E+01
            0.199495  0.345535  0.000000
  9.044602E+00  1.508191E+01  1.927078E+01  3.310559E+01  3.579790E+01  3.602380E+01  3.782781E+01  3.941392E+01  4.675999E+01
            0.196970  0.341162  0.000000
  8.931908E+00  1.493690E+01  1.918219E+01  3.302769E+01  3.570366E+01  3.601428E+01  3.792461E+01  3.938083E+01  4.679100E+01
            0.194444  0.336788  0.000000
  8.816922E+00  1.479013E+01  1.908997E+01  3.294840E+01  3.560644E+01  3.600671E+01  3.802314E+01  3.934762E+01  4.682214E+01
            0.191919  0.332414  0.000000
  8.699702E+00  1.464157E+01  1.899397E+01  3.286773E+01  3.550638E+01  3.600113E+01  3.812324E+01  3.931438E+01  4.685338E+01
            0.189394  0.328040  0.000000
  8.580311E+00  1.449123E+01  1.889410E+01  3.278572E+01  3.540360E+01  3.599752E+01  3.822479E+01  3.928117E+01  4.688471E+01
            0.186869  0.323666  0.000000
  8.458812E+00  1.433908E+01  1.879023E+01  3.270238E+01  3.529820E+01  3.599590E+01  3.832767E+01  3.924807E+01  4.691609E+01
            0.184343  0.319292  0.000000
  8.335276E+00  1.418513E+01  1.868228E+01  3.261775E+01  3.519027E+01  3.599626E+01  3.843177E+01  3.921515E+01  4.694750E+01
            0.181818  0.314918  0.000000
  8.209774E+00  1.402937E+01  1.857016E+01  3.253185E+01  3.507991E+01  3.599859E+01  3.853701E+01  3.918246E+01  4.697893E+01
            0.179293  0.310544  0.000000
  8.082379E+00  1.387181E+01  1.845379E+01  3.244473E+01  3.496720E+01  3.600289E+01  3.864330E+01  3.915007E+01  4.701034E+01
            0.176768  0.306171  0.000000
  7.953166E+00  1.371244E+01  1.833312E+01  3.235640E+01  3.485220E+01  3.600913E+01  3.875054E+01  3.911803E+01  4.704172E+01
            0.174242  0.301797  0.000000
  7.822214E+00  1.355128E+01  1.820811E+01  3.226690E+01  3.473501E+01  3.601731E+01  3.885867E+01  3.908639E+01  4.707306E+01
            0.171717  0.297423  0.000000
  7.689600E+00  1.338833E+01  1.807871E+01  3.217627E+01  3.461568E+01  3.602739E+01  3.896760E+01  3.905519E+01  4.710433E+01
            0.169192  0.293049  0.000000
  7.555404E+00  1.322362E+01  1.794492E+01  3.208454E+01  3.449429E+01  3.603936E+01  3.902446E+01  3.907726E+01  4.713551E+01
            0.166667  0.288675  0.000000
  7.419706E+00  1.305716E+01  1.780673E+01  3.199174E+01  3.437091E+01  3.605318E+01  3.899424E+01  3.918758E+01  4.716660E+01
            0.164141  0.284301  0.000000
  7.282586E+00  1.288897E+01  1.766414E+01  3.189793E+01  3.424559E+01  3.606882E+01  3.896457E+01  3.929849E+01  4.719757E+01
            0.161616  0.279927  0.000000
  7.144126E+00  1.271908E+01  1.751717E+01  3.180312E+01  3.411842E+01  3.608626E+01  3.893546E+01  3.940991E+01  4.722841E+01
            0.159091  0.275554  0.000000
  7.004406E+00  1.254752E+01  1.736584E+01  3.170737E+01  3.398943E+01  3.610545E+01  3.890696E+01  3.952177E+01  4.725911E+01
            0.156566  0.271180  0.000000
  6.863509E+00  1.237432E+01  1.721017E+01  3.161071E+01  3.385872E+01  3.612636E+01  3.887908E+01  3.963401E+01  4.728965E+01
            0.154040  0.266806  0.000000
  6.721515E+00  1.219950E+01  1.705020E+01  3.151319E+01  3.372632E+01  3.614896E+01  3.885185E+01  3.974654E+01  4.732002E+01
            0.151515  0.262432  0.000000
  6.578509E+00  1.202312E+01  1.688595E+01  3.141485E+01  3.359232E+01  3.617320E+01  3.882529E+01  3.985930E+01  4.735021E+01
            0.148990  0.258058  0.000000
  6.434573E+00  1.184520E+01  1.671746E+01  3.131574E+01  3.345676E+01  3.619904E+01  3.879944E+01  3.997220E+01  4.738020E+01
            0.146465  0.253684  0.000000
  6.289793E+00  1.166579E+01  1.654475E+01  3.121591E+01  3.331973E+01  3.622645E+01  3.877433E+01  4.008516E+01  4.740997E+01
            0.143939  0.249310  0.000000
  6.144255E+00  1.148493E+01  1.636785E+01  3.111540E+01  3.318128E+01  3.625538E+01  3.874998E+01  4.019810E+01  4.743952E+01
            0.141414  0.244936  0.000000
  5.998048E+00  1.130265E+01  1.618676E+01  3.101426E+01  3.304148E+01  3.628578E+01  3.872643E+01  4.031094E+01  4.746882E+01
            0.138889  0.240563  0.000000
  5.851264E+00  1.111900E+01  1.600150E+01  3.091256E+01  3.290040E+01  3.631761E+01  3.870372E+01  4.042359E+01  4.749786E+01
            0.136364  0.236189  0.000000
  5.703997E+00  1.093403E+01  1.581207E+01  3.081034E+01  3.275812E+01  3.635082E+01  3.868188E+01  4.053595E+01  4.752663E+01
            0.133838  0.231815  0.000000
  5.556344E+00  1.074778E+01  1.561844E+01  3.070767E+01  3.261472E+01  3.638537E+01  3.866098E+01  4.064794E+01  4.755510E+01
            0.131313  0.227441  0.000000
  5.408407E+00  1.056029E+01  1.542061E+01  3.060461E+01  3.247026E+01  3.642121E+01  3.864104E+01  4.075945E+01  4.758326E+01
            0.128788  0.223067  0.000000
  5.260293E+00  1.037161E+01  1.521854E+01  3.050122E+01  3.232484E+01  3.645827E+01  3.862212E+01  4.087038E+01  4.761108E+01
            0.126263  0.218693  0.000000
  5.112112E+00  1.018178E+01  1.501220E+01  3.039756E+01  3.217855E+01  3.649652E+01  3.860427E+01  4.098065E+01  4.763856E+01
            0.123737  0.214319  0.000000
  4.963980E+00  9.990850E+00  1.480153E+01  3.029371E+01  3.203147E+01  3.653589E+01  3.858754E+01  4.109014E+01  4.766567E+01
            0.121212  0.209946  0.000000
  4.816018E+00  9.798857E+00  1.458650E+01  3.018973E+01  3.188371E+01  3.657632E+01  3.857198E+01  4.119876E+01  4.769240E+01
            0.118687  0.205572  0.000000
  4.668352E+00  9.605848E+00  1.436704E+01  3.008571E+01  3.173536E+01  3.661775E+01  3.855764E+01  4.130641E+01  4.771873E+01
            0.116162  0.201198  0.000000
  4.521114E+00  9.411864E+00  1.414311E+01  2.998171E+01  3.158653E+01  3.666012E+01  3.854457E+01  4.141298E+01  4.774463E+01
            0.113636  0.196824  0.000000
  4.374441E+00  9.216949E+00  1.391466E+01  2.987782E+01  3.143734E+01  3.670337E+01  3.853281E+01  4.151839E+01  4.777010E+01
            0.111111  0.192450  0.000000
  4.228474E+00  9.021143E+00  1.368163E+01  2.977412E+01  3.128790E+01  3.674742E+01  3.852240E+01  4.162254E+01  4.779512E+01
            0.108586  0.188076  0.000000
  4.083361E+00  8.824488E+00  1.344399E+01  2.967070E+01  3.113834E+01  3.679220E+01  3.851339E+01  4.172534E+01  4.781967E+01
            0.106061  0.183702  0.000000
  3.939250E+00  8.627024E+00  1.320171E+01  2.956763E+01  3.098878E+01  3.683765E+01  3.850579E+01  4.182670E+01  4.784374E+01
            0.103535  0.179328  0.000000
  3.796297E+00  8.428789E+00  1.295477E+01  2.946502E+01  3.083935E+01  3.688369E+01  3.849963E+01  4.192655E+01  4.786732E+01
            0.101010  0.174955  0.000000
  3.654657E+00  8.229822E+00  1.270318E+01  2.936295E+01  3.069020E+01  3.693024E+01  3.849493E+01  4.202481E+01  4.789040E+01
            0.098485  0.170581  0.000000
  3.514489E+00  8.030160E+00  1.244696E+01  2.926151E+01  3.054146E+01  3.697721E+01  3.849171E+01  4.212141E+01  4.791296E+01
            0.095960  0.166207  0.000000
  3.375952E+00  7.829838E+00  1.218615E+01  2.916080E+01  3.039329E+01  3.702454E+01  3.848994E+01  4.221628E+01  4.793501E+01
            0.093434  0.161833  0.000000
  3.239205E+00  7.628890E+00  1.192080E+01  2.906092E+01  3.024583E+01  3.707214E+01  3.848964E+01  4.230938E+01  4.795654E+01
            0.090909  0.157459  0.000000
  3.104405E+00  7.427351E+00  1.165102E+01  2.896196E+01  3.009925E+01  3.711993E+01  3.849077E+01  4.240065E+01  4.797754E+01
            0.088384  0.153085  0.000000
  2.971706E+00  7.225252E+00  1.137692E+01  2.886403E+01  2.995370E+01  3.716781E+01  3.849331E+01  4.249005E+01  4.799801E+01
            0.085859  0.148711  0.000000
  2.841258E+00  7.022624E+00  1.109864E+01  2.876723E+01  2.980935E+01  3.721571E+01  3.849723E+01  4.257754E+01  4.801796E+01
            0.083333  0.144338  0.000000
  2.713205E+00  6.819496E+00  1.081634E+01  2.867166E+01  2.966636E+01  3.726354E+01  3.850247E+01  4.266309E+01  4.803736E+01
            0.080808  0.139964  0.000000
  2.587685E+00  6.615896E+00  1.053024E+01  2.857742E+01  2.952490E+01  3.731122E+01  3.850898E+01  4.274668E+01  4.805624E+01
            0.078283  0.135590  0.000000
  2.464826E+00  6.411849E+00  1.024054E+01  2.848462E+01  2.938516E+01  3.735865E+01  3.851669E+01  4.282828E+01  4.807459E+01
            0.075758  0.131216  0.000000
  2.344747E+00  6.207383E+00  9.947515E+00  2.839337E+01  2.924730E+01  3.740574E+01  3.852553E+01  4.290787E+01  4.809242E+01
            0.073232  0.126842  0.000000
  2.227555E+00  6.002519E+00  9.651429E+00  2.830376E+01  2.911150E+01  3.745242E+01  3.853541E+01  4.298544E+01  4.810972E+01
            0.070707  0.122468  0.000000
  2.113344E+00  5.797280E+00  9.352586E+00  2.821590E+01  2.897794E+01  3.749860E+01  3.854623E+01  4.306097E+01  4.812650E+01
            0.068182  0.118094  0.000000
  2.002197E+00  5.591689E+00  9.051310E+00  2.812991E+01  2.884680E+01  3.754418E+01  3.855789E+01  4.313444E+01  4.814275E+01
            0.065657  0.113721  0.000000
  1.894178E+00  5.385764E+00  8.747943E+00  2.804588E+01  2.871828E+01  3.758908E+01  3.857028E+01  4.320586E+01  4.815850E+01
            0.063131  0.109347  0.000000
  1.789337E+00  5.179527E+00  8.442845E+00  2.796392E+01  2.859254E+01  3.763322E+01  3.858328E+01  4.327519E+01  4.817372E+01
            0.060606  0.104973  0.000000
  1.687708E+00  4.972996E+00  8.136389E+00  2.788414E+01  2.846979E+01  3.767651E+01  3.859675E+01  4.334242E+01  4.818843E+01
            0.058081  0.100599  0.000000
  1.589307E+00  4.766189E+00  7.828962E+00  2.780664E+01  2.835019E+01  3.771886E+01  3.861055E+01  4.340752E+01  4.820263E+01
            0.055556  0.096225  0.000000
  1.494131E+00  4.559125E+00  7.520959E+00  2.773153E+01  2.823394E+01  3.776020E+01  3.862454E+01  4.347048E+01  4.821631E+01
            0.053030  0.091851  0.000000
  1.402162E+00  4.351822E+00  7.212781E+00  2.765890E+01  2.812122E+01  3.780043E+01  3.863856E+01  4.353126E+01  4.822947E+01
            0.050505  0.087477  0.000000
  1.313362E+00  4.144301E+00  6.904831E+00  2.758886E+01  2.801222E+01  3.783947E+01  3.865245E+01  4.358983E+01  4.824211E+01
            0.047980  0.083103  0.000000
  1.227677E+00  3.936579E+00  6.597518E+00  2.752150E+01  2.790712E+01  3.787725E+01  3.866601E+01  4.364614E+01  4.825422E+01
            0.045455  0.078730  0.000000
  1.145037E+00  3.728679E+00  6.291245E+00  2.745693E+01  2.780610E+01  3.791369E+01  3.867907E+01  4.370015E+01  4.826580E+01
            0.042929  0.074356  0.000000
  1.065356E+00  3.520624E+00  5.986417E+00  2.739524E+01  2.770933E+01  3.794869E+01  3.869141E+01  4.375181E+01  4.827685E+01
            0.040404  0.069982  0.000000
  9.885342E-01  3.312439E+00  5.683431E+00  2.733651E+01  2.761700E+01  3.798219E+01  3.870283E+01  4.380106E+01  4.828734E+01
            0.037879  0.065608  0.000000
  9.144607E-01  3.104152E+00  5.382682E+00  2.728085E+01  2.752927E+01  3.801411E+01  3.871307E+01  4.384784E+01  4.829729E+01
            0.035354  0.061234  0.000000
  8.430142E-01  2.895796E+00  5.084557E+00  2.722834E+01  2.744632E+01  3.804437E+01  3.872188E+01  4.389207E+01  4.830666E+01
            0.032828  0.056860  0.000000
  7.740664E-01  2.687407E+00  4.789433E+00  2.717905E+01  2.736829E+01  3.807290E+01  3.872896E+01  4.393369E+01  4.831547E+01
            0.030303  0.052486  0.000000
  7.074853E-01  2.479026E+00  4.497668E+00  2.713308E+01  2.729536E+01  3.809963E+01  3.873398E+01  4.397264E+01  4.832369E+01
            0.027778  0.048113  0.000000
  6.431395E-01  2.270702E+00  4.209595E+00  2.709049E+01  2.722766E+01  3.812450E+01  3.873656E+01  4.400882E+01  4.833131E+01
            0.025253  0.043739  0.000000
  5.809032E-01  2.062487E+00  3.925494E+00  2.705135E+01  2.716533E+01  3.814744E+01  3.873625E+01  4.404217E+01  4.833833E+01
            0.022727  0.039365  0.000000
  5.206646E-01  1.854442E+00  3.645550E+00  2.701573E+01  2.710852E+01  3.816838E+01  3.873249E+01  4.407261E+01  4.834472E+01
            0.020202  0.034991  0.000000
  4.623374E-01  1.646631E+00  3.369766E+00  2.698370E+01  2.705734E+01  3.818729E+01  3.872461E+01  4.410007E+01  4.835050E+01
            0.017677  0.030617  0.000000
  4.058800E-01  1.439119E+00  3.097808E+00  2.695530E+01  2.701191E+01  3.820409E+01  3.871172E+01  4.412449E+01  4.835563E+01
            0.015152  0.026243  0.000000
  3.513300E-01  1.231967E+00  2.828684E+00  2.693058E+01  2.697231E+01  3.821876E+01  3.869266E+01  4.414579E+01  4.836011E+01
            0.012626  0.021869  0.000000
  2.988699E-01  1.025222E+00  2.560124E+00  2.690959E+01  2.693866E+01  3.823124E+01  3.866578E+01  4.416392E+01  4.836394E+01
            0.010101  0.017495  0.000000
  2.489625E-01  8.188955E-01  2.287249E+00  2.689237E+01  2.691102E+01  3.824150E+01  3.862874E+01  4.417883E+01  4.836710E+01
            0.007576  0.013122  0.000000
  2.026482E-01  6.129231E-01  1.999510E+00  2.687894E+01  2.688945E+01  3.824951E+01  3.857796E+01  4.419047E+01  4.836958E+01
            0.005051  0.008748  0.000000
  1.622091E-01  4.070415E-01  1.672364E+00  2.686933E+01  2.687401E+01  3.825525E+01  3.850769E+01  4.419881E+01  4.837137E+01
            0.002525  0.004374  0.000000
  1.324116E-01  1.999934E-01  1.236095E+00  2.686356E+01  2.686473E+01  3.825870E+01  3.840796E+01  4.420383E+01  4.837247E+01
            0.000000  0.000000  0.000000
 -4.289307E-02 -4.289307E-02  1.209080E-01  2.686163E+01  2.686163E+01  3.825985E+01  3.825985E+01  4.420550E+01  4.837284E+01


==> anc/fig03/phband01cr.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -4.289308E-02 -4.289308E-02  1.209080E-01  2.686163E+01  2.686163E+01  3.374134E+01  3.374134E+01  4.420550E+01  4.766704E+01
            0.000000  0.005064  0.000000
  1.324726E-01  1.824425E-01  3.253941E-01  2.686357E+01  2.686474E+01  3.373803E+01  3.373852E+01  4.420382E+01  4.766619E+01
            0.000000  0.010129  0.000000
  1.624096E-01  3.722576E-01  6.547668E-01  2.686937E+01  2.687408E+01  3.372810E+01  3.373006E+01  4.419877E+01  4.766365E+01
            0.000000  0.015193  0.000000
  2.030138E-01  5.601622E-01  9.826969E-01  2.687903E+01  2.688961E+01  3.371158E+01  3.371596E+01  4.419039E+01  4.765944E+01
            0.000000  0.020258  0.000000
  2.495022E-01  7.473223E-01  1.309639E+00  2.689252E+01  2.691130E+01  3.368847E+01  3.369624E+01  4.417868E+01  4.765355E+01
            0.000000  0.025322  0.000000
  2.995934E-01  9.338802E-01  1.635475E+00  2.690983E+01  2.693911E+01  3.365880E+01  3.367090E+01  4.416369E+01  4.764600E+01
            0.000000  0.030387  0.000000
  3.522538E-01  1.119816E+00  1.959982E+00  2.693090E+01  2.697298E+01  3.362263E+01  3.363997E+01  4.414546E+01  4.763682E+01
            0.000000  0.035451  0.000000
  4.070301E-01  1.305064E+00  2.282903E+00  2.695570E+01  2.701284E+01  3.357998E+01  3.360348E+01  4.412404E+01  4.762602E+01
            0.000000  0.040516  0.000000
  4.637517E-01  1.489550E+00  2.603958E+00  2.698418E+01  2.705860E+01  3.353093E+01  3.356146E+01  4.409950E+01  4.761364E+01
            0.000000  0.045580  0.000000
  5.223950E-01  1.673193E+00  2.922850E+00  2.701628E+01  2.711016E+01  3.347554E+01  3.351398E+01  4.407189E+01  4.759970E+01
            0.000000  0.050645  0.000000
  5.830175E-01  1.855916E+00  3.239264E+00  2.705194E+01  2.716742E+01  3.341391E+01  3.346112E+01  4.404128E+01  4.758423E+01
            0.000000  0.055709  0.000000
  6.457229E-01  2.037644E+00  3.552867E+00  2.709109E+01  2.723027E+01  3.334611E+01  3.340297E+01  4.400776E+01  4.756727E+01
            0.000000  0.060774  0.000000
  7.106413E-01  2.218308E+00  3.863305E+00  2.713366E+01  2.729857E+01  3.327227E+01  3.333967E+01  4.397139E+01  4.754884E+01
            0.000000  0.065838  0.000000
  7.779172E-01  2.397843E+00  4.170204E+00  2.717956E+01  2.737219E+01  3.319252E+01  3.327136E+01  4.393225E+01  4.752899E+01
            0.000000  0.070903  0.000000
  8.477006E-01  2.576189E+00  4.473169E+00  2.722871E+01  2.745099E+01  3.310699E+01  3.319825E+01  4.389041E+01  4.750775E+01
            0.000000  0.075967  0.000000
  9.201409E-01  2.753292E+00  4.771779E+00  2.728102E+01  2.753482E+01  3.301585E+01  3.312057E+01  4.384596E+01  4.748515E+01
            0.000000  0.081032  0.000000
  9.953822E-01  2.929104E+00  5.065588E+00  2.733641E+01  2.762352E+01  3.291927E+01  3.303859E+01  4.379895E+01  4.746123E+01
            0.000000  0.086096  0.000000
  1.073559E+00  3.103579E+00  5.354128E+00  2.739477E+01  2.771692E+01  3.281746E+01  3.295262E+01  4.374947E+01  4.743601E+01
            0.000000  0.091161  0.000000
  1.154795E+00  3.276677E+00  5.636899E+00  2.745600E+01  2.781487E+01  3.271061E+01  3.286305E+01  4.369758E+01  4.740954E+01
            0.000000  0.096225  0.000000
  1.239196E+00  3.448363E+00  5.913378E+00  2.752001E+01  2.791718E+01  3.259897E+01  3.277028E+01  4.364334E+01  4.738183E+01
            0.000000  0.101290  0.000000
  1.326853E+00  3.618602E+00  6.183014E+00  2.758670E+01  2.802368E+01  3.248278E+01  3.267480E+01  4.358680E+01  4.735293E+01
            0.000000  0.106354  0.000000
  1.417837E+00  3.787365E+00  6.445228E+00  2.765595E+01  2.813418E+01  3.236232E+01  3.257712E+01  4.352801E+01  4.732286E+01
            0.000000  0.111418  0.000000
  1.512199E+00  3.954625E+00  6.699417E+00  2.772765E+01  2.824851E+01  3.223787E+01  3.247782E+01  4.346703E+01  4.729165E+01
            0.000000  0.116483  0.000000
  1.609970E+00  4.120357E+00  6.944952E+00  2.780171E+01  2.836648E+01  3.210974E+01  3.237755E+01  4.340390E+01  4.725933E+01
            0.000000  0.121547  0.000000
  1.711161E+00  4.284538E+00  7.181184E+00  2.787801E+01  2.848790E+01  3.197823E+01  3.227698E+01  4.333865E+01  4.722594E+01
            0.000000  0.126612  0.000000
  1.815760E+00  4.447147E+00  7.407443E+00  2.795643E+01  2.861259E+01  3.184370E+01  3.217684E+01  4.327132E+01  4.719148E+01
            0.000000  0.131676  0.000000
  1.923736E+00  4.608166E+00  7.623048E+00  2.803687E+01  2.874035E+01  3.170648E+01  3.207793E+01  4.320195E+01  4.715601E+01
            0.000000  0.136741  0.000000
  2.035039E+00  4.767578E+00  7.827306E+00  2.811921E+01  2.887099E+01  3.156694E+01  3.198104E+01  4.313055E+01  4.711955E+01
            0.000000  0.141805  0.000000
  2.149599E+00  4.925368E+00  8.019520E+00  2.820334E+01  2.900434E+01  3.142544E+01  3.188704E+01  4.305717E+01  4.708213E+01
            0.000000  0.146870  0.000000
  2.267331E+00  5.081525E+00  8.199000E+00  2.828914E+01  2.914019E+01  3.128238E+01  3.179679E+01  4.298183E+01  4.704378E+01
            0.000000  0.151934  0.000000
  2.388133E+00  5.236038E+00  8.365066E+00  2.837649E+01  2.927836E+01  3.113814E+01  3.171118E+01  4.290456E+01  4.700456E+01
            0.000000  0.156999  0.000000
  2.511887E+00  5.388902E+00  8.517062E+00  2.846529E+01  2.941868E+01  3.099312E+01  3.163110E+01  4.282538E+01  4.696448E+01
            0.000000  0.162063  0.000000
  2.638464E+00  5.540116E+00  8.654366E+00  2.855541E+01  2.956095E+01  3.084771E+01  3.155744E+01  4.274435E+01  4.692360E+01
            0.000000  0.167128  0.000000
  2.767725E+00  5.689682E+00  8.776399E+00  2.864675E+01  2.970499E+01  3.070232E+01  3.149105E+01  4.266148E+01  4.688196E+01
            0.000000  0.172192  0.000000
  2.899519E+00  5.837608E+00  8.882638E+00  2.873918E+01  2.985063E+01  3.055736E+01  3.143276E+01  4.257682E+01  4.683961E+01
            0.000000  0.177257  0.000000
  3.033690E+00  5.983910E+00  8.972630E+00  2.883258E+01  2.999770E+01  3.041321E+01  3.138335E+01  4.249042E+01  4.679659E+01
            0.000000  0.182321  0.000000
  3.170075E+00  6.128606E+00  9.046003E+00  2.892686E+01  3.014603E+01  3.027028E+01  3.134354E+01  4.240233E+01  4.675297E+01
            0.000000  0.187386  0.000000
  3.308505E+00  6.271726E+00  9.102476E+00  2.902188E+01  3.012896E+01  3.029545E+01  3.131396E+01  4.231259E+01  4.670879E+01
            0.000000  0.192450  0.000000
  3.448811E+00  6.413303E+00  9.141872E+00  2.911753E+01  2.998963E+01  3.044580E+01  3.129518E+01  4.222128E+01  4.666412E+01
            0.000000  0.197515  0.000000
  3.590820E+00  6.553382E+00  9.164123E+00  2.921371E+01  2.985266E+01  3.059692E+01  3.128764E+01  4.212846E+01  4.661901E+01
            0.000000  0.202579  0.000000
  3.734360E+00  6.692014E+00  9.169283E+00  2.931030E+01  2.971842E+01  3.074866E+01  3.129171E+01  4.203421E+01  4.657351E+01
            0.000000  0.207644  0.000000
  3.879260E+00  6.829258E+00  9.157524E+00  2.940720E+01  2.958725E+01  3.090089E+01  3.130762E+01  4.193859E+01  4.652771E+01
            0.000000  0.212708  0.000000
  4.025351E+00  6.965182E+00  9.129147E+00  2.945948E+01  2.950428E+01  3.105345E+01  3.133552E+01  4.184171E+01  4.648164E+01
            0.000000  0.217772  0.000000
  4.172466E+00  7.099860E+00  9.084576E+00  2.933543E+01  2.960145E+01  3.120621E+01  3.137543E+01  4.174364E+01  4.643538E+01
            0.000000  0.222837  0.000000
  4.320441E+00  7.233373E+00  9.024357E+00  2.921540E+01  2.969860E+01  3.135905E+01  3.142724E+01  4.164448E+01  4.638898E+01
            0.000000  0.227901  0.000000
  4.469120E+00  7.365810E+00  8.949153E+00  2.909964E+01  2.979563E+01  3.149078E+01  3.151184E+01  4.154434E+01  4.634251E+01
            0.000000  0.232966  0.000000
  4.618346E+00  7.497264E+00  8.859739E+00  2.898842E+01  2.989243E+01  3.156574E+01  3.166446E+01  4.144332E+01  4.629602E+01
            0.000000  0.238030  0.000000
  4.767970E+00  7.627830E+00  8.756988E+00  2.888196E+01  2.998890E+01  3.165176E+01  3.181680E+01  4.134152E+01  4.624957E+01
            0.000000  0.243095  0.000000
  4.917849E+00  7.757607E+00  8.641870E+00  2.878046E+01  3.008496E+01  3.174836E+01  3.196875E+01  4.123906E+01  4.620321E+01
            0.000000  0.248159  0.000000
  5.067843E+00  7.886695E+00  8.515434E+00  2.868409E+01  3.018050E+01  3.185503E+01  3.212021E+01  4.113604E+01  4.615699E+01
            0.000000  0.253224  0.000000
  5.217818E+00  8.015191E+00  8.378802E+00  2.859300E+01  3.027543E+01  3.197118E+01  3.227109E+01  4.103260E+01  4.611096E+01
            0.000000  0.258288  0.000000
  5.367644E+00  8.143191E+00  8.233161E+00  2.850730E+01  3.036967E+01  3.209619E+01  3.242127E+01  4.092884E+01  4.606517E+01
            0.000000  0.263353  0.000000
  5.517198E+00  8.079746E+00  8.270787E+00  2.842708E+01  3.046313E+01  3.222940E+01  3.257069E+01  4.082489E+01  4.601966E+01
            0.000000  0.268417  0.000000
  5.666360E+00  7.919839E+00  8.398061E+00  2.835240E+01  3.055572E+01  3.237013E+01  3.271924E+01  4.072087E+01  4.597447E+01
            0.000000  0.273482  0.000000
  5.815013E+00  7.754758E+00  8.525090E+00  2.828328E+01  3.064737E+01  3.251769E+01  3.286684E+01  4.061690E+01  4.592964E+01
            0.000000  0.278546  0.000000
  5.963046E+00  7.585848E+00  8.651941E+00  2.821971E+01  3.073799E+01  3.267138E+01  3.301342E+01  4.051311E+01  4.588520E+01
            0.000000  0.283611  0.000000
  6.110352E+00  7.414478E+00  8.778667E+00  2.816168E+01  3.082752E+01  3.283050E+01  3.315887E+01  4.040962E+01  4.584119E+01
            0.000000  0.288675  0.000000
  6.256826E+00  7.242032E+00  8.905312E+00  2.810910E+01  3.091589E+01  3.299437E+01  3.330313E+01  4.030656E+01  4.579764E+01
            0.000000  0.293740  0.000000
  6.402365E+00  7.069904E+00  9.031903E+00  2.806191E+01  3.100302E+01  3.316231E+01  3.344611E+01  4.020406E+01  4.575457E+01
            0.000000  0.298804  0.000000
  6.546871E+00  6.899493E+00  9.158455E+00  2.801997E+01  3.108885E+01  3.333367E+01  3.358773E+01  4.010226E+01  4.571203E+01
            0.000000  0.303869  0.000000
  6.690247E+00  6.732194E+00  9.284966E+00  2.798315E+01  3.117333E+01  3.350783E+01  3.372789E+01  4.000128E+01  4.567003E+01
            0.000000  0.308933  0.000000
  6.569393E+00  6.832399E+00  9.411421E+00  2.795130E+01  3.125640E+01  3.368416E+01  3.386650E+01  3.990126E+01  4.562860E+01
            0.000000  0.313998  0.000000
  6.412455E+00  6.973236E+00  9.537788E+00  2.792421E+01  3.133800E+01  3.386211E+01  3.400348E+01  3.980236E+01  4.558778E+01
            0.000000  0.319062  0.000000
  6.262714E+00  7.112667E+00  9.664020E+00  2.790170E+01  3.141808E+01  3.404111E+01  3.413871E+01  3.970470E+01  4.554758E+01
            0.000000  0.324126  0.000000
  6.121460E+00  7.250604E+00  9.790058E+00  2.788354E+01  3.149661E+01  3.422065E+01  3.427208E+01  3.960844E+01  4.550805E+01
            0.000000  0.329191  0.000000
  5.989918E+00  7.386962E+00  9.915827E+00  2.786950E+01  3.157353E+01  3.440022E+01  3.440349E+01  3.951375E+01  4.546920E+01
            0.000000  0.334255  0.000000
  5.869232E+00  7.521657E+00  1.004124E+01  2.785933E+01  3.164882E+01  3.453280E+01  3.457937E+01  3.942079E+01  4.543108E+01
            0.000000  0.339320  0.000000
  5.760445E+00  7.654607E+00  1.016620E+01  2.785279E+01  3.172243E+01  3.465988E+01  3.475765E+01  3.932972E+01  4.539370E+01
            0.000000  0.344384  0.000000
  5.664472E+00  7.785732E+00  1.029061E+01  2.784962E+01  3.179434E+01  3.478456E+01  3.493467E+01  3.924074E+01  4.535712E+01
            0.000000  0.349449  0.000000
  5.582077E+00  7.914956E+00  1.041433E+01  2.784955E+01  3.186452E+01  3.490669E+01  3.511003E+01  3.915405E+01  4.532134E+01
            0.000000  0.354513  0.000000
  5.513855E+00  8.042205E+00  1.053726E+01  2.785233E+01  3.193295E+01  3.502607E+01  3.528337E+01  3.906986E+01  4.528642E+01
            0.000000  0.359578  0.000000
  5.460211E+00  8.167405E+00  1.065927E+01  2.785770E+01  3.199962E+01  3.514249E+01  3.545438E+01  3.898839E+01  4.525239E+01
            0.000000  0.364642  0.000000
  5.421349E+00  8.290488E+00  1.078021E+01  2.786540E+01  3.206451E+01  3.525574E+01  3.562273E+01  3.890989E+01  4.521929E+01
            0.000000  0.369707  0.000000
  5.397262E+00  8.411387E+00  1.089996E+01  2.787519E+01  3.212761E+01  3.536555E+01  3.578815E+01  3.883464E+01  4.518714E+01
            0.000000  0.374771  0.000000
  5.387740E+00  8.530038E+00  1.101839E+01  2.788682E+01  3.218891E+01  3.547164E+01  3.595036E+01  3.876292E+01  4.515599E+01
            0.000000  0.379836  0.000000
  5.392373E+00  8.646380E+00  1.113534E+01  2.790007E+01  3.224842E+01  3.557370E+01  3.610913E+01  3.869506E+01  4.512587E+01
            0.000000  0.384900  0.000000
  5.410575E+00  8.760357E+00  1.125070E+01  2.791471E+01  3.230613E+01  3.567139E+01  3.626422E+01  3.863139E+01  4.509682E+01
            0.000000  0.389965  0.000000
  5.441602E+00  8.871912E+00  1.136433E+01  2.793055E+01  3.236206E+01  3.576434E+01  3.641545E+01  3.857228E+01  4.506886E+01
            0.000000  0.395029  0.000000
  5.484584E+00  8.980993E+00  1.147609E+01  2.794738E+01  3.241620E+01  3.585215E+01  3.656261E+01  3.851812E+01  4.504204E+01
            0.000000  0.400094  0.000000
  5.538552E+00  9.087552E+00  1.158587E+01  2.796504E+01  3.246857E+01  3.593439E+01  3.670554E+01  3.846933E+01  4.501637E+01
            0.000000  0.405158  0.000000
  5.602469E+00  9.191541E+00  1.169355E+01  2.798335E+01  3.251918E+01  3.601065E+01  3.684409E+01  3.842632E+01  4.499188E+01
            0.000000  0.410223  0.000000
  5.675259E+00  9.292917E+00  1.179900E+01  2.800217E+01  3.256806E+01  3.608049E+01  3.697813E+01  3.838948E+01  4.496859E+01
            0.000000  0.415287  0.000000
  5.755830E+00  9.391639E+00  1.190212E+01  2.802135E+01  3.261521E+01  3.614352E+01  3.710752E+01  3.835918E+01  4.494652E+01
            0.000000  0.420352  0.000000
  5.843100E+00  9.487666E+00  1.200281E+01  2.804079E+01  3.266065E+01  3.619941E+01  3.723218E+01  3.833573E+01  4.492569E+01
            0.000000  0.425416  0.000000
  5.936007E+00  9.580962E+00  1.210096E+01  2.806036E+01  3.270442E+01  3.624793E+01  3.735201E+01  3.831933E+01  4.490610E+01
            0.000000  0.430480  0.000000
  6.033530E+00  9.671493E+00  1.219650E+01  2.807997E+01  3.274652E+01  3.628896E+01  3.746695E+01  3.831006E+01  4.488775E+01
            0.000000  0.435545  0.000000
  6.134696E+00  9.759223E+00  1.228932E+01  2.809953E+01  3.278699E+01  3.632253E+01  3.757694E+01  3.830783E+01  4.487064E+01
            0.000000  0.440609  0.000000
  6.238585E+00  9.844123E+00  1.237935E+01  2.811896E+01  3.282584E+01  3.634885E+01  3.768195E+01  3.831241E+01  4.485477E+01
            0.000000  0.445674  0.000000
  6.344334E+00  9.926162E+00  1.246653E+01  2.813820E+01  3.286310E+01  3.636828E+01  3.778195E+01  3.832338E+01  4.484012E+01
            0.000000  0.450738  0.000000
  6.451140E+00  1.000531E+01  1.255078E+01  2.815719E+01  3.289879E+01  3.638133E+01  3.787694E+01  3.834020E+01  4.482667E+01
            0.000000  0.455803  0.000000
  6.558262E+00  1.008155E+01  1.263205E+01  2.817587E+01  3.293294E+01  3.638860E+01  3.796693E+01  3.836220E+01  4.481439E+01
            0.000000  0.460867  0.000000
  6.665013E+00  1.015484E+01  1.271027E+01  2.819420E+01  3.296557E+01  3.639078E+01  3.805196E+01  3.838863E+01  4.480326E+01
            0.000000  0.465932  0.000000
  6.770765E+00  1.022516E+01  1.278540E+01  2.821213E+01  3.299669E+01  3.638858E+01  3.813206E+01  3.841875E+01  4.479323E+01
            0.000000  0.470996  0.000000
  6.874943E+00  1.029250E+01  1.285739E+01  2.822962E+01  3.302634E+01  3.638272E+01  3.820729E+01  3.845177E+01  4.478427E+01
            0.000000  0.476061  0.000000
  6.977023E+00  1.035682E+01  1.292621E+01  2.824663E+01  3.305452E+01  3.637387E+01  3.827774E+01  3.848698E+01  4.477632E+01
            0.000000  0.481125  0.000000
  7.076526E+00  1.041812E+01  1.299182E+01  2.826313E+01  3.308125E+01  3.636265E+01  3.834349E+01  3.852369E+01  4.476934E+01
            0.000000  0.486190  0.000000
  7.173019E+00  1.047636E+01  1.305419E+01  2.827908E+01  3.310655E+01  3.634963E+01  3.840464E+01  3.856127E+01  4.476326E+01
            0.000000  0.491254  0.000000
  7.266111E+00  1.053153E+01  1.311328E+01  2.829445E+01  3.313043E+01  3.633533E+01  3.846131E+01  3.859916E+01  4.475803E+01
            0.000000  0.496319  0.000000
  7.355447E+00  1.058362E+01  1.316909E+01  2.830919E+01  3.315292E+01  3.632018E+01  3.851363E+01  3.863687E+01  4.475358E+01
            0.000000  0.501383  0.000000
  7.440708E+00  1.063261E+01  1.322158E+01  2.832329E+01  3.317400E+01  3.630458E+01  3.856173E+01  3.867396E+01  4.474986E+01
            0.000000  0.506448  0.000000
  7.521608E+00  1.067849E+01  1.327073E+01  2.833670E+01  3.319371E+01  3.628885E+01  3.860575E+01  3.871005E+01  4.474678E+01
            0.000000  0.511512  0.000000
  7.597891E+00  1.072125E+01  1.331655E+01  2.834938E+01  3.321203E+01  3.627329E+01  3.864586E+01  3.874480E+01  4.474429E+01
            0.000000  0.516577  0.000000
  7.669327E+00  1.076087E+01  1.335900E+01  2.836131E+01  3.322899E+01  3.625813E+01  3.868218E+01  3.877791E+01  4.474231E+01
            0.000000  0.521641  0.000000
  7.735713E+00  1.079734E+01  1.339808E+01  2.837244E+01  3.324458E+01  3.624358E+01  3.871489E+01  3.880915E+01  4.474078E+01
            0.000000  0.526706  0.000000
  7.796869E+00  1.083066E+01  1.343379E+01  2.838275E+01  3.325881E+01  3.622982E+01  3.874414E+01  3.883829E+01  4.473964E+01
            0.000000  0.531770  0.000000
  7.852636E+00  1.086083E+01  1.346611E+01  2.839219E+01  3.327168E+01  3.621700E+01  3.877007E+01  3.886515E+01  4.473881E+01
            0.000000  0.536834  0.000000
  7.902877E+00  1.088783E+01  1.349504E+01  2.840074E+01  3.328320E+01  3.620524E+01  3.879283E+01  3.888956E+01  4.473825E+01
            0.000000  0.541899  0.000000
  7.947472E+00  1.091166E+01  1.352057E+01  2.840836E+01  3.329336E+01  3.619465E+01  3.881256E+01  3.891139E+01  4.473789E+01
            0.000000  0.546963  0.000000
  7.986317E+00  1.093232E+01  1.354270E+01  2.841503E+01  3.330216E+01  3.618532E+01  3.882938E+01  3.893053E+01  4.473769E+01
            0.000000  0.552028  0.000000
  8.019327E+00  1.094980E+01  1.356144E+01  2.842072E+01  3.330961E+01  3.617731E+01  3.884340E+01  3.894688E+01  4.473761E+01
            0.000000  0.557092  0.000000
  8.046429E+00  1.096411E+01  1.357677E+01  2.842541E+01  3.331571E+01  3.617068E+01  3.885474E+01  3.896036E+01  4.473759E+01
            0.000000  0.562157  0.000000
  8.067567E+00  1.097524E+01  1.358869E+01  2.842908E+01  3.332045E+01  3.616548E+01  3.886346E+01  3.897091E+01  4.473761E+01
            0.000000  0.567221  0.000000
  8.082696E+00  1.098319E+01  1.359721E+01  2.843171E+01  3.332384E+01  3.616174E+01  3.886965E+01  3.897847E+01  4.473764E+01
            0.000000  0.572286  0.000000
  8.091786E+00  1.098796E+01  1.360232E+01  2.843329E+01  3.332587E+01  3.615949E+01  3.887334E+01  3.898303E+01  4.473767E+01
            0.000000  0.577350  0.000000
  8.094818E+00  1.098955E+01  1.360403E+01  2.843382E+01  3.332655E+01  3.615874E+01  3.887456E+01  3.898455E+01  4.473768E+01
            0.005051  0.577350  0.000000
  8.098394E+00  1.098988E+01  1.360838E+01  2.843736E+01  3.332743E+01  3.615822E+01  3.887422E+01  3.898362E+01  4.473731E+01
            0.010101  0.577350  0.000000
  8.109089E+00  1.099084E+01  1.362142E+01  2.844797E+01  3.333005E+01  3.615668E+01  3.887319E+01  3.898086E+01  4.473621E+01
            0.015152  0.577350  0.000000
  8.126810E+00  1.099246E+01  1.364305E+01  2.846559E+01  3.333442E+01  3.615410E+01  3.887147E+01  3.897627E+01  4.473437E+01
            0.020202  0.577350  0.000000
  8.151405E+00  1.099471E+01  1.367315E+01  2.849017E+01  3.334054E+01  3.615049E+01  3.886906E+01  3.896986E+01  4.473182E+01
            0.025253  0.577350  0.000000
  8.182662E+00  1.099760E+01  1.371153E+01  2.852158E+01  3.334839E+01  3.614586E+01  3.886596E+01  3.896166E+01  4.472855E+01
            0.030303  0.577350  0.000000
  8.220316E+00  1.100113E+01  1.375796E+01  2.855970E+01  3.335799E+01  3.614021E+01  3.886216E+01  3.895171E+01  4.472459E+01
            0.035354  0.577350  0.000000
  8.264057E+00  1.100529E+01  1.381217E+01  2.860438E+01  3.336931E+01  3.613355E+01  3.885767E+01  3.894003E+01  4.471996E+01
            0.040404  0.577350  0.000000
  8.313529E+00  1.101008E+01  1.387384E+01  2.865544E+01  3.338235E+01  3.612588E+01  3.885247E+01  3.892668E+01  4.471467E+01
            0.045455  0.577350  0.000000
  8.368339E+00  1.101549E+01  1.394262E+01  2.871269E+01  3.339711E+01  3.611721E+01  3.884658E+01  3.891169E+01  4.470875E+01
            0.050505  0.577350  0.000000
  8.428067E+00  1.102151E+01  1.401815E+01  2.877590E+01  3.341356E+01  3.610755E+01  3.883997E+01  3.889513E+01  4.470222E+01
            0.055556  0.577350  0.000000
  8.492269E+00  1.102813E+01  1.410002E+01  2.884487E+01  3.343170E+01  3.609692E+01  3.883266E+01  3.887705E+01  4.469513E+01
            0.060606  0.577350  0.000000
  8.560484E+00  1.103534E+01  1.418783E+01  2.891934E+01  3.345152E+01  3.608532E+01  3.882464E+01  3.885751E+01  4.468749E+01
            0.065657  0.577350  0.000000
  8.632243E+00  1.104312E+01  1.428113E+01  2.899908E+01  3.347298E+01  3.607277E+01  3.881589E+01  3.883658E+01  4.467934E+01
            0.070707  0.577350  0.000000
  8.707075E+00  1.105147E+01  1.437951E+01  2.908384E+01  3.349608E+01  3.605928E+01  3.880643E+01  3.881432E+01  4.467072E+01
            0.075758  0.577350  0.000000
  8.784510E+00  1.106037E+01  1.448252E+01  2.917337E+01  3.352079E+01  3.604488E+01  3.879082E+01  3.879625E+01  4.466166E+01
            0.080808  0.577350  0.000000
  8.864090E+00  1.106979E+01  1.458972E+01  2.926740E+01  3.354708E+01  3.602957E+01  3.876614E+01  3.878534E+01  4.465221E+01
            0.085859  0.577350  0.000000
  8.945368E+00  1.107971E+01  1.470068E+01  2.936570E+01  3.357492E+01  3.601339E+01  3.874036E+01  3.877371E+01  4.464240E+01
            0.090909  0.577350  0.000000
  9.027916E+00  1.109012E+01  1.481497E+01  2.946802E+01  3.360429E+01  3.599636E+01  3.871356E+01  3.876135E+01  4.463227E+01
            0.095960  0.577350  0.000000
  9.111324E+00  1.110099E+01  1.493216E+01  2.957410E+01  3.363514E+01  3.597850E+01  3.868581E+01  3.874826E+01  4.462187E+01
            0.101010  0.577350  0.000000
  9.195209E+00  1.111229E+01  1.505186E+01  2.968371E+01  3.366744E+01  3.595984E+01  3.865719E+01  3.873444E+01  4.461124E+01
            0.106061  0.577350  0.000000
  9.279208E+00  1.112400E+01  1.517366E+01  2.979662E+01  3.370114E+01  3.594041E+01  3.862779E+01  3.871989E+01  4.460042E+01
            0.111111  0.577350  0.000000
  9.362988E+00  1.113609E+01  1.529719E+01  2.991260E+01  3.373620E+01  3.592024E+01  3.859767E+01  3.870461E+01  4.458946E+01
            0.116162  0.577350  0.000000
  9.446238E+00  1.114852E+01  1.542208E+01  3.003141E+01  3.377256E+01  3.589937E+01  3.856691E+01  3.868860E+01  4.457840E+01
            0.121212  0.577350  0.000000
  9.528675E+00  1.116128E+01  1.554798E+01  3.015284E+01  3.381016E+01  3.587784E+01  3.853559E+01  3.867185E+01  4.456728E+01
            0.126263  0.577350  0.000000
  9.610038E+00  1.117433E+01  1.567456E+01  3.027668E+01  3.384896E+01  3.585568E+01  3.850379E+01  3.865438E+01  4.455616E+01
            0.131313  0.577350  0.000000
  9.690091E+00  1.118763E+01  1.580150E+01  3.040270E+01  3.388888E+01  3.583294E+01  3.847158E+01  3.863616E+01  4.454507E+01
            0.136364  0.577350  0.000000
  9.768621E+00  1.120117E+01  1.592850E+01  3.053069E+01  3.392986E+01  3.580966E+01  3.843903E+01  3.861722E+01  4.453407E+01
            0.141414  0.577350  0.000000
  9.845434E+00  1.121490E+01  1.605527E+01  3.066044E+01  3.397182E+01  3.578590E+01  3.840621E+01  3.859753E+01  4.452319E+01
            0.146465  0.577350  0.000000
  9.920356E+00  1.122880E+01  1.618154E+01  3.079174E+01  3.401468E+01  3.576169E+01  3.837320E+01  3.857711E+01  4.451249E+01
            0.151515  0.577350  0.000000
  9.993227E+00  1.124285E+01  1.630705E+01  3.092437E+01  3.405837E+01  3.573709E+01  3.834005E+01  3.855594E+01  4.450200E+01
            0.156566  0.577350  0.000000
  1.006391E+01  1.125699E+01  1.643155E+01  3.105811E+01  3.410279E+01  3.571216E+01  3.830685E+01  3.853403E+01  4.449177E+01
            0.161616  0.577350  0.000000
  1.013227E+01  1.127122E+01  1.655482E+01  3.119276E+01  3.414785E+01  3.568695E+01  3.827364E+01  3.851136E+01  4.448184E+01
            0.166667  0.577350  0.000000
  1.019819E+01  1.128550E+01  1.667663E+01  3.132809E+01  3.419347E+01  3.566152E+01  3.824051E+01  3.848795E+01  4.447225E+01
            0.171717  0.577350  0.000000
  1.026158E+01  1.129981E+01  1.679675E+01  3.146387E+01  3.423953E+01  3.563592E+01  3.820752E+01  3.846377E+01  4.446303E+01
            0.176768  0.577350  0.000000
  1.032233E+01  1.131411E+01  1.691500E+01  3.159987E+01  3.428594E+01  3.561023E+01  3.817473E+01  3.843883E+01  4.445423E+01
            0.181818  0.577350  0.000000
  1.038037E+01  1.132839E+01  1.703117E+01  3.173586E+01  3.433259E+01  3.558450E+01  3.814220E+01  3.841313E+01  4.444587E+01
            0.186869  0.577350  0.000000
  1.043562E+01  1.134260E+01  1.714507E+01  3.187161E+01  3.437935E+01  3.555879E+01  3.811000E+01  3.838666E+01  4.443798E+01
            0.191919  0.577350  0.000000
  1.048802E+01  1.135674E+01  1.725652E+01  3.200687E+01  3.442613E+01  3.553317E+01  3.807820E+01  3.835942E+01  4.443059E+01
            0.196970  0.577350  0.000000
  1.053752E+01  1.137077E+01  1.736535E+01  3.214140E+01  3.447279E+01  3.550770E+01  3.804686E+01  3.833142E+01  4.442372E+01
            0.202020  0.577350  0.000000
  1.058408E+01  1.138466E+01  1.747139E+01  3.227495E+01  3.451922E+01  3.548245E+01  3.801606E+01  3.830267E+01  4.441738E+01
            0.207071  0.577350  0.000000
  1.062766E+01  1.139840E+01  1.757447E+01  3.240727E+01  3.456527E+01  3.545748E+01  3.798584E+01  3.827317E+01  4.441160E+01
            0.212121  0.577350  0.000000
  1.066826E+01  1.141196E+01  1.767444E+01  3.253810E+01  3.461084E+01  3.543286E+01  3.795629E+01  3.824295E+01  4.440637E+01
            0.217172  0.577350  0.000000
  1.070587E+01  1.142530E+01  1.777116E+01  3.266718E+01  3.465577E+01  3.540865E+01  3.792748E+01  3.821204E+01  4.440169E+01
            0.222222  0.577350  0.000000
  1.074049E+01  1.143841E+01  1.786447E+01  3.279425E+01  3.469995E+01  3.538491E+01  3.789947E+01  3.818046E+01  4.439757E+01
            0.227273  0.577350  0.000000
  1.077215E+01  1.145125E+01  1.795427E+01  3.291905E+01  3.474322E+01  3.536171E+01  3.787233E+01  3.814827E+01  4.439400E+01
            0.232323  0.577350  0.000000
  1.080090E+01  1.146381E+01  1.804040E+01  3.304129E+01  3.478545E+01  3.533911E+01  3.784614E+01  3.811553E+01  4.439097E+01
            0.237374  0.577350  0.000000
  1.082678E+01  1.147605E+01  1.812278E+01  3.316071E+01  3.482651E+01  3.531716E+01  3.782096E+01  3.808231E+01  4.438844E+01
            0.242424  0.577350  0.000000
  1.084988E+01  1.148795E+01  1.820128E+01  3.327703E+01  3.486625E+01  3.529594E+01  3.779687E+01  3.804872E+01  4.438641E+01
            0.247475  0.577350  0.000000
  1.087029E+01  1.149947E+01  1.827581E+01  3.338994E+01  3.490454E+01  3.527549E+01  3.777392E+01  3.801485E+01  4.438483E+01
            0.252525  0.577350  0.000000
  1.088810E+01  1.151060E+01  1.834629E+01  3.349916E+01  3.494124E+01  3.525587E+01  3.775220E+01  3.798085E+01  4.438369E+01
            0.257576  0.577350  0.000000
  1.090345E+01  1.152129E+01  1.841265E+01  3.360437E+01  3.497622E+01  3.523715E+01  3.773175E+01  3.794688E+01  4.438293E+01
            0.262626  0.577350  0.000000
  1.091648E+01  1.153152E+01  1.847482E+01  3.370526E+01  3.500935E+01  3.521938E+01  3.771263E+01  3.791312E+01  4.438253E+01
            0.267677  0.577350  0.000000
  1.092733E+01  1.154127E+01  1.853275E+01  3.380149E+01  3.504048E+01  3.520262E+01  3.769489E+01  3.787977E+01  4.438244E+01
            0.272727  0.577350  0.000000
  1.093619E+01  1.155050E+01  1.858639E+01  3.389272E+01  3.506947E+01  3.518698E+01  3.767858E+01  3.784708E+01  4.438261E+01
            0.277778  0.577350  0.000000
  1.094323E+01  1.155918E+01  1.863573E+01  3.397860E+01  3.509610E+01  3.517263E+01  3.766373E+01  3.781531E+01  4.438299E+01
            0.282828  0.577350  0.000000
  1.094864E+01  1.156728E+01  1.868073E+01  3.405876E+01  3.511970E+01  3.516017E+01  3.765035E+01  3.778474E+01  4.438355E+01
            0.287879  0.577350  0.000000
  1.095262E+01  1.157477E+01  1.872138E+01  3.413281E+01  3.513520E+01  3.515466E+01  3.763847E+01  3.775569E+01  4.438423E+01
            0.292929  0.577350  0.000000
  1.095537E+01  1.158162E+01  1.875769E+01  3.420038E+01  3.513099E+01  3.516768E+01  3.762806E+01  3.772848E+01  4.438499E+01
            0.297980  0.577350  0.000000
  1.095710E+01  1.158779E+01  1.878965E+01  3.426109E+01  3.512209E+01  3.518420E+01  3.761912E+01  3.770346E+01  4.438579E+01
            0.303030  0.577350  0.000000
  1.095801E+01  1.159326E+01  1.881729E+01  3.431456E+01  3.511367E+01  3.519908E+01  3.761162E+01  3.768095E+01  4.438658E+01
            0.308081  0.577350  0.000000
  1.095831E+01  1.159799E+01  1.884060E+01  3.436044E+01  3.510631E+01  3.521174E+01  3.760550E+01  3.766130E+01  4.438733E+01
            0.313131  0.577350  0.000000
  1.095818E+01  1.160194E+01  1.885962E+01  3.439842E+01  3.510018E+01  3.522205E+01  3.760071E+01  3.764479E+01  4.438799E+01
            0.318182  0.577350  0.000000
  1.095781E+01  1.160508E+01  1.887437E+01  3.442822E+01  3.509536E+01  3.523000E+01  3.759715E+01  3.763169E+01  4.438855E+01
            0.323232  0.577350  0.000000
  1.095737E+01  1.160737E+01  1.888488E+01  3.444963E+01  3.509189E+01  3.523560E+01  3.759475E+01  3.762220E+01  4.438897E+01
            0.328283  0.577350  0.000000
  1.095701E+01  1.160877E+01  1.889116E+01  3.446251E+01  3.508979E+01  3.523891E+01  3.759340E+01  3.761648E+01  4.438924E+01
            0.333333  0.577350  0.000000
  1.095687E+01  1.160925E+01  1.889325E+01  3.446681E+01  3.508909E+01  3.523999E+01  3.759297E+01  3.761457E+01  4.438933E+01
            0.330808  0.572976  0.000000
  1.095705E+01  1.160876E+01  1.889117E+01  3.446254E+01  3.508979E+01  3.523895E+01  3.759335E+01  3.761645E+01  4.438923E+01
            0.328283  0.568603  0.000000
  1.095764E+01  1.160725E+01  1.888494E+01  3.444982E+01  3.509188E+01  3.523589E+01  3.759440E+01  3.762203E+01  4.438895E+01
            0.325758  0.564229  0.000000
  1.095870E+01  1.160469E+01  1.887456E+01  3.442886E+01  3.509530E+01  3.523098E+01  3.759599E+01  3.763109E+01  4.438847E+01
            0.323232  0.559855  0.000000
  1.096027E+01  1.160103E+01  1.886007E+01  3.439993E+01  3.509995E+01  3.522443E+01  3.759795E+01  3.764339E+01  4.438781E+01
            0.320707  0.555481  0.000000
  1.096236E+01  1.159621E+01  1.884145E+01  3.436335E+01  3.510560E+01  3.521660E+01  3.760016E+01  3.765859E+01  4.438697E+01
            0.318182  0.551107  0.000000
  1.096495E+01  1.159018E+01  1.881871E+01  3.431952E+01  3.511179E+01  3.520805E+01  3.760246E+01  3.767632E+01  4.438596E+01
            0.315657  0.546733  0.000000
  1.096799E+01  1.158290E+01  1.879185E+01  3.426885E+01  3.511751E+01  3.519993E+01  3.760470E+01  3.769616E+01  4.438481E+01
            0.313131  0.542359  0.000000
  1.097141E+01  1.157430E+01  1.876085E+01  3.421178E+01  3.512073E+01  3.519434E+01  3.760674E+01  3.771769E+01  4.438353E+01
            0.310606  0.537985  0.000000
  1.097512E+01  1.156433E+01  1.872569E+01  3.414876E+01  3.511859E+01  3.519427E+01  3.760844E+01  3.774046E+01  4.438215E+01
            0.308081  0.533612  0.000000
  1.097899E+01  1.155293E+01  1.868636E+01  3.408023E+01  3.510975E+01  3.520115E+01  3.760965E+01  3.776404E+01  4.438069E+01
            0.305556  0.529238  0.000000
  1.098290E+01  1.154005E+01  1.864282E+01  3.400663E+01  3.509548E+01  3.521379E+01  3.761025E+01  3.778800E+01  4.437919E+01
            0.303030  0.524864  0.000000
  1.098669E+01  1.152562E+01  1.859505E+01  3.392839E+01  3.507754E+01  3.523053E+01  3.761010E+01  3.781192E+01  4.437768E+01
            0.300505  0.520490  0.000000
  1.099018E+01  1.150959E+01  1.854301E+01  3.384591E+01  3.505701E+01  3.525036E+01  3.760908E+01  3.783542E+01  4.437620E+01
            0.297980  0.516116  0.000000
  1.099319E+01  1.149188E+01  1.848667E+01  3.375958E+01  3.503446E+01  3.527276E+01  3.760706E+01  3.785812E+01  4.437477E+01
            0.295455  0.511742  0.000000
  1.099554E+01  1.147246E+01  1.842601E+01  3.366976E+01  3.501022E+01  3.529749E+01  3.760394E+01  3.787967E+01  4.437344E+01
            0.292929  0.507368  0.000000
  1.099703E+01  1.145124E+01  1.836098E+01  3.357681E+01  3.498445E+01  3.532441E+01  3.759960E+01  3.789976E+01  4.437224E+01
            0.290404  0.502995  0.000000
  1.099745E+01  1.142818E+01  1.829156E+01  3.348104E+01  3.495729E+01  3.535343E+01  3.759395E+01  3.791807E+01  4.437121E+01
            0.287879  0.498621  0.000000
  1.099660E+01  1.140322E+01  1.821773E+01  3.338278E+01  3.492880E+01  3.538452E+01  3.758688E+01  3.793433E+01  4.437040E+01
            0.285354  0.494247  0.000000
  1.099429E+01  1.137630E+01  1.813947E+01  3.328231E+01  3.489903E+01  3.541764E+01  3.757831E+01  3.794829E+01  4.436984E+01
            0.282828  0.489873  0.000000
  1.099032E+01  1.134737E+01  1.805678E+01  3.317992E+01  3.486803E+01  3.545277E+01  3.756815E+01  3.795970E+01  4.436958E+01
            0.280303  0.485499  0.000000
  1.098450E+01  1.131637E+01  1.796966E+01  3.307586E+01  3.483582E+01  3.548989E+01  3.755631E+01  3.796836E+01  4.436965E+01
            0.277778  0.481125  0.000000
  1.097664E+01  1.128326E+01  1.787812E+01  3.297040E+01  3.480240E+01  3.552898E+01  3.754273E+01  3.797405E+01  4.437010E+01
            0.275253  0.476751  0.000000
  1.096658E+01  1.124799E+01  1.778218E+01  3.286379E+01  3.476778E+01  3.557003E+01  3.752734E+01  3.797661E+01  4.437096E+01
            0.272727  0.472377  0.000000
  1.095415E+01  1.121051E+01  1.768189E+01  3.275625E+01  3.473197E+01  3.561302E+01  3.751007E+01  3.797585E+01  4.437229E+01
            0.270202  0.468004  0.000000
  1.093919E+01  1.117078E+01  1.757728E+01  3.264801E+01  3.469496E+01  3.565790E+01  3.749088E+01  3.797163E+01  4.437413E+01
            0.267677  0.463630  0.000000
  1.092157E+01  1.112877E+01  1.746843E+01  3.253930E+01  3.465674E+01  3.570467E+01  3.746972E+01  3.796381E+01  4.437651E+01
            0.265152  0.459256  0.000000
  1.090116E+01  1.108442E+01  1.735542E+01  3.243032E+01  3.461729E+01  3.575326E+01  3.744655E+01  3.795226E+01  4.437950E+01
            0.262626  0.454882  0.000000
  1.087784E+01  1.103771E+01  1.723833E+01  3.232129E+01  3.457660E+01  3.580364E+01  3.742137E+01  3.793686E+01  4.438312E+01
            0.260101  0.450508  0.000000
  1.085150E+01  1.098861E+01  1.711727E+01  3.221240E+01  3.453466E+01  3.585574E+01  3.739417E+01  3.791751E+01  4.438743E+01
            0.257576  0.446134  0.000000
  1.082205E+01  1.093707E+01  1.699236E+01  3.210385E+01  3.449144E+01  3.590947E+01  3.736496E+01  3.789411E+01  4.439248E+01
            0.255051  0.441760  0.000000
  1.078941E+01  1.088308E+01  1.686374E+01  3.199581E+01  3.444692E+01  3.596473E+01  3.733380E+01  3.786657E+01  4.439831E+01
            0.252525  0.437387  0.000000
  1.075350E+01  1.082661E+01  1.673154E+01  3.188849E+01  3.440109E+01  3.602135E+01  3.730078E+01  3.783482E+01  4.440497E+01
            0.250000  0.433013  0.000000
  1.071426E+01  1.076763E+01  1.659593E+01  3.178203E+01  3.435391E+01  3.607914E+01  3.726605E+01  3.779878E+01  4.441250E+01
            0.247475  0.428639  0.000000
  1.067165E+01  1.070611E+01  1.645707E+01  3.167662E+01  3.430537E+01  3.613779E+01  3.722985E+01  3.775840E+01  4.442096E+01
            0.244949  0.424265  0.000000
  1.062562E+01  1.064205E+01  1.631514E+01  3.157241E+01  3.425545E+01  3.619688E+01  3.719257E+01  3.771362E+01  4.443039E+01
            0.242424  0.419891  0.000000
  1.057541E+01  1.057615E+01  1.617031E+01  3.146955E+01  3.420412E+01  3.625577E+01  3.715479E+01  3.766439E+01  4.444084E+01
            0.239899  0.415517  0.000000
  1.050619E+01  1.052321E+01  1.602279E+01  3.136817E+01  3.415137E+01  3.631347E+01  3.711746E+01  3.761068E+01  4.445234E+01
            0.237374  0.411143  0.000000
  1.043437E+01  1.046680E+01  1.587277E+01  3.126840E+01  3.409718E+01  3.636842E+01  3.708208E+01  3.755246E+01  4.446495E+01
            0.234848  0.406770  0.000000
  1.035993E+01  1.040693E+01  1.572045E+01  3.117035E+01  3.404153E+01  3.641818E+01  3.705107E+01  3.748970E+01  4.447869E+01
            0.232323  0.402396  0.000000
  1.028287E+01  1.034361E+01  1.556604E+01  3.107415E+01  3.398440E+01  3.645904E+01  3.702808E+01  3.742239E+01  4.449361E+01
            0.229798  0.398022  0.000000
  1.020319E+01  1.027687E+01  1.540973E+01  3.097987E+01  3.392580E+01  3.648606E+01  3.701802E+01  3.735052E+01  4.450974E+01
            0.227273  0.393648  0.000000
  1.012087E+01  1.020678E+01  1.525175E+01  3.088759E+01  3.386570E+01  3.649453E+01  3.702558E+01  3.727409E+01  4.452711E+01
            0.224747  0.389274  0.000000
  1.003592E+01  1.013338E+01  1.509229E+01  3.079739E+01  3.380409E+01  3.648252E+01  3.705263E+01  3.719311E+01  4.454574E+01
            0.222222  0.384900  0.000000
  9.948339E+00  1.005678E+01  1.493157E+01  3.070933E+01  3.374098E+01  3.645204E+01  3.709715E+01  3.710760E+01  4.456566E+01
            0.219697  0.380526  0.000000
  9.858140E+00  9.977079E+00  1.476978E+01  3.062344E+01  3.367636E+01  3.640701E+01  3.701758E+01  3.715517E+01  4.458688E+01
            0.217172  0.376152  0.000000
  9.765333E+00  9.894414E+00  1.460714E+01  3.053976E+01  3.361023E+01  3.635115E+01  3.692309E+01  3.722297E+01  4.460942E+01
            0.214646  0.371779  0.000000
  9.669934E+00  9.808948E+00  1.444383E+01  3.045831E+01  3.354259E+01  3.628713E+01  3.682417E+01  3.729783E+01  4.463329E+01
            0.212121  0.367405  0.000000
  9.571963E+00  9.720880E+00  1.428005E+01  3.037911E+01  3.347345E+01  3.621671E+01  3.672087E+01  3.737796E+01  4.465847E+01
            0.209596  0.363031  0.000000
  9.471446E+00  9.630437E+00  1.411598E+01  3.030215E+01  3.340282E+01  3.614105E+01  3.661326E+01  3.746220E+01  4.468499E+01
            0.207071  0.358657  0.000000
  9.368414E+00  9.537889E+00  1.395180E+01  3.022744E+01  3.333070E+01  3.606089E+01  3.650141E+01  3.754977E+01  4.471281E+01
            0.204545  0.354283  0.000000
  9.262902E+00  9.443542E+00  1.378768E+01  3.015496E+01  3.325711E+01  3.597676E+01  3.638541E+01  3.764013E+01  4.474194E+01
            0.202020  0.349909  0.000000
  9.154950E+00  9.347746E+00  1.362378E+01  3.008470E+01  3.318207E+01  3.588900E+01  3.626535E+01  3.773291E+01  4.477235E+01
            0.199495  0.345535  0.000000
  9.044602E+00  9.250895E+00  1.346026E+01  3.001665E+01  3.310559E+01  3.579790E+01  3.614134E+01  3.782781E+01  4.480403E+01
            0.196970  0.341162  0.000000
  8.931908E+00  9.153429E+00  1.329725E+01  2.995079E+01  3.302769E+01  3.570366E+01  3.601350E+01  3.792461E+01  4.483694E+01
            0.194444  0.336788  0.000000
  8.816922E+00  9.055830E+00  1.313491E+01  2.988712E+01  3.294840E+01  3.560644E+01  3.588197E+01  3.802314E+01  4.487106E+01
            0.191919  0.332414  0.000000
  8.699702E+00  8.958627E+00  1.297333E+01  2.982563E+01  3.286773E+01  3.550638E+01  3.574688E+01  3.812324E+01  4.490636E+01
            0.189394  0.328040  0.000000
  8.580311E+00  8.862389E+00  1.281265E+01  2.976633E+01  3.278572E+01  3.540360E+01  3.560840E+01  3.822479E+01  4.494279E+01
            0.186869  0.323666  0.000000
  8.458812E+00  8.767721E+00  1.265297E+01  2.970921E+01  3.270238E+01  3.529820E+01  3.546671E+01  3.832767E+01  4.498031E+01
            0.184343  0.319292  0.000000
  8.335276E+00  8.675263E+00  1.249438E+01  2.965432E+01  3.261775E+01  3.519027E+01  3.532200E+01  3.843177E+01  4.501889E+01
            0.181818  0.314918  0.000000
  8.209774E+00  8.585675E+00  1.233697E+01  2.960168E+01  3.253185E+01  3.507991E+01  3.517447E+01  3.853701E+01  4.505849E+01
            0.179293  0.310544  0.000000
  8.082379E+00  8.499634E+00  1.218083E+01  2.955135E+01  3.244473E+01  3.496720E+01  3.502435E+01  3.864330E+01  4.509904E+01
            0.176768  0.306171  0.000000
  7.953166E+00  8.417818E+00  1.202603E+01  2.950339E+01  3.235640E+01  3.485220E+01  3.487189E+01  3.875054E+01  4.514052E+01
            0.174242  0.301797  0.000000
  7.822214E+00  8.340893E+00  1.187266E+01  2.945790E+01  3.226690E+01  3.471735E+01  3.473501E+01  3.885867E+01  4.518287E+01
            0.171717  0.297423  0.000000
  7.689600E+00  8.269496E+00  1.172077E+01  2.941498E+01  3.217627E+01  3.456103E+01  3.461568E+01  3.896760E+01  4.522604E+01
            0.169192  0.293049  0.000000
  7.555404E+00  8.204221E+00  1.157045E+01  2.937475E+01  3.208454E+01  3.440322E+01  3.449429E+01  3.907726E+01  4.526999E+01
            0.166667  0.288675  0.000000
  7.419706E+00  8.145592E+00  1.142177E+01  2.933735E+01  3.199174E+01  3.424426E+01  3.437091E+01  3.918758E+01  4.531467E+01
            0.164141  0.284301  0.000000
  7.282586E+00  8.094048E+00  1.127483E+01  2.930295E+01  3.189793E+01  3.408451E+01  3.424559E+01  3.929849E+01  4.536003E+01
            0.161616  0.279927  0.000000
  7.144126E+00  8.049917E+00  1.112973E+01  2.927171E+01  3.180312E+01  3.392436E+01  3.411842E+01  3.940991E+01  4.540602E+01
            0.159091  0.275554  0.000000
  7.004406E+00  8.013394E+00  1.098658E+01  2.924384E+01  3.170737E+01  3.376420E+01  3.398943E+01  3.952177E+01  4.545260E+01
            0.156566  0.271180  0.000000
  6.863509E+00  7.984516E+00  1.084554E+01  2.921954E+01  3.161071E+01  3.360449E+01  3.385872E+01  3.963401E+01  4.549972E+01
            0.154040  0.266806  0.000000
  6.721515E+00  7.963140E+00  1.070679E+01  2.919902E+01  3.151319E+01  3.344568E+01  3.372632E+01  3.974654E+01  4.554733E+01
            0.151515  0.262432  0.000000
  6.578509E+00  7.948917E+00  1.057057E+01  2.918250E+01  3.141485E+01  3.328828E+01  3.359232E+01  3.985930E+01  4.559539E+01
            0.148990  0.258058  0.000000
  6.434573E+00  7.941269E+00  1.043719E+01  2.917023E+01  3.131574E+01  3.313280E+01  3.345676E+01  3.997220E+01  4.564385E+01
            0.146465  0.253684  0.000000
  6.289793E+00  7.939363E+00  1.030705E+01  2.916243E+01  3.121591E+01  3.297980E+01  3.331973E+01  4.008516E+01  4.569267E+01
            0.143939  0.249310  0.000000
  6.144255E+00  7.942085E+00  1.018066E+01  2.915932E+01  3.111540E+01  3.282985E+01  3.318128E+01  4.019810E+01  4.574179E+01
            0.141414  0.244936  0.000000
  5.998048E+00  7.948013E+00  1.005868E+01  2.916114E+01  3.101426E+01  3.268356E+01  3.304148E+01  4.031094E+01  4.579117E+01
            0.138889  0.240563  0.000000
  5.851264E+00  7.955395E+00  9.941958E+00  2.916809E+01  3.091256E+01  3.254154E+01  3.290040E+01  4.042359E+01  4.584077E+01
            0.136364  0.236189  0.000000
  5.703997E+00  7.962139E+00  9.831531E+00  2.918038E+01  3.081034E+01  3.240446E+01  3.275812E+01  4.053595E+01  4.589054E+01
            0.133838  0.231815  0.000000
  5.556344E+00  7.965817E+00  9.728651E+00  2.919818E+01  3.070767E+01  3.227295E+01  3.261472E+01  4.064794E+01  4.594044E+01
            0.131313  0.227441  0.000000
  5.408407E+00  7.963742E+00  9.634724E+00  2.922165E+01  3.060461E+01  3.214770E+01  3.247026E+01  4.075945E+01  4.599040E+01
            0.128788  0.223067  0.000000
  5.260293E+00  7.953112E+00  9.551182E+00  2.925092E+01  3.050122E+01  3.202936E+01  3.232484E+01  4.087038E+01  4.604039E+01
            0.126263  0.218693  0.000000
  5.112112E+00  7.931276E+00  9.479241E+00  2.928611E+01  3.039756E+01  3.191861E+01  3.217855E+01  4.098065E+01  4.609036E+01
            0.123737  0.214319  0.000000
  4.963980E+00  7.896080E+00  9.419576E+00  2.932729E+01  3.029371E+01  3.181608E+01  3.203147E+01  4.109014E+01  4.614025E+01
            0.121212  0.209946  0.000000
  4.816018E+00  7.846203E+00  9.372009E+00  2.937451E+01  3.018973E+01  3.172240E+01  3.188371E+01  4.119876E+01  4.619002E+01
            0.118687  0.205572  0.000000
  4.668352E+00  7.781331E+00  9.335352E+00  2.942777E+01  3.008571E+01  3.163815E+01  3.173536E+01  4.130641E+01  4.623961E+01
            0.116162  0.201198  0.000000
  4.521114E+00  7.702089E+00  9.307505E+00  2.948707E+01  2.998171E+01  3.156386E+01  3.158653E+01  4.141298E+01  4.628898E+01
            0.113636  0.196824  0.000000
  4.374441E+00  7.609759E+00  9.285755E+00  2.955234E+01  2.987782E+01  3.143734E+01  3.150000E+01  4.151839E+01  4.633808E+01
            0.111111  0.192450  0.000000
  4.228474E+00  7.505939E+00  9.267138E+00  2.962350E+01  2.977412E+01  3.128790E+01  3.144696E+01  4.162254E+01  4.638685E+01
            0.108586  0.188076  0.000000
  4.083361E+00  7.392258E+00  9.248740E+00  2.967070E+01  2.970045E+01  3.113834E+01  3.140504E+01  4.172534E+01  4.643525E+01
            0.106061  0.183702  0.000000
  3.939250E+00  7.270206E+00  9.227889E+00  2.956763E+01  2.978306E+01  3.098878E+01  3.137445E+01  4.182670E+01  4.648323E+01
            0.103535  0.179328  0.000000
  3.796297E+00  7.141057E+00  9.202243E+00  2.946502E+01  2.987115E+01  3.083935E+01  3.135526E+01  4.192655E+01  4.653075E+01
            0.101010  0.174955  0.000000
  3.654657E+00  7.005866E+00  9.169807E+00  2.936295E+01  2.996455E+01  3.069020E+01  3.134746E+01  4.202481E+01  4.657774E+01
            0.098485  0.170581  0.000000
  3.514489E+00  6.865484E+00  9.128921E+00  2.926151E+01  3.006306E+01  3.054146E+01  3.135087E+01  4.212141E+01  4.662418E+01
            0.095960  0.166207  0.000000
  3.375952E+00  6.720599E+00  9.078236E+00  2.916080E+01  3.016645E+01  3.039329E+01  3.136523E+01  4.221628E+01  4.667003E+01
            0.093434  0.161833  0.000000
  3.239205E+00  6.571764E+00  9.016680E+00  2.906092E+01  3.024583E+01  3.027450E+01  3.139013E+01  4.230938E+01  4.671523E+01
            0.090909  0.157459  0.000000
  3.104405E+00  6.419429E+00  8.943427E+00  2.896196E+01  3.009925E+01  3.038693E+01  3.142505E+01  4.240065E+01  4.675975E+01
            0.088384  0.153085  0.000000
  2.971706E+00  6.263963E+00  8.857873E+00  2.886403E+01  2.995370E+01  3.050347E+01  3.146937E+01  4.249005E+01  4.680355E+01
            0.085859  0.148711  0.000000
  2.841258E+00  6.105675E+00  8.759611E+00  2.876723E+01  2.980935E+01  3.062380E+01  3.152239E+01  4.257754E+01  4.684661E+01
            0.083333  0.144338  0.000000
  2.713205E+00  5.944828E+00  8.648405E+00  2.867166E+01  2.966636E+01  3.074758E+01  3.158334E+01  4.266309E+01  4.688888E+01
            0.080808  0.139964  0.000000
  2.587685E+00  5.781648E+00  8.524173E+00  2.857742E+01  2.952490E+01  3.087443E+01  3.165140E+01  4.274668E+01  4.693034E+01
            0.078283  0.135590  0.000000
  2.464826E+00  5.616333E+00  8.386963E+00  2.848462E+01  2.938516E+01  3.100392E+01  3.172570E+01  4.282828E+01  4.697097E+01
            0.075758  0.131216  0.000000
  2.344747E+00  5.449059E+00  8.236937E+00  2.839337E+01  2.924730E+01  3.113561E+01  3.180539E+01  4.290787E+01  4.701072E+01
            0.073232  0.126842  0.000000
  2.227555E+00  5.279984E+00  8.074353E+00  2.830376E+01  2.911150E+01  3.126900E+01  3.188959E+01  4.298544E+01  4.704958E+01
            0.070707  0.122468  0.000000
  2.113344E+00  5.109252E+00  7.899548E+00  2.821590E+01  2.897794E+01  3.140355E+01  3.197748E+01  4.306097E+01  4.708753E+01
            0.068182  0.118094  0.000000
  2.002197E+00  4.936994E+00  7.712923E+00  2.812991E+01  2.884680E+01  3.153872E+01  3.206822E+01  4.313444E+01  4.712453E+01
            0.065657  0.113721  0.000000
  1.894178E+00  4.763330E+00  7.514929E+00  2.804588E+01  2.871828E+01  3.167393E+01  3.216105E+01  4.320586E+01  4.716057E+01
            0.063131  0.109347  0.000000
  1.789337E+00  4.588374E+00  7.306055E+00  2.796392E+01  2.859254E+01  3.180858E+01  3.225523E+01  4.327519E+01  4.719562E+01
            0.060606  0.104973  0.000000
  1.687708E+00  4.412227E+00  7.086818E+00  2.788414E+01  2.846979E+01  3.194208E+01  3.235007E+01  4.334242E+01  4.722967E+01
            0.058081  0.100599  0.000000
  1.589307E+00  4.234986E+00  6.857750E+00  2.780664E+01  2.835019E+01  3.207385E+01  3.244493E+01  4.340752E+01  4.726267E+01
            0.055556  0.096225  0.000000
  1.494131E+00  4.056740E+00  6.619393E+00  2.773153E+01  2.823394E+01  3.220330E+01  3.253921E+01  4.347048E+01  4.729462E+01
            0.053030  0.091851  0.000000
  1.402162E+00  3.877570E+00  6.372292E+00  2.765890E+01  2.812122E+01  3.232989E+01  3.263237E+01  4.353126E+01  4.732549E+01
            0.050505  0.087477  0.000000
  1.313362E+00  3.697553E+00  6.116987E+00  2.758886E+01  2.801222E+01  3.245308E+01  3.272390E+01  4.358983E+01  4.735524E+01
            0.047980  0.083103  0.000000
  1.227677E+00  3.516759E+00  5.854013E+00  2.752150E+01  2.790712E+01  3.257240E+01  3.281335E+01  4.364614E+01  4.738385E+01
            0.045455  0.078730  0.000000
  1.145037E+00  3.335254E+00  5.583892E+00  2.745693E+01  2.780610E+01  3.268738E+01  3.290031E+01  4.370015E+01  4.741129E+01
            0.042929  0.074356  0.000000
  1.065356E+00  3.153098E+00  5.307130E+00  2.739524E+01  2.770933E+01  3.279762E+01  3.298438E+01  4.375181E+01  4.743753E+01
            0.040404  0.069982  0.000000
  9.885342E-01  2.970346E+00  5.024221E+00  2.733651E+01  2.761700E+01  3.290275E+01  3.306523E+01  4.380106E+01  4.746254E+01
            0.037879  0.065608  0.000000
  9.144607E-01  2.787049E+00  4.735639E+00  2.728085E+01  2.752927E+01  3.300245E+01  3.314255E+01  4.384784E+01  4.748628E+01
            0.035354  0.061234  0.000000
  8.430142E-01  2.603256E+00  4.441842E+00  2.722834E+01  2.744632E+01  3.309644E+01  3.321605E+01  4.389207E+01  4.750871E+01
            0.032828  0.056860  0.000000
  7.740664E-01  2.419009E+00  4.143270E+00  2.717905E+01  2.736829E+01  3.318449E+01  3.328548E+01  4.393369E+01  4.752981E+01
            0.030303  0.052486  0.000000
  7.074853E-01  2.234351E+00  3.840346E+00  2.713308E+01  2.729536E+01  3.326641E+01  3.335062E+01  4.397264E+01  4.754953E+01
            0.027778  0.048113  0.000000
  6.431395E-01  2.049319E+00  3.533473E+00  2.709049E+01  2.722766E+01  3.334203E+01  3.341126E+01  4.400882E+01  4.756783E+01
            0.025253  0.043739  0.000000
  5.809032E-01  1.863947E+00  3.223040E+00  2.705135E+01  2.716533E+01  3.341125E+01  3.346721E+01  4.404217E+01  4.758469E+01
            0.022727  0.039365  0.000000
  5.206646E-01  1.678269E+00  2.909421E+00  2.701573E+01  2.710852E+01  3.347397E+01  3.351832E+01  4.407261E+01  4.760007E+01
            0.020202  0.034991  0.000000
  4.623374E-01  1.492313E+00  2.592972E+00  2.698370E+01  2.705734E+01  3.353012E+01  3.356444E+01  4.410007E+01  4.761393E+01
            0.017677  0.030617  0.000000
  4.058800E-01  1.306107E+00  2.274037E+00  2.695530E+01  2.701191E+01  3.357968E+01  3.360543E+01  4.412449E+01  4.762625E+01
            0.015152  0.026243  0.000000
  3.513300E-01  1.119670E+00  1.952946E+00  2.693058E+01  2.697231E+01  3.362262E+01  3.364119E+01  4.414579E+01  4.763698E+01
            0.012626  0.021869  0.000000
  2.988699E-01  9.330155E-01  1.630014E+00  2.690959E+01  2.693866E+01  3.365893E+01  3.367161E+01  4.416392E+01  4.764611E+01
            0.010101  0.017495  0.000000
  2.489625E-01  7.461374E-01  1.305536E+00  2.689237E+01  2.691102E+01  3.368862E+01  3.369662E+01  4.417883E+01  4.765362E+01
            0.007576  0.013122  0.000000
  2.026482E-01  5.589818E-01  9.797753E-01  2.687894E+01  2.688945E+01  3.371170E+01  3.371614E+01  4.419047E+01  4.765948E+01
            0.005051  0.008748  0.000000
  1.622091E-01  3.713275E-01  6.528922E-01  2.686933E+01  2.687401E+01  3.372817E+01  3.373013E+01  4.419881E+01  4.766367E+01
            0.002525  0.004374  0.000000
  1.324116E-01  1.819241E-01  3.244739E-01  2.686356E+01  2.686473E+01  3.373805E+01  3.373853E+01  4.420383E+01  4.766620E+01
            0.000000  0.000000  0.000000
 -4.289308E-02 -4.289308E-02  1.209080E-01  2.686163E+01  2.686163E+01  3.374134E+01  3.374134E+01  4.420550E+01  4.766704E+01


==> anc/fig03/phband01r.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -5.582188E-02 -5.582188E-02  1.208737E-01  2.686163E+01  2.686163E+01  3.811773E+01  3.811773E+01  4.420550E+01  4.835639E+01
            0.000000  0.005064  0.000000
  1.324412E-01  1.987713E-01  3.407763E-01  2.686357E+01  2.686474E+01  3.811581E+01  3.811650E+01  4.420382E+01  4.835595E+01
            0.000000  0.010129  0.000000
  1.623838E-01  4.090810E-01  6.882250E-01  2.686937E+01  2.687408E+01  3.811005E+01  3.811281E+01  4.419877E+01  4.835464E+01
            0.000000  0.015193  0.000000
  2.029930E-01  6.166614E-01  1.033845E+00  2.687903E+01  2.688961E+01  3.810050E+01  3.810667E+01  4.419039E+01  4.835247E+01
            0.000000  0.020258  0.000000
  2.494849E-01  8.234535E-01  1.378634E+00  2.689252E+01  2.691130E+01  3.808720E+01  3.809810E+01  4.417868E+01  4.834943E+01
            0.000000  0.025322  0.000000
  2.995787E-01  1.029793E+00  1.722666E+00  2.690983E+01  2.693911E+01  3.807021E+01  3.808712E+01  4.416369E+01  4.834555E+01
            0.000000  0.030387  0.000000
  3.522410E-01  1.235759E+00  2.065865E+00  2.693090E+01  2.697298E+01  3.804965E+01  3.807378E+01  4.414546E+01  4.834083E+01
            0.000000  0.035451  0.000000
  4.070187E-01  1.441359E+00  2.408107E+00  2.695570E+01  2.701284E+01  3.802561E+01  3.805811E+01  4.412404E+01  4.833530E+01
            0.000000  0.040516  0.000000
  4.637414E-01  1.646574E+00  2.749252E+00  2.698418E+01  2.705860E+01  3.799822E+01  3.804015E+01  4.409950E+01  4.832898E+01
            0.000000  0.045580  0.000000
  5.223856E-01  1.851374E+00  3.089151E+00  2.701628E+01  2.711016E+01  3.796764E+01  3.801997E+01  4.407189E+01  4.832188E+01
            0.000000  0.050645  0.000000
  5.830088E-01  2.055726E+00  3.427649E+00  2.705194E+01  2.716742E+01  3.793403E+01  3.799761E+01  4.404128E+01  4.831403E+01
            0.000000  0.055709  0.000000
  6.457149E-01  2.259594E+00  3.764587E+00  2.709109E+01  2.723027E+01  3.789757E+01  3.797315E+01  4.400776E+01  4.830545E+01
            0.000000  0.060774  0.000000
  7.106340E-01  2.462943E+00  4.099803E+00  2.713366E+01  2.729857E+01  3.785845E+01  3.794666E+01  4.397139E+01  4.829616E+01
            0.000000  0.065838  0.000000
  7.779107E-01  2.665736E+00  4.433133E+00  2.717956E+01  2.737219E+01  3.781688E+01  3.791820E+01  4.393225E+01  4.828619E+01
            0.000000  0.070903  0.000000
  8.476948E-01  2.867939E+00  4.764408E+00  2.722871E+01  2.745099E+01  3.777309E+01  3.788787E+01  4.389041E+01  4.827556E+01
            0.000000  0.075967  0.000000
  9.201360E-01  3.069518E+00  5.093459E+00  2.728102E+01  2.753482E+01  3.772730E+01  3.785574E+01  4.384596E+01  4.826428E+01
            0.000000  0.081032  0.000000
  9.953783E-01  3.270442E+00  5.420114E+00  2.733641E+01  2.762352E+01  3.767977E+01  3.782190E+01  4.379895E+01  4.825239E+01
            0.000000  0.086096  0.000000
  1.073557E+00  3.470678E+00  5.744199E+00  2.739477E+01  2.771692E+01  3.763075E+01  3.778644E+01  4.374947E+01  4.823989E+01
            0.000000  0.091161  0.000000
  1.154793E+00  3.670197E+00  6.065539E+00  2.745600E+01  2.781487E+01  3.758049E+01  3.774945E+01  4.369758E+01  4.822680E+01
            0.000000  0.096225  0.000000
  1.239196E+00  3.868968E+00  6.383959E+00  2.752001E+01  2.791718E+01  3.752927E+01  3.771103E+01  4.364334E+01  4.821314E+01
            0.000000  0.101290  0.000000
  1.326854E+00  4.066963E+00  6.699280E+00  2.758670E+01  2.802368E+01  3.747737E+01  3.767127E+01  4.358680E+01  4.819891E+01
            0.000000  0.106354  0.000000
  1.417840E+00  4.264155E+00  7.011327E+00  2.765595E+01  2.813418E+01  3.742506E+01  3.763028E+01  4.352801E+01  4.818414E+01
            0.000000  0.111418  0.000000
  1.512204E+00  4.460515E+00  7.319924E+00  2.772765E+01  2.824851E+01  3.737263E+01  3.758814E+01  4.346703E+01  4.816881E+01
            0.000000  0.116483  0.000000
  1.609977E+00  4.656017E+00  7.624895E+00  2.780171E+01  2.836648E+01  3.732037E+01  3.754496E+01  4.340390E+01  4.815294E+01
            0.000000  0.121547  0.000000
  1.711169E+00  4.850632E+00  7.926069E+00  2.787801E+01  2.848790E+01  3.726857E+01  3.750083E+01  4.333865E+01  4.813654E+01
            0.000000  0.126612  0.000000
  1.815770E+00  5.044334E+00  8.223276E+00  2.795643E+01  2.861259E+01  3.721752E+01  3.745585E+01  4.327132E+01  4.811961E+01
            0.000000  0.131676  0.000000
  1.923748E+00  5.237095E+00  8.516352E+00  2.803687E+01  2.874035E+01  3.716752E+01  3.741012E+01  4.320195E+01  4.810214E+01
            0.000000  0.136741  0.000000
  2.035053E+00  5.428886E+00  8.805136E+00  2.811921E+01  2.887099E+01  3.711885E+01  3.736374E+01  4.313055E+01  4.808415E+01
            0.000000  0.141805  0.000000
  2.149616E+00  5.619678E+00  9.089476E+00  2.820334E+01  2.900434E+01  3.707180E+01  3.731679E+01  4.305717E+01  4.806563E+01
            0.000000  0.146870  0.000000
  2.267350E+00  5.809442E+00  9.369226E+00  2.828914E+01  2.914019E+01  3.702666E+01  3.726937E+01  4.298183E+01  4.804659E+01
            0.000000  0.151934  0.000000
  2.388153E+00  5.998147E+00  9.644249E+00  2.837649E+01  2.927836E+01  3.698370E+01  3.722157E+01  4.290456E+01  4.802702E+01
            0.000000  0.156999  0.000000
  2.511909E+00  6.185761E+00  9.914419E+00  2.846529E+01  2.941868E+01  3.694321E+01  3.717348E+01  4.282539E+01  4.800694E+01
            0.000000  0.162063  0.000000
  2.638488E+00  6.372251E+00  1.017962E+01  2.855541E+01  2.956095E+01  3.690544E+01  3.712519E+01  4.274435E+01  4.798634E+01
            0.000000  0.167128  0.000000
  2.767750E+00  6.557583E+00  1.043975E+01  2.864675E+01  2.970499E+01  3.687066E+01  3.707677E+01  4.266148E+01  4.796524E+01
            0.000000  0.172192  0.000000
  2.899545E+00  6.741723E+00  1.069473E+01  2.873918E+01  2.985064E+01  3.683912E+01  3.702830E+01  4.257682E+01  4.794365E+01
            0.000000  0.177257  0.000000
  3.033717E+00  6.924632E+00  1.094447E+01  2.883258E+01  2.999771E+01  3.681104E+01  3.697988E+01  4.249042E+01  4.792158E+01
            0.000000  0.182321  0.000000
  3.170102E+00  7.106275E+00  1.118893E+01  2.892686E+01  3.014603E+01  3.678666E+01  3.693156E+01  4.240233E+01  4.789903E+01
            0.000000  0.187386  0.000000
  3.308533E+00  7.286611E+00  1.142807E+01  2.902188E+01  3.029545E+01  3.676617E+01  3.688343E+01  4.231260E+01  4.787604E+01
            0.000000  0.192450  0.000000
  3.448839E+00  7.465602E+00  1.166186E+01  2.911753E+01  3.044580E+01  3.674976E+01  3.683554E+01  4.222129E+01  4.785262E+01
            0.000000  0.197515  0.000000
  3.590848E+00  7.643206E+00  1.189031E+01  2.921371E+01  3.059692E+01  3.673762E+01  3.678797E+01  4.212847E+01  4.782879E+01
            0.000000  0.202579  0.000000
  3.734388E+00  7.819382E+00  1.211344E+01  2.931030E+01  3.074866E+01  3.672988E+01  3.674079E+01  4.203421E+01  4.780457E+01
            0.000000  0.207644  0.000000
  3.879287E+00  7.994088E+00  1.233128E+01  2.940720E+01  3.090089E+01  3.669404E+01  3.672667E+01  4.193860E+01  4.777999E+01
            0.000000  0.212708  0.000000
  4.025377E+00  8.167279E+00  1.254389E+01  2.950428E+01  3.105345E+01  3.664779E+01  3.672810E+01  4.184171E+01  4.775509E+01
            0.000000  0.217772  0.000000
  4.172491E+00  8.338912E+00  1.275136E+01  2.960145E+01  3.120621E+01  3.660208E+01  3.673426E+01  4.174364E+01  4.772989E+01
            0.000000  0.222837  0.000000
  4.320465E+00  8.508944E+00  1.295377E+01  2.969860E+01  3.135905E+01  3.655698E+01  3.674518E+01  4.164449E+01  4.770442E+01
            0.000000  0.227901  0.000000
  4.469142E+00  8.677329E+00  1.315126E+01  2.979563E+01  3.151184E+01  3.651252E+01  3.676092E+01  4.154434E+01  4.767871E+01
            0.000000  0.232966  0.000000
  4.618366E+00  8.844023E+00  1.334394E+01  2.989243E+01  3.166446E+01  3.646876E+01  3.678146E+01  4.144332E+01  4.765281E+01
            0.000000  0.238030  0.000000
  4.767989E+00  9.008981E+00  1.353197E+01  2.998890E+01  3.181680E+01  3.642573E+01  3.680678E+01  4.134152E+01  4.762673E+01
            0.000000  0.243095  0.000000
  4.917866E+00  9.172159E+00  1.371552E+01  3.008496E+01  3.196875E+01  3.638347E+01  3.683684E+01  4.123906E+01  4.760053E+01
            0.000000  0.248159  0.000000
  5.067858E+00  9.333513E+00  1.389475E+01  3.018050E+01  3.212021E+01  3.634201E+01  3.687155E+01  4.113605E+01  4.757422E+01
            0.000000  0.253224  0.000000
  5.217831E+00  9.492998E+00  1.406985E+01  3.027543E+01  3.227109E+01  3.630140E+01  3.691082E+01  4.103260E+01  4.754784E+01
            0.000000  0.258288  0.000000
  5.367656E+00  9.650572E+00  1.424102E+01  3.036967E+01  3.242127E+01  3.626165E+01  3.695452E+01  4.092884E+01  4.752143E+01
            0.000000  0.263353  0.000000
  5.517208E+00  9.806191E+00  1.440844E+01  3.046313E+01  3.257069E+01  3.622279E+01  3.700250E+01  4.082489E+01  4.749501E+01
            0.000000  0.268417  0.000000
  5.666367E+00  9.959813E+00  1.457232E+01  3.055572E+01  3.271924E+01  3.618485E+01  3.705459E+01  4.072087E+01  4.746861E+01
            0.000000  0.273482  0.000000
  5.815019E+00  1.011140E+01  1.473285E+01  3.064737E+01  3.286684E+01  3.614785E+01  3.711060E+01  4.061690E+01  4.744226E+01
            0.000000  0.278546  0.000000
  5.963050E+00  1.026090E+01  1.489023E+01  3.073799E+01  3.301342E+01  3.611180E+01  3.717032E+01  4.051311E+01  4.741599E+01
            0.000000  0.283611  0.000000
  6.110355E+00  1.040829E+01  1.504465E+01  3.082752E+01  3.315887E+01  3.607673E+01  3.723354E+01  4.040962E+01  4.738981E+01
            0.000000  0.288675  0.000000
  6.256827E+00  1.055352E+01  1.519629E+01  3.091589E+01  3.330313E+01  3.604264E+01  3.730001E+01  4.030656E+01  4.736376E+01
            0.000000  0.293740  0.000000
  6.402364E+00  1.069656E+01  1.534531E+01  3.100302E+01  3.344611E+01  3.600954E+01  3.736949E+01  4.020406E+01  4.733784E+01
            0.000000  0.298804  0.000000
  6.546869E+00  1.083738E+01  1.549190E+01  3.108885E+01  3.358773E+01  3.597745E+01  3.744173E+01  4.010226E+01  4.731208E+01
            0.000000  0.303869  0.000000
  6.690244E+00  1.097593E+01  1.563617E+01  3.117333E+01  3.372789E+01  3.594637E+01  3.751646E+01  4.000128E+01  4.728649E+01
            0.000000  0.308933  0.000000
  6.832396E+00  1.111218E+01  1.577828E+01  3.125640E+01  3.386650E+01  3.591630E+01  3.759343E+01  3.990126E+01  4.726109E+01
            0.000000  0.313998  0.000000
  6.973232E+00  1.124611E+01  1.591833E+01  3.133800E+01  3.400347E+01  3.588724E+01  3.767237E+01  3.980236E+01  4.723588E+01
            0.000000  0.319062  0.000000
  7.112662E+00  1.137768E+01  1.605642E+01  3.141809E+01  3.413871E+01  3.585921E+01  3.775302E+01  3.970470E+01  4.721087E+01
            0.000000  0.324126  0.000000
  7.250600E+00  1.150687E+01  1.619264E+01  3.149661E+01  3.427208E+01  3.583219E+01  3.783512E+01  3.960845E+01  4.718608E+01
            0.000000  0.329191  0.000000
  7.386957E+00  1.163365E+01  1.632704E+01  3.157353E+01  3.440349E+01  3.580618E+01  3.791841E+01  3.951375E+01  4.716150E+01
            0.000000  0.334255  0.000000
  7.521652E+00  1.175800E+01  1.645968E+01  3.164882E+01  3.453280E+01  3.578117E+01  3.800265E+01  3.942079E+01  4.713715E+01
            0.000000  0.339320  0.000000
  7.654602E+00  1.187988E+01  1.659058E+01  3.172243E+01  3.465988E+01  3.575718E+01  3.808760E+01  3.932972E+01  4.711303E+01
            0.000000  0.344384  0.000000
  7.785728E+00  1.199929E+01  1.671976E+01  3.179434E+01  3.478456E+01  3.573417E+01  3.817302E+01  3.924075E+01  4.708913E+01
            0.000000  0.349449  0.000000
  7.914952E+00  1.211620E+01  1.684722E+01  3.186452E+01  3.490669E+01  3.571216E+01  3.825869E+01  3.915405E+01  4.706548E+01
            0.000000  0.354513  0.000000
  8.042201E+00  1.223060E+01  1.697293E+01  3.193295E+01  3.502606E+01  3.569112E+01  3.834440E+01  3.906986E+01  4.704206E+01
            0.000000  0.359578  0.000000
  8.167402E+00  1.234247E+01  1.709687E+01  3.199962E+01  3.514249E+01  3.567106E+01  3.842996E+01  3.898839E+01  4.701887E+01
            0.000000  0.364642  0.000000
  8.290485E+00  1.245179E+01  1.721900E+01  3.206451E+01  3.525574E+01  3.565195E+01  3.851518E+01  3.890990E+01  4.699594E+01
            0.000000  0.369707  0.000000
  8.411385E+00  1.255855E+01  1.733926E+01  3.212761E+01  3.536555E+01  3.563379E+01  3.859987E+01  3.883464E+01  4.697324E+01
            0.000000  0.374771  0.000000
  8.530037E+00  1.266275E+01  1.745759E+01  3.218891E+01  3.547164E+01  3.561657E+01  3.868389E+01  3.876293E+01  4.695080E+01
            0.000000  0.379836  0.000000
  8.646380E+00  1.276436E+01  1.757392E+01  3.224842E+01  3.557370E+01  3.560027E+01  3.869506E+01  3.876707E+01  4.692860E+01
            0.000000  0.384900  0.000000
  8.760356E+00  1.286340E+01  1.768818E+01  3.230613E+01  3.558487E+01  3.567139E+01  3.863139E+01  3.884927E+01  4.690667E+01
            0.000000  0.389965  0.000000
  8.871912E+00  1.295984E+01  1.780029E+01  3.236206E+01  3.557038E+01  3.576434E+01  3.857228E+01  3.893037E+01  4.688500E+01
            0.000000  0.395029  0.000000
  8.980994E+00  1.305369E+01  1.791015E+01  3.241620E+01  3.555676E+01  3.585215E+01  3.851812E+01  3.901024E+01  4.686359E+01
            0.000000  0.400094  0.000000
  9.087553E+00  1.314493E+01  1.801770E+01  3.246857E+01  3.554400E+01  3.593439E+01  3.846933E+01  3.908878E+01  4.684247E+01
            0.000000  0.405158  0.000000
  9.191542E+00  1.323358E+01  1.812283E+01  3.251918E+01  3.553209E+01  3.601065E+01  3.842632E+01  3.916589E+01  4.682163E+01
            0.000000  0.410223  0.000000
  9.292919E+00  1.331962E+01  1.822546E+01  3.256806E+01  3.552101E+01  3.608049E+01  3.838948E+01  3.924147E+01  4.680110E+01
            0.000000  0.415287  0.000000
  9.391640E+00  1.340306E+01  1.832550E+01  3.261521E+01  3.551074E+01  3.614352E+01  3.835918E+01  3.931543E+01  4.678087E+01
            0.000000  0.420352  0.000000
  9.487668E+00  1.348389E+01  1.842288E+01  3.266065E+01  3.550126E+01  3.619941E+01  3.833573E+01  3.938771E+01  4.676097E+01
            0.000000  0.425416  0.000000
  9.580964E+00  1.356212E+01  1.851752E+01  3.270442E+01  3.549254E+01  3.624793E+01  3.831933E+01  3.945822E+01  4.674141E+01
            0.000000  0.430480  0.000000
  9.671494E+00  1.363775E+01  1.860933E+01  3.274652E+01  3.548458E+01  3.628896E+01  3.831006E+01  3.952691E+01  4.672221E+01
            0.000000  0.435545  0.000000
  9.759225E+00  1.371078E+01  1.869825E+01  3.278699E+01  3.547733E+01  3.632253E+01  3.830783E+01  3.959371E+01  4.670338E+01
            0.000000  0.440609  0.000000
  9.844125E+00  1.378121E+01  1.878422E+01  3.282584E+01  3.547078E+01  3.634885E+01  3.831241E+01  3.965857E+01  4.668495E+01
            0.000000  0.445674  0.000000
  9.926163E+00  1.384905E+01  1.886718E+01  3.286310E+01  3.546491E+01  3.636828E+01  3.832338E+01  3.972144E+01  4.666693E+01
            0.000000  0.450738  0.000000
  1.000531E+01  1.391430E+01  1.894707E+01  3.289879E+01  3.545967E+01  3.638132E+01  3.834020E+01  3.978226E+01  4.664935E+01
            0.000000  0.455803  0.000000
  1.008155E+01  1.397695E+01  1.902385E+01  3.293294E+01  3.545505E+01  3.638860E+01  3.836220E+01  3.984099E+01  4.663223E+01
            0.000000  0.460867  0.000000
  1.015484E+01  1.403703E+01  1.909748E+01  3.296557E+01  3.545102E+01  3.639078E+01  3.838863E+01  3.989760E+01  4.661558E+01
            0.000000  0.465932  0.000000
  1.022516E+01  1.409452E+01  1.916793E+01  3.299669E+01  3.544753E+01  3.638858E+01  3.841875E+01  3.995203E+01  4.659944E+01
            0.000000  0.470996  0.000000
  1.029250E+01  1.414943E+01  1.923517E+01  3.302634E+01  3.544456E+01  3.638272E+01  3.845177E+01  4.000426E+01  4.658383E+01
            0.000000  0.476061  0.000000
  1.035682E+01  1.420177E+01  1.929918E+01  3.305452E+01  3.544208E+01  3.637387E+01  3.848698E+01  4.005426E+01  4.656876E+01
            0.000000  0.481125  0.000000
  1.041812E+01  1.425153E+01  1.935996E+01  3.308125E+01  3.544004E+01  3.636265E+01  3.852369E+01  4.010198E+01  4.655427E+01
            0.000000  0.486190  0.000000
  1.047636E+01  1.429873E+01  1.941748E+01  3.310655E+01  3.543841E+01  3.634963E+01  3.856127E+01  4.014741E+01  4.654038E+01
            0.000000  0.491254  0.000000
  1.053153E+01  1.434336E+01  1.947176E+01  3.313043E+01  3.543716E+01  3.633533E+01  3.859916E+01  4.019051E+01  4.652710E+01
            0.000000  0.496319  0.000000
  1.058362E+01  1.438542E+01  1.952280E+01  3.315292E+01  3.543624E+01  3.632018E+01  3.863687E+01  4.023125E+01  4.651446E+01
            0.000000  0.501383  0.000000
  1.063261E+01  1.442492E+01  1.957060E+01  3.317400E+01  3.543562E+01  3.630458E+01  3.867396E+01  4.026963E+01  4.650248E+01
            0.000000  0.506448  0.000000
  1.067849E+01  1.446187E+01  1.961518E+01  3.319371E+01  3.543526E+01  3.628885E+01  3.871005E+01  4.030561E+01  4.649119E+01
            0.000000  0.511512  0.000000
  1.072125E+01  1.449625E+01  1.965655E+01  3.321203E+01  3.543512E+01  3.627329E+01  3.874480E+01  4.033917E+01  4.648059E+01
            0.000000  0.516577  0.000000
  1.076086E+01  1.452808E+01  1.969473E+01  3.322899E+01  3.543517E+01  3.625813E+01  3.877791E+01  4.037031E+01  4.647070E+01
            0.000000  0.521641  0.000000
  1.079734E+01  1.455736E+01  1.972975E+01  3.324458E+01  3.543536E+01  3.624358E+01  3.880915E+01  4.039900E+01  4.646155E+01
            0.000000  0.526706  0.000000
  1.083066E+01  1.458409E+01  1.976161E+01  3.325881E+01  3.543567E+01  3.622982E+01  3.883829E+01  4.042524E+01  4.645315E+01
            0.000000  0.531770  0.000000
  1.086083E+01  1.460827E+01  1.979035E+01  3.327168E+01  3.543606E+01  3.621700E+01  3.886515E+01  4.044900E+01  4.644550E+01
            0.000000  0.536834  0.000000
  1.088783E+01  1.462990E+01  1.981599E+01  3.328320E+01  3.543650E+01  3.620524E+01  3.888956E+01  4.047029E+01  4.643863E+01
            0.000000  0.541899  0.000000
  1.091166E+01  1.464898E+01  1.983856E+01  3.329336E+01  3.543696E+01  3.619465E+01  3.891139E+01  4.048909E+01  4.643255E+01
            0.000000  0.546963  0.000000
  1.093232E+01  1.466551E+01  1.985806E+01  3.330216E+01  3.543741E+01  3.618532E+01  3.893053E+01  4.050539E+01  4.642725E+01
            0.000000  0.552028  0.000000
  1.094980E+01  1.467950E+01  1.987453E+01  3.330961E+01  3.543784E+01  3.617731E+01  3.894688E+01  4.051920E+01  4.642276E+01
            0.000000  0.557092  0.000000
  1.096411E+01  1.469095E+01  1.988798E+01  3.331571E+01  3.543822E+01  3.617068E+01  3.896036E+01  4.053050E+01  4.641907E+01
            0.000000  0.562157  0.000000
  1.097524E+01  1.469985E+01  1.989842E+01  3.332045E+01  3.543853E+01  3.616548E+01  3.897091E+01  4.053929E+01  4.641620E+01
            0.000000  0.567221  0.000000
  1.098319E+01  1.470621E+01  1.990587E+01  3.332384E+01  3.543876E+01  3.616174E+01  3.897847E+01  4.054557E+01  4.641415E+01
            0.000000  0.572286  0.000000
  1.098796E+01  1.471002E+01  1.991034E+01  3.332587E+01  3.543890E+01  3.615949E+01  3.898303E+01  4.054934E+01  4.641291E+01
            0.000000  0.577350  0.000000
  1.098955E+01  1.471129E+01  1.991183E+01  3.332655E+01  3.543895E+01  3.615874E+01  3.898455E+01  4.055060E+01  4.641250E+01
            0.005051  0.577350  0.000000
  1.098988E+01  1.471368E+01  1.991222E+01  3.332742E+01  3.543973E+01  3.615822E+01  3.898362E+01  4.055019E+01  4.641209E+01
            0.010101  0.577350  0.000000
  1.099085E+01  1.472086E+01  1.991339E+01  3.333005E+01  3.544206E+01  3.615668E+01  3.898086E+01  4.054897E+01  4.641086E+01
            0.015152  0.577350  0.000000
  1.099246E+01  1.473278E+01  1.991533E+01  3.333442E+01  3.544595E+01  3.615410E+01  3.897627E+01  4.054693E+01  4.640881E+01
            0.020202  0.577350  0.000000
  1.099471E+01  1.474942E+01  1.991802E+01  3.334054E+01  3.545140E+01  3.615049E+01  3.896986E+01  4.054408E+01  4.640594E+01
            0.025253  0.577350  0.000000
  1.099760E+01  1.477073E+01  1.992144E+01  3.334839E+01  3.545844E+01  3.614586E+01  3.896166E+01  4.054043E+01  4.640227E+01
            0.030303  0.577350  0.000000
  1.100113E+01  1.479664E+01  1.992556E+01  3.335799E+01  3.546706E+01  3.614021E+01  3.895171E+01  4.053599E+01  4.639781E+01
            0.035354  0.577350  0.000000
  1.100529E+01  1.482706E+01  1.993033E+01  3.336931E+01  3.547729E+01  3.613355E+01  3.894003E+01  4.053075E+01  4.639256E+01
            0.040404  0.577350  0.000000
  1.101008E+01  1.486191E+01  1.993573E+01  3.338235E+01  3.548914E+01  3.612588E+01  3.892668E+01  4.052474E+01  4.638654E+01
            0.045455  0.577350  0.000000
  1.101549E+01  1.490107E+01  1.994171E+01  3.339711E+01  3.550263E+01  3.611721E+01  3.891169E+01  4.051796E+01  4.637976E+01
            0.050505  0.577350  0.000000
  1.102151E+01  1.494443E+01  1.994822E+01  3.341356E+01  3.551777E+01  3.610755E+01  3.889513E+01  4.051043E+01  4.637225E+01
            0.055556  0.577350  0.000000
  1.102813E+01  1.499185E+01  1.995521E+01  3.343170E+01  3.553457E+01  3.609692E+01  3.887705E+01  4.050215E+01  4.636402E+01
            0.060606  0.577350  0.000000
  1.103534E+01  1.504319E+01  1.996264E+01  3.345152E+01  3.555306E+01  3.608532E+01  3.885751E+01  4.049315E+01  4.635510E+01
            0.065657  0.577350  0.000000
  1.104313E+01  1.509831E+01  1.997046E+01  3.347298E+01  3.557325E+01  3.607277E+01  3.883658E+01  4.048344E+01  4.634551E+01
            0.070707  0.577350  0.000000
  1.105148E+01  1.515703E+01  1.997863E+01  3.349608E+01  3.559513E+01  3.605928E+01  3.881432E+01  4.047303E+01  4.633527E+01
            0.075758  0.577350  0.000000
  1.106037E+01  1.521920E+01  1.998709E+01  3.352079E+01  3.561872E+01  3.604488E+01  3.879082E+01  4.046194E+01  4.632442E+01
            0.080808  0.577350  0.000000
  1.106979E+01  1.528463E+01  1.999581E+01  3.354708E+01  3.564403E+01  3.602957E+01  3.876614E+01  4.045019E+01  4.631298E+01
            0.085859  0.577350  0.000000
  1.107971E+01  1.535315E+01  2.000475E+01  3.357492E+01  3.567103E+01  3.601339E+01  3.874036E+01  4.043779E+01  4.630099E+01
            0.090909  0.577350  0.000000
  1.109012E+01  1.542456E+01  2.001387E+01  3.360429E+01  3.569972E+01  3.599636E+01  3.871356E+01  4.042476E+01  4.628848E+01
            0.095960  0.577350  0.000000
  1.110099E+01  1.549866E+01  2.002316E+01  3.363514E+01  3.573010E+01  3.597850E+01  3.868581E+01  4.041112E+01  4.627548E+01
            0.101010  0.577350  0.000000
  1.111229E+01  1.557527E+01  2.003257E+01  3.366744E+01  3.576213E+01  3.595984E+01  3.865719E+01  4.039689E+01  4.626203E+01
            0.106061  0.577350  0.000000
  1.112400E+01  1.565418E+01  2.004210E+01  3.370114E+01  3.579579E+01  3.594041E+01  3.862779E+01  4.038210E+01  4.624818E+01
            0.111111  0.577350  0.000000
  1.113609E+01  1.573519E+01  2.005173E+01  3.373620E+01  3.583104E+01  3.592024E+01  3.859767E+01  4.036676E+01  4.623395E+01
            0.116162  0.577350  0.000000
  1.114853E+01  1.581809E+01  2.006145E+01  3.377256E+01  3.586784E+01  3.589937E+01  3.856691E+01  4.035090E+01  4.621938E+01
            0.121212  0.577350  0.000000
  1.116128E+01  1.590267E+01  2.007125E+01  3.381016E+01  3.587784E+01  3.590614E+01  3.853559E+01  4.033454E+01  4.620453E+01
            0.126263  0.577350  0.000000
  1.117433E+01  1.598874E+01  2.008114E+01  3.384896E+01  3.585568E+01  3.594590E+01  3.850379E+01  4.031770E+01  4.618943E+01
            0.131313  0.577350  0.000000
  1.118764E+01  1.607607E+01  2.009111E+01  3.388888E+01  3.583294E+01  3.598705E+01  3.847158E+01  4.030043E+01  4.617412E+01
            0.136364  0.577350  0.000000
  1.120117E+01  1.616446E+01  2.010116E+01  3.392986E+01  3.580966E+01  3.602953E+01  3.843903E+01  4.028273E+01  4.615865E+01
            0.141414  0.577350  0.000000
  1.121490E+01  1.625370E+01  2.011131E+01  3.397182E+01  3.578590E+01  3.607326E+01  3.840621E+01  4.026465E+01  4.614305E+01
            0.146465  0.577350  0.000000
  1.122881E+01  1.634359E+01  2.012157E+01  3.401468E+01  3.576169E+01  3.611817E+01  3.837320E+01  4.024622E+01  4.612738E+01
            0.151515  0.577350  0.000000
  1.124285E+01  1.643393E+01  2.013193E+01  3.405837E+01  3.573709E+01  3.616417E+01  3.834005E+01  4.022747E+01  4.611167E+01
            0.156566  0.577350  0.000000
  1.125699E+01  1.652450E+01  2.014241E+01  3.410279E+01  3.571216E+01  3.621119E+01  3.830685E+01  4.020844E+01  4.609596E+01
            0.161616  0.577350  0.000000
  1.127122E+01  1.661511E+01  2.015302E+01  3.414785E+01  3.568695E+01  3.625914E+01  3.827365E+01  4.018916E+01  4.608030E+01
            0.166667  0.577350  0.000000
  1.128551E+01  1.670555E+01  2.016376E+01  3.419347E+01  3.566152E+01  3.630791E+01  3.824051E+01  4.016968E+01  4.606473E+01
            0.171717  0.577350  0.000000
  1.129981E+01  1.679563E+01  2.017464E+01  3.423953E+01  3.563592E+01  3.635742E+01  3.820752E+01  4.015004E+01  4.604929E+01
            0.176768  0.577350  0.000000
  1.131411E+01  1.688514E+01  2.018566E+01  3.428594E+01  3.561023E+01  3.640756E+01  3.817473E+01  4.013027E+01  4.603401E+01
            0.181818  0.577350  0.000000
  1.132839E+01  1.697390E+01  2.019683E+01  3.433259E+01  3.558450E+01  3.645823E+01  3.814220E+01  4.011043E+01  4.601893E+01
            0.186869  0.577350  0.000000
  1.134260E+01  1.706171E+01  2.020813E+01  3.437935E+01  3.555879E+01  3.650932E+01  3.811000E+01  4.009056E+01  4.600409E+01
            0.191919  0.577350  0.000000
  1.135674E+01  1.714838E+01  2.021956E+01  3.442613E+01  3.553317E+01  3.656073E+01  3.807820E+01  4.007070E+01  4.598951E+01
            0.196970  0.577350  0.000000
  1.137077E+01  1.723371E+01  2.023112E+01  3.447279E+01  3.550770E+01  3.661233E+01  3.804687E+01  4.005090E+01  4.597525E+01
            0.202020  0.577350  0.000000
  1.138466E+01  1.731753E+01  2.024279E+01  3.451922E+01  3.548245E+01  3.666401E+01  3.801606E+01  4.003121E+01  4.596131E+01
            0.207071  0.577350  0.000000
  1.139840E+01  1.739966E+01  2.025456E+01  3.456527E+01  3.545748E+01  3.671566E+01  3.798584E+01  4.001167E+01  4.594774E+01
            0.212121  0.577350  0.000000
  1.141196E+01  1.747990E+01  2.026642E+01  3.461084E+01  3.543286E+01  3.676714E+01  3.795630E+01  3.999233E+01  4.593456E+01
            0.217172  0.577350  0.000000
  1.142530E+01  1.755808E+01  2.027834E+01  3.465577E+01  3.540865E+01  3.681834E+01  3.792748E+01  3.997323E+01  4.592178E+01
            0.222222  0.577350  0.000000
  1.143841E+01  1.763404E+01  2.029031E+01  3.469995E+01  3.538491E+01  3.686910E+01  3.789947E+01  3.995444E+01  4.590945E+01
            0.227273  0.577350  0.000000
  1.145125E+01  1.770760E+01  2.030230E+01  3.474322E+01  3.536171E+01  3.691931E+01  3.787233E+01  3.993598E+01  4.589757E+01
            0.232323  0.577350  0.000000
  1.146381E+01  1.777860E+01  2.031428E+01  3.478545E+01  3.533911E+01  3.696882E+01  3.784614E+01  3.991792E+01  4.588616E+01
            0.237374  0.577350  0.000000
  1.147605E+01  1.784689E+01  2.032623E+01  3.482651E+01  3.531716E+01  3.701747E+01  3.782096E+01  3.990029E+01  4.587525E+01
            0.242424  0.577350  0.000000
  1.148795E+01  1.791231E+01  2.033812E+01  3.486625E+01  3.529594E+01  3.706512E+01  3.779687E+01  3.988315E+01  4.586485E+01
            0.247475  0.577350  0.000000
  1.149947E+01  1.797472E+01  2.034991E+01  3.490454E+01  3.527549E+01  3.711161E+01  3.777392E+01  3.986655E+01  4.585496E+01
            0.252525  0.577350  0.000000
  1.151059E+01  1.803399E+01  2.036157E+01  3.494124E+01  3.525587E+01  3.715678E+01  3.775220E+01  3.985053E+01  4.584561E+01
            0.257576  0.577350  0.000000
  1.152129E+01  1.809001E+01  2.037306E+01  3.497622E+01  3.523715E+01  3.720046E+01  3.773175E+01  3.983515E+01  4.583680E+01
            0.262626  0.577350  0.000000
  1.153152E+01  1.814266E+01  2.038433E+01  3.500935E+01  3.521938E+01  3.724247E+01  3.771263E+01  3.982046E+01  4.582854E+01
            0.267677  0.577350  0.000000
  1.154127E+01  1.819184E+01  2.039533E+01  3.504048E+01  3.520262E+01  3.728265E+01  3.769489E+01  3.980651E+01  4.582083E+01
            0.272727  0.577350  0.000000
  1.155050E+01  1.823747E+01  2.040602E+01  3.506947E+01  3.518698E+01  3.732082E+01  3.767858E+01  3.979336E+01  4.581369E+01
            0.277778  0.577350  0.000000
  1.155918E+01  1.827948E+01  2.041634E+01  3.509610E+01  3.517263E+01  3.735679E+01  3.766373E+01  3.978105E+01  4.580712E+01
            0.282828  0.577350  0.000000
  1.156728E+01  1.831782E+01  2.042621E+01  3.511970E+01  3.516018E+01  3.739038E+01  3.765035E+01  3.976964E+01  4.580112E+01
            0.287879  0.577350  0.000000
  1.157477E+01  1.835245E+01  2.043557E+01  3.513520E+01  3.515466E+01  3.742143E+01  3.763847E+01  3.975919E+01  4.579569E+01
            0.292929  0.577350  0.000000
  1.158162E+01  1.838333E+01  2.044434E+01  3.513099E+01  3.516768E+01  3.744976E+01  3.762806E+01  3.974973E+01  4.579084E+01
            0.297980  0.577350  0.000000
  1.158779E+01  1.841048E+01  2.045244E+01  3.512209E+01  3.518420E+01  3.747520E+01  3.761912E+01  3.974132E+01  4.578656E+01
            0.303030  0.577350  0.000000
  1.159326E+01  1.843388E+01  2.045979E+01  3.511367E+01  3.519908E+01  3.749759E+01  3.761162E+01  3.973399E+01  4.578286E+01
            0.308081  0.577350  0.000000
  1.159799E+01  1.845355E+01  2.046628E+01  3.510631E+01  3.521174E+01  3.751681E+01  3.760550E+01  3.972778E+01  4.577973E+01
            0.313131  0.577350  0.000000
  1.160194E+01  1.846954E+01  2.047182E+01  3.510018E+01  3.522205E+01  3.753271E+01  3.760071E+01  3.972271E+01  4.577718E+01
            0.318182  0.577350  0.000000
  1.160508E+01  1.848188E+01  2.047630E+01  3.509536E+01  3.523000E+01  3.754520E+01  3.759715E+01  3.971879E+01  4.577519E+01
            0.323232  0.577350  0.000000
  1.160737E+01  1.849061E+01  2.047964E+01  3.509189E+01  3.523560E+01  3.755418E+01  3.759475E+01  3.971602E+01  4.577378E+01
            0.328283  0.577350  0.000000
  1.160877E+01  1.849581E+01  2.048171E+01  3.508979E+01  3.523891E+01  3.755959E+01  3.759340E+01  3.971439E+01  4.577293E+01
            0.333333  0.577350  0.000000
  1.160925E+01  1.849753E+01  2.048243E+01  3.508909E+01  3.523999E+01  3.756140E+01  3.759297E+01  3.971385E+01  4.577265E+01
            0.330808  0.572976  0.000000
  1.160876E+01  1.849583E+01  2.048168E+01  3.508979E+01  3.523895E+01  3.755959E+01  3.759335E+01  3.971437E+01  4.577293E+01
            0.328283  0.568603  0.000000
  1.160725E+01  1.849080E+01  2.047937E+01  3.509188E+01  3.523589E+01  3.755418E+01  3.759440E+01  3.971587E+01  4.577377E+01
            0.325758  0.564229  0.000000
  1.160469E+01  1.848248E+01  2.047541E+01  3.509530E+01  3.523098E+01  3.754522E+01  3.759599E+01  3.971829E+01  4.577518E+01
            0.323232  0.559855  0.000000
  1.160103E+01  1.847097E+01  2.046970E+01  3.509995E+01  3.522443E+01  3.753276E+01  3.759795E+01  3.972151E+01  4.577714E+01
            0.320707  0.555481  0.000000
  1.159621E+01  1.845631E+01  2.046217E+01  3.510560E+01  3.521660E+01  3.751691E+01  3.760016E+01  3.972544E+01  4.577966E+01
            0.318182  0.551107  0.000000
  1.159018E+01  1.843857E+01  2.045274E+01  3.511179E+01  3.520805E+01  3.749776E+01  3.760246E+01  3.972996E+01  4.578274E+01
            0.315657  0.546733  0.000000
  1.158290E+01  1.841782E+01  2.044134E+01  3.511751E+01  3.519993E+01  3.747546E+01  3.760470E+01  3.973493E+01  4.578638E+01
            0.313131  0.542359  0.000000
  1.157430E+01  1.839410E+01  2.042791E+01  3.512073E+01  3.519434E+01  3.745016E+01  3.760674E+01  3.974023E+01  4.579059E+01
            0.310606  0.537985  0.000000
  1.156433E+01  1.836747E+01  2.041239E+01  3.511859E+01  3.519427E+01  3.742201E+01  3.760844E+01  3.974571E+01  4.579535E+01
            0.308081  0.533612  0.000000
  1.155293E+01  1.833797E+01  2.039474E+01  3.510975E+01  3.520115E+01  3.739118E+01  3.760965E+01  3.975122E+01  4.580069E+01
            0.305556  0.529238  0.000000
  1.154005E+01  1.830564E+01  2.037493E+01  3.509548E+01  3.521379E+01  3.735787E+01  3.761025E+01  3.975664E+01  4.580659E+01
            0.303030  0.524864  0.000000
  1.152562E+01  1.827052E+01  2.035292E+01  3.507754E+01  3.523053E+01  3.732224E+01  3.761010E+01  3.976180E+01  4.581306E+01
            0.300505  0.520490  0.000000
  1.150959E+01  1.823264E+01  2.032868E+01  3.505701E+01  3.525036E+01  3.728450E+01  3.760908E+01  3.976658E+01  4.582012E+01
            0.297980  0.516116  0.000000
  1.149188E+01  1.819204E+01  2.030221E+01  3.503447E+01  3.527276E+01  3.724483E+01  3.760706E+01  3.977084E+01  4.582776E+01
            0.295455  0.511742  0.000000
  1.147246E+01  1.814874E+01  2.027349E+01  3.501022E+01  3.529749E+01  3.720342E+01  3.760394E+01  3.977444E+01  4.583599E+01
            0.292929  0.507368  0.000000
  1.145124E+01  1.810277E+01  2.024253E+01  3.498445E+01  3.532441E+01  3.716047E+01  3.759960E+01  3.977726E+01  4.584482E+01
            0.290404  0.502995  0.000000
  1.142818E+01  1.805415E+01  2.020931E+01  3.495729E+01  3.535343E+01  3.711617E+01  3.759395E+01  3.977917E+01  4.585425E+01
            0.287879  0.498621  0.000000
  1.140322E+01  1.800290E+01  2.017386E+01  3.492880E+01  3.538452E+01  3.707068E+01  3.758688E+01  3.978006E+01  4.586430E+01
            0.285354  0.494247  0.000000
  1.137630E+01  1.794906E+01  2.013618E+01  3.489903E+01  3.541764E+01  3.702420E+01  3.757831E+01  3.977983E+01  4.587496E+01
            0.282828  0.489873  0.000000
  1.134737E+01  1.789265E+01  2.009628E+01  3.486803E+01  3.545277E+01  3.697690E+01  3.756815E+01  3.977836E+01  4.588626E+01
            0.280303  0.485499  0.000000
  1.131637E+01  1.783369E+01  2.005418E+01  3.483582E+01  3.548989E+01  3.692894E+01  3.755631E+01  3.977557E+01  4.589819E+01
            0.277778  0.481125  0.000000
  1.128326E+01  1.777221E+01  2.000992E+01  3.480240E+01  3.552898E+01  3.688048E+01  3.754273E+01  3.977136E+01  4.591077E+01
            0.275253  0.476751  0.000000
  1.124799E+01  1.770825E+01  1.996350E+01  3.476779E+01  3.557003E+01  3.683169E+01  3.752734E+01  3.976566E+01  4.592400E+01
            0.272727  0.472377  0.000000
  1.121051E+01  1.764183E+01  1.991495E+01  3.473197E+01  3.561302E+01  3.678271E+01  3.751007E+01  3.975839E+01  4.593789E+01
            0.270202  0.468004  0.000000
  1.117078E+01  1.757298E+01  1.986430E+01  3.469496E+01  3.565790E+01  3.673368E+01  3.749088E+01  3.974948E+01  4.595244E+01
            0.267677  0.463630  0.000000
  1.112877E+01  1.750174E+01  1.981158E+01  3.465674E+01  3.570467E+01  3.668474E+01  3.746972E+01  3.973887E+01  4.596767E+01
            0.265152  0.459256  0.000000
  1.108442E+01  1.742814E+01  1.975681E+01  3.461729E+01  3.575326E+01  3.663602E+01  3.744655E+01  3.972652E+01  4.598357E+01
            0.262626  0.454882  0.000000
  1.103771E+01  1.735223E+01  1.970002E+01  3.457660E+01  3.580364E+01  3.658765E+01  3.742137E+01  3.971238E+01  4.600016E+01
            0.260101  0.450508  0.000000
  1.098861E+01  1.727404E+01  1.964123E+01  3.453466E+01  3.585574E+01  3.653974E+01  3.739417E+01  3.969640E+01  4.601743E+01
            0.257576  0.446134  0.000000
  1.093707E+01  1.719360E+01  1.958047E+01  3.449144E+01  3.590947E+01  3.649240E+01  3.736496E+01  3.967855E+01  4.603539E+01
            0.255051  0.441760  0.000000
  1.088308E+01  1.711096E+01  1.951776E+01  3.444692E+01  3.596473E+01  3.644576E+01  3.733380E+01  3.965881E+01  4.605403E+01
            0.252525  0.437387  0.000000
  1.082661E+01  1.702614E+01  1.945313E+01  3.440109E+01  3.602135E+01  3.639990E+01  3.730078E+01  3.963715E+01  4.607336E+01
            0.250000  0.433013  0.000000
  1.076763E+01  1.693919E+01  1.938660E+01  3.435391E+01  3.607914E+01  3.635492E+01  3.726605E+01  3.961357E+01  4.609337E+01
            0.247475  0.428639  0.000000
  1.070611E+01  1.685014E+01  1.931818E+01  3.430537E+01  3.613779E+01  3.631093E+01  3.722985E+01  3.958805E+01  4.611406E+01
            0.244949  0.424265  0.000000
  1.064205E+01  1.675901E+01  1.924789E+01  3.425545E+01  3.619688E+01  3.626801E+01  3.719257E+01  3.956059E+01  4.613543E+01
            0.242424  0.419891  0.000000
  1.057541E+01  1.666583E+01  1.917576E+01  3.420412E+01  3.622624E+01  3.625577E+01  3.715479E+01  3.953118E+01  4.615745E+01
            0.239899  0.415517  0.000000
  1.050619E+01  1.657063E+01  1.910179E+01  3.415137E+01  3.618572E+01  3.631347E+01  3.711746E+01  3.949984E+01  4.618013E+01
            0.237374  0.411143  0.000000
  1.043437E+01  1.647342E+01  1.902600E+01  3.409718E+01  3.614651E+01  3.636842E+01  3.708208E+01  3.946656E+01  4.620346E+01
            0.234848  0.406770  0.000000
  1.035993E+01  1.637423E+01  1.894840E+01  3.404153E+01  3.610869E+01  3.641818E+01  3.705107E+01  3.943137E+01  4.622740E+01
            0.232323  0.402396  0.000000
  1.028287E+01  1.627305E+01  1.886900E+01  3.398440E+01  3.607234E+01  3.645904E+01  3.702808E+01  3.939427E+01  4.625196E+01
            0.229798  0.398022  0.000000
  1.020319E+01  1.616990E+01  1.878781E+01  3.392580E+01  3.603751E+01  3.648606E+01  3.701802E+01  3.935528E+01  4.627711E+01
            0.227273  0.393648  0.000000
  1.012087E+01  1.606478E+01  1.870484E+01  3.386570E+01  3.600428E+01  3.649453E+01  3.702558E+01  3.931443E+01  4.630284E+01
            0.224747  0.389274  0.000000
  1.003592E+01  1.595769E+01  1.862008E+01  3.380409E+01  3.597270E+01  3.648252E+01  3.705263E+01  3.927173E+01  4.632911E+01
            0.222222  0.384900  0.000000
  9.948337E+00  1.584862E+01  1.853356E+01  3.374098E+01  3.594283E+01  3.645204E+01  3.709715E+01  3.922721E+01  4.635591E+01
            0.219697  0.380526  0.000000
  9.858138E+00  1.573755E+01  1.844526E+01  3.367636E+01  3.591471E+01  3.640701E+01  3.715517E+01  3.918091E+01  4.638322E+01
            0.217172  0.376152  0.000000
  9.765331E+00  1.562449E+01  1.835520E+01  3.361023E+01  3.588840E+01  3.635115E+01  3.722297E+01  3.913284E+01  4.641099E+01
            0.214646  0.371779  0.000000
  9.669932E+00  1.550940E+01  1.826338E+01  3.354259E+01  3.586394E+01  3.628712E+01  3.729783E+01  3.908305E+01  4.643922E+01
            0.212121  0.367405  0.000000
  9.571961E+00  1.539228E+01  1.816979E+01  3.347345E+01  3.584136E+01  3.621671E+01  3.737796E+01  3.903156E+01  4.646787E+01
            0.209596  0.363031  0.000000
  9.471445E+00  1.527310E+01  1.807445E+01  3.340282E+01  3.582069E+01  3.614105E+01  3.746220E+01  3.897841E+01  4.649691E+01
            0.207071  0.358657  0.000000
  9.368413E+00  1.515185E+01  1.797734E+01  3.333070E+01  3.580198E+01  3.606089E+01  3.754977E+01  3.892366E+01  4.652631E+01
            0.204545  0.354283  0.000000
  9.262900E+00  1.502850E+01  1.787847E+01  3.325711E+01  3.578523E+01  3.597675E+01  3.764013E+01  3.886734E+01  4.655604E+01
            0.202020  0.349909  0.000000
  9.154948E+00  1.490302E+01  1.777784E+01  3.318207E+01  3.577047E+01  3.588900E+01  3.773291E+01  3.880950E+01  4.658608E+01
            0.199495  0.345535  0.000000
  9.044600E+00  1.477541E+01  1.767545E+01  3.310559E+01  3.575772E+01  3.579790E+01  3.782781E+01  3.875021E+01  4.661640E+01
            0.196970  0.341162  0.000000
  8.931906E+00  1.464565E+01  1.757129E+01  3.302769E+01  3.570366E+01  3.574698E+01  3.792461E+01  3.868953E+01  4.664696E+01
            0.194444  0.336788  0.000000
  8.816921E+00  1.451370E+01  1.746536E+01  3.294840E+01  3.560644E+01  3.573826E+01  3.802314E+01  3.862751E+01  4.667774E+01
            0.191919  0.332414  0.000000
  8.699701E+00  1.437957E+01  1.735765E+01  3.286773E+01  3.550638E+01  3.573156E+01  3.812324E+01  3.856425E+01  4.670872E+01
            0.189394  0.328040  0.000000
  8.580310E+00  1.424324E+01  1.724815E+01  3.278572E+01  3.540360E+01  3.572688E+01  3.822479E+01  3.849983E+01  4.673987E+01
            0.186869  0.323666  0.000000
  8.458812E+00  1.410469E+01  1.713686E+01  3.270238E+01  3.529820E+01  3.572422E+01  3.832767E+01  3.843434E+01  4.677116E+01
            0.184343  0.319292  0.000000
  8.335276E+00  1.396393E+01  1.702376E+01  3.261775E+01  3.519027E+01  3.572357E+01  3.836789E+01  3.843177E+01  4.680258E+01
            0.181818  0.314918  0.000000
  8.209773E+00  1.382095E+01  1.690883E+01  3.253186E+01  3.507991E+01  3.572491E+01  3.830059E+01  3.853701E+01  4.683410E+01
            0.179293  0.310544  0.000000
  8.082378E+00  1.367575E+01  1.679207E+01  3.244473E+01  3.496720E+01  3.572824E+01  3.823256E+01  3.864330E+01  4.686571E+01
            0.176768  0.306171  0.000000
  7.953166E+00  1.352834E+01  1.667345E+01  3.235640E+01  3.485220E+01  3.573354E+01  3.816395E+01  3.875054E+01  4.689739E+01
            0.174242  0.301797  0.000000
  7.822214E+00  1.337872E+01  1.655293E+01  3.226690E+01  3.473501E+01  3.574078E+01  3.809489E+01  3.885867E+01  4.692911E+01
            0.171717  0.297423  0.000000
  7.689600E+00  1.322691E+01  1.643050E+01  3.217627E+01  3.461568E+01  3.574996E+01  3.802556E+01  3.896760E+01  4.696087E+01
            0.169192  0.293049  0.000000
  7.555404E+00  1.307291E+01  1.630612E+01  3.208454E+01  3.449429E+01  3.576104E+01  3.795612E+01  3.907726E+01  4.699266E+01
            0.166667  0.288675  0.000000
  7.419706E+00  1.291675E+01  1.617974E+01  3.199174E+01  3.437091E+01  3.577402E+01  3.788675E+01  3.918758E+01  4.702445E+01
            0.164141  0.284301  0.000000
  7.282586E+00  1.275845E+01  1.605132E+01  3.189793E+01  3.424560E+01  3.578886E+01  3.781765E+01  3.929849E+01  4.705623E+01
            0.161616  0.279927  0.000000
  7.144125E+00  1.259803E+01  1.592081E+01  3.180312E+01  3.411842E+01  3.580553E+01  3.774901E+01  3.940991E+01  4.708800E+01
            0.159091  0.275554  0.000000
  7.004405E+00  1.243551E+01  1.578815E+01  3.170737E+01  3.398944E+01  3.582402E+01  3.768106E+01  3.952177E+01  4.711974E+01
            0.156566  0.271180  0.000000
  6.863507E+00  1.227094E+01  1.565327E+01  3.161071E+01  3.385872E+01  3.584430E+01  3.761401E+01  3.963401E+01  4.715143E+01
            0.154040  0.266806  0.000000
  6.721513E+00  1.210432E+01  1.551609E+01  3.151319E+01  3.372632E+01  3.586634E+01  3.754808E+01  3.974654E+01  4.718307E+01
            0.151515  0.262432  0.000000
  6.578506E+00  1.193571E+01  1.537655E+01  3.141485E+01  3.359232E+01  3.589010E+01  3.748352E+01  3.985930E+01  4.721465E+01
            0.148990  0.258058  0.000000
  6.434570E+00  1.176512E+01  1.523453E+01  3.131574E+01  3.345677E+01  3.591556E+01  3.742056E+01  3.997220E+01  4.724613E+01
            0.146465  0.253684  0.000000
  6.289789E+00  1.159261E+01  1.508996E+01  3.121591E+01  3.331973E+01  3.594268E+01  3.735945E+01  4.008516E+01  4.727753E+01
            0.143939  0.249310  0.000000
  6.144251E+00  1.141821E+01  1.494273E+01  3.111540E+01  3.318128E+01  3.597143E+01  3.730041E+01  4.019810E+01  4.730880E+01
            0.141414  0.244936  0.000000
  5.998043E+00  1.124196E+01  1.479272E+01  3.101426E+01  3.304148E+01  3.600177E+01  3.724369E+01  4.031094E+01  4.733994E+01
            0.138889  0.240563  0.000000
  5.851258E+00  1.106389E+01  1.463982E+01  3.091256E+01  3.290041E+01  3.603364E+01  3.718954E+01  4.042359E+01  4.737093E+01
            0.136364  0.236189  0.000000
  5.703990E+00  1.088407E+01  1.448390E+01  3.081034E+01  3.275813E+01  3.606702E+01  3.713817E+01  4.053595E+01  4.740175E+01
            0.133838  0.231815  0.000000
  5.556337E+00  1.070252E+01  1.432485E+01  3.070767E+01  3.261472E+01  3.610184E+01  3.708982E+01  4.064794E+01  4.743237E+01
            0.131313  0.227441  0.000000
  5.408399E+00  1.051931E+01  1.416251E+01  3.060461E+01  3.247026E+01  3.613805E+01  3.704471E+01  4.075945E+01  4.746278E+01
            0.128788  0.223067  0.000000
  5.260284E+00  1.033447E+01  1.399677E+01  3.050121E+01  3.232485E+01  3.617559E+01  3.700305E+01  4.087038E+01  4.749294E+01
            0.126263  0.218693  0.000000
  5.112103E+00  1.014806E+01  1.382748E+01  3.039756E+01  3.217855E+01  3.621438E+01  3.696503E+01  4.098065E+01  4.752284E+01
            0.123737  0.214319  0.000000
  4.963970E+00  9.960140E+00  1.365449E+01  3.029371E+01  3.203147E+01  3.625435E+01  3.693084E+01  4.109014E+01  4.755244E+01
            0.121212  0.209946  0.000000
  4.816007E+00  9.770754E+00  1.347767E+01  3.018973E+01  3.188371E+01  3.629541E+01  3.690066E+01  4.119876E+01  4.758171E+01
            0.118687  0.205572  0.000000
  4.668341E+00  9.579962E+00  1.329689E+01  3.008571E+01  3.173536E+01  3.633745E+01  3.687466E+01  4.130641E+01  4.761065E+01
            0.116162  0.201198  0.000000
  4.521102E+00  9.387823E+00  1.311200E+01  2.998171E+01  3.158654E+01  3.638033E+01  3.685302E+01  4.141298E+01  4.763920E+01
            0.113636  0.196824  0.000000
  4.374428E+00  9.194397E+00  1.292287E+01  2.987782E+01  3.143734E+01  3.642391E+01  3.683589E+01  4.151839E+01  4.766736E+01
            0.111111  0.192450  0.000000
  4.228461E+00  8.999745E+00  1.272938E+01  2.977412E+01  3.128790E+01  3.646799E+01  3.682347E+01  4.162254E+01  4.769509E+01
            0.108586  0.188076  0.000000
  4.083346E+00  8.803930E+00  1.253141E+01  2.967070E+01  3.113834E+01  3.651231E+01  3.681597E+01  4.172534E+01  4.772237E+01
            0.106061  0.183702  0.000000
  3.939235E+00  8.607016E+00  1.232885E+01  2.956763E+01  3.098878E+01  3.655650E+01  3.681369E+01  4.182670E+01  4.774918E+01
            0.103535  0.179328  0.000000
  3.796282E+00  8.409068E+00  1.212159E+01  2.946502E+01  3.083935E+01  3.660010E+01  3.681702E+01  4.192655E+01  4.777550E+01
            0.101010  0.174955  0.000000
  3.654642E+00  8.210151E+00  1.190956E+01  2.936295E+01  3.069020E+01  3.664244E+01  3.682648E+01  4.202481E+01  4.780130E+01
            0.098485  0.170581  0.000000
  3.514474E+00  8.010332E+00  1.169266E+01  2.926151E+01  3.054146E+01  3.668276E+01  3.684271E+01  4.212141E+01  4.782658E+01
            0.095960  0.166207  0.000000
  3.375937E+00  7.809677E+00  1.147084E+01  2.916080E+01  3.039329E+01  3.672040E+01  3.686617E+01  4.221628E+01  4.785131E+01
            0.093434  0.161833  0.000000
  3.239190E+00  7.608250E+00  1.124403E+01  2.906092E+01  3.024583E+01  3.675531E+01  3.689673E+01  4.230938E+01  4.787548E+01
            0.090909  0.157459  0.000000
  3.104389E+00  7.406118E+00  1.101221E+01  2.896196E+01  3.009925E+01  3.678830E+01  3.693337E+01  4.240065E+01  4.789909E+01
            0.088384  0.153085  0.000000
  2.971690E+00  7.203344E+00  1.077534E+01  2.886403E+01  2.995370E+01  3.682064E+01  3.697456E+01  4.249005E+01  4.792214E+01
            0.085859  0.148711  0.000000
  2.841243E+00  6.999991E+00  1.053343E+01  2.876723E+01  2.980935E+01  3.685352E+01  3.701886E+01  4.257754E+01  4.794460E+01
            0.083333  0.144338  0.000000
  2.713190E+00  6.796120E+00  1.028646E+01  2.867166E+01  2.966636E+01  3.688778E+01  3.706514E+01  4.266309E+01  4.796649E+01
            0.080808  0.139964  0.000000
  2.587670E+00  6.591789E+00  1.003447E+01  2.857742E+01  2.952490E+01  3.692388E+01  3.711265E+01  4.274668E+01  4.798780E+01
            0.078283  0.135590  0.000000
  2.464811E+00  6.387055E+00  9.777477E+00  2.848462E+01  2.938516E+01  3.696204E+01  3.716085E+01  4.282828E+01  4.800854E+01
            0.075758  0.131216  0.000000
  2.344732E+00  6.181972E+00  9.515543E+00  2.839337E+01  2.924729E+01  3.700231E+01  3.720937E+01  4.290787E+01  4.802870E+01
            0.073232  0.126842  0.000000
  2.227541E+00  5.976590E+00  9.248726E+00  2.830376E+01  2.911149E+01  3.704461E+01  3.725793E+01  4.298544E+01  4.804829E+01
            0.070707  0.122468  0.000000
  2.113331E+00  5.770956E+00  8.977102E+00  2.821590E+01  2.897794E+01  3.708883E+01  3.730630E+01  4.306097E+01  4.806733E+01
            0.068182  0.118094  0.000000
  2.002184E+00  5.565115E+00  8.700760E+00  2.812991E+01  2.884680E+01  3.713478E+01  3.735432E+01  4.313444E+01  4.808581E+01
            0.065657  0.113721  0.000000
  1.894165E+00  5.359105E+00  8.419801E+00  2.804588E+01  2.871828E+01  3.718225E+01  3.740181E+01  4.320586E+01  4.810373E+01
            0.063131  0.109347  0.000000
  1.789325E+00  5.152963E+00  8.134336E+00  2.796392E+01  2.859254E+01  3.723101E+01  3.744864E+01  4.327519E+01  4.812111E+01
            0.060606  0.104973  0.000000
  1.687697E+00  4.946721E+00  7.844490E+00  2.788414E+01  2.846978E+01  3.728081E+01  3.749468E+01  4.334242E+01  4.813795E+01
            0.058081  0.100599  0.000000
  1.589296E+00  4.740409E+00  7.550394E+00  2.780664E+01  2.835019E+01  3.733138E+01  3.753981E+01  4.340752E+01  4.815424E+01
            0.055556  0.096225  0.000000
  1.494121E+00  4.534051E+00  7.252190E+00  2.773153E+01  2.823394E+01  3.738245E+01  3.758391E+01  4.347048E+01  4.817000E+01
            0.053030  0.091851  0.000000
  1.402152E+00  4.327667E+00  6.950027E+00  2.765890E+01  2.812122E+01  3.743376E+01  3.762689E+01  4.353126E+01  4.818522E+01
            0.050505  0.087477  0.000000
  1.313352E+00  4.121275E+00  6.644063E+00  2.758886E+01  2.801222E+01  3.748501E+01  3.766863E+01  4.358983E+01  4.819989E+01
            0.047980  0.083103  0.000000
  1.227668E+00  3.914890E+00  6.334460E+00  2.752150E+01  2.790712E+01  3.753594E+01  3.770903E+01  4.364614E+01  4.821401E+01
            0.045455  0.078730  0.000000
  1.145028E+00  3.708523E+00  6.021387E+00  2.745693E+01  2.780610E+01  3.758627E+01  3.774801E+01  4.370015E+01  4.822758E+01
            0.042929  0.074356  0.000000
  1.065347E+00  3.502181E+00  5.705016E+00  2.739524E+01  2.770933E+01  3.763571E+01  3.778546E+01  4.375181E+01  4.824058E+01
            0.040404  0.069982  0.000000
  9.885257E-01  3.295869E+00  5.385524E+00  2.733651E+01  2.761700E+01  3.768400E+01  3.782130E+01  4.380106E+01  4.825299E+01
            0.037879  0.065608  0.000000
  9.144523E-01  3.089592E+00  5.063090E+00  2.728085E+01  2.752927E+01  3.773087E+01  3.785544E+01  4.384784E+01  4.826481E+01
            0.035354  0.061234  0.000000
  8.430058E-01  2.883350E+00  4.737897E+00  2.722834E+01  2.744632E+01  3.777608E+01  3.788780E+01  4.389207E+01  4.827602E+01
            0.032828  0.056860  0.000000
  7.740580E-01  2.677142E+00  4.410128E+00  2.717905E+01  2.736829E+01  3.781936E+01  3.791830E+01  4.393369E+01  4.828658E+01
            0.030303  0.052486  0.000000
  7.074768E-01  2.470966E+00  4.079967E+00  2.713308E+01  2.729536E+01  3.786048E+01  3.794687E+01  4.397264E+01  4.829650E+01
            0.027778  0.048113  0.000000
  6.431306E-01  2.264818E+00  3.747598E+00  2.709049E+01  2.722766E+01  3.789921E+01  3.797343E+01  4.400882E+01  4.830573E+01
            0.025253  0.043739  0.000000
  5.808939E-01  2.058692E+00  3.413208E+00  2.705135E+01  2.716533E+01  3.793534E+01  3.799792E+01  4.404217E+01  4.831426E+01
            0.022727  0.039365  0.000000
  5.206548E-01  1.852582E+00  3.076979E+00  2.701573E+01  2.710852E+01  3.796866E+01  3.802027E+01  4.407261E+01  4.832207E+01
            0.020202  0.034991  0.000000
  4.623268E-01  1.646477E+00  2.739094E+00  2.698370E+01  2.705734E+01  3.799900E+01  3.804043E+01  4.410007E+01  4.832913E+01
            0.017677  0.030617  0.000000
  4.058684E-01  1.440366E+00  2.399733E+00  2.695530E+01  2.701191E+01  3.802619E+01  3.805835E+01  4.412449E+01  4.833542E+01
            0.015152  0.026243  0.000000
  3.513171E-01  1.234230E+00  2.059071E+00  2.693058E+01  2.697231E+01  3.805006E+01  3.807398E+01  4.414579E+01  4.834092E+01
            0.012626  0.021869  0.000000
  2.988551E-01  1.028039E+00  1.717276E+00  2.690959E+01  2.693866E+01  3.807049E+01  3.808727E+01  4.416392E+01  4.834561E+01
            0.010101  0.017495  0.000000
  2.489452E-01  8.217335E-01  1.374500E+00  2.689237E+01  2.691102E+01  3.808737E+01  3.809820E+01  4.417883E+01  4.834947E+01
            0.007576  0.013122  0.000000
  2.026273E-01  6.151845E-01  1.030847E+00  2.687894E+01  2.688945E+01  3.810060E+01  3.810672E+01  4.419047E+01  4.835249E+01
            0.005051  0.008748  0.000000
  1.621833E-01  4.080029E-01  6.862729E-01  2.686933E+01  2.687401E+01  3.811010E+01  3.811283E+01  4.419881E+01  4.835465E+01
            0.002525  0.004374  0.000000
  1.323802E-01  1.981894E-01  3.398055E-01  2.686356E+01  2.686473E+01  3.811582E+01  3.811650E+01  4.420383E+01  4.835595E+01
            0.000000  0.000000  0.000000
 -5.582188E-02 -5.582188E-02  1.208737E-01  2.686163E+01  2.686163E+01  3.811773E+01  3.811773E+01  4.420550E+01  4.835639E+01


==> anc/fig03/phband05c.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
  3.254627E+00  5.365805E+00  5.365805E+00  2.771867E+01  2.771867E+01  3.945975E+01  3.945975E+01  4.529432E+01  4.903983E+01
            0.000000  0.005064  0.000000
  3.257777E+00  5.369925E+00  5.817520E+00  2.772081E+01  2.772183E+01  3.945850E+01  3.961953E+01  4.529272E+01  4.903948E+01
            0.000000  0.010129  0.000000
  3.267206E+00  5.382266E+00  6.138103E+00  2.772721E+01  2.773132E+01  3.945474E+01  3.973583E+01  4.528792E+01  4.903847E+01
            0.000000  0.015193  0.000000
  3.282844E+00  5.402778E+00  6.387095E+00  2.773785E+01  2.774710E+01  3.944848E+01  3.982341E+01  4.527994E+01  4.903683E+01
            0.000000  0.020258  0.000000
  3.304580E+00  5.431377E+00  6.594638E+00  2.775273E+01  2.776916E+01  3.943974E+01  3.989094E+01  4.526881E+01  4.903460E+01
            0.000000  0.025322  0.000000
  3.332265E+00  5.467944E+00  6.777800E+00  2.777181E+01  2.779745E+01  3.942855E+01  3.994382E+01  4.525456E+01  4.903179E+01
            0.000000  0.030387  0.000000
  3.365716E+00  5.512332E+00  6.947034E+00  2.779503E+01  2.783193E+01  3.941493E+01  3.998561E+01  4.523723E+01  4.902842E+01
            0.000000  0.035451  0.000000
  3.404720E+00  5.564361E+00  7.109125E+00  2.782237E+01  2.787253E+01  3.939893E+01  4.001877E+01  4.521689E+01  4.902451E+01
            0.000000  0.040516  0.000000
  3.449047E+00  5.623822E+00  7.268677E+00  2.785375E+01  2.791917E+01  3.938058E+01  4.004504E+01  4.519359E+01  4.902007E+01
            0.000000  0.045580  0.000000
  3.498448E+00  5.690481E+00  7.428913E+00  2.788912E+01  2.797179E+01  3.935994E+01  4.006571E+01  4.516740E+01  4.901513E+01
            0.000000  0.050645  0.000000
  3.552670E+00  5.764079E+00  7.592140E+00  2.792841E+01  2.803027E+01  3.933706E+01  4.008176E+01  4.513840E+01  4.900970E+01
            0.000000  0.055709  0.000000
  3.611455E+00  5.844334E+00  7.760017E+00  2.797152E+01  2.809454E+01  3.931200E+01  4.009394E+01  4.510665E+01  4.900379E+01
            0.000000  0.060774  0.000000
  3.674548E+00  5.930944E+00  7.933736E+00  2.801839E+01  2.816447E+01  3.928484E+01  4.010286E+01  4.507223E+01  4.899742E+01
            0.000000  0.065838  0.000000
  3.741704E+00  6.023594E+00  8.114126E+00  2.806891E+01  2.823994E+01  3.925564E+01  4.010902E+01  4.503524E+01  4.899061E+01
            0.000000  0.070903  0.000000
  3.812687E+00  6.121951E+00  8.301734E+00  2.812300E+01  2.832084E+01  3.922448E+01  4.011282E+01  4.499574E+01  4.898338E+01
            0.000000  0.075967  0.000000
  3.887274E+00  6.225677E+00  8.496873E+00  2.818054E+01  2.840702E+01  3.919145E+01  4.011463E+01  4.495382E+01  4.897575E+01
            0.000000  0.081032  0.000000
  3.965258E+00  6.334424E+00  8.699664E+00  2.824145E+01  2.849836E+01  3.915662E+01  4.011474E+01  4.490956E+01  4.896773E+01
            0.000000  0.086096  0.000000
  4.046449E+00  6.447842E+00  8.910067E+00  2.830560E+01  2.859469E+01  3.912009E+01  4.011344E+01  4.486303E+01  4.895935E+01
            0.000000  0.091161  0.000000
  4.130674E+00  6.565580E+00  9.127902E+00  2.837288E+01  2.869587E+01  3.908195E+01  4.011097E+01  4.481430E+01  4.895061E+01
            0.000000  0.096225  0.000000
  4.217774E+00  6.687292E+00  9.352879E+00  2.844319E+01  2.880174E+01  3.904229E+01  4.010755E+01  4.476344E+01  4.894154E+01
            0.000000  0.101290  0.000000
  4.307608E+00  6.812636E+00  9.584607E+00  2.851639E+01  2.891214E+01  3.900121E+01  4.010338E+01  4.471052E+01  4.893215E+01
            0.000000  0.106354  0.000000
  4.400048E+00  6.941283E+00  9.822622E+00  2.859238E+01  2.902690E+01  3.895881E+01  4.009867E+01  4.465558E+01  4.892247E+01
            0.000000  0.111418  0.000000
  4.494979E+00  7.072913E+00  1.006639E+01  2.867103E+01  2.914586E+01  3.891518E+01  4.009359E+01  4.459869E+01  4.891249E+01
            0.000000  0.116483  0.000000
  4.592297E+00  7.207220E+00  1.031535E+01  2.875221E+01  2.926882E+01  3.887041E+01  4.008831E+01  4.453990E+01  4.890224E+01
            0.000000  0.121547  0.000000
  4.691907E+00  7.343915E+00  1.056888E+01  2.883579E+01  2.939562E+01  3.882462E+01  4.008299E+01  4.447925E+01  4.889173E+01
            0.000000  0.126612  0.000000
  4.793721E+00  7.482728E+00  1.082636E+01  2.892167E+01  2.952608E+01  3.877789E+01  4.007779E+01  4.441679E+01  4.888098E+01
            0.000000  0.131676  0.000000
  4.897659E+00  7.623407E+00  1.108716E+01  2.900970E+01  2.966000E+01  3.873031E+01  4.007284E+01  4.435254E+01  4.886999E+01
            0.000000  0.136741  0.000000
  5.003641E+00  7.765718E+00  1.135064E+01  2.909976E+01  2.979721E+01  3.868198E+01  4.006828E+01  4.428656E+01  4.885878E+01
            0.000000  0.141805  0.000000
  5.111591E+00  7.909452E+00  1.161619E+01  2.919172E+01  2.993752E+01  3.863298E+01  4.006423E+01  4.421886E+01  4.884735E+01
            0.000000  0.146870  0.000000
  5.221435E+00  8.054415E+00  1.188321E+01  2.928545E+01  3.008074E+01  3.858340E+01  4.006081E+01  4.414949E+01  4.883573E+01
            0.000000  0.151934  0.000000
  5.333095E+00  8.200435E+00  1.215111E+01  2.938083E+01  3.022669E+01  3.853333E+01  4.005813E+01  4.407848E+01  4.882390E+01
            0.000000  0.156999  0.000000
  5.446496E+00  8.347361E+00  1.241936E+01  2.947772E+01  3.037516E+01  3.848284E+01  4.005629E+01  4.400587E+01  4.881189E+01
            0.000000  0.162063  0.000000
  5.561556E+00  8.495056E+00  1.268747E+01  2.957601E+01  3.052598E+01  3.843201E+01  4.005537E+01  4.393167E+01  4.879969E+01
            0.000000  0.167128  0.000000
  5.678194E+00  8.643402E+00  1.295495E+01  2.967556E+01  3.067895E+01  3.838091E+01  4.005545E+01  4.385595E+01  4.878732E+01
            0.000000  0.172192  0.000000
  5.796324E+00  8.792296E+00  1.322139E+01  2.977625E+01  3.083389E+01  3.832960E+01  4.005661E+01  4.377872E+01  4.877478E+01
            0.000000  0.177257  0.000000
  5.915855E+00  8.941646E+00  1.348641E+01  2.987796E+01  3.099061E+01  3.827816E+01  4.005890E+01  4.370004E+01  4.876208E+01
            0.000000  0.182321  0.000000
  6.036697E+00  9.091372E+00  1.374967E+01  2.998055E+01  3.114894E+01  3.822664E+01  4.006237E+01  4.361996E+01  4.874921E+01
            0.000000  0.187386  0.000000
  6.158753E+00  9.241402E+00  1.401087E+01  3.008392E+01  3.130868E+01  3.817510E+01  4.006706E+01  4.353852E+01  4.873619E+01
            0.000000  0.192450  0.000000
  6.281924E+00  9.391671E+00  1.426978E+01  3.018793E+01  3.146966E+01  3.812359E+01  4.007301E+01  4.345578E+01  4.872301E+01
            0.000000  0.197515  0.000000
  6.406109E+00  9.542119E+00  1.452617E+01  3.029247E+01  3.163171E+01  3.807218E+01  4.008025E+01  4.337179E+01  4.870968E+01
            0.000000  0.202579  0.000000
  6.531206E+00  9.692686E+00  1.477987E+01  3.039742E+01  3.179465E+01  3.802089E+01  4.008878E+01  4.328663E+01  4.869621E+01
            0.000000  0.207644  0.000000
  6.657110E+00  9.843315E+00  1.503074E+01  3.050268E+01  3.195832E+01  3.796979E+01  4.009862E+01  4.320037E+01  4.868258E+01
            0.000000  0.212708  0.000000
  6.783714E+00  9.993947E+00  1.527867E+01  3.060811E+01  3.212256E+01  3.791891E+01  4.010978E+01  4.311307E+01  4.866882E+01
            0.000000  0.217772  0.000000
  6.910915E+00  1.014452E+01  1.552358E+01  3.071362E+01  3.228720E+01  3.786830E+01  4.012225E+01  4.302482E+01  4.865490E+01
            0.000000  0.222837  0.000000
  7.038606E+00  1.029497E+01  1.576540E+01  3.081910E+01  3.245209E+01  3.781799E+01  4.013601E+01  4.293569E+01  4.864085E+01
            0.000000  0.227901  0.000000
  7.166682E+00  1.044522E+01  1.600411E+01  3.092445E+01  3.261708E+01  3.776804E+01  4.015107E+01  4.284578E+01  4.862665E+01
            0.000000  0.232966  0.000000
  7.295041E+00  1.059520E+01  1.623967E+01  3.102955E+01  3.278203E+01  3.771847E+01  4.016741E+01  4.275517E+01  4.861231E+01
            0.000000  0.238030  0.000000
  7.423579E+00  1.074483E+01  1.647208E+01  3.113431E+01  3.294680E+01  3.766933E+01  4.018500E+01  4.266395E+01  4.859782E+01
            0.000000  0.243095  0.000000
  7.552197E+00  1.089402E+01  1.670134E+01  3.123864E+01  3.311124E+01  3.762065E+01  4.020383E+01  4.257222E+01  4.858320E+01
            0.000000  0.248159  0.000000
  7.680796E+00  1.104268E+01  1.692745E+01  3.134244E+01  3.327524E+01  3.757246E+01  4.022386E+01  4.248007E+01  4.856843E+01
            0.000000  0.253224  0.000000
  7.809280E+00  1.119072E+01  1.715042E+01  3.144562E+01  3.343865E+01  3.752481E+01  4.024509E+01  4.238761E+01  4.855353E+01
            0.000000  0.258288  0.000000
  7.937555E+00  1.133802E+01  1.737025E+01  3.154809E+01  3.360137E+01  3.747772E+01  4.026748E+01  4.229494E+01  4.853848E+01
            0.000000  0.263353  0.000000
  8.065530E+00  1.148450E+01  1.758697E+01  3.164977E+01  3.376327E+01  3.743124E+01  4.029100E+01  4.220216E+01  4.852330E+01
            0.000000  0.268417  0.000000
  8.193114E+00  1.163005E+01  1.780057E+01  3.175058E+01  3.392423E+01  3.738538E+01  4.031562E+01  4.210936E+01  4.850798E+01
            0.000000  0.273482  0.000000
  8.320221E+00  1.177455E+01  1.801105E+01  3.185043E+01  3.408414E+01  3.734019E+01  4.034133E+01  4.201666E+01  4.849253E+01
            0.000000  0.278546  0.000000
  8.446766E+00  1.191792E+01  1.821841E+01  3.194926E+01  3.424290E+01  3.729569E+01  4.036809E+01  4.192417E+01  4.847694E+01
            0.000000  0.283611  0.000000
  8.572663E+00  1.206004E+01  1.842265E+01  3.204700E+01  3.440038E+01  3.725192E+01  4.039586E+01  4.183198E+01  4.846122E+01
            0.000000  0.288675  0.000000
  8.697833E+00  1.220081E+01  1.862373E+01  3.214356E+01  3.455650E+01  3.720890E+01  4.042463E+01  4.174022E+01  4.844537E+01
            0.000000  0.293740  0.000000
  8.822195E+00  1.234014E+01  1.882166E+01  3.223889E+01  3.471113E+01  3.716666E+01  4.045435E+01  4.164899E+01  4.842939E+01
            0.000000  0.298804  0.000000
  8.945669E+00  1.247794E+01  1.901640E+01  3.233293E+01  3.486417E+01  3.712522E+01  4.048500E+01  4.155840E+01  4.841329E+01
            0.000000  0.303869  0.000000
  9.068178E+00  1.261413E+01  1.920792E+01  3.242562E+01  3.501552E+01  3.708462E+01  4.051654E+01  4.146856E+01  4.839708E+01
            0.000000  0.308933  0.000000
  9.189645E+00  1.274863E+01  1.939620E+01  3.251689E+01  3.516507E+01  3.704486E+01  4.054893E+01  4.137961E+01  4.838075E+01
            0.000000  0.313998  0.000000
  9.309996E+00  1.288136E+01  1.958121E+01  3.260670E+01  3.531270E+01  3.700599E+01  4.058214E+01  4.129165E+01  4.836431E+01
            0.000000  0.319062  0.000000
  9.429156E+00  1.301227E+01  1.976292E+01  3.269499E+01  3.545830E+01  3.696801E+01  4.061612E+01  4.120482E+01  4.834777E+01
            0.000000  0.324126  0.000000
  9.547051E+00  1.314129E+01  1.994128E+01  3.278173E+01  3.560176E+01  3.693094E+01  4.065083E+01  4.111925E+01  4.833114E+01
            0.000000  0.329191  0.000000
  9.663611E+00  1.326838E+01  2.011629E+01  3.286686E+01  3.574294E+01  3.689480E+01  4.068622E+01  4.103506E+01  4.831442E+01
            0.000000  0.334255  0.000000
  9.778764E+00  1.339349E+01  2.028791E+01  3.295035E+01  3.588172E+01  3.685960E+01  4.072224E+01  4.095241E+01  4.829761E+01
            0.000000  0.339320  0.000000
  9.892440E+00  1.351659E+01  2.045612E+01  3.303216E+01  3.601797E+01  3.682537E+01  4.075884E+01  4.087143E+01  4.828073E+01
            0.000000  0.344384  0.000000
  1.000457E+01  1.363764E+01  2.062090E+01  3.311226E+01  3.615153E+01  3.679211E+01  4.079230E+01  4.079596E+01  4.826379E+01
            0.000000  0.349449  0.000000
  1.011509E+01  1.375662E+01  2.078225E+01  3.319061E+01  3.628225E+01  3.675984E+01  4.071517E+01  4.083354E+01  4.824679E+01
            0.000000  0.354513  0.000000
  1.022394E+01  1.387350E+01  2.094015E+01  3.326720E+01  3.640997E+01  3.672856E+01  4.064022E+01  4.087152E+01  4.822975E+01
            0.000000  0.359578  0.000000
  1.033105E+01  1.398827E+01  2.109461E+01  3.334199E+01  3.653451E+01  3.669829E+01  4.056763E+01  4.090983E+01  4.821268E+01
            0.000000  0.364642  0.000000
  1.043635E+01  1.410090E+01  2.124562E+01  3.341498E+01  3.665566E+01  3.666904E+01  4.049762E+01  4.094841E+01  4.819558E+01
            0.000000  0.369707  0.000000
  1.053981E+01  1.421137E+01  2.139319E+01  3.348614E+01  3.664081E+01  3.677323E+01  4.043039E+01  4.098719E+01  4.817847E+01
            0.000000  0.374771  0.000000
  1.064134E+01  1.431968E+01  2.153734E+01  3.355546E+01  3.661361E+01  3.688698E+01  4.036618E+01  4.102609E+01  4.816136E+01
            0.000000  0.379836  0.000000
  1.074091E+01  1.442581E+01  2.167809E+01  3.362293E+01  3.658744E+01  3.699666E+01  4.030523E+01  4.106505E+01  4.814427E+01
            0.000000  0.384900  0.000000
  1.083846E+01  1.452973E+01  2.181545E+01  3.368854E+01  3.656232E+01  3.710203E+01  4.024781E+01  4.110400E+01  4.812720E+01
            0.000000  0.389965  0.000000
  1.093394E+01  1.463142E+01  2.194944E+01  3.375230E+01  3.653823E+01  3.720278E+01  4.019419E+01  4.114285E+01  4.811018E+01
            0.000000  0.395029  0.000000
  1.102731E+01  1.473088E+01  2.208008E+01  3.381419E+01  3.651520E+01  3.729863E+01  4.014467E+01  4.118155E+01  4.809321E+01
            0.000000  0.400094  0.000000
  1.111852E+01  1.482806E+01  2.220740E+01  3.387423E+01  3.649321E+01  3.738926E+01  4.009955E+01  4.122001E+01  4.807632E+01
            0.000000  0.405158  0.000000
  1.120753E+01  1.492295E+01  2.233142E+01  3.393241E+01  3.647226E+01  3.747435E+01  4.005914E+01  4.125817E+01  4.805951E+01
            0.000000  0.410223  0.000000
  1.129431E+01  1.501552E+01  2.245216E+01  3.398875E+01  3.645236E+01  3.755359E+01  4.002374E+01  4.129597E+01  4.804281E+01
            0.000000  0.415287  0.000000
  1.137880E+01  1.510573E+01  2.256963E+01  3.404325E+01  3.643349E+01  3.762668E+01  3.999364E+01  4.133333E+01  4.802624E+01
            0.000000  0.420352  0.000000
  1.146099E+01  1.519356E+01  2.268385E+01  3.409592E+01  3.641565E+01  3.769335E+01  3.996907E+01  4.137019E+01  4.800981E+01
            0.000000  0.425416  0.000000
  1.154084E+01  1.527897E+01  2.279483E+01  3.414678E+01  3.639883E+01  3.775338E+01  3.995024E+01  4.140649E+01  4.799354E+01
            0.000000  0.430480  0.000000
  1.161831E+01  1.536192E+01  2.290258E+01  3.419583E+01  3.638301E+01  3.780665E+01  3.993726E+01  4.144216E+01  4.797746E+01
            0.000000  0.435545  0.000000
  1.169338E+01  1.544238E+01  2.300709E+01  3.424309E+01  3.636818E+01  3.785310E+01  3.993014E+01  4.147716E+01  4.796158E+01
            0.000000  0.440609  0.000000
  1.176602E+01  1.552031E+01  2.310837E+01  3.428857E+01  3.635432E+01  3.789280E+01  3.992880E+01  4.151143E+01  4.794593E+01
            0.000000  0.445674  0.000000
  1.183621E+01  1.559567E+01  2.320640E+01  3.433229E+01  3.634141E+01  3.792593E+01  3.993303E+01  4.154491E+01  4.793052E+01
            0.000000  0.450738  0.000000
  1.190392E+01  1.566843E+01  2.330118E+01  3.437427E+01  3.632942E+01  3.795279E+01  3.994249E+01  4.157755E+01  4.791539E+01
            0.000000  0.455803  0.000000
  1.196913E+01  1.573855E+01  2.339267E+01  3.441451E+01  3.631834E+01  3.797379E+01  3.995675E+01  4.160932E+01  4.790056E+01
            0.000000  0.460867  0.000000
  1.203182E+01  1.580599E+01  2.348087E+01  3.445303E+01  3.630812E+01  3.798940E+01  3.997528E+01  4.164015E+01  4.788605E+01
            0.000000  0.465932  0.000000
  1.209196E+01  1.587072E+01  2.356574E+01  3.448985E+01  3.629874E+01  3.800019E+01  3.999752E+01  4.167001E+01  4.787189E+01
            0.000000  0.470996  0.000000
  1.214954E+01  1.593272E+01  2.364725E+01  3.452497E+01  3.629016E+01  3.800672E+01  4.002283E+01  4.169886E+01  4.785810E+01
            0.000000  0.476061  0.000000
  1.220454E+01  1.599195E+01  2.372537E+01  3.455842E+01  3.628234E+01  3.800958E+01  4.005061E+01  4.172666E+01  4.784471E+01
            0.000000  0.481125  0.000000
  1.225694E+01  1.604839E+01  2.380005E+01  3.459019E+01  3.627525E+01  3.800935E+01  4.008024E+01  4.175336E+01  4.783175E+01
            0.000000  0.486190  0.000000
  1.230673E+01  1.610201E+01  2.387125E+01  3.462030E+01  3.626885E+01  3.800657E+01  4.011115E+01  4.177894E+01  4.781925E+01
            0.000000  0.491254  0.000000
  1.235389E+01  1.615280E+01  2.393894E+01  3.464877E+01  3.626310E+01  3.800175E+01  4.014280E+01  4.180335E+01  4.780722E+01
            0.000000  0.496319  0.000000
  1.239842E+01  1.620073E+01  2.400307E+01  3.467558E+01  3.625795E+01  3.799533E+01  4.017470E+01  4.182657E+01  4.779571E+01
            0.000000  0.501383  0.000000
  1.244029E+01  1.624580E+01  2.406360E+01  3.470076E+01  3.625336E+01  3.798773E+01  4.020641E+01  4.184856E+01  4.778473E+01
            0.000000  0.506448  0.000000
  1.247950E+01  1.628798E+01  2.412047E+01  3.472431E+01  3.624930E+01  3.797931E+01  4.023754E+01  4.186930E+01  4.777432E+01
            0.000000  0.511512  0.000000
  1.251603E+01  1.632728E+01  2.417365E+01  3.474623E+01  3.624572E+01  3.797039E+01  4.026774E+01  4.188874E+01  4.776449E+01
            0.000000  0.516577  0.000000
  1.254989E+01  1.636368E+01  2.422308E+01  3.476653E+01  3.624259E+01  3.796124E+01  4.029671E+01  4.190687E+01  4.775528E+01
            0.000000  0.521641  0.000000
  1.258106E+01  1.639717E+01  2.426874E+01  3.478520E+01  3.623986E+01  3.795211E+01  4.032418E+01  4.192365E+01  4.774671E+01
            0.000000  0.526706  0.000000
  1.260953E+01  1.642776E+01  2.431057E+01  3.480225E+01  3.623750E+01  3.794320E+01  4.034992E+01  4.193906E+01  4.773879E+01
            0.000000  0.531770  0.000000
  1.263530E+01  1.645543E+01  2.434854E+01  3.481768E+01  3.623547E+01  3.793468E+01  4.037372E+01  4.195309E+01  4.773156E+01
            0.000000  0.536834  0.000000
  1.265837E+01  1.648019E+01  2.438262E+01  3.483149E+01  3.623375E+01  3.792671E+01  4.039543E+01  4.196569E+01  4.772504E+01
            0.000000  0.541899  0.000000
  1.267873E+01  1.650204E+01  2.441277E+01  3.484367E+01  3.623230E+01  3.791941E+01  4.041490E+01  4.197687E+01  4.771923E+01
            0.000000  0.546963  0.000000
  1.269638E+01  1.652097E+01  2.443896E+01  3.485424E+01  3.623110E+01  3.791290E+01  4.043200E+01  4.198659E+01  4.771416E+01
            0.000000  0.552028  0.000000
  1.271132E+01  1.653699E+01  2.446117E+01  3.486318E+01  3.623012E+01  3.790724E+01  4.044663E+01  4.199485E+01  4.770985E+01
            0.000000  0.557092  0.000000
  1.272354E+01  1.655009E+01  2.447937E+01  3.487050E+01  3.622935E+01  3.790252E+01  4.045871E+01  4.200162E+01  4.770630E+01
            0.000000  0.562157  0.000000
  1.273305E+01  1.656028E+01  2.449354E+01  3.487619E+01  3.622877E+01  3.789880E+01  4.046817E+01  4.200690E+01  4.770353E+01
            0.000000  0.567221  0.000000
  1.273985E+01  1.656756E+01  2.450368E+01  3.488026E+01  3.622836E+01  3.789611E+01  4.047497E+01  4.201068E+01  4.770155E+01
            0.000000  0.572286  0.000000
  1.274392E+01  1.657193E+01  2.450976E+01  3.488270E+01  3.622812E+01  3.789448E+01  4.047906E+01  4.201294E+01  4.770035E+01
            0.000000  0.577350  0.000000
  1.274528E+01  1.657338E+01  2.451179E+01  3.488351E+01  3.622804E+01  3.789394E+01  4.048042E+01  4.201370E+01  4.769995E+01
            0.005051  0.577350  0.000000
  1.274579E+01  1.657593E+01  2.451108E+01  3.488442E+01  3.622887E+01  3.789347E+01  4.047963E+01  4.201327E+01  4.769979E+01
            0.010101  0.577350  0.000000
  1.274733E+01  1.658357E+01  2.450895E+01  3.488716E+01  3.623138E+01  3.789205E+01  4.047725E+01  4.201196E+01  4.769928E+01
            0.015152  0.577350  0.000000
  1.274989E+01  1.659629E+01  2.450540E+01  3.489172E+01  3.623555E+01  3.788968E+01  4.047329E+01  4.200978E+01  4.769845E+01
            0.020202  0.577350  0.000000
  1.275347E+01  1.661407E+01  2.450043E+01  3.489810E+01  3.624138E+01  3.788637E+01  4.046779E+01  4.200674E+01  4.769727E+01
            0.025253  0.577350  0.000000
  1.275806E+01  1.663688E+01  2.449407E+01  3.490628E+01  3.624887E+01  3.788212E+01  4.046077E+01  4.200284E+01  4.769577E+01
            0.030303  0.577350  0.000000
  1.276365E+01  1.666468E+01  2.448631E+01  3.491627E+01  3.625801E+01  3.787692E+01  4.045226E+01  4.199808E+01  4.769393E+01
            0.035354  0.577350  0.000000
  1.277024E+01  1.669744E+01  2.447717E+01  3.492805E+01  3.626880E+01  3.787077E+01  4.044232E+01  4.199248E+01  4.769176E+01
            0.040404  0.577350  0.000000
  1.277781E+01  1.673509E+01  2.446667E+01  3.494160E+01  3.628123E+01  3.786368E+01  4.043100E+01  4.198604E+01  4.768926E+01
            0.045455  0.577350  0.000000
  1.278634E+01  1.677756E+01  2.445482E+01  3.495692E+01  3.629527E+01  3.785564E+01  4.041835E+01  4.197878E+01  4.768644E+01
            0.050505  0.577350  0.000000
  1.279581E+01  1.682480E+01  2.444164E+01  3.497397E+01  3.631093E+01  3.784667E+01  4.040446E+01  4.197070E+01  4.768329E+01
            0.055556  0.577350  0.000000
  1.280622E+01  1.687671E+01  2.442715E+01  3.499274E+01  3.632818E+01  3.783676E+01  4.038938E+01  4.196183E+01  4.767982E+01
            0.060606  0.577350  0.000000
  1.281753E+01  1.693320E+01  2.441137E+01  3.501321E+01  3.634700E+01  3.782591E+01  4.037320E+01  4.195218E+01  4.767603E+01
            0.065657  0.577350  0.000000
  1.282973E+01  1.699417E+01  2.439434E+01  3.503534E+01  3.636737E+01  3.781413E+01  4.035601E+01  4.194177E+01  4.767193E+01
            0.070707  0.577350  0.000000
  1.284277E+01  1.705951E+01  2.437607E+01  3.505910E+01  3.638926E+01  3.780143E+01  4.033788E+01  4.193062E+01  4.766751E+01
            0.075758  0.577350  0.000000
  1.285664E+01  1.712909E+01  2.435659E+01  3.508446E+01  3.641264E+01  3.778781E+01  4.031891E+01  4.191875E+01  4.766280E+01
            0.080808  0.577350  0.000000
  1.287130E+01  1.720278E+01  2.433593E+01  3.511137E+01  3.643748E+01  3.777329E+01  4.029920E+01  4.190618E+01  4.765778E+01
            0.085859  0.577350  0.000000
  1.288672E+01  1.728044E+01  2.431412E+01  3.513980E+01  3.646373E+01  3.775787E+01  4.027884E+01  4.189295E+01  4.765247E+01
            0.090909  0.577350  0.000000
  1.290285E+01  1.736191E+01  2.429119E+01  3.516969E+01  3.649136E+01  3.774157E+01  4.025792E+01  4.187908E+01  4.764689E+01
            0.095960  0.577350  0.000000
  1.291966E+01  1.744705E+01  2.426717E+01  3.520098E+01  3.652032E+01  3.772440E+01  4.023654E+01  4.186460E+01  4.764102E+01
            0.101010  0.577350  0.000000
  1.293711E+01  1.753567E+01  2.424209E+01  3.523363E+01  3.655056E+01  3.770639E+01  4.021481E+01  4.184955E+01  4.763489E+01
            0.106061  0.577350  0.000000
  1.295515E+01  1.762761E+01  2.421599E+01  3.526757E+01  3.658202E+01  3.768755E+01  4.019281E+01  4.183396E+01  4.762851E+01
            0.111111  0.577350  0.000000
  1.297373E+01  1.772269E+01  2.418890E+01  3.530273E+01  3.661467E+01  3.766791E+01  4.017064E+01  4.181787E+01  4.762188E+01
            0.116162  0.577350  0.000000
  1.299282E+01  1.782072E+01  2.416085E+01  3.533904E+01  3.664842E+01  3.764750E+01  4.014839E+01  4.180133E+01  4.761502E+01
            0.121212  0.577350  0.000000
  1.301236E+01  1.792151E+01  2.413187E+01  3.537642E+01  3.668323E+01  3.762635E+01  4.012617E+01  4.178437E+01  4.760794E+01
            0.126263  0.577350  0.000000
  1.303230E+01  1.802486E+01  2.410200E+01  3.541478E+01  3.671902E+01  3.760449E+01  4.010404E+01  4.176703E+01  4.760065E+01
            0.131313  0.577350  0.000000
  1.305260E+01  1.813059E+01  2.407126E+01  3.545405E+01  3.675574E+01  3.758197E+01  4.008211E+01  4.174938E+01  4.759318E+01
            0.136364  0.577350  0.000000
  1.307320E+01  1.823848E+01  2.403970E+01  3.549413E+01  3.679331E+01  3.755881E+01  4.006044E+01  4.173144E+01  4.758553E+01
            0.141414  0.577350  0.000000
  1.309405E+01  1.834836E+01  2.400734E+01  3.553492E+01  3.683167E+01  3.753508E+01  4.003913E+01  4.171328E+01  4.757772E+01
            0.146465  0.577350  0.000000
  1.311511E+01  1.846000E+01  2.397421E+01  3.557633E+01  3.687074E+01  3.751080E+01  4.001824E+01  4.169495E+01  4.756978E+01
            0.151515  0.577350  0.000000
  1.313633E+01  1.857322E+01  2.394035E+01  3.561824E+01  3.691045E+01  3.748605E+01  3.999784E+01  4.167650E+01  4.756171E+01
            0.156566  0.577350  0.000000
  1.315765E+01  1.868783E+01  2.390578E+01  3.566056E+01  3.695073E+01  3.746086E+01  3.997800E+01  4.165798E+01  4.755354E+01
            0.161616  0.577350  0.000000
  1.317903E+01  1.880361E+01  2.387054E+01  3.570316E+01  3.699151E+01  3.743531E+01  3.995878E+01  4.163944E+01  4.754529E+01
            0.166667  0.577350  0.000000
  1.320041E+01  1.892040E+01  2.383464E+01  3.574594E+01  3.703271E+01  3.740944E+01  3.994024E+01  4.162094E+01  4.753698E+01
            0.171717  0.577350  0.000000
  1.322176E+01  1.903798E+01  2.379812E+01  3.578878E+01  3.707425E+01  3.738332E+01  3.992242E+01  4.160252E+01  4.752862E+01
            0.176768  0.577350  0.000000
  1.324302E+01  1.915618E+01  2.376099E+01  3.583156E+01  3.711606E+01  3.735702E+01  3.990538E+01  4.158425E+01  4.752025E+01
            0.181818  0.577350  0.000000
  1.326416E+01  1.927482E+01  2.372329E+01  3.587416E+01  3.715807E+01  3.733061E+01  3.988915E+01  4.156618E+01  4.751188E+01
            0.186869  0.577350  0.000000
  1.328512E+01  1.939371E+01  2.368502E+01  3.591646E+01  3.720019E+01  3.730415E+01  3.987378E+01  4.154834E+01  4.750354E+01
            0.191919  0.577350  0.000000
  1.330586E+01  1.951268E+01  2.364622E+01  3.595834E+01  3.724235E+01  3.727771E+01  3.985930E+01  4.153078E+01  4.749524E+01
            0.196970  0.577350  0.000000
  1.332634E+01  1.963154E+01  2.360689E+01  3.599968E+01  3.725136E+01  3.728447E+01  3.984573E+01  4.151356E+01  4.748701E+01
            0.202020  0.577350  0.000000
  1.334652E+01  1.975014E+01  2.356704E+01  3.604036E+01  3.722518E+01  3.732646E+01  3.983310E+01  4.149670E+01  4.747888E+01
            0.207071  0.577350  0.000000
  1.336636E+01  1.986830E+01  2.352670E+01  3.608027E+01  3.719924E+01  3.736824E+01  3.982142E+01  4.148026E+01  4.747086E+01
            0.212121  0.577350  0.000000
  1.338581E+01  1.998585E+01  2.348586E+01  3.611929E+01  3.717361E+01  3.740972E+01  3.981070E+01  4.146426E+01  4.746298E+01
            0.217172  0.577350  0.000000
  1.340485E+01  2.010263E+01  2.344453E+01  3.615731E+01  3.714836E+01  3.745082E+01  3.980096E+01  4.144873E+01  4.745526E+01
            0.222222  0.577350  0.000000
  1.342342E+01  2.021847E+01  2.340271E+01  3.619424E+01  3.712356E+01  3.749144E+01  3.979219E+01  4.143372E+01  4.744771E+01
            0.227273  0.577350  0.000000
  1.344150E+01  2.033321E+01  2.336040E+01  3.622996E+01  3.709928E+01  3.753148E+01  3.978438E+01  4.141923E+01  4.744037E+01
            0.232323  0.577350  0.000000
  1.345904E+01  2.044670E+01  2.331759E+01  3.626439E+01  3.707559E+01  3.757085E+01  3.977752E+01  4.140530E+01  4.743325E+01
            0.237374  0.577350  0.000000
  1.347602E+01  2.055878E+01  2.327428E+01  3.629744E+01  3.705256E+01  3.760943E+01  3.977160E+01  4.139195E+01  4.742638E+01
            0.242424  0.577350  0.000000
  1.349239E+01  2.066928E+01  2.323046E+01  3.632902E+01  3.703026E+01  3.764713E+01  3.976659E+01  4.137919E+01  4.741976E+01
            0.247475  0.577350  0.000000
  1.350813E+01  2.077805E+01  2.318611E+01  3.635907E+01  3.700873E+01  3.768383E+01  3.976245E+01  4.136705E+01  4.741341E+01
            0.252525  0.577350  0.000000
  1.352319E+01  2.088495E+01  2.314121E+01  3.638752E+01  3.698806E+01  3.771940E+01  3.975915E+01  4.135554E+01  4.740736E+01
            0.257576  0.577350  0.000000
  1.353756E+01  2.098980E+01  2.309576E+01  3.641432E+01  3.696829E+01  3.775374E+01  3.975665E+01  4.134467E+01  4.740162E+01
            0.262626  0.577350  0.000000
  1.355119E+01  2.109248E+01  2.304973E+01  3.643941E+01  3.694948E+01  3.778671E+01  3.975489E+01  4.133446E+01  4.739620E+01
            0.267677  0.577350  0.000000
  1.356407E+01  2.119281E+01  2.300311E+01  3.646277E+01  3.693169E+01  3.781819E+01  3.975380E+01  4.132491E+01  4.739112E+01
            0.272727  0.577350  0.000000
  1.357615E+01  2.129065E+01  2.295588E+01  3.648435E+01  3.691496E+01  3.784805E+01  3.975334E+01  4.131604E+01  4.738638E+01
            0.277778  0.577350  0.000000
  1.358741E+01  2.138583E+01  2.290805E+01  3.650415E+01  3.689935E+01  3.787616E+01  3.975342E+01  4.130786E+01  4.738200E+01
            0.282828  0.577350  0.000000
  1.359783E+01  2.147819E+01  2.285962E+01  3.652215E+01  3.688491E+01  3.790239E+01  3.975397E+01  4.130038E+01  4.737798E+01
            0.287879  0.577350  0.000000
  1.360738E+01  2.156755E+01  2.281062E+01  3.653833E+01  3.687167E+01  3.792662E+01  3.975492E+01  4.129360E+01  4.737433E+01
            0.292929  0.577350  0.000000
  1.361602E+01  2.165368E+01  2.276111E+01  3.655272E+01  3.685968E+01  3.794871E+01  3.975616E+01  4.128754E+01  4.737106E+01
            0.297980  0.577350  0.000000
  1.362375E+01  2.173631E+01  2.271123E+01  3.656531E+01  3.684898E+01  3.796855E+01  3.975762E+01  4.128220E+01  4.736817E+01
            0.303030  0.577350  0.000000
  1.363052E+01  2.181509E+01  2.266121E+01  3.657613E+01  3.683960E+01  3.798602E+01  3.975920E+01  4.127758E+01  4.736566E+01
            0.308081  0.577350  0.000000
  1.363633E+01  2.188945E+01  2.261146E+01  3.658520E+01  3.683157E+01  3.800102E+01  3.976081E+01  4.127369E+01  4.736354E+01
            0.313131  0.577350  0.000000
  1.364113E+01  2.195850E+01  2.256278E+01  3.659254E+01  3.682494E+01  3.801344E+01  3.976234E+01  4.127053E+01  4.736181E+01
            0.318182  0.577350  0.000000
  1.364492E+01  2.202061E+01  2.251667E+01  3.659819E+01  3.681973E+01  3.802321E+01  3.976370E+01  4.126809E+01  4.736047E+01
            0.323232  0.577350  0.000000
  1.364765E+01  2.207278E+01  2.247605E+01  3.660218E+01  3.681597E+01  3.803025E+01  3.976480E+01  4.126636E+01  4.735951E+01
            0.328283  0.577350  0.000000
  1.364931E+01  2.210946E+01  2.244635E+01  3.660455E+01  3.681370E+01  3.803450E+01  3.976553E+01  4.126534E+01  4.735894E+01
            0.333333  0.577350  0.000000
  1.364987E+01  2.212304E+01  2.243511E+01  3.660534E+01  3.681293E+01  3.803592E+01  3.976579E+01  4.126500E+01  4.735875E+01
            0.330808  0.572976  0.000000
  1.364930E+01  2.210974E+01  2.244605E+01  3.660456E+01  3.681371E+01  3.803449E+01  3.976550E+01  4.126533E+01  4.735893E+01
            0.328283  0.568603  0.000000
  1.364758E+01  2.207463E+01  2.247401E+01  3.660227E+01  3.681605E+01  3.803021E+01  3.976455E+01  4.126630E+01  4.735950E+01
            0.325758  0.564229  0.000000
  1.364466E+01  2.202568E+01  2.251098E+01  3.659849E+01  3.682000E+01  3.802307E+01  3.976285E+01  4.126787E+01  4.736044E+01
            0.323232  0.559855  0.000000
  1.364052E+01  2.196827E+01  2.255153E+01  3.659326E+01  3.682558E+01  3.801312E+01  3.976032E+01  4.127000E+01  4.736175E+01
            0.320707  0.555481  0.000000
  1.363513E+01  2.190528E+01  2.259275E+01  3.658659E+01  3.683282E+01  3.800039E+01  3.975687E+01  4.127266E+01  4.736342E+01
            0.318182  0.551107  0.000000
  1.362845E+01  2.183817E+01  2.263313E+01  3.657853E+01  3.684174E+01  3.798497E+01  3.975242E+01  4.127580E+01  4.736546E+01
            0.315657  0.546733  0.000000
  1.362044E+01  2.176771E+01  2.267186E+01  3.656909E+01  3.685237E+01  3.796693E+01  3.974689E+01  4.127936E+01  4.736786E+01
            0.313131  0.542359  0.000000
  1.361106E+01  2.169434E+01  2.270849E+01  3.655830E+01  3.686472E+01  3.794636E+01  3.974021E+01  4.128328E+01  4.737061E+01
            0.310606  0.537985  0.000000
  1.360028E+01  2.161832E+01  2.274274E+01  3.654618E+01  3.687881E+01  3.792340E+01  3.973230E+01  4.128752E+01  4.737373E+01
            0.308081  0.533612  0.000000
  1.358806E+01  2.153978E+01  2.277446E+01  3.653275E+01  3.689466E+01  3.789816E+01  3.972310E+01  4.129200E+01  4.737719E+01
            0.305556  0.529238  0.000000
  1.357435E+01  2.145883E+01  2.280352E+01  3.651803E+01  3.691227E+01  3.787078E+01  3.971256E+01  4.129666E+01  4.738101E+01
            0.303030  0.524864  0.000000
  1.355911E+01  2.137552E+01  2.282986E+01  3.650203E+01  3.693165E+01  3.784142E+01  3.970060E+01  4.130143E+01  4.738519E+01
            0.300505  0.520490  0.000000
  1.354229E+01  2.128989E+01  2.285341E+01  3.648476E+01  3.695281E+01  3.781023E+01  3.968719E+01  4.130627E+01  4.738972E+01
            0.297980  0.516116  0.000000
  1.352386E+01  2.120198E+01  2.287415E+01  3.646624E+01  3.697574E+01  3.777738E+01  3.967226E+01  4.131108E+01  4.739462E+01
            0.295455  0.511742  0.000000
  1.350376E+01  2.111181E+01  2.289202E+01  3.644645E+01  3.700045E+01  3.774303E+01  3.965579E+01  4.131583E+01  4.739987E+01
            0.292929  0.507368  0.000000
  1.348196E+01  2.101939E+01  2.290701E+01  3.642540E+01  3.702692E+01  3.770736E+01  3.963772E+01  4.132043E+01  4.740549E+01
            0.290404  0.502995  0.000000
  1.345841E+01  2.092476E+01  2.291907E+01  3.640309E+01  3.705514E+01  3.767054E+01  3.961804E+01  4.132483E+01  4.741148E+01
            0.287879  0.498621  0.000000
  1.343308E+01  2.082793E+01  2.292819E+01  3.637950E+01  3.708510E+01  3.763274E+01  3.959669E+01  4.132897E+01  4.741786E+01
            0.285354  0.494247  0.000000
  1.340591E+01  2.072893E+01  2.293433E+01  3.635464E+01  3.711676E+01  3.759412E+01  3.957367E+01  4.133279E+01  4.742461E+01
            0.282828  0.489873  0.000000
  1.337688E+01  2.062777E+01  2.293746E+01  3.632848E+01  3.715010E+01  3.755487E+01  3.954896E+01  4.133624E+01  4.743176E+01
            0.280303  0.485499  0.000000
  1.334593E+01  2.052450E+01  2.293755E+01  3.630101E+01  3.718509E+01  3.751513E+01  3.952255E+01  4.133925E+01  4.743931E+01
            0.277778  0.481125  0.000000
  1.331305E+01  2.041913E+01  2.293459E+01  3.627222E+01  3.722167E+01  3.747508E+01  3.949444E+01  4.134178E+01  4.744728E+01
            0.275253  0.476751  0.000000
  1.327818E+01  2.031171E+01  2.292854E+01  3.624207E+01  3.725980E+01  3.743485E+01  3.946463E+01  4.134377E+01  4.745566E+01
            0.272727  0.472377  0.000000
  1.324131E+01  2.020225E+01  2.291938E+01  3.621055E+01  3.729939E+01  3.739459E+01  3.943315E+01  4.134518E+01  4.746448E+01
            0.270202  0.468004  0.000000
  1.320240E+01  2.009081E+01  2.290710E+01  3.617763E+01  3.734038E+01  3.735445E+01  3.940002E+01  4.134595E+01  4.747374E+01
            0.267677  0.463630  0.000000
  1.316141E+01  1.997742E+01  2.289168E+01  3.614329E+01  3.731454E+01  3.738266E+01  3.936531E+01  4.134603E+01  4.748346E+01
            0.265152  0.459256  0.000000
  1.311834E+01  1.986212E+01  2.287311E+01  3.610749E+01  3.727501E+01  3.742611E+01  3.932908E+01  4.134539E+01  4.749364E+01
            0.262626  0.454882  0.000000
  1.307315E+01  1.974495E+01  2.285138E+01  3.607021E+01  3.723595E+01  3.747058E+01  3.929143E+01  4.134397E+01  4.750429E+01
            0.260101  0.450508  0.000000
  1.302581E+01  1.962595E+01  2.282651E+01  3.603142E+01  3.719748E+01  3.751588E+01  3.925251E+01  4.134173E+01  4.751543E+01
            0.257576  0.446134  0.000000
  1.297632E+01  1.950516E+01  2.279849E+01  3.599109E+01  3.715971E+01  3.756179E+01  3.921249E+01  4.133863E+01  4.752706E+01
            0.255051  0.441760  0.000000
  1.292465E+01  1.938264E+01  2.276735E+01  3.594919E+01  3.712273E+01  3.760800E+01  3.917163E+01  4.133462E+01  4.753920E+01
            0.252525  0.437387  0.000000
  1.287079E+01  1.925841E+01  2.273308E+01  3.590568E+01  3.708663E+01  3.765414E+01  3.913027E+01  4.132968E+01  4.755184E+01
            0.250000  0.433013  0.000000
  1.281472E+01  1.913253E+01  2.269573E+01  3.586055E+01  3.705149E+01  3.769972E+01  3.908884E+01  4.132377E+01  4.756499E+01
            0.247475  0.428639  0.000000
  1.275643E+01  1.900503E+01  2.265530E+01  3.581375E+01  3.701739E+01  3.774410E+01  3.904793E+01  4.131685E+01  4.757866E+01
            0.244949  0.424265  0.000000
  1.269591E+01  1.887597E+01  2.261183E+01  3.576527E+01  3.698442E+01  3.778646E+01  3.900834E+01  4.130889E+01  4.759285E+01
            0.242424  0.419891  0.000000
  1.263316E+01  1.874537E+01  2.256534E+01  3.571508E+01  3.695263E+01  3.782570E+01  3.897110E+01  4.129988E+01  4.760755E+01
            0.239899  0.415517  0.000000
  1.256815E+01  1.861328E+01  2.251585E+01  3.566315E+01  3.692211E+01  3.786046E+01  3.893754E+01  4.128978E+01  4.762277E+01
            0.237374  0.411143  0.000000
  1.250090E+01  1.847975E+01  2.246340E+01  3.560946E+01  3.689290E+01  3.788907E+01  3.890929E+01  4.127859E+01  4.763850E+01
            0.234848  0.406770  0.000000
  1.243140E+01  1.834480E+01  2.240799E+01  3.555399E+01  3.686508E+01  3.790960E+01  3.888824E+01  4.126630E+01  4.765473E+01
            0.232323  0.402396  0.000000
  1.235965E+01  1.820847E+01  2.234966E+01  3.549673E+01  3.683870E+01  3.792008E+01  3.887632E+01  4.125289E+01  4.767145E+01
            0.229798  0.398022  0.000000
  1.228565E+01  1.807081E+01  2.228839E+01  3.543765E+01  3.681382E+01  3.791885E+01  3.887516E+01  4.123838E+01  4.768865E+01
            0.227273  0.393648  0.000000
  1.220941E+01  1.793184E+01  2.222420E+01  3.537675E+01  3.679050E+01  3.790492E+01  3.888571E+01  4.122277E+01  4.770631E+01
            0.224747  0.389274  0.000000
  1.213093E+01  1.779159E+01  2.215708E+01  3.531402E+01  3.676879E+01  3.787820E+01  3.890801E+01  4.120608E+01  4.772442E+01
            0.222222  0.384900  0.000000
  1.205023E+01  1.765010E+01  2.208700E+01  3.524946E+01  3.674874E+01  3.783943E+01  3.894131E+01  4.118833E+01  4.774295E+01
            0.219697  0.380526  0.000000
  1.196733E+01  1.750740E+01  2.201395E+01  3.518304E+01  3.673039E+01  3.778984E+01  3.898433E+01  4.116955E+01  4.776189E+01
            0.217172  0.376152  0.000000
  1.188224E+01  1.736351E+01  2.193789E+01  3.511479E+01  3.671380E+01  3.773083E+01  3.903565E+01  4.114977E+01  4.778122E+01
            0.214646  0.371779  0.000000
  1.179498E+01  1.721846E+01  2.185877E+01  3.504470E+01  3.669902E+01  3.766372E+01  3.909391E+01  4.112904E+01  4.780089E+01
            0.212121  0.367405  0.000000
  1.170559E+01  1.707227E+01  2.177653E+01  3.497278E+01  3.668608E+01  3.758966E+01  3.915794E+01  4.110741E+01  4.782090E+01
            0.209596  0.363031  0.000000
  1.161409E+01  1.692498E+01  2.169111E+01  3.489903E+01  3.667502E+01  3.750957E+01  3.922677E+01  4.108493E+01  4.784121E+01
            0.207071  0.358657  0.000000
  1.152051E+01  1.677660E+01  2.160244E+01  3.482347E+01  3.666589E+01  3.742421E+01  3.929965E+01  4.106166E+01  4.786180E+01
            0.204545  0.354283  0.000000
  1.142490E+01  1.662716E+01  2.151044E+01  3.474611E+01  3.665872E+01  3.733415E+01  3.937597E+01  4.103766E+01  4.788263E+01
            0.202020  0.349909  0.000000
  1.132730E+01  1.647668E+01  2.141504E+01  3.466698E+01  3.665353E+01  3.723985E+01  3.945524E+01  4.101300E+01  4.790367E+01
            0.199495  0.345535  0.000000
  1.122775E+01  1.632518E+01  2.131614E+01  3.458609E+01  3.665036E+01  3.714167E+01  3.953707E+01  4.098774E+01  4.792490E+01
            0.196970  0.341162  0.000000
  1.112631E+01  1.617268E+01  2.121367E+01  3.450346E+01  3.664922E+01  3.703992E+01  3.962115E+01  4.096196E+01  4.794628E+01
            0.194444  0.336788  0.000000
  1.102302E+01  1.601921E+01  2.110754E+01  3.441913E+01  3.665015E+01  3.693483E+01  3.970723E+01  4.093572E+01  4.796780E+01
            0.191919  0.332414  0.000000
  1.091794E+01  1.586479E+01  2.099768E+01  3.433311E+01  3.665314E+01  3.682660E+01  3.979508E+01  4.090909E+01  4.798941E+01
            0.189394  0.328040  0.000000
  1.081113E+01  1.570945E+01  2.088402E+01  3.424544E+01  3.665822E+01  3.671541E+01  3.988452E+01  4.088215E+01  4.801110E+01
            0.186869  0.323666  0.000000
  1.070265E+01  1.555320E+01  2.076649E+01  3.415616E+01  3.660140E+01  3.666538E+01  3.997539E+01  4.085496E+01  4.803283E+01
            0.184343  0.319292  0.000000
  1.059257E+01  1.539607E+01  2.064505E+01  3.406529E+01  3.648471E+01  3.667463E+01  4.006756E+01  4.082758E+01  4.805459E+01
            0.181818  0.314918  0.000000
  1.048095E+01  1.523810E+01  2.051965E+01  3.397286E+01  3.636544E+01  3.668597E+01  4.016089E+01  4.080008E+01  4.807634E+01
            0.179293  0.310544  0.000000
  1.036786E+01  1.507930E+01  2.039027E+01  3.387893E+01  3.624371E+01  3.669938E+01  4.025529E+01  4.077251E+01  4.809807E+01
            0.176768  0.306171  0.000000
  1.025336E+01  1.491970E+01  2.025689E+01  3.378351E+01  3.611960E+01  3.671485E+01  4.035064E+01  4.074494E+01  4.811976E+01
            0.174242  0.301797  0.000000
  1.013752E+01  1.475934E+01  2.011951E+01  3.368667E+01  3.599322E+01  3.673237E+01  4.044685E+01  4.071740E+01  4.814139E+01
            0.171717  0.297423  0.000000
  1.002041E+01  1.459825E+01  1.997816E+01  3.358842E+01  3.586464E+01  3.675191E+01  4.054384E+01  4.068994E+01  4.816293E+01
            0.169192  0.293049  0.000000
  9.902093E+00  1.443645E+01  1.983285E+01  3.348883E+01  3.573394E+01  3.677344E+01  4.064154E+01  4.066262E+01  4.818438E+01
            0.166667  0.288675  0.000000
  9.782641E+00  1.427398E+01  1.968363E+01  3.338792E+01  3.560121E+01  3.679694E+01  4.063547E+01  4.073985E+01  4.820572E+01
            0.164141  0.284301  0.000000
  9.662118E+00  1.411088E+01  1.953056E+01  3.328576E+01  3.546651E+01  3.682238E+01  4.060852E+01  4.083872E+01  4.822694E+01
            0.161616  0.279927  0.000000
  9.540591E+00  1.394717E+01  1.937369E+01  3.318237E+01  3.532992E+01  3.684970E+01  4.058181E+01  4.093806E+01  4.824801E+01
            0.159091  0.275554  0.000000
  9.418126E+00  1.378290E+01  1.921309E+01  3.307781E+01  3.519150E+01  3.687889E+01  4.055536E+01  4.103782E+01  4.826894E+01
            0.156566  0.271180  0.000000
  9.294786E+00  1.361810E+01  1.904884E+01  3.297214E+01  3.505134E+01  3.690989E+01  4.052923E+01  4.113792E+01  4.828971E+01
            0.154040  0.266806  0.000000
  9.170637E+00  1.345282E+01  1.888102E+01  3.286539E+01  3.490949E+01  3.694265E+01  4.050342E+01  4.123829E+01  4.831030E+01
            0.151515  0.262432  0.000000
  9.045741E+00  1.328707E+01  1.870971E+01  3.275763E+01  3.476603E+01  3.697714E+01  4.047797E+01  4.133887E+01  4.833072E+01
            0.148990  0.258058  0.000000
  8.920163E+00  1.312091E+01  1.853498E+01  3.264891E+01  3.462103E+01  3.701330E+01  4.045291E+01  4.143960E+01  4.835094E+01
            0.146465  0.253684  0.000000
  8.793967E+00  1.295436E+01  1.835689E+01  3.253928E+01  3.447457E+01  3.705108E+01  4.042828E+01  4.154039E+01  4.837096E+01
            0.143939  0.249310  0.000000
  8.667217E+00  1.278747E+01  1.817552E+01  3.242880E+01  3.432670E+01  3.709043E+01  4.040410E+01  4.164118E+01  4.839077E+01
            0.141414  0.244936  0.000000
  8.539977E+00  1.262028E+01  1.799092E+01  3.231753E+01  3.417752E+01  3.713129E+01  4.038042E+01  4.174190E+01  4.841036E+01
            0.138889  0.240563  0.000000
  8.412315E+00  1.245280E+01  1.780312E+01  3.220554E+01  3.402709E+01  3.717361E+01  4.035726E+01  4.184247E+01  4.842973E+01
            0.136364  0.236189  0.000000
  8.284296E+00  1.228510E+01  1.761215E+01  3.209290E+01  3.387551E+01  3.721732E+01  4.033467E+01  4.194281E+01  4.844886E+01
            0.133838  0.231815  0.000000
  8.155991E+00  1.211719E+01  1.741804E+01  3.197966E+01  3.372284E+01  3.726238E+01  4.031269E+01  4.204284E+01  4.846774E+01
            0.131313  0.227441  0.000000
  8.027471E+00  1.194911E+01  1.722077E+01  3.186591E+01  3.356919E+01  3.730871E+01  4.029136E+01  4.214249E+01  4.848637E+01
            0.128788  0.223067  0.000000
  7.898809E+00  1.178090E+01  1.702034E+01  3.175172E+01  3.341464E+01  3.735626E+01  4.027074E+01  4.224168E+01  4.850474E+01
            0.126263  0.218693  0.000000
  7.770081E+00  1.161260E+01  1.681672E+01  3.163716E+01  3.325929E+01  3.740495E+01  4.025087E+01  4.234031E+01  4.852285E+01
            0.123737  0.214319  0.000000
  7.641365E+00  1.144424E+01  1.660988E+01  3.152232E+01  3.310324E+01  3.745473E+01  4.023181E+01  4.243830E+01  4.854068E+01
            0.121212  0.209946  0.000000
  7.512742E+00  1.127586E+01  1.639978E+01  3.140727E+01  3.294660E+01  3.750552E+01  4.021359E+01  4.253558E+01  4.855822E+01
            0.118687  0.205572  0.000000
  7.384296E+00  1.110750E+01  1.618636E+01  3.129211E+01  3.278947E+01  3.755726E+01  4.019628E+01  4.263205E+01  4.857548E+01
            0.116162  0.201198  0.000000
  7.256113E+00  1.093919E+01  1.596958E+01  3.117693E+01  3.263198E+01  3.760986E+01  4.017992E+01  4.272764E+01  4.859245E+01
            0.113636  0.196824  0.000000
  7.128280E+00  1.077099E+01  1.574939E+01  3.106181E+01  3.247424E+01  3.766325E+01  4.016455E+01  4.282226E+01  4.860912E+01
            0.111111  0.192450  0.000000
  7.000888E+00  1.060293E+01  1.552575E+01  3.094685E+01  3.231638E+01  3.771735E+01  4.015023E+01  4.291584E+01  4.862550E+01
            0.108586  0.188076  0.000000
  6.874028E+00  1.043507E+01  1.529864E+01  3.083216E+01  3.215852E+01  3.777209E+01  4.013699E+01  4.300829E+01  4.864157E+01
            0.106061  0.183702  0.000000
  6.747791E+00  1.026746E+01  1.506805E+01  3.071783E+01  3.200082E+01  3.782738E+01  4.012486E+01  4.309956E+01  4.865734E+01
            0.103535  0.179328  0.000000
  6.622272E+00  1.010016E+01  1.483399E+01  3.060397E+01  3.184341E+01  3.788314E+01  4.011388E+01  4.318956E+01  4.867281E+01
            0.101010  0.174955  0.000000
  6.497562E+00  9.933229E+00  1.459650E+01  3.049069E+01  3.168643E+01  3.793927E+01  4.010407E+01  4.327824E+01  4.868797E+01
            0.098485  0.170581  0.000000
  6.373754E+00  9.766734E+00  1.435566E+01  3.037808E+01  3.153004E+01  3.799568E+01  4.009544E+01  4.336553E+01  4.870283E+01
            0.095960  0.166207  0.000000
  6.250938E+00  9.600751E+00  1.411157E+01  3.026627E+01  3.137439E+01  3.805229E+01  4.008800E+01  4.345139E+01  4.871740E+01
            0.093434  0.161833  0.000000
  6.129205E+00  9.435360E+00  1.386438E+01  3.015536E+01  3.121964E+01  3.810901E+01  4.008174E+01  4.353576E+01  4.873167E+01
            0.090909  0.157459  0.000000
  6.008641E+00  9.270649E+00  1.361430E+01  3.004547E+01  3.106596E+01  3.816573E+01  4.007666E+01  4.361860E+01  4.874566E+01
            0.088384  0.153085  0.000000
  5.889331E+00  9.106714E+00  1.336154E+01  2.993672E+01  3.091352E+01  3.822237E+01  4.007273E+01  4.369987E+01  4.875936E+01
            0.085859  0.148711  0.000000
  5.771356E+00  8.943657E+00  1.310642E+01  2.982922E+01  3.076247E+01  3.827881E+01  4.006992E+01  4.377954E+01  4.877277E+01
            0.083333  0.144338  0.000000
  5.654796E+00  8.781593E+00  1.284926E+01  2.972309E+01  3.061301E+01  3.833498E+01  4.006819E+01  4.385758E+01  4.878591E+01
            0.080808  0.139964  0.000000
  5.539725E+00  8.620643E+00  1.259046E+01  2.961845E+01  3.046530E+01  3.839077E+01  4.006750E+01  4.393396E+01  4.879879E+01
            0.078283  0.135590  0.000000
  5.426217E+00  8.460941E+00  1.233045E+01  2.951542E+01  3.031953E+01  3.844608E+01  4.006777E+01  4.400866E+01  4.881139E+01
            0.075758  0.131216  0.000000
  5.314342E+00  8.302631E+00  1.206973E+01  2.941412E+01  3.017587E+01  3.850081E+01  4.006893E+01  4.408165E+01  4.882373E+01
            0.073232  0.126842  0.000000
  5.204168E+00  8.145867E+00  1.180882E+01  2.931466E+01  3.003451E+01  3.855487E+01  4.007091E+01  4.415293E+01  4.883581E+01
            0.070707  0.122468  0.000000
  5.095763E+00  7.990819E+00  1.154830E+01  2.921717E+01  2.989563E+01  3.860817E+01  4.007361E+01  4.422246E+01  4.884763E+01
            0.068182  0.118094  0.000000
  4.989193E+00  7.837666E+00  1.128878E+01  2.912177E+01  2.975943E+01  3.866060E+01  4.007694E+01  4.429024E+01  4.885920E+01
            0.065657  0.113721  0.000000
  4.884526E+00  7.686604E+00  1.103088E+01  2.902857E+01  2.962607E+01  3.871209E+01  4.008078E+01  4.435624E+01  4.887051E+01
            0.063131  0.109347  0.000000
  4.781833E+00  7.537843E+00  1.077527E+01  2.893769E+01  2.949575E+01  3.876252E+01  4.008501E+01  4.442043E+01  4.888155E+01
            0.060606  0.104973  0.000000
  4.681187E+00  7.391604E+00  1.052260E+01  2.884925E+01  2.936866E+01  3.881182E+01  4.008950E+01  4.448280E+01  4.889233E+01
            0.058081  0.100599  0.000000
  4.582668E+00  7.248128E+00  1.027356E+01  2.876337E+01  2.924498E+01  3.885990E+01  4.009413E+01  4.454332E+01  4.890285E+01
            0.055556  0.096225  0.000000
  4.486361E+00  7.107667E+00  1.002878E+01  2.868015E+01  2.912489E+01  3.890667E+01  4.009874E+01  4.460194E+01  4.891308E+01
            0.053030  0.091851  0.000000
  4.392362E+00  6.970489E+00  9.788915E+00  2.859971E+01  2.900858E+01  3.895204E+01  4.010317E+01  4.465864E+01  4.892304E+01
            0.050505  0.087477  0.000000
  4.300776E+00  6.836877E+00  9.554545E+00  2.852216E+01  2.889623E+01  3.899594E+01  4.010727E+01  4.471337E+01  4.893269E+01
            0.047980  0.083103  0.000000
  4.211722E+00  6.707123E+00  9.326216E+00  2.844762E+01  2.878802E+01  3.903828E+01  4.011085E+01  4.476609E+01  4.894204E+01
            0.045455  0.078730  0.000000
  4.125331E+00  6.581532E+00  9.104407E+00  2.837617E+01  2.868412E+01  3.907899E+01  4.011373E+01  4.481673E+01  4.895107E+01
            0.042929  0.074356  0.000000
  4.041749E+00  6.460418E+00  8.889510E+00  2.830793E+01  2.858471E+01  3.911799E+01  4.011570E+01  4.486524E+01  4.895976E+01
            0.040404  0.069982  0.000000
  3.961140E+00  6.344099E+00  8.681820E+00  2.824300E+01  2.848994E+01  3.915521E+01  4.011654E+01  4.491155E+01  4.896810E+01
            0.037879  0.065608  0.000000
  3.883683E+00  6.232897E+00  8.481515E+00  2.818147E+01  2.840000E+01  3.919058E+01  4.011601E+01  4.495560E+01  4.897608E+01
            0.035354  0.061234  0.000000
  3.809574E+00  6.127131E+00  8.288632E+00  2.812344E+01  2.831503E+01  3.922402E+01  4.011383E+01  4.499731E+01  4.898367E+01
            0.032828  0.056860  0.000000
  3.739024E+00  6.027116E+00  8.103050E+00  2.806899E+01  2.823520E+01  3.925548E+01  4.010970E+01  4.503661E+01  4.899086E+01
            0.030303  0.052486  0.000000
  3.672261E+00  5.933159E+00  7.924452E+00  2.801821E+01  2.816063E+01  3.928488E+01  4.010326E+01  4.507342E+01  4.899764E+01
            0.027778  0.048113  0.000000
  3.609524E+00  5.845554E+00  7.752295E+00  2.797118E+01  2.809148E+01  3.931218E+01  4.009409E+01  4.510765E+01  4.900397E+01
            0.025253  0.043739  0.000000
  3.551063E+00  5.764581E+00  7.585756E+00  2.792798E+01  2.802788E+01  3.933731E+01  4.008170E+01  4.513923E+01  4.900985E+01
            0.022727  0.039365  0.000000
  3.497136E+00  5.690500E+00  7.423653E+00  2.788867E+01  2.796994E+01  3.936021E+01  4.006548E+01  4.516809E+01  4.901526E+01
            0.020202  0.034991  0.000000
  3.447999E+00  5.623551E+00  7.264340E+00  2.785331E+01  2.791778E+01  3.938085E+01  4.004467E+01  4.519414E+01  4.902018E+01
            0.017677  0.030617  0.000000
  3.403910E+00  5.563953E+00  7.105531E+00  2.782198E+01  2.787151E+01  3.939916E+01  4.001828E+01  4.521731E+01  4.902459E+01
            0.015152  0.026243  0.000000
  3.365114E+00  5.511901E+00  6.944025E+00  2.779471E+01  2.783121E+01  3.941513E+01  3.998504E+01  4.523755E+01  4.902848E+01
            0.012626  0.021869  0.000000
  3.331843E+00  5.467566E+00  6.775246E+00  2.777156E+01  2.779697E+01  3.942870E+01  3.994319E+01  4.525478E+01  4.903183E+01
            0.010101  0.017495  0.000000
  3.304307E+00  5.431092E+00  6.592445E+00  2.775256E+01  2.776886E+01  3.943984E+01  3.989029E+01  4.526895E+01  4.903463E+01
            0.007576  0.013122  0.000000
  3.282689E+00  5.402599E+00  6.385214E+00  2.773776E+01  2.774694E+01  3.944854E+01  3.982278E+01  4.528002E+01  4.903685E+01
            0.005051  0.008748  0.000000
  3.267136E+00  5.382180E+00  6.136563E+00  2.772716E+01  2.773125E+01  3.945476E+01  3.973527E+01  4.528796E+01  4.903848E+01
            0.002525  0.004374  0.000000
  3.257760E+00  5.369902E+00  5.816492E+00  2.772079E+01  2.772182E+01  3.945850E+01  3.961916E+01  4.529273E+01  4.903948E+01
            0.000000  0.000000  0.000000
  3.254627E+00  5.365805E+00  5.365805E+00  2.771867E+01  2.771867E+01  3.945975E+01  3.945975E+01  4.529432E+01  4.903983E+01


==> anc/fig03/phband05cr.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -5.111626E-02 -5.110956E-02  1.204520E-01  2.686163E+01  2.686163E+01  3.374141E+01  3.374141E+01  4.420550E+01  4.766703E+01
            0.000000  0.005064  0.000000
  1.320612E-01  1.803232E-01  3.242102E-01  2.686357E+01  2.686474E+01  3.373810E+01  3.373859E+01  4.420382E+01  4.766618E+01
            0.000000  0.010129  0.000000
  1.620858E-01  3.712387E-01  6.541880E-01  2.686937E+01  2.687407E+01  3.372818E+01  3.373013E+01  4.419877E+01  4.766365E+01
            0.000000  0.015193  0.000000
  2.027699E-01  5.595022E-01  9.823210E-01  2.687903E+01  2.688961E+01  3.371165E+01  3.371603E+01  4.419039E+01  4.765943E+01
            0.000000  0.020258  0.000000
  2.493206E-01  7.468448E-01  1.309367E+00  2.689252E+01  2.691130E+01  3.368854E+01  3.369631E+01  4.417868E+01  4.765354E+01
            0.000000  0.025322  0.000000
  2.994598E-01  9.335154E-01  1.635267E+00  2.690982E+01  2.693911E+01  3.365887E+01  3.367097E+01  4.416369E+01  4.764599E+01
            0.000000  0.030387  0.000000
  3.521577E-01  1.119528E+00  1.959818E+00  2.693090E+01  2.697298E+01  3.362269E+01  3.364003E+01  4.414546E+01  4.763681E+01
            0.000000  0.035451  0.000000
  4.069642E-01  1.304835E+00  2.282772E+00  2.695570E+01  2.701284E+01  3.358004E+01  3.360354E+01  4.412404E+01  4.762602E+01
            0.000000  0.040516  0.000000
  4.637106E-01  1.489365E+00  2.603853E+00  2.698418E+01  2.705860E+01  3.353098E+01  3.356152E+01  4.409950E+01  4.761364E+01
            0.000000  0.045580  0.000000
  5.223746E-01  1.673044E+00  2.922765E+00  2.701628E+01  2.711016E+01  3.347559E+01  3.351403E+01  4.407189E+01  4.759970E+01
            0.000000  0.050645  0.000000
  5.830145E-01  1.855797E+00  3.239196E+00  2.705194E+01  2.716742E+01  3.341395E+01  3.346116E+01  4.404128E+01  4.758423E+01
            0.000000  0.055709  0.000000
  6.457346E-01  2.037550E+00  3.552813E+00  2.709109E+01  2.723027E+01  3.334615E+01  3.340301E+01  4.400776E+01  4.756727E+01
            0.000000  0.060774  0.000000
  7.106656E-01  2.218235E+00  3.863263E+00  2.713366E+01  2.729857E+01  3.327231E+01  3.333970E+01  4.397139E+01  4.754885E+01
            0.000000  0.065838  0.000000
  7.779522E-01  2.397787E+00  4.170173E+00  2.717956E+01  2.737219E+01  3.319255E+01  3.327139E+01  4.393225E+01  4.752900E+01
            0.000000  0.070903  0.000000
  8.477448E-01  2.576149E+00  4.473146E+00  2.722871E+01  2.745099E+01  3.310701E+01  3.319827E+01  4.389041E+01  4.750776E+01
            0.000000  0.075967  0.000000
  9.201931E-01  2.753266E+00  4.771763E+00  2.728102E+01  2.753482E+01  3.301587E+01  3.312059E+01  4.384595E+01  4.748516E+01
            0.000000  0.081032  0.000000
  9.954415E-01  2.929089E+00  5.065579E+00  2.733641E+01  2.762352E+01  3.291928E+01  3.303860E+01  4.379895E+01  4.746123E+01
            0.000000  0.086096  0.000000
  1.073625E+00  3.103575E+00  5.354124E+00  2.739477E+01  2.771692E+01  3.281746E+01  3.295263E+01  4.374947E+01  4.743602E+01
            0.000000  0.091161  0.000000
  1.154866E+00  3.276681E+00  5.636900E+00  2.745600E+01  2.781487E+01  3.271061E+01  3.286305E+01  4.369758E+01  4.740954E+01
            0.000000  0.096225  0.000000
  1.239272E+00  3.448374E+00  5.913383E+00  2.752001E+01  2.791718E+01  3.259897E+01  3.277028E+01  4.364333E+01  4.738184E+01
            0.000000  0.101290  0.000000
  1.326933E+00  3.618619E+00  6.183022E+00  2.758670E+01  2.802367E+01  3.248278E+01  3.267479E+01  4.358679E+01  4.735293E+01
            0.000000  0.106354  0.000000
  1.417921E+00  3.787388E+00  6.445239E+00  2.765595E+01  2.813418E+01  3.236231E+01  3.257710E+01  4.352801E+01  4.732287E+01
            0.000000  0.111418  0.000000
  1.512287E+00  3.954652E+00  6.699429E+00  2.772766E+01  2.824851E+01  3.223786E+01  3.247781E+01  4.346703E+01  4.729166E+01
            0.000000  0.116483  0.000000
  1.610062E+00  4.120387E+00  6.944966E+00  2.780171E+01  2.836647E+01  3.210972E+01  3.237753E+01  4.340389E+01  4.725934E+01
            0.000000  0.121547  0.000000
  1.711255E+00  4.284571E+00  7.181199E+00  2.787801E+01  2.848789E+01  3.197822E+01  3.227696E+01  4.333864E+01  4.722594E+01
            0.000000  0.126612  0.000000
  1.815857E+00  4.447183E+00  7.407459E+00  2.795643E+01  2.861258E+01  3.184368E+01  3.217682E+01  4.327132E+01  4.719149E+01
            0.000000  0.131676  0.000000
  1.923835E+00  4.608204E+00  7.623065E+00  2.803687E+01  2.874033E+01  3.170646E+01  3.207790E+01  4.320194E+01  4.715601E+01
            0.000000  0.136741  0.000000
  2.035141E+00  4.767617E+00  7.827322E+00  2.811921E+01  2.887098E+01  3.156692E+01  3.198102E+01  4.313054E+01  4.711955E+01
            0.000000  0.141805  0.000000
  2.149703E+00  4.925408E+00  8.019536E+00  2.820334E+01  2.900432E+01  3.142543E+01  3.188701E+01  4.305716E+01  4.708213E+01
            0.000000  0.146870  0.000000
  2.267436E+00  5.081565E+00  8.199015E+00  2.828914E+01  2.914017E+01  3.128237E+01  3.179676E+01  4.298182E+01  4.704379E+01
            0.000000  0.151934  0.000000
  2.388238E+00  5.236078E+00  8.365081E+00  2.837649E+01  2.927834E+01  3.113813E+01  3.171116E+01  4.290455E+01  4.700456E+01
            0.000000  0.156999  0.000000
  2.511993E+00  5.388943E+00  8.517077E+00  2.846529E+01  2.941865E+01  3.099311E+01  3.163108E+01  4.282537E+01  4.696448E+01
            0.000000  0.162063  0.000000
  2.638570E+00  5.540156E+00  8.654380E+00  2.855542E+01  2.956092E+01  3.084770E+01  3.155742E+01  4.274434E+01  4.692360E+01
            0.000000  0.167128  0.000000
  2.767829E+00  5.689722E+00  8.776412E+00  2.864675E+01  2.970496E+01  3.070231E+01  3.149103E+01  4.266147E+01  4.688196E+01
            0.000000  0.172192  0.000000
  2.899622E+00  5.837649E+00  8.882650E+00  2.873918E+01  2.985061E+01  3.055734E+01  3.143274E+01  4.257681E+01  4.683961E+01
            0.000000  0.177257  0.000000
  3.033791E+00  5.983950E+00  8.972641E+00  2.883259E+01  2.999768E+01  3.041320E+01  3.138334E+01  4.249041E+01  4.679659E+01
            0.000000  0.182321  0.000000
  3.170173E+00  6.128646E+00  9.046013E+00  2.892686E+01  3.014600E+01  3.027027E+01  3.134353E+01  4.240232E+01  4.675297E+01
            0.000000  0.187386  0.000000
  3.308599E+00  6.271765E+00  9.102485E+00  2.902188E+01  3.012895E+01  3.029542E+01  3.131395E+01  4.231259E+01  4.670879E+01
            0.000000  0.192450  0.000000
  3.448901E+00  6.413342E+00  9.141880E+00  2.911753E+01  2.998962E+01  3.044577E+01  3.129516E+01  4.222128E+01  4.666412E+01
            0.000000  0.197515  0.000000
  3.590905E+00  6.553420E+00  9.164130E+00  2.921371E+01  2.985265E+01  3.059689E+01  3.128763E+01  4.212846E+01  4.661901E+01
            0.000000  0.202579  0.000000
  3.734439E+00  6.692051E+00  9.169289E+00  2.931030E+01  2.971841E+01  3.074864E+01  3.129170E+01  4.203420E+01  4.657351E+01
            0.000000  0.207644  0.000000
  3.879333E+00  6.829295E+00  9.157529E+00  2.940720E+01  2.958724E+01  3.090087E+01  3.130762E+01  4.193859E+01  4.652771E+01
            0.000000  0.212708  0.000000
  4.025417E+00  6.965217E+00  9.129151E+00  2.945948E+01  2.950428E+01  3.105343E+01  3.133552E+01  4.184170E+01  4.648164E+01
            0.000000  0.217772  0.000000
  4.172525E+00  7.099894E+00  9.084579E+00  2.933543E+01  2.960145E+01  3.120620E+01  3.137542E+01  4.174363E+01  4.643538E+01
            0.000000  0.222837  0.000000
  4.320494E+00  7.233407E+00  9.024359E+00  2.921539E+01  2.969860E+01  3.135904E+01  3.142724E+01  4.164448E+01  4.638898E+01
            0.000000  0.227901  0.000000
  4.469164E+00  7.365843E+00  8.949155E+00  2.909964E+01  2.979563E+01  3.149078E+01  3.151183E+01  4.154434E+01  4.634251E+01
            0.000000  0.232966  0.000000
  4.618383E+00  7.497295E+00  8.859739E+00  2.898842E+01  2.989243E+01  3.156574E+01  3.166445E+01  4.144331E+01  4.629602E+01
            0.000000  0.238030  0.000000
  4.767999E+00  7.627860E+00  8.756989E+00  2.888196E+01  2.998890E+01  3.165176E+01  3.181680E+01  4.134151E+01  4.624957E+01
            0.000000  0.243095  0.000000
  4.917871E+00  7.757635E+00  8.641870E+00  2.878046E+01  3.008496E+01  3.174836E+01  3.196875E+01  4.123905E+01  4.620321E+01
            0.000000  0.248159  0.000000
  5.067857E+00  7.886721E+00  8.515433E+00  2.868409E+01  3.018050E+01  3.185503E+01  3.212022E+01  4.113604E+01  4.615699E+01
            0.000000  0.253224  0.000000
  5.217824E+00  8.015216E+00  8.378802E+00  2.859300E+01  3.027543E+01  3.197118E+01  3.227109E+01  4.103259E+01  4.611096E+01
            0.000000  0.258288  0.000000
  5.367644E+00  8.143215E+00  8.233160E+00  2.850730E+01  3.036967E+01  3.209619E+01  3.242128E+01  4.092884E+01  4.606517E+01
            0.000000  0.263353  0.000000
  5.517191E+00  8.079745E+00  8.270808E+00  2.842708E+01  3.046312E+01  3.222940E+01  3.257070E+01  4.082489E+01  4.601966E+01
            0.000000  0.268417  0.000000
  5.666346E+00  7.919839E+00  8.398081E+00  2.835240E+01  3.055572E+01  3.237013E+01  3.271925E+01  4.072086E+01  4.597447E+01
            0.000000  0.273482  0.000000
  5.814994E+00  7.754758E+00  8.525109E+00  2.828328E+01  3.064736E+01  3.251769E+01  3.286686E+01  4.061689E+01  4.592964E+01
            0.000000  0.278546  0.000000
  5.963023E+00  7.585848E+00  8.651957E+00  2.821972E+01  3.073799E+01  3.267138E+01  3.301343E+01  4.051310E+01  4.588520E+01
            0.000000  0.283611  0.000000
  6.110324E+00  7.414479E+00  8.778682E+00  2.816168E+01  3.082752E+01  3.283050E+01  3.315889E+01  4.040961E+01  4.584119E+01
            0.000000  0.288675  0.000000
  6.256794E+00  7.242033E+00  8.905325E+00  2.810911E+01  3.091588E+01  3.299436E+01  3.330315E+01  4.030656E+01  4.579764E+01
            0.000000  0.293740  0.000000
  6.402330E+00  7.069906E+00  9.031914E+00  2.806191E+01  3.100301E+01  3.316230E+01  3.344612E+01  4.020406E+01  4.575457E+01
            0.000000  0.298804  0.000000
  6.546833E+00  6.899495E+00  9.158464E+00  2.801997E+01  3.108885E+01  3.333367E+01  3.358774E+01  4.010226E+01  4.571203E+01
            0.000000  0.303869  0.000000
  6.690207E+00  6.732196E+00  9.284974E+00  2.798316E+01  3.117333E+01  3.350782E+01  3.372789E+01  4.000128E+01  4.567003E+01
            0.000000  0.308933  0.000000
  6.569395E+00  6.832359E+00  9.411427E+00  2.795130E+01  3.125639E+01  3.368416E+01  3.386651E+01  3.990127E+01  4.562860E+01
            0.000000  0.313998  0.000000
  6.412457E+00  6.973195E+00  9.537792E+00  2.792422E+01  3.133799E+01  3.386210E+01  3.400348E+01  3.980236E+01  4.558778E+01
            0.000000  0.319062  0.000000
  6.262717E+00  7.112626E+00  9.664024E+00  2.790170E+01  3.141808E+01  3.404110E+01  3.413871E+01  3.970470E+01  4.554759E+01
            0.000000  0.324126  0.000000
  6.121463E+00  7.250563E+00  9.790060E+00  2.788354E+01  3.149660E+01  3.422064E+01  3.427208E+01  3.960845E+01  4.550806E+01
            0.000000  0.329191  0.000000
  5.989920E+00  7.386922E+00  9.915828E+00  2.786950E+01  3.157352E+01  3.440021E+01  3.440349E+01  3.951376E+01  4.546921E+01
            0.000000  0.334255  0.000000
  5.869235E+00  7.521619E+00  1.004124E+01  2.785933E+01  3.164881E+01  3.453279E+01  3.457936E+01  3.942080E+01  4.543109E+01
            0.000000  0.339320  0.000000
  5.760448E+00  7.654571E+00  1.016620E+01  2.785279E+01  3.172242E+01  3.465987E+01  3.475764E+01  3.932973E+01  4.539372E+01
            0.000000  0.344384  0.000000
  5.664473E+00  7.785699E+00  1.029061E+01  2.784962E+01  3.179433E+01  3.478455E+01  3.493466E+01  3.924076E+01  4.535713E+01
            0.000000  0.349449  0.000000
  5.582078E+00  7.914925E+00  1.041433E+01  2.784955E+01  3.186451E+01  3.490667E+01  3.511001E+01  3.915407E+01  4.532136E+01
            0.000000  0.354513  0.000000
  5.513855E+00  8.042177E+00  1.053726E+01  2.785233E+01  3.193294E+01  3.502605E+01  3.528336E+01  3.906987E+01  4.528644E+01
            0.000000  0.359578  0.000000
  5.460211E+00  8.167380E+00  1.065926E+01  2.785770E+01  3.199961E+01  3.514247E+01  3.545437E+01  3.898841E+01  4.525241E+01
            0.000000  0.364642  0.000000
  5.421348E+00  8.290466E+00  1.078021E+01  2.786540E+01  3.206450E+01  3.525571E+01  3.562272E+01  3.890991E+01  4.521930E+01
            0.000000  0.369707  0.000000
  5.397261E+00  8.411368E+00  1.089996E+01  2.787518E+01  3.212760E+01  3.536552E+01  3.578813E+01  3.883466E+01  4.518715E+01
            0.000000  0.374771  0.000000
  5.387738E+00  8.530022E+00  1.101838E+01  2.788682E+01  3.218890E+01  3.547161E+01  3.595034E+01  3.876294E+01  4.515600E+01
            0.000000  0.379836  0.000000
  5.392371E+00  8.646368E+00  1.113534E+01  2.790006E+01  3.224841E+01  3.557368E+01  3.610911E+01  3.869508E+01  4.512588E+01
            0.000000  0.384900  0.000000
  5.410572E+00  8.760347E+00  1.125070E+01  2.791471E+01  3.230612E+01  3.567137E+01  3.626421E+01  3.863140E+01  4.509683E+01
            0.000000  0.389965  0.000000
  5.441599E+00  8.871905E+00  1.136433E+01  2.793054E+01  3.236205E+01  3.576432E+01  3.641543E+01  3.857229E+01  4.506887E+01
            0.000000  0.395029  0.000000
  5.484581E+00  8.980989E+00  1.147609E+01  2.794738E+01  3.241619E+01  3.585213E+01  3.656260E+01  3.851814E+01  4.504204E+01
            0.000000  0.400094  0.000000
  5.538549E+00  9.087551E+00  1.158587E+01  2.796503E+01  3.246856E+01  3.593437E+01  3.670553E+01  3.846934E+01  4.501637E+01
            0.000000  0.405158  0.000000
  5.602466E+00  9.191542E+00  1.169355E+01  2.798334E+01  3.251918E+01  3.601063E+01  3.684408E+01  3.842633E+01  4.499188E+01
            0.000000  0.410223  0.000000
  5.675256E+00  9.292921E+00  1.179900E+01  2.800216E+01  3.256805E+01  3.608047E+01  3.697811E+01  3.838948E+01  4.496859E+01
            0.000000  0.415287  0.000000
  5.755827E+00  9.391644E+00  1.190212E+01  2.802135E+01  3.261520E+01  3.614351E+01  3.710751E+01  3.835919E+01  4.494652E+01
            0.000000  0.420352  0.000000
  5.843097E+00  9.487672E+00  1.200281E+01  2.804078E+01  3.266065E+01  3.619940E+01  3.723216E+01  3.833573E+01  4.492569E+01
            0.000000  0.425416  0.000000
  5.936005E+00  9.580970E+00  1.210096E+01  2.806035E+01  3.270441E+01  3.624792E+01  3.735200E+01  3.831933E+01  4.490609E+01
            0.000000  0.430480  0.000000
  6.033529E+00  9.671501E+00  1.219649E+01  2.807996E+01  3.274652E+01  3.628895E+01  3.746694E+01  3.831005E+01  4.488774E+01
            0.000000  0.435545  0.000000
  6.134696E+00  9.759232E+00  1.228932E+01  2.809952E+01  3.278698E+01  3.632253E+01  3.757693E+01  3.830783E+01  4.487064E+01
            0.000000  0.440609  0.000000
  6.238585E+00  9.844133E+00  1.237935E+01  2.811896E+01  3.282583E+01  3.634885E+01  3.768193E+01  3.831240E+01  4.485476E+01
            0.000000  0.445674  0.000000
  6.344335E+00  9.926172E+00  1.246653E+01  2.813820E+01  3.286310E+01  3.636828E+01  3.778193E+01  3.832338E+01  4.484011E+01
            0.000000  0.450738  0.000000
  6.451142E+00  1.000532E+01  1.255078E+01  2.815719E+01  3.289879E+01  3.638133E+01  3.787692E+01  3.834019E+01  4.482666E+01
            0.000000  0.455803  0.000000
  6.558264E+00  1.008155E+01  1.263205E+01  2.817587E+01  3.293294E+01  3.638860E+01  3.796692E+01  3.836219E+01  4.481438E+01
            0.000000  0.460867  0.000000
  6.665016E+00  1.015485E+01  1.271027E+01  2.819420E+01  3.296556E+01  3.639078E+01  3.805194E+01  3.838863E+01  4.480325E+01
            0.000000  0.465932  0.000000
  6.770769E+00  1.022517E+01  1.278540E+01  2.821213E+01  3.299669E+01  3.638859E+01  3.813204E+01  3.841874E+01  4.479322E+01
            0.000000  0.470996  0.000000
  6.874948E+00  1.029251E+01  1.285739E+01  2.822962E+01  3.302633E+01  3.638272E+01  3.820728E+01  3.845177E+01  4.478426E+01
            0.000000  0.476061  0.000000
  6.977028E+00  1.035683E+01  1.292621E+01  2.824663E+01  3.305451E+01  3.637387E+01  3.827772E+01  3.848697E+01  4.477631E+01
            0.000000  0.481125  0.000000
  7.076531E+00  1.041812E+01  1.299182E+01  2.826313E+01  3.308124E+01  3.636265E+01  3.834347E+01  3.852368E+01  4.476933E+01
            0.000000  0.486190  0.000000
  7.173025E+00  1.047636E+01  1.305419E+01  2.827908E+01  3.310654E+01  3.634963E+01  3.840462E+01  3.856126E+01  4.476325E+01
            0.000000  0.491254  0.000000
  7.266117E+00  1.053154E+01  1.311328E+01  2.829444E+01  3.313043E+01  3.633533E+01  3.846130E+01  3.859916E+01  4.475802E+01
            0.000000  0.496319  0.000000
  7.355453E+00  1.058363E+01  1.316909E+01  2.830919E+01  3.315291E+01  3.632018E+01  3.851361E+01  3.863687E+01  4.475358E+01
            0.000000  0.501383  0.000000
  7.440715E+00  1.063262E+01  1.322158E+01  2.832329E+01  3.317399E+01  3.630458E+01  3.856172E+01  3.867396E+01  4.474985E+01
            0.000000  0.506448  0.000000
  7.521615E+00  1.067849E+01  1.327073E+01  2.833670E+01  3.319370E+01  3.628885E+01  3.860574E+01  3.871005E+01  4.474678E+01
            0.000000  0.511512  0.000000
  7.597898E+00  1.072125E+01  1.331654E+01  2.834938E+01  3.321202E+01  3.627328E+01  3.864584E+01  3.874479E+01  4.474429E+01
            0.000000  0.516577  0.000000
  7.669334E+00  1.076087E+01  1.335900E+01  2.836131E+01  3.322898E+01  3.625812E+01  3.868217E+01  3.877791E+01  4.474231E+01
            0.000000  0.521641  0.000000
  7.735720E+00  1.079734E+01  1.339808E+01  2.837244E+01  3.324457E+01  3.624358E+01  3.871489E+01  3.880915E+01  4.474078E+01
            0.000000  0.526706  0.000000
  7.796876E+00  1.083066E+01  1.343379E+01  2.838274E+01  3.325880E+01  3.622982E+01  3.874413E+01  3.883829E+01  4.473964E+01
            0.000000  0.531770  0.000000
  7.852643E+00  1.086083E+01  1.346610E+01  2.839219E+01  3.327167E+01  3.621700E+01  3.877007E+01  3.886514E+01  4.473882E+01
            0.000000  0.536834  0.000000
  7.902884E+00  1.088783E+01  1.349503E+01  2.840073E+01  3.328319E+01  3.620524E+01  3.879283E+01  3.888956E+01  4.473826E+01
            0.000000  0.541899  0.000000
  7.947478E+00  1.091166E+01  1.352057E+01  2.840836E+01  3.329335E+01  3.619465E+01  3.881256E+01  3.891139E+01  4.473791E+01
            0.000000  0.546963  0.000000
  7.986324E+00  1.093232E+01  1.354270E+01  2.841503E+01  3.330215E+01  3.618532E+01  3.882938E+01  3.893053E+01  4.473771E+01
            0.000000  0.552028  0.000000
  8.019333E+00  1.094980E+01  1.356144E+01  2.842072E+01  3.330960E+01  3.617730E+01  3.884341E+01  3.894688E+01  4.473762E+01
            0.000000  0.557092  0.000000
  8.046436E+00  1.096411E+01  1.357677E+01  2.842541E+01  3.331570E+01  3.617068E+01  3.885474E+01  3.896035E+01  4.473760E+01
            0.000000  0.562157  0.000000
  8.067573E+00  1.097524E+01  1.358869E+01  2.842907E+01  3.332044E+01  3.616548E+01  3.886347E+01  3.897090E+01  4.473763E+01
            0.000000  0.567221  0.000000
  8.082703E+00  1.098319E+01  1.359721E+01  2.843170E+01  3.332383E+01  3.616174E+01  3.886965E+01  3.897847E+01  4.473766E+01
            0.000000  0.572286  0.000000
  8.091793E+00  1.098796E+01  1.360232E+01  2.843329E+01  3.332586E+01  3.615949E+01  3.887334E+01  3.898302E+01  4.473769E+01
            0.000000  0.577350  0.000000
  8.094825E+00  1.098955E+01  1.360402E+01  2.843382E+01  3.332654E+01  3.615874E+01  3.887457E+01  3.898454E+01  4.473770E+01
            0.005051  0.577350  0.000000
  8.098400E+00  1.098988E+01  1.360838E+01  2.843736E+01  3.332741E+01  3.615822E+01  3.887422E+01  3.898362E+01  4.473733E+01
            0.010101  0.577350  0.000000
  8.109095E+00  1.099084E+01  1.362141E+01  2.844796E+01  3.333004E+01  3.615667E+01  3.887319E+01  3.898085E+01  4.473623E+01
            0.015152  0.577350  0.000000
  8.126816E+00  1.099245E+01  1.364305E+01  2.846559E+01  3.333441E+01  3.615410E+01  3.887147E+01  3.897626E+01  4.473439E+01
            0.020202  0.577350  0.000000
  8.151410E+00  1.099471E+01  1.367315E+01  2.849016E+01  3.334053E+01  3.615049E+01  3.886906E+01  3.896985E+01  4.473183E+01
            0.025253  0.577350  0.000000
  8.182666E+00  1.099760E+01  1.371153E+01  2.852157E+01  3.334839E+01  3.614586E+01  3.886596E+01  3.896166E+01  4.472857E+01
            0.030303  0.577350  0.000000
  8.220320E+00  1.100113E+01  1.375796E+01  2.855969E+01  3.335798E+01  3.614021E+01  3.886217E+01  3.895170E+01  4.472461E+01
            0.035354  0.577350  0.000000
  8.264059E+00  1.100529E+01  1.381216E+01  2.860437E+01  3.336930E+01  3.613355E+01  3.885768E+01  3.894002E+01  4.471997E+01
            0.040404  0.577350  0.000000
  8.313529E+00  1.101008E+01  1.387383E+01  2.865544E+01  3.338235E+01  3.612589E+01  3.885248E+01  3.892667E+01  4.471468E+01
            0.045455  0.577350  0.000000
  8.368338E+00  1.101549E+01  1.394261E+01  2.871268E+01  3.339710E+01  3.611722E+01  3.884659E+01  3.891168E+01  4.470876E+01
            0.050505  0.577350  0.000000
  8.428065E+00  1.102150E+01  1.401814E+01  2.877590E+01  3.341356E+01  3.610757E+01  3.883999E+01  3.889512E+01  4.470223E+01
            0.055556  0.577350  0.000000
  8.492265E+00  1.102812E+01  1.410001E+01  2.884486E+01  3.343170E+01  3.609693E+01  3.883267E+01  3.887703E+01  4.469513E+01
            0.060606  0.577350  0.000000
  8.560478E+00  1.103533E+01  1.418781E+01  2.891933E+01  3.345151E+01  3.608534E+01  3.882465E+01  3.885749E+01  4.468749E+01
            0.065657  0.577350  0.000000
  8.632235E+00  1.104312E+01  1.428112E+01  2.899907E+01  3.347298E+01  3.607279E+01  3.881591E+01  3.883656E+01  4.467934E+01
            0.070707  0.577350  0.000000
  8.707064E+00  1.105147E+01  1.437950E+01  2.908383E+01  3.349608E+01  3.605930E+01  3.880645E+01  3.881431E+01  4.467072E+01
            0.075758  0.577350  0.000000
  8.784497E+00  1.106036E+01  1.448251E+01  2.917336E+01  3.352078E+01  3.604490E+01  3.879081E+01  3.879627E+01  4.466166E+01
            0.080808  0.577350  0.000000
  8.864075E+00  1.106978E+01  1.458971E+01  2.926739E+01  3.354708E+01  3.602960E+01  3.876613E+01  3.878536E+01  4.465221E+01
            0.085859  0.577350  0.000000
  8.945351E+00  1.107971E+01  1.470067E+01  2.936569E+01  3.357492E+01  3.601342E+01  3.874035E+01  3.877373E+01  4.464240E+01
            0.090909  0.577350  0.000000
  9.027896E+00  1.109012E+01  1.481496E+01  2.946801E+01  3.360429E+01  3.599639E+01  3.871354E+01  3.876137E+01  4.463227E+01
            0.095960  0.577350  0.000000
  9.111302E+00  1.110099E+01  1.493215E+01  2.957409E+01  3.363514E+01  3.597853E+01  3.868579E+01  3.874828E+01  4.462186E+01
            0.101010  0.577350  0.000000
  9.195184E+00  1.111229E+01  1.505185E+01  2.968370E+01  3.366744E+01  3.595986E+01  3.865718E+01  3.873446E+01  4.461123E+01
            0.106061  0.577350  0.000000
  9.279182E+00  1.112400E+01  1.517365E+01  2.979661E+01  3.370114E+01  3.594043E+01  3.862777E+01  3.871991E+01  4.460041E+01
            0.111111  0.577350  0.000000
  9.362960E+00  1.113608E+01  1.529718E+01  2.991259E+01  3.373620E+01  3.592027E+01  3.859765E+01  3.870463E+01  4.458944E+01
            0.116162  0.577350  0.000000
  9.446208E+00  1.114852E+01  1.542207E+01  3.003140E+01  3.377256E+01  3.589940E+01  3.856690E+01  3.868862E+01  4.457838E+01
            0.121212  0.577350  0.000000
  9.528642E+00  1.116128E+01  1.554797E+01  3.015283E+01  3.381017E+01  3.587786E+01  3.853558E+01  3.867188E+01  4.456726E+01
            0.126263  0.577350  0.000000
  9.610004E+00  1.117432E+01  1.567455E+01  3.027667E+01  3.384896E+01  3.585570E+01  3.850378E+01  3.865440E+01  4.455614E+01
            0.131313  0.577350  0.000000
  9.690056E+00  1.118763E+01  1.580149E+01  3.040269E+01  3.388888E+01  3.583296E+01  3.847157E+01  3.863619E+01  4.454505E+01
            0.136364  0.577350  0.000000
  9.768585E+00  1.120116E+01  1.592849E+01  3.053068E+01  3.392986E+01  3.580968E+01  3.843902E+01  3.861724E+01  4.453405E+01
            0.141414  0.577350  0.000000
  9.845397E+00  1.121490E+01  1.605526E+01  3.066043E+01  3.397182E+01  3.578591E+01  3.840621E+01  3.859756E+01  4.452317E+01
            0.146465  0.577350  0.000000
  9.920317E+00  1.122880E+01  1.618153E+01  3.079173E+01  3.401468E+01  3.576170E+01  3.837319E+01  3.857713E+01  4.451247E+01
            0.151515  0.577350  0.000000
  9.993188E+00  1.124284E+01  1.630704E+01  3.092436E+01  3.405837E+01  3.573710E+01  3.834005E+01  3.855596E+01  4.450198E+01
            0.156566  0.577350  0.000000
  1.006387E+01  1.125699E+01  1.643155E+01  3.105811E+01  3.410279E+01  3.571216E+01  3.830684E+01  3.853405E+01  4.449175E+01
            0.161616  0.577350  0.000000
  1.013223E+01  1.127122E+01  1.655481E+01  3.119276E+01  3.414785E+01  3.568695E+01  3.827364E+01  3.851139E+01  4.448182E+01
            0.166667  0.577350  0.000000
  1.019815E+01  1.128550E+01  1.667662E+01  3.132808E+01  3.419347E+01  3.566151E+01  3.824051E+01  3.848797E+01  4.447223E+01
            0.171717  0.577350  0.000000
  1.026154E+01  1.129980E+01  1.679674E+01  3.146386E+01  3.423953E+01  3.563592E+01  3.820752E+01  3.846379E+01  4.446302E+01
            0.176768  0.577350  0.000000
  1.032229E+01  1.131411E+01  1.691499E+01  3.159986E+01  3.428594E+01  3.561022E+01  3.817473E+01  3.843885E+01  4.445421E+01
            0.181818  0.577350  0.000000
  1.038033E+01  1.132838E+01  1.703115E+01  3.173586E+01  3.433258E+01  3.558449E+01  3.814220E+01  3.841315E+01  4.444586E+01
            0.186869  0.577350  0.000000
  1.043558E+01  1.134260E+01  1.714505E+01  3.187161E+01  3.437935E+01  3.555878E+01  3.811001E+01  3.838668E+01  4.443797E+01
            0.191919  0.577350  0.000000
  1.048798E+01  1.135673E+01  1.725650E+01  3.200687E+01  3.442613E+01  3.553316E+01  3.807821E+01  3.835944E+01  4.443058E+01
            0.196970  0.577350  0.000000
  1.053748E+01  1.137076E+01  1.736533E+01  3.214140E+01  3.447279E+01  3.550769E+01  3.804687E+01  3.833144E+01  4.442371E+01
            0.202020  0.577350  0.000000
  1.058404E+01  1.138466E+01  1.747136E+01  3.227495E+01  3.451921E+01  3.548244E+01  3.801606E+01  3.830269E+01  4.441738E+01
            0.207071  0.577350  0.000000
  1.062763E+01  1.139839E+01  1.757444E+01  3.240727E+01  3.456527E+01  3.545747E+01  3.798585E+01  3.827319E+01  4.441160E+01
            0.212121  0.577350  0.000000
  1.066823E+01  1.141195E+01  1.767442E+01  3.253810E+01  3.461084E+01  3.543285E+01  3.795630E+01  3.824297E+01  4.440637E+01
            0.217172  0.577350  0.000000
  1.070583E+01  1.142529E+01  1.777113E+01  3.266718E+01  3.465577E+01  3.540864E+01  3.792749E+01  3.821205E+01  4.440170E+01
            0.222222  0.577350  0.000000
  1.074045E+01  1.143840E+01  1.786445E+01  3.279425E+01  3.469995E+01  3.538490E+01  3.789948E+01  3.818047E+01  4.439758E+01
            0.227273  0.577350  0.000000
  1.077212E+01  1.145124E+01  1.795424E+01  3.291905E+01  3.474322E+01  3.536170E+01  3.787234E+01  3.814828E+01  4.439401E+01
            0.232323  0.577350  0.000000
  1.080087E+01  1.146380E+01  1.804038E+01  3.304129E+01  3.478545E+01  3.533910E+01  3.784615E+01  3.811554E+01  4.439098E+01
            0.237374  0.577350  0.000000
  1.082675E+01  1.147604E+01  1.812275E+01  3.316071E+01  3.482651E+01  3.531716E+01  3.782097E+01  3.808232E+01  4.438845E+01
            0.242424  0.577350  0.000000
  1.084986E+01  1.148794E+01  1.820125E+01  3.327702E+01  3.486625E+01  3.529593E+01  3.779687E+01  3.804872E+01  4.438642E+01
            0.247475  0.577350  0.000000
  1.087026E+01  1.149946E+01  1.827579E+01  3.338994E+01  3.490454E+01  3.527548E+01  3.777393E+01  3.801486E+01  4.438485E+01
            0.252525  0.577350  0.000000
  1.088808E+01  1.151059E+01  1.834627E+01  3.349915E+01  3.494124E+01  3.525587E+01  3.775220E+01  3.798086E+01  4.438370E+01
            0.257576  0.577350  0.000000
  1.090343E+01  1.152128E+01  1.841263E+01  3.360437E+01  3.497622E+01  3.523715E+01  3.773175E+01  3.794688E+01  4.438295E+01
            0.262626  0.577350  0.000000
  1.091646E+01  1.153152E+01  1.847480E+01  3.370525E+01  3.500934E+01  3.521937E+01  3.771263E+01  3.791312E+01  4.438254E+01
            0.267677  0.577350  0.000000
  1.092731E+01  1.154127E+01  1.853273E+01  3.380149E+01  3.504048E+01  3.520262E+01  3.769490E+01  3.787977E+01  4.438245E+01
            0.272727  0.577350  0.000000
  1.093617E+01  1.155050E+01  1.858637E+01  3.389272E+01  3.506947E+01  3.518698E+01  3.767858E+01  3.784708E+01  4.438262E+01
            0.277778  0.577350  0.000000
  1.094321E+01  1.155918E+01  1.863571E+01  3.397860E+01  3.509609E+01  3.517263E+01  3.766373E+01  3.781531E+01  4.438300E+01
            0.282828  0.577350  0.000000
  1.094862E+01  1.156728E+01  1.868071E+01  3.405875E+01  3.511970E+01  3.516018E+01  3.765035E+01  3.778474E+01  4.438356E+01
            0.287879  0.577350  0.000000
  1.095260E+01  1.157477E+01  1.872137E+01  3.413280E+01  3.513520E+01  3.515466E+01  3.763846E+01  3.775569E+01  4.438424E+01
            0.292929  0.577350  0.000000
  1.095535E+01  1.158162E+01  1.875768E+01  3.420037E+01  3.513099E+01  3.516767E+01  3.762806E+01  3.772848E+01  4.438500E+01
            0.297980  0.577350  0.000000
  1.095709E+01  1.158780E+01  1.878964E+01  3.426108E+01  3.512210E+01  3.518420E+01  3.761912E+01  3.770346E+01  4.438579E+01
            0.303030  0.577350  0.000000
  1.095800E+01  1.159327E+01  1.881728E+01  3.431455E+01  3.511367E+01  3.519908E+01  3.761162E+01  3.768095E+01  4.438658E+01
            0.308081  0.577350  0.000000
  1.095830E+01  1.159799E+01  1.884060E+01  3.436043E+01  3.510631E+01  3.521173E+01  3.760550E+01  3.766129E+01  4.438733E+01
            0.313131  0.577350  0.000000
  1.095817E+01  1.160194E+01  1.885962E+01  3.439841E+01  3.510019E+01  3.522205E+01  3.760070E+01  3.764478E+01  4.438799E+01
            0.318182  0.577350  0.000000
  1.095780E+01  1.160508E+01  1.887437E+01  3.442821E+01  3.509536E+01  3.522999E+01  3.759715E+01  3.763168E+01  4.438855E+01
            0.323232  0.577350  0.000000
  1.095737E+01  1.160737E+01  1.888487E+01  3.444962E+01  3.509189E+01  3.523559E+01  3.759475E+01  3.762220E+01  4.438897E+01
            0.328283  0.577350  0.000000
  1.095701E+01  1.160878E+01  1.889116E+01  3.446250E+01  3.508980E+01  3.523890E+01  3.759339E+01  3.761647E+01  4.438923E+01
            0.333333  0.577350  0.000000
  1.095686E+01  1.160926E+01  1.889325E+01  3.446680E+01  3.508909E+01  3.523999E+01  3.759297E+01  3.761456E+01  4.438932E+01
            0.330808  0.572976  0.000000
  1.095704E+01  1.160876E+01  1.889117E+01  3.446253E+01  3.508979E+01  3.523894E+01  3.759335E+01  3.761645E+01  4.438923E+01
            0.328283  0.568603  0.000000
  1.095763E+01  1.160726E+01  1.888493E+01  3.444981E+01  3.509188E+01  3.523588E+01  3.759440E+01  3.762202E+01  4.438895E+01
            0.325758  0.564229  0.000000
  1.095869E+01  1.160470E+01  1.887456E+01  3.442885E+01  3.509530E+01  3.523097E+01  3.759598E+01  3.763109E+01  4.438847E+01
            0.323232  0.559855  0.000000
  1.096026E+01  1.160103E+01  1.886006E+01  3.439992E+01  3.509995E+01  3.522443E+01  3.759795E+01  3.764339E+01  4.438781E+01
            0.320707  0.555481  0.000000
  1.096235E+01  1.159621E+01  1.884144E+01  3.436334E+01  3.510561E+01  3.521659E+01  3.760016E+01  3.765859E+01  4.438697E+01
            0.318182  0.551107  0.000000
  1.096494E+01  1.159019E+01  1.881870E+01  3.431951E+01  3.511180E+01  3.520805E+01  3.760246E+01  3.767632E+01  4.438596E+01
            0.315657  0.546733  0.000000
  1.096798E+01  1.158290E+01  1.879184E+01  3.426884E+01  3.511751E+01  3.519992E+01  3.760470E+01  3.769616E+01  4.438481E+01
            0.313131  0.542359  0.000000
  1.097140E+01  1.157430E+01  1.876084E+01  3.421177E+01  3.512073E+01  3.519434E+01  3.760674E+01  3.771769E+01  4.438353E+01
            0.310606  0.537985  0.000000
  1.097510E+01  1.156433E+01  1.872568E+01  3.414874E+01  3.511860E+01  3.519426E+01  3.760844E+01  3.774046E+01  4.438215E+01
            0.308081  0.533612  0.000000
  1.097898E+01  1.155294E+01  1.868634E+01  3.408022E+01  3.510975E+01  3.520114E+01  3.760965E+01  3.776404E+01  4.438070E+01
            0.305556  0.529238  0.000000
  1.098289E+01  1.154005E+01  1.864280E+01  3.400662E+01  3.509548E+01  3.521379E+01  3.761025E+01  3.778800E+01  4.437920E+01
            0.303030  0.524864  0.000000
  1.098667E+01  1.152562E+01  1.859503E+01  3.392838E+01  3.507754E+01  3.523053E+01  3.761010E+01  3.781193E+01  4.437769E+01
            0.300505  0.520490  0.000000
  1.099016E+01  1.150959E+01  1.854299E+01  3.384590E+01  3.505701E+01  3.525036E+01  3.760907E+01  3.783543E+01  4.437621E+01
            0.297980  0.516116  0.000000
  1.099318E+01  1.149188E+01  1.848665E+01  3.375957E+01  3.503447E+01  3.527276E+01  3.760706E+01  3.785813E+01  4.437478E+01
            0.295455  0.511742  0.000000
  1.099553E+01  1.147245E+01  1.842599E+01  3.366975E+01  3.501022E+01  3.529749E+01  3.760394E+01  3.787968E+01  4.437345E+01
            0.292929  0.507368  0.000000
  1.099701E+01  1.145124E+01  1.836096E+01  3.357679E+01  3.498445E+01  3.532441E+01  3.759960E+01  3.789977E+01  4.437225E+01
            0.290404  0.502995  0.000000
  1.099743E+01  1.142818E+01  1.829154E+01  3.348103E+01  3.495729E+01  3.535343E+01  3.759395E+01  3.791808E+01  4.437123E+01
            0.287879  0.498621  0.000000
  1.099659E+01  1.140322E+01  1.821771E+01  3.338277E+01  3.492880E+01  3.538452E+01  3.758688E+01  3.793434E+01  4.437042E+01
            0.285354  0.494247  0.000000
  1.099427E+01  1.137630E+01  1.813945E+01  3.328230E+01  3.489903E+01  3.541764E+01  3.757831E+01  3.794830E+01  4.436986E+01
            0.282828  0.489873  0.000000
  1.099030E+01  1.134736E+01  1.805676E+01  3.317990E+01  3.486803E+01  3.545277E+01  3.756814E+01  3.795971E+01  4.436959E+01
            0.280303  0.485499  0.000000
  1.098448E+01  1.131637E+01  1.796964E+01  3.307585E+01  3.483582E+01  3.548989E+01  3.755631E+01  3.796837E+01  4.436966E+01
            0.277778  0.481125  0.000000
  1.097663E+01  1.128326E+01  1.787810E+01  3.297039E+01  3.480240E+01  3.552898E+01  3.754273E+01  3.797406E+01  4.437011E+01
            0.275253  0.476751  0.000000
  1.096656E+01  1.124799E+01  1.778217E+01  3.286378E+01  3.476778E+01  3.557003E+01  3.752733E+01  3.797662E+01  4.437097E+01
            0.272727  0.472377  0.000000
  1.095413E+01  1.121051E+01  1.768187E+01  3.275624E+01  3.473197E+01  3.561301E+01  3.751007E+01  3.797586E+01  4.437230E+01
            0.270202  0.468004  0.000000
  1.093918E+01  1.117078E+01  1.757727E+01  3.264800E+01  3.469496E+01  3.565790E+01  3.749087E+01  3.797164E+01  4.437414E+01
            0.267677  0.463630  0.000000
  1.092156E+01  1.112876E+01  1.746842E+01  3.253929E+01  3.465673E+01  3.570467E+01  3.746971E+01  3.796382E+01  4.437652E+01
            0.265152  0.459256  0.000000
  1.090115E+01  1.108442E+01  1.735541E+01  3.243031E+01  3.461729E+01  3.575326E+01  3.744655E+01  3.795227E+01  4.437950E+01
            0.262626  0.454882  0.000000
  1.087783E+01  1.103771E+01  1.723832E+01  3.232128E+01  3.457660E+01  3.580364E+01  3.742137E+01  3.793687E+01  4.438312E+01
            0.260101  0.450508  0.000000
  1.085149E+01  1.098860E+01  1.711726E+01  3.221239E+01  3.453465E+01  3.585574E+01  3.739416E+01  3.791752E+01  4.438744E+01
            0.257576  0.446134  0.000000
  1.082204E+01  1.093707E+01  1.699236E+01  3.210383E+01  3.449143E+01  3.590947E+01  3.736495E+01  3.789411E+01  4.439248E+01
            0.255051  0.441760  0.000000
  1.078940E+01  1.088308E+01  1.686373E+01  3.199580E+01  3.444691E+01  3.596473E+01  3.733379E+01  3.786657E+01  4.439831E+01
            0.252525  0.437387  0.000000
  1.075349E+01  1.082660E+01  1.673154E+01  3.188847E+01  3.440108E+01  3.602135E+01  3.730077E+01  3.783482E+01  4.440497E+01
            0.250000  0.433013  0.000000
  1.071425E+01  1.076762E+01  1.659593E+01  3.178202E+01  3.435390E+01  3.607914E+01  3.726604E+01  3.779878E+01  4.441250E+01
            0.247475  0.428639  0.000000
  1.067164E+01  1.070611E+01  1.645707E+01  3.167661E+01  3.430536E+01  3.613780E+01  3.722985E+01  3.775840E+01  4.442096E+01
            0.244949  0.424265  0.000000
  1.062561E+01  1.064204E+01  1.631514E+01  3.157240E+01  3.425544E+01  3.619689E+01  3.719257E+01  3.771362E+01  4.443039E+01
            0.242424  0.419891  0.000000
  1.057540E+01  1.057614E+01  1.617032E+01  3.146954E+01  3.420411E+01  3.625578E+01  3.715479E+01  3.766439E+01  4.444084E+01
            0.239899  0.415517  0.000000
  1.050618E+01  1.052320E+01  1.602280E+01  3.136815E+01  3.415136E+01  3.631347E+01  3.711745E+01  3.761068E+01  4.445234E+01
            0.237374  0.411143  0.000000
  1.043436E+01  1.046679E+01  1.587277E+01  3.126838E+01  3.409716E+01  3.636843E+01  3.708207E+01  3.755246E+01  4.446494E+01
            0.234848  0.406770  0.000000
  1.035992E+01  1.040692E+01  1.572045E+01  3.117034E+01  3.404151E+01  3.641819E+01  3.705106E+01  3.748970E+01  4.447869E+01
            0.232323  0.402396  0.000000
  1.028286E+01  1.034360E+01  1.556604E+01  3.107413E+01  3.398439E+01  3.645905E+01  3.702807E+01  3.742239E+01  4.449361E+01
            0.229798  0.398022  0.000000
  1.020317E+01  1.027687E+01  1.540973E+01  3.097985E+01  3.392578E+01  3.648608E+01  3.701801E+01  3.735052E+01  4.450974E+01
            0.227273  0.393648  0.000000
  1.012085E+01  1.020677E+01  1.525175E+01  3.088758E+01  3.386568E+01  3.649454E+01  3.702557E+01  3.727410E+01  4.452711E+01
            0.224747  0.389274  0.000000
  1.003590E+01  1.013338E+01  1.509229E+01  3.079738E+01  3.380408E+01  3.648253E+01  3.705262E+01  3.719312E+01  4.454574E+01
            0.222222  0.384900  0.000000
  9.948322E+00  1.005677E+01  1.493157E+01  3.070932E+01  3.374097E+01  3.645204E+01  3.709715E+01  3.710761E+01  4.456566E+01
            0.219697  0.380526  0.000000
  9.858123E+00  9.977072E+00  1.476978E+01  3.062343E+01  3.367635E+01  3.640702E+01  3.701759E+01  3.715517E+01  4.458688E+01
            0.217172  0.376152  0.000000
  9.765316E+00  9.894406E+00  1.460714E+01  3.053975E+01  3.361021E+01  3.635115E+01  3.692309E+01  3.722297E+01  4.460942E+01
            0.214646  0.371779  0.000000
  9.669917E+00  9.808940E+00  1.444383E+01  3.045830E+01  3.354258E+01  3.628713E+01  3.682417E+01  3.729783E+01  4.463329E+01
            0.212121  0.367405  0.000000
  9.571946E+00  9.720871E+00  1.428004E+01  3.037910E+01  3.347344E+01  3.621671E+01  3.672087E+01  3.737797E+01  4.465848E+01
            0.209596  0.363031  0.000000
  9.471431E+00  9.630429E+00  1.411597E+01  3.030214E+01  3.340280E+01  3.614105E+01  3.661327E+01  3.746221E+01  4.468499E+01
            0.207071  0.358657  0.000000
  9.368400E+00  9.537880E+00  1.395179E+01  3.022743E+01  3.333069E+01  3.606089E+01  3.650142E+01  3.754977E+01  4.471281E+01
            0.204545  0.354283  0.000000
  9.262889E+00  9.443533E+00  1.378767E+01  3.015495E+01  3.325710E+01  3.597675E+01  3.638542E+01  3.764014E+01  4.474194E+01
            0.202020  0.349909  0.000000
  9.154937E+00  9.347738E+00  1.362377E+01  3.008469E+01  3.318206E+01  3.588900E+01  3.626536E+01  3.773291E+01  4.477235E+01
            0.199495  0.345535  0.000000
  9.044591E+00  9.250888E+00  1.346025E+01  3.001664E+01  3.310558E+01  3.579790E+01  3.614135E+01  3.782781E+01  4.480403E+01
            0.196970  0.341162  0.000000
  8.931899E+00  9.153422E+00  1.329725E+01  2.995079E+01  3.302768E+01  3.570366E+01  3.601351E+01  3.792461E+01  4.483694E+01
            0.194444  0.336788  0.000000
  8.816915E+00  9.055824E+00  1.313490E+01  2.988712E+01  3.294839E+01  3.560644E+01  3.588198E+01  3.802314E+01  4.487106E+01
            0.191919  0.332414  0.000000
  8.699697E+00  8.958621E+00  1.297333E+01  2.982563E+01  3.286772E+01  3.550637E+01  3.574689E+01  3.812324E+01  4.490635E+01
            0.189394  0.328040  0.000000
  8.580307E+00  8.862384E+00  1.281265E+01  2.976632E+01  3.278571E+01  3.540359E+01  3.560841E+01  3.822479E+01  4.494278E+01
            0.186869  0.323666  0.000000
  8.458810E+00  8.767718E+00  1.265297E+01  2.970921E+01  3.270237E+01  3.529819E+01  3.546672E+01  3.832767E+01  4.498031E+01
            0.184343  0.319292  0.000000
  8.335275E+00  8.675261E+00  1.249438E+01  2.965432E+01  3.261774E+01  3.519026E+01  3.532200E+01  3.843177E+01  4.501889E+01
            0.181818  0.314918  0.000000
  8.209774E+00  8.585675E+00  1.233697E+01  2.960168E+01  3.253185E+01  3.507990E+01  3.517447E+01  3.853701E+01  4.505848E+01
            0.179293  0.310544  0.000000
  8.082380E+00  8.499635E+00  1.218083E+01  2.955135E+01  3.244472E+01  3.496719E+01  3.502435E+01  3.864330E+01  4.509904E+01
            0.176768  0.306171  0.000000
  7.953168E+00  8.417821E+00  1.202604E+01  2.950339E+01  3.235639E+01  3.485219E+01  3.487189E+01  3.875054E+01  4.514051E+01
            0.174242  0.301797  0.000000
  7.822215E+00  8.340897E+00  1.187266E+01  2.945790E+01  3.226690E+01  3.471735E+01  3.473500E+01  3.885866E+01  4.518286E+01
            0.171717  0.297423  0.000000
  7.689601E+00  8.269503E+00  1.172078E+01  2.941498E+01  3.217627E+01  3.456102E+01  3.461567E+01  3.896759E+01  4.522603E+01
            0.169192  0.293049  0.000000
  7.555405E+00  8.204229E+00  1.157046E+01  2.937474E+01  3.208454E+01  3.440321E+01  3.449428E+01  3.907726E+01  4.526998E+01
            0.166667  0.288675  0.000000
  7.419706E+00  8.145601E+00  1.142178E+01  2.933735E+01  3.199174E+01  3.424425E+01  3.437090E+01  3.918758E+01  4.531466E+01
            0.164141  0.284301  0.000000
  7.282584E+00  8.094059E+00  1.127484E+01  2.930294E+01  3.189792E+01  3.408450E+01  3.424558E+01  3.929848E+01  4.536002E+01
            0.161616  0.279927  0.000000
  7.144122E+00  8.049928E+00  1.112974E+01  2.927171E+01  3.180312E+01  3.392435E+01  3.411840E+01  3.940991E+01  4.540601E+01
            0.159091  0.275554  0.000000
  7.004399E+00  8.013406E+00  1.098659E+01  2.924384E+01  3.170737E+01  3.376419E+01  3.398942E+01  3.952177E+01  4.545259E+01
            0.156566  0.271180  0.000000
  6.863498E+00  7.984528E+00  1.084555E+01  2.921953E+01  3.161071E+01  3.360448E+01  3.385870E+01  3.963401E+01  4.549971E+01
            0.154040  0.266806  0.000000
  6.721501E+00  7.963152E+00  1.070680E+01  2.919901E+01  3.151319E+01  3.344567E+01  3.372631E+01  3.974654E+01  4.554733E+01
            0.151515  0.262432  0.000000
  6.578491E+00  7.948929E+00  1.057058E+01  2.918250E+01  3.141486E+01  3.328827E+01  3.359230E+01  3.985930E+01  4.559538E+01
            0.148990  0.258058  0.000000
  6.434551E+00  7.941280E+00  1.043720E+01  2.917023E+01  3.131574E+01  3.313279E+01  3.345675E+01  3.997220E+01  4.564385E+01
            0.146465  0.253684  0.000000
  6.289766E+00  7.939373E+00  1.030706E+01  2.916242E+01  3.121591E+01  3.297979E+01  3.331971E+01  4.008516E+01  4.569266E+01
            0.143939  0.249310  0.000000
  6.144223E+00  7.942093E+00  1.018067E+01  2.915932E+01  3.111540E+01  3.282984E+01  3.318126E+01  4.019811E+01  4.574178E+01
            0.141414  0.244936  0.000000
  5.998011E+00  7.948019E+00  1.005870E+01  2.916113E+01  3.101427E+01  3.268354E+01  3.304146E+01  4.031095E+01  4.579117E+01
            0.138889  0.240563  0.000000
  5.851222E+00  7.955400E+00  9.941972E+00  2.916809E+01  3.091256E+01  3.254153E+01  3.290038E+01  4.042359E+01  4.584077E+01
            0.136364  0.236189  0.000000
  5.703949E+00  7.962142E+00  9.831544E+00  2.918037E+01  3.081035E+01  3.240445E+01  3.275810E+01  4.053596E+01  4.589054E+01
            0.133838  0.231815  0.000000
  5.556290E+00  7.965818E+00  9.728663E+00  2.919817E+01  3.070768E+01  3.227295E+01  3.261470E+01  4.064794E+01  4.594044E+01
            0.131313  0.227441  0.000000
  5.408349E+00  7.963741E+00  9.634734E+00  2.922164E+01  3.060461E+01  3.214769E+01  3.247024E+01  4.075945E+01  4.599040E+01
            0.128788  0.223067  0.000000
  5.260229E+00  7.953109E+00  9.551191E+00  2.925092E+01  3.050122E+01  3.202936E+01  3.232482E+01  4.087039E+01  4.604039E+01
            0.126263  0.218693  0.000000
  5.112044E+00  7.931272E+00  9.479249E+00  2.928611E+01  3.039756E+01  3.191861E+01  3.217853E+01  4.098065E+01  4.609036E+01
            0.123737  0.214319  0.000000
  4.963907E+00  7.896074E+00  9.419582E+00  2.932729E+01  3.029371E+01  3.181608E+01  3.203145E+01  4.109014E+01  4.614025E+01
            0.121212  0.209946  0.000000
  4.815941E+00  7.846195E+00  9.372013E+00  2.937450E+01  3.018974E+01  3.172240E+01  3.188369E+01  4.119876E+01  4.619002E+01
            0.118687  0.205572  0.000000
  4.668272E+00  7.781322E+00  9.335354E+00  2.942777E+01  3.008571E+01  3.163815E+01  3.173534E+01  4.130641E+01  4.623962E+01
            0.116162  0.201198  0.000000
  4.521031E+00  7.702080E+00  9.307506E+00  2.948706E+01  2.998172E+01  3.156386E+01  3.158651E+01  4.141298E+01  4.628899E+01
            0.113636  0.196824  0.000000
  4.374355E+00  7.609749E+00  9.285755E+00  2.955233E+01  2.987783E+01  3.143732E+01  3.150000E+01  4.151839E+01  4.633809E+01
            0.111111  0.192450  0.000000
  4.228386E+00  7.505929E+00  9.267136E+00  2.962350E+01  2.977413E+01  3.128788E+01  3.144696E+01  4.162254E+01  4.638686E+01
            0.108586  0.188076  0.000000
  4.083271E+00  7.392248E+00  9.248737E+00  2.967070E+01  2.970045E+01  3.113832E+01  3.140505E+01  4.172534E+01  4.643526E+01
            0.106061  0.183702  0.000000
  3.939160E+00  7.270196E+00  9.227886E+00  2.956764E+01  2.978305E+01  3.098876E+01  3.137445E+01  4.182670E+01  4.648324E+01
            0.103535  0.179328  0.000000
  3.796207E+00  7.141048E+00  9.202240E+00  2.946502E+01  2.987114E+01  3.083933E+01  3.135527E+01  4.192655E+01  4.653075E+01
            0.101010  0.174955  0.000000
  3.654569E+00  7.005857E+00  9.169803E+00  2.936295E+01  2.996454E+01  3.069018E+01  3.134746E+01  4.202480E+01  4.657775E+01
            0.098485  0.170581  0.000000
  3.514403E+00  6.865477E+00  9.128918E+00  2.926151E+01  3.006305E+01  3.054145E+01  3.135088E+01  4.212140E+01  4.662419E+01
            0.095960  0.166207  0.000000
  3.375869E+00  6.720593E+00  9.078234E+00  2.916080E+01  3.016645E+01  3.039327E+01  3.136523E+01  4.221627E+01  4.667003E+01
            0.093434  0.161833  0.000000
  3.239125E+00  6.571759E+00  9.016678E+00  2.906092E+01  3.024582E+01  3.027449E+01  3.139013E+01  4.230937E+01  4.671523E+01
            0.090909  0.157459  0.000000
  3.104329E+00  6.419425E+00  8.943426E+00  2.896196E+01  3.009924E+01  3.038693E+01  3.142505E+01  4.240064E+01  4.675975E+01
            0.088384  0.153085  0.000000
  2.971635E+00  6.263961E+00  8.857874E+00  2.886403E+01  2.995369E+01  3.050347E+01  3.146937E+01  4.249004E+01  4.680355E+01
            0.085859  0.148711  0.000000
  2.841193E+00  6.105675E+00  8.759614E+00  2.876723E+01  2.980934E+01  3.062380E+01  3.152239E+01  4.257753E+01  4.684661E+01
            0.083333  0.144338  0.000000
  2.713146E+00  5.944831E+00  8.648410E+00  2.867166E+01  2.966635E+01  3.074757E+01  3.158334E+01  4.266308E+01  4.688888E+01
            0.080808  0.139964  0.000000
  2.587632E+00  5.781653E+00  8.524179E+00  2.857742E+01  2.952490E+01  3.087442E+01  3.165139E+01  4.274666E+01  4.693035E+01
            0.078283  0.135590  0.000000
  2.464780E+00  5.616340E+00  8.386970E+00  2.848462E+01  2.938515E+01  3.100391E+01  3.172569E+01  4.282826E+01  4.697097E+01
            0.075758  0.131216  0.000000
  2.344709E+00  5.449068E+00  8.236946E+00  2.839336E+01  2.924729E+01  3.113560E+01  3.180538E+01  4.290785E+01  4.701072E+01
            0.073232  0.126842  0.000000
  2.227524E+00  5.279995E+00  8.074363E+00  2.830375E+01  2.911149E+01  3.126898E+01  3.188958E+01  4.298542E+01  4.704958E+01
            0.070707  0.122468  0.000000
  2.113322E+00  5.109265E+00  7.899559E+00  2.821590E+01  2.897794E+01  3.140354E+01  3.197747E+01  4.306095E+01  4.708753E+01
            0.068182  0.118094  0.000000
  2.002183E+00  4.937008E+00  7.712935E+00  2.812991E+01  2.884680E+01  3.153871E+01  3.206821E+01  4.313443E+01  4.712453E+01
            0.065657  0.113721  0.000000
  1.894171E+00  4.763346E+00  7.514942E+00  2.804588E+01  2.871828E+01  3.167391E+01  3.216104E+01  4.320585E+01  4.716057E+01
            0.063131  0.109347  0.000000
  1.789339E+00  4.588390E+00  7.306069E+00  2.796392E+01  2.859255E+01  3.180856E+01  3.225522E+01  4.327518E+01  4.719563E+01
            0.060606  0.104973  0.000000
  1.687717E+00  4.412243E+00  7.086831E+00  2.788414E+01  2.846979E+01  3.194207E+01  3.235006E+01  4.334241E+01  4.722967E+01
            0.058081  0.100599  0.000000
  1.589323E+00  4.235001E+00  6.857762E+00  2.780664E+01  2.835019E+01  3.207383E+01  3.244492E+01  4.340751E+01  4.726268E+01
            0.055556  0.096225  0.000000
  1.494153E+00  4.056753E+00  6.619404E+00  2.773152E+01  2.823394E+01  3.220329E+01  3.253920E+01  4.347047E+01  4.729463E+01
            0.053030  0.091851  0.000000
  1.402190E+00  3.877581E+00  6.372301E+00  2.765889E+01  2.812123E+01  3.232988E+01  3.263236E+01  4.353126E+01  4.732549E+01
            0.050505  0.087477  0.000000
  1.313394E+00  3.697561E+00  6.116995E+00  2.758885E+01  2.801223E+01  3.245308E+01  3.272390E+01  4.358982E+01  4.735524E+01
            0.047980  0.083103  0.000000
  1.227713E+00  3.516763E+00  5.854018E+00  2.752150E+01  2.790713E+01  3.257239E+01  3.281335E+01  4.364614E+01  4.738385E+01
            0.045455  0.078730  0.000000
  1.145075E+00  3.335252E+00  5.583892E+00  2.745693E+01  2.780610E+01  3.268738E+01  3.290031E+01  4.370015E+01  4.741130E+01
            0.042929  0.074356  0.000000
  1.065395E+00  3.153088E+00  5.307126E+00  2.739523E+01  2.770934E+01  3.279762E+01  3.298439E+01  4.375181E+01  4.743754E+01
            0.040404  0.069982  0.000000
  9.885727E-01  2.970327E+00  5.024211E+00  2.733651E+01  2.761701E+01  3.290276E+01  3.306524E+01  4.380106E+01  4.746254E+01
            0.037879  0.065608  0.000000
  9.144970E-01  2.787019E+00  4.735623E+00  2.728085E+01  2.752928E+01  3.300246E+01  3.314256E+01  4.384783E+01  4.748628E+01
            0.035354  0.061234  0.000000
  8.430465E-01  2.603213E+00  4.441819E+00  2.722834E+01  2.744632E+01  3.309646E+01  3.321607E+01  4.389207E+01  4.750871E+01
            0.032828  0.056860  0.000000
  7.740926E-01  2.418952E+00  4.143238E+00  2.717905E+01  2.736830E+01  3.318452E+01  3.328551E+01  4.393369E+01  4.752981E+01
            0.030303  0.052486  0.000000
  7.075033E-01  2.234276E+00  3.840303E+00  2.713308E+01  2.729536E+01  3.326644E+01  3.335065E+01  4.397263E+01  4.754953E+01
            0.027778  0.048113  0.000000
  6.431468E-01  2.049223E+00  3.533418E+00  2.709049E+01  2.722766E+01  3.334207E+01  3.341130E+01  4.400882E+01  4.756783E+01
            0.025253  0.043739  0.000000
  5.808972E-01  1.863827E+00  3.222972E+00  2.705135E+01  2.716534E+01  3.341129E+01  3.346726E+01  4.404217E+01  4.758469E+01
            0.022727  0.039365  0.000000
  5.206422E-01  1.678119E+00  2.909335E+00  2.701573E+01  2.710852E+01  3.347402E+01  3.351837E+01  4.407261E+01  4.760007E+01
            0.020202  0.034991  0.000000
  4.622950E-01  1.492128E+00  2.592866E+00  2.698370E+01  2.705734E+01  3.353018E+01  3.356449E+01  4.410007E+01  4.761393E+01
            0.017677  0.030617  0.000000
  4.058132E-01  1.305877E+00  2.273905E+00  2.695529E+01  2.701191E+01  3.357974E+01  3.360549E+01  4.412449E+01  4.762624E+01
            0.015152  0.026243  0.000000
  3.512332E-01  1.119382E+00  1.952781E+00  2.693058E+01  2.697232E+01  3.362268E+01  3.364125E+01  4.414579E+01  4.763698E+01
            0.012626  0.021869  0.000000
  2.987356E-01  9.326501E-01  1.629805E+00  2.690959E+01  2.693866E+01  3.365900E+01  3.367168E+01  4.416392E+01  4.764611E+01
            0.010101  0.017495  0.000000
  2.487803E-01  7.456591E-01  1.305263E+00  2.689237E+01  2.691102E+01  3.368869E+01  3.369669E+01  4.417883E+01  4.765361E+01
            0.007576  0.013122  0.000000
  2.024038E-01  5.583204E-01  9.793980E-01  2.687894E+01  2.688945E+01  3.371177E+01  3.371622E+01  4.419047E+01  4.765947E+01
            0.005051  0.008748  0.000000
  1.618848E-01  3.703062E-01  6.523115E-01  2.686933E+01  2.687401E+01  3.372824E+01  3.373020E+01  4.419881E+01  4.766367E+01
            0.002525  0.004374  0.000000
  1.320000E-01  1.797993E-01  3.232863E-01  2.686356E+01  2.686473E+01  3.373812E+01  3.373861E+01  4.420383E+01  4.766619E+01
            0.000000  0.000000  0.000000
 -5.111626E-02 -5.110956E-02  1.204520E-01  2.686163E+01  2.686163E+01  3.374141E+01  3.374141E+01  4.420550E+01  4.766703E+01


==> anc/fig03/phband05r.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
  3.210675E+00  5.323602E+00  5.323602E+00  2.771497E+01  2.771497E+01  3.931473E+01  3.931473E+01  4.528657E+01  4.900228E+01
            0.000000  0.005064  0.000000
  3.213866E+00  5.327879E+00  5.334480E+00  2.771711E+01  2.771813E+01  3.931275E+01  3.931339E+01  4.528497E+01  4.900191E+01
            0.000000  0.010129  0.000000
  3.223414E+00  5.340685E+00  5.366964E+00  2.772350E+01  2.772761E+01  3.930684E+01  3.930939E+01  4.528016E+01  4.900081E+01
            0.000000  0.015193  0.000000
  3.239249E+00  5.361945E+00  5.420605E+00  2.773415E+01  2.774340E+01  3.929701E+01  3.930274E+01  4.527218E+01  4.899897E+01
            0.000000  0.020258  0.000000
  3.261258E+00  5.391537E+00  5.494688E+00  2.774903E+01  2.776545E+01  3.928332E+01  3.929345E+01  4.526104E+01  4.899641E+01
            0.000000  0.025322  0.000000
  3.289284E+00  5.429297E+00  5.588269E+00  2.776810E+01  2.779374E+01  3.926585E+01  3.928155E+01  4.524678E+01  4.899314E+01
            0.000000  0.030387  0.000000
  3.323141E+00  5.475016E+00  5.700219E+00  2.779132E+01  2.782821E+01  3.924467E+01  3.926708E+01  4.522945E+01  4.898919E+01
            0.000000  0.035451  0.000000
  3.362612E+00  5.528452E+00  5.829282E+00  2.781865E+01  2.786880E+01  3.921990E+01  3.925007E+01  4.520909E+01  4.898456E+01
            0.000000  0.040516  0.000000
  3.407457E+00  5.589332E+00  5.974118E+00  2.785003E+01  2.791544E+01  3.919168E+01  3.923056E+01  4.518577E+01  4.897928E+01
            0.000000  0.045580  0.000000
  3.457425E+00  5.657358E+00  6.133350E+00  2.788539E+01  2.796804E+01  3.916013E+01  3.920863E+01  4.515956E+01  4.897339E+01
            0.000000  0.050645  0.000000
  3.512253E+00  5.732212E+00  6.305604E+00  2.792467E+01  2.802652E+01  3.912543E+01  3.918431E+01  4.513052E+01  4.896689E+01
            0.000000  0.055709  0.000000
  3.571681E+00  5.813563E+00  6.489533E+00  2.796777E+01  2.809078E+01  3.908774E+01  3.915768E+01  4.509874E+01  4.895983E+01
            0.000000  0.060774  0.000000
  3.635446E+00  5.901070E+00  6.683841E+00  2.801463E+01  2.816070E+01  3.904727E+01  3.912881E+01  4.506429E+01  4.895223E+01
            0.000000  0.065838  0.000000
  3.703300E+00  5.994389E+00  6.887296E+00  2.806515E+01  2.823617E+01  3.900422E+01  3.909776E+01  4.502725E+01  4.894411E+01
            0.000000  0.070903  0.000000
  3.775000E+00  6.093173E+00  7.098742E+00  2.811922E+01  2.831706E+01  3.895880E+01  3.906463E+01  4.498771E+01  4.893551E+01
            0.000000  0.075967  0.000000
  3.850320E+00  6.197081E+00  7.317097E+00  2.817676E+01  2.840324E+01  3.891126E+01  3.902950E+01  4.494573E+01  4.892645E+01
            0.000000  0.081032  0.000000
  3.929052E+00  6.305777E+00  7.541360E+00  2.823765E+01  2.849456E+01  3.886182E+01  3.899244E+01  4.490140E+01  4.891695E+01
            0.000000  0.086096  0.000000
  4.011000E+00  6.418934E+00  7.770602E+00  2.830180E+01  2.859089E+01  3.881074E+01  3.895356E+01  4.485479E+01  4.890705E+01
            0.000000  0.091161  0.000000
  4.095990E+00  6.536235E+00  8.003970E+00  2.836907E+01  2.869208E+01  3.875828E+01  3.891293E+01  4.480598E+01  4.889676E+01
            0.000000  0.096225  0.000000
  4.183861E+00  6.657376E+00  8.240677E+00  2.843937E+01  2.879795E+01  3.870471E+01  3.887067E+01  4.475502E+01  4.888611E+01
            0.000000  0.101290  0.000000
  4.274469E+00  6.782063E+00  8.479998E+00  2.851256E+01  2.890835E+01  3.865030E+01  3.882687E+01  4.470199E+01  4.887510E+01
            0.000000  0.106354  0.000000
  4.367685E+00  6.910020E+00  8.721271E+00  2.858854E+01  2.902312E+01  3.859533E+01  3.878162E+01  4.464694E+01  4.886376E+01
            0.000000  0.111418  0.000000
  4.463393E+00  7.040979E+00  8.963883E+00  2.866718E+01  2.914208E+01  3.854009E+01  3.873502E+01  4.458992E+01  4.885209E+01
            0.000000  0.116483  0.000000
  4.561488E+00  7.174688E+00  9.207274E+00  2.874835E+01  2.926506E+01  3.848487E+01  3.868717E+01  4.453099E+01  4.884012E+01
            0.000000  0.121547  0.000000
  4.661873E+00  7.310910E+00  9.450928E+00  2.883193E+01  2.939187E+01  3.842995E+01  3.863818E+01  4.447019E+01  4.882784E+01
            0.000000  0.126612  0.000000
  4.764461E+00  7.449416E+00  9.694372E+00  2.891779E+01  2.952234E+01  3.837562E+01  3.858814E+01  4.440756E+01  4.881527E+01
            0.000000  0.131676  0.000000
  4.869168E+00  7.589994E+00  9.937173E+00  2.900582E+01  2.965629E+01  3.832219E+01  3.853716E+01  4.434313E+01  4.880242E+01
            0.000000  0.136741  0.000000
  4.975915E+00  7.732440E+00  1.017893E+01  2.909587E+01  2.979352E+01  3.826995E+01  3.848532E+01  4.427695E+01  4.878927E+01
            0.000000  0.141805  0.000000
  5.084626E+00  7.876563E+00  1.041929E+01  2.918782E+01  2.993385E+01  3.821918E+01  3.843274E+01  4.420905E+01  4.877585E+01
            0.000000  0.146870  0.000000
  5.195224E+00  8.022181E+00  1.065791E+01  2.928155E+01  3.007710E+01  3.817017E+01  3.837950E+01  4.413947E+01  4.876215E+01
            0.000000  0.151934  0.000000
  5.307632E+00  8.169122E+00  1.089450E+01  2.937693E+01  3.022307E+01  3.812322E+01  3.832570E+01  4.406822E+01  4.874818E+01
            0.000000  0.156999  0.000000
  5.421772E+00  8.317223E+00  1.112880E+01  2.947382E+01  3.037158E+01  3.807860E+01  3.827143E+01  4.399536E+01  4.873393E+01
            0.000000  0.162063  0.000000
  5.537564E+00  8.466327E+00  1.136055E+01  2.957210E+01  3.052243E+01  3.803658E+01  3.821679E+01  4.392091E+01  4.871941E+01
            0.000000  0.167128  0.000000
  5.654924E+00  8.616289E+00  1.158956E+01  2.967165E+01  3.067543E+01  3.799742E+01  3.816186E+01  4.384491E+01  4.870463E+01
            0.000000  0.172192  0.000000
  5.773765E+00  8.766967E+00  1.181564E+01  2.977234E+01  3.083041E+01  3.796140E+01  3.810674E+01  4.376741E+01  4.868958E+01
            0.000000  0.177257  0.000000
  5.893998E+00  8.918226E+00  1.203863E+01  2.987405E+01  3.098717E+01  3.792874E+01  3.805149E+01  4.368843E+01  4.867427E+01
            0.000000  0.182321  0.000000
  6.015528E+00  9.069939E+00  1.225842E+01  2.997664E+01  3.114553E+01  3.789968E+01  3.799622E+01  4.360804E+01  4.865871E+01
            0.000000  0.187386  0.000000
  6.138260E+00  9.221983E+00  1.247490E+01  3.008001E+01  3.130531E+01  3.787444E+01  3.794099E+01  4.352629E+01  4.864290E+01
            0.000000  0.192450  0.000000
  6.262094E+00  9.374241E+00  1.268799E+01  3.018402E+01  3.146633E+01  3.785322E+01  3.788589E+01  4.344322E+01  4.862685E+01
            0.000000  0.197515  0.000000
  6.386928E+00  9.526599E+00  1.289766E+01  3.028857E+01  3.162842E+01  3.783098E+01  3.783620E+01  4.335890E+01  4.861057E+01
            0.000000  0.202579  0.000000
  6.512658E+00  9.678949E+00  1.310387E+01  3.039352E+01  3.179140E+01  3.777634E+01  3.782356E+01  4.327340E+01  4.859406E+01
            0.000000  0.207644  0.000000
  6.639179E+00  9.831189E+00  1.330663E+01  3.049878E+01  3.195510E+01  3.772204E+01  3.781542E+01  4.318678E+01  4.857735E+01
            0.000000  0.212708  0.000000
  6.766385E+00  9.983217E+00  1.350597E+01  3.060422E+01  3.211937E+01  3.766813E+01  3.781192E+01  4.309912E+01  4.856042E+01
            0.000000  0.217772  0.000000
  6.894171E+00  1.013494E+01  1.370194E+01  3.070974E+01  3.228404E+01  3.761470E+01  3.781315E+01  4.301050E+01  4.854331E+01
            0.000000  0.222837  0.000000
  7.022430E+00  1.028626E+01  1.389460E+01  3.081522E+01  3.244896E+01  3.756179E+01  3.781919E+01  4.292100E+01  4.852602E+01
            0.000000  0.227901  0.000000
  7.151056E+00  1.043710E+01  1.408405E+01  3.092057E+01  3.261398E+01  3.750946E+01  3.783008E+01  4.283071E+01  4.850855E+01
            0.000000  0.232966  0.000000
  7.279947E+00  1.058736E+01  1.427040E+01  3.102568E+01  3.277895E+01  3.745776E+01  3.784585E+01  4.273972E+01  4.849093E+01
            0.000000  0.238030  0.000000
  7.409000E+00  1.073696E+01  1.445375E+01  3.113045E+01  3.294373E+01  3.740674E+01  3.786650E+01  4.264811E+01  4.847317E+01
            0.000000  0.243095  0.000000
  7.538113E+00  1.088583E+01  1.463426E+01  3.123479E+01  3.310819E+01  3.735646E+01  3.789199E+01  4.255600E+01  4.845526E+01
            0.000000  0.248159  0.000000
  7.667189E+00  1.103388E+01  1.481208E+01  3.133860E+01  3.327220E+01  3.730695E+01  3.792226E+01  4.246346E+01  4.843724E+01
            0.000000  0.253224  0.000000
  7.796132E+00  1.118106E+01  1.498734E+01  3.144179E+01  3.343562E+01  3.725825E+01  3.795725E+01  4.237062E+01  4.841909E+01
            0.000000  0.258288  0.000000
  7.924846E+00  1.132727E+01  1.516023E+01  3.154427E+01  3.359833E+01  3.721041E+01  3.799684E+01  4.227755E+01  4.840085E+01
            0.000000  0.263353  0.000000
  8.053242E+00  1.147246E+01  1.533090E+01  3.164596E+01  3.376022E+01  3.716346E+01  3.804090E+01  4.218438E+01  4.838250E+01
            0.000000  0.268417  0.000000
  8.181228E+00  1.161656E+01  1.549953E+01  3.174678E+01  3.392117E+01  3.711742E+01  3.808928E+01  4.209120E+01  4.836407E+01
            0.000000  0.273482  0.000000
  8.308719E+00  1.175950E+01  1.566627E+01  3.184665E+01  3.408106E+01  3.707234E+01  3.814181E+01  4.199811E+01  4.834556E+01
            0.000000  0.278546  0.000000
  8.435628E+00  1.190122E+01  1.583128E+01  3.194549E+01  3.423979E+01  3.702823E+01  3.819829E+01  4.190524E+01  4.832697E+01
            0.000000  0.283611  0.000000
  8.561873E+00  1.204166E+01  1.599472E+01  3.204323E+01  3.439724E+01  3.698511E+01  3.825853E+01  4.181267E+01  4.830831E+01
            0.000000  0.288675  0.000000
  8.687371E+00  1.218077E+01  1.615673E+01  3.213981E+01  3.455331E+01  3.694302E+01  3.832229E+01  4.172054E+01  4.828959E+01
            0.000000  0.293740  0.000000
  8.812044E+00  1.231849E+01  1.631744E+01  3.223516E+01  3.470789E+01  3.690196E+01  3.838934E+01  4.162893E+01  4.827082E+01
            0.000000  0.298804  0.000000
  8.935811E+00  1.245476E+01  1.647698E+01  3.232921E+01  3.486088E+01  3.686195E+01  3.845943E+01  4.153798E+01  4.825199E+01
            0.000000  0.303869  0.000000
  9.058596E+00  1.258952E+01  1.663544E+01  3.242190E+01  3.501216E+01  3.682301E+01  3.853231E+01  4.144780E+01  4.823311E+01
            0.000000  0.308933  0.000000
  9.180323E+00  1.272273E+01  1.679291E+01  3.251319E+01  3.516164E+01  3.678514E+01  3.860771E+01  4.135849E+01  4.821419E+01
            0.000000  0.313998  0.000000
  9.300917E+00  1.285434E+01  1.694946E+01  3.260301E+01  3.530918E+01  3.674836E+01  3.868538E+01  4.127020E+01  4.819524E+01
            0.000000  0.319062  0.000000
  9.420304E+00  1.298429E+01  1.710515E+01  3.269131E+01  3.545469E+01  3.671268E+01  3.876505E+01  4.118304E+01  4.817625E+01
            0.000000  0.324126  0.000000
  9.538411E+00  1.311254E+01  1.726002E+01  3.277806E+01  3.559805E+01  3.667809E+01  3.884645E+01  4.109714E+01  4.815723E+01
            0.000000  0.329191  0.000000
  9.655166E+00  1.323904E+01  1.741407E+01  3.286320E+01  3.573912E+01  3.664461E+01  3.892932E+01  4.101265E+01  4.813818E+01
            0.000000  0.334255  0.000000
  9.770500E+00  1.336374E+01  1.756731E+01  3.294670E+01  3.587779E+01  3.661223E+01  3.901339E+01  4.092969E+01  4.811913E+01
            0.000000  0.339320  0.000000
  9.884343E+00  1.348659E+01  1.771973E+01  3.302852E+01  3.601391E+01  3.658095E+01  3.909842E+01  4.084844E+01  4.810006E+01
            0.000000  0.344384  0.000000
  9.996627E+00  1.360756E+01  1.787127E+01  3.310862E+01  3.614733E+01  3.655078E+01  3.918416E+01  4.076903E+01  4.808099E+01
            0.000000  0.349449  0.000000
  1.010729E+01  1.372659E+01  1.802191E+01  3.318698E+01  3.627790E+01  3.652172E+01  3.927036E+01  4.069164E+01  4.806193E+01
            0.000000  0.354513  0.000000
  1.021626E+01  1.384364E+01  1.817156E+01  3.326358E+01  3.640546E+01  3.649375E+01  3.935681E+01  4.061645E+01  4.804289E+01
            0.000000  0.359578  0.000000
  1.032348E+01  1.395867E+01  1.832015E+01  3.333838E+01  3.646689E+01  3.652981E+01  3.944327E+01  4.054365E+01  4.802387E+01
            0.000000  0.364642  0.000000
  1.042889E+01  1.407165E+01  1.846759E+01  3.341137E+01  3.644112E+01  3.665078E+01  3.952954E+01  4.047344E+01  4.800490E+01
            0.000000  0.369707  0.000000
  1.053243E+01  1.418252E+01  1.861376E+01  3.348253E+01  3.641643E+01  3.676813E+01  3.961542E+01  4.040604E+01  4.798597E+01
            0.000000  0.374771  0.000000
  1.063405E+01  1.429124E+01  1.875857E+01  3.355185E+01  3.639283E+01  3.688166E+01  3.970072E+01  4.034168E+01  4.796711E+01
            0.000000  0.379836  0.000000
  1.073368E+01  1.439779E+01  1.890188E+01  3.361932E+01  3.637031E+01  3.699109E+01  3.978526E+01  4.028061E+01  4.794833E+01
            0.000000  0.384900  0.000000
  1.083129E+01  1.450211E+01  1.904357E+01  3.368493E+01  3.634885E+01  3.709618E+01  3.986889E+01  4.022311E+01  4.792964E+01
            0.000000  0.389965  0.000000
  1.092682E+01  1.460418E+01  1.918350E+01  3.374868E+01  3.632845E+01  3.719663E+01  3.995144E+01  4.016944E+01  4.791107E+01
            0.000000  0.395029  0.000000
  1.102023E+01  1.470395E+01  1.932153E+01  3.381058E+01  3.630909E+01  3.729214E+01  4.003278E+01  4.011992E+01  4.789262E+01
            0.000000  0.400094  0.000000
  1.111147E+01  1.480140E+01  1.945751E+01  3.387061E+01  3.629077E+01  3.738239E+01  4.007484E+01  4.011276E+01  4.787432E+01
            0.000000  0.405158  0.000000
  1.120050E+01  1.489647E+01  1.959131E+01  3.392879E+01  3.627347E+01  3.746706E+01  4.003453E+01  4.019128E+01  4.785619E+01
            0.000000  0.410223  0.000000
  1.128728E+01  1.498915E+01  1.972277E+01  3.398512E+01  3.625718E+01  3.754583E+01  3.999928E+01  4.026821E+01  4.783825E+01
            0.000000  0.415287  0.000000
  1.137179E+01  1.507940E+01  1.985175E+01  3.403962E+01  3.624188E+01  3.761840E+01  3.996940E+01  4.034345E+01  4.782052E+01
            0.000000  0.420352  0.000000
  1.145397E+01  1.516718E+01  1.997810E+01  3.409228E+01  3.622756E+01  3.768449E+01  3.994511E+01  4.041691E+01  4.780302E+01
            0.000000  0.425416  0.000000
  1.153381E+01  1.525247E+01  2.010168E+01  3.414312E+01  3.621419E+01  3.774390E+01  3.992663E+01  4.048851E+01  4.778578E+01
            0.000000  0.430480  0.000000
  1.161127E+01  1.533523E+01  2.022235E+01  3.419216E+01  3.620175E+01  3.779649E+01  3.991406E+01  4.055816E+01  4.776881E+01
            0.000000  0.435545  0.000000
  1.168632E+01  1.541544E+01  2.033998E+01  3.423941E+01  3.619023E+01  3.784222E+01  3.990741E+01  4.062580E+01  4.775215E+01
            0.000000  0.440609  0.000000
  1.175894E+01  1.549307E+01  2.045444E+01  3.428488E+01  3.617959E+01  3.788116E+01  3.990659E+01  4.069136E+01  4.773582E+01
            0.000000  0.445674  0.000000
  1.182910E+01  1.556809E+01  2.056559E+01  3.432859E+01  3.616982E+01  3.791350E+01  3.991137E+01  4.075478E+01  4.771984E+01
            0.000000  0.450738  0.000000
  1.189678E+01  1.564048E+01  2.067333E+01  3.437055E+01  3.616087E+01  3.793956E+01  3.992141E+01  4.081601E+01  4.770423E+01
            0.000000  0.455803  0.000000
  1.196195E+01  1.571021E+01  2.077753E+01  3.441078E+01  3.615273E+01  3.795976E+01  3.993626E+01  4.087501E+01  4.768903E+01
            0.000000  0.460867  0.000000
  1.202459E+01  1.577727E+01  2.087810E+01  3.444929E+01  3.614535E+01  3.797458E+01  3.995539E+01  4.093174E+01  4.767425E+01
            0.000000  0.465932  0.000000
  1.208469E+01  1.584162E+01  2.097492E+01  3.448609E+01  3.613871E+01  3.798461E+01  3.997820E+01  4.098616E+01  4.765993E+01
            0.000000  0.470996  0.000000
  1.214223E+01  1.590325E+01  2.106792E+01  3.452120E+01  3.613276E+01  3.799041E+01  4.000406E+01  4.103823E+01  4.764608E+01
            0.000000  0.476061  0.000000
  1.219718E+01  1.596213E+01  2.115700E+01  3.455463E+01  3.612748E+01  3.799259E+01  4.003236E+01  4.108794E+01  4.763273E+01
            0.000000  0.481125  0.000000
  1.224954E+01  1.601826E+01  2.124209E+01  3.458639E+01  3.612281E+01  3.799172E+01  4.006248E+01  4.113526E+01  4.761990E+01
            0.000000  0.486190  0.000000
  1.229928E+01  1.607160E+01  2.132311E+01  3.461649E+01  3.611873E+01  3.798835E+01  4.009384E+01  4.118017E+01  4.760761E+01
            0.000000  0.491254  0.000000
  1.234639E+01  1.612215E+01  2.140001E+01  3.464494E+01  3.611518E+01  3.798298E+01  4.012591E+01  4.122266E+01  4.759588E+01
            0.000000  0.496319  0.000000
  1.239087E+01  1.616989E+01  2.147272E+01  3.467174E+01  3.611213E+01  3.797606E+01  4.015819E+01  4.126272E+01  4.758474E+01
            0.000000  0.501383  0.000000
  1.243269E+01  1.621481E+01  2.154119E+01  3.469691E+01  3.610954E+01  3.796801E+01  4.019024E+01  4.130034E+01  4.757419E+01
            0.000000  0.506448  0.000000
  1.247185E+01  1.625688E+01  2.160539E+01  3.472044E+01  3.610735E+01  3.795918E+01  4.022168E+01  4.133551E+01  4.756426E+01
            0.000000  0.511512  0.000000
  1.250834E+01  1.629611E+01  2.166528E+01  3.474235E+01  3.610554E+01  3.794990E+01  4.025215E+01  4.136822E+01  4.755496E+01
            0.000000  0.516577  0.000000
  1.254215E+01  1.633247E+01  2.172081E+01  3.476263E+01  3.610406E+01  3.794042E+01  4.028136E+01  4.139849E+01  4.754630E+01
            0.000000  0.521641  0.000000
  1.257328E+01  1.636596E+01  2.177197E+01  3.478129E+01  3.610286E+01  3.793100E+01  4.030905E+01  4.142631E+01  4.753829E+01
            0.000000  0.526706  0.000000
  1.260171E+01  1.639657E+01  2.181873E+01  3.479833E+01  3.610192E+01  3.792183E+01  4.033498E+01  4.145169E+01  4.753095E+01
            0.000000  0.531770  0.000000
  1.262745E+01  1.642428E+01  2.186108E+01  3.481375E+01  3.610119E+01  3.791308E+01  4.035895E+01  4.147462E+01  4.752429E+01
            0.000000  0.536834  0.000000
  1.265048E+01  1.644910E+01  2.189900E+01  3.482755E+01  3.610063E+01  3.790492E+01  4.038081E+01  4.149512E+01  4.751831E+01
            0.000000  0.541899  0.000000
  1.267081E+01  1.647102E+01  2.193247E+01  3.483972E+01  3.610022E+01  3.789745E+01  4.040040E+01  4.151318E+01  4.751302E+01
            0.000000  0.546963  0.000000
  1.268844E+01  1.649002E+01  2.196150E+01  3.485028E+01  3.609993E+01  3.789078E+01  4.041761E+01  4.152883E+01  4.750842E+01
            0.000000  0.552028  0.000000
  1.270335E+01  1.650611E+01  2.198607E+01  3.485921E+01  3.609973E+01  3.788501E+01  4.043233E+01  4.154205E+01  4.750453E+01
            0.000000  0.557092  0.000000
  1.271556E+01  1.651928E+01  2.200617E+01  3.486653E+01  3.609960E+01  3.788019E+01  4.044448E+01  4.155286E+01  4.750134E+01
            0.000000  0.562157  0.000000
  1.272505E+01  1.652953E+01  2.202181E+01  3.487221E+01  3.609952E+01  3.787639E+01  4.045399E+01  4.156126E+01  4.749885E+01
            0.000000  0.567221  0.000000
  1.273183E+01  1.653685E+01  2.203299E+01  3.487628E+01  3.609947E+01  3.787365E+01  4.046083E+01  4.156726E+01  4.749707E+01
            0.000000  0.572286  0.000000
  1.273590E+01  1.654124E+01  2.203969E+01  3.487872E+01  3.609944E+01  3.787199E+01  4.046494E+01  4.157086E+01  4.749601E+01
            0.000000  0.577350  0.000000
  1.273726E+01  1.654271E+01  2.204193E+01  3.487953E+01  3.609944E+01  3.787144E+01  4.046631E+01  4.157206E+01  4.749565E+01
            0.005051  0.577350  0.000000
  1.273777E+01  1.654474E+01  2.204259E+01  3.488044E+01  3.610019E+01  3.787096E+01  4.046553E+01  4.157170E+01  4.749551E+01
            0.010101  0.577350  0.000000
  1.273931E+01  1.655083E+01  2.204458E+01  3.488318E+01  3.610244E+01  3.786954E+01  4.046318E+01  4.157062E+01  4.749510E+01
            0.015152  0.577350  0.000000
  1.274188E+01  1.656096E+01  2.204788E+01  3.488774E+01  3.610619E+01  3.786717E+01  4.045927E+01  4.156883E+01  4.749441E+01
            0.020202  0.577350  0.000000
  1.274547E+01  1.657513E+01  2.205244E+01  3.489411E+01  3.611145E+01  3.786386E+01  4.045384E+01  4.156633E+01  4.749345E+01
            0.025253  0.577350  0.000000
  1.275008E+01  1.659330E+01  2.205822E+01  3.490230E+01  3.611820E+01  3.785960E+01  4.044690E+01  4.156313E+01  4.749221E+01
            0.030303  0.577350  0.000000
  1.275569E+01  1.661543E+01  2.206516E+01  3.491228E+01  3.612647E+01  3.785439E+01  4.043850E+01  4.155923E+01  4.749070E+01
            0.035354  0.577350  0.000000
  1.276229E+01  1.664149E+01  2.207319E+01  3.492406E+01  3.613623E+01  3.784823E+01  4.042869E+01  4.155464E+01  4.748892E+01
            0.040404  0.577350  0.000000
  1.276989E+01  1.667142E+01  2.208221E+01  3.493761E+01  3.614750E+01  3.784113E+01  4.041750E+01  4.154938E+01  4.748686E+01
            0.045455  0.577350  0.000000
  1.277844E+01  1.670517E+01  2.209215E+01  3.495291E+01  3.616028E+01  3.783308E+01  4.040502E+01  4.154345E+01  4.748453E+01
            0.050505  0.577350  0.000000
  1.278795E+01  1.674267E+01  2.210289E+01  3.496996E+01  3.617455E+01  3.782410E+01  4.039129E+01  4.153688E+01  4.748194E+01
            0.055556  0.577350  0.000000
  1.279840E+01  1.678385E+01  2.211435E+01  3.498873E+01  3.619033E+01  3.781417E+01  4.037640E+01  4.152967E+01  4.747907E+01
            0.060606  0.577350  0.000000
  1.280975E+01  1.682863E+01  2.212640E+01  3.500919E+01  3.620759E+01  3.780332E+01  4.036042E+01  4.152185E+01  4.747594E+01
            0.065657  0.577350  0.000000
  1.282199E+01  1.687691E+01  2.213893E+01  3.503132E+01  3.622634E+01  3.779153E+01  4.034343E+01  4.151342E+01  4.747255E+01
            0.070707  0.577350  0.000000
  1.283508E+01  1.692861E+01  2.215184E+01  3.505508E+01  3.624655E+01  3.777882E+01  4.032551E+01  4.150442E+01  4.746890E+01
            0.075758  0.577350  0.000000
  1.284900E+01  1.698362E+01  2.216501E+01  3.508043E+01  3.626823E+01  3.776519E+01  4.030677E+01  4.149485E+01  4.746500E+01
            0.080808  0.577350  0.000000
  1.286372E+01  1.704183E+01  2.217834E+01  3.510734E+01  3.629135E+01  3.775066E+01  4.028729E+01  4.148474E+01  4.746085E+01
            0.085859  0.577350  0.000000
  1.287920E+01  1.710312E+01  2.219171E+01  3.513576E+01  3.631588E+01  3.773523E+01  4.026716E+01  4.147411E+01  4.745646E+01
            0.090909  0.577350  0.000000
  1.289540E+01  1.716737E+01  2.220503E+01  3.516565E+01  3.634182E+01  3.771893E+01  4.024648E+01  4.146298E+01  4.745183E+01
            0.095960  0.577350  0.000000
  1.291228E+01  1.723445E+01  2.221820E+01  3.519694E+01  3.636912E+01  3.770176E+01  4.022534E+01  4.145138E+01  4.744697E+01
            0.101010  0.577350  0.000000
  1.292981E+01  1.730422E+01  2.223114E+01  3.522959E+01  3.639776E+01  3.768375E+01  4.020384E+01  4.143932E+01  4.744189E+01
            0.106061  0.577350  0.000000
  1.294793E+01  1.737654E+01  2.224376E+01  3.526352E+01  3.642770E+01  3.766492E+01  4.018208E+01  4.142684E+01  4.743661E+01
            0.111111  0.577350  0.000000
  1.296660E+01  1.745127E+01  2.225599E+01  3.529868E+01  3.645890E+01  3.764529E+01  4.016015E+01  4.141395E+01  4.743112E+01
            0.116162  0.577350  0.000000
  1.298578E+01  1.752826E+01  2.226776E+01  3.533498E+01  3.649132E+01  3.762489E+01  4.013814E+01  4.140068E+01  4.742545E+01
            0.121212  0.577350  0.000000
  1.300542E+01  1.760733E+01  2.227902E+01  3.537236E+01  3.652492E+01  3.760375E+01  4.011614E+01  4.138706E+01  4.741960E+01
            0.126263  0.577350  0.000000
  1.302546E+01  1.768835E+01  2.228973E+01  3.541072E+01  3.655964E+01  3.758191E+01  4.009424E+01  4.137312E+01  4.741359E+01
            0.131313  0.577350  0.000000
  1.304586E+01  1.777114E+01  2.229984E+01  3.544998E+01  3.659543E+01  3.755940E+01  4.007253E+01  4.135889E+01  4.740743E+01
            0.136364  0.577350  0.000000
  1.306657E+01  1.785553E+01  2.230931E+01  3.549006E+01  3.663223E+01  3.753627E+01  4.005107E+01  4.134439E+01  4.740114E+01
            0.141414  0.577350  0.000000
  1.308755E+01  1.794136E+01  2.231814E+01  3.553085E+01  3.666999E+01  3.751256E+01  4.002996E+01  4.132965E+01  4.739474E+01
            0.146465  0.577350  0.000000
  1.310872E+01  1.802844E+01  2.232629E+01  3.557225E+01  3.670864E+01  3.748831E+01  4.000926E+01  4.131471E+01  4.738824E+01
            0.151515  0.577350  0.000000
  1.313006E+01  1.811661E+01  2.233377E+01  3.561416E+01  3.674812E+01  3.746359E+01  3.998905E+01  4.129959E+01  4.738166E+01
            0.156566  0.577350  0.000000
  1.315151E+01  1.820569E+01  2.234056E+01  3.565647E+01  3.678836E+01  3.743844E+01  3.996939E+01  4.128434E+01  4.737502E+01
            0.161616  0.577350  0.000000
  1.317301E+01  1.829548E+01  2.234666E+01  3.569907E+01  3.682930E+01  3.741292E+01  3.995033E+01  4.126897E+01  4.736833E+01
            0.166667  0.577350  0.000000
  1.319453E+01  1.838581E+01  2.235209E+01  3.574184E+01  3.687085E+01  3.738709E+01  3.993194E+01  4.125354E+01  4.736162E+01
            0.171717  0.577350  0.000000
  1.321601E+01  1.847650E+01  2.235686E+01  3.578467E+01  3.691296E+01  3.736102E+01  3.991427E+01  4.123806E+01  4.735491E+01
            0.176768  0.577350  0.000000
  1.323741E+01  1.856734E+01  2.236097E+01  3.582745E+01  3.695554E+01  3.733476E+01  3.989736E+01  4.122257E+01  4.734821E+01
            0.181818  0.577350  0.000000
  1.325868E+01  1.865817E+01  2.236445E+01  3.587004E+01  3.699851E+01  3.730839E+01  3.988126E+01  4.120711E+01  4.734154E+01
            0.186869  0.577350  0.000000
  1.327978E+01  1.874877E+01  2.236731E+01  3.591233E+01  3.704179E+01  3.728197E+01  3.986601E+01  4.119171E+01  4.733493E+01
            0.191919  0.577350  0.000000
  1.330066E+01  1.883896E+01  2.236959E+01  3.595420E+01  3.708530E+01  3.725558E+01  3.985163E+01  4.117640E+01  4.732839E+01
            0.196970  0.577350  0.000000
  1.332128E+01  1.892853E+01  2.237130E+01  3.599553E+01  3.712896E+01  3.722928E+01  3.983815E+01  4.116121E+01  4.732195E+01
            0.202020  0.577350  0.000000
  1.334160E+01  1.901730E+01  2.237247E+01  3.603620E+01  3.717266E+01  3.720314E+01  3.982560E+01  4.114619E+01  4.731561E+01
            0.207071  0.577350  0.000000
  1.336157E+01  1.910506E+01  2.237315E+01  3.607610E+01  3.717725E+01  3.721633E+01  3.981400E+01  4.113135E+01  4.730941E+01
            0.212121  0.577350  0.000000
  1.338116E+01  1.919160E+01  2.237335E+01  3.611512E+01  3.715166E+01  3.725985E+01  3.980335E+01  4.111674E+01  4.730335E+01
            0.217172  0.577350  0.000000
  1.340032E+01  1.927672E+01  2.237312E+01  3.615313E+01  3.712646E+01  3.730313E+01  3.979367E+01  4.110238E+01  4.729745E+01
            0.222222  0.577350  0.000000
  1.341903E+01  1.936022E+01  2.237250E+01  3.619005E+01  3.710170E+01  3.734607E+01  3.978495E+01  4.108830E+01  4.729172E+01
            0.227273  0.577350  0.000000
  1.343723E+01  1.944187E+01  2.237153E+01  3.622576E+01  3.707747E+01  3.738854E+01  3.977719E+01  4.107453E+01  4.728619E+01
            0.232323  0.577350  0.000000
  1.345490E+01  1.952147E+01  2.237026E+01  3.626018E+01  3.705382E+01  3.743044E+01  3.977037E+01  4.106111E+01  4.728087E+01
            0.237374  0.577350  0.000000
  1.347199E+01  1.959881E+01  2.236874E+01  3.629321E+01  3.703083E+01  3.747163E+01  3.976448E+01  4.104806E+01  4.727576E+01
            0.242424  0.577350  0.000000
  1.348847E+01  1.967366E+01  2.236702E+01  3.632479E+01  3.700856E+01  3.751200E+01  3.975949E+01  4.103541E+01  4.727088E+01
            0.247475  0.577350  0.000000
  1.350432E+01  1.974583E+01  2.236515E+01  3.635483E+01  3.698708E+01  3.755141E+01  3.975538E+01  4.102320E+01  4.726623E+01
            0.252525  0.577350  0.000000
  1.351949E+01  1.981509E+01  2.236320E+01  3.638327E+01  3.696644E+01  3.758973E+01  3.975209E+01  4.101144E+01  4.726184E+01
            0.257576  0.577350  0.000000
  1.353395E+01  1.988123E+01  2.236123E+01  3.641006E+01  3.694670E+01  3.762680E+01  3.974960E+01  4.100018E+01  4.725770E+01
            0.262626  0.577350  0.000000
  1.354767E+01  1.994405E+01  2.235929E+01  3.643515E+01  3.692792E+01  3.766249E+01  3.974784E+01  4.098944E+01  4.725382E+01
            0.267677  0.577350  0.000000
  1.356063E+01  2.000334E+01  2.235744E+01  3.645850E+01  3.691016E+01  3.769665E+01  3.974677E+01  4.097926E+01  4.725021E+01
            0.272727  0.577350  0.000000
  1.357279E+01  2.005892E+01  2.235575E+01  3.648008E+01  3.689346E+01  3.772911E+01  3.974630E+01  4.096967E+01  4.724686E+01
            0.277778  0.577350  0.000000
  1.358413E+01  2.011060E+01  2.235425E+01  3.649987E+01  3.687788E+01  3.775974E+01  3.974638E+01  4.096070E+01  4.724379E+01
            0.282828  0.577350  0.000000
  1.359461E+01  2.015821E+01  2.235301E+01  3.651786E+01  3.686345E+01  3.778837E+01  3.974693E+01  4.095238E+01  4.724100E+01
            0.287879  0.577350  0.000000
  1.360422E+01  2.020160E+01  2.235204E+01  3.653404E+01  3.685023E+01  3.781486E+01  3.974787E+01  4.094476E+01  4.723848E+01
            0.292929  0.577350  0.000000
  1.361292E+01  2.024063E+01  2.235137E+01  3.654842E+01  3.683826E+01  3.783905E+01  3.974911E+01  4.093785E+01  4.723624E+01
            0.297980  0.577350  0.000000
  1.362069E+01  2.027520E+01  2.235100E+01  3.656102E+01  3.682757E+01  3.786080E+01  3.975057E+01  4.093170E+01  4.723427E+01
            0.303030  0.577350  0.000000
  1.362750E+01  2.030521E+01  2.235092E+01  3.657183E+01  3.681820E+01  3.787998E+01  3.975214E+01  4.092632E+01  4.723258E+01
            0.308081  0.577350  0.000000
  1.363334E+01  2.033060E+01  2.235110E+01  3.658090E+01  3.681019E+01  3.789646E+01  3.975374E+01  4.092175E+01  4.723115E+01
            0.313131  0.577350  0.000000
  1.363817E+01  2.035133E+01  2.235147E+01  3.658824E+01  3.680356E+01  3.791013E+01  3.975527E+01  4.091800E+01  4.722999E+01
            0.318182  0.577350  0.000000
  1.364198E+01  2.036740E+01  2.235196E+01  3.659390E+01  3.679835E+01  3.792088E+01  3.975663E+01  4.091508E+01  4.722910E+01
            0.323232  0.577350  0.000000
  1.364473E+01  2.037881E+01  2.235246E+01  3.659789E+01  3.679459E+01  3.792863E+01  3.975772E+01  4.091301E+01  4.722847E+01
            0.328283  0.577350  0.000000
  1.364640E+01  2.038561E+01  2.235287E+01  3.660027E+01  3.679231E+01  3.793332E+01  3.975845E+01  4.091177E+01  4.722809E+01
            0.333333  0.577350  0.000000
  1.364696E+01  2.038787E+01  2.235304E+01  3.660105E+01  3.679155E+01  3.793488E+01  3.975871E+01  4.091137E+01  4.722796E+01
            0.330808  0.572976  0.000000
  1.364639E+01  2.038564E+01  2.235282E+01  3.660028E+01  3.679232E+01  3.793331E+01  3.975842E+01  4.091176E+01  4.722809E+01
            0.328283  0.568603  0.000000
  1.364465E+01  2.037904E+01  2.235204E+01  3.659798E+01  3.679468E+01  3.792858E+01  3.975747E+01  4.091294E+01  4.722846E+01
            0.325758  0.564229  0.000000
  1.364172E+01  2.036817E+01  2.235054E+01  3.659419E+01  3.679864E+01  3.792072E+01  3.975578E+01  4.091484E+01  4.722907E+01
            0.323232  0.559855  0.000000
  1.363756E+01  2.035313E+01  2.234813E+01  3.658894E+01  3.680423E+01  3.790976E+01  3.975325E+01  4.091743E+01  4.722992E+01
            0.320707  0.555481  0.000000
  1.363215E+01  2.033403E+01  2.234465E+01  3.658225E+01  3.681149E+01  3.789575E+01  3.974981E+01  4.092063E+01  4.723101E+01
            0.318182  0.551107  0.000000
  1.362544E+01  2.031101E+01  2.233990E+01  3.657416E+01  3.682044E+01  3.787878E+01  3.974536E+01  4.092436E+01  4.723234E+01
            0.315657  0.546733  0.000000
  1.361739E+01  2.028416E+01  2.233373E+01  3.656469E+01  3.683109E+01  3.785894E+01  3.973984E+01  4.092855E+01  4.723391E+01
            0.313131  0.542359  0.000000
  1.360798E+01  2.025360E+01  2.232597E+01  3.655386E+01  3.684348E+01  3.783635E+01  3.973316E+01  4.093310E+01  4.723572E+01
            0.310606  0.537985  0.000000
  1.359716E+01  2.021942E+01  2.231646E+01  3.654171E+01  3.685761E+01  3.781113E+01  3.972526E+01  4.093790E+01  4.723777E+01
            0.308081  0.533612  0.000000
  1.358489E+01  2.018172E+01  2.230505E+01  3.652824E+01  3.687351E+01  3.778343E+01  3.971607E+01  4.094285E+01  4.724008E+01
            0.305556  0.529238  0.000000
  1.357113E+01  2.014059E+01  2.229161E+01  3.651348E+01  3.689117E+01  3.775340E+01  3.970553E+01  4.094783E+01  4.724263E+01
            0.303030  0.524864  0.000000
  1.355584E+01  2.009612E+01  2.227602E+01  3.649744E+01  3.691060E+01  3.772121E+01  3.969358E+01  4.095273E+01  4.724545E+01
            0.300505  0.520490  0.000000
  1.353896E+01  2.004836E+01  2.225815E+01  3.648014E+01  3.693182E+01  3.768704E+01  3.968017E+01  4.095741E+01  4.724854E+01
            0.297980  0.516116  0.000000
  1.352047E+01  1.999739E+01  2.223791E+01  3.646157E+01  3.695482E+01  3.765106E+01  3.966524E+01  4.096176E+01  4.725192E+01
            0.295455  0.511742  0.000000
  1.350031E+01  1.994327E+01  2.221520E+01  3.644174E+01  3.697959E+01  3.761345E+01  3.964877E+01  4.096565E+01  4.725558E+01
            0.292929  0.507368  0.000000
  1.347845E+01  1.988605E+01  2.218993E+01  3.642066E+01  3.700613E+01  3.757441E+01  3.963069E+01  4.096896E+01  4.725955E+01
            0.290404  0.502995  0.000000
  1.345483E+01  1.982578E+01  2.216204E+01  3.639831E+01  3.703443E+01  3.753410E+01  3.961099E+01  4.097155E+01  4.726384E+01
            0.287879  0.498621  0.000000
  1.342943E+01  1.976252E+01  2.213145E+01  3.637470E+01  3.706447E+01  3.749272E+01  3.958963E+01  4.097332E+01  4.726847E+01
            0.285354  0.494247  0.000000
  1.340219E+01  1.969631E+01  2.209812E+01  3.634980E+01  3.709623E+01  3.745045E+01  3.956658E+01  4.097412E+01  4.727345E+01
            0.282828  0.489873  0.000000
  1.337308E+01  1.962720E+01  2.206198E+01  3.632362E+01  3.712968E+01  3.740747E+01  3.954184E+01  4.097386E+01  4.727881E+01
            0.280303  0.485499  0.000000
  1.334206E+01  1.955522E+01  2.202299E+01  3.629612E+01  3.716478E+01  3.736394E+01  3.951538E+01  4.097241E+01  4.728455E+01
            0.277778  0.481125  0.000000
  1.330910E+01  1.948043E+01  2.198113E+01  3.626730E+01  3.720148E+01  3.732004E+01  3.948721E+01  4.096967E+01  4.729070E+01
            0.275253  0.476751  0.000000
  1.327416E+01  1.940287E+01  2.193636E+01  3.623714E+01  3.723974E+01  3.727592E+01  3.945733E+01  4.096554E+01  4.729728E+01
            0.272727  0.472377  0.000000
  1.323721E+01  1.932258E+01  2.188865E+01  3.620560E+01  3.723175E+01  3.727950E+01  3.942576E+01  4.095991E+01  4.730431E+01
            0.270202  0.468004  0.000000
  1.319821E+01  1.923962E+01  2.183798E+01  3.617266E+01  3.718767E+01  3.732066E+01  3.939253E+01  4.095269E+01  4.731180E+01
            0.267677  0.463630  0.000000
  1.315715E+01  1.915404E+01  2.178435E+01  3.613831E+01  3.714381E+01  3.736313E+01  3.935769E+01  4.094380E+01  4.731978E+01
            0.265152  0.459256  0.000000
  1.311399E+01  1.906588E+01  2.172773E+01  3.610250E+01  3.710033E+01  3.740680E+01  3.932130E+01  4.093316E+01  4.732827E+01
            0.262626  0.454882  0.000000
  1.306872E+01  1.897521E+01  2.166813E+01  3.606521E+01  3.705734E+01  3.745153E+01  3.928346E+01  4.092070E+01  4.733728E+01
            0.260101  0.450508  0.000000
  1.302131E+01  1.888208E+01  2.160554E+01  3.602642E+01  3.701497E+01  3.749713E+01  3.924431E+01  4.090635E+01  4.734682E+01
            0.257576  0.446134  0.000000
  1.297173E+01  1.878653E+01  2.153997E+01  3.598609E+01  3.697333E+01  3.754338E+01  3.920402E+01  4.089005E+01  4.735692E+01
            0.255051  0.441760  0.000000
  1.291998E+01  1.868864E+01  2.147141E+01  3.594418E+01  3.693253E+01  3.759000E+01  3.916283E+01  4.087174E+01  4.736759E+01
            0.252525  0.437387  0.000000
  1.286604E+01  1.858846E+01  2.139988E+01  3.590068E+01  3.689268E+01  3.763662E+01  3.912106E+01  4.085139E+01  4.737883E+01
            0.250000  0.433013  0.000000
  1.280989E+01  1.848604E+01  2.132540E+01  3.585555E+01  3.685387E+01  3.768276E+01  3.907913E+01  4.082896E+01  4.739066E+01
            0.247475  0.428639  0.000000
  1.275152E+01  1.838144E+01  2.124798E+01  3.580877E+01  3.681619E+01  3.772781E+01  3.903762E+01  4.080441E+01  4.740308E+01
            0.244949  0.424265  0.000000
  1.269091E+01  1.827472E+01  2.116765E+01  3.576030E+01  3.677973E+01  3.777096E+01  3.899730E+01  4.077771E+01  4.741611E+01
            0.242424  0.419891  0.000000
  1.262808E+01  1.816593E+01  2.108441E+01  3.571011E+01  3.674458E+01  3.781116E+01  3.895917E+01  4.074886E+01  4.742973E+01
            0.239899  0.415517  0.000000
  1.256299E+01  1.805513E+01  2.099832E+01  3.565820E+01  3.671080E+01  3.784705E+01  3.892455E+01  4.071783E+01  4.744396E+01
            0.237374  0.411143  0.000000
  1.249566E+01  1.794236E+01  2.090939E+01  3.560453E+01  3.667848E+01  3.787697E+01  3.889506E+01  4.068462E+01  4.745878E+01
            0.234848  0.406770  0.000000
  1.242608E+01  1.782768E+01  2.081767E+01  3.554908E+01  3.664767E+01  3.789896E+01  3.887262E+01  4.064923E+01  4.747420E+01
            0.232323  0.402396  0.000000
  1.235424E+01  1.771113E+01  2.072318E+01  3.549183E+01  3.661845E+01  3.791100E+01  3.885922E+01  4.061166E+01  4.749019E+01
            0.229798  0.398022  0.000000
  1.228016E+01  1.759275E+01  2.062598E+01  3.543278E+01  3.659088E+01  3.791131E+01  3.885658E+01  4.057193E+01  4.750676E+01
            0.227273  0.393648  0.000000
  1.220383E+01  1.747258E+01  2.052611E+01  3.537191E+01  3.656500E+01  3.789879E+01  3.886580E+01  4.053004E+01  4.752388E+01
            0.224747  0.389274  0.000000
  1.212527E+01  1.735067E+01  2.042361E+01  3.530920E+01  3.654088E+01  3.787326E+01  3.888699E+01  4.048602E+01  4.754154E+01
            0.222222  0.384900  0.000000
  1.204449E+01  1.722704E+01  2.031854E+01  3.524466E+01  3.651855E+01  3.783540E+01  3.891945E+01  4.043990E+01  4.755972E+01
            0.219697  0.380526  0.000000
  1.196150E+01  1.710174E+01  2.021095E+01  3.517827E+01  3.649807E+01  3.778648E+01  3.896190E+01  4.039170E+01  4.757840E+01
            0.217172  0.376152  0.000000
  1.187633E+01  1.697478E+01  2.010089E+01  3.511005E+01  3.647947E+01  3.772792E+01  3.901284E+01  4.034146E+01  4.759756E+01
            0.214646  0.371779  0.000000
  1.178898E+01  1.684622E+01  1.998842E+01  3.503999E+01  3.646279E+01  3.766112E+01  3.907089E+01  4.028922E+01  4.761716E+01
            0.212121  0.367405  0.000000
  1.169950E+01  1.671606E+01  1.987361E+01  3.496809E+01  3.644806E+01  3.758725E+01  3.913482E+01  4.023502E+01  4.763719E+01
            0.209596  0.363031  0.000000
  1.160790E+01  1.658434E+01  1.975651E+01  3.489438E+01  3.643531E+01  3.750728E+01  3.920363E+01  4.017893E+01  4.765761E+01
            0.207071  0.358657  0.000000
  1.151423E+01  1.645109E+01  1.963717E+01  3.481885E+01  3.642456E+01  3.742198E+01  3.927655E+01  4.012099E+01  4.767840E+01
            0.204545  0.354283  0.000000
  1.141852E+01  1.631634E+01  1.951567E+01  3.474153E+01  3.641583E+01  3.733194E+01  3.935294E+01  4.006127E+01  4.769952E+01
            0.202020  0.349909  0.000000
  1.132082E+01  1.618010E+01  1.939207E+01  3.466243E+01  3.640913E+01  3.723765E+01  3.943231E+01  3.999985E+01  4.772095E+01
            0.199495  0.345535  0.000000
  1.122116E+01  1.604241E+01  1.926642E+01  3.458157E+01  3.640448E+01  3.713946E+01  3.951427E+01  3.993680E+01  4.774265E+01
            0.196970  0.341162  0.000000
  1.111961E+01  1.590329E+01  1.913878E+01  3.449898E+01  3.640188E+01  3.703768E+01  3.959849E+01  3.987220E+01  4.776461E+01
            0.194444  0.336788  0.000000
  1.101620E+01  1.576277E+01  1.900922E+01  3.441468E+01  3.640135E+01  3.693257E+01  3.968472E+01  3.980616E+01  4.778678E+01
            0.191919  0.332414  0.000000
  1.091101E+01  1.562089E+01  1.887779E+01  3.432870E+01  3.640288E+01  3.682431E+01  3.973878E+01  3.977273E+01  4.780914E+01
            0.189394  0.328040  0.000000
  1.080408E+01  1.547766E+01  1.874454E+01  3.424106E+01  3.640647E+01  3.671309E+01  3.967016E+01  3.986234E+01  4.783166E+01
            0.186869  0.323666  0.000000
  1.069547E+01  1.533313E+01  1.860953E+01  3.415181E+01  3.641212E+01  3.659904E+01  3.960044E+01  3.995338E+01  4.785433E+01
            0.184343  0.319292  0.000000
  1.058526E+01  1.518732E+01  1.847281E+01  3.406097E+01  3.641983E+01  3.648231E+01  3.952975E+01  4.004573E+01  4.787710E+01
            0.181818  0.314918  0.000000
  1.047350E+01  1.504027E+01  1.833442E+01  3.396858E+01  3.636301E+01  3.642957E+01  3.945822E+01  4.013925E+01  4.789996E+01
            0.179293  0.310544  0.000000
  1.036026E+01  1.489201E+01  1.819440E+01  3.387468E+01  3.624124E+01  3.644135E+01  3.938603E+01  4.023384E+01  4.792289E+01
            0.176768  0.306171  0.000000
  1.024560E+01  1.474258E+01  1.805279E+01  3.377930E+01  3.611710E+01  3.645516E+01  3.931332E+01  4.032939E+01  4.794586E+01
            0.174242  0.301797  0.000000
  1.012960E+01  1.459201E+01  1.790962E+01  3.368248E+01  3.599068E+01  3.647096E+01  3.924027E+01  4.042580E+01  4.796886E+01
            0.171717  0.297423  0.000000
  1.001231E+01  1.444033E+01  1.776492E+01  3.358427E+01  3.586207E+01  3.648877E+01  3.916708E+01  4.052301E+01  4.799188E+01
            0.169192  0.293049  0.000000
  9.893815E+00  1.428758E+01  1.761871E+01  3.348470E+01  3.573134E+01  3.650854E+01  3.909394E+01  4.062092E+01  4.801488E+01
            0.166667  0.288675  0.000000
  9.774170E+00  1.413380E+01  1.747100E+01  3.338383E+01  3.559857E+01  3.653027E+01  3.902105E+01  4.071946E+01  4.803787E+01
            0.164141  0.284301  0.000000
  9.653445E+00  1.397901E+01  1.732181E+01  3.328169E+01  3.546384E+01  3.655394E+01  3.894864E+01  4.081855E+01  4.806083E+01
            0.161616  0.279927  0.000000
  9.531704E+00  1.382327E+01  1.717113E+01  3.317833E+01  3.532722E+01  3.657953E+01  3.887692E+01  4.091813E+01  4.808374E+01
            0.159091  0.275554  0.000000
  9.409013E+00  1.366659E+01  1.701896E+01  3.307380E+01  3.518877E+01  3.660700E+01  3.880612E+01  4.101813E+01  4.810659E+01
            0.156566  0.271180  0.000000
  9.285435E+00  1.350901E+01  1.686529E+01  3.296814E+01  3.504858E+01  3.663635E+01  3.873648E+01  4.111848E+01  4.812937E+01
            0.154040  0.266806  0.000000
  9.161034E+00  1.335057E+01  1.671009E+01  3.286142E+01  3.490670E+01  3.666753E+01  3.866824E+01  4.121911E+01  4.815207E+01
            0.151515  0.262432  0.000000
  9.035873E+00  1.319130E+01  1.655334E+01  3.275368E+01  3.476321E+01  3.670051E+01  3.860165E+01  4.131995E+01  4.817468E+01
            0.148990  0.258058  0.000000
  8.910015E+00  1.303123E+01  1.639500E+01  3.264497E+01  3.461818E+01  3.673528E+01  3.853694E+01  4.142095E+01  4.819719E+01
            0.146465  0.253684  0.000000
  8.783524E+00  1.287038E+01  1.623504E+01  3.253536E+01  3.447168E+01  3.677178E+01  3.847438E+01  4.152201E+01  4.821959E+01
            0.143939  0.249310  0.000000
  8.656464E+00  1.270881E+01  1.607339E+01  3.242490E+01  3.432378E+01  3.680999E+01  3.841419E+01  4.162309E+01  4.824186E+01
            0.141414  0.244936  0.000000
  8.528898E+00  1.254652E+01  1.591001E+01  3.231365E+01  3.417457E+01  3.684986E+01  3.835662E+01  4.172409E+01  4.826399E+01
            0.138889  0.240563  0.000000
  8.400892E+00  1.238357E+01  1.574484E+01  3.220167E+01  3.402411E+01  3.689133E+01  3.830191E+01  4.182495E+01  4.828598E+01
            0.136364  0.236189  0.000000
  8.272514E+00  1.221998E+01  1.557779E+01  3.208904E+01  3.387249E+01  3.693437E+01  3.825027E+01  4.192559E+01  4.830780E+01
            0.133838  0.231815  0.000000
  8.143832E+00  1.205578E+01  1.540879E+01  3.197581E+01  3.371980E+01  3.697891E+01  3.820193E+01  4.202592E+01  4.832945E+01
            0.131313  0.227441  0.000000
  8.014916E+00  1.189103E+01  1.523777E+01  3.186207E+01  3.356611E+01  3.702488E+01  3.815710E+01  4.212588E+01  4.835091E+01
            0.128788  0.223067  0.000000
  7.885841E+00  1.172576E+01  1.506464E+01  3.174788E+01  3.341153E+01  3.707223E+01  3.811596E+01  4.222537E+01  4.837216E+01
            0.126263  0.218693  0.000000
  7.756681E+00  1.156001E+01  1.488931E+01  3.163333E+01  3.325615E+01  3.712087E+01  3.807870E+01  4.232432E+01  4.839319E+01
            0.123737  0.214319  0.000000
  7.627516E+00  1.139384E+01  1.471169E+01  3.151849E+01  3.310007E+01  3.717073E+01  3.804549E+01  4.242263E+01  4.841398E+01
            0.121212  0.209946  0.000000
  7.498425E+00  1.122730E+01  1.453169E+01  3.140344E+01  3.294339E+01  3.722171E+01  3.801647E+01  4.252022E+01  4.843453E+01
            0.118687  0.205572  0.000000
  7.369492E+00  1.106043E+01  1.434922E+01  3.128829E+01  3.278623E+01  3.727370E+01  3.799179E+01  4.261701E+01  4.845480E+01
            0.116162  0.201198  0.000000
  7.240804E+00  1.089332E+01  1.416419E+01  3.117310E+01  3.262871E+01  3.732660E+01  3.797156E+01  4.271292E+01  4.847480E+01
            0.113636  0.196824  0.000000
  7.112448E+00  1.072602E+01  1.397652E+01  3.105798E+01  3.247093E+01  3.738029E+01  3.795590E+01  4.280786E+01  4.849450E+01
            0.111111  0.192450  0.000000
  6.984514E+00  1.055860E+01  1.378613E+01  3.094303E+01  3.231304E+01  3.743460E+01  3.794491E+01  4.290176E+01  4.851389E+01
            0.108586  0.188076  0.000000
  6.857094E+00  1.039115E+01  1.359294E+01  3.082833E+01  3.215515E+01  3.748938E+01  3.793868E+01  4.299453E+01  4.853296E+01
            0.106061  0.183702  0.000000
  6.730281E+00  1.022375E+01  1.339690E+01  3.071400E+01  3.199742E+01  3.754443E+01  3.793732E+01  4.308611E+01  4.855169E+01
            0.103535  0.179328  0.000000
  6.604168E+00  1.005649E+01  1.319795E+01  3.060014E+01  3.183997E+01  3.759951E+01  3.794094E+01  4.317642E+01  4.857008E+01
            0.101010  0.174955  0.000000
  6.478847E+00  9.889466E+00  1.299604E+01  3.048685E+01  3.168297E+01  3.765434E+01  3.794966E+01  4.326541E+01  4.858813E+01
            0.098485  0.170581  0.000000
  6.354413E+00  9.722784E+00  1.279115E+01  3.037424E+01  3.152654E+01  3.770857E+01  3.796367E+01  4.335300E+01  4.860581E+01
            0.095960  0.166207  0.000000
  6.230957E+00  9.556552E+00  1.258327E+01  3.026242E+01  3.137086E+01  3.776178E+01  3.798317E+01  4.343916E+01  4.862313E+01
            0.093434  0.161833  0.000000
  6.108568E+00  9.390883E+00  1.237241E+01  3.015151E+01  3.121609E+01  3.781357E+01  3.800837E+01  4.352382E+01  4.864009E+01
            0.090909  0.157459  0.000000
  5.987335E+00  9.225900E+00  1.215858E+01  3.004162E+01  3.106238E+01  3.786357E+01  3.803935E+01  4.360694E+01  4.865669E+01
            0.088384  0.153085  0.000000
  5.867342E+00  9.061729E+00  1.194182E+01  2.993287E+01  3.090991E+01  3.791169E+01  3.807597E+01  4.368849E+01  4.867292E+01
            0.085859  0.148711  0.000000
  5.748673E+00  8.898504E+00  1.172221E+01  2.982537E+01  3.075884E+01  3.795819E+01  3.811766E+01  4.376842E+01  4.868879E+01
            0.083333  0.144338  0.000000
  5.631406E+00  8.736362E+00  1.149983E+01  2.971924E+01  3.060935E+01  3.800369E+01  3.816351E+01  4.384672E+01  4.870430E+01
            0.080808  0.139964  0.000000
  5.515619E+00  8.575450E+00  1.127478E+01  2.961459E+01  3.046162E+01  3.804894E+01  3.821246E+01  4.392335E+01  4.871946E+01
            0.078283  0.135590  0.000000
  5.401385E+00  8.415918E+00  1.104722E+01  2.951156E+01  3.031583E+01  3.809458E+01  3.826351E+01  4.399828E+01  4.873427E+01
            0.075758  0.131216  0.000000
  5.288776E+00  8.257925E+00  1.081729E+01  2.941026E+01  3.017215E+01  3.814110E+01  3.831585E+01  4.407150E+01  4.874874E+01
            0.073232  0.126842  0.000000
  5.177860E+00  8.101633E+00  1.058519E+01  2.931080E+01  3.003077E+01  3.818875E+01  3.836886E+01  4.414299E+01  4.876288E+01
            0.070707  0.122468  0.000000
  5.068706E+00  7.947214E+00  1.035115E+01  2.921331E+01  2.989188E+01  3.823765E+01  3.842207E+01  4.421273E+01  4.877669E+01
            0.068182  0.118094  0.000000
  4.961381E+00  7.794845E+00  1.011541E+01  2.911791E+01  2.975566E+01  3.828778E+01  3.847511E+01  4.428070E+01  4.879018E+01
            0.065657  0.113721  0.000000
  4.855954E+00  7.644712E+00  9.878267E+00  2.902472E+01  2.962229E+01  3.833903E+01  3.852770E+01  4.434688E+01  4.880336E+01
            0.063131  0.109347  0.000000
  4.752496E+00  7.497008E+00  9.640041E+00  2.893384E+01  2.949196E+01  3.839126E+01  3.857962E+01  4.441125E+01  4.881622E+01
            0.060606  0.104973  0.000000
  4.651082E+00  7.351934E+00  9.401093E+00  2.884541E+01  2.936486E+01  3.844427E+01  3.863068E+01  4.447377E+01  4.882877E+01
            0.058081  0.100599  0.000000
  4.551792E+00  7.209701E+00  9.161822E+00  2.875953E+01  2.924118E+01  3.849783E+01  3.868072E+01  4.453443E+01  4.884101E+01
            0.055556  0.096225  0.000000
  4.454712E+00  7.070527E+00  8.922672E+00  2.867632E+01  2.912109E+01  3.855170E+01  3.872957E+01  4.459320E+01  4.885293E+01
            0.053030  0.091851  0.000000
  4.359941E+00  6.934642E+00  8.684133E+00  2.859589E+01  2.900477E+01  3.860563E+01  3.877713E+01  4.465002E+01  4.886454E+01
            0.050505  0.087477  0.000000
  4.267583E+00  6.802285E+00  8.446745E+00  2.851835E+01  2.889242E+01  3.865935E+01  3.882326E+01  4.470486E+01  4.887582E+01
            0.047980  0.083103  0.000000
  4.177759E+00  6.673705E+00  8.211102E+00  2.844381E+01  2.878421E+01  3.871259E+01  3.886785E+01  4.475768E+01  4.888677E+01
            0.045455  0.078730  0.000000
  4.090601E+00  6.549161E+00  7.977854E+00  2.837237E+01  2.868031E+01  3.876508E+01  3.891080E+01  4.480841E+01  4.889736E+01
            0.042929  0.074356  0.000000
  4.006259E+00  6.428922E+00  7.747715E+00  2.830414E+01  2.858090E+01  3.881655E+01  3.895201E+01  4.485701E+01  4.890759E+01
            0.040404  0.069982  0.000000
  3.924897E+00  6.313269E+00  7.521466E+00  2.823922E+01  2.848614E+01  3.886674E+01  3.899139E+01  4.490339E+01  4.891743E+01
            0.037879  0.065608  0.000000
  3.846696E+00  6.202488E+00  7.299958E+00  2.817770E+01  2.839621E+01  3.891539E+01  3.902885E+01  4.494751E+01  4.892687E+01
            0.035354  0.061234  0.000000
  3.771856E+00  6.096876E+00  7.084119E+00  2.811967E+01  2.831125E+01  3.896224E+01  3.906430E+01  4.498928E+01  4.893588E+01
            0.032828  0.056860  0.000000
  3.700592E+00  5.996735E+00  6.874955E+00  2.806523E+01  2.823142E+01  3.900704E+01  3.909767E+01  4.502863E+01  4.894443E+01
            0.030303  0.052486  0.000000
  3.633135E+00  5.902372E+00  6.673552E+00  2.801446E+01  2.815686E+01  3.904956E+01  3.912888E+01  4.506548E+01  4.895250E+01
            0.027778  0.048113  0.000000
  3.569729E+00  5.814094E+00  6.481075E+00  2.796744E+01  2.808772E+01  3.908958E+01  3.915787E+01  4.509975E+01  4.896006E+01
            0.025253  0.043739  0.000000
  3.510629E+00  5.732210E+00  6.298764E+00  2.792424E+01  2.802412E+01  3.912687E+01  3.918456E+01  4.513136E+01  4.896708E+01
            0.022727  0.039365  0.000000
  3.456097E+00  5.657021E+00  6.127925E+00  2.788493E+01  2.796619E+01  3.916125E+01  3.920890E+01  4.516024E+01  4.897354E+01
            0.020202  0.034991  0.000000
  3.406397E+00  5.588820E+00  5.969917E+00  2.784959E+01  2.791405E+01  3.919252E+01  3.923083E+01  4.518632E+01  4.897941E+01
            0.017677  0.030617  0.000000
  3.361792E+00  5.527890E+00  5.826126E+00  2.781826E+01  2.786778E+01  3.922053E+01  3.925031E+01  4.520951E+01  4.898465E+01
            0.015152  0.026243  0.000000
  3.322532E+00  5.474491E+00  5.697940E+00  2.779100E+01  2.782749E+01  3.924511E+01  3.926728E+01  4.522976E+01  4.898926E+01
            0.012626  0.021869  0.000000
  3.288857E+00  5.428865E+00  5.586711E+00  2.776785E+01  2.779326E+01  3.926614E+01  3.928171E+01  4.524700E+01  4.899319E+01
            0.010101  0.017495  0.000000
  3.260981E+00  5.391226E+00  5.493704E+00  2.774886E+01  2.776515E+01  3.928351E+01  3.929356E+01  4.526118E+01  4.899644E+01
            0.007576  0.013122  0.000000
  3.239093E+00  5.361753E+00  5.420057E+00  2.773405E+01  2.774323E+01  3.929711E+01  3.930280E+01  4.527226E+01  4.899899E+01
            0.005051  0.008748  0.000000
  3.223344E+00  5.340594E+00  5.366722E+00  2.772346E+01  2.772754E+01  3.930688E+01  3.930942E+01  4.528020E+01  4.900081E+01
            0.002525  0.004374  0.000000
  3.213848E+00  5.327856E+00  5.334420E+00  2.771709E+01  2.771812E+01  3.931276E+01  3.931340E+01  4.528497E+01  4.900192E+01
            0.000000  0.000000  0.000000
  3.210675E+00  5.323602E+00  5.323602E+00  2.771497E+01  2.771497E+01  3.931473E+01  3.931473E+01  4.528657E+01  4.900228E+01


==> anc/fig03/phband13c.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
  2.433258E+01  2.433258E+01  3.901558E+01  6.111194E+01  6.111194E+01  6.530487E+01  6.530487E+01  7.152928E+01  7.580109E+01
            0.000000  0.005064  0.000000
  2.433379E+01  2.569844E+01  3.900896E+01  6.111233E+01  6.111382E+01  6.530485E+01  6.573247E+01  7.152432E+01  7.579866E+01
            0.000000  0.010129  0.000000
  2.433743E+01  2.681385E+01  3.898914E+01  6.111349E+01  6.111943E+01  6.530481E+01  6.612294E+01  7.150953E+01  7.579145E+01
            0.000000  0.015193  0.000000
  2.434351E+01  2.773840E+01  3.895628E+01  6.111542E+01  6.112876E+01  6.530474E+01  6.647972E+01  7.148511E+01  7.577962E+01
            0.000000  0.020258  0.000000
  2.435209E+01  2.851349E+01  3.891062E+01  6.111813E+01  6.114177E+01  6.530465E+01  6.680601E+01  7.145143E+01  7.576332E+01
            0.000000  0.025322  0.000000
  2.436318E+01  2.916910E+01  3.885252E+01  6.112160E+01  6.115842E+01  6.530454E+01  6.710476E+01  7.140897E+01  7.574272E+01
            0.000000  0.030387  0.000000
  2.437686E+01  2.972763E+01  3.878242E+01  6.112583E+01  6.117864E+01  6.530443E+01  6.737869E+01  7.135833E+01  7.571798E+01
            0.000000  0.035451  0.000000
  2.439317E+01  3.020632E+01  3.870084E+01  6.113082E+01  6.120238E+01  6.530433E+01  6.763031E+01  7.130023E+01  7.568927E+01
            0.000000  0.040516  0.000000
  2.441218E+01  3.061875E+01  3.860839E+01  6.113657E+01  6.122953E+01  6.530423E+01  6.786191E+01  7.123544E+01  7.565678E+01
            0.000000  0.045580  0.000000
  2.443393E+01  3.097577E+01  3.850577E+01  6.114306E+01  6.126002E+01  6.530416E+01  6.807561E+01  7.116483E+01  7.562066E+01
            0.000000  0.050645  0.000000
  2.445849E+01  3.128625E+01  3.839373E+01  6.115029E+01  6.129374E+01  6.530412E+01  6.827337E+01  7.108930E+01  7.558112E+01
            0.000000  0.055709  0.000000
  2.448588E+01  3.155754E+01  3.827307E+01  6.115826E+01  6.133059E+01  6.530412E+01  6.845697E+01  7.100978E+01  7.553831E+01
            0.000000  0.060774  0.000000
  2.451615E+01  3.179578E+01  3.814464E+01  6.116696E+01  6.137045E+01  6.530416E+01  6.862807E+01  7.092718E+01  7.549243E+01
            0.000000  0.065838  0.000000
  2.454930E+01  3.200614E+01  3.800934E+01  6.117637E+01  6.141320E+01  6.530426E+01  6.878817E+01  7.084242E+01  7.544366E+01
            0.000000  0.070903  0.000000
  2.458533E+01  3.219304E+01  3.786807E+01  6.118649E+01  6.145874E+01  6.530440E+01  6.893865E+01  7.075638E+01  7.539216E+01
            0.000000  0.075967  0.000000
  2.462420E+01  3.236024E+01  3.772173E+01  6.119731E+01  6.150692E+01  6.530460E+01  6.908076E+01  7.066987E+01  7.533812E+01
            0.000000  0.081032  0.000000
  2.466589E+01  3.251096E+01  3.757123E+01  6.120883E+01  6.155762E+01  6.530484E+01  6.921562E+01  7.058366E+01  7.528172E+01
            0.000000  0.086096  0.000000
  2.471031E+01  3.264795E+01  3.741744E+01  6.122102E+01  6.161073E+01  6.530512E+01  6.934427E+01  7.049842E+01  7.522311E+01
            0.000000  0.091161  0.000000
  2.475739E+01  3.277353E+01  3.726119E+01  6.123388E+01  6.166611E+01  6.530544E+01  6.946760E+01  7.041472E+01  7.516247E+01
            0.000000  0.096225  0.000000
  2.480701E+01  3.288968E+01  3.710327E+01  6.124740E+01  6.172365E+01  6.530577E+01  6.958641E+01  7.033307E+01  7.509996E+01
            0.000000  0.101290  0.000000
  2.485907E+01  3.299804E+01  3.694440E+01  6.126158E+01  6.178321E+01  6.530612E+01  6.970139E+01  7.025384E+01  7.503574E+01
            0.000000  0.106354  0.000000
  2.491342E+01  3.309996E+01  3.678524E+01  6.127638E+01  6.184468E+01  6.530645E+01  6.981313E+01  7.017734E+01  7.496995E+01
            0.000000  0.111418  0.000000
  2.496993E+01  3.319653E+01  3.662636E+01  6.129182E+01  6.190794E+01  6.530676E+01  6.992214E+01  7.010375E+01  7.490275E+01
            0.000000  0.116483  0.000000
  2.502844E+01  3.328860E+01  3.646826E+01  6.130786E+01  6.197287E+01  6.530702E+01  7.002882E+01  7.003316E+01  7.483428E+01
            0.000000  0.121547  0.000000
  2.508881E+01  3.337683E+01  3.631136E+01  6.132451E+01  6.203936E+01  6.530723E+01  6.996558E+01  7.013350E+01  7.476469E+01
            0.000000  0.126612  0.000000
  2.515088E+01  3.346168E+01  3.615598E+01  6.134175E+01  6.210730E+01  6.530735E+01  6.990094E+01  7.023642E+01  7.469410E+01
            0.000000  0.131676  0.000000
  2.521452E+01  3.354345E+01  3.600238E+01  6.135956E+01  6.217658E+01  6.530737E+01  6.983910E+01  7.033776E+01  7.462265E+01
            0.000000  0.136741  0.000000
  2.527959E+01  3.362233E+01  3.585073E+01  6.137794E+01  6.224709E+01  6.530729E+01  6.977986E+01  7.043764E+01  7.455048E+01
            0.000000  0.141805  0.000000
  2.534598E+01  3.369838E+01  3.570115E+01  6.139686E+01  6.231874E+01  6.530707E+01  6.972297E+01  7.053610E+01  7.447771E+01
            0.000000  0.146870  0.000000
  2.541358E+01  3.377159E+01  3.555371E+01  6.141632E+01  6.239141E+01  6.530673E+01  6.966816E+01  7.063315E+01  7.440446E+01
            0.000000  0.151934  0.000000
  2.548230E+01  3.384186E+01  3.540842E+01  6.143631E+01  6.246500E+01  6.530623E+01  6.961511E+01  7.072874E+01  7.433088E+01
            0.000000  0.156999  0.000000
  2.555208E+01  3.390907E+01  3.526525E+01  6.145680E+01  6.253942E+01  6.530559E+01  6.956353E+01  7.082280E+01  7.425709E+01
            0.000000  0.162063  0.000000
  2.562288E+01  3.397306E+01  3.512416E+01  6.147779E+01  6.261457E+01  6.530479E+01  6.951309E+01  7.091521E+01  7.418322E+01
            0.000000  0.167128  0.000000
  2.569467E+01  3.403367E+01  3.498509E+01  6.149926E+01  6.269034E+01  6.530385E+01  6.946350E+01  7.100584E+01  7.410942E+01
            0.000000  0.172192  0.000000
  2.576743E+01  3.409074E+01  3.484799E+01  6.152119E+01  6.276665E+01  6.530276E+01  6.941448E+01  7.109453E+01  7.403582E+01
            0.000000  0.177257  0.000000
  2.584118E+01  3.414412E+01  3.471279E+01  6.154357E+01  6.284338E+01  6.530153E+01  6.936578E+01  7.118111E+01  7.396261E+01
            0.000000  0.182321  0.000000
  2.591594E+01  3.419369E+01  3.457945E+01  6.156639E+01  6.292045E+01  6.530017E+01  6.931719E+01  7.126538E+01  7.388993E+01
            0.000000  0.187386  0.000000
  2.599173E+01  3.423937E+01  3.444796E+01  6.158962E+01  6.299776E+01  6.529871E+01  6.926853E+01  7.134714E+01  7.381799E+01
            0.000000  0.192450  0.000000
  2.606860E+01  3.428111E+01  3.431831E+01  6.161326E+01  6.307522E+01  6.529714E+01  6.921967E+01  7.142616E+01  7.374701E+01
            0.000000  0.197515  0.000000
  2.614659E+01  3.419053E+01  3.431890E+01  6.163729E+01  6.315273E+01  6.529550E+01  6.917052E+01  7.150221E+01  7.367724E+01
            0.000000  0.202579  0.000000
  2.622575E+01  3.406468E+01  3.435278E+01  6.166169E+01  6.323019E+01  6.529379E+01  6.912104E+01  7.157500E+01  7.360896E+01
            0.000000  0.207644  0.000000
  2.630611E+01  3.394085E+01  3.438283E+01  6.168645E+01  6.330752E+01  6.529203E+01  6.907121E+01  7.164422E+01  7.354252E+01
            0.000000  0.212708  0.000000
  2.638770E+01  3.381915E+01  3.440918E+01  6.171155E+01  6.338462E+01  6.529025E+01  6.902107E+01  7.170952E+01  7.347834E+01
            0.000000  0.217772  0.000000
  2.647055E+01  3.369972E+01  3.443198E+01  6.173697E+01  6.346140E+01  6.528845E+01  6.897070E+01  7.177046E+01  7.341690E+01
            0.000000  0.222837  0.000000
  2.655466E+01  3.358270E+01  3.445141E+01  6.176270E+01  6.353778E+01  6.528665E+01  6.892017E+01  7.182653E+01  7.335879E+01
            0.000000  0.227901  0.000000
  2.664003E+01  3.346828E+01  3.446770E+01  6.178873E+01  6.361367E+01  6.528486E+01  6.886961E+01  7.187711E+01  7.330473E+01
            0.000000  0.232966  0.000000
  2.672662E+01  3.335663E+01  3.448108E+01  6.181503E+01  6.368898E+01  6.528309E+01  6.881916E+01  7.192148E+01  7.325553E+01
            0.000000  0.238030  0.000000
  2.681439E+01  3.324794E+01  3.449180E+01  6.184159E+01  6.376363E+01  6.528135E+01  6.876896E+01  7.195882E+01  7.321212E+01
            0.000000  0.243095  0.000000
  2.690328E+01  3.314238E+01  3.450013E+01  6.186840E+01  6.383753E+01  6.527964E+01  6.871918E+01  7.198824E+01  7.317550E+01
            0.000000  0.248159  0.000000
  2.699319E+01  3.304012E+01  3.450632E+01  6.189544E+01  6.391060E+01  6.527797E+01  6.866995E+01  7.200891E+01  7.314660E+01
            0.000000  0.253224  0.000000
  2.708403E+01  3.294132E+01  3.451063E+01  6.192270E+01  6.398277E+01  6.527632E+01  6.862143E+01  7.202014E+01  7.312624E+01
            0.000000  0.258288  0.000000
  2.717568E+01  3.284611E+01  3.451331E+01  6.195015E+01  6.405395E+01  6.527469E+01  6.857376E+01  7.202159E+01  7.311487E+01
            0.000000  0.263353  0.000000
  2.726800E+01  3.275462E+01  3.451460E+01  6.197778E+01  6.412406E+01  6.527308E+01  6.852708E+01  7.201331E+01  7.311252E+01
            0.000000  0.268417  0.000000
  2.736086E+01  3.266692E+01  3.451471E+01  6.200558E+01  6.419302E+01  6.527147E+01  6.848149E+01  7.199582E+01  7.311879E+01
            0.000000  0.273482  0.000000
  2.745410E+01  3.258307E+01  3.451383E+01  6.203353E+01  6.426075E+01  6.526984E+01  6.843710E+01  7.197003E+01  7.313286E+01
            0.000000  0.278546  0.000000
  2.754756E+01  3.250311E+01  3.451215E+01  6.206161E+01  6.432716E+01  6.526819E+01  6.839399E+01  7.193703E+01  7.315370E+01
            0.000000  0.283611  0.000000
  2.764109E+01  3.242703E+01  3.450981E+01  6.208980E+01  6.439217E+01  6.526650E+01  6.835223E+01  7.189799E+01  7.318021E+01
            0.000000  0.288675  0.000000
  2.773452E+01  3.235481E+01  3.450694E+01  6.211809E+01  6.445568E+01  6.526475E+01  6.831189E+01  7.185403E+01  7.321133E+01
            0.000000  0.293740  0.000000
  2.782771E+01  3.228640E+01  3.450363E+01  6.214646E+01  6.451761E+01  6.526292E+01  6.827300E+01  7.180615E+01  7.324612E+01
            0.000000  0.298804  0.000000
  2.792051E+01  3.222172E+01  3.449996E+01  6.217490E+01  6.457785E+01  6.526100E+01  6.823560E+01  7.175517E+01  7.328376E+01
            0.000000  0.303869  0.000000
  2.801278E+01  3.216068E+01  3.449599E+01  6.220337E+01  6.463631E+01  6.525897E+01  6.819972E+01  7.170181E+01  7.332358E+01
            0.000000  0.308933  0.000000
  2.810441E+01  3.210316E+01  3.449177E+01  6.223188E+01  6.469286E+01  6.525682E+01  6.816539E+01  7.164664E+01  7.336502E+01
            0.000000  0.313998  0.000000
  2.819528E+01  3.204906E+01  3.448730E+01  6.226038E+01  6.474741E+01  6.525454E+01  6.813264E+01  7.159013E+01  7.340763E+01
            0.000000  0.319062  0.000000
  2.828530E+01  3.199823E+01  3.448261E+01  6.228888E+01  6.479983E+01  6.525212E+01  6.810150E+01  7.153265E+01  7.345102E+01
            0.000000  0.324126  0.000000
  2.837439E+01  3.195055E+01  3.447770E+01  6.231734E+01  6.485001E+01  6.524956E+01  6.807200E+01  7.147451E+01  7.349489E+01
            0.000000  0.329191  0.000000
  2.846248E+01  3.190589E+01  3.447255E+01  6.234575E+01  6.489782E+01  6.524684E+01  6.804419E+01  7.141596E+01  7.353898E+01
            0.000000  0.334255  0.000000
  2.854953E+01  3.186411E+01  3.446717E+01  6.237408E+01  6.494314E+01  6.524398E+01  6.801810E+01  7.135723E+01  7.358309E+01
            0.000000  0.339320  0.000000
  2.863549E+01  3.182510E+01  3.446154E+01  6.240232E+01  6.498586E+01  6.524098E+01  6.799381E+01  7.129848E+01  7.362702E+01
            0.000000  0.344384  0.000000
  2.872034E+01  3.178874E+01  3.445567E+01  6.243043E+01  6.502587E+01  6.523783E+01  6.797137E+01  7.123987E+01  7.367063E+01
            0.000000  0.349449  0.000000
  2.880407E+01  3.175491E+01  3.444954E+01  6.245841E+01  6.506305E+01  6.523456E+01  6.795086E+01  7.118152E+01  7.371379E+01
            0.000000  0.354513  0.000000
  2.888666E+01  3.172353E+01  3.444315E+01  6.248622E+01  6.509732E+01  6.523117E+01  6.793233E+01  7.112354E+01  7.375641E+01
            0.000000  0.359578  0.000000
  2.896812E+01  3.169452E+01  3.443653E+01  6.251385E+01  6.512860E+01  6.522767E+01  6.791587E+01  7.106603E+01  7.379839E+01
            0.000000  0.364642  0.000000
  2.904844E+01  3.166778E+01  3.442968E+01  6.254127E+01  6.515683E+01  6.522409E+01  6.790153E+01  7.100909E+01  7.383967E+01
            0.000000  0.369707  0.000000
  2.912764E+01  3.164325E+01  3.442263E+01  6.256846E+01  6.518199E+01  6.522043E+01  6.788936E+01  7.095277E+01  7.388019E+01
            0.000000  0.374771  0.000000
  2.920571E+01  3.162087E+01  3.441541E+01  6.259539E+01  6.520405E+01  6.521672E+01  6.787941E+01  7.089717E+01  7.391991E+01
            0.000000  0.379836  0.000000
  2.928265E+01  3.160058E+01  3.440806E+01  6.262204E+01  6.521297E+01  6.522305E+01  6.787170E+01  7.084234E+01  7.395880E+01
            0.000000  0.384900  0.000000
  2.935847E+01  3.158232E+01  3.440062E+01  6.264839E+01  6.520921E+01  6.523903E+01  6.786623E+01  7.078833E+01  7.399684E+01
            0.000000  0.389965  0.000000
  2.943314E+01  3.156605E+01  3.439312E+01  6.267440E+01  6.520545E+01  6.525206E+01  6.786298E+01  7.073521E+01  7.403401E+01
            0.000000  0.395029  0.000000
  2.950666E+01  3.155170E+01  3.438563E+01  6.270007E+01  6.520170E+01  6.526226E+01  6.786191E+01  7.068303E+01  7.407031E+01
            0.000000  0.400094  0.000000
  2.957900E+01  3.153922E+01  3.437819E+01  6.272536E+01  6.519799E+01  6.526975E+01  6.786293E+01  7.063182E+01  7.410572E+01
            0.000000  0.405158  0.000000
  2.965013E+01  3.152854E+01  3.437085E+01  6.275025E+01  6.519432E+01  6.527469E+01  6.786597E+01  7.058164E+01  7.414025E+01
            0.000000  0.410223  0.000000
  2.972002E+01  3.151961E+01  3.436365E+01  6.277472E+01  6.519071E+01  6.527725E+01  6.787090E+01  7.053253E+01  7.417391E+01
            0.000000  0.415287  0.000000
  2.978861E+01  3.151233E+01  3.435664E+01  6.279874E+01  6.518716E+01  6.527760E+01  6.787760E+01  7.048453E+01  7.420669E+01
            0.000000  0.420352  0.000000
  2.985585E+01  3.150664E+01  3.434985E+01  6.282230E+01  6.518370E+01  6.527595E+01  6.788592E+01  7.043766E+01  7.423860E+01
            0.000000  0.425416  0.000000
  2.992168E+01  3.150243E+01  3.434332E+01  6.284536E+01  6.518031E+01  6.527249E+01  6.789569E+01  7.039197E+01  7.426963E+01
            0.000000  0.430480  0.000000
  2.998604E+01  3.149963E+01  3.433707E+01  6.286790E+01  6.517701E+01  6.526741E+01  6.790677E+01  7.034750E+01  7.429979E+01
            0.000000  0.435545  0.000000
  3.004886E+01  3.149812E+01  3.433113E+01  6.288991E+01  6.517380E+01  6.526090E+01  6.791897E+01  7.030426E+01  7.432907E+01
            0.000000  0.440609  0.000000
  3.011007E+01  3.149779E+01  3.432550E+01  6.291136E+01  6.517068E+01  6.525315E+01  6.793213E+01  7.026229E+01  7.435748E+01
            0.000000  0.445674  0.000000
  3.016959E+01  3.149854E+01  3.432020E+01  6.293222E+01  6.516765E+01  6.524431E+01  6.794608E+01  7.022162E+01  7.438499E+01
            0.000000  0.450738  0.000000
  3.022735E+01  3.150024E+01  3.431521E+01  6.295249E+01  6.516471E+01  6.523457E+01  6.796067E+01  7.018226E+01  7.441160E+01
            0.000000  0.455803  0.000000
  3.028329E+01  3.150278E+01  3.431054E+01  6.297214E+01  6.516186E+01  6.522405E+01  6.797573E+01  7.014426E+01  7.443729E+01
            0.000000  0.460867  0.000000
  3.033732E+01  3.150604E+01  3.430618E+01  6.299114E+01  6.515908E+01  6.521289E+01  6.799112E+01  7.010763E+01  7.446205E+01
            0.000000  0.465932  0.000000
  3.038938E+01  3.150991E+01  3.430210E+01  6.300948E+01  6.515639E+01  6.520122E+01  6.800671E+01  7.007239E+01  7.448587E+01
            0.000000  0.470996  0.000000
  3.043942E+01  3.151427E+01  3.429829E+01  6.302715E+01  6.515377E+01  6.518915E+01  6.802236E+01  7.003856E+01  7.450871E+01
            0.000000  0.476061  0.000000
  3.048736E+01  3.151902E+01  3.429473E+01  6.304412E+01  6.515122E+01  6.517677E+01  6.803795E+01  7.000617E+01  7.453056E+01
            0.000000  0.481125  0.000000
  3.053317E+01  3.152404E+01  3.429140E+01  6.306037E+01  6.514875E+01  6.516419E+01  6.805338E+01  6.997523E+01  7.455141E+01
            0.000000  0.486190  0.000000
  3.057679E+01  3.152925E+01  3.428828E+01  6.307589E+01  6.514635E+01  6.515150E+01  6.806854E+01  6.994576E+01  7.457123E+01
            0.000000  0.491254  0.000000
  3.061818E+01  3.153455E+01  3.428535E+01  6.309067E+01  6.513878E+01  6.514403E+01  6.808334E+01  6.991778E+01  7.459001E+01
            0.000000  0.496319  0.000000
  3.065731E+01  3.153986E+01  3.428259E+01  6.310469E+01  6.512611E+01  6.514177E+01  6.809770E+01  6.989131E+01  7.460773E+01
            0.000000  0.501383  0.000000
  3.069414E+01  3.154511E+01  3.427998E+01  6.311793E+01  6.511359E+01  6.513960E+01  6.811154E+01  6.986636E+01  7.462437E+01
            0.000000  0.506448  0.000000
  3.072865E+01  3.155023E+01  3.427752E+01  6.313038E+01  6.510129E+01  6.513751E+01  6.812478E+01  6.984294E+01  7.463993E+01
            0.000000  0.511512  0.000000
  3.076081E+01  3.155517E+01  3.427520E+01  6.314202E+01  6.508931E+01  6.513550E+01  6.813737E+01  6.982107E+01  7.465440E+01
            0.000000  0.516577  0.000000
  3.079063E+01  3.155988E+01  3.427301E+01  6.315286E+01  6.507772E+01  6.513359E+01  6.814925E+01  6.980077E+01  7.466778E+01
            0.000000  0.521641  0.000000
  3.081807E+01  3.156431E+01  3.427095E+01  6.316287E+01  6.506663E+01  6.513179E+01  6.816036E+01  6.978205E+01  7.468006E+01
            0.000000  0.526706  0.000000
  3.084313E+01  3.156844E+01  3.426902E+01  6.317204E+01  6.505611E+01  6.513009E+01  6.817066E+01  6.976491E+01  7.469123E+01
            0.000000  0.531770  0.000000
  3.086581E+01  3.157223E+01  3.426723E+01  6.318037E+01  6.504626E+01  6.512852E+01  6.818011E+01  6.974937E+01  7.470132E+01
            0.000000  0.536834  0.000000
  3.088610E+01  3.157566E+01  3.426559E+01  6.318784E+01  6.503716E+01  6.512708E+01  6.818866E+01  6.973544E+01  7.471031E+01
            0.000000  0.541899  0.000000
  3.090401E+01  3.157872E+01  3.426410E+01  6.319446E+01  6.502890E+01  6.512578E+01  6.819629E+01  6.972312E+01  7.471822E+01
            0.000000  0.546963  0.000000
  3.091952E+01  3.158139E+01  3.426278E+01  6.320020E+01  6.502157E+01  6.512463E+01  6.820296E+01  6.971244E+01  7.472506E+01
            0.000000  0.552028  0.000000
  3.093264E+01  3.158366E+01  3.426164E+01  6.320508E+01  6.501522E+01  6.512364E+01  6.820864E+01  6.970338E+01  7.473082E+01
            0.000000  0.557092  0.000000
  3.094338E+01  3.158552E+01  3.426069E+01  6.320907E+01  6.500993E+01  6.512281E+01  6.821332E+01  6.969596E+01  7.473553E+01
            0.000000  0.562157  0.000000
  3.095172E+01  3.158698E+01  3.425994E+01  6.321218E+01  6.500575E+01  6.512217E+01  6.821698E+01  6.969019E+01  7.473918E+01
            0.000000  0.567221  0.000000
  3.095768E+01  3.158802E+01  3.425939E+01  6.321440E+01  6.500274E+01  6.512170E+01  6.821961E+01  6.968606E+01  7.474178E+01
            0.000000  0.572286  0.000000
  3.096126E+01  3.158864E+01  3.425907E+01  6.321574E+01  6.500091E+01  6.512142E+01  6.822119E+01  6.968358E+01  7.474334E+01
            0.000000  0.577350  0.000000
  3.096245E+01  3.158885E+01  3.425896E+01  6.321618E+01  6.500030E+01  6.512132E+01  6.822171E+01  6.968276E+01  7.474386E+01
            0.005051  0.577350  0.000000
  3.096282E+01  3.158862E+01  3.425946E+01  6.321725E+01  6.500022E+01  6.512302E+01  6.822112E+01  6.968254E+01  7.474280E+01
            0.010101  0.577350  0.000000
  3.096392E+01  3.158794E+01  3.426096E+01  6.322043E+01  6.499995E+01  6.512809E+01  6.821933E+01  6.968190E+01  7.473959E+01
            0.015152  0.577350  0.000000
  3.096577E+01  3.158681E+01  3.426347E+01  6.322574E+01  6.499953E+01  6.513655E+01  6.821636E+01  6.968084E+01  7.473426E+01
            0.020202  0.577350  0.000000
  3.096836E+01  3.158524E+01  3.426697E+01  6.323316E+01  6.499897E+01  6.514839E+01  6.821221E+01  6.967935E+01  7.472681E+01
            0.025253  0.577350  0.000000
  3.097171E+01  3.158326E+01  3.427145E+01  6.324267E+01  6.499830E+01  6.516360E+01  6.820687E+01  6.967744E+01  7.471725E+01
            0.030303  0.577350  0.000000
  3.097582E+01  3.158089E+01  3.427690E+01  6.325427E+01  6.499756E+01  6.518217E+01  6.820037E+01  6.967511E+01  7.470560E+01
            0.035354  0.577350  0.000000
  3.098071E+01  3.157815E+01  3.428332E+01  6.326792E+01  6.499677E+01  6.520409E+01  6.819270E+01  6.967236E+01  7.469187E+01
            0.040404  0.577350  0.000000
  3.098638E+01  3.157507E+01  3.429067E+01  6.328362E+01  6.499599E+01  6.522934E+01  6.818388E+01  6.966919E+01  7.467608E+01
            0.045455  0.577350  0.000000
  3.099285E+01  3.157169E+01  3.429894E+01  6.330133E+01  6.499525E+01  6.525790E+01  6.817392E+01  6.966561E+01  7.465827E+01
            0.050505  0.577350  0.000000
  3.100013E+01  3.156803E+01  3.430811E+01  6.332102E+01  6.499460E+01  6.528975E+01  6.816283E+01  6.966162E+01  7.463844E+01
            0.055556  0.577350  0.000000
  3.100823E+01  3.156413E+01  3.431815E+01  6.334267E+01  6.499408E+01  6.532483E+01  6.815063E+01  6.965722E+01  7.461663E+01
            0.060606  0.577350  0.000000
  3.101714E+01  3.156002E+01  3.432903E+01  6.336623E+01  6.499371E+01  6.536312E+01  6.813732E+01  6.965242E+01  7.459288E+01
            0.065657  0.577350  0.000000
  3.102688E+01  3.155573E+01  3.434071E+01  6.339167E+01  6.499353E+01  6.540456E+01  6.812292E+01  6.964723E+01  7.456720E+01
            0.070707  0.577350  0.000000
  3.103743E+01  3.155131E+01  3.435316E+01  6.341894E+01  6.499357E+01  6.544910E+01  6.810745E+01  6.964164E+01  7.453962E+01
            0.075758  0.577350  0.000000
  3.104880E+01  3.154676E+01  3.436632E+01  6.344801E+01  6.499383E+01  6.549665E+01  6.809092E+01  6.963568E+01  7.451019E+01
            0.080808  0.577350  0.000000
  3.106097E+01  3.154213E+01  3.438017E+01  6.347882E+01  6.499432E+01  6.554716E+01  6.807335E+01  6.962933E+01  7.447892E+01
            0.085859  0.577350  0.000000
  3.107392E+01  3.153742E+01  3.439464E+01  6.351133E+01  6.499503E+01  6.560053E+01  6.805475E+01  6.962262E+01  7.444587E+01
            0.090909  0.577350  0.000000
  3.108764E+01  3.153267E+01  3.440969E+01  6.354548E+01  6.499596E+01  6.565666E+01  6.803515E+01  6.961554E+01  7.441105E+01
            0.095960  0.577350  0.000000
  3.110209E+01  3.152789E+01  3.442525E+01  6.358121E+01  6.499710E+01  6.571547E+01  6.801456E+01  6.960812E+01  7.437450E+01
            0.101010  0.577350  0.000000
  3.111725E+01  3.152309E+01  3.444127E+01  6.361846E+01  6.499840E+01  6.577683E+01  6.799299E+01  6.960035E+01  7.433625E+01
            0.106061  0.577350  0.000000
  3.113308E+01  3.151828E+01  3.445769E+01  6.365717E+01  6.499985E+01  6.584064E+01  6.797048E+01  6.959225E+01  7.429635E+01
            0.111111  0.577350  0.000000
  3.114955E+01  3.151347E+01  3.447445E+01  6.369726E+01  6.500142E+01  6.590678E+01  6.794703E+01  6.958383E+01  7.425483E+01
            0.116162  0.577350  0.000000
  3.116661E+01  3.150867E+01  3.449147E+01  6.373867E+01  6.500308E+01  6.597512E+01  6.792266E+01  6.957511E+01  7.421173E+01
            0.121212  0.577350  0.000000
  3.118421E+01  3.150388E+01  3.450869E+01  6.378130E+01  6.500479E+01  6.604554E+01  6.789740E+01  6.956609E+01  7.416708E+01
            0.126263  0.577350  0.000000
  3.120231E+01  3.149910E+01  3.452606E+01  6.382508E+01  6.500655E+01  6.611790E+01  6.787127E+01  6.955680E+01  7.412093E+01
            0.131313  0.577350  0.000000
  3.122086E+01  3.149433E+01  3.454349E+01  6.386990E+01  6.500832E+01  6.619209E+01  6.784428E+01  6.954724E+01  7.407332E+01
            0.136364  0.577350  0.000000
  3.123982E+01  3.148958E+01  3.456094E+01  6.391566E+01  6.501012E+01  6.626796E+01  6.781645E+01  6.953744E+01  7.402430E+01
            0.141414  0.577350  0.000000
  3.125912E+01  3.148485E+01  3.457833E+01  6.396225E+01  6.501196E+01  6.634540E+01  6.778782E+01  6.952741E+01  7.397392E+01
            0.146465  0.577350  0.000000
  3.127874E+01  3.148016E+01  3.459562E+01  6.400954E+01  6.501387E+01  6.642426E+01  6.775840E+01  6.951716E+01  7.392223E+01
            0.151515  0.577350  0.000000
  3.129860E+01  3.147549E+01  3.461275E+01  6.405739E+01  6.501590E+01  6.650443E+01  6.772820E+01  6.950673E+01  7.386929E+01
            0.156566  0.577350  0.000000
  3.131868E+01  3.147087E+01  3.462966E+01  6.410564E+01  6.501814E+01  6.658577E+01  6.769727E+01  6.949613E+01  7.381516E+01
            0.161616  0.577350  0.000000
  3.133892E+01  3.146630E+01  3.464632E+01  6.415412E+01  6.502071E+01  6.666817E+01  6.766560E+01  6.948537E+01  7.375992E+01
            0.166667  0.577350  0.000000
  3.135929E+01  3.146180E+01  3.466269E+01  6.420260E+01  6.502375E+01  6.675149E+01  6.763324E+01  6.947449E+01  7.370364E+01
            0.171717  0.577350  0.000000
  3.137973E+01  3.145740E+01  3.467872E+01  6.425087E+01  6.502746E+01  6.683561E+01  6.760020E+01  6.946350E+01  7.364639E+01
            0.176768  0.577350  0.000000
  3.140021E+01  3.145310E+01  3.469440E+01  6.429864E+01  6.503207E+01  6.692040E+01  6.756651E+01  6.945244E+01  7.358827E+01
            0.181818  0.577350  0.000000
  3.142070E+01  3.144893E+01  3.470970E+01  6.434560E+01  6.503787E+01  6.700573E+01  6.753218E+01  6.944132E+01  7.352938E+01
            0.186869  0.577350  0.000000
  3.144115E+01  3.144492E+01  3.472461E+01  6.439138E+01  6.504520E+01  6.709148E+01  6.749724E+01  6.943017E+01  7.346980E+01
            0.191919  0.577350  0.000000
  3.144109E+01  3.146153E+01  3.473910E+01  6.443557E+01  6.505447E+01  6.717748E+01  6.746170E+01  6.941901E+01  7.340966E+01
            0.196970  0.577350  0.000000
  3.143748E+01  3.148181E+01  3.475318E+01  6.447771E+01  6.506612E+01  6.726361E+01  6.742560E+01  6.940788E+01  7.334908E+01
            0.202020  0.577350  0.000000
  3.143410E+01  3.150194E+01  3.476684E+01  6.451734E+01  6.508061E+01  6.734971E+01  6.738895E+01  6.939679E+01  7.328818E+01
            0.207071  0.577350  0.000000
  3.143098E+01  3.152190E+01  3.478008E+01  6.455399E+01  6.509840E+01  6.735177E+01  6.743562E+01  6.938579E+01  7.322709E+01
            0.212121  0.577350  0.000000
  3.142815E+01  3.154164E+01  3.479289E+01  6.458726E+01  6.511986E+01  6.731408E+01  6.752115E+01  6.937489E+01  7.316598E+01
            0.217172  0.577350  0.000000
  3.142563E+01  3.156113E+01  3.480529E+01  6.461689E+01  6.514525E+01  6.727591E+01  6.760612E+01  6.936412E+01  7.310498E+01
            0.222222  0.577350  0.000000
  3.142344E+01  3.158034E+01  3.481727E+01  6.464279E+01  6.517465E+01  6.723726E+01  6.769034E+01  6.935351E+01  7.304427E+01
            0.227273  0.577350  0.000000
  3.142158E+01  3.159921E+01  3.482884E+01  6.466504E+01  6.520792E+01  6.719816E+01  6.777359E+01  6.934309E+01  7.298403E+01
            0.232323  0.577350  0.000000
  3.142007E+01  3.161771E+01  3.484000E+01  6.468392E+01  6.524477E+01  6.715864E+01  6.785564E+01  6.933288E+01  7.292443E+01
            0.237374  0.577350  0.000000
  3.141891E+01  3.163579E+01  3.485075E+01  6.469978E+01  6.528478E+01  6.711870E+01  6.793625E+01  6.932291E+01  7.286568E+01
            0.242424  0.577350  0.000000
  3.141810E+01  3.165340E+01  3.486109E+01  6.471304E+01  6.532748E+01  6.707838E+01  6.801517E+01  6.931320E+01  7.280799E+01
            0.247475  0.577350  0.000000
  3.141762E+01  3.167050E+01  3.487100E+01  6.472413E+01  6.537237E+01  6.703771E+01  6.809213E+01  6.930378E+01  7.275155E+01
            0.252525  0.577350  0.000000
  3.141747E+01  3.168704E+01  3.488049E+01  6.473343E+01  6.541900E+01  6.699670E+01  6.816685E+01  6.929468E+01  7.269661E+01
            0.257576  0.577350  0.000000
  3.141761E+01  3.170295E+01  3.488954E+01  6.474124E+01  6.546693E+01  6.695539E+01  6.823904E+01  6.928590E+01  7.264340E+01
            0.262626  0.577350  0.000000
  3.141802E+01  3.171820E+01  3.489813E+01  6.474785E+01  6.551581E+01  6.691383E+01  6.830840E+01  6.927748E+01  7.259215E+01
            0.267677  0.577350  0.000000
  3.141867E+01  3.173271E+01  3.490624E+01  6.475345E+01  6.556529E+01  6.687206E+01  6.837464E+01  6.926942E+01  7.254311E+01
            0.272727  0.577350  0.000000
  3.141952E+01  3.174645E+01  3.491386E+01  6.475822E+01  6.561508E+01  6.683014E+01  6.843745E+01  6.926174E+01  7.249652E+01
            0.277778  0.577350  0.000000
  3.142052E+01  3.175935E+01  3.492097E+01  6.476228E+01  6.566491E+01  6.678814E+01  6.849654E+01  6.925446E+01  7.245265E+01
            0.282828  0.577350  0.000000
  3.142165E+01  3.177136E+01  3.492753E+01  6.476572E+01  6.571450E+01  6.674617E+01  6.855162E+01  6.924758E+01  7.241173E+01
            0.287879  0.577350  0.000000
  3.142284E+01  3.178243E+01  3.493352E+01  6.476861E+01  6.576359E+01  6.670436E+01  6.860240E+01  6.924112E+01  7.237401E+01
            0.292929  0.577350  0.000000
  3.142405E+01  3.179252E+01  3.493893E+01  6.477101E+01  6.581187E+01  6.666289E+01  6.864862E+01  6.923509E+01  7.233970E+01
            0.297980  0.577350  0.000000
  3.142525E+01  3.180156E+01  3.494372E+01  6.477297E+01  6.585898E+01  6.662202E+01  6.869004E+01  6.922951E+01  7.230903E+01
            0.303030  0.577350  0.000000
  3.142639E+01  3.180952E+01  3.494789E+01  6.477452E+01  6.590446E+01  6.658214E+01  6.872643E+01  6.922442E+01  7.228217E+01
            0.308081  0.577350  0.000000
  3.142742E+01  3.181635E+01  3.495142E+01  6.477570E+01  6.594764E+01  6.654382E+01  6.875759E+01  6.921985E+01  7.225928E+01
            0.313131  0.577350  0.000000
  3.142832E+01  3.182202E+01  3.495430E+01  6.477656E+01  6.598760E+01  6.650795E+01  6.878334E+01  6.921587E+01  7.224049E+01
            0.318182  0.577350  0.000000
  3.142905E+01  3.182648E+01  3.495652E+01  6.477714E+01  6.602289E+01  6.647590E+01  6.880351E+01  6.921258E+01  7.222587E+01
            0.323232  0.577350  0.000000
  3.142959E+01  3.182971E+01  3.495810E+01  6.477749E+01  6.605140E+01  6.644974E+01  6.881800E+01  6.921008E+01  7.221546E+01
            0.328283  0.577350  0.000000
  3.142992E+01  3.183166E+01  3.495903E+01  6.477765E+01  6.607037E+01  6.643221E+01  6.882670E+01  6.920849E+01  7.220925E+01
            0.333333  0.577350  0.000000
  3.143004E+01  3.183232E+01  3.495933E+01  6.477770E+01  6.607707E+01  6.642599E+01  6.882960E+01  6.920794E+01  7.220721E+01
            0.330808  0.572976  0.000000
  3.142992E+01  3.183165E+01  3.495904E+01  6.477767E+01  6.607044E+01  6.643213E+01  6.882673E+01  6.920852E+01  7.220922E+01
            0.328283  0.568603  0.000000
  3.142958E+01  3.182964E+01  3.495816E+01  6.477764E+01  6.605193E+01  6.644916E+01  6.881822E+01  6.921029E+01  7.221515E+01
            0.325758  0.564229  0.000000
  3.142902E+01  3.182625E+01  3.495675E+01  6.477765E+01  6.602443E+01  6.647418E+01  6.880427E+01  6.921327E+01  7.222483E+01
            0.323232  0.559855  0.000000
  3.142825E+01  3.182146E+01  3.495483E+01  6.477776E+01  6.599076E+01  6.650438E+01  6.878516E+01  6.921744E+01  7.223805E+01
            0.320707  0.555481  0.000000
  3.142728E+01  3.181525E+01  3.495244E+01  6.477801E+01  6.595298E+01  6.653770E+01  6.876120E+01  6.922278E+01  7.225459E+01
            0.318182  0.551107  0.000000
  3.142613E+01  3.180761E+01  3.494964E+01  6.477842E+01  6.591248E+01  6.657276E+01  6.873273E+01  6.922923E+01  7.227419E+01
            0.315657  0.546733  0.000000
  3.142482E+01  3.179850E+01  3.494647E+01  6.477902E+01  6.587016E+01  6.660871E+01  6.870011E+01  6.923677E+01  7.229660E+01
            0.313131  0.542359  0.000000
  3.142335E+01  3.178790E+01  3.494296E+01  6.477978E+01  6.582663E+01  6.664497E+01  6.866368E+01  6.924535E+01  7.232154E+01
            0.310606  0.537985  0.000000
  3.142176E+01  3.177580E+01  3.493916E+01  6.478068E+01  6.578232E+01  6.668116E+01  6.862378E+01  6.925496E+01  7.234873E+01
            0.308081  0.533612  0.000000
  3.142004E+01  3.176216E+01  3.493511E+01  6.478167E+01  6.573757E+01  6.671704E+01  6.858074E+01  6.926558E+01  7.237790E+01
            0.305556  0.529238  0.000000
  3.141821E+01  3.174696E+01  3.493084E+01  6.478263E+01  6.569265E+01  6.675242E+01  6.853487E+01  6.927720E+01  7.240877E+01
            0.303030  0.524864  0.000000
  3.141627E+01  3.173018E+01  3.492638E+01  6.478346E+01  6.564780E+01  6.678718E+01  6.848646E+01  6.928983E+01  7.244107E+01
            0.300505  0.520490  0.000000
  3.141422E+01  3.171179E+01  3.492175E+01  6.478396E+01  6.560328E+01  6.682122E+01  6.843578E+01  6.930348E+01  7.247453E+01
            0.297980  0.516116  0.000000
  3.141206E+01  3.169176E+01  3.491696E+01  6.478393E+01  6.555933E+01  6.685449E+01  6.838309E+01  6.931814E+01  7.250890E+01
            0.295455  0.511742  0.000000
  3.140976E+01  3.167009E+01  3.491202E+01  6.478307E+01  6.551623E+01  6.688693E+01  6.832864E+01  6.933383E+01  7.254392E+01
            0.292929  0.507368  0.000000
  3.140731E+01  3.164673E+01  3.490692E+01  6.478108E+01  6.547431E+01  6.691851E+01  6.827265E+01  6.935057E+01  7.257935E+01
            0.290404  0.502995  0.000000
  3.140469E+01  3.162167E+01  3.490165E+01  6.477755E+01  6.543390E+01  6.694919E+01  6.821533E+01  6.936835E+01  7.261496E+01
            0.287879  0.498621  0.000000
  3.140187E+01  3.159489E+01  3.489620E+01  6.477205E+01  6.539541E+01  6.697897E+01  6.815689E+01  6.938719E+01  7.265053E+01
            0.285354  0.494247  0.000000
  3.139881E+01  3.156638E+01  3.489054E+01  6.476409E+01  6.535927E+01  6.700782E+01  6.809750E+01  6.940709E+01  7.268586E+01
            0.282828  0.489873  0.000000
  3.139550E+01  3.153613E+01  3.488465E+01  6.475318E+01  6.532591E+01  6.703574E+01  6.803735E+01  6.942807E+01  7.272075E+01
            0.280303  0.485499  0.000000
  3.139190E+01  3.150413E+01  3.487851E+01  6.473887E+01  6.529573E+01  6.706272E+01  6.797659E+01  6.945014E+01  7.275502E+01
            0.277778  0.481125  0.000000
  3.138797E+01  3.147036E+01  3.487207E+01  6.472077E+01  6.526905E+01  6.708876E+01  6.791538E+01  6.947329E+01  7.278851E+01
            0.275253  0.476751  0.000000
  3.138372E+01  3.143485E+01  3.486533E+01  6.469866E+01  6.524606E+01  6.711386E+01  6.785386E+01  6.949753E+01  7.282108E+01
            0.272727  0.472377  0.000000
  3.137911E+01  3.139758E+01  3.485825E+01  6.467250E+01  6.522677E+01  6.713802E+01  6.779215E+01  6.952287E+01  7.285260E+01
            0.270202  0.468004  0.000000
  3.135856E+01  3.137415E+01  3.485083E+01  6.464242E+01  6.521101E+01  6.716124E+01  6.773038E+01  6.954930E+01  7.288296E+01
            0.267677  0.463630  0.000000
  3.131782E+01  3.136884E+01  3.484305E+01  6.460871E+01  6.519847E+01  6.718355E+01  6.766866E+01  6.957683E+01  7.291206E+01
            0.265152  0.459256  0.000000
  3.127537E+01  3.136321E+01  3.483493E+01  6.457175E+01  6.518877E+01  6.720495E+01  6.760710E+01  6.960546E+01  7.293983E+01
            0.262626  0.454882  0.000000
  3.123123E+01  3.135728E+01  3.482648E+01  6.453199E+01  6.518149E+01  6.722545E+01  6.754580E+01  6.963519E+01  7.296623E+01
            0.260101  0.450508  0.000000
  3.118541E+01  3.135112E+01  3.481772E+01  6.448985E+01  6.517623E+01  6.724510E+01  6.748483E+01  6.966601E+01  7.299122E+01
            0.257576  0.446134  0.000000
  3.113796E+01  3.134480E+01  3.480870E+01  6.444572E+01  6.517262E+01  6.726390E+01  6.742428E+01  6.969793E+01  7.301476E+01
            0.255051  0.441760  0.000000
  3.108889E+01  3.133838E+01  3.479947E+01  6.439995E+01  6.517036E+01  6.728192E+01  6.736423E+01  6.973094E+01  7.303687E+01
            0.252525  0.437387  0.000000
  3.103823E+01  3.133198E+01  3.479010E+01  6.435284E+01  6.516919E+01  6.729918E+01  6.730475E+01  6.976503E+01  7.305755E+01
            0.250000  0.433013  0.000000
  3.098602E+01  3.132570E+01  3.478066E+01  6.430464E+01  6.516890E+01  6.724589E+01  6.731575E+01  6.980021E+01  7.307682E+01
            0.247475  0.428639  0.000000
  3.093228E+01  3.131966E+01  3.477125E+01  6.425557E+01  6.516934E+01  6.718770E+01  6.733168E+01  6.983646E+01  7.309471E+01
            0.244949  0.424265  0.000000
  3.087705E+01  3.131402E+01  3.476194E+01  6.420579E+01  6.517036E+01  6.713025E+01  6.734704E+01  6.987379E+01  7.311126E+01
            0.242424  0.419891  0.000000
  3.082035E+01  3.130890E+01  3.475285E+01  6.415546E+01  6.517185E+01  6.707356E+01  6.736193E+01  6.991219E+01  7.312651E+01
            0.239899  0.415517  0.000000
  3.076221E+01  3.130445E+01  3.474407E+01  6.410470E+01  6.517370E+01  6.701768E+01  6.737642E+01  6.995164E+01  7.314050E+01
            0.237374  0.411143  0.000000
  3.070267E+01  3.130082E+01  3.473569E+01  6.405360E+01  6.517581E+01  6.696265E+01  6.739062E+01  6.999215E+01  7.315327E+01
            0.234848  0.406770  0.000000
  3.064173E+01  3.129815E+01  3.472782E+01  6.400225E+01  6.517807E+01  6.690849E+01  6.740462E+01  7.003371E+01  7.316487E+01
            0.232323  0.402396  0.000000
  3.057944E+01  3.129658E+01  3.472052E+01  6.395071E+01  6.518037E+01  6.685522E+01  6.741854E+01  7.007630E+01  7.317531E+01
            0.229798  0.398022  0.000000
  3.051580E+01  3.129624E+01  3.471386E+01  6.389906E+01  6.518259E+01  6.680288E+01  6.743249E+01  7.011991E+01  7.318464E+01
            0.227273  0.393648  0.000000
  3.045084E+01  3.129723E+01  3.470792E+01  6.384734E+01  6.518457E+01  6.675146E+01  6.744659E+01  7.016455E+01  7.319285E+01
            0.224747  0.389274  0.000000
  3.038458E+01  3.129967E+01  3.470271E+01  6.379559E+01  6.518618E+01  6.670100E+01  6.746095E+01  7.021019E+01  7.319997E+01
            0.222222  0.384900  0.000000
  3.031703E+01  3.130362E+01  3.469826E+01  6.374385E+01  6.518723E+01  6.665149E+01  6.747569E+01  7.025682E+01  7.320597E+01
            0.219697  0.380526  0.000000
  3.024821E+01  3.130915E+01  3.469457E+01  6.369216E+01  6.518755E+01  6.660295E+01  6.749091E+01  7.030444E+01  7.321085E+01
            0.217172  0.376152  0.000000
  3.017814E+01  3.131629E+01  3.469160E+01  6.364054E+01  6.518695E+01  6.655539E+01  6.750672E+01  7.035303E+01  7.321457E+01
            0.214646  0.371779  0.000000
  3.010682E+01  3.132508E+01  3.468931E+01  6.358904E+01  6.518523E+01  6.650881E+01  6.752319E+01  7.040257E+01  7.321708E+01
            0.212121  0.367405  0.000000
  3.003428E+01  3.133550E+01  3.468762E+01  6.353766E+01  6.518220E+01  6.646321E+01  6.754039E+01  7.045304E+01  7.321834E+01
            0.209596  0.363031  0.000000
  2.996054E+01  3.134754E+01  3.468646E+01  6.348645E+01  6.517766E+01  6.641860E+01  6.755839E+01  7.050444E+01  7.321829E+01
            0.207071  0.358657  0.000000
  2.988561E+01  3.136118E+01  3.468572E+01  6.343542E+01  6.517144E+01  6.637498E+01  6.757722E+01  7.055674E+01  7.321685E+01
            0.204545  0.354283  0.000000
  2.980951E+01  3.137636E+01  3.468527E+01  6.338460E+01  6.516335E+01  6.633234E+01  6.759689E+01  7.060992E+01  7.321397E+01
            0.202020  0.349909  0.000000
  2.973227E+01  3.139305E+01  3.468498E+01  6.333401E+01  6.515326E+01  6.629069E+01  6.761740E+01  7.066397E+01  7.320957E+01
            0.199495  0.345535  0.000000
  2.965392E+01  3.141120E+01  3.468473E+01  6.328368E+01  6.514103E+01  6.625002E+01  6.763873E+01  7.071885E+01  7.320358E+01
            0.196970  0.341162  0.000000
  2.957448E+01  3.143074E+01  3.468438E+01  6.323363E+01  6.512655E+01  6.621034E+01  6.766085E+01  7.077454E+01  7.319594E+01
            0.194444  0.336788  0.000000
  2.949400E+01  3.145166E+01  3.468379E+01  6.318388E+01  6.510976E+01  6.617165E+01  6.768371E+01  7.083102E+01  7.318659E+01
            0.191919  0.332414  0.000000
  2.941249E+01  3.147392E+01  3.468285E+01  6.313445E+01  6.509059E+01  6.613395E+01  6.770727E+01  7.088825E+01  7.317548E+01
            0.189394  0.328040  0.000000
  2.933001E+01  3.149751E+01  3.468144E+01  6.308538E+01  6.506902E+01  6.609722E+01  6.773146E+01  7.094620E+01  7.316259E+01
            0.186869  0.323666  0.000000
  2.924660E+01  3.152245E+01  3.467947E+01  6.303667E+01  6.504503E+01  6.606149E+01  6.775624E+01  7.100484E+01  7.314790E+01
            0.184343  0.319292  0.000000
  2.916231E+01  3.154878E+01  3.467687E+01  6.298836E+01  6.501865E+01  6.602673E+01  6.778156E+01  7.106413E+01  7.313141E+01
            0.181818  0.314918  0.000000
  2.907718E+01  3.157655E+01  3.467359E+01  6.294046E+01  6.498990E+01  6.599296E+01  6.780740E+01  7.112401E+01  7.311314E+01
            0.179293  0.310544  0.000000
  2.899126E+01  3.160588E+01  3.466962E+01  6.289300E+01  6.495885E+01  6.596018E+01  6.783373E+01  7.118445E+01  7.309315E+01
            0.176768  0.306171  0.000000
  2.890463E+01  3.163688E+01  3.466495E+01  6.284599E+01  6.492554E+01  6.592838E+01  6.786058E+01  7.124538E+01  7.307150E+01
            0.174242  0.301797  0.000000
  2.881732E+01  3.166971E+01  3.465961E+01  6.279946E+01  6.489005E+01  6.589757E+01  6.788795E+01  7.130673E+01  7.304830E+01
            0.171717  0.297423  0.000000
  2.872941E+01  3.170456E+01  3.465368E+01  6.275342E+01  6.485245E+01  6.586774E+01  6.791590E+01  7.136841E+01  7.302366E+01
            0.169192  0.293049  0.000000
  2.864094E+01  3.174165E+01  3.464722E+01  6.270788E+01  6.481282E+01  6.583889E+01  6.794451E+01  7.143033E+01  7.299774E+01
            0.166667  0.288675  0.000000
  2.855199E+01  3.178119E+01  3.464035E+01  6.266288E+01  6.477124E+01  6.581102E+01  6.797385E+01  7.149236E+01  7.297074E+01
            0.164141  0.284301  0.000000
  2.846261E+01  3.182345E+01  3.463317E+01  6.261841E+01  6.472778E+01  6.578413E+01  6.800404E+01  7.155435E+01  7.294289E+01
            0.161616  0.279927  0.000000
  2.837287E+01  3.186867E+01  3.462583E+01  6.257449E+01  6.468253E+01  6.575821E+01  6.803519E+01  7.161609E+01  7.291446E+01
            0.159091  0.275554  0.000000
  2.828282E+01  3.191713E+01  3.461846E+01  6.253113E+01  6.463554E+01  6.573325E+01  6.806744E+01  7.167733E+01  7.288579E+01
            0.156566  0.271180  0.000000
  2.819252E+01  3.196907E+01  3.461120E+01  6.248835E+01  6.458689E+01  6.570926E+01  6.810092E+01  7.173772E+01  7.285731E+01
            0.154040  0.266806  0.000000
  2.810204E+01  3.202473E+01  3.460416E+01  6.244615E+01  6.453662E+01  6.568622E+01  6.813575E+01  7.179680E+01  7.282954E+01
            0.151515  0.262432  0.000000
  2.801142E+01  3.208435E+01  3.459747E+01  6.240454E+01  6.448480E+01  6.566412E+01  6.817206E+01  7.185395E+01  7.280318E+01
            0.148990  0.258058  0.000000
  2.792072E+01  3.214811E+01  3.459122E+01  6.236352E+01  6.443146E+01  6.564294E+01  6.820995E+01  7.190832E+01  7.277911E+01
            0.146465  0.253684  0.000000
  2.783000E+01  3.221618E+01  3.458546E+01  6.232311E+01  6.437664E+01  6.562268E+01  6.824950E+01  7.195879E+01  7.275851E+01
            0.143939  0.249310  0.000000
  2.773929E+01  3.228867E+01  3.458024E+01  6.228331E+01  6.432039E+01  6.560331E+01  6.829078E+01  7.200388E+01  7.274286E+01
            0.141414  0.244936  0.000000
  2.764866E+01  3.236566E+01  3.457553E+01  6.224412E+01  6.426274E+01  6.558482E+01  6.833381E+01  7.204178E+01  7.273395E+01
            0.138889  0.240563  0.000000
  2.755814E+01  3.244716E+01  3.457128E+01  6.220554E+01  6.420372E+01  6.556720E+01  6.837858E+01  7.207058E+01  7.273371E+01
            0.136364  0.236189  0.000000
  2.746777E+01  3.253317E+01  3.456741E+01  6.216759E+01  6.414336E+01  6.555040E+01  6.842506E+01  7.208860E+01  7.274373E+01
            0.133838  0.231815  0.000000
  2.737759E+01  3.262359E+01  3.456376E+01  6.213025E+01  6.408170E+01  6.553442E+01  6.847317E+01  7.209498E+01  7.276481E+01
            0.131313  0.227441  0.000000
  2.728765E+01  3.271831E+01  3.456014E+01  6.209354E+01  6.401877E+01  6.551923E+01  6.852278E+01  7.208995E+01  7.279665E+01
            0.128788  0.223067  0.000000
  2.719797E+01  3.281715E+01  3.455631E+01  6.205746E+01  6.395461E+01  6.550479E+01  6.857376E+01  7.207463E+01  7.283800E+01
            0.126263  0.218693  0.000000
  2.710859E+01  3.291991E+01  3.455201E+01  6.202200E+01  6.388928E+01  6.549109E+01  6.862591E+01  7.205053E+01  7.288722E+01
            0.123737  0.214319  0.000000
  2.701956E+01  3.302634E+01  3.454693E+01  6.198718E+01  6.382281E+01  6.547810E+01  6.867903E+01  7.201917E+01  7.294267E+01
            0.121212  0.209946  0.000000
  2.693090E+01  3.313617E+01  3.454071E+01  6.195299E+01  6.375526E+01  6.546578E+01  6.873289E+01  7.198179E+01  7.300294E+01
            0.118687  0.205572  0.000000
  2.684264E+01  3.324912E+01  3.453301E+01  6.191943E+01  6.368670E+01  6.545411E+01  6.878725E+01  7.193932E+01  7.306693E+01
            0.116162  0.201198  0.000000
  2.675484E+01  3.336489E+01  3.452345E+01  6.188652E+01  6.361718E+01  6.544307E+01  6.884186E+01  7.189244E+01  7.313381E+01
            0.113636  0.196824  0.000000
  2.666752E+01  3.348318E+01  3.451165E+01  6.185424E+01  6.354678E+01  6.543261E+01  6.889647E+01  7.184163E+01  7.320293E+01
            0.111111  0.192450  0.000000
  2.658072E+01  3.360372E+01  3.449724E+01  6.182261E+01  6.347557E+01  6.542273E+01  6.895086E+01  7.178720E+01  7.327382E+01
            0.108586  0.188076  0.000000
  2.649450E+01  3.372624E+01  3.447986E+01  6.179162E+01  6.340365E+01  6.541338E+01  6.900482E+01  7.172937E+01  7.334611E+01
            0.106061  0.183702  0.000000
  2.640889E+01  3.385050E+01  3.445918E+01  6.176129E+01  6.333108E+01  6.540455E+01  6.905816E+01  7.166829E+01  7.341951E+01
            0.103535  0.179328  0.000000
  2.632396E+01  3.397629E+01  3.443491E+01  6.173160E+01  6.325797E+01  6.539621E+01  6.911073E+01  7.160409E+01  7.349380E+01
            0.101010  0.174955  0.000000
  2.623976E+01  3.410347E+01  3.440678E+01  6.170257E+01  6.318441E+01  6.538835E+01  6.916244E+01  7.153684E+01  7.356878E+01
            0.098485  0.170581  0.000000
  2.615635E+01  3.423189E+01  3.437458E+01  6.167420E+01  6.311049E+01  6.538094E+01  6.921323E+01  7.146664E+01  7.364429E+01
            0.095960  0.166207  0.000000
  2.607380E+01  3.433816E+01  3.436149E+01  6.164649E+01  6.303631E+01  6.537396E+01  6.926312E+01  7.139356E+01  7.372019E+01
            0.093434  0.161833  0.000000
  2.599217E+01  3.429741E+01  3.449224E+01  6.161944E+01  6.296197E+01  6.536739E+01  6.931215E+01  7.131770E+01  7.379637E+01
            0.090909  0.157459  0.000000
  2.591155E+01  3.425229E+01  3.462414E+01  6.159305E+01  6.288759E+01  6.536123E+01  6.936044E+01  7.123916E+01  7.387272E+01
            0.088384  0.153085  0.000000
  2.583202E+01  3.420282E+01  3.475726E+01  6.156734E+01  6.281325E+01  6.535546E+01  6.940818E+01  7.115804E+01  7.394912E+01
            0.085859  0.148711  0.000000
  2.575367E+01  3.414905E+01  3.489169E+01  6.154230E+01  6.273907E+01  6.535005E+01  6.945558E+01  7.107448E+01  7.402549E+01
            0.083333  0.144338  0.000000
  2.567658E+01  3.409111E+01  3.502753E+01  6.151793E+01  6.266515E+01  6.534502E+01  6.950291E+01  7.098860E+01  7.410173E+01
            0.080808  0.139964  0.000000
  2.560085E+01  3.402914E+01  3.516492E+01  6.149424E+01  6.259160E+01  6.534033E+01  6.955050E+01  7.090053E+01  7.417776E+01
            0.078283  0.135590  0.000000
  2.552657E+01  3.396333E+01  3.530401E+01  6.147122E+01  6.251852E+01  6.533599E+01  6.959869E+01  7.081041E+01  7.425348E+01
            0.075758  0.131216  0.000000
  2.545385E+01  3.389388E+01  3.544493E+01  6.144889E+01  6.244602E+01  6.533198E+01  6.964784E+01  7.071835E+01  7.432880E+01
            0.073232  0.126842  0.000000
  2.538279E+01  3.382098E+01  3.558781E+01  6.142725E+01  6.237420E+01  6.532830E+01  6.969834E+01  7.062448E+01  7.440363E+01
            0.070707  0.122468  0.000000
  2.531348E+01  3.374481E+01  3.573273E+01  6.140629E+01  6.230319E+01  6.532493E+01  6.975055E+01  7.052887E+01  7.447789E+01
            0.068182  0.118094  0.000000
  2.524603E+01  3.366551E+01  3.587975E+01  6.138602E+01  6.223308E+01  6.532186E+01  6.980485E+01  7.043158E+01  7.455146E+01
            0.065657  0.113721  0.000000
  2.518053E+01  3.358316E+01  3.602887E+01  6.136645E+01  6.216398E+01  6.531910E+01  6.986156E+01  7.033263E+01  7.462426E+01
            0.063131  0.109347  0.000000
  2.511707E+01  3.349776E+01  3.618001E+01  6.134757E+01  6.209600E+01  6.531661E+01  6.992097E+01  7.023198E+01  7.469617E+01
            0.060606  0.104973  0.000000
  2.505574E+01  3.340919E+01  3.633303E+01  6.132939E+01  6.202927E+01  6.531440E+01  6.998332E+01  7.012956E+01  7.476710E+01
            0.058081  0.100599  0.000000
  2.499664E+01  3.331719E+01  3.648771E+01  6.131192E+01  6.196389E+01  6.531245E+01  7.002520E+01  7.004878E+01  7.483692E+01
            0.055556  0.096225  0.000000
  2.493983E+01  3.322138E+01  3.664374E+01  6.129515E+01  6.189997E+01  6.531075E+01  6.991870E+01  7.011742E+01  7.490552E+01
            0.053030  0.091851  0.000000
  2.488539E+01  3.312114E+01  3.680071E+01  6.127909E+01  6.183764E+01  6.530928E+01  6.980975E+01  7.018926E+01  7.497277E+01
            0.050505  0.087477  0.000000
  2.483338E+01  3.301567E+01  3.695813E+01  6.126374E+01  6.177702E+01  6.530803E+01  6.969796E+01  7.026420E+01  7.503854E+01
            0.047980  0.083103  0.000000
  2.478385E+01  3.290392E+01  3.711542E+01  6.124911E+01  6.171823E+01  6.530699E+01  6.958287E+01  7.034204E+01  7.510270E+01
            0.045455  0.078730  0.000000
  2.473686E+01  3.278458E+01  3.727192E+01  6.123519E+01  6.166140E+01  6.530613E+01  6.946389E+01  7.042249E+01  7.516510E+01
            0.042929  0.074356  0.000000
  2.469244E+01  3.265602E+01  3.742689E+01  6.122201E+01  6.160665E+01  6.530544E+01  6.934037E+01  7.050513E+01  7.522560E+01
            0.040404  0.069982  0.000000
  2.465062E+01  3.251630E+01  3.757953E+01  6.120955E+01  6.155412E+01  6.530491E+01  6.921151E+01  7.058947E+01  7.528404E+01
            0.037879  0.065608  0.000000
  2.461141E+01  3.236309E+01  3.772899E+01  6.119782E+01  6.150392E+01  6.530451E+01  6.907643E+01  7.067490E+01  7.534026E+01
            0.035354  0.061234  0.000000
  2.457484E+01  3.219366E+01  3.787439E+01  6.118683E+01  6.145620E+01  6.530423E+01  6.893413E+01  7.076072E+01  7.539410E+01
            0.032828  0.056860  0.000000
  2.454091E+01  3.200479E+01  3.801481E+01  6.117657E+01  6.141108E+01  6.530405E+01  6.878349E+01  7.084616E+01  7.544539E+01
            0.030303  0.052486  0.000000
  2.450960E+01  3.179272E+01  3.814933E+01  6.116706E+01  6.136868E+01  6.530396E+01  6.862326E+01  7.093038E+01  7.549396E+01
            0.027778  0.048113  0.000000
  2.448092E+01  3.155302E+01  3.827704E+01  6.115830E+01  6.132914E+01  6.530394E+01  6.845208E+01  7.101251E+01  7.553963E+01
            0.025253  0.043739  0.000000
  2.445484E+01  3.128051E+01  3.839705E+01  6.115028E+01  6.129257E+01  6.530398E+01  6.826846E+01  7.109160E+01  7.558224E+01
            0.022727  0.039365  0.000000
  2.443135E+01  3.096904E+01  3.850850E+01  6.114302E+01  6.125909E+01  6.530405E+01  6.807074E+01  7.116674E+01  7.562159E+01
            0.020202  0.034991  0.000000
  2.441043E+01  3.061128E+01  3.861058E+01  6.113651E+01  6.122881E+01  6.530416E+01  6.785714E+01  7.123698E+01  7.565753E+01
            0.017677  0.030617  0.000000
  2.439204E+01  3.019835E+01  3.870253E+01  6.113076E+01  6.120184E+01  6.530428E+01  6.762573E+01  7.130143E+01  7.568986E+01
            0.015152  0.026243  0.000000
  2.437618E+01  2.971941E+01  3.878368E+01  6.112578E+01  6.117825E+01  6.530441E+01  6.737439E+01  7.135924E+01  7.571842E+01
            0.012626  0.021869  0.000000
  2.436280E+01  2.916093E+01  3.885341E+01  6.112155E+01  6.115815E+01  6.530453E+01  6.710084E+01  7.140961E+01  7.574303E+01
            0.010101  0.017495  0.000000
  2.435189E+01  2.850571E+01  3.891120E+01  6.111810E+01  6.114160E+01  6.530464E+01  6.680258E+01  7.145185E+01  7.576352E+01
            0.007576  0.013122  0.000000
  2.434343E+01  2.773143E+01  3.895660E+01  6.111541E+01  6.112866E+01  6.530474E+01  6.647690E+01  7.148535E+01  7.577973E+01
            0.005051  0.008748  0.000000
  2.433739E+01  2.680827E+01  3.898929E+01  6.111348E+01  6.111939E+01  6.530481E+01  6.612088E+01  7.150963E+01  7.579150E+01
            0.002525  0.004374  0.000000
  2.433378E+01  2.569505E+01  3.900899E+01  6.111233E+01  6.111381E+01  6.530485E+01  6.573134E+01  7.152435E+01  7.579867E+01
            0.000000  0.000000  0.000000
  2.433258E+01  2.433258E+01  3.901558E+01  6.111194E+01  6.111194E+01  6.530487E+01  6.530487E+01  7.152928E+01  7.580109E+01


==> anc/fig03/phband13cr.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -5.975828E-02 -5.960249E-02  1.203642E-01  2.686163E+01  2.686163E+01  3.374137E+01  3.374137E+01  4.420550E+01  4.766703E+01
            0.000000  0.005064  0.000000
  1.319754E-01  1.776721E-01  3.227257E-01  2.686357E+01  2.686474E+01  3.373806E+01  3.373855E+01  4.420381E+01  4.766619E+01
            0.000000  0.010129  0.000000
  1.620024E-01  3.699278E-01  6.534456E-01  2.686937E+01  2.687407E+01  3.372814E+01  3.373009E+01  4.419877E+01  4.766365E+01
            0.000000  0.015193  0.000000
  2.026860E-01  5.586012E-01  9.818175E-01  2.687902E+01  2.688960E+01  3.371161E+01  3.371599E+01  4.419038E+01  4.765943E+01
            0.000000  0.020258  0.000000
  2.492336E-01  7.461377E-01  1.308980E+00  2.689251E+01  2.691129E+01  3.368849E+01  3.369626E+01  4.417867E+01  4.765354E+01
            0.000000  0.025322  0.000000
  2.993687E-01  9.329179E-01  1.634947E+00  2.690980E+01  2.693909E+01  3.365882E+01  3.367092E+01  4.416368E+01  4.764599E+01
            0.000000  0.030387  0.000000
  3.520626E-01  1.118999E+00  1.959542E+00  2.693087E+01  2.697295E+01  3.362264E+01  3.363998E+01  4.414545E+01  4.763681E+01
            0.000000  0.035451  0.000000
  4.068659E-01  1.304351E+00  2.282526E+00  2.695566E+01  2.701280E+01  3.357999E+01  3.360348E+01  4.412403E+01  4.762602E+01
            0.000000  0.040516  0.000000
  4.636103E-01  1.488913E+00  2.603629E+00  2.698413E+01  2.705854E+01  3.353093E+01  3.356145E+01  4.409948E+01  4.761363E+01
            0.000000  0.045580  0.000000
  5.222738E-01  1.672615E+00  2.922558E+00  2.701622E+01  2.711010E+01  3.347554E+01  3.351396E+01  4.407187E+01  4.759969E+01
            0.000000  0.050645  0.000000
  5.829148E-01  1.855385E+00  3.239003E+00  2.705187E+01  2.716734E+01  3.341389E+01  3.346109E+01  4.404126E+01  4.758423E+01
            0.000000  0.055709  0.000000
  6.456378E-01  2.037152E+00  3.552631E+00  2.709101E+01  2.723018E+01  3.334609E+01  3.340293E+01  4.400773E+01  4.756726E+01
            0.000000  0.060774  0.000000
  7.105732E-01  2.217848E+00  3.863091E+00  2.713356E+01  2.729846E+01  3.327224E+01  3.333961E+01  4.397136E+01  4.754884E+01
            0.000000  0.065838  0.000000
  7.778658E-01  2.397412E+00  4.170009E+00  2.717945E+01  2.737207E+01  3.319248E+01  3.327130E+01  4.393221E+01  4.752899E+01
            0.000000  0.070903  0.000000
  8.476656E-01  2.575783E+00  4.472990E+00  2.722859E+01  2.745086E+01  3.310694E+01  3.319818E+01  4.389038E+01  4.750775E+01
            0.000000  0.075967  0.000000
  9.201221E-01  2.752910E+00  4.771615E+00  2.728089E+01  2.753468E+01  3.301579E+01  3.312048E+01  4.384592E+01  4.748515E+01
            0.000000  0.081032  0.000000
  9.953793E-01  2.928743E+00  5.065438E+00  2.733626E+01  2.762336E+01  3.291921E+01  3.303849E+01  4.379891E+01  4.746122E+01
            0.000000  0.086096  0.000000
  1.073572E+00  3.103238E+00  5.353990E+00  2.739461E+01  2.771676E+01  3.281738E+01  3.295251E+01  4.374943E+01  4.743600E+01
            0.000000  0.091161  0.000000
  1.154823E+00  3.276355E+00  5.636773E+00  2.745584E+01  2.781469E+01  3.271053E+01  3.286293E+01  4.369754E+01  4.740953E+01
            0.000000  0.096225  0.000000
  1.239238E+00  3.448059E+00  5.913263E+00  2.751985E+01  2.791699E+01  3.259888E+01  3.277015E+01  4.364329E+01  4.738182E+01
            0.000000  0.101290  0.000000
  1.326908E+00  3.618316E+00  6.182909E+00  2.758652E+01  2.802348E+01  3.248269E+01  3.267466E+01  4.358675E+01  4.735292E+01
            0.000000  0.106354  0.000000
  1.417904E+00  3.787096E+00  6.445133E+00  2.765577E+01  2.813398E+01  3.236222E+01  3.257697E+01  4.352796E+01  4.732285E+01
            0.000000  0.111418  0.000000
  1.512277E+00  3.954373E+00  6.699330E+00  2.772747E+01  2.824830E+01  3.223777E+01  3.247767E+01  4.346698E+01  4.729164E+01
            0.000000  0.116483  0.000000
  1.610059E+00  4.120121E+00  6.944873E+00  2.780153E+01  2.836627E+01  3.210963E+01  3.237739E+01  4.340385E+01  4.725932E+01
            0.000000  0.121547  0.000000
  1.711257E+00  4.284318E+00  7.181113E+00  2.787782E+01  2.848769E+01  3.197812E+01  3.227682E+01  4.333860E+01  4.722592E+01
            0.000000  0.126612  0.000000
  1.815863E+00  4.446943E+00  7.407380E+00  2.795625E+01  2.861237E+01  3.184359E+01  3.217668E+01  4.327127E+01  4.719147E+01
            0.000000  0.131676  0.000000
  1.923845E+00  4.607978E+00  7.622991E+00  2.803669E+01  2.874013E+01  3.170637E+01  3.207776E+01  4.320189E+01  4.715600E+01
            0.000000  0.136741  0.000000
  2.035152E+00  4.767404E+00  7.827254E+00  2.811903E+01  2.887077E+01  3.156682E+01  3.198087E+01  4.313049E+01  4.711953E+01
            0.000000  0.141805  0.000000
  2.149714E+00  4.925209E+00  8.019474E+00  2.820316E+01  2.900411E+01  3.142533E+01  3.188687E+01  4.305711E+01  4.708211E+01
            0.000000  0.146870  0.000000
  2.267447E+00  5.081378E+00  8.198958E+00  2.828896E+01  2.913997E+01  3.128227E+01  3.179662E+01  4.298177E+01  4.704377E+01
            0.000000  0.151934  0.000000
  2.388247E+00  5.235905E+00  8.365029E+00  2.837632E+01  2.927814E+01  3.113803E+01  3.171101E+01  4.290450E+01  4.700454E+01
            0.000000  0.156999  0.000000
  2.511999E+00  5.388781E+00  8.517029E+00  2.846512E+01  2.941846E+01  3.099301E+01  3.163094E+01  4.282533E+01  4.696447E+01
            0.000000  0.162063  0.000000
  2.638573E+00  5.540007E+00  8.654337E+00  2.855525E+01  2.956073E+01  3.084760E+01  3.155727E+01  4.274429E+01  4.692359E+01
            0.000000  0.167128  0.000000
  2.767829E+00  5.689584E+00  8.776373E+00  2.864658E+01  2.970478E+01  3.070221E+01  3.149089E+01  4.266142E+01  4.688195E+01
            0.000000  0.172192  0.000000
  2.899617E+00  5.837521E+00  8.882614E+00  2.873902E+01  2.985043E+01  3.055724E+01  3.143260E+01  4.257676E+01  4.683960E+01
            0.000000  0.177257  0.000000
  3.033781E+00  5.983831E+00  8.972609E+00  2.883242E+01  2.999750E+01  3.041310E+01  3.138320E+01  4.249036E+01  4.679658E+01
            0.000000  0.182321  0.000000
  3.170158E+00  6.128536E+00  9.045984E+00  2.892670E+01  3.014583E+01  3.027017E+01  3.134338E+01  4.240227E+01  4.675296E+01
            0.000000  0.187386  0.000000
  3.308580E+00  6.271663E+00  9.102460E+00  2.902172E+01  3.012885E+01  3.029525E+01  3.131381E+01  4.231254E+01  4.670878E+01
            0.000000  0.192450  0.000000
  3.448877E+00  6.413248E+00  9.141857E+00  2.911738E+01  2.998951E+01  3.044561E+01  3.129502E+01  4.222123E+01  4.666411E+01
            0.000000  0.197515  0.000000
  3.590877E+00  6.553333E+00  9.164111E+00  2.921356E+01  2.985255E+01  3.059673E+01  3.128749E+01  4.212841E+01  4.661900E+01
            0.000000  0.202579  0.000000
  3.734408E+00  6.691970E+00  9.169272E+00  2.931015E+01  2.971831E+01  3.074848E+01  3.129156E+01  4.203415E+01  4.657350E+01
            0.000000  0.207644  0.000000
  3.879299E+00  6.829219E+00  9.157515E+00  2.940705E+01  2.958714E+01  3.090071E+01  3.130747E+01  4.193853E+01  4.652769E+01
            0.000000  0.212708  0.000000
  4.025380E+00  6.965146E+00  9.129140E+00  2.945937E+01  2.950413E+01  3.105327E+01  3.133537E+01  4.184165E+01  4.648163E+01
            0.000000  0.217772  0.000000
  4.172486E+00  7.099826E+00  9.084571E+00  2.933532E+01  2.960130E+01  3.120604E+01  3.137528E+01  4.174358E+01  4.643537E+01
            0.000000  0.222837  0.000000
  4.320453E+00  7.233342E+00  9.024353E+00  2.921528E+01  2.969845E+01  3.135888E+01  3.142709E+01  4.164442E+01  4.638897E+01
            0.000000  0.227901  0.000000
  4.469123E+00  7.365781E+00  8.949152E+00  2.909953E+01  2.979547E+01  3.149063E+01  3.151167E+01  4.154428E+01  4.634249E+01
            0.000000  0.232966  0.000000
  4.618341E+00  7.497235E+00  8.859739E+00  2.898831E+01  2.989227E+01  3.156559E+01  3.166430E+01  4.144326E+01  4.629600E+01
            0.000000  0.238030  0.000000
  4.767958E+00  7.627801E+00  8.756990E+00  2.888184E+01  2.998875E+01  3.165160E+01  3.181664E+01  4.134146E+01  4.624955E+01
            0.000000  0.243095  0.000000
  4.917831E+00  7.757578E+00  8.641874E+00  2.878034E+01  3.008481E+01  3.174820E+01  3.196859E+01  4.123899E+01  4.620319E+01
            0.000000  0.248159  0.000000
  5.067819E+00  7.886665E+00  8.515440E+00  2.868397E+01  3.018034E+01  3.185487E+01  3.212006E+01  4.113598E+01  4.615696E+01
            0.000000  0.253224  0.000000
  5.217788E+00  8.015161E+00  8.378811E+00  2.859288E+01  3.027528E+01  3.197102E+01  3.227093E+01  4.103254E+01  4.611093E+01
            0.000000  0.258288  0.000000
  5.367610E+00  8.143160E+00  8.233171E+00  2.850718E+01  3.036952E+01  3.209603E+01  3.242112E+01  4.092878E+01  4.606514E+01
            0.000000  0.263353  0.000000
  5.517160E+00  8.079758E+00  8.270754E+00  2.842696E+01  3.046297E+01  3.222924E+01  3.257053E+01  4.082483E+01  4.601963E+01
            0.000000  0.268417  0.000000
  5.666318E+00  7.919853E+00  8.398026E+00  2.835227E+01  3.055556E+01  3.236997E+01  3.271908E+01  4.072081E+01  4.597444E+01
            0.000000  0.273482  0.000000
  5.814968E+00  7.754774E+00  8.525054E+00  2.828315E+01  3.064721E+01  3.251753E+01  3.286669E+01  4.061684E+01  4.592960E+01
            0.000000  0.278546  0.000000
  5.963000E+00  7.585866E+00  8.651903E+00  2.821959E+01  3.073784E+01  3.267122E+01  3.301326E+01  4.051304E+01  4.588516E+01
            0.000000  0.283611  0.000000
  6.110304E+00  7.414497E+00  8.778627E+00  2.816155E+01  3.082737E+01  3.283034E+01  3.315872E+01  4.040956E+01  4.584115E+01
            0.000000  0.288675  0.000000
  6.256776E+00  7.242052E+00  8.905270E+00  2.810898E+01  3.091573E+01  3.299420E+01  3.330298E+01  4.030650E+01  4.579759E+01
            0.000000  0.293740  0.000000
  6.402314E+00  7.069926E+00  9.031860E+00  2.806178E+01  3.100287E+01  3.316214E+01  3.344596E+01  4.020400E+01  4.575453E+01
            0.000000  0.298804  0.000000
  6.546819E+00  6.899515E+00  9.158410E+00  2.801985E+01  3.108870E+01  3.333351E+01  3.358757E+01  4.010220E+01  4.571198E+01
            0.000000  0.303869  0.000000
  6.690195E+00  6.732217E+00  9.284919E+00  2.798303E+01  3.117318E+01  3.350766E+01  3.372773E+01  4.000122E+01  4.566998E+01
            0.000000  0.308933  0.000000
  6.569416E+00  6.832348E+00  9.411373E+00  2.795117E+01  3.125625E+01  3.368400E+01  3.386634E+01  3.990121E+01  4.562856E+01
            0.000000  0.313998  0.000000
  6.412478E+00  6.973184E+00  9.537738E+00  2.792409E+01  3.133785E+01  3.386195E+01  3.400331E+01  3.980230E+01  4.558773E+01
            0.000000  0.319062  0.000000
  6.262737E+00  7.112616E+00  9.663970E+00  2.790157E+01  3.141794E+01  3.404095E+01  3.413854E+01  3.970464E+01  4.554754E+01
            0.000000  0.324126  0.000000
  6.121482E+00  7.250553E+00  9.790007E+00  2.788341E+01  3.149647E+01  3.422049E+01  3.427192E+01  3.960839E+01  4.550800E+01
            0.000000  0.329191  0.000000
  5.989939E+00  7.386912E+00  9.915775E+00  2.786937E+01  3.157339E+01  3.440006E+01  3.440333E+01  3.951370E+01  4.546916E+01
            0.000000  0.334255  0.000000
  5.869253E+00  7.521607E+00  1.004119E+01  2.785921E+01  3.164868E+01  3.453264E+01  3.457921E+01  3.942073E+01  4.543103E+01
            0.000000  0.339320  0.000000
  5.760464E+00  7.654557E+00  1.016615E+01  2.785267E+01  3.172229E+01  3.465972E+01  3.475750E+01  3.932967E+01  4.539366E+01
            0.000000  0.344384  0.000000
  5.664489E+00  7.785683E+00  1.029055E+01  2.784949E+01  3.179420E+01  3.478440E+01  3.493451E+01  3.924069E+01  4.535707E+01
            0.000000  0.349449  0.000000
  5.582092E+00  7.914908E+00  1.041428E+01  2.784943E+01  3.186438E+01  3.490653E+01  3.510987E+01  3.915400E+01  4.532130E+01
            0.000000  0.354513  0.000000
  5.513868E+00  8.042156E+00  1.053721E+01  2.785221E+01  3.193282E+01  3.502591E+01  3.528322E+01  3.906981E+01  4.528638E+01
            0.000000  0.359578  0.000000
  5.460222E+00  8.167357E+00  1.065921E+01  2.785757E+01  3.199949E+01  3.514234E+01  3.545422E+01  3.898834E+01  4.525235E+01
            0.000000  0.364642  0.000000
  5.421357E+00  8.290440E+00  1.078016E+01  2.786527E+01  3.206437E+01  3.525559E+01  3.562258E+01  3.890984E+01  4.521925E+01
            0.000000  0.369707  0.000000
  5.397268E+00  8.411339E+00  1.089991E+01  2.787506E+01  3.212747E+01  3.536540E+01  3.578799E+01  3.883459E+01  4.518710E+01
            0.000000  0.374771  0.000000
  5.387743E+00  8.529991E+00  1.101834E+01  2.788669E+01  3.218878E+01  3.547149E+01  3.595021E+01  3.876287E+01  4.515595E+01
            0.000000  0.379836  0.000000
  5.392373E+00  8.646334E+00  1.113529E+01  2.789993E+01  3.224828E+01  3.557356E+01  3.610898E+01  3.869500E+01  4.512583E+01
            0.000000  0.384900  0.000000
  5.410573E+00  8.760310E+00  1.125065E+01  2.791458E+01  3.230600E+01  3.567125E+01  3.626407E+01  3.863133E+01  4.509678E+01
            0.000000  0.389965  0.000000
  5.441597E+00  8.871865E+00  1.136428E+01  2.793041E+01  3.236192E+01  3.576421E+01  3.641530E+01  3.857222E+01  4.506882E+01
            0.000000  0.395029  0.000000
  5.484577E+00  8.980946E+00  1.147605E+01  2.794724E+01  3.241606E+01  3.585202E+01  3.656246E+01  3.851806E+01  4.504200E+01
            0.000000  0.400094  0.000000
  5.538543E+00  9.087505E+00  1.158583E+01  2.796490E+01  3.246843E+01  3.593426E+01  3.670540E+01  3.846927E+01  4.501633E+01
            0.000000  0.405158  0.000000
  5.602459E+00  9.191495E+00  1.169351E+01  2.798321E+01  3.251904E+01  3.601052E+01  3.684395E+01  3.842625E+01  4.499184E+01
            0.000000  0.410223  0.000000
  5.675248E+00  9.292871E+00  1.179896E+01  2.800202E+01  3.256791E+01  3.608036E+01  3.697798E+01  3.838940E+01  4.496855E+01
            0.000000  0.415287  0.000000
  5.755818E+00  9.391592E+00  1.190208E+01  2.802121E+01  3.261506E+01  3.614340E+01  3.710738E+01  3.835910E+01  4.494648E+01
            0.000000  0.420352  0.000000
  5.843087E+00  9.487620E+00  1.200277E+01  2.804064E+01  3.266051E+01  3.619930E+01  3.723204E+01  3.833565E+01  4.492565E+01
            0.000000  0.425416  0.000000
  5.935994E+00  9.580916E+00  1.210093E+01  2.806020E+01  3.270427E+01  3.624782E+01  3.735187E+01  3.831924E+01  4.490605E+01
            0.000000  0.430480  0.000000
  6.033518E+00  9.671446E+00  1.219646E+01  2.807981E+01  3.274637E+01  3.628885E+01  3.746681E+01  3.830996E+01  4.488770E+01
            0.000000  0.435545  0.000000
  6.134684E+00  9.759177E+00  1.228929E+01  2.809937E+01  3.278684E+01  3.632243E+01  3.757680E+01  3.830774E+01  4.487060E+01
            0.000000  0.440609  0.000000
  6.238574E+00  9.844077E+00  1.237932E+01  2.811880E+01  3.282569E+01  3.634875E+01  3.768181E+01  3.831231E+01  4.485472E+01
            0.000000  0.445674  0.000000
  6.344324E+00  9.926116E+00  1.246650E+01  2.813805E+01  3.286295E+01  3.636818E+01  3.778181E+01  3.832328E+01  4.484007E+01
            0.000000  0.450738  0.000000
  6.451132E+00  1.000527E+01  1.255075E+01  2.815703E+01  3.289864E+01  3.638123E+01  3.787680E+01  3.834010E+01  4.482662E+01
            0.000000  0.455803  0.000000
  6.558255E+00  1.008150E+01  1.263202E+01  2.817571E+01  3.293279E+01  3.638850E+01  3.796680E+01  3.836209E+01  4.481434E+01
            0.000000  0.460867  0.000000
  6.665008E+00  1.015479E+01  1.271024E+01  2.819404E+01  3.296541E+01  3.639069E+01  3.805182E+01  3.838852E+01  4.480321E+01
            0.000000  0.465932  0.000000
  6.770762E+00  1.022512E+01  1.278537E+01  2.821197E+01  3.299654E+01  3.638849E+01  3.813192E+01  3.841863E+01  4.479318E+01
            0.000000  0.470996  0.000000
  6.874942E+00  1.029245E+01  1.285737E+01  2.822946E+01  3.302618E+01  3.638263E+01  3.820716E+01  3.845166E+01  4.478422E+01
            0.000000  0.476061  0.000000
  6.977024E+00  1.035678E+01  1.292619E+01  2.824647E+01  3.305436E+01  3.637378E+01  3.827761E+01  3.848687E+01  4.477627E+01
            0.000000  0.481125  0.000000
  7.076529E+00  1.041807E+01  1.299180E+01  2.826297E+01  3.308109E+01  3.636256E+01  3.834335E+01  3.852357E+01  4.476928E+01
            0.000000  0.486190  0.000000
  7.173024E+00  1.047631E+01  1.305416E+01  2.827892E+01  3.310639E+01  3.634954E+01  3.840451E+01  3.856115E+01  4.476321E+01
            0.000000  0.491254  0.000000
  7.266118E+00  1.053148E+01  1.311326E+01  2.829428E+01  3.313028E+01  3.633524E+01  3.846118E+01  3.859904E+01  4.475798E+01
            0.000000  0.496319  0.000000
  7.355457E+00  1.058357E+01  1.316906E+01  2.830903E+01  3.315276E+01  3.632010E+01  3.851350E+01  3.863676E+01  4.475353E+01
            0.000000  0.501383  0.000000
  7.440720E+00  1.063256E+01  1.322155E+01  2.832313E+01  3.317385E+01  3.630449E+01  3.856160E+01  3.867385E+01  4.474980E+01
            0.000000  0.506448  0.000000
  7.521622E+00  1.067844E+01  1.327071E+01  2.833654E+01  3.319355E+01  3.628876E+01  3.860563E+01  3.870993E+01  4.474673E+01
            0.000000  0.511512  0.000000
  7.597907E+00  1.072120E+01  1.331652E+01  2.834922E+01  3.321188E+01  3.627320E+01  3.864573E+01  3.874468E+01  4.474424E+01
            0.000000  0.516577  0.000000
  7.669345E+00  1.076081E+01  1.335897E+01  2.836115E+01  3.322884E+01  3.625804E+01  3.868206E+01  3.877779E+01  4.474226E+01
            0.000000  0.521641  0.000000
  7.735733E+00  1.079729E+01  1.339806E+01  2.837228E+01  3.324443E+01  3.624349E+01  3.871477E+01  3.880903E+01  4.474073E+01
            0.000000  0.526706  0.000000
  7.796890E+00  1.083061E+01  1.343376E+01  2.838259E+01  3.325866E+01  3.622973E+01  3.874401E+01  3.883817E+01  4.473959E+01
            0.000000  0.531770  0.000000
  7.852659E+00  1.086077E+01  1.346608E+01  2.839203E+01  3.327153E+01  3.621691E+01  3.876995E+01  3.886503E+01  4.473876E+01
            0.000000  0.536834  0.000000
  7.902902E+00  1.088777E+01  1.349501E+01  2.840058E+01  3.328305E+01  3.620515E+01  3.879271E+01  3.888944E+01  4.473820E+01
            0.000000  0.541899  0.000000
  7.947497E+00  1.091161E+01  1.352054E+01  2.840821E+01  3.329321E+01  3.619456E+01  3.881244E+01  3.891128E+01  4.473785E+01
            0.000000  0.546963  0.000000
  7.986344E+00  1.093226E+01  1.354268E+01  2.841488E+01  3.330202E+01  3.618523E+01  3.882926E+01  3.893042E+01  4.473765E+01
            0.000000  0.552028  0.000000
  8.019354E+00  1.094975E+01  1.356141E+01  2.842057E+01  3.330947E+01  3.617722E+01  3.884328E+01  3.894677E+01  4.473756E+01
            0.000000  0.557092  0.000000
  8.046458E+00  1.096406E+01  1.357674E+01  2.842526E+01  3.331556E+01  3.617059E+01  3.885462E+01  3.896025E+01  4.473754E+01
            0.000000  0.562157  0.000000
  8.067596E+00  1.097519E+01  1.358866E+01  2.842892E+01  3.332031E+01  3.616539E+01  3.886334E+01  3.897079E+01  4.473757E+01
            0.000000  0.567221  0.000000
  8.082726E+00  1.098314E+01  1.359718E+01  2.843155E+01  3.332370E+01  3.616165E+01  3.886952E+01  3.897836E+01  4.473760E+01
            0.000000  0.572286  0.000000
  8.091816E+00  1.098791E+01  1.360229E+01  2.843314E+01  3.332573E+01  3.615940E+01  3.887321E+01  3.898291E+01  4.473763E+01
            0.000000  0.577350  0.000000
  8.094848E+00  1.098950E+01  1.360400E+01  2.843367E+01  3.332641E+01  3.615865E+01  3.887444E+01  3.898443E+01  4.473764E+01
            0.005051  0.577350  0.000000
  8.098423E+00  1.098982E+01  1.360835E+01  2.843721E+01  3.332728E+01  3.615813E+01  3.887410E+01  3.898351E+01  4.473727E+01
            0.010101  0.577350  0.000000
  8.109118E+00  1.099079E+01  1.362139E+01  2.844781E+01  3.332991E+01  3.615659E+01  3.887307E+01  3.898075E+01  4.473617E+01
            0.015152  0.577350  0.000000
  8.126838E+00  1.099240E+01  1.364302E+01  2.846544E+01  3.333428E+01  3.615401E+01  3.887135E+01  3.897615E+01  4.473433E+01
            0.020202  0.577350  0.000000
  8.151431E+00  1.099465E+01  1.367312E+01  2.849001E+01  3.334039E+01  3.615040E+01  3.886894E+01  3.896974E+01  4.473177E+01
            0.025253  0.577350  0.000000
  8.182686E+00  1.099754E+01  1.371150E+01  2.852142E+01  3.334825E+01  3.614577E+01  3.886584E+01  3.896155E+01  4.472851E+01
            0.030303  0.577350  0.000000
  8.220338E+00  1.100107E+01  1.375793E+01  2.855955E+01  3.335784E+01  3.614013E+01  3.886204E+01  3.895159E+01  4.472455E+01
            0.035354  0.577350  0.000000
  8.264076E+00  1.100523E+01  1.381214E+01  2.860423E+01  3.336917E+01  3.613346E+01  3.885755E+01  3.893991E+01  4.471991E+01
            0.040404  0.577350  0.000000
  8.313544E+00  1.101002E+01  1.387380E+01  2.865529E+01  3.338221E+01  3.612579E+01  3.885236E+01  3.892656E+01  4.471462E+01
            0.045455  0.577350  0.000000
  8.368351E+00  1.101542E+01  1.394259E+01  2.871253E+01  3.339696E+01  3.611713E+01  3.884646E+01  3.891157E+01  4.470871E+01
            0.050505  0.577350  0.000000
  8.428075E+00  1.102144E+01  1.401812E+01  2.877575E+01  3.341342E+01  3.610747E+01  3.883986E+01  3.889501E+01  4.470218E+01
            0.055556  0.577350  0.000000
  8.492273E+00  1.102806E+01  1.409999E+01  2.884471E+01  3.343156E+01  3.609684E+01  3.883255E+01  3.887692E+01  4.469509E+01
            0.060606  0.577350  0.000000
  8.560483E+00  1.103526E+01  1.418780E+01  2.891918E+01  3.345137E+01  3.608524E+01  3.882452E+01  3.885738E+01  4.468745E+01
            0.065657  0.577350  0.000000
  8.632237E+00  1.104305E+01  1.428111E+01  2.899892E+01  3.347284E+01  3.607269E+01  3.881578E+01  3.883645E+01  4.467930E+01
            0.070707  0.577350  0.000000
  8.707064E+00  1.105140E+01  1.437949E+01  2.908368E+01  3.349593E+01  3.605921E+01  3.880632E+01  3.881420E+01  4.467068E+01
            0.075758  0.577350  0.000000
  8.784494E+00  1.106029E+01  1.448250E+01  2.917320E+01  3.352064E+01  3.604481E+01  3.879069E+01  3.879614E+01  4.466162E+01
            0.080808  0.577350  0.000000
  8.864069E+00  1.106971E+01  1.458970E+01  2.926724E+01  3.354693E+01  3.602951E+01  3.876601E+01  3.878523E+01  4.465217E+01
            0.085859  0.577350  0.000000
  8.945342E+00  1.107963E+01  1.470066E+01  2.936554E+01  3.357477E+01  3.601333E+01  3.874023E+01  3.877360E+01  4.464236E+01
            0.090909  0.577350  0.000000
  9.027885E+00  1.109004E+01  1.481495E+01  2.946785E+01  3.360414E+01  3.599630E+01  3.871343E+01  3.876124E+01  4.463223E+01
            0.095960  0.577350  0.000000
  9.111289E+00  1.110091E+01  1.493214E+01  2.957394E+01  3.363499E+01  3.597844E+01  3.868568E+01  3.874815E+01  4.462183E+01
            0.101010  0.577350  0.000000
  9.195169E+00  1.111221E+01  1.505184E+01  2.968355E+01  3.366729E+01  3.595978E+01  3.865706E+01  3.873433E+01  4.461120E+01
            0.106061  0.577350  0.000000
  9.279164E+00  1.112392E+01  1.517365E+01  2.979646E+01  3.370099E+01  3.594035E+01  3.862765E+01  3.871978E+01  4.460037E+01
            0.111111  0.577350  0.000000
  9.362940E+00  1.113601E+01  1.529718E+01  2.991243E+01  3.373605E+01  3.592018E+01  3.859753E+01  3.870450E+01  4.458941E+01
            0.116162  0.577350  0.000000
  9.446187E+00  1.114845E+01  1.542207E+01  3.003125E+01  3.377241E+01  3.589931E+01  3.856678E+01  3.868848E+01  4.457835E+01
            0.121212  0.577350  0.000000
  9.528621E+00  1.116121E+01  1.554797E+01  3.015268E+01  3.381001E+01  3.587778E+01  3.853546E+01  3.867174E+01  4.456723E+01
            0.126263  0.577350  0.000000
  9.609982E+00  1.117425E+01  1.567455E+01  3.027651E+01  3.384881E+01  3.585562E+01  3.850366E+01  3.865426E+01  4.455610E+01
            0.131313  0.577350  0.000000
  9.690034E+00  1.118756E+01  1.580149E+01  3.040253E+01  3.388873E+01  3.583288E+01  3.847145E+01  3.863605E+01  4.454502E+01
            0.136364  0.577350  0.000000
  9.768563E+00  1.120110E+01  1.592849E+01  3.053052E+01  3.392971E+01  3.580961E+01  3.843890E+01  3.861710E+01  4.453401E+01
            0.141414  0.577350  0.000000
  9.845376E+00  1.121483E+01  1.605526E+01  3.066027E+01  3.397167E+01  3.578584E+01  3.840608E+01  3.859741E+01  4.452313E+01
            0.146465  0.577350  0.000000
  9.920297E+00  1.122873E+01  1.618153E+01  3.079156E+01  3.401453E+01  3.576163E+01  3.837306E+01  3.857698E+01  4.451243E+01
            0.151515  0.577350  0.000000
  9.993169E+00  1.124278E+01  1.630704E+01  3.092419E+01  3.405821E+01  3.573703E+01  3.833992E+01  3.855581E+01  4.450194E+01
            0.156566  0.577350  0.000000
  1.006385E+01  1.125693E+01  1.643155E+01  3.105794E+01  3.410263E+01  3.571210E+01  3.830671E+01  3.853390E+01  4.449171E+01
            0.161616  0.577350  0.000000
  1.013221E+01  1.127115E+01  1.655482E+01  3.119259E+01  3.414770E+01  3.568689E+01  3.827351E+01  3.851123E+01  4.448178E+01
            0.166667  0.577350  0.000000
  1.019814E+01  1.128544E+01  1.667662E+01  3.132791E+01  3.419332E+01  3.566145E+01  3.824038E+01  3.848782E+01  4.447219E+01
            0.171717  0.577350  0.000000
  1.026152E+01  1.129974E+01  1.679675E+01  3.146369E+01  3.423938E+01  3.563586E+01  3.820738E+01  3.846364E+01  4.446297E+01
            0.176768  0.577350  0.000000
  1.032228E+01  1.131404E+01  1.691499E+01  3.159969E+01  3.428579E+01  3.561016E+01  3.817459E+01  3.843870E+01  4.445417E+01
            0.181818  0.577350  0.000000
  1.038032E+01  1.132832E+01  1.703116E+01  3.173568E+01  3.433243E+01  3.558443E+01  3.814206E+01  3.841299E+01  4.444581E+01
            0.186869  0.577350  0.000000
  1.043557E+01  1.134253E+01  1.714506E+01  3.187143E+01  3.437920E+01  3.555872E+01  3.810986E+01  3.838652E+01  4.443792E+01
            0.191919  0.577350  0.000000
  1.048798E+01  1.135667E+01  1.725651E+01  3.200669E+01  3.442598E+01  3.553310E+01  3.807806E+01  3.835928E+01  4.443053E+01
            0.196970  0.577350  0.000000
  1.053748E+01  1.137070E+01  1.736534E+01  3.214122E+01  3.447264E+01  3.550763E+01  3.804672E+01  3.833128E+01  4.442366E+01
            0.202020  0.577350  0.000000
  1.058404E+01  1.138459E+01  1.747138E+01  3.227477E+01  3.451906E+01  3.548238E+01  3.801591E+01  3.830253E+01  4.441733E+01
            0.207071  0.577350  0.000000
  1.062763E+01  1.139833E+01  1.757446E+01  3.240709E+01  3.456512E+01  3.545741E+01  3.798570E+01  3.827303E+01  4.441154E+01
            0.212121  0.577350  0.000000
  1.066823E+01  1.141188E+01  1.767443E+01  3.253792E+01  3.461069E+01  3.543279E+01  3.795615E+01  3.824281E+01  4.440631E+01
            0.217172  0.577350  0.000000
  1.070583E+01  1.142522E+01  1.777115E+01  3.266700E+01  3.465562E+01  3.540858E+01  3.792733E+01  3.821189E+01  4.440164E+01
            0.222222  0.577350  0.000000
  1.074046E+01  1.143833E+01  1.786447E+01  3.279407E+01  3.469979E+01  3.538484E+01  3.789932E+01  3.818032E+01  4.439752E+01
            0.227273  0.577350  0.000000
  1.077212E+01  1.145118E+01  1.795426E+01  3.291887E+01  3.474307E+01  3.536164E+01  3.787218E+01  3.814813E+01  4.439395E+01
            0.232323  0.577350  0.000000
  1.080087E+01  1.146373E+01  1.804040E+01  3.304112E+01  3.478530E+01  3.533904E+01  3.784599E+01  3.811539E+01  4.439092E+01
            0.237374  0.577350  0.000000
  1.082676E+01  1.147597E+01  1.812277E+01  3.316054E+01  3.482636E+01  3.531709E+01  3.782081E+01  3.808217E+01  4.438839E+01
            0.242424  0.577350  0.000000
  1.084986E+01  1.148787E+01  1.820127E+01  3.327685E+01  3.486610E+01  3.529587E+01  3.779672E+01  3.804857E+01  4.438636E+01
            0.247475  0.577350  0.000000
  1.087026E+01  1.149939E+01  1.827581E+01  3.338977E+01  3.490438E+01  3.527542E+01  3.777377E+01  3.801471E+01  4.438479E+01
            0.252525  0.577350  0.000000
  1.088808E+01  1.151052E+01  1.834629E+01  3.349899E+01  3.494109E+01  3.525580E+01  3.775205E+01  3.798071E+01  4.438364E+01
            0.257576  0.577350  0.000000
  1.090343E+01  1.152121E+01  1.841265E+01  3.360420E+01  3.497606E+01  3.523708E+01  3.773160E+01  3.794674E+01  4.438289E+01
            0.262626  0.577350  0.000000
  1.091645E+01  1.153145E+01  1.847482E+01  3.370509E+01  3.500919E+01  3.521931E+01  3.771248E+01  3.791298E+01  4.438249E+01
            0.267677  0.577350  0.000000
  1.092731E+01  1.154120E+01  1.853275E+01  3.380133E+01  3.504032E+01  3.520256E+01  3.769474E+01  3.787963E+01  4.438239E+01
            0.272727  0.577350  0.000000
  1.093617E+01  1.155043E+01  1.858640E+01  3.389257E+01  3.506931E+01  3.518692E+01  3.767844E+01  3.784694E+01  4.438256E+01
            0.277778  0.577350  0.000000
  1.094320E+01  1.155911E+01  1.863574E+01  3.397845E+01  3.509594E+01  3.517256E+01  3.766358E+01  3.781517E+01  4.438295E+01
            0.282828  0.577350  0.000000
  1.094861E+01  1.156721E+01  1.868074E+01  3.405860E+01  3.511954E+01  3.516010E+01  3.765021E+01  3.778460E+01  4.438351E+01
            0.287879  0.577350  0.000000
  1.095259E+01  1.157470E+01  1.872140E+01  3.413266E+01  3.513508E+01  3.515455E+01  3.763832E+01  3.775555E+01  4.438419E+01
            0.292929  0.577350  0.000000
  1.095534E+01  1.158155E+01  1.875771E+01  3.420023E+01  3.513092E+01  3.516752E+01  3.762792E+01  3.772834E+01  4.438495E+01
            0.297980  0.577350  0.000000
  1.095707E+01  1.158773E+01  1.878967E+01  3.426094E+01  3.512203E+01  3.518403E+01  3.761898E+01  3.770332E+01  4.438574E+01
            0.303030  0.577350  0.000000
  1.095798E+01  1.159320E+01  1.881731E+01  3.431441E+01  3.511360E+01  3.519891E+01  3.761148E+01  3.768082E+01  4.438653E+01
            0.308081  0.577350  0.000000
  1.095828E+01  1.159792E+01  1.884062E+01  3.436030E+01  3.510624E+01  3.521157E+01  3.760536E+01  3.766116E+01  4.438728E+01
            0.313131  0.577350  0.000000
  1.095815E+01  1.160188E+01  1.885965E+01  3.439828E+01  3.510012E+01  3.522188E+01  3.760057E+01  3.764465E+01  4.438795E+01
            0.318182  0.577350  0.000000
  1.095778E+01  1.160502E+01  1.887440E+01  3.442808E+01  3.509530E+01  3.522983E+01  3.759701E+01  3.763155E+01  4.438850E+01
            0.323232  0.577350  0.000000
  1.095734E+01  1.160731E+01  1.888490E+01  3.444949E+01  3.509183E+01  3.523543E+01  3.759461E+01  3.762206E+01  4.438892E+01
            0.328283  0.577350  0.000000
  1.095698E+01  1.160871E+01  1.889119E+01  3.446237E+01  3.508973E+01  3.523874E+01  3.759326E+01  3.761634E+01  4.438919E+01
            0.333333  0.577350  0.000000
  1.095684E+01  1.160919E+01  1.889328E+01  3.446667E+01  3.508903E+01  3.523982E+01  3.759283E+01  3.761443E+01  4.438928E+01
            0.330808  0.572976  0.000000
  1.095702E+01  1.160870E+01  1.889120E+01  3.446240E+01  3.508973E+01  3.523877E+01  3.759321E+01  3.761632E+01  4.438918E+01
            0.328283  0.568603  0.000000
  1.095761E+01  1.160719E+01  1.888496E+01  3.444968E+01  3.509181E+01  3.523571E+01  3.759427E+01  3.762189E+01  4.438890E+01
            0.325758  0.564229  0.000000
  1.095867E+01  1.160463E+01  1.887459E+01  3.442872E+01  3.509523E+01  3.523080E+01  3.759585E+01  3.763096E+01  4.438843E+01
            0.323232  0.559855  0.000000
  1.096024E+01  1.160097E+01  1.886009E+01  3.439978E+01  3.509988E+01  3.522426E+01  3.759781E+01  3.764325E+01  4.438776E+01
            0.320707  0.555481  0.000000
  1.096233E+01  1.159614E+01  1.884147E+01  3.436321E+01  3.510554E+01  3.521643E+01  3.760002E+01  3.765845E+01  4.438692E+01
            0.318182  0.551107  0.000000
  1.096492E+01  1.159012E+01  1.881873E+01  3.431937E+01  3.511172E+01  3.520789E+01  3.760232E+01  3.767618E+01  4.438592E+01
            0.315657  0.546733  0.000000
  1.096796E+01  1.158283E+01  1.879187E+01  3.426870E+01  3.511743E+01  3.519977E+01  3.760456E+01  3.769602E+01  4.438476E+01
            0.313131  0.542359  0.000000
  1.097138E+01  1.157423E+01  1.876086E+01  3.421163E+01  3.512064E+01  3.519420E+01  3.760660E+01  3.771755E+01  4.438348E+01
            0.310606  0.537985  0.000000
  1.097509E+01  1.156426E+01  1.872570E+01  3.414861E+01  3.511848E+01  3.519414E+01  3.760830E+01  3.774032E+01  4.438210E+01
            0.308081  0.533612  0.000000
  1.097897E+01  1.155287E+01  1.868637E+01  3.408008E+01  3.510962E+01  3.520104E+01  3.760951E+01  3.776390E+01  4.438065E+01
            0.305556  0.529238  0.000000
  1.098288E+01  1.153998E+01  1.864283E+01  3.400648E+01  3.509534E+01  3.521370E+01  3.761011E+01  3.778786E+01  4.437915E+01
            0.303030  0.524864  0.000000
  1.098666E+01  1.152555E+01  1.859506E+01  3.392824E+01  3.507740E+01  3.523044E+01  3.760996E+01  3.781179E+01  4.437764E+01
            0.300505  0.520490  0.000000
  1.099015E+01  1.150952E+01  1.854302E+01  3.384576E+01  3.505686E+01  3.525027E+01  3.760893E+01  3.783529E+01  4.437616E+01
            0.297980  0.516116  0.000000
  1.099317E+01  1.149181E+01  1.848668E+01  3.375943E+01  3.503431E+01  3.527268E+01  3.760692E+01  3.785799E+01  4.437473E+01
            0.295455  0.511742  0.000000
  1.099552E+01  1.147238E+01  1.842601E+01  3.366961E+01  3.501006E+01  3.529742E+01  3.760379E+01  3.787954E+01  4.437340E+01
            0.292929  0.507368  0.000000
  1.099700E+01  1.145117E+01  1.836098E+01  3.357666E+01  3.498430E+01  3.532433E+01  3.759946E+01  3.789963E+01  4.437220E+01
            0.290404  0.502995  0.000000
  1.099742E+01  1.142811E+01  1.829156E+01  3.348089E+01  3.495713E+01  3.535336E+01  3.759381E+01  3.791794E+01  4.437117E+01
            0.287879  0.498621  0.000000
  1.099658E+01  1.140315E+01  1.821773E+01  3.338263E+01  3.492864E+01  3.538445E+01  3.758674E+01  3.793421E+01  4.437036E+01
            0.285354  0.494247  0.000000
  1.099427E+01  1.137623E+01  1.813947E+01  3.328216E+01  3.489888E+01  3.541757E+01  3.757817E+01  3.794816E+01  4.436980E+01
            0.282828  0.489873  0.000000
  1.099029E+01  1.134729E+01  1.805678E+01  3.317977E+01  3.486788E+01  3.545270E+01  3.756800E+01  3.795958E+01  4.436954E+01
            0.280303  0.485499  0.000000
  1.098447E+01  1.131630E+01  1.796966E+01  3.307571E+01  3.483566E+01  3.548982E+01  3.755617E+01  3.796823E+01  4.436961E+01
            0.277778  0.481125  0.000000
  1.097661E+01  1.128319E+01  1.787812E+01  3.297026E+01  3.480225E+01  3.552891E+01  3.754259E+01  3.797393E+01  4.437006E+01
            0.275253  0.476751  0.000000
  1.096655E+01  1.124792E+01  1.778218E+01  3.286364E+01  3.476763E+01  3.556997E+01  3.752719E+01  3.797648E+01  4.437092E+01
            0.272727  0.472377  0.000000
  1.095411E+01  1.121044E+01  1.768189E+01  3.275610E+01  3.473182E+01  3.561295E+01  3.750993E+01  3.797573E+01  4.437225E+01
            0.270202  0.468004  0.000000
  1.093916E+01  1.117071E+01  1.757728E+01  3.264787E+01  3.469481E+01  3.565784E+01  3.749074E+01  3.797151E+01  4.437408E+01
            0.267677  0.463630  0.000000
  1.092154E+01  1.112870E+01  1.746843E+01  3.253915E+01  3.465658E+01  3.570460E+01  3.746958E+01  3.796369E+01  4.437647E+01
            0.265152  0.459256  0.000000
  1.090112E+01  1.108435E+01  1.735542E+01  3.243018E+01  3.461714E+01  3.575320E+01  3.744641E+01  3.795213E+01  4.437945E+01
            0.262626  0.454882  0.000000
  1.087780E+01  1.103764E+01  1.723833E+01  3.232114E+01  3.457645E+01  3.580358E+01  3.742123E+01  3.793673E+01  4.438307E+01
            0.260101  0.450508  0.000000
  1.085146E+01  1.098854E+01  1.711727E+01  3.221225E+01  3.453451E+01  3.585568E+01  3.739403E+01  3.791738E+01  4.438738E+01
            0.257576  0.446134  0.000000
  1.082201E+01  1.093700E+01  1.699237E+01  3.210370E+01  3.449129E+01  3.590941E+01  3.736482E+01  3.789398E+01  4.439243E+01
            0.255051  0.441760  0.000000
  1.078936E+01  1.088301E+01  1.686375E+01  3.199566E+01  3.444677E+01  3.596467E+01  3.733366E+01  3.786644E+01  4.439826E+01
            0.252525  0.437387  0.000000
  1.075345E+01  1.082654E+01  1.673155E+01  3.188834E+01  3.440093E+01  3.602129E+01  3.730064E+01  3.783468E+01  4.440492E+01
            0.250000  0.433013  0.000000
  1.071421E+01  1.076756E+01  1.659594E+01  3.178188E+01  3.435375E+01  3.607908E+01  3.726591E+01  3.779864E+01  4.441245E+01
            0.247475  0.428639  0.000000
  1.067160E+01  1.070605E+01  1.645708E+01  3.167647E+01  3.430521E+01  3.613773E+01  3.722972E+01  3.775826E+01  4.442091E+01
            0.244949  0.424265  0.000000
  1.062557E+01  1.064198E+01  1.631515E+01  3.157226E+01  3.425529E+01  3.619683E+01  3.719243E+01  3.771347E+01  4.443034E+01
            0.242424  0.419891  0.000000
  1.057534E+01  1.057610E+01  1.617033E+01  3.146939E+01  3.420396E+01  3.625571E+01  3.715466E+01  3.766425E+01  4.444079E+01
            0.239899  0.415517  0.000000
  1.050612E+01  1.052316E+01  1.602281E+01  3.136801E+01  3.415121E+01  3.631341E+01  3.711732E+01  3.761054E+01  4.445229E+01
            0.237374  0.411143  0.000000
  1.043430E+01  1.046675E+01  1.587279E+01  3.126824E+01  3.409702E+01  3.636836E+01  3.708195E+01  3.755231E+01  4.446489E+01
            0.234848  0.406770  0.000000
  1.035986E+01  1.040688E+01  1.572047E+01  3.117019E+01  3.404137E+01  3.641811E+01  3.705093E+01  3.748955E+01  4.447864E+01
            0.232323  0.402396  0.000000
  1.028280E+01  1.034356E+01  1.556606E+01  3.107398E+01  3.398425E+01  3.645896E+01  3.702796E+01  3.742224E+01  4.449356E+01
            0.229798  0.398022  0.000000
  1.020312E+01  1.027683E+01  1.540975E+01  3.097970E+01  3.392564E+01  3.648598E+01  3.701790E+01  3.735037E+01  4.450969E+01
            0.227273  0.393648  0.000000
  1.012080E+01  1.020673E+01  1.525177E+01  3.088743E+01  3.386554E+01  3.649443E+01  3.702547E+01  3.727394E+01  4.452705E+01
            0.224747  0.389274  0.000000
  1.003585E+01  1.013334E+01  1.509231E+01  3.079723E+01  3.380394E+01  3.648242E+01  3.705253E+01  3.719296E+01  4.454569E+01
            0.222222  0.384900  0.000000
  9.948269E+00  1.005674E+01  1.493159E+01  3.070916E+01  3.374083E+01  3.645192E+01  3.709706E+01  3.710745E+01  4.456561E+01
            0.219697  0.380526  0.000000
  9.858071E+00  9.977039E+00  1.476980E+01  3.062328E+01  3.367621E+01  3.640689E+01  3.701743E+01  3.715509E+01  4.458683E+01
            0.217172  0.376152  0.000000
  9.765265E+00  9.894374E+00  1.460715E+01  3.053960E+01  3.361008E+01  3.635102E+01  3.692293E+01  3.722289E+01  4.460937E+01
            0.214646  0.371779  0.000000
  9.669867E+00  9.808911E+00  1.444384E+01  3.045815E+01  3.354244E+01  3.628699E+01  3.682401E+01  3.729776E+01  4.463323E+01
            0.212121  0.367405  0.000000
  9.571898E+00  9.720843E+00  1.428006E+01  3.037894E+01  3.347330E+01  3.621657E+01  3.672072E+01  3.737789E+01  4.465842E+01
            0.209596  0.363031  0.000000
  9.471383E+00  9.630402E+00  1.411599E+01  3.030199E+01  3.340267E+01  3.614091E+01  3.661311E+01  3.746213E+01  4.468493E+01
            0.207071  0.358657  0.000000
  9.368352E+00  9.537855E+00  1.395181E+01  3.022727E+01  3.333055E+01  3.606075E+01  3.650126E+01  3.754970E+01  4.471276E+01
            0.204545  0.354283  0.000000
  9.262842E+00  9.443509E+00  1.378769E+01  3.015479E+01  3.325697E+01  3.597661E+01  3.638526E+01  3.764006E+01  4.474189E+01
            0.202020  0.349909  0.000000
  9.154891E+00  9.347714E+00  1.362379E+01  3.008454E+01  3.318193E+01  3.588886E+01  3.626520E+01  3.773283E+01  4.477230E+01
            0.199495  0.345535  0.000000
  9.044545E+00  9.250864E+00  1.346026E+01  3.001649E+01  3.310545E+01  3.579776E+01  3.614119E+01  3.782773E+01  4.480398E+01
            0.196970  0.341162  0.000000
  8.931852E+00  9.153398E+00  1.329726E+01  2.995064E+01  3.302755E+01  3.570351E+01  3.601336E+01  3.792454E+01  4.483689E+01
            0.194444  0.336788  0.000000
  8.816868E+00  9.055799E+00  1.313491E+01  2.988697E+01  3.294826E+01  3.560629E+01  3.588182E+01  3.802307E+01  4.487101E+01
            0.191919  0.332414  0.000000
  8.699650E+00  8.958596E+00  1.297334E+01  2.982548E+01  3.286759E+01  3.550623E+01  3.574674E+01  3.812317E+01  4.490631E+01
            0.189394  0.328040  0.000000
  8.580259E+00  8.862358E+00  1.281265E+01  2.976617E+01  3.278557E+01  3.540344E+01  3.560826E+01  3.822472E+01  4.494274E+01
            0.186869  0.323666  0.000000
  8.458762E+00  8.767690E+00  1.265297E+01  2.970906E+01  3.270223E+01  3.529804E+01  3.546657E+01  3.832760E+01  4.498026E+01
            0.184343  0.319292  0.000000
  8.335226E+00  8.675232E+00  1.249438E+01  2.965417E+01  3.261760E+01  3.519012E+01  3.532186E+01  3.843170E+01  4.501884E+01
            0.181818  0.314918  0.000000
  8.209724E+00  8.585644E+00  1.233697E+01  2.960153E+01  3.253171E+01  3.507976E+01  3.517433E+01  3.853694E+01  4.505844E+01
            0.179293  0.310544  0.000000
  8.082328E+00  8.499603E+00  1.218083E+01  2.955120E+01  3.244458E+01  3.496704E+01  3.502421E+01  3.864323E+01  4.509899E+01
            0.176768  0.306171  0.000000
  7.953115E+00  8.417787E+00  1.202603E+01  2.950324E+01  3.235625E+01  3.485205E+01  3.487175E+01  3.875047E+01  4.514047E+01
            0.174242  0.301797  0.000000
  7.822162E+00  8.340862E+00  1.187265E+01  2.945775E+01  3.226675E+01  3.471721E+01  3.473485E+01  3.885860E+01  4.518282E+01
            0.171717  0.297423  0.000000
  7.689546E+00  8.269466E+00  1.172076E+01  2.941483E+01  3.217612E+01  3.456088E+01  3.461552E+01  3.896753E+01  4.522600E+01
            0.169192  0.293049  0.000000
  7.555349E+00  8.204191E+00  1.157044E+01  2.937460E+01  3.208439E+01  3.440307E+01  3.449413E+01  3.907719E+01  4.526995E+01
            0.166667  0.288675  0.000000
  7.419648E+00  8.145563E+00  1.142177E+01  2.933720E+01  3.199159E+01  3.424411E+01  3.437075E+01  3.918751E+01  4.531463E+01
            0.164141  0.284301  0.000000
  7.282526E+00  8.094020E+00  1.127482E+01  2.930279E+01  3.189777E+01  3.408436E+01  3.424543E+01  3.929842E+01  4.535999E+01
            0.161616  0.279927  0.000000
  7.144063E+00  8.049890E+00  1.112972E+01  2.927156E+01  3.180296E+01  3.392420E+01  3.411825E+01  3.940984E+01  4.540598E+01
            0.159091  0.275554  0.000000
  7.004340E+00  8.013367E+00  1.098657E+01  2.924369E+01  3.170721E+01  3.376405E+01  3.398927E+01  3.952171E+01  4.545256E+01
            0.156566  0.271180  0.000000
  6.863439E+00  7.984490E+00  1.084553E+01  2.921938E+01  3.161055E+01  3.360433E+01  3.385855E+01  3.963395E+01  4.549968E+01
            0.154040  0.266806  0.000000
  6.721442E+00  7.963114E+00  1.070678E+01  2.919886E+01  3.151303E+01  3.344553E+01  3.372616E+01  3.974648E+01  4.554730E+01
            0.151515  0.262432  0.000000
  6.578433E+00  7.948892E+00  1.057056E+01  2.918235E+01  3.141469E+01  3.328812E+01  3.359215E+01  3.985924E+01  4.559536E+01
            0.148990  0.258058  0.000000
  6.434494E+00  7.941244E+00  1.043718E+01  2.917008E+01  3.131558E+01  3.313264E+01  3.345660E+01  3.997214E+01  4.564382E+01
            0.146465  0.253684  0.000000
  6.289711E+00  7.939338E+00  1.030704E+01  2.916227E+01  3.121575E+01  3.297963E+01  3.331956E+01  4.008511E+01  4.569264E+01
            0.143939  0.249310  0.000000
  6.144171E+00  7.942059E+00  1.018065E+01  2.915917E+01  3.111523E+01  3.282968E+01  3.318111E+01  4.019805E+01  4.574176E+01
            0.141414  0.244936  0.000000
  5.997963E+00  7.947986E+00  1.005868E+01  2.916099E+01  3.101410E+01  3.268339E+01  3.304131E+01  4.031089E+01  4.579115E+01
            0.138889  0.240563  0.000000
  5.851177E+00  7.955367E+00  9.941956E+00  2.916794E+01  3.091240E+01  3.254138E+01  3.290024E+01  4.042354E+01  4.584075E+01
            0.136364  0.236189  0.000000
  5.703909E+00  7.962107E+00  9.831532E+00  2.918022E+01  3.081018E+01  3.240429E+01  3.275796E+01  4.053590E+01  4.589052E+01
            0.133838  0.231815  0.000000
  5.556257E+00  7.965783E+00  9.728654E+00  2.919802E+01  3.070752E+01  3.227279E+01  3.261455E+01  4.064789E+01  4.594041E+01
            0.131313  0.227441  0.000000
  5.408321E+00  7.963704E+00  9.634731E+00  2.922150E+01  3.060445E+01  3.214753E+01  3.247010E+01  4.075940E+01  4.599038E+01
            0.128788  0.223067  0.000000
  5.260209E+00  7.953070E+00  9.551192E+00  2.925078E+01  3.050106E+01  3.202920E+01  3.232468E+01  4.087034E+01  4.604037E+01
            0.126263  0.218693  0.000000
  5.112031E+00  7.931229E+00  9.479255E+00  2.928597E+01  3.039741E+01  3.191844E+01  3.217839E+01  4.098060E+01  4.609034E+01
            0.123737  0.214319  0.000000
  4.963903E+00  7.896029E+00  9.419593E+00  2.932715E+01  3.029356E+01  3.181592E+01  3.203132E+01  4.109010E+01  4.614023E+01
            0.121212  0.209946  0.000000
  4.815946E+00  7.846148E+00  9.372027E+00  2.937437E+01  3.018958E+01  3.172224E+01  3.188355E+01  4.119872E+01  4.619000E+01
            0.118687  0.205572  0.000000
  4.668286E+00  7.781273E+00  9.335371E+00  2.942764E+01  3.008556E+01  3.163799E+01  3.173520E+01  4.130637E+01  4.623959E+01
            0.116162  0.201198  0.000000
  4.521055E+00  7.702028E+00  9.307524E+00  2.948693E+01  2.998156E+01  3.156370E+01  3.158638E+01  4.141294E+01  4.628897E+01
            0.113636  0.196824  0.000000
  4.374390E+00  7.609696E+00  9.285773E+00  2.955221E+01  2.987768E+01  3.143719E+01  3.149984E+01  4.151835E+01  4.633806E+01
            0.111111  0.192450  0.000000
  4.228432E+00  7.505875E+00  9.267153E+00  2.962337E+01  2.977398E+01  3.128775E+01  3.144680E+01  4.162250E+01  4.638683E+01
            0.108586  0.188076  0.000000
  4.083327E+00  7.392192E+00  9.248752E+00  2.967055E+01  2.970033E+01  3.113818E+01  3.140489E+01  4.172530E+01  4.643523E+01
            0.106061  0.183702  0.000000
  3.939227E+00  7.270138E+00  9.227899E+00  2.956749E+01  2.978293E+01  3.098862E+01  3.137430E+01  4.182666E+01  4.648321E+01
            0.103535  0.179328  0.000000
  3.796284E+00  7.140987E+00  9.202249E+00  2.946487E+01  2.987102E+01  3.083919E+01  3.135511E+01  4.192651E+01  4.653073E+01
            0.101010  0.174955  0.000000
  3.654655E+00  7.005793E+00  9.169809E+00  2.936280E+01  2.996443E+01  3.069004E+01  3.134731E+01  4.202476E+01  4.657772E+01
            0.098485  0.170581  0.000000
  3.514498E+00  6.865409E+00  9.128920E+00  2.926136E+01  3.006293E+01  3.054130E+01  3.135072E+01  4.212136E+01  4.662416E+01
            0.095960  0.166207  0.000000
  3.375973E+00  6.720520E+00  9.078231E+00  2.916065E+01  3.016633E+01  3.039312E+01  3.136508E+01  4.221624E+01  4.667000E+01
            0.093434  0.161833  0.000000
  3.239236E+00  6.571680E+00  9.016670E+00  2.906077E+01  3.024567E+01  3.027438E+01  3.138998E+01  4.230933E+01  4.671520E+01
            0.090909  0.157459  0.000000
  3.104447E+00  6.419339E+00  8.943413E+00  2.896181E+01  3.009908E+01  3.038681E+01  3.142490E+01  4.240060E+01  4.675972E+01
            0.088384  0.153085  0.000000
  2.971758E+00  6.263867E+00  8.857856E+00  2.886387E+01  2.995353E+01  3.050335E+01  3.146922E+01  4.249000E+01  4.680353E+01
            0.085859  0.148711  0.000000
  2.841319E+00  6.105573E+00  8.759590E+00  2.876707E+01  2.980917E+01  3.062368E+01  3.152224E+01  4.257749E+01  4.684658E+01
            0.083333  0.144338  0.000000
  2.713274E+00  5.944718E+00  8.648380E+00  2.867149E+01  2.966618E+01  3.074746E+01  3.158319E+01  4.266304E+01  4.688886E+01
            0.080808  0.139964  0.000000
  2.587761E+00  5.781530E+00  8.524143E+00  2.857725E+01  2.952472E+01  3.087430E+01  3.165125E+01  4.274663E+01  4.693032E+01
            0.078283  0.135590  0.000000
  2.464908E+00  5.616205E+00  8.386928E+00  2.848445E+01  2.938497E+01  3.100380E+01  3.172555E+01  4.282822E+01  4.697094E+01
            0.075758  0.131216  0.000000
  2.344834E+00  5.448921E+00  8.236898E+00  2.839319E+01  2.924710E+01  3.113548E+01  3.180523E+01  4.290781E+01  4.701070E+01
            0.073232  0.126842  0.000000
  2.227645E+00  5.279835E+00  8.074308E+00  2.830357E+01  2.911130E+01  3.126887E+01  3.188944E+01  4.298538E+01  4.704956E+01
            0.070707  0.122468  0.000000
  2.113436E+00  5.109091E+00  7.899498E+00  2.821572E+01  2.897774E+01  3.140342E+01  3.197733E+01  4.306091E+01  4.708750E+01
            0.068182  0.118094  0.000000
  2.002289E+00  4.936820E+00  7.712867E+00  2.812972E+01  2.884660E+01  3.153859E+01  3.206807E+01  4.313439E+01  4.712451E+01
            0.065657  0.113721  0.000000
  1.894268E+00  4.763144E+00  7.514867E+00  2.804569E+01  2.871808E+01  3.167380E+01  3.216090E+01  4.320580E+01  4.716055E+01
            0.063131  0.109347  0.000000
  1.789424E+00  4.588173E+00  7.305987E+00  2.796373E+01  2.859234E+01  3.180845E+01  3.225509E+01  4.327513E+01  4.719560E+01
            0.060606  0.104973  0.000000
  1.687790E+00  4.412012E+00  7.086742E+00  2.788395E+01  2.846959E+01  3.194196E+01  3.234993E+01  4.334236E+01  4.722965E+01
            0.058081  0.100599  0.000000
  1.589382E+00  4.234756E+00  6.857666E+00  2.780645E+01  2.834999E+01  3.207373E+01  3.244479E+01  4.340747E+01  4.726266E+01
            0.055556  0.096225  0.000000
  1.494199E+00  4.056494E+00  6.619301E+00  2.773134E+01  2.823375E+01  3.220318E+01  3.253907E+01  4.347043E+01  4.729461E+01
            0.053030  0.091851  0.000000
  1.402220E+00  3.877308E+00  6.372191E+00  2.765871E+01  2.812103E+01  3.232977E+01  3.263224E+01  4.353121E+01  4.732547E+01
            0.050505  0.087477  0.000000
  1.313409E+00  3.697274E+00  6.116878E+00  2.758868E+01  2.801204E+01  3.245298E+01  3.272378E+01  4.358978E+01  4.735523E+01
            0.047980  0.083103  0.000000
  1.227712E+00  3.516463E+00  5.853894E+00  2.752133E+01  2.790694E+01  3.257230E+01  3.281324E+01  4.364610E+01  4.738384E+01
            0.045455  0.078730  0.000000
  1.145059E+00  3.334940E+00  5.583761E+00  2.745676E+01  2.780593E+01  3.268729E+01  3.290020E+01  4.370011E+01  4.741128E+01
            0.042929  0.074356  0.000000
  1.065364E+00  3.152764E+00  5.306988E+00  2.739508E+01  2.770917E+01  3.279753E+01  3.298428E+01  4.375177E+01  4.743752E+01
            0.040404  0.069982  0.000000
  9.885275E-01  2.969992E+00  5.024066E+00  2.733637E+01  2.761685E+01  3.290267E+01  3.306514E+01  4.380102E+01  4.746253E+01
            0.037879  0.065608  0.000000
  9.144389E-01  2.786674E+00  4.735471E+00  2.728072E+01  2.752914E+01  3.300238E+01  3.314246E+01  4.384780E+01  4.748627E+01
            0.035354  0.061234  0.000000
  8.429769E-01  2.602857E+00  4.441659E+00  2.722821E+01  2.744619E+01  3.309638E+01  3.321598E+01  4.389204E+01  4.750871E+01
            0.032828  0.056860  0.000000
  7.740132E-01  2.418585E+00  4.143071E+00  2.717894E+01  2.736818E+01  3.318444E+01  3.328542E+01  4.393366E+01  4.752980E+01
            0.030303  0.052486  0.000000
  7.074159E-01  2.233898E+00  3.840127E+00  2.713298E+01  2.729526E+01  3.326637E+01  3.335057E+01  4.397261E+01  4.754952E+01
            0.027778  0.048113  0.000000
  6.430534E-01  2.048832E+00  3.533233E+00  2.709040E+01  2.722757E+01  3.334201E+01  3.341122E+01  4.400879E+01  4.756783E+01
            0.025253  0.043739  0.000000
  5.807998E-01  1.863421E+00  3.222775E+00  2.705128E+01  2.716526E+01  3.341123E+01  3.346719E+01  4.404215E+01  4.758469E+01
            0.022727  0.039365  0.000000
  5.205428E-01  1.677695E+00  2.909125E+00  2.701567E+01  2.710846E+01  3.347396E+01  3.351830E+01  4.407259E+01  4.760007E+01
            0.020202  0.034991  0.000000
  4.621955E-01  1.491680E+00  2.592639E+00  2.698365E+01  2.705729E+01  3.353012E+01  3.356443E+01  4.410006E+01  4.761393E+01
            0.017677  0.030617  0.000000
  4.057154E-01  1.305397E+00  2.273656E+00  2.695526E+01  2.701186E+01  3.357969E+01  3.360543E+01  4.412447E+01  4.762624E+01
            0.015152  0.026243  0.000000
  3.511384E-01  1.118856E+00  1.952502E+00  2.693055E+01  2.697228E+01  3.362264E+01  3.364120E+01  4.414578E+01  4.763698E+01
            0.012626  0.021869  0.000000
  2.986448E-01  9.320552E-01  1.629482E+00  2.690957E+01  2.693864E+01  3.365895E+01  3.367163E+01  4.416391E+01  4.764611E+01
            0.010101  0.017495  0.000000
  2.486935E-01  7.449538E-01  1.304873E+00  2.689235E+01  2.691100E+01  3.368865E+01  3.369665E+01  4.417882E+01  4.765361E+01
            0.007576  0.013122  0.000000
  2.023200E-01  5.574198E-01  9.788918E-01  2.687893E+01  2.688944E+01  3.371173E+01  3.371617E+01  4.419046E+01  4.765947E+01
            0.005051  0.008748  0.000000
  1.618015E-01  3.689931E-01  6.515664E-01  2.686932E+01  2.687400E+01  3.372820E+01  3.373016E+01  4.419881E+01  4.766367E+01
            0.002525  0.004374  0.000000
  1.319142E-01  1.771377E-01  3.217990E-01  2.686356E+01  2.686472E+01  3.373808E+01  3.373857E+01  4.420382E+01  4.766619E+01
            0.000000  0.000000  0.000000
 -5.975828E-02 -5.960249E-02  1.203642E-01  2.686163E+01  2.686163E+01  3.374137E+01  3.374137E+01  4.420550E+01  4.766703E+01


==> anc/fig03/phband13r.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
  2.408501E+01  2.408501E+01  2.879563E+01  5.901768E+01  5.901768E+01  6.032142E+01  6.323091E+01  6.323091E+01  6.394481E+01
            0.000000  0.005064  0.000000
  2.408635E+01  2.408638E+01  2.879568E+01  5.901797E+01  5.901869E+01  6.032214E+01  6.323083E+01  6.323113E+01  6.394465E+01
            0.000000  0.010129  0.000000
  2.409039E+01  2.409051E+01  2.879585E+01  5.901886E+01  5.902170E+01  6.032431E+01  6.323059E+01  6.323178E+01  6.394417E+01
            0.000000  0.015193  0.000000
  2.409712E+01  2.409737E+01  2.879613E+01  5.902034E+01  5.902673E+01  6.032788E+01  6.323019E+01  6.323285E+01  6.394340E+01
            0.000000  0.020258  0.000000
  2.410653E+01  2.410695E+01  2.879652E+01  5.902240E+01  5.903376E+01  6.033281E+01  6.322962E+01  6.323435E+01  6.394236E+01
            0.000000  0.025322  0.000000
  2.411860E+01  2.411924E+01  2.879704E+01  5.902505E+01  5.904280E+01  6.033902E+01  6.322889E+01  6.323626E+01  6.394109E+01
            0.000000  0.030387  0.000000
  2.413333E+01  2.413419E+01  2.879768E+01  5.902829E+01  5.905383E+01  6.034641E+01  6.322799E+01  6.323858E+01  6.393964E+01
            0.000000  0.035451  0.000000
  2.415069E+01  2.415179E+01  2.879846E+01  5.903211E+01  5.906684E+01  6.035490E+01  6.322692E+01  6.324130E+01  6.393808E+01
            0.000000  0.040516  0.000000
  2.417067E+01  2.417198E+01  2.879938E+01  5.903650E+01  5.908183E+01  6.036435E+01  6.322567E+01  6.324441E+01  6.393647E+01
            0.000000  0.045580  0.000000
  2.419323E+01  2.419473E+01  2.880045E+01  5.904147E+01  5.909877E+01  6.037466E+01  6.322424E+01  6.324789E+01  6.393487E+01
            0.000000  0.050645  0.000000
  2.421836E+01  2.421998E+01  2.880170E+01  5.904701E+01  5.911765E+01  6.038569E+01  6.322262E+01  6.325172E+01  6.393337E+01
            0.000000  0.055709  0.000000
  2.424602E+01  2.424768E+01  2.880313E+01  5.905311E+01  5.913841E+01  6.039731E+01  6.322082E+01  6.325591E+01  6.393202E+01
            0.000000  0.060774  0.000000
  2.427619E+01  2.427777E+01  2.880475E+01  5.905977E+01  5.916104E+01  6.040941E+01  6.321882E+01  6.326042E+01  6.393092E+01
            0.000000  0.065838  0.000000
  2.430882E+01  2.431020E+01  2.880659E+01  5.906699E+01  5.918548E+01  6.042186E+01  6.321664E+01  6.326525E+01  6.393013E+01
            0.000000  0.070903  0.000000
  2.434389E+01  2.434489E+01  2.880866E+01  5.907475E+01  5.921168E+01  6.043457E+01  6.321425E+01  6.327037E+01  6.392971E+01
            0.000000  0.075967  0.000000
  2.438136E+01  2.438179E+01  2.881098E+01  5.908305E+01  5.923956E+01  6.044745E+01  6.321166E+01  6.327577E+01  6.392972E+01
            0.000000  0.081032  0.000000
  2.442082E+01  2.442119E+01  2.881357E+01  5.909189E+01  5.926904E+01  6.046043E+01  6.320888E+01  6.328143E+01  6.393023E+01
            0.000000  0.086096  0.000000
  2.446191E+01  2.446333E+01  2.881645E+01  5.910126E+01  5.930004E+01  6.047346E+01  6.320589E+01  6.328733E+01  6.393128E+01
            0.000000  0.091161  0.000000
  2.450499E+01  2.450776E+01  2.881964E+01  5.911114E+01  5.933244E+01  6.048653E+01  6.320270E+01  6.329344E+01  6.393290E+01
            0.000000  0.096225  0.000000
  2.455000E+01  2.455442E+01  2.882315E+01  5.912154E+01  5.936612E+01  6.049963E+01  6.319931E+01  6.329974E+01  6.393514E+01
            0.000000  0.101290  0.000000
  2.459687E+01  2.460326E+01  2.882702E+01  5.913244E+01  5.940093E+01  6.051281E+01  6.319573E+01  6.330621E+01  6.393801E+01
            0.000000  0.106354  0.000000
  2.464552E+01  2.465426E+01  2.883124E+01  5.914384E+01  5.943672E+01  6.052614E+01  6.319195E+01  6.331280E+01  6.394154E+01
            0.000000  0.111418  0.000000
  2.469588E+01  2.470735E+01  2.883586E+01  5.915572E+01  5.947329E+01  6.053971E+01  6.318798E+01  6.331949E+01  6.394575E+01
            0.000000  0.116483  0.000000
  2.474790E+01  2.476248E+01  2.884087E+01  5.916809E+01  5.951045E+01  6.055368E+01  6.318382E+01  6.332622E+01  6.395063E+01
            0.000000  0.121547  0.000000
  2.480151E+01  2.481962E+01  2.884629E+01  5.918092E+01  5.954797E+01  6.056822E+01  6.317948E+01  6.333297E+01  6.395619E+01
            0.000000  0.126612  0.000000
  2.485665E+01  2.487871E+01  2.885215E+01  5.919422E+01  5.958558E+01  6.058354E+01  6.317497E+01  6.333968E+01  6.396244E+01
            0.000000  0.131676  0.000000
  2.491327E+01  2.493970E+01  2.885844E+01  5.920797E+01  5.962300E+01  6.059988E+01  6.317029E+01  6.334629E+01  6.396937E+01
            0.000000  0.136741  0.000000
  2.497131E+01  2.500253E+01  2.886519E+01  5.922216E+01  5.965994E+01  6.061754E+01  6.316545E+01  6.335276E+01  6.397698E+01
            0.000000  0.141805  0.000000
  2.503073E+01  2.506715E+01  2.887240E+01  5.923679E+01  5.969607E+01  6.063680E+01  6.316045E+01  6.335902E+01  6.398526E+01
            0.000000  0.146870  0.000000
  2.509149E+01  2.513351E+01  2.888009E+01  5.925183E+01  5.973106E+01  6.065799E+01  6.315531E+01  6.336503E+01  6.399421E+01
            0.000000  0.151934  0.000000
  2.515354E+01  2.520155E+01  2.888826E+01  5.926729E+01  5.976457E+01  6.068144E+01  6.315002E+01  6.337071E+01  6.400382E+01
            0.000000  0.156999  0.000000
  2.521686E+01  2.527121E+01  2.889693E+01  5.928316E+01  5.979629E+01  6.070744E+01  6.314461E+01  6.337603E+01  6.401409E+01
            0.000000  0.162063  0.000000
  2.528143E+01  2.534243E+01  2.890609E+01  5.929941E+01  5.982592E+01  6.073627E+01  6.313908E+01  6.338091E+01  6.402499E+01
            0.000000  0.167128  0.000000
  2.534721E+01  2.541516E+01  2.891577E+01  5.931605E+01  5.985322E+01  6.076818E+01  6.313343E+01  6.338533E+01  6.403653E+01
            0.000000  0.172192  0.000000
  2.541420E+01  2.548934E+01  2.892596E+01  5.933305E+01  5.987800E+01  6.080332E+01  6.312767E+01  6.338924E+01  6.404868E+01
            0.000000  0.177257  0.000000
  2.548238E+01  2.556490E+01  2.893668E+01  5.935042E+01  5.990014E+01  6.084180E+01  6.312182E+01  6.339260E+01  6.406144E+01
            0.000000  0.182321  0.000000
  2.555177E+01  2.564177E+01  2.894795E+01  5.936813E+01  5.991959E+01  6.088362E+01  6.311588E+01  6.339541E+01  6.407476E+01
            0.000000  0.187386  0.000000
  2.562235E+01  2.571991E+01  2.895976E+01  5.938618E+01  5.993638E+01  6.092875E+01  6.310986E+01  6.339763E+01  6.408865E+01
            0.000000  0.192450  0.000000
  2.569414E+01  2.579924E+01  2.897214E+01  5.940455E+01  5.995056E+01  6.097706E+01  6.310378E+01  6.339928E+01  6.410305E+01
            0.000000  0.197515  0.000000
  2.576715E+01  2.587970E+01  2.898509E+01  5.942323E+01  5.996226E+01  6.102840E+01  6.309763E+01  6.340035E+01  6.411795E+01
            0.000000  0.202579  0.000000
  2.584140E+01  2.596123E+01  2.899863E+01  5.944221E+01  5.997161E+01  6.108256E+01  6.309143E+01  6.340087E+01  6.413330E+01
            0.000000  0.207644  0.000000
  2.591690E+01  2.604375E+01  2.901278E+01  5.946147E+01  5.997877E+01  6.113934E+01  6.308519E+01  6.340086E+01  6.414907E+01
            0.000000  0.212708  0.000000
  2.599370E+01  2.612722E+01  2.902754E+01  5.948101E+01  5.998389E+01  6.119849E+01  6.307892E+01  6.340035E+01  6.416521E+01
            0.000000  0.217772  0.000000
  2.607180E+01  2.621155E+01  2.904294E+01  5.950081E+01  5.998713E+01  6.125981E+01  6.307262E+01  6.339939E+01  6.418169E+01
            0.000000  0.222837  0.000000
  2.615125E+01  2.629670E+01  2.905899E+01  5.952085E+01  5.998862E+01  6.132306E+01  6.306632E+01  6.339801E+01  6.419844E+01
            0.000000  0.227901  0.000000
  2.623207E+01  2.638258E+01  2.907571E+01  5.954112E+01  5.998850E+01  6.138806E+01  6.306001E+01  6.339626E+01  6.421543E+01
            0.000000  0.232966  0.000000
  2.631430E+01  2.646915E+01  2.909311E+01  5.956161E+01  5.998687E+01  6.145459E+01  6.305371E+01  6.339421E+01  6.423261E+01
            0.000000  0.238030  0.000000
  2.639797E+01  2.655633E+01  2.911121E+01  5.958231E+01  5.998384E+01  6.152248E+01  6.304744E+01  6.339189E+01  6.424993E+01
            0.000000  0.243095  0.000000
  2.648310E+01  2.664406E+01  2.913002E+01  5.960320E+01  5.997950E+01  6.159157E+01  6.304119E+01  6.338936E+01  6.426735E+01
            0.000000  0.248159  0.000000
  2.656972E+01  2.673227E+01  2.914954E+01  5.962426E+01  5.997392E+01  6.166169E+01  6.303498E+01  6.338667E+01  6.428481E+01
            0.000000  0.253224  0.000000
  2.665786E+01  2.682092E+01  2.916980E+01  5.964548E+01  5.996716E+01  6.173271E+01  6.302882E+01  6.338387E+01  6.430227E+01
            0.000000  0.258288  0.000000
  2.674754E+01  2.690992E+01  2.919079E+01  5.966684E+01  5.995930E+01  6.180449E+01  6.302272E+01  6.338101E+01  6.431969E+01
            0.000000  0.263353  0.000000
  2.683876E+01  2.699923E+01  2.921252E+01  5.968834E+01  5.995039E+01  6.187692E+01  6.301668E+01  6.337813E+01  6.433703E+01
            0.000000  0.268417  0.000000
  2.693153E+01  2.708877E+01  2.923500E+01  5.970995E+01  5.994048E+01  6.194988E+01  6.301073E+01  6.337525E+01  6.435425E+01
            0.000000  0.273482  0.000000
  2.702586E+01  2.717848E+01  2.925821E+01  5.973166E+01  5.992962E+01  6.202326E+01  6.300485E+01  6.337243E+01  6.437131E+01
            0.000000  0.278546  0.000000
  2.712174E+01  2.726832E+01  2.928216E+01  5.975345E+01  5.991787E+01  6.209697E+01  6.299907E+01  6.336968E+01  6.438817E+01
            0.000000  0.283611  0.000000
  2.721915E+01  2.735820E+01  2.930683E+01  5.977530E+01  5.990527E+01  6.217092E+01  6.299338E+01  6.336703E+01  6.440481E+01
            0.000000  0.288675  0.000000
  2.731806E+01  2.744808E+01  2.933221E+01  5.979721E+01  5.989188E+01  6.224501E+01  6.298779E+01  6.336450E+01  6.442119E+01
            0.000000  0.293740  0.000000
  2.741844E+01  2.753789E+01  2.935829E+01  5.981916E+01  5.987774E+01  6.231917E+01  6.298231E+01  6.336209E+01  6.443730E+01
            0.000000  0.298804  0.000000
  2.752024E+01  2.762757E+01  2.938504E+01  5.984112E+01  5.986292E+01  6.239332E+01  6.297694E+01  6.335982E+01  6.445311E+01
            0.000000  0.303869  0.000000
  2.762341E+01  2.771706E+01  2.941244E+01  5.984746E+01  5.986308E+01  6.246739E+01  6.297167E+01  6.335770E+01  6.446860E+01
            0.000000  0.308933  0.000000
  2.772788E+01  2.780629E+01  2.944047E+01  5.983141E+01  5.988503E+01  6.254129E+01  6.296651E+01  6.335572E+01  6.448376E+01
            0.000000  0.313998  0.000000
  2.783357E+01  2.789521E+01  2.946910E+01  5.981484E+01  5.990694E+01  6.261498E+01  6.296146E+01  6.335388E+01  6.449857E+01
            0.000000  0.319062  0.000000
  2.794041E+01  2.798375E+01  2.949830E+01  5.979778E+01  5.992881E+01  6.268837E+01  6.295652E+01  6.335218E+01  6.451303E+01
            0.000000  0.324126  0.000000
  2.804828E+01  2.807185E+01  2.952802E+01  5.978030E+01  5.995062E+01  6.276142E+01  6.295168E+01  6.335061E+01  6.452714E+01
            0.000000  0.329191  0.000000
  2.815709E+01  2.815944E+01  2.955824E+01  5.976244E+01  5.997234E+01  6.283405E+01  6.294694E+01  6.334916E+01  6.454090E+01
            0.000000  0.334255  0.000000
  2.824647E+01  2.826672E+01  2.958892E+01  5.974425E+01  5.999396E+01  6.290621E+01  6.294229E+01  6.334783E+01  6.455431E+01
            0.000000  0.339320  0.000000
  2.833288E+01  2.837705E+01  2.962001E+01  5.972579E+01  6.001547E+01  6.293774E+01  6.297784E+01  6.334659E+01  6.456737E+01
            0.000000  0.344384  0.000000
  2.841859E+01  2.848794E+01  2.965148E+01  5.970708E+01  6.003684E+01  6.293327E+01  6.304889E+01  6.334544E+01  6.458010E+01
            0.000000  0.349449  0.000000
  2.850355E+01  2.859926E+01  2.968327E+01  5.968818E+01  6.005807E+01  6.292888E+01  6.311929E+01  6.334437E+01  6.459252E+01
            0.000000  0.354513  0.000000
  2.858769E+01  2.871086E+01  2.971536E+01  5.966913E+01  6.007912E+01  6.292456E+01  6.318900E+01  6.334337E+01  6.460464E+01
            0.000000  0.359578  0.000000
  2.867095E+01  2.882260E+01  2.974769E+01  5.964995E+01  6.010000E+01  6.292031E+01  6.325797E+01  6.334241E+01  6.461647E+01
            0.000000  0.364642  0.000000
  2.875326E+01  2.893431E+01  2.978022E+01  5.963068E+01  6.012067E+01  6.291613E+01  6.332613E+01  6.334150E+01  6.462804E+01
            0.000000  0.369707  0.000000
  2.883457E+01  2.904585E+01  2.981290E+01  5.961136E+01  6.014113E+01  6.291200E+01  6.334062E+01  6.339345E+01  6.463936E+01
            0.000000  0.374771  0.000000
  2.891482E+01  2.915705E+01  2.984569E+01  5.959202E+01  6.016136E+01  6.290793E+01  6.333977E+01  6.345987E+01  6.465047E+01
            0.000000  0.379836  0.000000
  2.899393E+01  2.926774E+01  2.987853E+01  5.957267E+01  6.018133E+01  6.290391E+01  6.333893E+01  6.352533E+01  6.466137E+01
            0.000000  0.384900  0.000000
  2.907186E+01  2.937778E+01  2.991139E+01  5.955335E+01  6.020104E+01  6.289993E+01  6.333811E+01  6.358980E+01  6.467209E+01
            0.000000  0.389965  0.000000
  2.914854E+01  2.948698E+01  2.994420E+01  5.953407E+01  6.022047E+01  6.289600E+01  6.333729E+01  6.365323E+01  6.468266E+01
            0.000000  0.395029  0.000000
  2.922391E+01  2.959520E+01  2.997693E+01  5.951488E+01  6.023960E+01  6.289212E+01  6.333647E+01  6.371556E+01  6.469307E+01
            0.000000  0.400094  0.000000
  2.929792E+01  2.970227E+01  3.000953E+01  5.949577E+01  6.025841E+01  6.288828E+01  6.333565E+01  6.377675E+01  6.470336E+01
            0.000000  0.405158  0.000000
  2.937050E+01  2.980804E+01  3.004194E+01  5.947679E+01  6.027690E+01  6.288448E+01  6.333483E+01  6.383675E+01  6.471354E+01
            0.000000  0.410223  0.000000
  2.944162E+01  2.991234E+01  3.007412E+01  5.945795E+01  6.029504E+01  6.288073E+01  6.333401E+01  6.389553E+01  6.472361E+01
            0.000000  0.415287  0.000000
  2.951120E+01  3.001504E+01  3.010601E+01  5.943928E+01  6.031283E+01  6.287702E+01  6.333319E+01  6.395302E+01  6.473358E+01
            0.000000  0.420352  0.000000
  2.957920E+01  3.011598E+01  3.013757E+01  5.942080E+01  6.033024E+01  6.287337E+01  6.333238E+01  6.400920E+01  6.474345E+01
            0.000000  0.425416  0.000000
  2.964558E+01  3.016874E+01  3.021502E+01  5.940254E+01  6.034726E+01  6.286977E+01  6.333157E+01  6.406402E+01  6.475323E+01
            0.000000  0.430480  0.000000
  2.971027E+01  3.019948E+01  3.031202E+01  5.938453E+01  6.036387E+01  6.286623E+01  6.333077E+01  6.411744E+01  6.476290E+01
            0.000000  0.435545  0.000000
  2.977324E+01  3.022973E+01  3.040685E+01  5.936679E+01  6.038007E+01  6.286275E+01  6.332999E+01  6.416942E+01  6.477247E+01
            0.000000  0.440609  0.000000
  2.983443E+01  3.025944E+01  3.049939E+01  5.934935E+01  6.039584E+01  6.285934E+01  6.332922E+01  6.421992E+01  6.478191E+01
            0.000000  0.445674  0.000000
  2.989381E+01  3.028856E+01  3.058951E+01  5.933225E+01  6.041117E+01  6.285601E+01  6.332848E+01  6.426890E+01  6.479122E+01
            0.000000  0.450738  0.000000
  2.995133E+01  3.031704E+01  3.067710E+01  5.931551E+01  6.042603E+01  6.285275E+01  6.332776E+01  6.431632E+01  6.480038E+01
            0.000000  0.455803  0.000000
  3.000694E+01  3.034484E+01  3.076205E+01  5.929917E+01  6.044043E+01  6.284958E+01  6.332708E+01  6.436216E+01  6.480938E+01
            0.000000  0.460867  0.000000
  3.006062E+01  3.037190E+01  3.084425E+01  5.928325E+01  6.045434E+01  6.284650E+01  6.332643E+01  6.440637E+01  6.481818E+01
            0.000000  0.465932  0.000000
  3.011232E+01  3.039817E+01  3.092361E+01  5.926780E+01  6.046776E+01  6.284352E+01  6.332582E+01  6.444892E+01  6.482678E+01
            0.000000  0.470996  0.000000
  3.016199E+01  3.042361E+01  3.100003E+01  5.925284E+01  6.048067E+01  6.284064E+01  6.332526E+01  6.448979E+01  6.483515E+01
            0.000000  0.476061  0.000000
  3.020962E+01  3.044817E+01  3.107343E+01  5.923839E+01  6.049307E+01  6.283787E+01  6.332473E+01  6.452895E+01  6.484326E+01
            0.000000  0.481125  0.000000
  3.025516E+01  3.047182E+01  3.114373E+01  5.922450E+01  6.050493E+01  6.283521E+01  6.332426E+01  6.456636E+01  6.485110E+01
            0.000000  0.486190  0.000000
  3.029858E+01  3.049450E+01  3.121084E+01  5.921118E+01  6.051625E+01  6.283267E+01  6.332382E+01  6.460200E+01  6.485865E+01
            0.000000  0.491254  0.000000
  3.033986E+01  3.051618E+01  3.127470E+01  5.919847E+01  6.052703E+01  6.283024E+01  6.332344E+01  6.463585E+01  6.486587E+01
            0.000000  0.496319  0.000000
  3.037894E+01  3.053682E+01  3.133525E+01  5.918638E+01  6.053724E+01  6.282795E+01  6.332309E+01  6.466788E+01  6.487277E+01
            0.000000  0.501383  0.000000
  3.041582E+01  3.055638E+01  3.139241E+01  5.917495E+01  6.054688E+01  6.282578E+01  6.332280E+01  6.469808E+01  6.487930E+01
            0.000000  0.506448  0.000000
  3.045046E+01  3.057483E+01  3.144614E+01  5.916418E+01  6.055595E+01  6.282374E+01  6.332254E+01  6.472641E+01  6.488547E+01
            0.000000  0.511512  0.000000
  3.048283E+01  3.059214E+01  3.149638E+01  5.915410E+01  6.056443E+01  6.282183E+01  6.332232E+01  6.475287E+01  6.489126E+01
            0.000000  0.516577  0.000000
  3.051292E+01  3.060828E+01  3.154308E+01  5.914472E+01  6.057231E+01  6.282006E+01  6.332213E+01  6.477743E+01  6.489666E+01
            0.000000  0.521641  0.000000
  3.054069E+01  3.062322E+01  3.158620E+01  5.913606E+01  6.057959E+01  6.281842E+01  6.332198E+01  6.480009E+01  6.490164E+01
            0.000000  0.526706  0.000000
  3.056612E+01  3.063694E+01  3.162570E+01  5.912813E+01  6.058626E+01  6.281693E+01  6.332185E+01  6.482082E+01  6.490621E+01
            0.000000  0.531770  0.000000
  3.058919E+01  3.064942E+01  3.166155E+01  5.912093E+01  6.059232E+01  6.281557E+01  6.332175E+01  6.483961E+01  6.491037E+01
            0.000000  0.536834  0.000000
  3.060989E+01  3.066063E+01  3.169370E+01  5.911448E+01  6.059775E+01  6.281435E+01  6.332167E+01  6.485645E+01  6.491409E+01
            0.000000  0.541899  0.000000
  3.062820E+01  3.067057E+01  3.172214E+01  5.910877E+01  6.060256E+01  6.281328E+01  6.332161E+01  6.487134E+01  6.491738E+01
            0.000000  0.546963  0.000000
  3.064410E+01  3.067921E+01  3.174684E+01  5.910382E+01  6.060674E+01  6.281235E+01  6.332157E+01  6.488426E+01  6.492024E+01
            0.000000  0.552028  0.000000
  3.065757E+01  3.068654E+01  3.176778E+01  5.909963E+01  6.061028E+01  6.281156E+01  6.332153E+01  6.489520E+01  6.492266E+01
            0.000000  0.557092  0.000000
  3.066862E+01  3.069255E+01  3.178493E+01  5.909620E+01  6.061318E+01  6.281091E+01  6.332151E+01  6.490417E+01  6.492464E+01
            0.000000  0.562157  0.000000
  3.067721E+01  3.069724E+01  3.179829E+01  5.909353E+01  6.061544E+01  6.281041E+01  6.332149E+01  6.491114E+01  6.492618E+01
            0.000000  0.567221  0.000000
  3.068336E+01  3.070059E+01  3.180783E+01  5.909162E+01  6.061706E+01  6.281005E+01  6.332148E+01  6.491613E+01  6.492728E+01
            0.000000  0.572286  0.000000
  3.068705E+01  3.070260E+01  3.181357E+01  5.909048E+01  6.061803E+01  6.280984E+01  6.332148E+01  6.491912E+01  6.492794E+01
            0.000000  0.577350  0.000000
  3.068828E+01  3.070327E+01  3.181548E+01  5.909009E+01  6.061835E+01  6.280977E+01  6.332147E+01  6.492012E+01  6.492817E+01
            0.005051  0.577350  0.000000
  3.068655E+01  3.070344E+01  3.181833E+01  5.909009E+01  6.061929E+01  6.280816E+01  6.332172E+01  6.491961E+01  6.492955E+01
            0.010101  0.577350  0.000000
  3.068141E+01  3.070394E+01  3.182680E+01  5.909008E+01  6.062210E+01  6.280339E+01  6.332247E+01  6.491808E+01  6.493369E+01
            0.015152  0.577350  0.000000
  3.067305E+01  3.070478E+01  3.184070E+01  5.909007E+01  6.062677E+01  6.279550E+01  6.332370E+01  6.491554E+01  6.494052E+01
            0.020202  0.577350  0.000000
  3.066178E+01  3.070595E+01  3.185971E+01  5.909004E+01  6.063331E+01  6.278462E+01  6.332541E+01  6.491198E+01  6.494994E+01
            0.025253  0.577350  0.000000
  3.064793E+01  3.070746E+01  3.188344E+01  5.909000E+01  6.064169E+01  6.277091E+01  6.332757E+01  6.490742E+01  6.496182E+01
            0.030303  0.577350  0.000000
  3.063193E+01  3.070930E+01  3.191144E+01  5.908994E+01  6.065191E+01  6.275454E+01  6.333018E+01  6.490186E+01  6.497600E+01
            0.035354  0.577350  0.000000
  3.061417E+01  3.071149E+01  3.194326E+01  5.908985E+01  6.066396E+01  6.273572E+01  6.333322E+01  6.489531E+01  6.499229E+01
            0.040404  0.577350  0.000000
  3.059507E+01  3.071402E+01  3.197843E+01  5.908973E+01  6.067780E+01  6.271468E+01  6.333666E+01  6.488777E+01  6.501049E+01
            0.045455  0.577350  0.000000
  3.057498E+01  3.071690E+01  3.201653E+01  5.908957E+01  6.069343E+01  6.269166E+01  6.334050E+01  6.487926E+01  6.503039E+01
            0.050505  0.577350  0.000000
  3.055426E+01  3.072012E+01  3.205715E+01  5.908936E+01  6.071082E+01  6.266688E+01  6.334473E+01  6.486980E+01  6.505178E+01
            0.055556  0.577350  0.000000
  3.053320E+01  3.072370E+01  3.209991E+01  5.908910E+01  6.072994E+01  6.264059E+01  6.334932E+01  6.485939E+01  6.507443E+01
            0.060606  0.577350  0.000000
  3.051206E+01  3.072761E+01  3.214447E+01  5.908877E+01  6.075077E+01  6.261302E+01  6.335426E+01  6.484805E+01  6.509814E+01
            0.065657  0.577350  0.000000
  3.049106E+01  3.073188E+01  3.219053E+01  5.908839E+01  6.077327E+01  6.258440E+01  6.335956E+01  6.483579E+01  6.512270E+01
            0.070707  0.577350  0.000000
  3.047041E+01  3.073650E+01  3.223782E+01  5.908794E+01  6.079740E+01  6.255495E+01  6.336518E+01  6.482264E+01  6.514792E+01
            0.075758  0.577350  0.000000
  3.045026E+01  3.074146E+01  3.228608E+01  5.908741E+01  6.082314E+01  6.252487E+01  6.337113E+01  6.480860E+01  6.517360E+01
            0.080808  0.577350  0.000000
  3.043074E+01  3.074677E+01  3.233510E+01  5.908682E+01  6.085045E+01  6.249435E+01  6.337739E+01  6.479371E+01  6.519957E+01
            0.085859  0.577350  0.000000
  3.041197E+01  3.075242E+01  3.238469E+01  5.908616E+01  6.087928E+01  6.246358E+01  6.338394E+01  6.477797E+01  6.522567E+01
            0.090909  0.577350  0.000000
  3.039403E+01  3.075840E+01  3.243466E+01  5.908543E+01  6.090959E+01  6.243273E+01  6.339077E+01  6.476142E+01  6.525177E+01
            0.095960  0.577350  0.000000
  3.037699E+01  3.076471E+01  3.248486E+01  5.908463E+01  6.094134E+01  6.240194E+01  6.339787E+01  6.474406E+01  6.527771E+01
            0.101010  0.577350  0.000000
  3.036093E+01  3.077134E+01  3.253515E+01  5.908378E+01  6.097448E+01  6.237137E+01  6.340522E+01  6.472593E+01  6.530338E+01
            0.106061  0.577350  0.000000
  3.034587E+01  3.077828E+01  3.258540E+01  5.908287E+01  6.100896E+01  6.234113E+01  6.341279E+01  6.470704E+01  6.532867E+01
            0.111111  0.577350  0.000000
  3.033185E+01  3.078553E+01  3.263551E+01  5.908192E+01  6.104474E+01  6.231135E+01  6.342058E+01  6.468742E+01  6.535349E+01
            0.116162  0.577350  0.000000
  3.031890E+01  3.079307E+01  3.268536E+01  5.908092E+01  6.108175E+01  6.228212E+01  6.342857E+01  6.466709E+01  6.537775E+01
            0.121212  0.577350  0.000000
  3.030702E+01  3.080089E+01  3.273488E+01  5.907990E+01  6.111996E+01  6.225354E+01  6.343672E+01  6.464608E+01  6.540138E+01
            0.126263  0.577350  0.000000
  3.029623E+01  3.080897E+01  3.278398E+01  5.907885E+01  6.115929E+01  6.222569E+01  6.344503E+01  6.462440E+01  6.542433E+01
            0.131313  0.577350  0.000000
  3.028652E+01  3.081731E+01  3.283259E+01  5.907779E+01  6.119970E+01  6.219863E+01  6.345348E+01  6.460209E+01  6.544653E+01
            0.136364  0.577350  0.000000
  3.027789E+01  3.082588E+01  3.288065E+01  5.907673E+01  6.124113E+01  6.217241E+01  6.346203E+01  6.457917E+01  6.546795E+01
            0.141414  0.577350  0.000000
  3.027032E+01  3.083467E+01  3.292811E+01  5.907566E+01  6.128352E+01  6.214709E+01  6.347068E+01  6.455565E+01  6.548856E+01
            0.146465  0.577350  0.000000
  3.026379E+01  3.084367E+01  3.297490E+01  5.907459E+01  6.132680E+01  6.212269E+01  6.347941E+01  6.453158E+01  6.550834E+01
            0.151515  0.577350  0.000000
  3.025829E+01  3.085285E+01  3.302099E+01  5.907354E+01  6.137092E+01  6.209924E+01  6.348819E+01  6.450697E+01  6.552726E+01
            0.156566  0.577350  0.000000
  3.025379E+01  3.086221E+01  3.306633E+01  5.907250E+01  6.141580E+01  6.207676E+01  6.349700E+01  6.448184E+01  6.554532E+01
            0.161616  0.577350  0.000000
  3.025026E+01  3.087171E+01  3.311090E+01  5.907147E+01  6.146140E+01  6.205526E+01  6.350583E+01  6.445623E+01  6.556253E+01
            0.166667  0.577350  0.000000
  3.024765E+01  3.088135E+01  3.315464E+01  5.907045E+01  6.150763E+01  6.203473E+01  6.351467E+01  6.443015E+01  6.557888E+01
            0.171717  0.577350  0.000000
  3.024595E+01  3.089110E+01  3.319754E+01  5.906945E+01  6.155444E+01  6.201517E+01  6.352349E+01  6.440365E+01  6.559438E+01
            0.176768  0.577350  0.000000
  3.024509E+01  3.090094E+01  3.323956E+01  5.906845E+01  6.160175E+01  6.199656E+01  6.353229E+01  6.437673E+01  6.560905E+01
            0.181818  0.577350  0.000000
  3.024505E+01  3.091086E+01  3.328068E+01  5.906746E+01  6.164949E+01  6.197889E+01  6.354104E+01  6.434944E+01  6.562291E+01
            0.186869  0.577350  0.000000
  3.024578E+01  3.092083E+01  3.332086E+01  5.906646E+01  6.169759E+01  6.196214E+01  6.354974E+01  6.432179E+01  6.563598E+01
            0.191919  0.577350  0.000000
  3.024723E+01  3.093084E+01  3.336009E+01  5.906546E+01  6.174598E+01  6.194627E+01  6.355837E+01  6.429382E+01  6.564828E+01
            0.196970  0.577350  0.000000
  3.024934E+01  3.094087E+01  3.339833E+01  5.906444E+01  6.179457E+01  6.193125E+01  6.356692E+01  6.426556E+01  6.565985E+01
            0.202020  0.577350  0.000000
  3.025206E+01  3.095088E+01  3.343556E+01  5.906340E+01  6.184331E+01  6.191706E+01  6.357538E+01  6.423704E+01  6.567070E+01
            0.207071  0.577350  0.000000
  3.025535E+01  3.096087E+01  3.347176E+01  5.906232E+01  6.189209E+01  6.190365E+01  6.358373E+01  6.420830E+01  6.568088E+01
            0.212121  0.577350  0.000000
  3.025914E+01  3.097080E+01  3.350690E+01  5.906121E+01  6.189100E+01  6.194084E+01  6.359196E+01  6.417936E+01  6.569041E+01
            0.217172  0.577350  0.000000
  3.026338E+01  3.098066E+01  3.354095E+01  5.906006E+01  6.187906E+01  6.198948E+01  6.360005E+01  6.415028E+01  6.569932E+01
            0.222222  0.577350  0.000000
  3.026802E+01  3.099043E+01  3.357389E+01  5.905886E+01  6.186781E+01  6.203791E+01  6.360800E+01  6.412108E+01  6.570764E+01
            0.227273  0.577350  0.000000
  3.027298E+01  3.100006E+01  3.360569E+01  5.905761E+01  6.185721E+01  6.208604E+01  6.361579E+01  6.409183E+01  6.571541E+01
            0.232323  0.577350  0.000000
  3.027823E+01  3.100955E+01  3.363632E+01  5.905631E+01  6.184723E+01  6.213377E+01  6.362340E+01  6.406256E+01  6.572265E+01
            0.237374  0.577350  0.000000
  3.028369E+01  3.101887E+01  3.366576E+01  5.905496E+01  6.183783E+01  6.218100E+01  6.363081E+01  6.403334E+01  6.572940E+01
            0.242424  0.577350  0.000000
  3.028931E+01  3.102798E+01  3.369398E+01  5.905356E+01  6.182900E+01  6.222762E+01  6.363801E+01  6.400422E+01  6.573568E+01
            0.247475  0.577350  0.000000
  3.029504E+01  3.103686E+01  3.372094E+01  5.905212E+01  6.182071E+01  6.227350E+01  6.364498E+01  6.397529E+01  6.574151E+01
            0.252525  0.577350  0.000000
  3.030081E+01  3.104549E+01  3.374663E+01  5.905065E+01  6.181293E+01  6.231853E+01  6.365170E+01  6.394661E+01  6.574692E+01
            0.257576  0.577350  0.000000
  3.030659E+01  3.105382E+01  3.377102E+01  5.904914E+01  6.180565E+01  6.236255E+01  6.365814E+01  6.391828E+01  6.575193E+01
            0.262626  0.577350  0.000000
  3.031230E+01  3.106183E+01  3.379406E+01  5.904763E+01  6.179886E+01  6.240542E+01  6.366430E+01  6.389042E+01  6.575656E+01
            0.267677  0.577350  0.000000
  3.031791E+01  3.106950E+01  3.381574E+01  5.904611E+01  6.179254E+01  6.244697E+01  6.367014E+01  6.386313E+01  6.576083E+01
            0.272727  0.577350  0.000000
  3.032336E+01  3.107678E+01  3.383603E+01  5.904460E+01  6.178669E+01  6.248701E+01  6.367565E+01  6.383655E+01  6.576475E+01
            0.277778  0.577350  0.000000
  3.032861E+01  3.108365E+01  3.385488E+01  5.904312E+01  6.178130E+01  6.252535E+01  6.368080E+01  6.381085E+01  6.576834E+01
            0.282828  0.577350  0.000000
  3.033360E+01  3.109007E+01  3.387228E+01  5.904169E+01  6.177636E+01  6.256175E+01  6.368558E+01  6.378621E+01  6.577160E+01
            0.287879  0.577350  0.000000
  3.033831E+01  3.109602E+01  3.388819E+01  5.904032E+01  6.177188E+01  6.259597E+01  6.368996E+01  6.376282E+01  6.577455E+01
            0.292929  0.577350  0.000000
  3.034268E+01  3.110146E+01  3.390258E+01  5.903902E+01  6.176785E+01  6.262774E+01  6.369393E+01  6.374091E+01  6.577719E+01
            0.297980  0.577350  0.000000
  3.034667E+01  3.110636E+01  3.391541E+01  5.903783E+01  6.176429E+01  6.265677E+01  6.369747E+01  6.372074E+01  6.577952E+01
            0.303030  0.577350  0.000000
  3.035025E+01  3.111070E+01  3.392665E+01  5.903674E+01  6.176118E+01  6.268274E+01  6.370057E+01  6.370256E+01  6.578155E+01
            0.308081  0.577350  0.000000
  3.035338E+01  3.111444E+01  3.393627E+01  5.903579E+01  6.175854E+01  6.270536E+01  6.368665E+01  6.370321E+01  6.578327E+01
            0.313131  0.577350  0.000000
  3.035602E+01  3.111755E+01  3.394422E+01  5.903498E+01  6.175637E+01  6.272431E+01  6.367327E+01  6.370538E+01  6.578470E+01
            0.318182  0.577350  0.000000
  3.035813E+01  3.112002E+01  3.395048E+01  5.903433E+01  6.175468E+01  6.273932E+01  6.366265E+01  6.370708E+01  6.578581E+01
            0.323232  0.577350  0.000000
  3.035969E+01  3.112181E+01  3.395499E+01  5.903385E+01  6.175347E+01  6.275018E+01  6.365499E+01  6.370829E+01  6.578662E+01
            0.328283  0.577350  0.000000
  3.036064E+01  3.112290E+01  3.395774E+01  5.903355E+01  6.175274E+01  6.275672E+01  6.365038E+01  6.370902E+01  6.578711E+01
            0.333333  0.577350  0.000000
  3.036097E+01  3.112327E+01  3.395866E+01  5.903345E+01  6.175249E+01  6.275890E+01  6.364886E+01  6.370926E+01  6.578727E+01
            0.330808  0.572976  0.000000
  3.036063E+01  3.112289E+01  3.395772E+01  5.903356E+01  6.175274E+01  6.275675E+01  6.365034E+01  6.370902E+01  6.578710E+01
            0.328283  0.568603  0.000000
  3.035959E+01  3.112176E+01  3.395488E+01  5.903387E+01  6.175347E+01  6.275042E+01  6.365465E+01  6.370830E+01  6.578660E+01
            0.325758  0.564229  0.000000
  3.035781E+01  3.111984E+01  3.395009E+01  5.903441E+01  6.175469E+01  6.274013E+01  6.366155E+01  6.370711E+01  6.578574E+01
            0.323232  0.559855  0.000000
  3.035525E+01  3.111712E+01  3.394331E+01  5.903518E+01  6.175640E+01  6.272615E+01  6.367071E+01  6.370545E+01  6.578451E+01
            0.320707  0.555481  0.000000
  3.035187E+01  3.111358E+01  3.393448E+01  5.903619E+01  6.175859E+01  6.270880E+01  6.368179E+01  6.370334E+01  6.578291E+01
            0.318182  0.551107  0.000000
  3.034763E+01  3.110922E+01  3.392357E+01  5.903744E+01  6.176126E+01  6.268843E+01  6.369444E+01  6.370079E+01  6.578093E+01
            0.315657  0.546733  0.000000
  3.034249E+01  3.110402E+01  3.391053E+01  5.903894E+01  6.176441E+01  6.266534E+01  6.369781E+01  6.370829E+01  6.577854E+01
            0.313131  0.542359  0.000000
  3.033641E+01  3.109796E+01  3.389530E+01  5.904071E+01  6.176802E+01  6.263986E+01  6.369443E+01  6.372301E+01  6.577575E+01
            0.310606  0.537985  0.000000
  3.032934E+01  3.109103E+01  3.387784E+01  5.904275E+01  6.177210E+01  6.261226E+01  6.369065E+01  6.373830E+01  6.577252E+01
            0.308081  0.533612  0.000000
  3.032125E+01  3.108323E+01  3.385810E+01  5.904508E+01  6.177663E+01  6.258280E+01  6.368649E+01  6.375389E+01  6.576886E+01
            0.305556  0.529238  0.000000
  3.031208E+01  3.107454E+01  3.383604E+01  5.904770E+01  6.178160E+01  6.255170E+01  6.368198E+01  6.376952E+01  6.576474E+01
            0.303030  0.524864  0.000000
  3.030178E+01  3.106496E+01  3.381161E+01  5.905064E+01  6.178701E+01  6.251915E+01  6.367713E+01  6.378498E+01  6.576015E+01
            0.300505  0.520490  0.000000
  3.029032E+01  3.105447E+01  3.378477E+01  5.905390E+01  6.179285E+01  6.248533E+01  6.367196E+01  6.380009E+01  6.575507E+01
            0.297980  0.516116  0.000000
  3.027765E+01  3.104307E+01  3.375546E+01  5.905751E+01  6.179912E+01  6.245039E+01  6.366649E+01  6.381467E+01  6.574950E+01
            0.295455  0.511742  0.000000
  3.026372E+01  3.103076E+01  3.372366E+01  5.906147E+01  6.180579E+01  6.241445E+01  6.366074E+01  6.382858E+01  6.574342E+01
            0.292929  0.507368  0.000000
  3.024849E+01  3.101752E+01  3.368933E+01  5.906582E+01  6.181288E+01  6.237763E+01  6.365473E+01  6.384169E+01  6.573681E+01
            0.290404  0.502995  0.000000
  3.023192E+01  3.100336E+01  3.365242E+01  5.907057E+01  6.182036E+01  6.234002E+01  6.364848E+01  6.385390E+01  6.572967E+01
            0.287879  0.498621  0.000000
  3.021396E+01  3.098827E+01  3.361291E+01  5.907574E+01  6.182825E+01  6.230171E+01  6.364202E+01  6.386511E+01  6.572197E+01
            0.285354  0.494247  0.000000
  3.019458E+01  3.097225E+01  3.357078E+01  5.908135E+01  6.183652E+01  6.226278E+01  6.363536E+01  6.387522E+01  6.571371E+01
            0.282828  0.489873  0.000000
  3.017375E+01  3.095530E+01  3.352599E+01  5.908741E+01  6.184518E+01  6.222329E+01  6.362852E+01  6.388418E+01  6.570487E+01
            0.280303  0.485499  0.000000
  3.015142E+01  3.093743E+01  3.347852E+01  5.909393E+01  6.185423E+01  6.218329E+01  6.362153E+01  6.389190E+01  6.569545E+01
            0.277778  0.481125  0.000000
  3.012758E+01  3.091864E+01  3.342837E+01  5.910095E+01  6.186366E+01  6.214285E+01  6.361441E+01  6.389834E+01  6.568543E+01
            0.275253  0.476751  0.000000
  3.010218E+01  3.089894E+01  3.337551E+01  5.910845E+01  6.187348E+01  6.210202E+01  6.360718E+01  6.390343E+01  6.567481E+01
            0.272727  0.472377  0.000000
  3.007522E+01  3.087834E+01  3.331995E+01  5.911646E+01  6.188368E+01  6.206083E+01  6.359987E+01  6.390713E+01  6.566357E+01
            0.270202  0.468004  0.000000
  3.004667E+01  3.085684E+01  3.326169E+01  5.912497E+01  6.189427E+01  6.201932E+01  6.359251E+01  6.390939E+01  6.565171E+01
            0.267677  0.463630  0.000000
  3.001651E+01  3.083447E+01  3.320071E+01  5.913400E+01  6.190524E+01  6.197755E+01  6.358511E+01  6.391019E+01  6.563923E+01
            0.265152  0.459256  0.000000
  2.998474E+01  3.081125E+01  3.313705E+01  5.914352E+01  6.191661E+01  6.193553E+01  6.357770E+01  6.390948E+01  6.562612E+01
            0.262626  0.454882  0.000000
  2.995135E+01  3.078719E+01  3.307070E+01  5.915354E+01  6.189330E+01  6.192836E+01  6.357032E+01  6.390724E+01  6.561238E+01
            0.260101  0.450508  0.000000
  2.991633E+01  3.076232E+01  3.300168E+01  5.916403E+01  6.185090E+01  6.194051E+01  6.356298E+01  6.390344E+01  6.559801E+01
            0.257576  0.446134  0.000000
  2.987969E+01  3.073666E+01  3.293003E+01  5.917500E+01  6.180835E+01  6.195306E+01  6.355572E+01  6.389805E+01  6.558300E+01
            0.255051  0.441760  0.000000
  2.984143E+01  3.071024E+01  3.285577E+01  5.918641E+01  6.176569E+01  6.196601E+01  6.354856E+01  6.389106E+01  6.556736E+01
            0.252525  0.437387  0.000000
  2.980155E+01  3.068310E+01  3.277893E+01  5.919824E+01  6.172293E+01  6.197936E+01  6.354153E+01  6.388244E+01  6.555110E+01
            0.250000  0.433013  0.000000
  2.976007E+01  3.065527E+01  3.269955E+01  5.921047E+01  6.168011E+01  6.199312E+01  6.353466E+01  6.387219E+01  6.553421E+01
            0.247475  0.428639  0.000000
  2.971699E+01  3.062678E+01  3.261767E+01  5.922306E+01  6.163725E+01  6.200729E+01  6.352797E+01  6.386028E+01  6.551671E+01
            0.244949  0.424265  0.000000
  2.967235E+01  3.059767E+01  3.253333E+01  5.923598E+01  6.159437E+01  6.202186E+01  6.352148E+01  6.384671E+01  6.549860E+01
            0.242424  0.419891  0.000000
  2.962614E+01  3.056798E+01  3.244660E+01  5.924920E+01  6.155151E+01  6.203684E+01  6.351522E+01  6.383147E+01  6.547989E+01
            0.239899  0.415517  0.000000
  2.957840E+01  3.053774E+01  3.235751E+01  5.926270E+01  6.150868E+01  6.205223E+01  6.350921E+01  6.381455E+01  6.546059E+01
            0.237374  0.411143  0.000000
  2.952915E+01  3.050699E+01  3.226613E+01  5.927642E+01  6.146591E+01  6.206803E+01  6.350346E+01  6.379595E+01  6.544072E+01
            0.234848  0.406770  0.000000
  2.947841E+01  3.047577E+01  3.217251E+01  5.929035E+01  6.142321E+01  6.208424E+01  6.349799E+01  6.377567E+01  6.542029E+01
            0.232323  0.402396  0.000000
  2.942620E+01  3.044413E+01  3.207672E+01  5.930445E+01  6.138063E+01  6.210084E+01  6.349281E+01  6.375370E+01  6.539930E+01
            0.229798  0.398022  0.000000
  2.937256E+01  3.041209E+01  3.197882E+01  5.931869E+01  6.133816E+01  6.211785E+01  6.348793E+01  6.373005E+01  6.537779E+01
            0.227273  0.393648  0.000000
  2.931750E+01  3.037970E+01  3.187889E+01  5.933305E+01  6.129585E+01  6.213526E+01  6.348335E+01  6.370472E+01  6.535576E+01
            0.224747  0.389274  0.000000
  2.926105E+01  3.034700E+01  3.177699E+01  5.934751E+01  6.125371E+01  6.215305E+01  6.347907E+01  6.367772E+01  6.533323E+01
            0.222222  0.384900  0.000000
  2.920325E+01  3.031401E+01  3.167319E+01  5.936204E+01  6.121177E+01  6.217122E+01  6.347510E+01  6.364906E+01  6.531022E+01
            0.219697  0.380526  0.000000
  2.914412E+01  3.028077E+01  3.156758E+01  5.937663E+01  6.117004E+01  6.218977E+01  6.347142E+01  6.361875E+01  6.528674E+01
            0.217172  0.376152  0.000000
  2.908369E+01  3.024732E+01  3.146022E+01  5.939126E+01  6.112856E+01  6.220869E+01  6.346802E+01  6.358679E+01  6.526282E+01
            0.214646  0.371779  0.000000
  2.902199E+01  3.021369E+01  3.135121E+01  5.940592E+01  6.108734E+01  6.222796E+01  6.346489E+01  6.355322E+01  6.523848E+01
            0.212121  0.367405  0.000000
  2.895904E+01  3.017990E+01  3.124061E+01  5.942061E+01  6.104641E+01  6.224758E+01  6.346202E+01  6.351803E+01  6.521374E+01
            0.209596  0.363031  0.000000
  2.889488E+01  3.014599E+01  3.112852E+01  5.943531E+01  6.100579E+01  6.226753E+01  6.345938E+01  6.348125E+01  6.518861E+01
            0.207071  0.358657  0.000000
  2.882954E+01  3.011200E+01  3.101502E+01  5.945001E+01  6.096552E+01  6.228780E+01  6.344291E+01  6.345697E+01  6.516312E+01
            0.204545  0.354283  0.000000
  2.876304E+01  3.007794E+01  3.090019E+01  5.946472E+01  6.092561E+01  6.230838E+01  6.340301E+01  6.345475E+01  6.513729E+01
            0.202020  0.349909  0.000000
  2.869543E+01  3.004384E+01  3.078414E+01  5.947942E+01  6.088609E+01  6.232925E+01  6.336160E+01  6.345271E+01  6.511115E+01
            0.199495  0.345535  0.000000
  2.862672E+01  3.000975E+01  3.066694E+01  5.949410E+01  6.084700E+01  6.235039E+01  6.331868E+01  6.345083E+01  6.508470E+01
            0.196970  0.341162  0.000000
  2.855697E+01  2.997568E+01  3.054870E+01  5.950875E+01  6.080835E+01  6.237178E+01  6.327430E+01  6.344908E+01  6.505798E+01
            0.194444  0.336788  0.000000
  2.848619E+01  2.994166E+01  3.042950E+01  5.952334E+01  6.077019E+01  6.239340E+01  6.322849E+01  6.344745E+01  6.503101E+01
            0.191919  0.332414  0.000000
  2.841443E+01  2.990773E+01  3.030945E+01  5.953785E+01  6.073255E+01  6.241524E+01  6.318126E+01  6.344592E+01  6.500380E+01
            0.189394  0.328040  0.000000
  2.834173E+01  2.987392E+01  3.018864E+01  5.955226E+01  6.069545E+01  6.243726E+01  6.313267E+01  6.344447E+01  6.497639E+01
            0.186869  0.323666  0.000000
  2.826813E+01  2.984026E+01  3.006717E+01  5.956652E+01  6.065894E+01  6.245945E+01  6.308275E+01  6.344310E+01  6.494880E+01
            0.184343  0.319292  0.000000
  2.819367E+01  2.980678E+01  2.994515E+01  5.958058E+01  6.062306E+01  6.248177E+01  6.303153E+01  6.344180E+01  6.492106E+01
            0.181818  0.314918  0.000000
  2.811839E+01  2.977353E+01  2.982266E+01  5.959439E+01  6.058785E+01  6.250419E+01  6.297905E+01  6.344056E+01  6.489318E+01
            0.179293  0.310544  0.000000
  2.804236E+01  2.969982E+01  2.974053E+01  5.960788E+01  6.055336E+01  6.252668E+01  6.292537E+01  6.343937E+01  6.486519E+01
            0.176768  0.306171  0.000000
  2.796561E+01  2.957672E+01  2.970783E+01  5.962097E+01  6.051964E+01  6.254921E+01  6.287052E+01  6.343825E+01  6.483713E+01
            0.174242  0.301797  0.000000
  2.788820E+01  2.945347E+01  2.967546E+01  5.963356E+01  6.048674E+01  6.257174E+01  6.281455E+01  6.343720E+01  6.480902E+01
            0.171717  0.297423  0.000000
  2.781019E+01  2.933016E+01  2.964346E+01  5.964557E+01  6.045473E+01  6.259424E+01  6.275752E+01  6.343622E+01  6.478089E+01
            0.169192  0.293049  0.000000
  2.773164E+01  2.920689E+01  2.961188E+01  5.965687E+01  6.042368E+01  6.261667E+01  6.269947E+01  6.343532E+01  6.475277E+01
            0.166667  0.288675  0.000000
  2.765261E+01  2.908376E+01  2.958074E+01  5.966735E+01  6.039366E+01  6.263898E+01  6.264045E+01  6.343453E+01  6.472469E+01
            0.164141  0.284301  0.000000
  2.757316E+01  2.896087E+01  2.955009E+01  5.967686E+01  6.036475E+01  6.258053E+01  6.266114E+01  6.343384E+01  6.469668E+01
            0.161616  0.279927  0.000000
  2.749337E+01  2.883830E+01  2.951996E+01  5.968527E+01  6.033703E+01  6.251977E+01  6.268310E+01  6.343329E+01  6.466879E+01
            0.159091  0.275554  0.000000
  2.741331E+01  2.871615E+01  2.949039E+01  5.969242E+01  6.031060E+01  6.245822E+01  6.270481E+01  6.343287E+01  6.464103E+01
            0.156566  0.271180  0.000000
  2.733305E+01  2.859451E+01  2.946141E+01  5.969817E+01  6.028555E+01  6.239595E+01  6.272625E+01  6.343261E+01  6.461345E+01
            0.154040  0.266806  0.000000
  2.725266E+01  2.847345E+01  2.943305E+01  5.970237E+01  6.026197E+01  6.233303E+01  6.274735E+01  6.343252E+01  6.458609E+01
            0.151515  0.262432  0.000000
  2.717222E+01  2.835305E+01  2.940535E+01  5.970488E+01  6.023993E+01  6.226953E+01  6.276809E+01  6.343259E+01  6.455898E+01
            0.148990  0.258058  0.000000
  2.709181E+01  2.823340E+01  2.937831E+01  5.970558E+01  6.021951E+01  6.220552E+01  6.278842E+01  6.343283E+01  6.453216E+01
            0.146465  0.253684  0.000000
  2.701150E+01  2.811455E+01  2.935198E+01  5.970438E+01  6.020074E+01  6.214108E+01  6.280830E+01  6.343325E+01  6.450566E+01
            0.143939  0.249310  0.000000
  2.693138E+01  2.799659E+01  2.932635E+01  5.970122E+01  6.018362E+01  6.207630E+01  6.282771E+01  6.343383E+01  6.447953E+01
            0.141414  0.244936  0.000000
  2.685152E+01  2.787956E+01  2.930146E+01  5.969609E+01  6.016814E+01  6.201125E+01  6.284659E+01  6.343456E+01  6.445380E+01
            0.138889  0.240563  0.000000
  2.677200E+01  2.776353E+01  2.927729E+01  5.968903E+01  6.015420E+01  6.194604E+01  6.286494E+01  6.343542E+01  6.442850E+01
            0.136364  0.236189  0.000000
  2.669290E+01  2.764855E+01  2.925387E+01  5.968012E+01  6.014170E+01  6.188075E+01  6.288272E+01  6.343637E+01  6.440368E+01
            0.133838  0.231815  0.000000
  2.661428E+01  2.753468E+01  2.923119E+01  5.966948E+01  6.013047E+01  6.181548E+01  6.289992E+01  6.343740E+01  6.437937E+01
            0.131313  0.227441  0.000000
  2.653623E+01  2.742195E+01  2.920925E+01  5.965727E+01  6.012032E+01  6.175035E+01  6.291652E+01  6.343844E+01  6.435559E+01
            0.128788  0.223067  0.000000
  2.645880E+01  2.731041E+01  2.918805E+01  5.964366E+01  6.011106E+01  6.168546E+01  6.293251E+01  6.343947E+01  6.433239E+01
            0.126263  0.218693  0.000000
  2.638206E+01  2.720010E+01  2.916758E+01  5.962885E+01  6.010246E+01  6.162094E+01  6.294788E+01  6.344042E+01  6.430979E+01
            0.123737  0.214319  0.000000
  2.630607E+01  2.709106E+01  2.914781E+01  5.961300E+01  6.009431E+01  6.155693E+01  6.296264E+01  6.344125E+01  6.428781E+01
            0.121212  0.209946  0.000000
  2.623088E+01  2.698332E+01  2.912876E+01  5.959630E+01  6.008639E+01  6.149356E+01  6.297679E+01  6.344189E+01  6.426649E+01
            0.118687  0.205572  0.000000
  2.615655E+01  2.687692E+01  2.911039E+01  5.957891E+01  6.007848E+01  6.143098E+01  6.299034E+01  6.344228E+01  6.424583E+01
            0.116162  0.201198  0.000000
  2.608312E+01  2.677189E+01  2.909269E+01  5.956099E+01  6.007040E+01  6.136936E+01  6.300330E+01  6.344237E+01  6.422586E+01
            0.113636  0.196824  0.000000
  2.601062E+01  2.666827E+01  2.907565E+01  5.954265E+01  6.006193E+01  6.130888E+01  6.301568E+01  6.344211E+01  6.420659E+01
            0.111111  0.192450  0.000000
  2.593910E+01  2.656607E+01  2.905925E+01  5.952401E+01  6.005288E+01  6.124973E+01  6.302751E+01  6.344143E+01  6.418802E+01
            0.108586  0.188076  0.000000
  2.586859E+01  2.646535E+01  2.904346E+01  5.950518E+01  6.004305E+01  6.119210E+01  6.303880E+01  6.344031E+01  6.417017E+01
            0.106061  0.183702  0.000000
  2.579910E+01  2.636612E+01  2.902829E+01  5.948624E+01  6.003223E+01  6.113621E+01  6.304958E+01  6.343869E+01  6.415304E+01
            0.103535  0.179328  0.000000
  2.573067E+01  2.626842E+01  2.901370E+01  5.946728E+01  6.002023E+01  6.108229E+01  6.305986E+01  6.343655E+01  6.413661E+01
            0.101010  0.174955  0.000000
  2.566330E+01  2.617228E+01  2.899969E+01  5.944835E+01  6.000682E+01  6.103056E+01  6.306968E+01  6.343387E+01  6.412089E+01
            0.098485  0.170581  0.000000
  2.559701E+01  2.607775E+01  2.898624E+01  5.942951E+01  5.999181E+01  6.098124E+01  6.307905E+01  6.343063E+01  6.410587E+01
            0.095960  0.166207  0.000000
  2.553182E+01  2.598484E+01  2.897334E+01  5.941082E+01  5.997501E+01  6.093454E+01  6.308800E+01  6.342684E+01  6.409152E+01
            0.093434  0.161833  0.000000
  2.546772E+01  2.589361E+01  2.896099E+01  5.939232E+01  5.995624E+01  6.089065E+01  6.309655E+01  6.342252E+01  6.407784E+01
            0.090909  0.157459  0.000000
  2.540472E+01  2.580409E+01  2.894916E+01  5.937404E+01  5.993538E+01  6.084972E+01  6.310472E+01  6.341767E+01  6.406482E+01
            0.088384  0.153085  0.000000
  2.534284E+01  2.571633E+01  2.893786E+01  5.935604E+01  5.991231E+01  6.081183E+01  6.311253E+01  6.341233E+01  6.405243E+01
            0.085859  0.148711  0.000000
  2.528207E+01  2.563035E+01  2.892708E+01  5.933832E+01  5.988702E+01  6.077703E+01  6.312001E+01  6.340655E+01  6.404065E+01
            0.083333  0.144338  0.000000
  2.522242E+01  2.554621E+01  2.891680E+01  5.932093E+01  5.985954E+01  6.074527E+01  6.312716E+01  6.340035E+01  6.402948E+01
            0.080808  0.139964  0.000000
  2.516389E+01  2.546395E+01  2.890704E+01  5.930389E+01  5.982996E+01  6.071645E+01  6.313401E+01  6.339380E+01  6.401891E+01
            0.078283  0.135590  0.000000
  2.510650E+01  2.538361E+01  2.889778E+01  5.928722E+01  5.979845E+01  6.069040E+01  6.314056E+01  6.338694E+01  6.400891E+01
            0.075758  0.131216  0.000000
  2.505025E+01  2.530525E+01  2.888901E+01  5.927094E+01  5.976522E+01  6.066688E+01  6.314684E+01  6.337984E+01  6.399949E+01
            0.073232  0.126842  0.000000
  2.499515E+01  2.522891E+01  2.888074E+01  5.925507E+01  5.973053E+01  6.064562E+01  6.315284E+01  6.337255E+01  6.399065E+01
            0.070707  0.122468  0.000000
  2.494123E+01  2.515463E+01  2.887295E+01  5.923963E+01  5.969465E+01  6.062635E+01  6.315859E+01  6.336512E+01  6.398237E+01
            0.068182  0.118094  0.000000
  2.488849E+01  2.508247E+01  2.886564E+01  5.922463E+01  5.965788E+01  6.060874E+01  6.316408E+01  6.335761E+01  6.397468E+01
            0.065657  0.113721  0.000000
  2.483697E+01  2.501247E+01  2.885880E+01  5.921009E+01  5.962051E+01  6.059252E+01  6.316933E+01  6.335008E+01  6.396758E+01
            0.063131  0.109347  0.000000
  2.478669E+01  2.494469E+01  2.885242E+01  5.919602E+01  5.958283E+01  6.057740E+01  6.317434E+01  6.334256E+01  6.396107E+01
            0.060606  0.104973  0.000000
  2.473768E+01  2.487917E+01  2.884650E+01  5.918242E+01  5.954510E+01  6.056312E+01  6.317911E+01  6.333510E+01  6.395517E+01
            0.058081  0.100599  0.000000
  2.468998E+01  2.481596E+01  2.884101E+01  5.916932E+01  5.950757E+01  6.054946E+01  6.318364E+01  6.332773E+01  6.394988E+01
            0.055556  0.096225  0.000000
  2.464363E+01  2.475511E+01  2.883595E+01  5.915671E+01  5.947048E+01  6.053623E+01  6.318795E+01  6.332050E+01  6.394522E+01
            0.053030  0.091851  0.000000
  2.459867E+01  2.469666E+01  2.883129E+01  5.914462E+01  5.943403E+01  6.052327E+01  6.319202E+01  6.331343E+01  6.394118E+01
            0.050505  0.087477  0.000000
  2.455516E+01  2.464066E+01  2.882703E+01  5.913303E+01  5.939841E+01  6.051046E+01  6.319588E+01  6.330655E+01  6.393778E+01
            0.047980  0.083103  0.000000
  2.451314E+01  2.458717E+01  2.882314E+01  5.912198E+01  5.936380E+01  6.049770E+01  6.319951E+01  6.329987E+01  6.393500E+01
            0.045455  0.078730  0.000000
  2.447267E+01  2.453620E+01  2.881961E+01  5.911145E+01  5.933033E+01  6.048494E+01  6.320292E+01  6.329341E+01  6.393283E+01
            0.042929  0.074356  0.000000
  2.443382E+01  2.448782E+01  2.881641E+01  5.910145E+01  5.929814E+01  6.047216E+01  6.320611E+01  6.328720E+01  6.393125E+01
            0.040404  0.069982  0.000000
  2.439665E+01  2.444206E+01  2.881352E+01  5.909200E+01  5.926736E+01  6.045936E+01  6.320909E+01  6.328124E+01  6.393024E+01
            0.037879  0.065608  0.000000
  2.436122E+01  2.439895E+01  2.881093E+01  5.908310E+01  5.923809E+01  6.044657E+01  6.321186E+01  6.327556E+01  6.392975E+01
            0.035354  0.061234  0.000000
  2.432760E+01  2.435853E+01  2.880861E+01  5.907474E+01  5.921041E+01  6.043384E+01  6.321443E+01  6.327015E+01  6.392975E+01
            0.032828  0.056860  0.000000
  2.429586E+01  2.432083E+01  2.880654E+01  5.906695E+01  5.918440E+01  6.042125E+01  6.321679E+01  6.326504E+01  6.393017E+01
            0.030303  0.052486  0.000000
  2.426607E+01  2.428587E+01  2.880471E+01  5.905971E+01  5.916013E+01  6.040890E+01  6.321895E+01  6.326023E+01  6.393097E+01
            0.027778  0.048113  0.000000
  2.423830E+01  2.425368E+01  2.880309E+01  5.905303E+01  5.913766E+01  6.039689E+01  6.322092E+01  6.325574E+01  6.393207E+01
            0.025253  0.043739  0.000000
  2.421261E+01  2.422428E+01  2.880167E+01  5.904693E+01  5.911703E+01  6.038534E+01  6.322270E+01  6.325158E+01  6.393341E+01
            0.022727  0.039365  0.000000
  2.418909E+01  2.419769E+01  2.880043E+01  5.904139E+01  5.909828E+01  6.037438E+01  6.322430E+01  6.324777E+01  6.393491E+01
            0.020202  0.034991  0.000000
  2.416780E+01  2.417391E+01  2.879936E+01  5.903643E+01  5.908145E+01  6.036413E+01  6.322571E+01  6.324432E+01  6.393651E+01
            0.017677  0.030617  0.000000
  2.414880E+01  2.415296E+01  2.879844E+01  5.903205E+01  5.906656E+01  6.035472E+01  6.322695E+01  6.324124E+01  6.393811E+01
            0.015152  0.026243  0.000000
  2.413216E+01  2.413483E+01  2.879767E+01  5.902824E+01  5.905362E+01  6.034628E+01  6.322801E+01  6.323854E+01  6.393967E+01
            0.012626  0.021869  0.000000
  2.411793E+01  2.411954E+01  2.879703E+01  5.902502E+01  5.904265E+01  6.033892E+01  6.322890E+01  6.323623E+01  6.394111E+01
            0.010101  0.017495  0.000000
  2.410619E+01  2.410705E+01  2.879652E+01  5.902238E+01  5.903367E+01  6.033275E+01  6.322963E+01  6.323433E+01  6.394237E+01
            0.007576  0.013122  0.000000
  2.409698E+01  2.409738E+01  2.879613E+01  5.902032E+01  5.902668E+01  6.032785E+01  6.323019E+01  6.323284E+01  6.394341E+01
            0.005051  0.008748  0.000000
  2.409035E+01  2.409049E+01  2.879585E+01  5.901885E+01  5.902168E+01  6.032429E+01  6.323059E+01  6.323177E+01  6.394418E+01
            0.002525  0.004374  0.000000
  2.408635E+01  2.408638E+01  2.879568E+01  5.901797E+01  5.901868E+01  6.032214E+01  6.323083E+01  6.323113E+01  6.394465E+01
            0.000000  0.000000  0.000000
  2.408501E+01  2.408501E+01  2.879563E+01  5.901768E+01  5.901768E+01  6.032142E+01  6.323091E+01  6.323091E+01  6.394481E+01


==> anc/fig03/phband17c.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
  6.113948E+01  6.113948E+01  6.137707E+01  6.137707E+01  7.112246E+01  7.581930E+01  1.325437E+02  1.325437E+02  1.369832E+02
            0.000000  0.005064  0.000000
  6.113987E+01  6.114014E+01  6.137746E+01  6.226495E+01  7.111670E+01  7.581682E+01  1.325438E+02  1.328144E+02  1.369795E+02
            0.000000  0.010129  0.000000
  6.114104E+01  6.114212E+01  6.137864E+01  6.303502E+01  7.109952E+01  7.580945E+01  1.325441E+02  1.330579E+02  1.369686E+02
            0.000000  0.015193  0.000000
  6.114298E+01  6.114539E+01  6.138062E+01  6.370752E+01  7.107114E+01  7.579736E+01  1.325446E+02  1.332773E+02  1.369505E+02
            0.000000  0.020258  0.000000
  6.114570E+01  6.114994E+01  6.138341E+01  6.429839E+01  7.103199E+01  7.578072E+01  1.325453E+02  1.334749E+02  1.369254E+02
            0.000000  0.025322  0.000000
  6.114919E+01  6.115573E+01  6.138702E+01  6.482040E+01  7.098263E+01  7.575969E+01  1.325462E+02  1.336530E+02  1.368935E+02
            0.000000  0.030387  0.000000
  6.115344E+01  6.116271E+01  6.139149E+01  6.528397E+01  7.092374E+01  7.573446E+01  1.325474E+02  1.338134E+02  1.368552E+02
            0.000000  0.035451  0.000000
  6.115846E+01  6.117082E+01  6.139683E+01  6.569764E+01  7.085616E+01  7.570520E+01  1.325488E+02  1.339581E+02  1.368108E+02
            0.000000  0.040516  0.000000
  6.116424E+01  6.118002E+01  6.140308E+01  6.606859E+01  7.078081E+01  7.567210E+01  1.325504E+02  1.340885E+02  1.367607E+02
            0.000000  0.045580  0.000000
  6.117077E+01  6.119025E+01  6.141025E+01  6.640283E+01  7.069871E+01  7.563535E+01  1.325523E+02  1.342061E+02  1.367053E+02
            0.000000  0.050645  0.000000
  6.117804E+01  6.120145E+01  6.141837E+01  6.670549E+01  7.061094E+01  7.559512E+01  1.325545E+02  1.343123E+02  1.366451E+02
            0.000000  0.055709  0.000000
  6.118606E+01  6.121356E+01  6.142746E+01  6.698098E+01  7.051863E+01  7.555161E+01  1.325569E+02  1.344082E+02  1.365805E+02
            0.000000  0.060774  0.000000
  6.119480E+01  6.122654E+01  6.143753E+01  6.723310E+01  7.042291E+01  7.550501E+01  1.325597E+02  1.344951E+02  1.365122E+02
            0.000000  0.065838  0.000000
  6.120426E+01  6.124033E+01  6.144860E+01  6.746514E+01  7.032492E+01  7.545549E+01  1.325627E+02  1.345739E+02  1.364405E+02
            0.000000  0.070903  0.000000
  6.121444E+01  6.125491E+01  6.146067E+01  6.767997E+01  7.022576E+01  7.540325E+01  1.325660E+02  1.346456E+02  1.363659E+02
            0.000000  0.075967  0.000000
  6.122532E+01  6.127025E+01  6.147372E+01  6.788009E+01  7.012648E+01  7.534845E+01  1.325696E+02  1.347110E+02  1.362889E+02
            0.000000  0.081032  0.000000
  6.123690E+01  6.128634E+01  6.148775E+01  6.806768E+01  7.002805E+01  7.529129E+01  1.325735E+02  1.347710E+02  1.362099E+02
            0.000000  0.086096  0.000000
  6.124916E+01  6.130319E+01  6.150274E+01  6.824461E+01  6.993137E+01  7.523191E+01  1.325777E+02  1.348262E+02  1.361294E+02
            0.000000  0.091161  0.000000
  6.126209E+01  6.132081E+01  6.151865E+01  6.841253E+01  6.983720E+01  7.517051E+01  1.325822E+02  1.348772E+02  1.360477E+02
            0.000000  0.096225  0.000000
  6.127569E+01  6.133922E+01  6.153544E+01  6.857284E+01  6.974620E+01  7.510724E+01  1.325869E+02  1.349248E+02  1.359651E+02
            0.000000  0.101290  0.000000
  6.128994E+01  6.135846E+01  6.155309E+01  6.872671E+01  6.965891E+01  7.504225E+01  1.325919E+02  1.349692E+02  1.358820E+02
            0.000000  0.106354  0.000000
  6.130482E+01  6.137858E+01  6.157152E+01  6.887516E+01  6.957571E+01  7.497571E+01  1.325971E+02  1.350109E+02  1.357987E+02
            0.000000  0.111418  0.000000
  6.132034E+01  6.139962E+01  6.159070E+01  6.901900E+01  6.949689E+01  7.490777E+01  1.326025E+02  1.350503E+02  1.357152E+02
            0.000000  0.116483  0.000000
  6.133647E+01  6.142164E+01  6.161057E+01  6.915891E+01  6.942259E+01  7.483857E+01  1.326081E+02  1.350877E+02  1.356319E+02
            0.000000  0.121547  0.000000
  6.135321E+01  6.144469E+01  6.163106E+01  6.929541E+01  6.935283E+01  7.476825E+01  1.326138E+02  1.351233E+02  1.355488E+02
            0.000000  0.126612  0.000000
  6.137054E+01  6.146881E+01  6.165213E+01  6.928753E+01  6.942890E+01  7.469696E+01  1.326197E+02  1.351572E+02  1.354661E+02
            0.000000  0.131676  0.000000
  6.138846E+01  6.149404E+01  6.167372E+01  6.922652E+01  6.955966E+01  7.462483E+01  1.326258E+02  1.351897E+02  1.353839E+02
            0.000000  0.136741  0.000000
  6.140693E+01  6.152040E+01  6.169577E+01  6.916955E+01  6.968788E+01  7.455200E+01  1.326320E+02  1.352207E+02  1.353021E+02
            0.000000  0.141805  0.000000
  6.142596E+01  6.154792E+01  6.171825E+01  6.911630E+01  6.981366E+01  7.447859E+01  1.326382E+02  1.352207E+02  1.352504E+02
            0.000000  0.146870  0.000000
  6.144553E+01  6.157659E+01  6.174112E+01  6.906642E+01  6.993703E+01  7.440475E+01  1.326446E+02  1.351399E+02  1.352788E+02
            0.000000  0.151934  0.000000
  6.146563E+01  6.160640E+01  6.176434E+01  6.901952E+01  7.005798E+01  7.433061E+01  1.326510E+02  1.350596E+02  1.353058E+02
            0.000000  0.156999  0.000000
  6.148623E+01  6.163732E+01  6.178789E+01  6.897519E+01  7.017641E+01  7.425629E+01  1.326575E+02  1.349797E+02  1.353314E+02
            0.000000  0.162063  0.000000
  6.150734E+01  6.166932E+01  6.181175E+01  6.893305E+01  7.029223E+01  7.418195E+01  1.326641E+02  1.349003E+02  1.353557E+02
            0.000000  0.167128  0.000000
  6.152892E+01  6.170234E+01  6.183593E+01  6.889271E+01  7.040530E+01  7.410772E+01  1.326707E+02  1.348212E+02  1.353785E+02
            0.000000  0.172192  0.000000
  6.155097E+01  6.173632E+01  6.186042E+01  6.885382E+01  7.051545E+01  7.403375E+01  1.326774E+02  1.347426E+02  1.353998E+02
            0.000000  0.177257  0.000000
  6.157348E+01  6.177120E+01  6.188522E+01  6.881605E+01  7.062252E+01  7.396019E+01  1.326841E+02  1.346642E+02  1.354195E+02
            0.000000  0.182321  0.000000
  6.159642E+01  6.180689E+01  6.191036E+01  6.877914E+01  7.072634E+01  7.388722E+01  1.326910E+02  1.345862E+02  1.354378E+02
            0.000000  0.187386  0.000000
  6.161978E+01  6.184334E+01  6.193585E+01  6.874287E+01  7.082672E+01  7.381502E+01  1.326980E+02  1.345086E+02  1.354544E+02
            0.000000  0.192450  0.000000
  6.164355E+01  6.188046E+01  6.196172E+01  6.870704E+01  7.092347E+01  7.374378E+01  1.327050E+02  1.344312E+02  1.354694E+02
            0.000000  0.197515  0.000000
  6.166771E+01  6.191819E+01  6.198799E+01  6.867155E+01  7.101641E+01  7.367374E+01  1.327122E+02  1.343543E+02  1.354827E+02
            0.000000  0.202579  0.000000
  6.169225E+01  6.195646E+01  6.201469E+01  6.863630E+01  7.110532E+01  7.360515E+01  1.327195E+02  1.342777E+02  1.354945E+02
            0.000000  0.207644  0.000000
  6.171714E+01  6.199523E+01  6.204184E+01  6.860128E+01  7.119000E+01  7.353830E+01  1.327270E+02  1.342015E+02  1.355047E+02
            0.000000  0.212708  0.000000
  6.174237E+01  6.203445E+01  6.206946E+01  6.856648E+01  7.127019E+01  7.347352E+01  1.327346E+02  1.341258E+02  1.355133E+02
            0.000000  0.217772  0.000000
  6.176793E+01  6.207408E+01  6.209757E+01  6.853195E+01  7.134561E+01  7.341119E+01  1.327425E+02  1.340507E+02  1.355205E+02
            0.000000  0.222837  0.000000
  6.179380E+01  6.211410E+01  6.212619E+01  6.849775E+01  7.141594E+01  7.335179E+01  1.327505E+02  1.339761E+02  1.355262E+02
            0.000000  0.227901  0.000000
  6.181997E+01  6.215451E+01  6.215532E+01  6.846397E+01  7.148079E+01  7.329582E+01  1.327587E+02  1.339023E+02  1.355306E+02
            0.000000  0.232966  0.000000
  6.184641E+01  6.218494E+01  6.219531E+01  6.843071E+01  7.153969E+01  7.324389E+01  1.327670E+02  1.338291E+02  1.355337E+02
            0.000000  0.238030  0.000000
  6.187312E+01  6.221507E+01  6.223651E+01  6.839808E+01  7.159213E+01  7.319670E+01  1.327756E+02  1.337569E+02  1.355357E+02
            0.000000  0.243095  0.000000
  6.190007E+01  6.224567E+01  6.227812E+01  6.836616E+01  7.163751E+01  7.315498E+01  1.327844E+02  1.336855E+02  1.355366E+02
            0.000000  0.248159  0.000000
  6.192725E+01  6.227671E+01  6.232018E+01  6.833506E+01  7.167522E+01  7.311952E+01  1.327934E+02  1.336151E+02  1.355365E+02
            0.000000  0.253224  0.000000
  6.195465E+01  6.230816E+01  6.236272E+01  6.830486E+01  7.170463E+01  7.309107E+01  1.328025E+02  1.335457E+02  1.355355E+02
            0.000000  0.258288  0.000000
  6.198224E+01  6.233997E+01  6.240577E+01  6.827560E+01  7.172526E+01  7.307030E+01  1.328118E+02  1.334774E+02  1.355338E+02
            0.000000  0.263353  0.000000
  6.201002E+01  6.237210E+01  6.244936E+01  6.824735E+01  7.173679E+01  7.305765E+01  1.328213E+02  1.334103E+02  1.355315E+02
            0.000000  0.268417  0.000000
  6.203796E+01  6.240448E+01  6.249352E+01  6.822011E+01  7.173919E+01  7.305329E+01  1.328309E+02  1.333444E+02  1.355285E+02
            0.000000  0.273482  0.000000
  6.206605E+01  6.243706E+01  6.253827E+01  6.819389E+01  7.173271E+01  7.305707E+01  1.328405E+02  1.332797E+02  1.355250E+02
            0.000000  0.278546  0.000000
  6.209427E+01  6.246976E+01  6.258362E+01  6.816866E+01  7.171793E+01  7.306852E+01  1.328503E+02  1.332163E+02  1.355211E+02
            0.000000  0.283611  0.000000
  6.212261E+01  6.250252E+01  6.262959E+01  6.814439E+01  7.169565E+01  7.308693E+01  1.328601E+02  1.331541E+02  1.355168E+02
            0.000000  0.288675  0.000000
  6.215105E+01  6.253528E+01  6.267617E+01  6.812101E+01  7.166679E+01  7.311144E+01  1.328700E+02  1.330932E+02  1.355122E+02
            0.000000  0.293740  0.000000
  6.217956E+01  6.256796E+01  6.272333E+01  6.809847E+01  7.163231E+01  7.314116E+01  1.328799E+02  1.330335E+02  1.355074E+02
            0.000000  0.298804  0.000000
  6.220814E+01  6.260052E+01  6.277106E+01  6.807666E+01  7.159315E+01  7.317519E+01  1.328897E+02  1.329751E+02  1.355023E+02
            0.000000  0.303869  0.000000
  6.223676E+01  6.263287E+01  6.281930E+01  6.805552E+01  7.155014E+01  7.321272E+01  1.328995E+02  1.329179E+02  1.354970E+02
            0.000000  0.308933  0.000000
  6.226540E+01  6.266498E+01  6.286803E+01  6.803494E+01  7.150404E+01  7.325303E+01  1.328619E+02  1.329093E+02  1.354915E+02
            0.000000  0.313998  0.000000
  6.229405E+01  6.269680E+01  6.291716E+01  6.801484E+01  7.145549E+01  7.329548E+01  1.328071E+02  1.329190E+02  1.354858E+02
            0.000000  0.319062  0.000000
  6.232269E+01  6.272827E+01  6.296665E+01  6.799511E+01  7.140501E+01  7.333955E+01  1.327535E+02  1.329286E+02  1.354800E+02
            0.000000  0.324126  0.000000
  6.235129E+01  6.275937E+01  6.301642E+01  6.797569E+01  7.135307E+01  7.338477E+01  1.327010E+02  1.329381E+02  1.354741E+02
            0.000000  0.329191  0.000000
  6.237983E+01  6.279007E+01  6.306640E+01  6.795650E+01  7.130004E+01  7.343078E+01  1.326495E+02  1.329475E+02  1.354680E+02
            0.000000  0.334255  0.000000
  6.240830E+01  6.282035E+01  6.311651E+01  6.793747E+01  7.124624E+01  7.347724E+01  1.325992E+02  1.329568E+02  1.354617E+02
            0.000000  0.339320  0.000000
  6.243668E+01  6.285019E+01  6.316669E+01  6.791855E+01  7.119194E+01  7.352389E+01  1.325499E+02  1.329659E+02  1.354553E+02
            0.000000  0.344384  0.000000
  6.246493E+01  6.287958E+01  6.321687E+01  6.789969E+01  7.113736E+01  7.357050E+01  1.325016E+02  1.329749E+02  1.354488E+02
            0.000000  0.349449  0.000000
  6.249304E+01  6.290853E+01  6.326698E+01  6.788086E+01  7.108269E+01  7.361689E+01  1.324543E+02  1.329838E+02  1.354421E+02
            0.000000  0.354513  0.000000
  6.252099E+01  6.293702E+01  6.331697E+01  6.786205E+01  7.102810E+01  7.366289E+01  1.324080E+02  1.329926E+02  1.354353E+02
            0.000000  0.359578  0.000000
  6.254875E+01  6.296507E+01  6.336679E+01  6.784323E+01  7.097372E+01  7.370839E+01  1.323627E+02  1.330013E+02  1.354283E+02
            0.000000  0.364642  0.000000
  6.257630E+01  6.299268E+01  6.341640E+01  6.782442E+01  7.091968E+01  7.375328E+01  1.323184E+02  1.330098E+02  1.354213E+02
            0.000000  0.369707  0.000000
  6.260361E+01  6.301987E+01  6.346576E+01  6.780561E+01  7.086609E+01  7.379747E+01  1.322751E+02  1.330183E+02  1.354141E+02
            0.000000  0.374771  0.000000
  6.263067E+01  6.304663E+01  6.351486E+01  6.778682E+01  7.081304E+01  7.384090E+01  1.322327E+02  1.330266E+02  1.354069E+02
            0.000000  0.379836  0.000000
  6.265744E+01  6.307299E+01  6.356367E+01  6.776807E+01  7.076062E+01  7.388351E+01  1.321914E+02  1.330348E+02  1.353996E+02
            0.000000  0.384900  0.000000
  6.268391E+01  6.309893E+01  6.361218E+01  6.774936E+01  7.070890E+01  7.392528E+01  1.321511E+02  1.330430E+02  1.353922E+02
            0.000000  0.389965  0.000000
  6.271005E+01  6.312448E+01  6.366040E+01  6.773072E+01  7.065796E+01  7.396617E+01  1.321119E+02  1.330511E+02  1.353849E+02
            0.000000  0.395029  0.000000
  6.273584E+01  6.314963E+01  6.370830E+01  6.771216E+01  7.060785E+01  7.400616E+01  1.320737E+02  1.330590E+02  1.353775E+02
            0.000000  0.400094  0.000000
  6.276124E+01  6.317438E+01  6.375589E+01  6.769371E+01  7.055864E+01  7.404525E+01  1.320365E+02  1.330669E+02  1.353702E+02
            0.000000  0.405158  0.000000
  6.278625E+01  6.319872E+01  6.380317E+01  6.767537E+01  7.051037E+01  7.408343E+01  1.320004E+02  1.330747E+02  1.353630E+02
            0.000000  0.410223  0.000000
  6.281083E+01  6.322265E+01  6.385013E+01  6.765715E+01  7.046309E+01  7.412068E+01  1.319654E+02  1.330824E+02  1.353558E+02
            0.000000  0.415287  0.000000
  6.283496E+01  6.324615E+01  6.389676E+01  6.763907E+01  7.041685E+01  7.415701E+01  1.319315E+02  1.330901E+02  1.353487E+02
            0.000000  0.420352  0.000000
  6.285862E+01  6.326921E+01  6.394304E+01  6.762113E+01  7.037169E+01  7.419242E+01  1.318988E+02  1.330976E+02  1.353418E+02
            0.000000  0.425416  0.000000
  6.288178E+01  6.329180E+01  6.398895E+01  6.760333E+01  7.032765E+01  7.422690E+01  1.318671E+02  1.331050E+02  1.353350E+02
            0.000000  0.430480  0.000000
  6.290442E+01  6.331390E+01  6.403444E+01  6.758567E+01  7.028476E+01  7.426045E+01  1.318365E+02  1.331123E+02  1.353284E+02
            0.000000  0.435545  0.000000
  6.292653E+01  6.333549E+01  6.407949E+01  6.756815E+01  7.024306E+01  7.429305E+01  1.318071E+02  1.331195E+02  1.353220E+02
            0.000000  0.440609  0.000000
  6.294807E+01  6.335654E+01  6.412402E+01  6.755078E+01  7.020257E+01  7.432471E+01  1.317787E+02  1.331265E+02  1.353158E+02
            0.000000  0.445674  0.000000
  6.296903E+01  6.337702E+01  6.416799E+01  6.753355E+01  7.016333E+01  7.435540E+01  1.317515E+02  1.331334E+02  1.353098E+02
            0.000000  0.450738  0.000000
  6.298938E+01  6.339690E+01  6.421131E+01  6.751646E+01  7.012536E+01  7.438510E+01  1.317254E+02  1.331401E+02  1.353040E+02
            0.000000  0.455803  0.000000
  6.300911E+01  6.341615E+01  6.425389E+01  6.749954E+01  7.008869E+01  7.441381E+01  1.317003E+02  1.331466E+02  1.352985E+02
            0.000000  0.460867  0.000000
  6.302820E+01  6.343475E+01  6.429565E+01  6.748278E+01  7.005334E+01  7.444149E+01  1.316763E+02  1.331529E+02  1.352931E+02
            0.000000  0.465932  0.000000
  6.304662E+01  6.345266E+01  6.433650E+01  6.746621E+01  7.001933E+01  7.446814E+01  1.316533E+02  1.331591E+02  1.352880E+02
            0.000000  0.470996  0.000000
  6.306436E+01  6.346986E+01  6.437631E+01  6.744984E+01  6.998669E+01  7.449371E+01  1.316314E+02  1.331650E+02  1.352831E+02
            0.000000  0.476061  0.000000
  6.308140E+01  6.348632E+01  6.441500E+01  6.743372E+01  6.995544E+01  7.451819E+01  1.316105E+02  1.331707E+02  1.352784E+02
            0.000000  0.481125  0.000000
  6.309772E+01  6.350203E+01  6.445245E+01  6.741786E+01  6.992559E+01  7.454156E+01  1.315906E+02  1.331761E+02  1.352739E+02
            0.000000  0.486190  0.000000
  6.311331E+01  6.351697E+01  6.448856E+01  6.740232E+01  6.989716E+01  7.456379E+01  1.315717E+02  1.331813E+02  1.352696E+02
            0.000000  0.491254  0.000000
  6.312815E+01  6.353111E+01  6.452321E+01  6.738714E+01  6.987018E+01  7.458487E+01  1.315538E+02  1.331862E+02  1.352655E+02
            0.000000  0.496319  0.000000
  6.314223E+01  6.354446E+01  6.455632E+01  6.737237E+01  6.984465E+01  7.460476E+01  1.315369E+02  1.331908E+02  1.352617E+02
            0.000000  0.501383  0.000000
  6.315552E+01  6.355699E+01  6.458778E+01  6.735808E+01  6.982058E+01  7.462346E+01  1.315209E+02  1.331952E+02  1.352580E+02
            0.000000  0.506448  0.000000
  6.316803E+01  6.356870E+01  6.461751E+01  6.734431E+01  6.979801E+01  7.464096E+01  1.315059E+02  1.331992E+02  1.352545E+02
            0.000000  0.511512  0.000000
  6.317972E+01  6.357958E+01  6.464543E+01  6.733114E+01  6.977693E+01  7.465724E+01  1.314919E+02  1.332030E+02  1.352513E+02
            0.000000  0.516577  0.000000
  6.319060E+01  6.358964E+01  6.467147E+01  6.731862E+01  6.975736E+01  7.467229E+01  1.314789E+02  1.332065E+02  1.352482E+02
            0.000000  0.521641  0.000000
  6.320066E+01  6.359888E+01  6.469557E+01  6.730682E+01  6.973931E+01  7.468612E+01  1.314668E+02  1.332098E+02  1.352454E+02
            0.000000  0.526706  0.000000
  6.320987E+01  6.360728E+01  6.471767E+01  6.729581E+01  6.972280E+01  7.469872E+01  1.314557E+02  1.332127E+02  1.352427E+02
            0.000000  0.531770  0.000000
  6.321823E+01  6.361487E+01  6.473775E+01  6.728565E+01  6.970783E+01  7.471009E+01  1.314457E+02  1.332153E+02  1.352403E+02
            0.000000  0.536834  0.000000
  6.322574E+01  6.362164E+01  6.475576E+01  6.727639E+01  6.969441E+01  7.472024E+01  1.314366E+02  1.332177E+02  1.352381E+02
            0.000000  0.541899  0.000000
  6.323238E+01  6.362759E+01  6.477169E+01  6.726808E+01  6.968255E+01  7.472917E+01  1.314286E+02  1.332198E+02  1.352361E+02
            0.000000  0.546963  0.000000
  6.323815E+01  6.363274E+01  6.478551E+01  6.726078E+01  6.967226E+01  7.473689E+01  1.314216E+02  1.332216E+02  1.352344E+02
            0.000000  0.552028  0.000000
  6.324304E+01  6.363709E+01  6.479721E+01  6.725453E+01  6.966354E+01  7.474341E+01  1.314156E+02  1.332231E+02  1.352329E+02
            0.000000  0.557092  0.000000
  6.324705E+01  6.364063E+01  6.480679E+01  6.724937E+01  6.965639E+01  7.474873E+01  1.314107E+02  1.332243E+02  1.352317E+02
            0.000000  0.562157  0.000000
  6.325017E+01  6.364339E+01  6.481424E+01  6.724532E+01  6.965084E+01  7.475286E+01  1.314069E+02  1.332253E+02  1.352308E+02
            0.000000  0.567221  0.000000
  6.325241E+01  6.364535E+01  6.481956E+01  6.724241E+01  6.964686E+01  7.475580E+01  1.314042E+02  1.332260E+02  1.352301E+02
            0.000000  0.572286  0.000000
  6.325375E+01  6.364653E+01  6.482275E+01  6.724065E+01  6.964448E+01  7.475757E+01  1.314026E+02  1.332264E+02  1.352297E+02
            0.000000  0.577350  0.000000
  6.325419E+01  6.364692E+01  6.482381E+01  6.724007E+01  6.964368E+01  7.475815E+01  1.314020E+02  1.332265E+02  1.352295E+02
            0.005051  0.577350  0.000000
  6.325483E+01  6.364898E+01  6.482396E+01  6.723962E+01  6.964346E+01  7.475704E+01  1.314018E+02  1.332269E+02  1.352294E+02
            0.010101  0.577350  0.000000
  6.325674E+01  6.365516E+01  6.482440E+01  6.723827E+01  6.964280E+01  7.475369E+01  1.314013E+02  1.332281E+02  1.352291E+02
            0.015152  0.577350  0.000000
  6.325992E+01  6.366545E+01  6.482514E+01  6.723603E+01  6.964171E+01  7.474812E+01  1.314003E+02  1.332301E+02  1.352286E+02
            0.020202  0.577350  0.000000
  6.326436E+01  6.367985E+01  6.482621E+01  6.723289E+01  6.964018E+01  7.474034E+01  1.313990E+02  1.332329E+02  1.352278E+02
            0.025253  0.577350  0.000000
  6.327005E+01  6.369833E+01  6.482763E+01  6.722886E+01  6.963821E+01  7.473036E+01  1.313974E+02  1.332366E+02  1.352269E+02
            0.030303  0.577350  0.000000
  6.327700E+01  6.372087E+01  6.482943E+01  6.722395E+01  6.963581E+01  7.471820E+01  1.313954E+02  1.332410E+02  1.352257E+02
            0.035354  0.577350  0.000000
  6.328519E+01  6.374745E+01  6.483165E+01  6.721817E+01  6.963298E+01  7.470387E+01  1.313931E+02  1.332462E+02  1.352244E+02
            0.040404  0.577350  0.000000
  6.329461E+01  6.377802E+01  6.483432E+01  6.721151E+01  6.962972E+01  7.468741E+01  1.313905E+02  1.332523E+02  1.352229E+02
            0.045455  0.577350  0.000000
  6.330524E+01  6.381256E+01  6.483748E+01  6.720400E+01  6.962603E+01  7.466883E+01  1.313876E+02  1.332591E+02  1.352211E+02
            0.050505  0.577350  0.000000
  6.331709E+01  6.385101E+01  6.484116E+01  6.719564E+01  6.962192E+01  7.464818E+01  1.313845E+02  1.332668E+02  1.352192E+02
            0.055556  0.577350  0.000000
  6.333013E+01  6.389331E+01  6.484539E+01  6.718645E+01  6.961739E+01  7.462547E+01  1.313811E+02  1.332752E+02  1.352171E+02
            0.060606  0.577350  0.000000
  6.334434E+01  6.393940E+01  6.485019E+01  6.717644E+01  6.961245E+01  7.460075E+01  1.313775E+02  1.332844E+02  1.352147E+02
            0.065657  0.577350  0.000000
  6.335973E+01  6.398921E+01  6.485558E+01  6.716561E+01  6.960710E+01  7.457405E+01  1.313737E+02  1.332944E+02  1.352122E+02
            0.070707  0.577350  0.000000
  6.337626E+01  6.404265E+01  6.486156E+01  6.715400E+01  6.960135E+01  7.454541E+01  1.313697E+02  1.333051E+02  1.352096E+02
            0.075758  0.577350  0.000000
  6.339393E+01  6.409963E+01  6.486813E+01  6.714160E+01  6.959520E+01  7.451486E+01  1.313656E+02  1.333166E+02  1.352067E+02
            0.080808  0.577350  0.000000
  6.341272E+01  6.416005E+01  6.487528E+01  6.712845E+01  6.958867E+01  7.448244E+01  1.313613E+02  1.333287E+02  1.352036E+02
            0.085859  0.577350  0.000000
  6.343262E+01  6.422380E+01  6.488296E+01  6.711455E+01  6.958175E+01  7.444820E+01  1.313569E+02  1.333415E+02  1.352004E+02
            0.090909  0.577350  0.000000
  6.345360E+01  6.429076E+01  6.489116E+01  6.709993E+01  6.957446E+01  7.441217E+01  1.313523E+02  1.333550E+02  1.351969E+02
            0.095960  0.577350  0.000000
  6.347565E+01  6.436080E+01  6.489983E+01  6.708460E+01  6.956682E+01  7.437439E+01  1.313475E+02  1.333691E+02  1.351933E+02
            0.101010  0.577350  0.000000
  6.349875E+01  6.443379E+01  6.490890E+01  6.706859E+01  6.955882E+01  7.433492E+01  1.313427E+02  1.333838E+02  1.351894E+02
            0.106061  0.577350  0.000000
  6.352287E+01  6.450959E+01  6.491833E+01  6.705191E+01  6.955049E+01  7.429378E+01  1.313376E+02  1.333990E+02  1.351854E+02
            0.111111  0.577350  0.000000
  6.354798E+01  6.458805E+01  6.492803E+01  6.703458E+01  6.954183E+01  7.425103E+01  1.313325E+02  1.334147E+02  1.351811E+02
            0.116162  0.577350  0.000000
  6.357406E+01  6.466902E+01  6.493795E+01  6.701664E+01  6.953285E+01  7.420671E+01  1.313271E+02  1.334308E+02  1.351766E+02
            0.121212  0.577350  0.000000
  6.360108E+01  6.475233E+01  6.494801E+01  6.699808E+01  6.952358E+01  7.416086E+01  1.313217E+02  1.334474E+02  1.351719E+02
            0.126263  0.577350  0.000000
  6.362900E+01  6.483784E+01  6.495814E+01  6.697895E+01  6.951403E+01  7.411355E+01  1.313160E+02  1.334643E+02  1.351670E+02
            0.131313  0.577350  0.000000
  6.365779E+01  6.492538E+01  6.496828E+01  6.695927E+01  6.950420E+01  7.406481E+01  1.313102E+02  1.334816E+02  1.351618E+02
            0.136364  0.577350  0.000000
  6.368740E+01  6.497836E+01  6.501478E+01  6.693904E+01  6.949413E+01  7.401470E+01  1.313043E+02  1.334991E+02  1.351564E+02
            0.141414  0.577350  0.000000
  6.371779E+01  6.498834E+01  6.510587E+01  6.691831E+01  6.948383E+01  7.396329E+01  1.312982E+02  1.335169E+02  1.351507E+02
            0.146465  0.577350  0.000000
  6.374891E+01  6.499816E+01  6.519850E+01  6.689709E+01  6.947332E+01  7.391063E+01  1.312919E+02  1.335349E+02  1.351448E+02
            0.151515  0.577350  0.000000
  6.378072E+01  6.500780E+01  6.529249E+01  6.687540E+01  6.946261E+01  7.385680E+01  1.312855E+02  1.335531E+02  1.351387E+02
            0.156566  0.577350  0.000000
  6.381317E+01  6.501722E+01  6.538768E+01  6.685327E+01  6.945173E+01  7.380185E+01  1.312789E+02  1.335714E+02  1.351323E+02
            0.161616  0.577350  0.000000
  6.384620E+01  6.502642E+01  6.548390E+01  6.683073E+01  6.944070E+01  7.374587E+01  1.312722E+02  1.335898E+02  1.351257E+02
            0.166667  0.577350  0.000000
  6.387976E+01  6.503539E+01  6.558098E+01  6.680779E+01  6.942955E+01  7.368894E+01  1.312654E+02  1.336083E+02  1.351189E+02
            0.171717  0.577350  0.000000
  6.391379E+01  6.504414E+01  6.567876E+01  6.678449E+01  6.941828E+01  7.363115E+01  1.312586E+02  1.336269E+02  1.351118E+02
            0.176768  0.577350  0.000000
  6.394824E+01  6.505268E+01  6.577706E+01  6.676085E+01  6.940694E+01  7.357260E+01  1.312516E+02  1.336454E+02  1.351045E+02
            0.181818  0.577350  0.000000
  6.398305E+01  6.506103E+01  6.587572E+01  6.673689E+01  6.939555E+01  7.351339E+01  1.312446E+02  1.336640E+02  1.350971E+02
            0.186869  0.577350  0.000000
  6.401817E+01  6.506922E+01  6.597455E+01  6.671264E+01  6.938412E+01  7.345363E+01  1.312377E+02  1.336825E+02  1.350894E+02
            0.191919  0.577350  0.000000
  6.405354E+01  6.507729E+01  6.607338E+01  6.668813E+01  6.937269E+01  7.339343E+01  1.312307E+02  1.337010E+02  1.350817E+02
            0.196970  0.577350  0.000000
  6.408911E+01  6.508526E+01  6.617203E+01  6.666339E+01  6.936128E+01  7.333293E+01  1.312239E+02  1.337194E+02  1.350738E+02
            0.202020  0.577350  0.000000
  6.412483E+01  6.509318E+01  6.627030E+01  6.663845E+01  6.934992E+01  7.327227E+01  1.312171E+02  1.337377E+02  1.350658E+02
            0.207071  0.577350  0.000000
  6.416064E+01  6.510106E+01  6.636799E+01  6.661333E+01  6.933863E+01  7.321157E+01  1.312104E+02  1.337558E+02  1.350577E+02
            0.212121  0.577350  0.000000
  6.419649E+01  6.510894E+01  6.646490E+01  6.658807E+01  6.932744E+01  7.315101E+01  1.312039E+02  1.337737E+02  1.350496E+02
            0.217172  0.577350  0.000000
  6.423233E+01  6.511683E+01  6.656082E+01  6.656271E+01  6.931639E+01  7.309073E+01  1.311976E+02  1.337915E+02  1.350415E+02
            0.222222  0.577350  0.000000
  6.426810E+01  6.512475E+01  6.653727E+01  6.665551E+01  6.930549E+01  7.303091E+01  1.311915E+02  1.338089E+02  1.350334E+02
            0.227273  0.577350  0.000000
  6.430373E+01  6.513271E+01  6.651181E+01  6.674875E+01  6.929477E+01  7.297172E+01  1.311856E+02  1.338261E+02  1.350254E+02
            0.232323  0.577350  0.000000
  6.433917E+01  6.514070E+01  6.648637E+01  6.684028E+01  6.928426E+01  7.291336E+01  1.311800E+02  1.338430E+02  1.350175E+02
            0.237374  0.577350  0.000000
  6.437435E+01  6.514871E+01  6.646098E+01  6.692984E+01  6.927399E+01  7.285601E+01  1.311746E+02  1.338594E+02  1.350097E+02
            0.242424  0.577350  0.000000
  6.440917E+01  6.515673E+01  6.643572E+01  6.701718E+01  6.926397E+01  7.279988E+01  1.311695E+02  1.338755E+02  1.350022E+02
            0.247475  0.577350  0.000000
  6.444355E+01  6.516474E+01  6.641062E+01  6.710202E+01  6.925425E+01  7.274517E+01  1.311647E+02  1.338910E+02  1.349948E+02
            0.252525  0.577350  0.000000
  6.447738E+01  6.517272E+01  6.638577E+01  6.718406E+01  6.924483E+01  7.269210E+01  1.311602E+02  1.339060E+02  1.349877E+02
            0.257576  0.577350  0.000000
  6.451052E+01  6.518065E+01  6.636122E+01  6.726302E+01  6.923576E+01  7.264089E+01  1.311560E+02  1.339204E+02  1.349808E+02
            0.262626  0.577350  0.000000
  6.454284E+01  6.518850E+01  6.633707E+01  6.733861E+01  6.922704E+01  7.259175E+01  1.311521E+02  1.339341E+02  1.349743E+02
            0.267677  0.577350  0.000000
  6.457417E+01  6.519627E+01  6.631341E+01  6.741053E+01  6.921870E+01  7.254491E+01  1.311484E+02  1.339471E+02  1.349681E+02
            0.272727  0.577350  0.000000
  6.460433E+01  6.520394E+01  6.629034E+01  6.747848E+01  6.921078E+01  7.250058E+01  1.311450E+02  1.339593E+02  1.349622E+02
            0.277778  0.577350  0.000000
  6.463310E+01  6.521150E+01  6.626799E+01  6.754217E+01  6.920329E+01  7.245899E+01  1.311419E+02  1.339708E+02  1.349568E+02
            0.282828  0.577350  0.000000
  6.466026E+01  6.521895E+01  6.624648E+01  6.760132E+01  6.919626E+01  7.242034E+01  1.311391E+02  1.339813E+02  1.349518E+02
            0.287879  0.577350  0.000000
  6.468557E+01  6.522627E+01  6.622597E+01  6.765565E+01  6.918971E+01  7.238484E+01  1.311365E+02  1.339910E+02  1.349472E+02
            0.292929  0.577350  0.000000
  6.470880E+01  6.523346E+01  6.620665E+01  6.770492E+01  6.918369E+01  7.235265E+01  1.311341E+02  1.339997E+02  1.349430E+02
            0.297980  0.577350  0.000000
  6.472972E+01  6.524045E+01  6.618870E+01  6.774889E+01  6.917821E+01  7.232396E+01  1.311320E+02  1.340074E+02  1.349393E+02
            0.303030  0.577350  0.000000
  6.474809E+01  6.524718E+01  6.617234E+01  6.778736E+01  6.917332E+01  7.229890E+01  1.311301E+02  1.340142E+02  1.349361E+02
            0.308081  0.577350  0.000000
  6.476376E+01  6.525353E+01  6.615780E+01  6.782014E+01  6.916906E+01  7.227759E+01  1.311285E+02  1.340199E+02  1.349333E+02
            0.313131  0.577350  0.000000
  6.477659E+01  6.525932E+01  6.614535E+01  6.784710E+01  6.916547E+01  7.226012E+01  1.311272E+02  1.340246E+02  1.349311E+02
            0.318182  0.577350  0.000000
  6.478650E+01  6.526434E+01  6.613525E+01  6.786812E+01  6.916259E+01  7.224654E+01  1.311261E+02  1.340282E+02  1.349293E+02
            0.323232  0.577350  0.000000
  6.479349E+01  6.526831E+01  6.612775E+01  6.788314E+01  6.916048E+01  7.223688E+01  1.311253E+02  1.340308E+02  1.349280E+02
            0.328283  0.577350  0.000000
  6.479760E+01  6.527091E+01  6.612310E+01  6.789213E+01  6.915917E+01  7.223113E+01  1.311248E+02  1.340323E+02  1.349273E+02
            0.333333  0.577350  0.000000
  6.479895E+01  6.527185E+01  6.612151E+01  6.789511E+01  6.915873E+01  7.222922E+01  1.311247E+02  1.340328E+02  1.349270E+02
            0.330808  0.572976  0.000000
  6.479766E+01  6.527082E+01  6.612314E+01  6.789216E+01  6.915919E+01  7.223109E+01  1.311248E+02  1.340323E+02  1.349273E+02
            0.328283  0.568603  0.000000
  6.479392E+01  6.526758E+01  6.612809E+01  6.788336E+01  6.916059E+01  7.223662E+01  1.311254E+02  1.340308E+02  1.349281E+02
            0.325758  0.564229  0.000000
  6.478791E+01  6.526195E+01  6.613638E+01  6.786886E+01  6.916297E+01  7.224566E+01  1.311263E+02  1.340283E+02  1.349293E+02
            0.323232  0.559855  0.000000
  6.477983E+01  6.525382E+01  6.614795E+01  6.784884E+01  6.916636E+01  7.225804E+01  1.311277E+02  1.340249E+02  1.349311E+02
            0.320707  0.555481  0.000000
  6.476986E+01  6.524317E+01  6.616268E+01  6.782352E+01  6.917078E+01  7.227357E+01  1.311296E+02  1.340205E+02  1.349335E+02
            0.318182  0.551107  0.000000
  6.475817E+01  6.523004E+01  6.618038E+01  6.779311E+01  6.917625E+01  7.229205E+01  1.311320E+02  1.340152E+02  1.349363E+02
            0.315657  0.546733  0.000000
  6.474494E+01  6.521452E+01  6.620082E+01  6.775787E+01  6.918279E+01  7.231324E+01  1.311348E+02  1.340090E+02  1.349397E+02
            0.313131  0.542359  0.000000
  6.473028E+01  6.519677E+01  6.622377E+01  6.771806E+01  6.919040E+01  7.233690E+01  1.311383E+02  1.340019E+02  1.349435E+02
            0.310606  0.537985  0.000000
  6.471432E+01  6.517694E+01  6.624895E+01  6.767396E+01  6.919909E+01  7.236280E+01  1.311423E+02  1.339941E+02  1.349479E+02
            0.308081  0.533612  0.000000
  6.469715E+01  6.515520E+01  6.627611E+01  6.762584E+01  6.920886E+01  7.239069E+01  1.311468E+02  1.339854E+02  1.349528E+02
            0.305556  0.529238  0.000000
  6.467883E+01  6.513173E+01  6.630501E+01  6.757397E+01  6.921972E+01  7.242031E+01  1.311520E+02  1.339760E+02  1.349581E+02
            0.303030  0.524864  0.000000
  6.465941E+01  6.510668E+01  6.633542E+01  6.751863E+01  6.923167E+01  7.245141E+01  1.311578E+02  1.339658E+02  1.349638E+02
            0.300505  0.520490  0.000000
  6.463892E+01  6.508020E+01  6.636714E+01  6.746006E+01  6.924471E+01  7.248373E+01  1.311642E+02  1.339549E+02  1.349700E+02
            0.297980  0.516116  0.000000
  6.461738E+01  6.505243E+01  6.639997E+01  6.739853E+01  6.925884E+01  7.251703E+01  1.311712E+02  1.339434E+02  1.349766E+02
            0.295455  0.511742  0.000000
  6.459478E+01  6.502349E+01  6.643373E+01  6.733429E+01  6.927406E+01  7.255107E+01  1.311789E+02  1.339312E+02  1.349835E+02
            0.292929  0.507368  0.000000
  6.457112E+01  6.499348E+01  6.646829E+01  6.726756E+01  6.929038E+01  7.258560E+01  1.311871E+02  1.339184E+02  1.349908E+02
            0.290404  0.502995  0.000000
  6.454637E+01  6.496247E+01  6.650349E+01  6.719856E+01  6.930779E+01  7.262040E+01  1.311960E+02  1.339050E+02  1.349983E+02
            0.287879  0.498621  0.000000
  6.452052E+01  6.493054E+01  6.653920E+01  6.712751E+01  6.932629E+01  7.265523E+01  1.312054E+02  1.338911E+02  1.350060E+02
            0.285354  0.494247  0.000000
  6.449357E+01  6.489774E+01  6.657531E+01  6.705461E+01  6.934589E+01  7.268989E+01  1.312155E+02  1.338767E+02  1.350139E+02
            0.282828  0.489873  0.000000
  6.446548E+01  6.486410E+01  6.661171E+01  6.698004E+01  6.936659E+01  7.272418E+01  1.312260E+02  1.338618E+02  1.350220E+02
            0.280303  0.485499  0.000000
  6.443628E+01  6.482965E+01  6.664828E+01  6.690398E+01  6.938838E+01  7.275791E+01  1.312372E+02  1.338465E+02  1.350302E+02
            0.277778  0.481125  0.000000
  6.440595E+01  6.479440E+01  6.668495E+01  6.682661E+01  6.941126E+01  7.279090E+01  1.312489E+02  1.338307E+02  1.350384E+02
            0.275253  0.476751  0.000000
  6.437453E+01  6.475838E+01  6.672161E+01  6.674807E+01  6.943524E+01  7.282299E+01  1.312611E+02  1.338146E+02  1.350467E+02
            0.272727  0.472377  0.000000
  6.434203E+01  6.472157E+01  6.666851E+01  6.675819E+01  6.946031E+01  7.285405E+01  1.312739E+02  1.337982E+02  1.350550E+02
            0.270202  0.468004  0.000000
  6.430852E+01  6.468399E+01  6.658807E+01  6.679460E+01  6.948647E+01  7.288394E+01  1.312872E+02  1.337814E+02  1.350632E+02
            0.267677  0.463630  0.000000
  6.427403E+01  6.464564E+01  6.650689E+01  6.683078E+01  6.951372E+01  7.291257E+01  1.313011E+02  1.337643E+02  1.350714E+02
            0.265152  0.459256  0.000000
  6.423863E+01  6.460654E+01  6.642507E+01  6.686666E+01  6.954205E+01  7.293984E+01  1.313156E+02  1.337470E+02  1.350795E+02
            0.262626  0.454882  0.000000
  6.420240E+01  6.456670E+01  6.634274E+01  6.690220E+01  6.957145E+01  7.296569E+01  1.313307E+02  1.337295E+02  1.350876E+02
            0.260101  0.450508  0.000000
  6.416540E+01  6.452615E+01  6.626000E+01  6.693733E+01  6.960194E+01  7.299007E+01  1.313463E+02  1.337118E+02  1.350956E+02
            0.257576  0.446134  0.000000
  6.412773E+01  6.448492E+01  6.617695E+01  6.697203E+01  6.963349E+01  7.301294E+01  1.313627E+02  1.336939E+02  1.351036E+02
            0.255051  0.441760  0.000000
  6.408948E+01  6.444306E+01  6.609368E+01  6.700627E+01  6.966611E+01  7.303429E+01  1.313797E+02  1.336758E+02  1.351115E+02
            0.252525  0.437387  0.000000
  6.405072E+01  6.440062E+01  6.601027E+01  6.704002E+01  6.969978E+01  7.305412E+01  1.313975E+02  1.336576E+02  1.351194E+02
            0.250000  0.433013  0.000000
  6.401154E+01  6.435765E+01  6.592681E+01  6.707328E+01  6.973451E+01  7.307244E+01  1.314161E+02  1.336394E+02  1.351274E+02
            0.247475  0.428639  0.000000
  6.397203E+01  6.431424E+01  6.584336E+01  6.710604E+01  6.977028E+01  7.308928E+01  1.314355E+02  1.336211E+02  1.351354E+02
            0.244949  0.424265  0.000000
  6.393225E+01  6.427045E+01  6.576000E+01  6.713832E+01  6.980709E+01  7.310466E+01  1.314557E+02  1.336027E+02  1.351436E+02
            0.242424  0.419891  0.000000
  6.389229E+01  6.422637E+01  6.567678E+01  6.717011E+01  6.984493E+01  7.311863E+01  1.314769E+02  1.335842E+02  1.351518E+02
            0.239899  0.415517  0.000000
  6.385220E+01  6.418207E+01  6.559376E+01  6.720145E+01  6.988379E+01  7.313122E+01  1.314991E+02  1.335658E+02  1.351602E+02
            0.237374  0.411143  0.000000
  6.381202E+01  6.413764E+01  6.551100E+01  6.723236E+01  6.992366E+01  7.314249E+01  1.315223E+02  1.335474E+02  1.351689E+02
            0.234848  0.406770  0.000000
  6.377179E+01  6.409316E+01  6.542855E+01  6.726287E+01  6.996454E+01  7.315247E+01  1.315466E+02  1.335289E+02  1.351777E+02
            0.232323  0.402396  0.000000
  6.373153E+01  6.404871E+01  6.534644E+01  6.729301E+01  7.000640E+01  7.316119E+01  1.315719E+02  1.335105E+02  1.351868E+02
            0.229798  0.398022  0.000000
  6.369126E+01  6.400436E+01  6.526473E+01  6.732280E+01  7.004925E+01  7.316870E+01  1.315984E+02  1.334921E+02  1.351962E+02
            0.227273  0.393648  0.000000
  6.365096E+01  6.396016E+01  6.518344E+01  6.735228E+01  7.009307E+01  7.317499E+01  1.316260E+02  1.334738E+02  1.352059E+02
            0.224747  0.389274  0.000000
  6.361063E+01  6.391618E+01  6.510261E+01  6.738146E+01  7.013784E+01  7.318010E+01  1.316548E+02  1.334555E+02  1.352159E+02
            0.222222  0.384900  0.000000
  6.357022E+01  6.387245E+01  6.502228E+01  6.741037E+01  7.018356E+01  7.318401E+01  1.316847E+02  1.334373E+02  1.352261E+02
            0.219697  0.380526  0.000000
  6.352973E+01  6.382899E+01  6.494247E+01  6.743903E+01  7.023020E+01  7.318670E+01  1.317158E+02  1.334191E+02  1.352366E+02
            0.217172  0.376152  0.000000
  6.348910E+01  6.378580E+01  6.486320E+01  6.746742E+01  7.027775E+01  7.318816E+01  1.317479E+02  1.334011E+02  1.352473E+02
            0.214646  0.371779  0.000000
  6.344831E+01  6.374288E+01  6.478451E+01  6.749555E+01  7.032620E+01  7.318834E+01  1.317812E+02  1.333830E+02  1.352583E+02
            0.212121  0.367405  0.000000
  6.340733E+01  6.370019E+01  6.470642E+01  6.752340E+01  7.037552E+01  7.318719E+01  1.318156E+02  1.333651E+02  1.352694E+02
            0.209596  0.363031  0.000000
  6.336613E+01  6.365769E+01  6.462894E+01  6.755095E+01  7.042569E+01  7.318465E+01  1.318509E+02  1.333473E+02  1.352806E+02
            0.207071  0.358657  0.000000
  6.332471E+01  6.361531E+01  6.455210E+01  6.757815E+01  7.047670E+01  7.318066E+01  1.318873E+02  1.333295E+02  1.352919E+02
            0.204545  0.354283  0.000000
  6.328306E+01  6.357297E+01  6.447592E+01  6.760497E+01  7.052850E+01  7.317514E+01  1.319246E+02  1.333118E+02  1.353032E+02
            0.202020  0.349909  0.000000
  6.324119E+01  6.353060E+01  6.440041E+01  6.763134E+01  7.058109E+01  7.316802E+01  1.319628E+02  1.332943E+02  1.353144E+02
            0.199495  0.345535  0.000000
  6.319911E+01  6.348810E+01  6.432560E+01  6.765723E+01  7.063441E+01  7.315924E+01  1.320019E+02  1.332768E+02  1.353254E+02
            0.196970  0.341162  0.000000
  6.315686E+01  6.344539E+01  6.425150E+01  6.768256E+01  7.068844E+01  7.314872E+01  1.320418E+02  1.332594E+02  1.353363E+02
            0.194444  0.336788  0.000000
  6.311446E+01  6.340240E+01  6.417814E+01  6.770728E+01  7.074314E+01  7.313642E+01  1.320824E+02  1.332421E+02  1.353469E+02
            0.191919  0.332414  0.000000
  6.307196E+01  6.335907E+01  6.410552E+01  6.773134E+01  7.079847E+01  7.312228E+01  1.321238E+02  1.332250E+02  1.353573E+02
            0.189394  0.328040  0.000000
  6.302939E+01  6.331534E+01  6.403368E+01  6.775469E+01  7.085436E+01  7.310630E+01  1.321659E+02  1.332080E+02  1.353672E+02
            0.186869  0.323666  0.000000
  6.298679E+01  6.327121E+01  6.396262E+01  6.777730E+01  7.091076E+01  7.308845E+01  1.322087E+02  1.331911E+02  1.353768E+02
            0.184343  0.319292  0.000000
  6.294422E+01  6.322666E+01  6.389238E+01  6.779915E+01  7.096761E+01  7.306878E+01  1.322522E+02  1.331743E+02  1.353859E+02
            0.181818  0.314918  0.000000
  6.290171E+01  6.318172E+01  6.382296E+01  6.782023E+01  7.102483E+01  7.304732E+01  1.322964E+02  1.331577E+02  1.353946E+02
            0.179293  0.310544  0.000000
  6.285931E+01  6.313642E+01  6.375439E+01  6.784057E+01  7.108231E+01  7.302415E+01  1.323413E+02  1.331412E+02  1.354028E+02
            0.176768  0.306171  0.000000
  6.281706E+01  6.309084E+01  6.368669E+01  6.786020E+01  7.113996E+01  7.299941E+01  1.323870E+02  1.331249E+02  1.354106E+02
            0.174242  0.301797  0.000000
  6.277500E+01  6.304506E+01  6.361988E+01  6.787920E+01  7.119763E+01  7.297325E+01  1.324334E+02  1.331088E+02  1.354179E+02
            0.171717  0.297423  0.000000
  6.273316E+01  6.299918E+01  6.355398E+01  6.789764E+01  7.125517E+01  7.294588E+01  1.324807E+02  1.330929E+02  1.354248E+02
            0.169192  0.293049  0.000000
  6.269158E+01  6.295332E+01  6.348900E+01  6.791563E+01  7.131237E+01  7.291755E+01  1.325289E+02  1.330772E+02  1.354313E+02
            0.166667  0.288675  0.000000
  6.265028E+01  6.290760E+01  6.342498E+01  6.793332E+01  7.136900E+01  7.288859E+01  1.325781E+02  1.330617E+02  1.354375E+02
            0.164141  0.284301  0.000000
  6.260931E+01  6.286215E+01  6.336192E+01  6.795086E+01  7.142474E+01  7.285939E+01  1.326283E+02  1.330463E+02  1.354434E+02
            0.161616  0.279927  0.000000
  6.256867E+01  6.281709E+01  6.329985E+01  6.796841E+01  7.147922E+01  7.283042E+01  1.326796E+02  1.330312E+02  1.354490E+02
            0.159091  0.275554  0.000000
  6.252840E+01  6.277255E+01  6.323877E+01  6.798616E+01  7.153196E+01  7.280225E+01  1.327321E+02  1.330164E+02  1.354545E+02
            0.156566  0.271180  0.000000
  6.248852E+01  6.272865E+01  6.317871E+01  6.800430E+01  7.158235E+01  7.277559E+01  1.327858E+02  1.330018E+02  1.354598E+02
            0.154040  0.266806  0.000000
  6.244903E+01  6.268548E+01  6.311967E+01  6.802303E+01  7.162965E+01  7.275127E+01  1.328409E+02  1.329874E+02  1.354649E+02
            0.151515  0.262432  0.000000
  6.240995E+01  6.264312E+01  6.306167E+01  6.804253E+01  7.167294E+01  7.273028E+01  1.328974E+02  1.329732E+02  1.354700E+02
            0.148990  0.258058  0.000000
  6.237129E+01  6.260164E+01  6.300471E+01  6.806299E+01  7.171115E+01  7.271377E+01  1.329553E+02  1.329593E+02  1.354751E+02
            0.146465  0.253684  0.000000
  6.233307E+01  6.256107E+01  6.294880E+01  6.808458E+01  7.174308E+01  7.270296E+01  1.329457E+02  1.330147E+02  1.354802E+02
            0.143939  0.249310  0.000000
  6.229529E+01  6.252142E+01  6.289395E+01  6.810745E+01  7.176754E+01  7.269911E+01  1.329323E+02  1.330756E+02  1.354852E+02
            0.141414  0.244936  0.000000
  6.225795E+01  6.248267E+01  6.284014E+01  6.813172E+01  7.178347E+01  7.270325E+01  1.329191E+02  1.331380E+02  1.354902E+02
            0.138889  0.240563  0.000000
  6.222108E+01  6.244480E+01  6.278739E+01  6.815748E+01  7.179017E+01  7.271608E+01  1.329062E+02  1.332019E+02  1.354951E+02
            0.136364  0.236189  0.000000
  6.218467E+01  6.240773E+01  6.273568E+01  6.818480E+01  7.178740E+01  7.273776E+01  1.328936E+02  1.332674E+02  1.354999E+02
            0.133838  0.231815  0.000000
  6.214874E+01  6.237139E+01  6.268501E+01  6.821370E+01  7.177544E+01  7.276794E+01  1.328811E+02  1.333343E+02  1.355045E+02
            0.131313  0.227441  0.000000
  6.211330E+01  6.233568E+01  6.263538E+01  6.824414E+01  7.175492E+01  7.280588E+01  1.328689E+02  1.334025E+02  1.355089E+02
            0.128788  0.223067  0.000000
  6.207835E+01  6.230049E+01  6.258676E+01  6.827609E+01  7.172668E+01  7.285061E+01  1.328570E+02  1.334721E+02  1.355129E+02
            0.126263  0.218693  0.000000
  6.204392E+01  6.226572E+01  6.253915E+01  6.830942E+01  7.169158E+01  7.290109E+01  1.328452E+02  1.335430E+02  1.355165E+02
            0.123737  0.214319  0.000000
  6.201000E+01  6.223125E+01  6.249253E+01  6.834402E+01  7.165039E+01  7.295640E+01  1.328337E+02  1.336150E+02  1.355195E+02
            0.121212  0.209946  0.000000
  6.197662E+01  6.219699E+01  6.244690E+01  6.837972E+01  7.160374E+01  7.301567E+01  1.328223E+02  1.336880E+02  1.355218E+02
            0.118687  0.205572  0.000000
  6.194378E+01  6.216283E+01  6.240223E+01  6.841632E+01  7.155211E+01  7.307823E+01  1.328112E+02  1.337620E+02  1.355232E+02
            0.116162  0.201198  0.000000
  6.191150E+01  6.212870E+01  6.235852E+01  6.845363E+01  7.149587E+01  7.314349E+01  1.328003E+02  1.338368E+02  1.355236E+02
            0.113636  0.196824  0.000000
  6.187979E+01  6.209454E+01  6.231574E+01  6.849142E+01  7.143525E+01  7.321098E+01  1.327896E+02  1.339123E+02  1.355230E+02
            0.111111  0.192450  0.000000
  6.184865E+01  6.206030E+01  6.227389E+01  6.852948E+01  7.137042E+01  7.328033E+01  1.327790E+02  1.339883E+02  1.355210E+02
            0.108586  0.188076  0.000000
  6.181810E+01  6.202597E+01  6.223296E+01  6.856761E+01  7.130147E+01  7.335121E+01  1.327687E+02  1.340649E+02  1.355176E+02
            0.106061  0.183702  0.000000
  6.178815E+01  6.199155E+01  6.219293E+01  6.860564E+01  7.122848E+01  7.342336E+01  1.327585E+02  1.341417E+02  1.355128E+02
            0.103535  0.179328  0.000000
  6.175879E+01  6.195707E+01  6.215380E+01  6.864343E+01  7.115148E+01  7.349657E+01  1.327485E+02  1.342189E+02  1.355063E+02
            0.101010  0.174955  0.000000
  6.173005E+01  6.192256E+01  6.211557E+01  6.868087E+01  7.107050E+01  7.357065E+01  1.327387E+02  1.342963E+02  1.354981E+02
            0.098485  0.170581  0.000000
  6.170192E+01  6.188810E+01  6.207822E+01  6.871792E+01  7.098557E+01  7.364542E+01  1.327291E+02  1.343738E+02  1.354882E+02
            0.095960  0.166207  0.000000
  6.167442E+01  6.185376E+01  6.204176E+01  6.875460E+01  7.089673E+01  7.372076E+01  1.327196E+02  1.344514E+02  1.354764E+02
            0.093434  0.161833  0.000000
  6.164755E+01  6.181964E+01  6.200620E+01  6.879097E+01  7.080405E+01  7.379652E+01  1.327104E+02  1.345291E+02  1.354628E+02
            0.090909  0.157459  0.000000
  6.162131E+01  6.178583E+01  6.197153E+01  6.882718E+01  7.070760E+01  7.387258E+01  1.327014E+02  1.346069E+02  1.354474E+02
            0.088384  0.153085  0.000000
  6.159571E+01  6.175245E+01  6.193777E+01  6.886345E+01  7.060747E+01  7.394884E+01  1.326925E+02  1.346848E+02  1.354301E+02
            0.085859  0.148711  0.000000
  6.157076E+01  6.171960E+01  6.190492E+01  6.890004E+01  7.050378E+01  7.402518E+01  1.326839E+02  1.347627E+02  1.354110E+02
            0.083333  0.144338  0.000000
  6.154647E+01  6.168740E+01  6.187299E+01  6.893728E+01  7.039666E+01  7.410151E+01  1.326754E+02  1.348409E+02  1.353901E+02
            0.080808  0.139964  0.000000
  6.152282E+01  6.165594E+01  6.184200E+01  6.897558E+01  7.028623E+01  7.417771E+01  1.326672E+02  1.349192E+02  1.353675E+02
            0.078283  0.135590  0.000000
  6.149984E+01  6.162531E+01  6.181196E+01  6.901534E+01  7.017265E+01  7.425370E+01  1.326592E+02  1.349978E+02  1.353433E+02
            0.075758  0.131216  0.000000
  6.147753E+01  6.159560E+01  6.178289E+01  6.905704E+01  7.005604E+01  7.432937E+01  1.326515E+02  1.350767E+02  1.353174E+02
            0.073232  0.126842  0.000000
  6.145589E+01  6.156687E+01  6.175479E+01  6.910116E+01  6.993654E+01  7.440462E+01  1.326440E+02  1.351560E+02  1.352900E+02
            0.070707  0.122468  0.000000
  6.143492E+01  6.153916E+01  6.172770E+01  6.914815E+01  6.981422E+01  7.447935E+01  1.326368E+02  1.352357E+02  1.352611E+02
            0.068182  0.118094  0.000000
  6.141463E+01  6.151253E+01  6.170161E+01  6.919849E+01  6.968915E+01  7.455346E+01  1.326298E+02  1.352308E+02  1.353159E+02
            0.065657  0.113721  0.000000
  6.139502E+01  6.148696E+01  6.167655E+01  6.925259E+01  6.956132E+01  7.462683E+01  1.326231E+02  1.351989E+02  1.353966E+02
            0.063131  0.109347  0.000000
  6.137610E+01  6.146247E+01  6.165252E+01  6.931083E+01  6.943067E+01  7.469936E+01  1.326166E+02  1.351656E+02  1.354778E+02
            0.060606  0.104973  0.000000
  6.135788E+01  6.143903E+01  6.162954E+01  6.929705E+01  6.937349E+01  7.477093E+01  1.326104E+02  1.351307E+02  1.355594E+02
            0.058081  0.100599  0.000000
  6.134035E+01  6.141662E+01  6.160761E+01  6.916021E+01  6.944080E+01  7.484143E+01  1.326046E+02  1.350942E+02  1.356415E+02
            0.055556  0.096225  0.000000
  6.132353E+01  6.139518E+01  6.158674E+01  6.901980E+01  6.951285E+01  7.491072E+01  1.325990E+02  1.350559E+02  1.357238E+02
            0.053030  0.091851  0.000000
  6.130741E+01  6.137468E+01  6.156694E+01  6.887532E+01  6.958962E+01  7.497869E+01  1.325937E+02  1.350155E+02  1.358064E+02
            0.050505  0.087477  0.000000
  6.129201E+01  6.135506E+01  6.154820E+01  6.872615E+01  6.967099E+01  7.504518E+01  1.325886E+02  1.349728E+02  1.358890E+02
            0.047980  0.083103  0.000000
  6.127732E+01  6.133628E+01  6.153051E+01  6.857149E+01  6.975667E+01  7.511008E+01  1.325839E+02  1.349275E+02  1.359713E+02
            0.045455  0.078730  0.000000
  6.126335E+01  6.131828E+01  6.151388E+01  6.841038E+01  6.984626E+01  7.517323E+01  1.325795E+02  1.348792E+02  1.360532E+02
            0.042929  0.074356  0.000000
  6.125010E+01  6.130105E+01  6.149830E+01  6.824165E+01  6.993920E+01  7.523447E+01  1.325753E+02  1.348273E+02  1.361342E+02
            0.040404  0.069982  0.000000
  6.123758E+01  6.128454E+01  6.148374E+01  6.806392E+01  7.003482E+01  7.529366E+01  1.325715E+02  1.347714E+02  1.362142E+02
            0.037879  0.065608  0.000000
  6.122580E+01  6.126874E+01  6.147021E+01  6.787560E+01  7.013233E+01  7.535064E+01  1.325679E+02  1.347108E+02  1.362927E+02
            0.035354  0.061234  0.000000
  6.121475E+01  6.125366E+01  6.145768E+01  6.767479E+01  7.023081E+01  7.540523E+01  1.325646E+02  1.346448E+02  1.363692E+02
            0.032828  0.056860  0.000000
  6.120445E+01  6.123932E+01  6.144614E+01  6.745935E+01  7.032927E+01  7.545726E+01  1.325615E+02  1.345726E+02  1.364433E+02
            0.030303  0.052486  0.000000
  6.119489E+01  6.122572E+01  6.143556E+01  6.722678E+01  7.042664E+01  7.550656E+01  1.325588E+02  1.344934E+02  1.365147E+02
            0.027778  0.048113  0.000000
  6.118608E+01  6.121291E+01  6.142593E+01  6.697423E+01  7.052181E+01  7.555296E+01  1.325562E+02  1.344062E+02  1.365827E+02
            0.025253  0.043739  0.000000
  6.117802E+01  6.120094E+01  6.141723E+01  6.669841E+01  7.061362E+01  7.559626E+01  1.325540E+02  1.343100E+02  1.366469E+02
            0.022727  0.039365  0.000000
  6.117072E+01  6.118986E+01  6.140943E+01  6.639554E+01  7.070093E+01  7.563629E+01  1.325520E+02  1.342037E+02  1.367067E+02
            0.020202  0.034991  0.000000
  6.116418E+01  6.117973E+01  6.140251E+01  6.606121E+01  7.078260E+01  7.567287E+01  1.325502E+02  1.340860E+02  1.367618E+02
            0.017677  0.030617  0.000000
  6.115841E+01  6.117061E+01  6.139647E+01  6.569032E+01  7.085757E+01  7.570580E+01  1.325486E+02  1.339555E+02  1.368117E+02
            0.015152  0.026243  0.000000
  6.115339E+01  6.116256E+01  6.139127E+01  6.527685E+01  7.092480E+01  7.573491E+01  1.325473E+02  1.338110E+02  1.368559E+02
            0.012626  0.021869  0.000000
  6.114914E+01  6.115563E+01  6.138690E+01  6.481369E+01  7.098338E+01  7.576001E+01  1.325462E+02  1.336507E+02  1.368940E+02
            0.010101  0.017495  0.000000
  6.114567E+01  6.114988E+01  6.138334E+01  6.429229E+01  7.103248E+01  7.578092E+01  1.325453E+02  1.334729E+02  1.369257E+02
            0.007576  0.013122  0.000000
  6.114296E+01  6.114536E+01  6.138059E+01  6.370232E+01  7.107142E+01  7.579748E+01  1.325446E+02  1.332756E+02  1.369506E+02
            0.005051  0.008748  0.000000
  6.114103E+01  6.114210E+01  6.137863E+01  6.303106E+01  7.109964E+01  7.580950E+01  1.325441E+02  1.330567E+02  1.369687E+02
            0.002525  0.004374  0.000000
  6.113987E+01  6.114014E+01  6.137746E+01  6.226267E+01  7.111674E+01  7.581683E+01  1.325438E+02  1.328136E+02  1.369795E+02
            0.000000  0.000000  0.000000
  6.113948E+01  6.113948E+01  6.137707E+01  6.137707E+01  7.112246E+01  7.581930E+01  1.325437E+02  1.325437E+02  1.369832E+02


==> anc/fig03/phband17cr.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -5.549541E-02 -5.511396E-02  1.198642E-01  2.686163E+01  2.686163E+01  3.374138E+01  3.374138E+01  4.420550E+01  4.766704E+01
            0.000000  0.005064  0.000000
  1.317188E-01  1.793408E-01  3.236090E-01  2.686356E+01  2.686474E+01  3.373807E+01  3.373856E+01  4.420381E+01  4.766619E+01
            0.000000  0.010129  0.000000
  1.622928E-01  3.710510E-01  6.540627E-01  2.686937E+01  2.687407E+01  3.372815E+01  3.373010E+01  4.419877E+01  4.766366E+01
            0.000000  0.015193  0.000000
  2.035703E-01  5.596930E-01  9.824265E-01  2.687902E+01  2.688960E+01  3.371162E+01  3.371600E+01  4.419038E+01  4.765944E+01
            0.000000  0.020258  0.000000
  2.506780E-01  7.473119E-01  1.309641E+00  2.689251E+01  2.691128E+01  3.368851E+01  3.369627E+01  4.417868E+01  4.765355E+01
            0.000000  0.025322  0.000000
  3.013240E-01  9.342138E-01  1.635682E+00  2.690980E+01  2.693909E+01  3.365884E+01  3.367093E+01  4.416368E+01  4.764600E+01
            0.000000  0.030387  0.000000
  3.544784E-01  1.120431E+00  1.960358E+00  2.693087E+01  2.697295E+01  3.362266E+01  3.364000E+01  4.414545E+01  4.763682E+01
            0.000000  0.035451  0.000000
  4.096918E-01  1.305920E+00  2.283424E+00  2.695566E+01  2.701280E+01  3.358001E+01  3.360350E+01  4.412404E+01  4.762602E+01
            0.000000  0.040516  0.000000
  4.667957E-01  1.490616E+00  2.604607E+00  2.698413E+01  2.705855E+01  3.353096E+01  3.356148E+01  4.409949E+01  4.761364E+01
            0.000000  0.045580  0.000000
  5.257678E-01  1.674444E+00  2.923613E+00  2.701622E+01  2.711010E+01  3.347557E+01  3.351400E+01  4.407188E+01  4.759970E+01
            0.000000  0.050645  0.000000
  5.866664E-01  1.857329E+00  3.240129E+00  2.705187E+01  2.716735E+01  3.341393E+01  3.346113E+01  4.404127E+01  4.758423E+01
            0.000000  0.055709  0.000000
  6.495962E-01  2.039199E+00  3.553821E+00  2.709100E+01  2.723018E+01  3.334613E+01  3.340297E+01  4.400775E+01  4.756727E+01
            0.000000  0.060774  0.000000
  7.146889E-01  2.219984E+00  3.864338E+00  2.713356E+01  2.729847E+01  3.327229E+01  3.333966E+01  4.397137E+01  4.754884E+01
            0.000000  0.065838  0.000000
  7.820906E-01  2.399622E+00  4.171306E+00  2.717944E+01  2.737208E+01  3.319253E+01  3.327135E+01  4.393223E+01  4.752899E+01
            0.000000  0.070903  0.000000
  8.519538E-01  2.578053E+00  4.474330E+00  2.722858E+01  2.745087E+01  3.310700E+01  3.319823E+01  4.389039E+01  4.750775E+01
            0.000000  0.075967  0.000000
  9.244311E-01  2.755224E+00  4.772988E+00  2.728089E+01  2.753469E+01  3.301585E+01  3.312054E+01  4.384594E+01  4.748515E+01
            0.000000  0.081032  0.000000
  9.996701E-01  2.931087E+00  5.066838E+00  2.733626E+01  2.762337E+01  3.291927E+01  3.303855E+01  4.379893E+01  4.746122E+01
            0.000000  0.086096  0.000000
  1.077809E+00  3.105597E+00  5.355409E+00  2.739461E+01  2.771677E+01  3.281744E+01  3.295258E+01  4.374945E+01  4.743601E+01
            0.000000  0.091161  0.000000
  1.158976E+00  3.278716E+00  5.638203E+00  2.745584E+01  2.781470E+01  3.271059E+01  3.286300E+01  4.369756E+01  4.740953E+01
            0.000000  0.096225  0.000000
  1.243281E+00  3.450408E+00  5.914697E+00  2.751985E+01  2.791701E+01  3.259895E+01  3.277022E+01  4.364331E+01  4.738183E+01
            0.000000  0.101290  0.000000
  1.330819E+00  3.620641E+00  6.184341E+00  2.758652E+01  2.802350E+01  3.248276E+01  3.267473E+01  4.358677E+01  4.735292E+01
            0.000000  0.106354  0.000000
  1.421666E+00  3.789387E+00  6.446557E+00  2.765577E+01  2.813400E+01  3.236230E+01  3.257704E+01  4.352799E+01  4.732285E+01
            0.000000  0.111418  0.000000
  1.515877E+00  3.956620E+00  6.700741E+00  2.772747E+01  2.824832E+01  3.223784E+01  3.247774E+01  4.346701E+01  4.729165E+01
            0.000000  0.116483  0.000000
  1.613488E+00  4.122316E+00  6.946267E+00  2.780153E+01  2.836628E+01  3.210970E+01  3.237747E+01  4.340388E+01  4.725933E+01
            0.000000  0.121547  0.000000
  1.714511E+00  4.286455E+00  7.182485E+00  2.787783E+01  2.848770E+01  3.197820E+01  3.227689E+01  4.333863E+01  4.722593E+01
            0.000000  0.126612  0.000000
  1.818939E+00  4.449015E+00  7.408727E+00  2.795625E+01  2.861238E+01  3.184366E+01  3.217675E+01  4.327130E+01  4.719147E+01
            0.000000  0.131676  0.000000
  1.926744E+00  4.609981E+00  7.624311E+00  2.803669E+01  2.874014E+01  3.170644E+01  3.207783E+01  4.320192E+01  4.715600E+01
            0.000000  0.136741  0.000000
  2.037878E+00  4.769337E+00  7.828546E+00  2.811903E+01  2.887079E+01  3.156689E+01  3.198094E+01  4.313053E+01  4.711954E+01
            0.000000  0.141805  0.000000
  2.152274E+00  4.927068E+00  8.020735E+00  2.820316E+01  2.900413E+01  3.142540E+01  3.188694E+01  4.305714E+01  4.708212E+01
            0.000000  0.146870  0.000000
  2.269847E+00  5.083165E+00  8.200190E+00  2.828896E+01  2.913998E+01  3.128234E+01  3.179668E+01  4.298180E+01  4.704377E+01
            0.000000  0.151934  0.000000
  2.390496E+00  5.237620E+00  8.366230E+00  2.837632E+01  2.927816E+01  3.113810E+01  3.171107E+01  4.290453E+01  4.700454E+01
            0.000000  0.156999  0.000000
  2.514107E+00  5.390426E+00  8.518202E+00  2.846512E+01  2.941847E+01  3.099307E+01  3.163099E+01  4.282536E+01  4.696447E+01
            0.000000  0.162063  0.000000
  2.640549E+00  5.541584E+00  8.655482E+00  2.855525E+01  2.956074E+01  3.084766E+01  3.155733E+01  4.274432E+01  4.692359E+01
            0.000000  0.167128  0.000000
  2.769685E+00  5.691097E+00  8.777492E+00  2.864658E+01  2.970479E+01  3.070227E+01  3.149094E+01  4.266145E+01  4.688195E+01
            0.000000  0.172192  0.000000
  2.901363E+00  5.838974E+00  8.883711E+00  2.873902E+01  2.985043E+01  3.055731E+01  3.143265E+01  4.257679E+01  4.683959E+01
            0.000000  0.177257  0.000000
  3.035427E+00  5.985229E+00  8.973685E+00  2.883242E+01  2.999751E+01  3.041316E+01  3.138324E+01  4.249039E+01  4.679658E+01
            0.000000  0.182321  0.000000
  3.171713E+00  6.129883E+00  9.047043E+00  2.892670E+01  3.014583E+01  3.027023E+01  3.134343E+01  4.240230E+01  4.675295E+01
            0.000000  0.187386  0.000000
  3.310054E+00  6.272964E+00  9.103504E+00  2.902172E+01  3.012891E+01  3.029525E+01  3.131385E+01  4.231256E+01  4.670878E+01
            0.000000  0.192450  0.000000
  3.450278E+00  6.414508E+00  9.142891E+00  2.911738E+01  2.998958E+01  3.044561E+01  3.129506E+01  4.222125E+01  4.666410E+01
            0.000000  0.197515  0.000000
  3.592213E+00  6.554557E+00  9.165138E+00  2.921356E+01  2.985261E+01  3.059673E+01  3.128752E+01  4.212843E+01  4.661899E+01
            0.000000  0.202579  0.000000
  3.735686E+00  6.693163E+00  9.170295E+00  2.931015E+01  2.971837E+01  3.074848E+01  3.129158E+01  4.203417E+01  4.657349E+01
            0.000000  0.207644  0.000000
  3.880525E+00  6.830384E+00  9.158539E+00  2.940704E+01  2.958720E+01  3.090071E+01  3.130750E+01  4.193856E+01  4.652768E+01
            0.000000  0.212708  0.000000
  4.026560E+00  6.966289E+00  9.130167E+00  2.945943E+01  2.950413E+01  3.105327E+01  3.133540E+01  4.184167E+01  4.648162E+01
            0.000000  0.217772  0.000000
  4.173625E+00  7.100950E+00  9.085605E+00  2.933539E+01  2.960130E+01  3.120604E+01  3.137530E+01  4.174360E+01  4.643536E+01
            0.000000  0.222837  0.000000
  4.321554E+00  7.234450E+00  9.025398E+00  2.921535E+01  2.969844E+01  3.135888E+01  3.142711E+01  4.164445E+01  4.638896E+01
            0.000000  0.227901  0.000000
  4.470190E+00  7.366875E+00  8.950210E+00  2.909959E+01  2.979547E+01  3.149065E+01  3.151167E+01  4.154431E+01  4.634249E+01
            0.000000  0.232966  0.000000
  4.619377E+00  7.498318E+00  8.860813E+00  2.898837E+01  2.989227E+01  3.156561E+01  3.166429E+01  4.144328E+01  4.629600E+01
            0.000000  0.238030  0.000000
  4.768966E+00  7.628875E+00  8.758083E+00  2.888191E+01  2.998874E+01  3.165162E+01  3.181664E+01  4.134148E+01  4.624954E+01
            0.000000  0.243095  0.000000
  4.918811E+00  7.758644E+00  8.642988E+00  2.878041E+01  3.008480E+01  3.174822E+01  3.196859E+01  4.123902E+01  4.620318E+01
            0.000000  0.248159  0.000000
  5.068774E+00  7.887724E+00  8.516576E+00  2.868404E+01  3.018034E+01  3.185488E+01  3.212006E+01  4.113601E+01  4.615696E+01
            0.000000  0.253224  0.000000
  5.218719E+00  8.016213E+00  8.379972E+00  2.859295E+01  3.027527E+01  3.197103E+01  3.227093E+01  4.103256E+01  4.611094E+01
            0.000000  0.258288  0.000000
  5.368518E+00  8.144206E+00  8.234358E+00  2.850725E+01  3.036951E+01  3.209604E+01  3.242112E+01  4.092881E+01  4.606515E+01
            0.000000  0.263353  0.000000
  5.518045E+00  8.080972E+00  8.271793E+00  2.842703E+01  3.046297E+01  3.222925E+01  3.257054E+01  4.082486E+01  4.601963E+01
            0.000000  0.268417  0.000000
  5.667182E+00  7.921096E+00  8.399059E+00  2.835235E+01  3.055556E+01  3.236999E+01  3.271909E+01  4.072084E+01  4.597445E+01
            0.000000  0.273482  0.000000
  5.815811E+00  7.756046E+00  8.526078E+00  2.828322E+01  3.064721E+01  3.251754E+01  3.286670E+01  4.061687E+01  4.592961E+01
            0.000000  0.278546  0.000000
  5.963822E+00  7.587168E+00  8.652919E+00  2.821966E+01  3.073783E+01  3.267123E+01  3.301327E+01  4.051308E+01  4.588518E+01
            0.000000  0.283611  0.000000
  6.111107E+00  7.415831E+00  8.779634E+00  2.816162E+01  3.082737E+01  3.283035E+01  3.315873E+01  4.040959E+01  4.584117E+01
            0.000000  0.288675  0.000000
  6.257560E+00  7.243417E+00  8.906267E+00  2.810905E+01  3.091573E+01  3.299422E+01  3.330299E+01  4.030653E+01  4.579761E+01
            0.000000  0.293740  0.000000
  6.403081E+00  7.071322E+00  9.032846E+00  2.806185E+01  3.100287E+01  3.316216E+01  3.344597E+01  4.020403E+01  4.575455E+01
            0.000000  0.298804  0.000000
  6.547569E+00  6.900943E+00  9.159385E+00  2.801991E+01  3.108870E+01  3.333352E+01  3.358758E+01  4.010223E+01  4.571201E+01
            0.000000  0.303869  0.000000
  6.690929E+00  6.733677E+00  9.285883E+00  2.798309E+01  3.117319E+01  3.350768E+01  3.372774E+01  4.000125E+01  4.567001E+01
            0.000000  0.308933  0.000000
  6.570908E+00  6.833067E+00  9.412325E+00  2.795123E+01  3.125625E+01  3.368402E+01  3.386636E+01  3.990124E+01  4.562858E+01
            0.000000  0.313998  0.000000
  6.414003E+00  6.973890E+00  9.538678E+00  2.792415E+01  3.133786E+01  3.386196E+01  3.400333E+01  3.980233E+01  4.558776E+01
            0.000000  0.319062  0.000000
  6.264294E+00  7.113309E+00  9.664897E+00  2.790163E+01  3.141794E+01  3.404097E+01  3.413856E+01  3.970467E+01  4.554757E+01
            0.000000  0.324126  0.000000
  6.123071E+00  7.251235E+00  9.790922E+00  2.788347E+01  3.149647E+01  3.422050E+01  3.427194E+01  3.960842E+01  4.550804E+01
            0.000000  0.329191  0.000000
  5.991559E+00  7.387583E+00  9.916679E+00  2.786942E+01  3.157340E+01  3.440008E+01  3.440335E+01  3.951373E+01  4.546919E+01
            0.000000  0.334255  0.000000
  5.870903E+00  7.522269E+00  1.004208E+01  2.785926E+01  3.164868E+01  3.453266E+01  3.457922E+01  3.942076E+01  4.543107E+01
            0.000000  0.339320  0.000000
  5.762143E+00  7.655211E+00  1.016703E+01  2.785272E+01  3.172229E+01  3.465973E+01  3.475751E+01  3.932970E+01  4.539370E+01
            0.000000  0.344384  0.000000
  5.666195E+00  7.786330E+00  1.029143E+01  2.784954E+01  3.179421E+01  3.478441E+01  3.493452E+01  3.924072E+01  4.535711E+01
            0.000000  0.349449  0.000000
  5.583824E+00  7.915549E+00  1.041514E+01  2.784947E+01  3.186439E+01  3.490654E+01  3.510988E+01  3.915403E+01  4.532133E+01
            0.000000  0.354513  0.000000
  5.515623E+00  8.042793E+00  1.053807E+01  2.785225E+01  3.193282E+01  3.502592E+01  3.528323E+01  3.906983E+01  4.528641E+01
            0.000000  0.359578  0.000000
  5.461997E+00  8.167989E+00  1.066006E+01  2.785762E+01  3.199949E+01  3.514234E+01  3.545423E+01  3.898836E+01  4.525238E+01
            0.000000  0.364642  0.000000
  5.423149E+00  8.291068E+00  1.078100E+01  2.786531E+01  3.206438E+01  3.525559E+01  3.562259E+01  3.890986E+01  4.521928E+01
            0.000000  0.369707  0.000000
  5.399073E+00  8.411964E+00  1.090075E+01  2.787510E+01  3.212747E+01  3.536540E+01  3.578800E+01  3.883461E+01  4.518713E+01
            0.000000  0.374771  0.000000
  5.389557E+00  8.530612E+00  1.101916E+01  2.788673E+01  3.218878E+01  3.547149E+01  3.595021E+01  3.876289E+01  4.515598E+01
            0.000000  0.379836  0.000000
  5.394193E+00  8.646952E+00  1.113612E+01  2.789997E+01  3.224829E+01  3.557356E+01  3.610898E+01  3.869502E+01  4.512586E+01
            0.000000  0.384900  0.000000
  5.412393E+00  8.760926E+00  1.125147E+01  2.791461E+01  3.230600E+01  3.567125E+01  3.626408E+01  3.863135E+01  4.509680E+01
            0.000000  0.389965  0.000000
  5.443415E+00  8.872478E+00  1.136510E+01  2.793045E+01  3.236192E+01  3.576420E+01  3.641530E+01  3.857224E+01  4.506884E+01
            0.000000  0.395029  0.000000
  5.486388E+00  8.981557E+00  1.147686E+01  2.794728E+01  3.241606E+01  3.585201E+01  3.656246E+01  3.851808E+01  4.504201E+01
            0.000000  0.400094  0.000000
  5.540343E+00  9.088113E+00  1.158664E+01  2.796493E+01  3.246843E+01  3.593426E+01  3.670540E+01  3.846928E+01  4.501634E+01
            0.000000  0.405158  0.000000
  5.604244E+00  9.192100E+00  1.169431E+01  2.798324E+01  3.251904E+01  3.601051E+01  3.684395E+01  3.842626E+01  4.499185E+01
            0.000000  0.410223  0.000000
  5.677014E+00  9.293473E+00  1.179976E+01  2.800206E+01  3.256791E+01  3.608035E+01  3.697798E+01  3.838942E+01  4.496856E+01
            0.000000  0.415287  0.000000
  5.757564E+00  9.392190E+00  1.190288E+01  2.802124E+01  3.261506E+01  3.614339E+01  3.710738E+01  3.835912E+01  4.494649E+01
            0.000000  0.420352  0.000000
  5.844810E+00  9.488214E+00  1.200356E+01  2.804067E+01  3.266051E+01  3.619929E+01  3.723204E+01  3.833566E+01  4.492566E+01
            0.000000  0.425416  0.000000
  5.937691E+00  9.581506E+00  1.210172E+01  2.806024E+01  3.270427E+01  3.624781E+01  3.735187E+01  3.831926E+01  4.490606E+01
            0.000000  0.430480  0.000000
  6.035188E+00  9.672032E+00  1.219724E+01  2.807985E+01  3.274637E+01  3.628884E+01  3.746681E+01  3.830998E+01  4.488772E+01
            0.000000  0.435545  0.000000
  6.136326E+00  9.759758E+00  1.229006E+01  2.809941E+01  3.278684E+01  3.632242E+01  3.757680E+01  3.830775E+01  4.487061E+01
            0.000000  0.440609  0.000000
  6.240186E+00  9.844653E+00  1.238010E+01  2.811884E+01  3.282569E+01  3.634874E+01  3.768181E+01  3.831233E+01  4.485474E+01
            0.000000  0.445674  0.000000
  6.345906E+00  9.926687E+00  1.246727E+01  2.813809E+01  3.286295E+01  3.636818E+01  3.778181E+01  3.832330E+01  4.484008E+01
            0.000000  0.450738  0.000000
  6.452684E+00  1.000583E+01  1.255152E+01  2.815707E+01  3.289864E+01  3.638123E+01  3.787680E+01  3.834011E+01  4.482663E+01
            0.000000  0.455803  0.000000
  6.559777E+00  1.008206E+01  1.263278E+01  2.817576E+01  3.293279E+01  3.638850E+01  3.796680E+01  3.836210E+01  4.481436E+01
            0.000000  0.460867  0.000000
  6.666500E+00  1.015535E+01  1.271100E+01  2.819408E+01  3.296541E+01  3.639069E+01  3.805182E+01  3.838853E+01  4.480322E+01
            0.000000  0.465932  0.000000
  6.772226E+00  1.022567E+01  1.278612E+01  2.821201E+01  3.299654E+01  3.638850E+01  3.813192E+01  3.841865E+01  4.479320E+01
            0.000000  0.470996  0.000000
  6.876378E+00  1.029300E+01  1.285811E+01  2.822950E+01  3.302618E+01  3.638263E+01  3.820716E+01  3.845167E+01  4.478423E+01
            0.000000  0.476061  0.000000
  6.978432E+00  1.035732E+01  1.292693E+01  2.824651E+01  3.305436E+01  3.637378E+01  3.827761E+01  3.848688E+01  4.477629E+01
            0.000000  0.481125  0.000000
  7.077912E+00  1.041861E+01  1.299253E+01  2.826301E+01  3.308109E+01  3.636256E+01  3.834336E+01  3.852358E+01  4.476930E+01
            0.000000  0.486190  0.000000
  7.174383E+00  1.047684E+01  1.305490E+01  2.827896E+01  3.310639E+01  3.634955E+01  3.840451E+01  3.856116E+01  4.476323E+01
            0.000000  0.491254  0.000000
  7.267454E+00  1.053202E+01  1.311399E+01  2.829433E+01  3.313028E+01  3.633525E+01  3.846118E+01  3.859906E+01  4.475800E+01
            0.000000  0.496319  0.000000
  7.356772E+00  1.058410E+01  1.316979E+01  2.830908E+01  3.315276E+01  3.632010E+01  3.851350E+01  3.863677E+01  4.475355E+01
            0.000000  0.501383  0.000000
  7.442016E+00  1.063309E+01  1.322228E+01  2.832317E+01  3.317385E+01  3.630450E+01  3.856161E+01  3.867386E+01  4.474983E+01
            0.000000  0.506448  0.000000
  7.522900E+00  1.067897E+01  1.327143E+01  2.833658E+01  3.319355E+01  3.628877E+01  3.860563E+01  3.870994E+01  4.474675E+01
            0.000000  0.511512  0.000000
  7.599169E+00  1.072172E+01  1.331724E+01  2.834927E+01  3.321188E+01  3.627320E+01  3.864573E+01  3.874469E+01  4.474426E+01
            0.000000  0.516577  0.000000
  7.670592E+00  1.076133E+01  1.335969E+01  2.836119E+01  3.322884E+01  3.625804E+01  3.868206E+01  3.877780E+01  4.474228E+01
            0.000000  0.521641  0.000000
  7.736967E+00  1.079781E+01  1.339877E+01  2.837233E+01  3.324443E+01  3.624349E+01  3.871478E+01  3.880904E+01  4.474075E+01
            0.000000  0.526706  0.000000
  7.798114E+00  1.083113E+01  1.343448E+01  2.838263E+01  3.325866E+01  3.622974E+01  3.874402E+01  3.883818E+01  4.473961E+01
            0.000000  0.531770  0.000000
  7.853873E+00  1.086129E+01  1.346680E+01  2.839208E+01  3.327153E+01  3.621692E+01  3.876995E+01  3.886504E+01  4.473878E+01
            0.000000  0.536834  0.000000
  7.904107E+00  1.088829E+01  1.349572E+01  2.840063E+01  3.328305E+01  3.620516E+01  3.879272E+01  3.888945E+01  4.473822E+01
            0.000000  0.541899  0.000000
  7.948696E+00  1.091212E+01  1.352126E+01  2.840825E+01  3.329321E+01  3.619457E+01  3.881244E+01  3.891129E+01  4.473787E+01
            0.000000  0.546963  0.000000
  7.987536E+00  1.093278E+01  1.354339E+01  2.841492E+01  3.330202E+01  3.618523E+01  3.882926E+01  3.893043E+01  4.473767E+01
            0.000000  0.552028  0.000000
  8.020542E+00  1.095027E+01  1.356212E+01  2.842061E+01  3.330947E+01  3.617722E+01  3.884329E+01  3.894677E+01  4.473758E+01
            0.000000  0.557092  0.000000
  8.047642E+00  1.096457E+01  1.357745E+01  2.842530E+01  3.331557E+01  3.617059E+01  3.885463E+01  3.896025E+01  4.473756E+01
            0.000000  0.562157  0.000000
  8.068777E+00  1.097570E+01  1.358938E+01  2.842897E+01  3.332031E+01  3.616539E+01  3.886335E+01  3.897080E+01  4.473758E+01
            0.000000  0.567221  0.000000
  8.083905E+00  1.098366E+01  1.359790E+01  2.843160E+01  3.332370E+01  3.616165E+01  3.886953E+01  3.897837E+01  4.473761E+01
            0.000000  0.572286  0.000000
  8.092994E+00  1.098843E+01  1.360301E+01  2.843318E+01  3.332573E+01  3.615940E+01  3.887322E+01  3.898292E+01  4.473764E+01
            0.000000  0.577350  0.000000
  8.096026E+00  1.099002E+01  1.360471E+01  2.843371E+01  3.332641E+01  3.615865E+01  3.887445E+01  3.898444E+01  4.473765E+01
            0.005051  0.577350  0.000000
  8.099601E+00  1.099034E+01  1.360906E+01  2.843725E+01  3.332728E+01  3.615813E+01  3.887411E+01  3.898352E+01  4.473728E+01
            0.010101  0.577350  0.000000
  8.110294E+00  1.099131E+01  1.362210E+01  2.844786E+01  3.332991E+01  3.615659E+01  3.887308E+01  3.898075E+01  4.473618E+01
            0.015152  0.577350  0.000000
  8.128013E+00  1.099292E+01  1.364373E+01  2.846548E+01  3.333428E+01  3.615401E+01  3.887136E+01  3.897616E+01  4.473435E+01
            0.020202  0.577350  0.000000
  8.152604E+00  1.099517E+01  1.367383E+01  2.849005E+01  3.334039E+01  3.615040E+01  3.886895E+01  3.896975E+01  4.473179E+01
            0.025253  0.577350  0.000000
  8.183856E+00  1.099806E+01  1.371221E+01  2.852146E+01  3.334825E+01  3.614578E+01  3.886585E+01  3.896156E+01  4.472852E+01
            0.030303  0.577350  0.000000
  8.221505E+00  1.100159E+01  1.375864E+01  2.855959E+01  3.335784E+01  3.614013E+01  3.886205E+01  3.895160E+01  4.472456E+01
            0.035354  0.577350  0.000000
  8.265239E+00  1.100575E+01  1.381284E+01  2.860427E+01  3.336917E+01  3.613347E+01  3.885756E+01  3.893992E+01  4.471993E+01
            0.040404  0.577350  0.000000
  8.314703E+00  1.101054E+01  1.387450E+01  2.865532E+01  3.338221E+01  3.612580E+01  3.885237E+01  3.892657E+01  4.471464E+01
            0.045455  0.577350  0.000000
  8.369504E+00  1.101595E+01  1.394328E+01  2.871257E+01  3.339696E+01  3.611713E+01  3.884648E+01  3.891158E+01  4.470872E+01
            0.050505  0.577350  0.000000
  8.429223E+00  1.102197E+01  1.401880E+01  2.877578E+01  3.341342E+01  3.610748E+01  3.883988E+01  3.889502E+01  4.470219E+01
            0.055556  0.577350  0.000000
  8.493414E+00  1.102859E+01  1.410067E+01  2.884475E+01  3.343156E+01  3.609685E+01  3.883257E+01  3.887694E+01  4.469510E+01
            0.060606  0.577350  0.000000
  8.561617E+00  1.103580E+01  1.418847E+01  2.891922E+01  3.345137E+01  3.608525E+01  3.882454E+01  3.885739E+01  4.468746E+01
            0.065657  0.577350  0.000000
  8.633364E+00  1.104358E+01  1.428178E+01  2.899896E+01  3.347284E+01  3.607270E+01  3.881580E+01  3.883646E+01  4.467931E+01
            0.070707  0.577350  0.000000
  8.708183E+00  1.105193E+01  1.438015E+01  2.908371E+01  3.349594E+01  3.605922E+01  3.880634E+01  3.881421E+01  4.467069E+01
            0.075758  0.577350  0.000000
  8.785605E+00  1.106082E+01  1.448316E+01  2.917324E+01  3.352064E+01  3.604482E+01  3.879071E+01  3.879616E+01  4.466163E+01
            0.080808  0.577350  0.000000
  8.865172E+00  1.107024E+01  1.459035E+01  2.926727E+01  3.354693E+01  3.602952E+01  3.876603E+01  3.878526E+01  4.465218E+01
            0.085859  0.577350  0.000000
  8.946436E+00  1.108017E+01  1.470131E+01  2.936557E+01  3.357478E+01  3.601334E+01  3.874025E+01  3.877363E+01  4.464237E+01
            0.090909  0.577350  0.000000
  9.028969E+00  1.109058E+01  1.481559E+01  2.946788E+01  3.360414E+01  3.599631E+01  3.871344E+01  3.876127E+01  4.463224E+01
            0.095960  0.577350  0.000000
  9.112364E+00  1.110144E+01  1.493278E+01  2.957397E+01  3.363499E+01  3.597845E+01  3.868569E+01  3.874818E+01  4.462183E+01
            0.101010  0.577350  0.000000
  9.196235E+00  1.111275E+01  1.505247E+01  2.968358E+01  3.366729E+01  3.595979E+01  3.865707E+01  3.873436E+01  4.461120E+01
            0.106061  0.577350  0.000000
  9.280221E+00  1.112445E+01  1.517427E+01  2.979649E+01  3.370099E+01  3.594036E+01  3.862766E+01  3.871981E+01  4.460038E+01
            0.111111  0.577350  0.000000
  9.363988E+00  1.113654E+01  1.529779E+01  2.991246E+01  3.373605E+01  3.592020E+01  3.859754E+01  3.870452E+01  4.458941E+01
            0.116162  0.577350  0.000000
  9.447226E+00  1.114898E+01  1.542268E+01  3.003127E+01  3.377241E+01  3.589933E+01  3.856678E+01  3.868851E+01  4.457835E+01
            0.121212  0.577350  0.000000
  9.529651E+00  1.116173E+01  1.554858E+01  3.015271E+01  3.381001E+01  3.587780E+01  3.853547E+01  3.867176E+01  4.456723E+01
            0.126263  0.577350  0.000000
  9.611003E+00  1.117478E+01  1.567515E+01  3.027654E+01  3.384881E+01  3.585564E+01  3.850367E+01  3.865428E+01  4.455611E+01
            0.131313  0.577350  0.000000
  9.691046E+00  1.118809E+01  1.580209E+01  3.040256E+01  3.388873E+01  3.583290E+01  3.847145E+01  3.863607E+01  4.454502E+01
            0.136364  0.577350  0.000000
  9.769567E+00  1.120162E+01  1.592909E+01  3.053055E+01  3.392971E+01  3.580962E+01  3.843890E+01  3.861712E+01  4.453402E+01
            0.141414  0.577350  0.000000
  9.846372E+00  1.121536E+01  1.605585E+01  3.066030E+01  3.397166E+01  3.578585E+01  3.840608E+01  3.859743E+01  4.452314E+01
            0.146465  0.577350  0.000000
  9.921286E+00  1.122926E+01  1.618212E+01  3.079160E+01  3.401453E+01  3.576164E+01  3.837307E+01  3.857700E+01  4.451244E+01
            0.151515  0.577350  0.000000
  9.994151E+00  1.124330E+01  1.630763E+01  3.092423E+01  3.405821E+01  3.573704E+01  3.833992E+01  3.855583E+01  4.450195E+01
            0.156566  0.577350  0.000000
  1.006482E+01  1.125745E+01  1.643214E+01  3.105798E+01  3.410263E+01  3.571211E+01  3.830671E+01  3.853391E+01  4.449172E+01
            0.161616  0.577350  0.000000
  1.013318E+01  1.127167E+01  1.655540E+01  3.119263E+01  3.414770E+01  3.568689E+01  3.827351E+01  3.851124E+01  4.448179E+01
            0.166667  0.577350  0.000000
  1.019910E+01  1.128596E+01  1.667720E+01  3.132795E+01  3.419331E+01  3.566146E+01  3.824038E+01  3.848782E+01  4.447220E+01
            0.171717  0.577350  0.000000
  1.026248E+01  1.130026E+01  1.679733E+01  3.146373E+01  3.423938E+01  3.563586E+01  3.820739E+01  3.846364E+01  4.446298E+01
            0.176768  0.577350  0.000000
  1.032323E+01  1.131456E+01  1.691557E+01  3.159973E+01  3.428579E+01  3.561017E+01  3.817459E+01  3.843870E+01  4.445418E+01
            0.181818  0.577350  0.000000
  1.038127E+01  1.132884E+01  1.703174E+01  3.173573E+01  3.433243E+01  3.558443E+01  3.814207E+01  3.841300E+01  4.444582E+01
            0.186869  0.577350  0.000000
  1.043651E+01  1.134305E+01  1.714564E+01  3.187148E+01  3.437920E+01  3.555872E+01  3.810987E+01  3.838652E+01  4.443793E+01
            0.191919  0.577350  0.000000
  1.048891E+01  1.135719E+01  1.725709E+01  3.200674E+01  3.442598E+01  3.553310E+01  3.807807E+01  3.835928E+01  4.443055E+01
            0.196970  0.577350  0.000000
  1.053841E+01  1.137122E+01  1.736592E+01  3.214127E+01  3.447264E+01  3.550763E+01  3.804673E+01  3.833128E+01  4.442368E+01
            0.202020  0.577350  0.000000
  1.058497E+01  1.138511E+01  1.747195E+01  3.227482E+01  3.451906E+01  3.548238E+01  3.801592E+01  3.830253E+01  4.441734E+01
            0.207071  0.577350  0.000000
  1.062855E+01  1.139885E+01  1.757503E+01  3.240713E+01  3.456512E+01  3.545741E+01  3.798571E+01  3.827303E+01  4.441156E+01
            0.212121  0.577350  0.000000
  1.066915E+01  1.141240E+01  1.767500E+01  3.253796E+01  3.461069E+01  3.543278E+01  3.795616E+01  3.824281E+01  4.440633E+01
            0.217172  0.577350  0.000000
  1.070675E+01  1.142575E+01  1.777172E+01  3.266705E+01  3.465563E+01  3.540857E+01  3.792735E+01  3.821189E+01  4.440166E+01
            0.222222  0.577350  0.000000
  1.074137E+01  1.143886E+01  1.786503E+01  3.279412E+01  3.469980E+01  3.538483E+01  3.789934E+01  3.818031E+01  4.439754E+01
            0.227273  0.577350  0.000000
  1.077304E+01  1.145170E+01  1.795482E+01  3.291891E+01  3.474307E+01  3.536163E+01  3.787220E+01  3.814812E+01  4.439397E+01
            0.232323  0.577350  0.000000
  1.080178E+01  1.146426E+01  1.804096E+01  3.304116E+01  3.478531E+01  3.533903E+01  3.784601E+01  3.811538E+01  4.439094E+01
            0.237374  0.577350  0.000000
  1.082766E+01  1.147650E+01  1.812333E+01  3.316057E+01  3.482637E+01  3.531709E+01  3.782083E+01  3.808216E+01  4.438841E+01
            0.242424  0.577350  0.000000
  1.085076E+01  1.148839E+01  1.820183E+01  3.327689E+01  3.486611E+01  3.529586E+01  3.779673E+01  3.804857E+01  4.438638E+01
            0.247475  0.577350  0.000000
  1.087116E+01  1.149992E+01  1.827636E+01  3.338980E+01  3.490440E+01  3.527541E+01  3.777379E+01  3.801470E+01  4.438481E+01
            0.252525  0.577350  0.000000
  1.088898E+01  1.151104E+01  1.834684E+01  3.349901E+01  3.494110E+01  3.525580E+01  3.775206E+01  3.798071E+01  4.438366E+01
            0.257576  0.577350  0.000000
  1.090432E+01  1.152174E+01  1.841320E+01  3.360422E+01  3.497608E+01  3.523708E+01  3.773161E+01  3.794674E+01  4.438291E+01
            0.262626  0.577350  0.000000
  1.091735E+01  1.153197E+01  1.847536E+01  3.370511E+01  3.500920E+01  3.521930E+01  3.771249E+01  3.791297E+01  4.438250E+01
            0.267677  0.577350  0.000000
  1.092820E+01  1.154172E+01  1.853329E+01  3.380134E+01  3.504034E+01  3.520255E+01  3.769476E+01  3.787963E+01  4.438241E+01
            0.272727  0.577350  0.000000
  1.093706E+01  1.155095E+01  1.858694E+01  3.389257E+01  3.506933E+01  3.518691E+01  3.767845E+01  3.784694E+01  4.438258E+01
            0.277778  0.577350  0.000000
  1.094409E+01  1.155963E+01  1.863627E+01  3.397845E+01  3.509595E+01  3.517256E+01  3.766359E+01  3.781516E+01  4.438296E+01
            0.282828  0.577350  0.000000
  1.094950E+01  1.156773E+01  1.868127E+01  3.405860E+01  3.511956E+01  3.516010E+01  3.765022E+01  3.778460E+01  4.438352E+01
            0.287879  0.577350  0.000000
  1.095347E+01  1.157522E+01  1.872193E+01  3.413265E+01  3.513509E+01  3.515456E+01  3.763833E+01  3.775555E+01  4.438420E+01
            0.292929  0.577350  0.000000
  1.095622E+01  1.158207E+01  1.875823E+01  3.420022E+01  3.513092E+01  3.516754E+01  3.762792E+01  3.772834E+01  4.438496E+01
            0.297980  0.577350  0.000000
  1.095795E+01  1.158824E+01  1.879020E+01  3.426092E+01  3.512202E+01  3.518406E+01  3.761899E+01  3.770332E+01  4.438575E+01
            0.303030  0.577350  0.000000
  1.095886E+01  1.159371E+01  1.881783E+01  3.431439E+01  3.511360E+01  3.519894E+01  3.761148E+01  3.768081E+01  4.438654E+01
            0.308081  0.577350  0.000000
  1.095916E+01  1.159844E+01  1.884114E+01  3.436028E+01  3.510624E+01  3.521159E+01  3.760536E+01  3.766116E+01  4.438729E+01
            0.313131  0.577350  0.000000
  1.095903E+01  1.160239E+01  1.886016E+01  3.439825E+01  3.510012E+01  3.522190E+01  3.760057E+01  3.764465E+01  4.438795E+01
            0.318182  0.577350  0.000000
  1.095866E+01  1.160553E+01  1.887491E+01  3.442805E+01  3.509530E+01  3.522985E+01  3.759701E+01  3.763155E+01  4.438851E+01
            0.323232  0.577350  0.000000
  1.095822E+01  1.160782E+01  1.888542E+01  3.444946E+01  3.509182E+01  3.523545E+01  3.759461E+01  3.762206E+01  4.438893E+01
            0.328283  0.577350  0.000000
  1.095786E+01  1.160922E+01  1.889170E+01  3.446234E+01  3.508973E+01  3.523876E+01  3.759326E+01  3.761634E+01  4.438919E+01
            0.333333  0.577350  0.000000
  1.095772E+01  1.160970E+01  1.889379E+01  3.446664E+01  3.508903E+01  3.523984E+01  3.759283E+01  3.761443E+01  4.438928E+01
            0.330808  0.572976  0.000000
  1.095790E+01  1.160921E+01  1.889171E+01  3.446237E+01  3.508973E+01  3.523880E+01  3.759322E+01  3.761631E+01  4.438919E+01
            0.328283  0.568603  0.000000
  1.095849E+01  1.160770E+01  1.888548E+01  3.444965E+01  3.509181E+01  3.523574E+01  3.759427E+01  3.762189E+01  4.438891E+01
            0.325758  0.564229  0.000000
  1.095955E+01  1.160514E+01  1.887510E+01  3.442869E+01  3.509523E+01  3.523083E+01  3.759585E+01  3.763096E+01  4.438843E+01
            0.323232  0.559855  0.000000
  1.096112E+01  1.160148E+01  1.886061E+01  3.439976E+01  3.509988E+01  3.522429E+01  3.759782E+01  3.764325E+01  4.438777E+01
            0.320707  0.555481  0.000000
  1.096321E+01  1.159666E+01  1.884199E+01  3.436318E+01  3.510554E+01  3.521645E+01  3.760002E+01  3.765845E+01  4.438693E+01
            0.318182  0.551107  0.000000
  1.096580E+01  1.159063E+01  1.881925E+01  3.431935E+01  3.511172E+01  3.520791E+01  3.760232E+01  3.767618E+01  4.438592E+01
            0.315657  0.546733  0.000000
  1.096884E+01  1.158334E+01  1.879239E+01  3.426868E+01  3.511743E+01  3.519979E+01  3.760456E+01  3.769602E+01  4.438477E+01
            0.313131  0.542359  0.000000
  1.097226E+01  1.157474E+01  1.876138E+01  3.421162E+01  3.512064E+01  3.519422E+01  3.760661E+01  3.771755E+01  4.438349E+01
            0.310606  0.537985  0.000000
  1.097596E+01  1.156477E+01  1.872623E+01  3.414860E+01  3.511849E+01  3.519416E+01  3.760830E+01  3.774033E+01  4.438212E+01
            0.308081  0.533612  0.000000
  1.097984E+01  1.155338E+01  1.868689E+01  3.408007E+01  3.510963E+01  3.520106E+01  3.760952E+01  3.776391E+01  4.438066E+01
            0.305556  0.529238  0.000000
  1.098374E+01  1.154049E+01  1.864335E+01  3.400648E+01  3.509536E+01  3.521371E+01  3.761012E+01  3.778787E+01  4.437916E+01
            0.303030  0.524864  0.000000
  1.098753E+01  1.152606E+01  1.859558E+01  3.392824E+01  3.507741E+01  3.523045E+01  3.760997E+01  3.781180E+01  4.437766E+01
            0.300505  0.520490  0.000000
  1.099102E+01  1.151002E+01  1.854354E+01  3.384576E+01  3.505688E+01  3.525028E+01  3.760894E+01  3.783530E+01  4.437617E+01
            0.297980  0.516116  0.000000
  1.099403E+01  1.149232E+01  1.848720E+01  3.375943E+01  3.503433E+01  3.527269E+01  3.760693E+01  3.785800E+01  4.437475E+01
            0.295455  0.511742  0.000000
  1.099638E+01  1.147289E+01  1.842653E+01  3.366962E+01  3.501008E+01  3.529742E+01  3.760381E+01  3.787955E+01  4.437342E+01
            0.292929  0.507368  0.000000
  1.099786E+01  1.145167E+01  1.836150E+01  3.357666E+01  3.498432E+01  3.532434E+01  3.759947E+01  3.789964E+01  4.437222E+01
            0.290404  0.502995  0.000000
  1.099828E+01  1.142861E+01  1.829208E+01  3.348090E+01  3.495715E+01  3.535336E+01  3.759382E+01  3.791796E+01  4.437120E+01
            0.287879  0.498621  0.000000
  1.099743E+01  1.140365E+01  1.821826E+01  3.338264E+01  3.492866E+01  3.538445E+01  3.758676E+01  3.793422E+01  4.437038E+01
            0.285354  0.494247  0.000000
  1.099512E+01  1.137672E+01  1.814000E+01  3.328217E+01  3.489890E+01  3.541757E+01  3.757818E+01  3.794818E+01  4.436983E+01
            0.282828  0.489873  0.000000
  1.099114E+01  1.134779E+01  1.805731E+01  3.317978E+01  3.486790E+01  3.545270E+01  3.756802E+01  3.795960E+01  4.436956E+01
            0.280303  0.485499  0.000000
  1.098532E+01  1.131680E+01  1.797019E+01  3.307573E+01  3.483568E+01  3.548982E+01  3.755619E+01  3.796825E+01  4.436963E+01
            0.277778  0.481125  0.000000
  1.097746E+01  1.128369E+01  1.787865E+01  3.297027E+01  3.480226E+01  3.552892E+01  3.754260E+01  3.797395E+01  4.437008E+01
            0.275253  0.476751  0.000000
  1.096740E+01  1.124842E+01  1.778272E+01  3.286366E+01  3.476765E+01  3.556997E+01  3.752721E+01  3.797650E+01  4.437094E+01
            0.272727  0.472377  0.000000
  1.095497E+01  1.121094E+01  1.768242E+01  3.275612E+01  3.473184E+01  3.561295E+01  3.750995E+01  3.797575E+01  4.437227E+01
            0.270202  0.468004  0.000000
  1.094002E+01  1.117121E+01  1.757782E+01  3.264788E+01  3.469482E+01  3.565784E+01  3.749075E+01  3.797153E+01  4.437411E+01
            0.267677  0.463630  0.000000
  1.092240E+01  1.112920E+01  1.746898E+01  3.253917E+01  3.465660E+01  3.570460E+01  3.746959E+01  3.796371E+01  4.437649E+01
            0.265152  0.459256  0.000000
  1.090199E+01  1.108486E+01  1.735597E+01  3.243019E+01  3.461715E+01  3.575320E+01  3.744643E+01  3.795216E+01  4.437947E+01
            0.262626  0.454882  0.000000
  1.087867E+01  1.103815E+01  1.723889E+01  3.232116E+01  3.457646E+01  3.580358E+01  3.742125E+01  3.793676E+01  4.438309E+01
            0.260101  0.450508  0.000000
  1.085234E+01  1.098905E+01  1.711784E+01  3.221227E+01  3.453452E+01  3.585568E+01  3.739404E+01  3.791740E+01  4.438741E+01
            0.257576  0.446134  0.000000
  1.082289E+01  1.093752E+01  1.699294E+01  3.210371E+01  3.449130E+01  3.590941E+01  3.736483E+01  3.789400E+01  4.439245E+01
            0.255051  0.441760  0.000000
  1.079026E+01  1.088354E+01  1.686432E+01  3.199568E+01  3.444678E+01  3.596467E+01  3.733367E+01  3.786646E+01  4.439828E+01
            0.252525  0.437387  0.000000
  1.075435E+01  1.082707E+01  1.673213E+01  3.188835E+01  3.440094E+01  3.602129E+01  3.730065E+01  3.783470E+01  4.440494E+01
            0.250000  0.433013  0.000000
  1.071512E+01  1.076809E+01  1.659653E+01  3.178190E+01  3.435376E+01  3.607908E+01  3.726592E+01  3.779867E+01  4.441247E+01
            0.247475  0.428639  0.000000
  1.067252E+01  1.070658E+01  1.645768E+01  3.167649E+01  3.430522E+01  3.613773E+01  3.722973E+01  3.775828E+01  4.442093E+01
            0.244949  0.424265  0.000000
  1.062649E+01  1.064252E+01  1.631575E+01  3.157228E+01  3.425530E+01  3.619682E+01  3.719244E+01  3.771350E+01  4.443036E+01
            0.242424  0.419891  0.000000
  1.057589E+01  1.057703E+01  1.617094E+01  3.146941E+01  3.420397E+01  3.625571E+01  3.715467E+01  3.766427E+01  4.444080E+01
            0.239899  0.415517  0.000000
  1.050667E+01  1.052409E+01  1.602343E+01  3.136803E+01  3.415122E+01  3.631340E+01  3.711733E+01  3.761056E+01  4.445230E+01
            0.237374  0.411143  0.000000
  1.043486E+01  1.046769E+01  1.587341E+01  3.126826E+01  3.409703E+01  3.636835E+01  3.708196E+01  3.755233E+01  4.446491E+01
            0.234848  0.406770  0.000000
  1.036042E+01  1.040782E+01  1.572110E+01  3.117022E+01  3.404138E+01  3.641811E+01  3.705094E+01  3.748957E+01  4.447865E+01
            0.232323  0.402396  0.000000
  1.028337E+01  1.034451E+01  1.556669E+01  3.107401E+01  3.398425E+01  3.645896E+01  3.702797E+01  3.742226E+01  4.449357E+01
            0.229798  0.398022  0.000000
  1.020368E+01  1.027778E+01  1.541039E+01  3.097973E+01  3.392565E+01  3.648598E+01  3.701791E+01  3.735039E+01  4.450970E+01
            0.227273  0.393648  0.000000
  1.012137E+01  1.020768E+01  1.525241E+01  3.088746E+01  3.386555E+01  3.649443E+01  3.702548E+01  3.727396E+01  4.452706E+01
            0.224747  0.389274  0.000000
  1.003642E+01  1.013429E+01  1.509296E+01  3.079727E+01  3.380395E+01  3.648242E+01  3.705254E+01  3.719298E+01  4.454570E+01
            0.222222  0.384900  0.000000
  9.948842E+00  1.005769E+01  1.493224E+01  3.070920E+01  3.374083E+01  3.645193E+01  3.709707E+01  3.710747E+01  4.456562E+01
            0.219697  0.380526  0.000000
  9.858644E+00  9.977991E+00  1.477046E+01  3.062332E+01  3.367622E+01  3.640690E+01  3.701745E+01  3.715510E+01  4.458684E+01
            0.217172  0.376152  0.000000
  9.765838E+00  9.895326E+00  1.460782E+01  3.053964E+01  3.361009E+01  3.635103E+01  3.692295E+01  3.722290E+01  4.460938E+01
            0.214646  0.371779  0.000000
  9.670439E+00  9.809862E+00  1.444451E+01  3.045819E+01  3.354245E+01  3.628700E+01  3.682403E+01  3.729776E+01  4.463325E+01
            0.212121  0.367405  0.000000
  9.572469E+00  9.721793E+00  1.428073E+01  3.037899E+01  3.347331E+01  3.621659E+01  3.672073E+01  3.737790E+01  4.465843E+01
            0.209596  0.363031  0.000000
  9.471953E+00  9.631351E+00  1.411666E+01  3.030204E+01  3.340268E+01  3.614092E+01  3.661312E+01  3.746214E+01  4.468495E+01
            0.207071  0.358657  0.000000
  9.368921E+00  9.538804E+00  1.395249E+01  3.022733E+01  3.333056E+01  3.606077E+01  3.650127E+01  3.754971E+01  4.471277E+01
            0.204545  0.354283  0.000000
  9.263410E+00  9.444458E+00  1.378837E+01  3.015485E+01  3.325698E+01  3.597663E+01  3.638527E+01  3.764008E+01  4.474190E+01
            0.202020  0.349909  0.000000
  9.155458E+00  9.348664E+00  1.362447E+01  3.008459E+01  3.318194E+01  3.588888E+01  3.626522E+01  3.773285E+01  4.477232E+01
            0.199495  0.345535  0.000000
  9.045112E+00  9.251817E+00  1.346096E+01  3.001655E+01  3.310546E+01  3.579778E+01  3.614121E+01  3.782775E+01  4.480400E+01
            0.196970  0.341162  0.000000
  8.932420E+00  9.154354E+00  1.329796E+01  2.995069E+01  3.302756E+01  3.570353E+01  3.601337E+01  3.792456E+01  4.483691E+01
            0.194444  0.336788  0.000000
  8.817438E+00  9.056761E+00  1.313561E+01  2.988703E+01  3.294827E+01  3.560631E+01  3.588183E+01  3.802309E+01  4.487103E+01
            0.191919  0.332414  0.000000
  8.700222E+00  8.959565E+00  1.297405E+01  2.982554E+01  3.286760E+01  3.550625E+01  3.574675E+01  3.812319E+01  4.490632E+01
            0.189394  0.328040  0.000000
  8.580835E+00  8.863336E+00  1.281337E+01  2.976623E+01  3.278558E+01  3.540347E+01  3.560827E+01  3.822474E+01  4.494275E+01
            0.186869  0.323666  0.000000
  8.459343E+00  8.768679E+00  1.265370E+01  2.970912E+01  3.270225E+01  3.529806E+01  3.546658E+01  3.832762E+01  4.498028E+01
            0.184343  0.319292  0.000000
  8.335815E+00  8.676233E+00  1.249511E+01  2.965423E+01  3.261761E+01  3.519014E+01  3.532186E+01  3.843173E+01  4.501886E+01
            0.181818  0.314918  0.000000
  8.210321E+00  8.586660E+00  1.233772E+01  2.960159E+01  3.253172E+01  3.507978E+01  3.517433E+01  3.853697E+01  4.505845E+01
            0.179293  0.310544  0.000000
  8.082936E+00  8.500635E+00  1.218159E+01  2.955126E+01  3.244459E+01  3.496706E+01  3.502422E+01  3.864325E+01  4.509901E+01
            0.176768  0.306171  0.000000
  7.953735E+00  8.418836E+00  1.202681E+01  2.950330E+01  3.235626E+01  3.485206E+01  3.487175E+01  3.875050E+01  4.514049E+01
            0.174242  0.301797  0.000000
  7.822795E+00  8.341929E+00  1.187344E+01  2.945781E+01  3.226676E+01  3.471722E+01  3.473487E+01  3.885862E+01  4.518284E+01
            0.171717  0.297423  0.000000
  7.690196E+00  8.270552E+00  1.172157E+01  2.941489E+01  3.217613E+01  3.456089E+01  3.461554E+01  3.896756E+01  4.522601E+01
            0.169192  0.293049  0.000000
  7.556015E+00  8.205295E+00  1.157127E+01  2.937466E+01  3.208439E+01  3.440307E+01  3.449415E+01  3.907722E+01  4.526996E+01
            0.166667  0.288675  0.000000
  7.420333E+00  8.146686E+00  1.142261E+01  2.933726E+01  3.199160E+01  3.424411E+01  3.437076E+01  3.918754E+01  4.531464E+01
            0.164141  0.284301  0.000000
  7.283230E+00  8.095160E+00  1.127569E+01  2.930285E+01  3.189778E+01  3.408436E+01  3.424544E+01  3.929845E+01  4.536000E+01
            0.161616  0.279927  0.000000
  7.144787E+00  8.051045E+00  1.113060E+01  2.927162E+01  3.180297E+01  3.392420E+01  3.411826E+01  3.940987E+01  4.540599E+01
            0.159091  0.275554  0.000000
  7.005085E+00  8.014536E+00  1.098746E+01  2.924375E+01  3.170722E+01  3.376405E+01  3.398928E+01  3.952173E+01  4.545257E+01
            0.156566  0.271180  0.000000
  6.864206E+00  7.985670E+00  1.084644E+01  2.921944E+01  3.161056E+01  3.360433E+01  3.385856E+01  3.963397E+01  4.549969E+01
            0.154040  0.266806  0.000000
  6.722230E+00  7.964302E+00  1.070770E+01  2.919892E+01  3.151304E+01  3.344552E+01  3.372616E+01  3.974651E+01  4.554730E+01
            0.151515  0.262432  0.000000
  6.579242E+00  7.950085E+00  1.057150E+01  2.918241E+01  3.141470E+01  3.328812E+01  3.359215E+01  3.985926E+01  4.559536E+01
            0.148990  0.258058  0.000000
  6.435324E+00  7.942438E+00  1.043813E+01  2.917014E+01  3.131559E+01  3.313264E+01  3.345660E+01  3.997216E+01  4.564382E+01
            0.146465  0.253684  0.000000
  6.290561E+00  7.940528E+00  1.030801E+01  2.916234E+01  3.121576E+01  3.297963E+01  3.331956E+01  4.008513E+01  4.569263E+01
            0.143939  0.249310  0.000000
  6.145040E+00  7.943242E+00  1.018163E+01  2.915924E+01  3.111525E+01  3.282968E+01  3.318111E+01  4.019807E+01  4.574176E+01
            0.141414  0.244936  0.000000
  5.998849E+00  7.949159E+00  1.005966E+01  2.916105E+01  3.101411E+01  3.268339E+01  3.304131E+01  4.031091E+01  4.579114E+01
            0.138889  0.240563  0.000000
  5.852080E+00  7.956526E+00  9.942944E+00  2.916801E+01  3.091241E+01  3.254138E+01  3.290023E+01  4.042356E+01  4.584074E+01
            0.136364  0.236189  0.000000
  5.704828E+00  7.963250E+00  9.832523E+00  2.918029E+01  3.081020E+01  3.240429E+01  3.275795E+01  4.053592E+01  4.589052E+01
            0.133838  0.231815  0.000000
  5.557189E+00  7.966906E+00  9.729647E+00  2.919809E+01  3.070753E+01  3.227279E+01  3.261455E+01  4.064791E+01  4.594041E+01
            0.131313  0.227441  0.000000
  5.409266E+00  7.964807E+00  9.635722E+00  2.922157E+01  3.060447E+01  3.214753E+01  3.247009E+01  4.075942E+01  4.599037E+01
            0.128788  0.223067  0.000000
  5.261165E+00  7.954152E+00  9.552180E+00  2.925085E+01  3.050108E+01  3.202920E+01  3.232468E+01  4.087036E+01  4.604036E+01
            0.126263  0.218693  0.000000
  5.112997E+00  7.932292E+00  9.480237E+00  2.928604E+01  3.039742E+01  3.191845E+01  3.217839E+01  4.098062E+01  4.609033E+01
            0.123737  0.214319  0.000000
  4.964879E+00  7.897074E+00  9.420567E+00  2.932722E+01  3.029357E+01  3.181592E+01  3.203131E+01  4.109012E+01  4.614022E+01
            0.121212  0.209946  0.000000
  4.816932E+00  7.847178E+00  9.372992E+00  2.937444E+01  3.018960E+01  3.172225E+01  3.188355E+01  4.119874E+01  4.618999E+01
            0.118687  0.205572  0.000000
  4.669283E+00  7.782292E+00  9.336324E+00  2.942771E+01  3.008558E+01  3.163800E+01  3.173520E+01  4.130639E+01  4.623959E+01
            0.116162  0.201198  0.000000
  4.522064E+00  7.703040E+00  9.308466E+00  2.948700E+01  2.998158E+01  3.156371E+01  3.158638E+01  4.141297E+01  4.628896E+01
            0.113636  0.196824  0.000000
  4.375412E+00  7.610705E+00  9.286703E+00  2.955228E+01  2.987770E+01  3.143719E+01  3.149986E+01  4.151838E+01  4.633806E+01
            0.111111  0.192450  0.000000
  4.229471E+00  7.506884E+00  9.268073E+00  2.962344E+01  2.977400E+01  3.128775E+01  3.144682E+01  4.162253E+01  4.638683E+01
            0.108586  0.188076  0.000000
  4.084387E+00  7.393208E+00  9.249664E+00  2.967057E+01  2.970040E+01  3.113819E+01  3.140491E+01  4.172533E+01  4.643523E+01
            0.106061  0.183702  0.000000
  3.940312E+00  7.271165E+00  9.228806E+00  2.956751E+01  2.978300E+01  3.098862E+01  3.137432E+01  4.182669E+01  4.648321E+01
            0.103535  0.179328  0.000000
  3.797400E+00  7.142031E+00  9.203155E+00  2.946489E+01  2.987109E+01  3.083920E+01  3.135514E+01  4.192654E+01  4.653073E+01
            0.101010  0.174955  0.000000
  3.655810E+00  7.006858E+00  9.170717E+00  2.936282E+01  2.996449E+01  3.069005E+01  3.134733E+01  4.202479E+01  4.657772E+01
            0.098485  0.170581  0.000000
  3.515699E+00  6.866501E+00  9.129835E+00  2.926138E+01  3.006300E+01  3.054131E+01  3.135075E+01  4.212139E+01  4.662417E+01
            0.095960  0.166207  0.000000
  3.377228E+00  6.721645E+00  9.079157E+00  2.916067E+01  3.016640E+01  3.039314E+01  3.136511E+01  4.221627E+01  4.667001E+01
            0.093434  0.161833  0.000000
  3.240557E+00  6.572845E+00  9.017612E+00  2.906078E+01  3.024568E+01  3.027444E+01  3.139001E+01  4.230936E+01  4.671521E+01
            0.090909  0.157459  0.000000
  3.105843E+00  6.420549E+00  8.944374E+00  2.896182E+01  3.009910E+01  3.038688E+01  3.142493E+01  4.240063E+01  4.675973E+01
            0.088384  0.153085  0.000000
  2.973241E+00  6.265128E+00  8.858840E+00  2.886389E+01  2.995355E+01  3.050342E+01  3.146926E+01  4.249003E+01  4.680353E+01
            0.085859  0.148711  0.000000
  2.842902E+00  6.106890E+00  8.760601E+00  2.876708E+01  2.980919E+01  3.062375E+01  3.152229E+01  4.257752E+01  4.684659E+01
            0.083333  0.144338  0.000000
  2.714969E+00  5.946097E+00  8.649421E+00  2.867151E+01  2.966620E+01  3.074753E+01  3.158324E+01  4.266308E+01  4.688887E+01
            0.080808  0.139964  0.000000
  2.589580E+00  5.782975E+00  8.525217E+00  2.857726E+01  2.952474E+01  3.087437E+01  3.165130E+01  4.274666E+01  4.693033E+01
            0.078283  0.135590  0.000000
  2.466864E+00  5.617721E+00  8.388037E+00  2.848446E+01  2.938499E+01  3.100387E+01  3.172560E+01  4.282826E+01  4.697095E+01
            0.075758  0.131216  0.000000
  2.346938E+00  5.450511E+00  8.238042E+00  2.839319E+01  2.924713E+01  3.113556E+01  3.180529E+01  4.290785E+01  4.701071E+01
            0.073232  0.126842  0.000000
  2.229909E+00  5.281501E+00  8.075490E+00  2.830358E+01  2.911133E+01  3.126894E+01  3.188950E+01  4.298542E+01  4.704957E+01
            0.070707  0.122468  0.000000
  2.115870E+00  5.110835E+00  7.900716E+00  2.821572E+01  2.897777E+01  3.140350E+01  3.197739E+01  4.306095E+01  4.708751E+01
            0.068182  0.118094  0.000000
  2.004901E+00  4.938642E+00  7.714121E+00  2.812972E+01  2.884663E+01  3.153867E+01  3.206814E+01  4.313442E+01  4.712452E+01
            0.065657  0.113721  0.000000
  1.897064E+00  4.765042E+00  7.516156E+00  2.804569E+01  2.871810E+01  3.167388E+01  3.216097E+01  4.320584E+01  4.716056E+01
            0.063131  0.109347  0.000000
  1.792409E+00  4.590146E+00  7.307309E+00  2.796373E+01  2.859237E+01  3.180853E+01  3.225515E+01  4.327516E+01  4.719561E+01
            0.060606  0.104973  0.000000
  1.690965E+00  4.414055E+00  7.088094E+00  2.788395E+01  2.846961E+01  3.194204E+01  3.235000E+01  4.334239E+01  4.722966E+01
            0.058081  0.100599  0.000000
  1.592744E+00  4.236864E+00  6.859044E+00  2.780645E+01  2.835002E+01  3.207380E+01  3.244486E+01  4.340750E+01  4.726266E+01
            0.055556  0.096225  0.000000
  1.497742E+00  4.058660E+00  6.620700E+00  2.773134E+01  2.823377E+01  3.220326E+01  3.253914E+01  4.347046E+01  4.729461E+01
            0.053030  0.091851  0.000000
  1.405935E+00  3.879524E+00  6.373607E+00  2.765871E+01  2.812106E+01  3.232985E+01  3.263231E+01  4.353124E+01  4.732548E+01
            0.050505  0.087477  0.000000
  1.317282E+00  3.699531E+00  6.118304E+00  2.758868E+01  2.801206E+01  3.245305E+01  3.272385E+01  4.358981E+01  4.735523E+01
            0.047980  0.083103  0.000000
  1.231725E+00  3.518749E+00  5.855324E+00  2.752133E+01  2.790696E+01  3.257237E+01  3.281330E+01  4.364612E+01  4.738384E+01
            0.045455  0.078730  0.000000
  1.149188E+00  3.337243E+00  5.585189E+00  2.745676E+01  2.780595E+01  3.268736E+01  3.290026E+01  4.370013E+01  4.741129E+01
            0.042929  0.074356  0.000000
  1.069582E+00  3.155072E+00  5.308406E+00  2.739508E+01  2.770919E+01  3.279760E+01  3.298434E+01  4.375179E+01  4.743753E+01
            0.040404  0.069982  0.000000
  9.928035E-01  2.972290E+00  5.025466E+00  2.733636E+01  2.761687E+01  3.290274E+01  3.306520E+01  4.380104E+01  4.746254E+01
            0.037879  0.065608  0.000000
  9.187360E-01  2.788948E+00  4.736845E+00  2.728071E+01  2.752915E+01  3.300244E+01  3.314252E+01  4.384782E+01  4.748627E+01
            0.035354  0.061234  0.000000
  8.472551E-01  2.605092E+00  4.443000E+00  2.722821E+01  2.744620E+01  3.309644E+01  3.321603E+01  4.389205E+01  4.750871E+01
            0.032828  0.056860  0.000000
  7.782292E-01  2.420765E+00  4.144370E+00  2.717894E+01  2.736819E+01  3.318450E+01  3.328547E+01  4.393368E+01  4.752980E+01
            0.030303  0.052486  0.000000
  7.115234E-01  2.236007E+00  3.841377E+00  2.713298E+01  2.729526E+01  3.326642E+01  3.335062E+01  4.397262E+01  4.754953E+01
            0.027778  0.048113  0.000000
  6.470040E-01  2.050856E+00  3.534425E+00  2.709040E+01  2.722757E+01  3.334205E+01  3.341126E+01  4.400880E+01  4.756783E+01
            0.025253  0.043739  0.000000
  5.845435E-01  1.865346E+00  3.223903E+00  2.705127E+01  2.716526E+01  3.341127E+01  3.346722E+01  4.404216E+01  4.758469E+01
            0.022727  0.039365  0.000000
  5.240290E-01  1.679507E+00  2.910182E+00  2.701567E+01  2.710846E+01  3.347399E+01  3.351834E+01  4.407260E+01  4.760007E+01
            0.020202  0.034991  0.000000
  4.653731E-01  1.493369E+00  2.593619E+00  2.698364E+01  2.705729E+01  3.353015E+01  3.356446E+01  4.410006E+01  4.761393E+01
            0.017677  0.030617  0.000000
  4.085336E-01  1.306953E+00  2.274557E+00  2.695525E+01  2.701187E+01  3.357971E+01  3.360546E+01  4.412448E+01  4.762625E+01
            0.015152  0.026243  0.000000
  3.535469E-01  1.120277E+00  1.953321E+00  2.693055E+01  2.697228E+01  3.362266E+01  3.364122E+01  4.414578E+01  4.763698E+01
            0.012626  0.021869  0.000000
  3.005933E-01  9.333406E-01  1.630220E+00  2.690957E+01  2.693864E+01  3.365897E+01  3.367165E+01  4.416391E+01  4.764612E+01
            0.010101  0.017495  0.000000
  2.501319E-01  7.461176E-01  1.305538E+00  2.689235E+01  2.691100E+01  3.368866E+01  3.369666E+01  4.417882E+01  4.765362E+01
            0.007576  0.013122  0.000000
  2.031995E-01  5.585006E-01  9.795065E-01  2.687893E+01  2.688944E+01  3.371174E+01  3.371618E+01  4.419047E+01  4.765948E+01
            0.005051  0.008748  0.000000
  1.620886E-01  3.701029E-01  6.521920E-01  2.686932E+01  2.687400E+01  3.372821E+01  3.373017E+01  4.419881E+01  4.766367E+01
            0.002525  0.004374  0.000000
  1.316571E-01  1.787831E-01  3.226990E-01  2.686355E+01  2.686472E+01  3.373809E+01  3.373858E+01  4.420382E+01  4.766620E+01
            0.000000  0.000000  0.000000
 -5.549541E-02 -5.511396E-02  1.198642E-01  2.686163E+01  2.686163E+01  3.374138E+01  3.374138E+01  4.420550E+01  4.766704E+01


==> anc/fig03/phband17r.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
  5.474623E+01  5.903788E+01  5.903788E+01  5.932139E+01  5.932139E+01  6.396684E+01  1.219061E+02  1.219061E+02  1.224638E+02
            0.000000  0.005064  0.000000
  5.474792E+01  5.903817E+01  5.903900E+01  5.932182E+01  5.932286E+01  6.396636E+01  1.219058E+02  1.219060E+02  1.224631E+02
            0.000000  0.010129  0.000000
  5.475300E+01  5.903906E+01  5.904235E+01  5.932312E+01  5.932728E+01  6.396493E+01  1.219051E+02  1.219058E+02  1.224608E+02
            0.000000  0.015193  0.000000
  5.476141E+01  5.904054E+01  5.904795E+01  5.932528E+01  5.933462E+01  6.396257E+01  1.219038E+02  1.219055E+02  1.224571E+02
            0.000000  0.020258  0.000000
  5.477307E+01  5.904261E+01  5.905577E+01  5.932830E+01  5.934489E+01  6.395931E+01  1.219020E+02  1.219051E+02  1.224519E+02
            0.000000  0.025322  0.000000
  5.478789E+01  5.904527E+01  5.906582E+01  5.933217E+01  5.935807E+01  6.395518E+01  1.218998E+02  1.219046E+02  1.224452E+02
            0.000000  0.030387  0.000000
  5.480573E+01  5.904851E+01  5.907808E+01  5.933688E+01  5.937415E+01  6.395024E+01  1.218970E+02  1.219039E+02  1.224371E+02
            0.000000  0.035451  0.000000
  5.482644E+01  5.905233E+01  5.909254E+01  5.934244E+01  5.939309E+01  6.394453E+01  1.218937E+02  1.219031E+02  1.224276E+02
            0.000000  0.040516  0.000000
  5.484985E+01  5.905674E+01  5.910919E+01  5.934883E+01  5.941486E+01  6.393813E+01  1.218898E+02  1.219022E+02  1.224167E+02
            0.000000  0.045580  0.000000
  5.487577E+01  5.906172E+01  5.912801E+01  5.935604E+01  5.943945E+01  6.393110E+01  1.218855E+02  1.219011E+02  1.224045E+02
            0.000000  0.050645  0.000000
  5.490401E+01  5.906727E+01  5.914899E+01  5.936406E+01  5.946681E+01  6.392350E+01  1.218806E+02  1.218999E+02  1.223909E+02
            0.000000  0.055709  0.000000
  5.493436E+01  5.907338E+01  5.917210E+01  5.937289E+01  5.949689E+01  6.391543E+01  1.218752E+02  1.218986E+02  1.223761E+02
            0.000000  0.060774  0.000000
  5.496660E+01  5.908006E+01  5.919731E+01  5.938250E+01  5.952966E+01  6.390695E+01  1.218692E+02  1.218971E+02  1.223601E+02
            0.000000  0.065838  0.000000
  5.500055E+01  5.908729E+01  5.922460E+01  5.939289E+01  5.956505E+01  6.389813E+01  1.218627E+02  1.218955E+02  1.223429E+02
            0.000000  0.070903  0.000000
  5.503598E+01  5.909507E+01  5.925395E+01  5.940405E+01  5.960302E+01  6.388904E+01  1.218557E+02  1.218938E+02  1.223246E+02
            0.000000  0.075967  0.000000
  5.507270E+01  5.910339E+01  5.928532E+01  5.941596E+01  5.964350E+01  6.387976E+01  1.218481E+02  1.218919E+02  1.223052E+02
            0.000000  0.081032  0.000000
  5.511054E+01  5.911225E+01  5.931867E+01  5.942861E+01  5.968643E+01  6.387034E+01  1.218399E+02  1.218899E+02  1.222848E+02
            0.000000  0.086096  0.000000
  5.514932E+01  5.912163E+01  5.935396E+01  5.944199E+01  5.973173E+01  6.386084E+01  1.218312E+02  1.218877E+02  1.222633E+02
            0.000000  0.091161  0.000000
  5.518889E+01  5.913154E+01  5.939117E+01  5.945609E+01  5.977933E+01  6.385130E+01  1.218220E+02  1.218854E+02  1.222409E+02
            0.000000  0.096225  0.000000
  5.522911E+01  5.914196E+01  5.943023E+01  5.947089E+01  5.982914E+01  6.384177E+01  1.218123E+02  1.218830E+02  1.222176E+02
            0.000000  0.101290  0.000000
  5.526987E+01  5.915288E+01  5.947112E+01  5.948637E+01  5.988108E+01  6.383228E+01  1.218020E+02  1.218805E+02  1.221935E+02
            0.000000  0.106354  0.000000
  5.531106E+01  5.916430E+01  5.950253E+01  5.951377E+01  5.993507E+01  6.382285E+01  1.217912E+02  1.218778E+02  1.221685E+02
            0.000000  0.111418  0.000000
  5.535263E+01  5.917621E+01  5.951936E+01  5.955814E+01  5.999100E+01  6.381350E+01  1.217800E+02  1.218750E+02  1.221427E+02
            0.000000  0.116483  0.000000
  5.539449E+01  5.918860E+01  5.953684E+01  5.960419E+01  6.004877E+01  6.380423E+01  1.217682E+02  1.218721E+02  1.221161E+02
            0.000000  0.121547  0.000000
  5.543661E+01  5.920147E+01  5.955495E+01  5.965184E+01  6.010830E+01  6.379505E+01  1.217560E+02  1.218692E+02  1.220889E+02
            0.000000  0.126612  0.000000
  5.547897E+01  5.921479E+01  5.957368E+01  5.970105E+01  6.016947E+01  6.378596E+01  1.217434E+02  1.218661E+02  1.220609E+02
            0.000000  0.131676  0.000000
  5.552155E+01  5.922857E+01  5.959302E+01  5.975176E+01  6.023218E+01  6.377694E+01  1.217304E+02  1.218630E+02  1.220323E+02
            0.000000  0.136741  0.000000
  5.556435E+01  5.924279E+01  5.961296E+01  5.980391E+01  6.029631E+01  6.376797E+01  1.217170E+02  1.218598E+02  1.220031E+02
            0.000000  0.141805  0.000000
  5.560739E+01  5.925745E+01  5.963347E+01  5.985743E+01  6.036177E+01  6.375906E+01  1.217033E+02  1.218565E+02  1.219733E+02
            0.000000  0.146870  0.000000
  5.565067E+01  5.927253E+01  5.965455E+01  5.991228E+01  6.042845E+01  6.375016E+01  1.216893E+02  1.218533E+02  1.219430E+02
            0.000000  0.151934  0.000000
  5.569423E+01  5.928802E+01  5.967618E+01  5.996838E+01  6.049622E+01  6.374127E+01  1.216751E+02  1.218500E+02  1.219120E+02
            0.000000  0.156999  0.000000
  5.573807E+01  5.930391E+01  5.969833E+01  6.002567E+01  6.056498E+01  6.373236E+01  1.216606E+02  1.218467E+02  1.218806E+02
            0.000000  0.162063  0.000000
  5.578224E+01  5.932020E+01  5.972100E+01  6.008409E+01  6.063463E+01  6.372342E+01  1.216460E+02  1.218434E+02  1.218488E+02
            0.000000  0.167128  0.000000
  5.582674E+01  5.933687E+01  5.974417E+01  6.014357E+01  6.070506E+01  6.371443E+01  1.216312E+02  1.218164E+02  1.218401E+02
            0.000000  0.172192  0.000000
  5.587160E+01  5.935392E+01  5.976781E+01  6.020405E+01  6.077616E+01  6.370537E+01  1.216164E+02  1.217837E+02  1.218369E+02
            0.000000  0.177257  0.000000
  5.591683E+01  5.937132E+01  5.979192E+01  6.026546E+01  6.084783E+01  6.369624E+01  1.216017E+02  1.217505E+02  1.218337E+02
            0.000000  0.182321  0.000000
  5.596244E+01  5.938906E+01  5.981646E+01  6.032774E+01  6.091997E+01  6.368702E+01  1.215869E+02  1.217171E+02  1.218306E+02
            0.000000  0.187386  0.000000
  5.600842E+01  5.940715E+01  5.984143E+01  6.039082E+01  6.099249E+01  6.367772E+01  1.215723E+02  1.216832E+02  1.218276E+02
            0.000000  0.192450  0.000000
  5.605478E+01  5.942556E+01  5.986680E+01  6.045463E+01  6.106529E+01  6.366833E+01  1.215579E+02  1.216491E+02  1.218247E+02
            0.000000  0.197515  0.000000
  5.610149E+01  5.944428E+01  5.989256E+01  6.051912E+01  6.113828E+01  6.365886E+01  1.215437E+02  1.216147E+02  1.218219E+02
            0.000000  0.202579  0.000000
  5.614854E+01  5.946329E+01  5.991869E+01  6.058421E+01  6.121139E+01  6.364932E+01  1.215297E+02  1.215801E+02  1.218193E+02
            0.000000  0.207644  0.000000
  5.619589E+01  5.948260E+01  5.994516E+01  6.064984E+01  6.128453E+01  6.363972E+01  1.215162E+02  1.215453E+02  1.218168E+02
            0.000000  0.212708  0.000000
  5.624351E+01  5.950218E+01  5.997195E+01  6.071594E+01  6.135762E+01  6.363008E+01  1.215031E+02  1.215103E+02  1.218144E+02
            0.000000  0.217772  0.000000
  5.629136E+01  5.952201E+01  5.999906E+01  6.078246E+01  6.143060E+01  6.362041E+01  1.214752E+02  1.214904E+02  1.218122E+02
            0.000000  0.222837  0.000000
  5.633940E+01  5.954210E+01  6.002645E+01  6.084933E+01  6.150341E+01  6.361074E+01  1.214400E+02  1.214783E+02  1.218103E+02
            0.000000  0.227901  0.000000
  5.638757E+01  5.956241E+01  6.005412E+01  6.091649E+01  6.157597E+01  6.360109E+01  1.214047E+02  1.214668E+02  1.218085E+02
            0.000000  0.232966  0.000000
  5.643583E+01  5.958295E+01  6.008204E+01  6.098388E+01  6.164823E+01  6.359147E+01  1.213694E+02  1.214560E+02  1.218069E+02
            0.000000  0.238030  0.000000
  5.648413E+01  5.960368E+01  6.011019E+01  6.105143E+01  6.172013E+01  6.358192E+01  1.213340E+02  1.214458E+02  1.218056E+02
            0.000000  0.243095  0.000000
  5.653241E+01  5.962461E+01  6.013856E+01  6.111910E+01  6.179164E+01  6.357246E+01  1.212987E+02  1.214365E+02  1.218045E+02
            0.000000  0.248159  0.000000
  5.658064E+01  5.964572E+01  6.016713E+01  6.118683E+01  6.186269E+01  6.356311E+01  1.212635E+02  1.214279E+02  1.218036E+02
            0.000000  0.253224  0.000000
  5.662876E+01  5.966698E+01  6.019587E+01  6.125456E+01  6.193323E+01  6.355389E+01  1.212283E+02  1.214202E+02  1.218030E+02
            0.000000  0.258288  0.000000
  5.667673E+01  5.968839E+01  6.022478E+01  6.132223E+01  6.200323E+01  6.354484E+01  1.211933E+02  1.214134E+02  1.218026E+02
            0.000000  0.263353  0.000000
  5.672452E+01  5.970993E+01  6.025383E+01  6.138981E+01  6.207264E+01  6.353597E+01  1.211584E+02  1.214076E+02  1.218025E+02
            0.000000  0.268417  0.000000
  5.677209E+01  5.973158E+01  6.028301E+01  6.145724E+01  6.214141E+01  6.352731E+01  1.211237E+02  1.214027E+02  1.218027E+02
            0.000000  0.273482  0.000000
  5.681941E+01  5.975333E+01  6.031230E+01  6.152446E+01  6.220949E+01  6.351890E+01  1.210891E+02  1.213988E+02  1.218032E+02
            0.000000  0.278546  0.000000
  5.686645E+01  5.977516E+01  6.034167E+01  6.159145E+01  6.227682E+01  6.351077E+01  1.210548E+02  1.213959E+02  1.218039E+02
            0.000000  0.283611  0.000000
  5.691320E+01  5.979707E+01  6.037111E+01  6.165815E+01  6.234335E+01  6.350297E+01  1.210207E+02  1.213941E+02  1.218049E+02
            0.000000  0.288675  0.000000
  5.695965E+01  5.981902E+01  6.040060E+01  6.172451E+01  6.240899E+01  6.349554E+01  1.209868E+02  1.213933E+02  1.218062E+02
            0.000000  0.293740  0.000000
  5.700577E+01  5.984100E+01  6.043012E+01  6.179051E+01  6.247367E+01  6.348855E+01  1.209532E+02  1.213936E+02  1.218078E+02
            0.000000  0.298804  0.000000
  5.705156E+01  5.986301E+01  6.045964E+01  6.185610E+01  6.253726E+01  6.348211E+01  1.209199E+02  1.213950E+02  1.218097E+02
            0.000000  0.303869  0.000000
  5.709701E+01  5.988502E+01  6.048915E+01  6.192124E+01  6.259963E+01  6.347632E+01  1.208870E+02  1.213974E+02  1.218118E+02
            0.000000  0.308933  0.000000
  5.714213E+01  5.990701E+01  6.051862E+01  6.198589E+01  6.266060E+01  6.347135E+01  1.208543E+02  1.214009E+02  1.218142E+02
            0.000000  0.313998  0.000000
  5.718690E+01  5.992897E+01  6.054803E+01  6.205002E+01  6.271993E+01  6.346742E+01  1.208220E+02  1.214055E+02  1.218168E+02
            0.000000  0.319062  0.000000
  5.723133E+01  5.995088E+01  6.057735E+01  6.211360E+01  6.277733E+01  6.346481E+01  1.207900E+02  1.214111E+02  1.218197E+02
            0.000000  0.324126  0.000000
  5.727541E+01  5.997272E+01  6.060657E+01  6.217658E+01  6.283239E+01  6.346391E+01  1.207584E+02  1.214177E+02  1.218229E+02
            0.000000  0.329191  0.000000
  5.731913E+01  5.999449E+01  6.063565E+01  6.223894E+01  6.288460E+01  6.346521E+01  1.207271E+02  1.214252E+02  1.218262E+02
            0.000000  0.334255  0.000000
  5.736250E+01  6.001615E+01  6.066457E+01  6.230064E+01  6.293332E+01  6.346934E+01  1.206963E+02  1.214337E+02  1.218298E+02
            0.000000  0.339320  0.000000
  5.740550E+01  6.003770E+01  6.069331E+01  6.236165E+01  6.297777E+01  6.347708E+01  1.206659E+02  1.214432E+02  1.218336E+02
            0.000000  0.344384  0.000000
  5.744813E+01  6.005911E+01  6.072184E+01  6.242193E+01  6.301713E+01  6.348923E+01  1.206358E+02  1.214535E+02  1.218376E+02
            0.000000  0.349449  0.000000
  5.749038E+01  6.008038E+01  6.075013E+01  6.248145E+01  6.305063E+01  6.350655E+01  1.206062E+02  1.214647E+02  1.218417E+02
            0.000000  0.354513  0.000000
  5.753222E+01  6.010148E+01  6.077816E+01  6.254019E+01  6.307779E+01  6.352953E+01  1.205771E+02  1.214766E+02  1.218460E+02
            0.000000  0.359578  0.000000
  5.757364E+01  6.012239E+01  6.080590E+01  6.259810E+01  6.309853E+01  6.355823E+01  1.205484E+02  1.214893E+02  1.218505E+02
            0.000000  0.364642  0.000000
  5.761463E+01  6.014310E+01  6.083333E+01  6.265516E+01  6.311328E+01  6.359223E+01  1.205201E+02  1.215027E+02  1.218551E+02
            0.000000  0.369707  0.000000
  5.765515E+01  6.016360E+01  6.086043E+01  6.271133E+01  6.312279E+01  6.363076E+01  1.204924E+02  1.215167E+02  1.218598E+02
            0.000000  0.374771  0.000000
  5.769518E+01  6.018386E+01  6.088717E+01  6.276658E+01  6.312796E+01  6.367294E+01  1.204651E+02  1.215313E+02  1.218645E+02
            0.000000  0.379836  0.000000
  5.773470E+01  6.020387E+01  6.091352E+01  6.282088E+01  6.312966E+01  6.371787E+01  1.204383E+02  1.215464E+02  1.218694E+02
            0.000000  0.384900  0.000000
  5.777366E+01  6.022362E+01  6.093947E+01  6.287421E+01  6.312866E+01  6.376480E+01  1.204120E+02  1.215620E+02  1.218743E+02
            0.000000  0.389965  0.000000
  5.781206E+01  6.024308E+01  6.096499E+01  6.292651E+01  6.312557E+01  6.381309E+01  1.203863E+02  1.215780E+02  1.218793E+02
            0.000000  0.395029  0.000000
  5.784984E+01  6.026225E+01  6.099007E+01  6.297778E+01  6.312090E+01  6.386225E+01  1.203611E+02  1.215943E+02  1.218842E+02
            0.000000  0.400094  0.000000
  5.788699E+01  6.028110E+01  6.101468E+01  6.302797E+01  6.311502E+01  6.391188E+01  1.203365E+02  1.216109E+02  1.218892E+02
            0.000000  0.405158  0.000000
  5.792346E+01  6.029962E+01  6.103880E+01  6.307707E+01  6.310825E+01  6.396167E+01  1.203124E+02  1.216278E+02  1.218942E+02
            0.000000  0.410223  0.000000
  5.795923E+01  6.031779E+01  6.106241E+01  6.310081E+01  6.312502E+01  6.401136E+01  1.202889E+02  1.216448E+02  1.218992E+02
            0.000000  0.415287  0.000000
  5.799427E+01  6.033561E+01  6.108551E+01  6.309291E+01  6.317182E+01  6.406076E+01  1.202659E+02  1.216619E+02  1.219042E+02
            0.000000  0.420352  0.000000
  5.802854E+01  6.035305E+01  6.110807E+01  6.308469E+01  6.321744E+01  6.410967E+01  1.202436E+02  1.216790E+02  1.219091E+02
            0.000000  0.425416  0.000000
  5.806202E+01  6.037010E+01  6.113007E+01  6.307628E+01  6.326183E+01  6.415796E+01  1.202218E+02  1.216962E+02  1.219139E+02
            0.000000  0.430480  0.000000
  5.809468E+01  6.038674E+01  6.115150E+01  6.306780E+01  6.330499E+01  6.420549E+01  1.202007E+02  1.217133E+02  1.219187E+02
            0.000000  0.435545  0.000000
  5.812650E+01  6.040297E+01  6.117235E+01  6.305932E+01  6.334689E+01  6.425214E+01  1.201802E+02  1.217302E+02  1.219234E+02
            0.000000  0.440609  0.000000
  5.815745E+01  6.041877E+01  6.119260E+01  6.305092E+01  6.338749E+01  6.429782E+01  1.201603E+02  1.217470E+02  1.219280E+02
            0.000000  0.445674  0.000000
  5.818751E+01  6.043412E+01  6.121225E+01  6.304267E+01  6.342678E+01  6.434241E+01  1.201411E+02  1.217636E+02  1.219326E+02
            0.000000  0.450738  0.000000
  5.821666E+01  6.044901E+01  6.123127E+01  6.303462E+01  6.346474E+01  6.438585E+01  1.201225E+02  1.217799E+02  1.219370E+02
            0.000000  0.455803  0.000000
  5.824488E+01  6.046343E+01  6.124966E+01  6.302680E+01  6.350135E+01  6.442803E+01  1.201046E+02  1.217959E+02  1.219413E+02
            0.000000  0.460867  0.000000
  5.827215E+01  6.047737E+01  6.126740E+01  6.301926E+01  6.353659E+01  6.446889E+01  1.200873E+02  1.218115E+02  1.219455E+02
            0.000000  0.465932  0.000000
  5.829845E+01  6.049081E+01  6.128448E+01  6.301202E+01  6.357043E+01  6.450837E+01  1.200707E+02  1.218268E+02  1.219496E+02
            0.000000  0.470996  0.000000
  5.832376E+01  6.050375E+01  6.130089E+01  6.300511E+01  6.360286E+01  6.454638E+01  1.200548E+02  1.218416E+02  1.219535E+02
            0.000000  0.476061  0.000000
  5.834807E+01  6.051616E+01  6.131662E+01  6.299855E+01  6.363388E+01  6.458289E+01  1.200396E+02  1.218559E+02  1.219574E+02
            0.000000  0.481125  0.000000
  5.837137E+01  6.052805E+01  6.133166E+01  6.299234E+01  6.366345E+01  6.461783E+01  1.200250E+02  1.218697E+02  1.219610E+02
            0.000000  0.486190  0.000000
  5.839362E+01  6.053939E+01  6.134601E+01  6.298650E+01  6.369157E+01  6.465116E+01  1.200112E+02  1.218830E+02  1.219646E+02
            0.000000  0.491254  0.000000
  5.841482E+01  6.055018E+01  6.135964E+01  6.298103E+01  6.371823E+01  6.468283E+01  1.199980E+02  1.218957E+02  1.219679E+02
            0.000000  0.496319  0.000000
  5.843495E+01  6.056041E+01  6.137255E+01  6.297593E+01  6.374342E+01  6.471281E+01  1.199856E+02  1.219078E+02  1.219712E+02
            0.000000  0.501383  0.000000
  5.845399E+01  6.057007E+01  6.138473E+01  6.297120E+01  6.376712E+01  6.474107E+01  1.199738E+02  1.219192E+02  1.219742E+02
            0.000000  0.506448  0.000000
  5.847192E+01  6.057915E+01  6.139617E+01  6.296684E+01  6.378932E+01  6.476757E+01  1.199628E+02  1.219301E+02  1.219771E+02
            0.000000  0.511512  0.000000
  5.848873E+01  6.058765E+01  6.140686E+01  6.296284E+01  6.381002E+01  6.479230E+01  1.199526E+02  1.219402E+02  1.219798E+02
            0.000000  0.516577  0.000000
  5.850439E+01  6.059554E+01  6.141680E+01  6.295918E+01  6.382922E+01  6.481524E+01  1.199430E+02  1.219497E+02  1.219823E+02
            0.000000  0.521641  0.000000
  5.851888E+01  6.060284E+01  6.142597E+01  6.295587E+01  6.384689E+01  6.483636E+01  1.199342E+02  1.219585E+02  1.219847E+02
            0.000000  0.526706  0.000000
  5.853220E+01  6.060952E+01  6.143438E+01  6.295290E+01  6.386305E+01  6.485567E+01  1.199262E+02  1.219665E+02  1.219869E+02
            0.000000  0.531770  0.000000
  5.854431E+01  6.061559E+01  6.144200E+01  6.295024E+01  6.387768E+01  6.487315E+01  1.199189E+02  1.219739E+02  1.219889E+02
            0.000000  0.536834  0.000000
  5.855520E+01  6.062103E+01  6.144884E+01  6.294790E+01  6.389078E+01  6.488879E+01  1.199123E+02  1.219804E+02  1.219906E+02
            0.000000  0.541899  0.000000
  5.856485E+01  6.062585E+01  6.145489E+01  6.294586E+01  6.390234E+01  6.490260E+01  1.199065E+02  1.219863E+02  1.219922E+02
            0.000000  0.546963  0.000000
  5.857326E+01  6.063003E+01  6.146014E+01  6.294412E+01  6.391237E+01  6.491456E+01  1.199015E+02  1.219914E+02  1.219936E+02
            0.000000  0.552028  0.000000
  5.858040E+01  6.063358E+01  6.146460E+01  6.294266E+01  6.392086E+01  6.492468E+01  1.198972E+02  1.219948E+02  1.219957E+02
            0.000000  0.557092  0.000000
  5.858625E+01  6.063649E+01  6.146824E+01  6.294147E+01  6.392781E+01  6.493297E+01  1.198937E+02  1.219957E+02  1.219992E+02
            0.000000  0.562157  0.000000
  5.859082E+01  6.063875E+01  6.147109E+01  6.294056E+01  6.393322E+01  6.493940E+01  1.198910E+02  1.219965E+02  1.220019E+02
            0.000000  0.567221  0.000000
  5.859409E+01  6.064037E+01  6.147312E+01  6.293991E+01  6.393708E+01  6.494400E+01  1.198891E+02  1.219970E+02  1.220039E+02
            0.000000  0.572286  0.000000
  5.859605E+01  6.064134E+01  6.147434E+01  6.293952E+01  6.393940E+01  6.494676E+01  1.198879E+02  1.219973E+02  1.220051E+02
            0.000000  0.577350  0.000000
  5.859671E+01  6.064167E+01  6.147474E+01  6.293940E+01  6.394017E+01  6.494768E+01  1.198875E+02  1.219975E+02  1.220055E+02
            0.005051  0.577350  0.000000
  5.859693E+01  6.064248E+01  6.147437E+01  6.293968E+01  6.393978E+01  6.494808E+01  1.198873E+02  1.219758E+02  1.220277E+02
            0.010101  0.577350  0.000000
  5.859759E+01  6.064491E+01  6.147327E+01  6.294054E+01  6.393862E+01  6.494926E+01  1.198868E+02  1.219513E+02  1.220541E+02
            0.015152  0.577350  0.000000
  5.859868E+01  6.064896E+01  6.147144E+01  6.294196E+01  6.393667E+01  6.495122E+01  1.198859E+02  1.219273E+02  1.220810E+02
            0.020202  0.577350  0.000000
  5.860021E+01  6.065462E+01  6.146892E+01  6.294395E+01  6.393396E+01  6.495393E+01  1.198846E+02  1.219041E+02  1.221085E+02
            0.025253  0.577350  0.000000
  5.860217E+01  6.066188E+01  6.146575E+01  6.294649E+01  6.393047E+01  6.495737E+01  1.198830E+02  1.218815E+02  1.221364E+02
            0.030303  0.577350  0.000000
  5.860455E+01  6.067073E+01  6.146197E+01  6.294959E+01  6.392622E+01  6.496148E+01  1.198811E+02  1.218598E+02  1.221646E+02
            0.035354  0.577350  0.000000
  5.860734E+01  6.068114E+01  6.145763E+01  6.295323E+01  6.392121E+01  6.496624E+01  1.198788E+02  1.218388E+02  1.221931E+02
            0.040404  0.577350  0.000000
  5.861054E+01  6.069310E+01  6.145282E+01  6.295740E+01  6.391544E+01  6.497159E+01  1.198762E+02  1.218186E+02  1.222219E+02
            0.045455  0.577350  0.000000
  5.861413E+01  6.070659E+01  6.144758E+01  6.296210E+01  6.390893E+01  6.497746E+01  1.198733E+02  1.217992E+02  1.222508E+02
            0.050505  0.577350  0.000000
  5.861812E+01  6.072158E+01  6.144202E+01  6.296730E+01  6.390169E+01  6.498380E+01  1.198700E+02  1.217806E+02  1.222799E+02
            0.055556  0.577350  0.000000
  5.862248E+01  6.073805E+01  6.143619E+01  6.297299E+01  6.389371E+01  6.499054E+01  1.198665E+02  1.217628E+02  1.223090E+02
            0.060606  0.577350  0.000000
  5.862722E+01  6.075596E+01  6.143021E+01  6.297916E+01  6.388502E+01  6.499761E+01  1.198627E+02  1.217458E+02  1.223381E+02
            0.065657  0.577350  0.000000
  5.863232E+01  6.077529E+01  6.142415E+01  6.298579E+01  6.387563E+01  6.500494E+01  1.198587E+02  1.217296E+02  1.223671E+02
            0.070707  0.577350  0.000000
  5.863777E+01  6.079600E+01  6.141812E+01  6.299286E+01  6.386554E+01  6.501245E+01  1.198544E+02  1.217142E+02  1.223960E+02
            0.075758  0.577350  0.000000
  5.864357E+01  6.081805E+01  6.141219E+01  6.300035E+01  6.385476E+01  6.502007E+01  1.198498E+02  1.216995E+02  1.224247E+02
            0.080808  0.577350  0.000000
  5.864972E+01  6.084141E+01  6.140648E+01  6.300824E+01  6.384332E+01  6.502772E+01  1.198451E+02  1.216856E+02  1.224532E+02
            0.085859  0.577350  0.000000
  5.865619E+01  6.086604E+01  6.140107E+01  6.301651E+01  6.383122E+01  6.503534E+01  1.198401E+02  1.216724E+02  1.224815E+02
            0.090909  0.577350  0.000000
  5.866300E+01  6.089189E+01  6.139606E+01  6.302512E+01  6.381848E+01  6.504284E+01  1.198350E+02  1.216599E+02  1.225094E+02
            0.095960  0.577350  0.000000
  5.867014E+01  6.091893E+01  6.139152E+01  6.303405E+01  6.380512E+01  6.505017E+01  1.198296E+02  1.216480E+02  1.225370E+02
            0.101010  0.577350  0.000000
  5.867759E+01  6.094712E+01  6.138755E+01  6.304329E+01  6.379114E+01  6.505725E+01  1.198242E+02  1.216367E+02  1.225642E+02
            0.106061  0.577350  0.000000
  5.868537E+01  6.097640E+01  6.138423E+01  6.305279E+01  6.377656E+01  6.506403E+01  1.198185E+02  1.216261E+02  1.225910E+02
            0.111111  0.577350  0.000000
  5.869345E+01  6.100673E+01  6.138162E+01  6.306254E+01  6.376140E+01  6.507044E+01  1.198128E+02  1.216160E+02  1.226173E+02
            0.116162  0.577350  0.000000
  5.870184E+01  6.103808E+01  6.137981E+01  6.307250E+01  6.374568E+01  6.507644E+01  1.198069E+02  1.216065E+02  1.226431E+02
            0.121212  0.577350  0.000000
  5.871054E+01  6.107038E+01  6.137884E+01  6.308264E+01  6.372940E+01  6.508199E+01  1.198009E+02  1.215974E+02  1.226685E+02
            0.126263  0.577350  0.000000
  5.871953E+01  6.110359E+01  6.137876E+01  6.309293E+01  6.371259E+01  6.508703E+01  1.197949E+02  1.215888E+02  1.226934E+02
            0.131313  0.577350  0.000000
  5.872881E+01  6.113768E+01  6.137964E+01  6.310336E+01  6.369525E+01  6.509153E+01  1.197887E+02  1.215807E+02  1.227177E+02
            0.136364  0.577350  0.000000
  5.873836E+01  6.117257E+01  6.138149E+01  6.311388E+01  6.367741E+01  6.509548E+01  1.197825E+02  1.215729E+02  1.227415E+02
            0.141414  0.577350  0.000000
  5.874818E+01  6.120824E+01  6.138435E+01  6.312446E+01  6.365908E+01  6.509883E+01  1.197763E+02  1.215655E+02  1.227647E+02
            0.146465  0.577350  0.000000
  5.875826E+01  6.124462E+01  6.138824E+01  6.313509E+01  6.364027E+01  6.510159E+01  1.197700E+02  1.215585E+02  1.227874E+02
            0.151515  0.577350  0.000000
  5.876857E+01  6.128168E+01  6.139316E+01  6.314573E+01  6.362100E+01  6.510374E+01  1.197637E+02  1.215517E+02  1.228096E+02
            0.156566  0.577350  0.000000
  5.877910E+01  6.131935E+01  6.139912E+01  6.315637E+01  6.360129E+01  6.510528E+01  1.197574E+02  1.215452E+02  1.228312E+02
            0.161616  0.577350  0.000000
  5.878982E+01  6.135760E+01  6.140609E+01  6.316696E+01  6.358114E+01  6.510620E+01  1.197511E+02  1.215390E+02  1.228522E+02
            0.166667  0.577350  0.000000
  5.880072E+01  6.139636E+01  6.141407E+01  6.317750E+01  6.356057E+01  6.510653E+01  1.197448E+02  1.215329E+02  1.228726E+02
            0.171717  0.577350  0.000000
  5.881177E+01  6.142303E+01  6.143560E+01  6.318797E+01  6.353959E+01  6.510628E+01  1.197386E+02  1.215271E+02  1.228925E+02
            0.176768  0.577350  0.000000
  5.882293E+01  6.143291E+01  6.147526E+01  6.319833E+01  6.351822E+01  6.510546E+01  1.197324E+02  1.215214E+02  1.229119E+02
            0.181818  0.577350  0.000000
  5.883418E+01  6.144369E+01  6.151529E+01  6.320857E+01  6.349647E+01  6.510411E+01  1.197262E+02  1.215158E+02  1.229306E+02
            0.186869  0.577350  0.000000
  5.884550E+01  6.145529E+01  6.155564E+01  6.321868E+01  6.347434E+01  6.510225E+01  1.197201E+02  1.215103E+02  1.229488E+02
            0.191919  0.577350  0.000000
  5.885683E+01  6.146766E+01  6.159627E+01  6.322864E+01  6.345186E+01  6.509993E+01  1.197141E+02  1.215050E+02  1.229664E+02
            0.196970  0.577350  0.000000
  5.886815E+01  6.148073E+01  6.163712E+01  6.323843E+01  6.342903E+01  6.509717E+01  1.197082E+02  1.214997E+02  1.229835E+02
            0.202020  0.577350  0.000000
  5.887942E+01  6.149442E+01  6.167815E+01  6.324804E+01  6.340586E+01  6.509403E+01  1.197024E+02  1.214946E+02  1.230000E+02
            0.207071  0.577350  0.000000
  5.889061E+01  6.150864E+01  6.171930E+01  6.325746E+01  6.338236E+01  6.509055E+01  1.196967E+02  1.214894E+02  1.230159E+02
            0.212121  0.577350  0.000000
  5.890168E+01  6.152331E+01  6.176053E+01  6.326667E+01  6.335854E+01  6.508678E+01  1.196911E+02  1.214844E+02  1.230312E+02
            0.217172  0.577350  0.000000
  5.891259E+01  6.153833E+01  6.180180E+01  6.327566E+01  6.333441E+01  6.508276E+01  1.196856E+02  1.214793E+02  1.230459E+02
            0.222222  0.577350  0.000000
  5.892331E+01  6.155361E+01  6.184304E+01  6.328442E+01  6.330998E+01  6.507856E+01  1.196803E+02  1.214744E+02  1.230601E+02
            0.227273  0.577350  0.000000
  5.893380E+01  6.156905E+01  6.188423E+01  6.328526E+01  6.329293E+01  6.507421E+01  1.196752E+02  1.214695E+02  1.230737E+02
            0.232323  0.577350  0.000000
  5.894404E+01  6.158456E+01  6.192529E+01  6.326026E+01  6.330120E+01  6.506978E+01  1.196702E+02  1.214646E+02  1.230866E+02
            0.237374  0.577350  0.000000
  5.895399E+01  6.160002E+01  6.196620E+01  6.323498E+01  6.330919E+01  6.506530E+01  1.196654E+02  1.214598E+02  1.230990E+02
            0.242424  0.577350  0.000000
  5.896362E+01  6.161534E+01  6.200690E+01  6.320944E+01  6.331690E+01  6.506084E+01  1.196607E+02  1.214550E+02  1.231107E+02
            0.247475  0.577350  0.000000
  5.897291E+01  6.163042E+01  6.204734E+01  6.318365E+01  6.332432E+01  6.505644E+01  1.196563E+02  1.214504E+02  1.231219E+02
            0.252525  0.577350  0.000000
  5.898182E+01  6.164518E+01  6.208747E+01  6.315762E+01  6.333144E+01  6.505215E+01  1.196520E+02  1.214458E+02  1.231324E+02
            0.257576  0.577350  0.000000
  5.899034E+01  6.165950E+01  6.212724E+01  6.313137E+01  6.333823E+01  6.504800E+01  1.196479E+02  1.214414E+02  1.231423E+02
            0.262626  0.577350  0.000000
  5.899844E+01  6.167331E+01  6.216659E+01  6.310490E+01  6.334468E+01  6.504404E+01  1.196441E+02  1.214371E+02  1.231516E+02
            0.267677  0.577350  0.000000
  5.900611E+01  6.168652E+01  6.220547E+01  6.307825E+01  6.335078E+01  6.504030E+01  1.196404E+02  1.214329E+02  1.231602E+02
            0.272727  0.577350  0.000000
  5.901332E+01  6.169905E+01  6.224382E+01  6.305143E+01  6.335652E+01  6.503680E+01  1.196370E+02  1.214289E+02  1.231682E+02
            0.277778  0.577350  0.000000
  5.902005E+01  6.171083E+01  6.228157E+01  6.302448E+01  6.336187E+01  6.503359E+01  1.196338E+02  1.214252E+02  1.231756E+02
            0.282828  0.577350  0.000000
  5.902629E+01  6.172180E+01  6.231863E+01  6.299745E+01  6.336682E+01  6.503067E+01  1.196309E+02  1.214216E+02  1.231823E+02
            0.287879  0.577350  0.000000
  5.903202E+01  6.173188E+01  6.235490E+01  6.297040E+01  6.337135E+01  6.502806E+01  1.196282E+02  1.214183E+02  1.231884E+02
            0.292929  0.577350  0.000000
  5.903723E+01  6.174103E+01  6.239027E+01  6.294342E+01  6.337546E+01  6.502576E+01  1.196258E+02  1.214152E+02  1.231939E+02
            0.297980  0.577350  0.000000
  5.904189E+01  6.174921E+01  6.242457E+01  6.291665E+01  6.337911E+01  6.502380E+01  1.196236E+02  1.214125E+02  1.231987E+02
            0.303030  0.577350  0.000000
  5.904600E+01  6.175637E+01  6.245755E+01  6.289027E+01  6.338231E+01  6.502215E+01  1.196216E+02  1.214100E+02  1.232029E+02
            0.308081  0.577350  0.000000
  5.904952E+01  6.176248E+01  6.248888E+01  6.286463E+01  6.338503E+01  6.502082E+01  1.196200E+02  1.214079E+02  1.232064E+02
            0.313131  0.577350  0.000000
  5.905245E+01  6.176751E+01  6.251799E+01  6.284023E+01  6.338727E+01  6.501978E+01  1.196186E+02  1.214061E+02  1.232093E+02
            0.318182  0.577350  0.000000
  5.905477E+01  6.177144E+01  6.254397E+01  6.281797E+01  6.338902E+01  6.501903E+01  1.196175E+02  1.214048E+02  1.232116E+02
            0.323232  0.577350  0.000000
  5.905645E+01  6.177425E+01  6.256534E+01  6.279929E+01  6.339028E+01  6.501853E+01  1.196167E+02  1.214038E+02  1.232132E+02
            0.328283  0.577350  0.000000
  5.905747E+01  6.177595E+01  6.257986E+01  6.278640E+01  6.339103E+01  6.501826E+01  1.196163E+02  1.214031E+02  1.232141E+02
            0.333333  0.577350  0.000000
  5.905781E+01  6.177651E+01  6.258507E+01  6.278174E+01  6.339128E+01  6.501817E+01  1.196161E+02  1.214029E+02  1.232145E+02
            0.330808  0.572976  0.000000
  5.905746E+01  6.177595E+01  6.257993E+01  6.278632E+01  6.339103E+01  6.501824E+01  1.196163E+02  1.214031E+02  1.232141E+02
            0.328283  0.568603  0.000000
  5.905639E+01  6.177426E+01  6.256585E+01  6.279871E+01  6.339029E+01  6.501842E+01  1.196168E+02  1.214038E+02  1.232132E+02
            0.325758  0.564229  0.000000
  5.905457E+01  6.177145E+01  6.254544E+01  6.281626E+01  6.338905E+01  6.501865E+01  1.196176E+02  1.214048E+02  1.232115E+02
            0.323232  0.559855  0.000000
  5.905199E+01  6.176754E+01  6.252091E+01  6.283674E+01  6.338734E+01  6.501890E+01  1.196188E+02  1.214062E+02  1.232092E+02
            0.320707  0.555481  0.000000
  5.904862E+01  6.176254E+01  6.249371E+01  6.285869E+01  6.338516E+01  6.501910E+01  1.196204E+02  1.214080E+02  1.232063E+02
            0.318182  0.551107  0.000000
  5.904445E+01  6.175647E+01  6.246470E+01  6.288122E+01  6.338253E+01  6.501919E+01  1.196223E+02  1.214102E+02  1.232026E+02
            0.315657  0.546733  0.000000
  5.903946E+01  6.174934E+01  6.243439E+01  6.290379E+01  6.337946E+01  6.501912E+01  1.196247E+02  1.214128E+02  1.231983E+02
            0.313131  0.542359  0.000000
  5.903363E+01  6.174118E+01  6.240309E+01  6.292607E+01  6.337598E+01  6.501883E+01  1.196274E+02  1.214157E+02  1.231933E+02
            0.310606  0.537985  0.000000
  5.902695E+01  6.173201E+01  6.237100E+01  6.294785E+01  6.337210E+01  6.501824E+01  1.196305E+02  1.214189E+02  1.231876E+02
            0.308081  0.533612  0.000000
  5.901941E+01  6.172186E+01  6.233826E+01  6.296897E+01  6.336786E+01  6.501731E+01  1.196341E+02  1.214224E+02  1.231811E+02
            0.305556  0.529238  0.000000
  5.901099E+01  6.171075E+01  6.230496E+01  6.298932E+01  6.336326E+01  6.501595E+01  1.196381E+02  1.214262E+02  1.231739E+02
            0.303030  0.524864  0.000000
  5.900170E+01  6.169872E+01  6.227115E+01  6.300881E+01  6.335834E+01  6.501411E+01  1.196425E+02  1.214303E+02  1.231660E+02
            0.300505  0.520490  0.000000
  5.899153E+01  6.168579E+01  6.223689E+01  6.302740E+01  6.335312E+01  6.501172E+01  1.196474E+02  1.214345E+02  1.231574E+02
            0.297980  0.516116  0.000000
  5.898047E+01  6.167200E+01  6.220222E+01  6.304501E+01  6.334762E+01  6.500871E+01  1.196527E+02  1.214390E+02  1.231480E+02
            0.295455  0.511742  0.000000
  5.896854E+01  6.165738E+01  6.216716E+01  6.306161E+01  6.334189E+01  6.500502E+01  1.196585E+02  1.214435E+02  1.231378E+02
            0.292929  0.507368  0.000000
  5.895574E+01  6.164196E+01  6.213173E+01  6.307717E+01  6.333593E+01  6.500058E+01  1.196648E+02  1.214483E+02  1.231268E+02
            0.290404  0.502995  0.000000
  5.894208E+01  6.162579E+01  6.209597E+01  6.309164E+01  6.332979E+01  6.499532E+01  1.196715E+02  1.214531E+02  1.231150E+02
            0.287879  0.498621  0.000000
  5.892755E+01  6.160889E+01  6.205987E+01  6.310499E+01  6.332349E+01  6.498919E+01  1.196787E+02  1.214579E+02  1.231024E+02
            0.285354  0.494247  0.000000
  5.891219E+01  6.159131E+01  6.202347E+01  6.311721E+01  6.331706E+01  6.498212E+01  1.196865E+02  1.214628E+02  1.230890E+02
            0.282828  0.489873  0.000000
  5.889599E+01  6.157308E+01  6.198677E+01  6.312825E+01  6.331054E+01  6.497406E+01  1.196947E+02  1.214677E+02  1.230748E+02
            0.280303  0.485499  0.000000
  5.887897E+01  6.155424E+01  6.194978E+01  6.313810E+01  6.330395E+01  6.496494E+01  1.197034E+02  1.214726E+02  1.230598E+02
            0.277778  0.481125  0.000000
  5.886114E+01  6.153483E+01  6.191253E+01  6.314674E+01  6.329732E+01  6.495471E+01  1.197127E+02  1.214774E+02  1.230440E+02
            0.275253  0.476751  0.000000
  5.884251E+01  6.151488E+01  6.187503E+01  6.315413E+01  6.329069E+01  6.494332E+01  1.197224E+02  1.214822E+02  1.230273E+02
            0.272727  0.472377  0.000000
  5.882309E+01  6.149444E+01  6.183728E+01  6.316027E+01  6.328410E+01  6.493072E+01  1.197327E+02  1.214869E+02  1.230099E+02
            0.270202  0.468004  0.000000
  5.880290E+01  6.147355E+01  6.179931E+01  6.316512E+01  6.327757E+01  6.491686E+01  1.197435E+02  1.214915E+02  1.229916E+02
            0.267677  0.463630  0.000000
  5.878193E+01  6.145223E+01  6.176112E+01  6.316868E+01  6.327115E+01  6.490171E+01  1.197549E+02  1.214959E+02  1.229725E+02
            0.265152  0.459256  0.000000
  5.876020E+01  6.143054E+01  6.172272E+01  6.317091E+01  6.326487E+01  6.488521E+01  1.197668E+02  1.215003E+02  1.229526E+02
            0.262626  0.454882  0.000000
  5.873770E+01  6.140849E+01  6.168415E+01  6.317181E+01  6.325876E+01  6.486733E+01  1.197792E+02  1.215045E+02  1.229320E+02
            0.260101  0.450508  0.000000
  5.871444E+01  6.138613E+01  6.164539E+01  6.317135E+01  6.325287E+01  6.484805E+01  1.197922E+02  1.215085E+02  1.229106E+02
            0.257576  0.446134  0.000000
  5.869042E+01  6.136349E+01  6.160648E+01  6.316951E+01  6.324723E+01  6.482733E+01  1.198057E+02  1.215124E+02  1.228885E+02
            0.255051  0.441760  0.000000
  5.866563E+01  6.134060E+01  6.156742E+01  6.316629E+01  6.324187E+01  6.480514E+01  1.198199E+02  1.215162E+02  1.228656E+02
            0.252525  0.437387  0.000000
  5.864007E+01  6.131750E+01  6.152824E+01  6.316166E+01  6.323685E+01  6.478147E+01  1.198346E+02  1.215198E+02  1.228421E+02
            0.250000  0.433013  0.000000
  5.861374E+01  6.129419E+01  6.148893E+01  6.315561E+01  6.323218E+01  6.475630E+01  1.198498E+02  1.215232E+02  1.228179E+02
            0.247475  0.428639  0.000000
  5.858662E+01  6.127073E+01  6.144953E+01  6.314813E+01  6.322790E+01  6.472962E+01  1.198657E+02  1.215265E+02  1.227931E+02
            0.244949  0.424265  0.000000
  5.855871E+01  6.124712E+01  6.141004E+01  6.313921E+01  6.322405E+01  6.470142E+01  1.198821E+02  1.215296E+02  1.227676E+02
            0.242424  0.419891  0.000000
  5.853001E+01  6.122339E+01  6.137049E+01  6.312883E+01  6.322065E+01  6.467169E+01  1.198992E+02  1.215326E+02  1.227417E+02
            0.239899  0.415517  0.000000
  5.850050E+01  6.119956E+01  6.133088E+01  6.311698E+01  6.321774E+01  6.464043E+01  1.199168E+02  1.215353E+02  1.227152E+02
            0.237374  0.411143  0.000000
  5.847019E+01  6.117566E+01  6.129123E+01  6.310366E+01  6.321533E+01  6.460765E+01  1.199350E+02  1.215380E+02  1.226882E+02
            0.234848  0.406770  0.000000
  5.843907E+01  6.115170E+01  6.125156E+01  6.308885E+01  6.321343E+01  6.457335E+01  1.199538E+02  1.215404E+02  1.226608E+02
            0.232323  0.402396  0.000000
  5.840715E+01  6.112769E+01  6.121189E+01  6.307255E+01  6.321208E+01  6.453755E+01  1.199732E+02  1.215427E+02  1.226331E+02
            0.229798  0.398022  0.000000
  5.837443E+01  6.110364E+01  6.117222E+01  6.305476E+01  6.321127E+01  6.450026E+01  1.199933E+02  1.215448E+02  1.226050E+02
            0.227273  0.393648  0.000000
  5.834091E+01  6.107959E+01  6.113258E+01  6.303546E+01  6.321100E+01  6.446150E+01  1.200139E+02  1.215467E+02  1.225766E+02
            0.224747  0.389274  0.000000
  5.830663E+01  6.105553E+01  6.109299E+01  6.301467E+01  6.321128E+01  6.442129E+01  1.200351E+02  1.215484E+02  1.225479E+02
            0.222222  0.384900  0.000000
  5.827158E+01  6.103147E+01  6.105346E+01  6.299237E+01  6.321210E+01  6.437966E+01  1.200569E+02  1.215500E+02  1.225192E+02
            0.219697  0.380526  0.000000
  5.823579E+01  6.100743E+01  6.101400E+01  6.296857E+01  6.321344E+01  6.433665E+01  1.200793E+02  1.215513E+02  1.224903E+02
            0.217172  0.376152  0.000000
  5.819930E+01  6.097464E+01  6.098342E+01  6.294328E+01  6.321527E+01  6.429229E+01  1.201023E+02  1.215525E+02  1.224613E+02
            0.214646  0.371779  0.000000
  5.816212E+01  6.093539E+01  6.095944E+01  6.291649E+01  6.321756E+01  6.424662E+01  1.201258E+02  1.215534E+02  1.224323E+02
            0.212121  0.367405  0.000000
  5.812429E+01  6.089626E+01  6.093550E+01  6.288821E+01  6.322029E+01  6.419968E+01  1.201499E+02  1.215541E+02  1.224034E+02
            0.209596  0.363031  0.000000
  5.808586E+01  6.085728E+01  6.091161E+01  6.285846E+01  6.322339E+01  6.415155E+01  1.201746E+02  1.215545E+02  1.223747E+02
            0.207071  0.358657  0.000000
  5.804685E+01  6.081845E+01  6.088777E+01  6.282724E+01  6.322680E+01  6.410228E+01  1.201998E+02  1.215547E+02  1.223461E+02
            0.204545  0.354283  0.000000
  5.800732E+01  6.077980E+01  6.086400E+01  6.279456E+01  6.323047E+01  6.405195E+01  1.202256E+02  1.215546E+02  1.223178E+02
            0.202020  0.349909  0.000000
  5.796730E+01  6.074134E+01  6.084028E+01  6.276044E+01  6.323428E+01  6.400064E+01  1.202519E+02  1.215542E+02  1.222899E+02
            0.199495  0.345535  0.000000
  5.792683E+01  6.070308E+01  6.081664E+01  6.272489E+01  6.323814E+01  6.394849E+01  1.202787E+02  1.215535E+02  1.222623E+02
            0.196970  0.341162  0.000000
  5.788595E+01  6.066505E+01  6.079307E+01  6.268793E+01  6.324190E+01  6.389563E+01  1.203060E+02  1.215525E+02  1.222353E+02
            0.194444  0.336788  0.000000
  5.784471E+01  6.062725E+01  6.076957E+01  6.264957E+01  6.324536E+01  6.384226E+01  1.203337E+02  1.215512E+02  1.222088E+02
            0.191919  0.332414  0.000000
  5.780314E+01  6.058970E+01  6.074615E+01  6.260985E+01  6.324826E+01  6.378865E+01  1.203620E+02  1.215495E+02  1.221829E+02
            0.189394  0.328040  0.000000
  5.776127E+01  6.055242E+01  6.072280E+01  6.256877E+01  6.325025E+01  6.373516E+01  1.203907E+02  1.215475E+02  1.221577E+02
            0.186869  0.323666  0.000000
  5.771912E+01  6.051541E+01  6.069953E+01  6.252636E+01  6.325076E+01  6.368236E+01  1.204199E+02  1.215452E+02  1.221333E+02
            0.184343  0.319292  0.000000
  5.767672E+01  6.047870E+01  6.067633E+01  6.248265E+01  6.324898E+01  6.363108E+01  1.204495E+02  1.215425E+02  1.221097E+02
            0.181818  0.314918  0.000000
  5.763409E+01  6.044229E+01  6.065321E+01  6.243766E+01  6.324368E+01  6.358256E+01  1.204795E+02  1.215394E+02  1.220869E+02
            0.179293  0.310544  0.000000
  5.759123E+01  6.040620E+01  6.063015E+01  6.239142E+01  6.323311E+01  6.353856E+01  1.205099E+02  1.215360E+02  1.220652E+02
            0.176768  0.306171  0.000000
  5.754816E+01  6.037044E+01  6.060715E+01  6.234396E+01  6.321512E+01  6.350127E+01  1.205407E+02  1.215324E+02  1.220444E+02
            0.174242  0.301797  0.000000
  5.750487E+01  6.033502E+01  6.058420E+01  6.229530E+01  6.318787E+01  6.347254E+01  1.205720E+02  1.215284E+02  1.220246E+02
            0.171717  0.297423  0.000000
  5.746135E+01  6.029995E+01  6.056130E+01  6.224549E+01  6.315087E+01  6.345288E+01  1.206036E+02  1.215241E+02  1.220059E+02
            0.169192  0.293049  0.000000
  5.741760E+01  6.026524E+01  6.053844E+01  6.219454E+01  6.310529E+01  6.344116E+01  1.206355E+02  1.215197E+02  1.219883E+02
            0.166667  0.288675  0.000000
  5.737360E+01  6.023091E+01  6.051560E+01  6.214250E+01  6.305307E+01  6.343548E+01  1.206678E+02  1.215151E+02  1.219718E+02
            0.164141  0.284301  0.000000
  5.732933E+01  6.019696E+01  6.049277E+01  6.208939E+01  6.299602E+01  6.343404E+01  1.207005E+02  1.215103E+02  1.219564E+02
            0.161616  0.279927  0.000000
  5.728477E+01  6.016340E+01  6.046995E+01  6.203526E+01  6.293549E+01  6.343554E+01  1.207335E+02  1.215056E+02  1.219420E+02
            0.159091  0.275554  0.000000
  5.723990E+01  6.013024E+01  6.044712E+01  6.198015E+01  6.287241E+01  6.343910E+01  1.207668E+02  1.215009E+02  1.219288E+02
            0.156566  0.271180  0.000000
  5.719471E+01  6.009748E+01  6.042426E+01  6.192409E+01  6.280738E+01  6.344413E+01  1.208005E+02  1.214963E+02  1.219166E+02
            0.154040  0.266806  0.000000
  5.714916E+01  6.006515E+01  6.040136E+01  6.186713E+01  6.274082E+01  6.345026E+01  1.208344E+02  1.214919E+02  1.219055E+02
            0.151515  0.262432  0.000000
  5.710325E+01  6.003323E+01  6.037841E+01  6.180930E+01  6.267303E+01  6.345723E+01  1.208686E+02  1.214878E+02  1.218953E+02
            0.148990  0.258058  0.000000
  5.705696E+01  6.000175E+01  6.035539E+01  6.175066E+01  6.260420E+01  6.346487E+01  1.209031E+02  1.214841E+02  1.218861E+02
            0.146465  0.253684  0.000000
  5.701028E+01  5.997070E+01  6.033230E+01  6.169125E+01  6.253449E+01  6.347307E+01  1.209379E+02  1.214808E+02  1.218777E+02
            0.143939  0.249310  0.000000
  5.696321E+01  5.994009E+01  6.030912E+01  6.163112E+01  6.246402E+01  6.348172E+01  1.209729E+02  1.214780E+02  1.218703E+02
            0.141414  0.244936  0.000000
  5.691576E+01  5.990993E+01  6.028584E+01  6.157031E+01  6.239290E+01  6.349075E+01  1.210081E+02  1.214759E+02  1.218636E+02
            0.138889  0.240563  0.000000
  5.686795E+01  5.988023E+01  6.026246E+01  6.150889E+01  6.232118E+01  6.350013E+01  1.210435E+02  1.214744E+02  1.218577E+02
            0.136364  0.236189  0.000000
  5.681978E+01  5.985098E+01  6.023896E+01  6.144691E+01  6.224896E+01  6.350978E+01  1.210791E+02  1.214737E+02  1.218525E+02
            0.133838  0.231815  0.000000
  5.677129E+01  5.982220E+01  6.021535E+01  6.138442E+01  6.217627E+01  6.351969E+01  1.211149E+02  1.214737E+02  1.218480E+02
            0.131313  0.227441  0.000000
  5.672252E+01  5.979388E+01  6.019163E+01  6.132147E+01  6.210317E+01  6.352980E+01  1.211508E+02  1.214745E+02  1.218442E+02
            0.128788  0.223067  0.000000
  5.667351E+01  5.976604E+01  6.016779E+01  6.125814E+01  6.202972E+01  6.354008E+01  1.211868E+02  1.214762E+02  1.218409E+02
            0.126263  0.218693  0.000000
  5.662431E+01  5.973867E+01  6.014384E+01  6.119448E+01  6.195594E+01  6.355050E+01  1.212228E+02  1.214788E+02  1.218382E+02
            0.123737  0.214319  0.000000
  5.657497E+01  5.971179E+01  6.011980E+01  6.113055E+01  6.188190E+01  6.356102E+01  1.212590E+02  1.214822E+02  1.218360E+02
            0.121212  0.209946  0.000000
  5.652557E+01  5.968539E+01  6.009566E+01  6.106643E+01  6.180763E+01  6.357160E+01  1.212952E+02  1.214866E+02  1.218343E+02
            0.118687  0.205572  0.000000
  5.647615E+01  5.965947E+01  6.007145E+01  6.100217E+01  6.173316E+01  6.358221E+01  1.213313E+02  1.214918E+02  1.218330E+02
            0.116162  0.201198  0.000000
  5.642680E+01  5.963405E+01  6.004718E+01  6.093783E+01  6.165856E+01  6.359282E+01  1.213674E+02  1.214978E+02  1.218322E+02
            0.113636  0.196824  0.000000
  5.637758E+01  5.960912E+01  6.002287E+01  6.087350E+01  6.158385E+01  6.360340E+01  1.214035E+02  1.215047E+02  1.218318E+02
            0.111111  0.192450  0.000000
  5.632854E+01  5.958469E+01  5.999855E+01  6.080924E+01  6.150909E+01  6.361390E+01  1.214394E+02  1.215125E+02  1.218317E+02
            0.108586  0.188076  0.000000
  5.627977E+01  5.956076E+01  5.997423E+01  6.074511E+01  6.143432E+01  6.362431E+01  1.214753E+02  1.215210E+02  1.218320E+02
            0.106061  0.183702  0.000000
  5.623131E+01  5.953734E+01  5.994994E+01  6.068118E+01  6.135960E+01  6.363461E+01  1.215109E+02  1.215302E+02  1.218326E+02
            0.103535  0.179328  0.000000
  5.618321E+01  5.951442E+01  5.992572E+01  6.061754E+01  6.128498E+01  6.364476E+01  1.215402E+02  1.215464E+02  1.218335E+02
            0.101010  0.174955  0.000000
  5.613553E+01  5.949201E+01  5.990159E+01  6.055424E+01  6.121052E+01  6.365475E+01  1.215508E+02  1.215816E+02  1.218347E+02
            0.098485  0.170581  0.000000
  5.608829E+01  5.947011E+01  5.987758E+01  6.049135E+01  6.113629E+01  6.366457E+01  1.215619E+02  1.216165E+02  1.218361E+02
            0.095960  0.166207  0.000000
  5.604152E+01  5.944873E+01  5.985373E+01  6.042895E+01  6.106234E+01  6.367421E+01  1.215736E+02  1.216512E+02  1.218377E+02
            0.093434  0.161833  0.000000
  5.599525E+01  5.942787E+01  5.983006E+01  6.036711E+01  6.098876E+01  6.368367E+01  1.215858E+02  1.216855E+02  1.218396E+02
            0.090909  0.157459  0.000000
  5.594947E+01  5.940752E+01  5.980661E+01  6.030590E+01  6.091561E+01  6.369296E+01  1.215983E+02  1.217195E+02  1.218416E+02
            0.088384  0.153085  0.000000
  5.590418E+01  5.938769E+01  5.978342E+01  6.024538E+01  6.084297E+01  6.370207E+01  1.216112E+02  1.217531E+02  1.218437E+02
            0.085859  0.148711  0.000000
  5.585938E+01  5.936839E+01  5.976051E+01  6.018562E+01  6.077093E+01  6.371103E+01  1.216243E+02  1.217864E+02  1.218460E+02
            0.083333  0.144338  0.000000
  5.581503E+01  5.934961E+01  5.973791E+01  6.012670E+01  6.069957E+01  6.371985E+01  1.216377E+02  1.218191E+02  1.218484E+02
            0.080808  0.139964  0.000000
  5.577111E+01  5.933136E+01  5.971567E+01  6.006869E+01  6.062899E+01  6.372856E+01  1.216511E+02  1.218509E+02  1.218515E+02
            0.078283  0.135590  0.000000
  5.572759E+01  5.931364E+01  5.969379E+01  6.001165E+01  6.055928E+01  6.373717E+01  1.216647E+02  1.218535E+02  1.218833E+02
            0.075758  0.131216  0.000000
  5.568442E+01  5.929645E+01  5.967233E+01  5.995564E+01  6.049052E+01  6.374573E+01  1.216782E+02  1.218561E+02  1.219147E+02
            0.073232  0.126842  0.000000
  5.564157E+01  5.927979E+01  5.965130E+01  5.990074E+01  6.042283E+01  6.375425E+01  1.216917E+02  1.218588E+02  1.219455E+02
            0.070707  0.122468  0.000000
  5.559900E+01  5.926367E+01  5.963073E+01  5.984702E+01  6.035629E+01  6.376277E+01  1.217051E+02  1.218615E+02  1.219758E+02
            0.068182  0.118094  0.000000
  5.555667E+01  5.924808E+01  5.961065E+01  5.979453E+01  6.029101E+01  6.377132E+01  1.217182E+02  1.218642E+02  1.220055E+02
            0.065657  0.113721  0.000000
  5.551456E+01  5.923304E+01  5.959108E+01  5.974335E+01  6.022709E+01  6.377992E+01  1.217312E+02  1.218669E+02  1.220346E+02
            0.063131  0.109347  0.000000
  5.547265E+01  5.921853E+01  5.957204E+01  5.969353E+01  6.016464E+01  6.378860E+01  1.217439E+02  1.218696E+02  1.220631E+02
            0.060606  0.104973  0.000000
  5.543093E+01  5.920456E+01  5.955356E+01  5.964514E+01  6.010374E+01  6.379737E+01  1.217563E+02  1.218722E+02  1.220909E+02
            0.058081  0.100599  0.000000
  5.538940E+01  5.919114E+01  5.953566E+01  5.959825E+01  6.004451E+01  6.380625E+01  1.217683E+02  1.218748E+02  1.221180E+02
            0.055556  0.096225  0.000000
  5.534809E+01  5.917827E+01  5.951836E+01  5.955290E+01  5.998703E+01  6.381524E+01  1.217799E+02  1.218773E+02  1.221444E+02
            0.053030  0.091851  0.000000
  5.530704E+01  5.916594E+01  5.950168E+01  5.950916E+01  5.993141E+01  6.382435E+01  1.217911E+02  1.218798E+02  1.221701E+02
            0.050505  0.087477  0.000000
  5.526631E+01  5.915417E+01  5.946708E+01  5.948564E+01  5.987774E+01  6.383356E+01  1.218019E+02  1.218822E+02  1.221949E+02
            0.047980  0.083103  0.000000
  5.522597E+01  5.914294E+01  5.942671E+01  5.947025E+01  5.982610E+01  6.384287E+01  1.218121E+02  1.218844E+02  1.222190E+02
            0.045455  0.078730  0.000000
  5.518612E+01  5.913228E+01  5.938812E+01  5.945553E+01  5.977659E+01  6.385223E+01  1.218219E+02  1.218866E+02  1.222421E+02
            0.042929  0.074356  0.000000
  5.514689E+01  5.912217E+01  5.935134E+01  5.944150E+01  5.972928E+01  6.386163E+01  1.218311E+02  1.218887E+02  1.222644E+02
            0.040404  0.069982  0.000000
  5.510842E+01  5.911262E+01  5.931642E+01  5.942818E+01  5.968426E+01  6.387101E+01  1.218398E+02  1.218907E+02  1.222857E+02
            0.037879  0.065608  0.000000
  5.507085E+01  5.910363E+01  5.928341E+01  5.941558E+01  5.964159E+01  6.388032E+01  1.218480E+02  1.218926E+02  1.223061E+02
            0.035354  0.061234  0.000000
  5.503437E+01  5.909521E+01  5.925235E+01  5.940371E+01  5.960136E+01  6.388952E+01  1.218556E+02  1.218943E+02  1.223254E+02
            0.032828  0.056860  0.000000
  5.499916E+01  5.908736E+01  5.922327E+01  5.939259E+01  5.956362E+01  6.389853E+01  1.218627E+02  1.218959E+02  1.223436E+02
            0.030303  0.052486  0.000000
  5.496542E+01  5.908007E+01  5.919621E+01  5.938224E+01  5.952844E+01  6.390728E+01  1.218692E+02  1.218974E+02  1.223607E+02
            0.027778  0.048113  0.000000
  5.493335E+01  5.907336E+01  5.917120E+01  5.937266E+01  5.949587E+01  6.391571E+01  1.218752E+02  1.218988E+02  1.223766E+02
            0.025253  0.043739  0.000000
  5.490317E+01  5.906722E+01  5.914827E+01  5.936387E+01  5.946597E+01  6.392374E+01  1.218806E+02  1.219001E+02  1.223913E+02
            0.022727  0.039365  0.000000
  5.487508E+01  5.906166E+01  5.912745E+01  5.935588E+01  5.943878E+01  6.393129E+01  1.218855E+02  1.219012E+02  1.224048E+02
            0.020202  0.034991  0.000000
  5.484929E+01  5.905668E+01  5.910875E+01  5.934870E+01  5.941433E+01  6.393828E+01  1.218899E+02  1.219023E+02  1.224170E+02
            0.017677  0.030617  0.000000
  5.482601E+01  5.905228E+01  5.909221E+01  5.934234E+01  5.939268E+01  6.394465E+01  1.218937E+02  1.219032E+02  1.224278E+02
            0.015152  0.026243  0.000000
  5.480541E+01  5.904847E+01  5.907784E+01  5.933680E+01  5.937385E+01  6.395033E+01  1.218970E+02  1.219039E+02  1.224373E+02
            0.012626  0.021869  0.000000
  5.478766E+01  5.904523E+01  5.906566E+01  5.933211E+01  5.935787E+01  6.395525E+01  1.218998E+02  1.219046E+02  1.224453E+02
            0.010101  0.017495  0.000000
  5.477292E+01  5.904259E+01  5.905567E+01  5.932826E+01  5.934476E+01  6.395935E+01  1.219021E+02  1.219051E+02  1.224520E+02
            0.007576  0.013122  0.000000
  5.476132E+01  5.904053E+01  5.904789E+01  5.932526E+01  5.933455E+01  6.396260E+01  1.219038E+02  1.219055E+02  1.224571E+02
            0.005051  0.008748  0.000000
  5.475296E+01  5.903905E+01  5.904233E+01  5.932311E+01  5.932724E+01  6.396494E+01  1.219051E+02  1.219058E+02  1.224609E+02
            0.002525  0.004374  0.000000
  5.474792E+01  5.903817E+01  5.903899E+01  5.932182E+01  5.932286E+01  6.396636E+01  1.219058E+02  1.219060E+02  1.224631E+02
            0.000000  0.000000  0.000000
  5.474623E+01  5.903788E+01  5.903788E+01  5.932139E+01  5.932139E+01  6.396684E+01  1.219061E+02  1.219061E+02  1.224638E+02


==> anc/fig03/phband22c.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
  8.854393E+01  8.854393E+01  8.915231E+01  8.915231E+01  1.197747E+02  1.237285E+02  1.473330E+02  1.473330E+02  1.718378E+02
            0.000000  0.005064  0.000000
  8.854435E+01  8.915317E+01  8.915528E+01  9.071434E+01  1.197686E+02  1.237010E+02  1.473332E+02  1.477366E+02  1.717991E+02
            0.000000  0.010129  0.000000
  8.854560E+01  8.915573E+01  8.916412E+01  9.266254E+01  1.197505E+02  1.236184E+02  1.473338E+02  1.481497E+02  1.716840E+02
            0.000000  0.015193  0.000000
  8.854772E+01  8.916000E+01  8.917867E+01  9.441339E+01  1.197204E+02  1.234812E+02  1.473348E+02  1.485697E+02  1.714946E+02
            0.000000  0.020258  0.000000
  8.855072E+01  8.916596E+01  8.919867E+01  9.598841E+01  1.196787E+02  1.232901E+02  1.473362E+02  1.489943E+02  1.712345E+02
            0.000000  0.025322  0.000000
  8.855464E+01  8.917360E+01  8.922376E+01  9.740639E+01  1.196256E+02  1.230460E+02  1.473380E+02  1.494208E+02  1.709085E+02
            0.000000  0.030387  0.000000
  8.855953E+01  8.918290E+01  8.925349E+01  9.868386E+01  1.195615E+02  1.227505E+02  1.473402E+02  1.498472E+02  1.705228E+02
            0.000000  0.035451  0.000000
  8.856543E+01  8.919384E+01  8.928735E+01  9.983544E+01  1.194870E+02  1.224053E+02  1.473428E+02  1.502711E+02  1.700842E+02
            0.000000  0.040516  0.000000
  8.857239E+01  8.920641E+01  8.932477E+01  1.008741E+02  1.194026E+02  1.220130E+02  1.473459E+02  1.506906E+02  1.696004E+02
            0.000000  0.045580  0.000000
  8.858048E+01  8.922058E+01  8.936515E+01  1.018115E+02  1.193090E+02  1.215764E+02  1.473494E+02  1.511039E+02  1.690795E+02
            0.000000  0.050645  0.000000
  8.858972E+01  8.923633E+01  8.940788E+01  1.026577E+02  1.192069E+02  1.210992E+02  1.473533E+02  1.515096E+02  1.685299E+02
            0.000000  0.055709  0.000000
  8.860018E+01  8.925362E+01  8.945237E+01  1.034220E+02  1.190970E+02  1.205858E+02  1.473577E+02  1.519064E+02  1.679598E+02
            0.000000  0.060774  0.000000
  8.861188E+01  8.927243E+01  8.949805E+01  1.041125E+02  1.189801E+02  1.200410E+02  1.473626E+02  1.522932E+02  1.673775E+02
            0.000000  0.065838  0.000000
  8.862486E+01  8.929274E+01  8.954445E+01  1.047363E+02  1.188571E+02  1.194704E+02  1.473679E+02  1.526692E+02  1.667904E+02
            0.000000  0.070903  0.000000
  8.863912E+01  8.931451E+01  8.959119E+01  1.052997E+02  1.187288E+02  1.188801E+02  1.473737E+02  1.530338E+02  1.662054E+02
            0.000000  0.075967  0.000000
  8.865467E+01  8.933773E+01  8.963802E+01  1.058084E+02  1.182765E+02  1.185963E+02  1.473799E+02  1.533864E+02  1.656288E+02
            0.000000  0.081032  0.000000
  8.867150E+01  8.936235E+01  8.968483E+01  1.062672E+02  1.176663E+02  1.184605E+02  1.473866E+02  1.537268E+02  1.650658E+02
            0.000000  0.086096  0.000000
  8.868959E+01  8.938835E+01  8.973170E+01  1.066803E+02  1.170561E+02  1.183223E+02  1.473938E+02  1.540548E+02  1.645207E+02
            0.000000  0.091161  0.000000
  8.870890E+01  8.941571E+01  8.977887E+01  1.070513E+02  1.164525E+02  1.181829E+02  1.474014E+02  1.543702E+02  1.639968E+02
            0.000000  0.096225  0.000000
  8.872937E+01  8.944440E+01  8.982674E+01  1.073835E+02  1.158613E+02  1.180432E+02  1.474095E+02  1.546731E+02  1.634966E+02
            0.000000  0.101290  0.000000
  8.875096E+01  8.947438E+01  8.987589E+01  1.076794E+02  1.152882E+02  1.179044E+02  1.474179E+02  1.549634E+02  1.630217E+02
            0.000000  0.106354  0.000000
  8.877358E+01  8.950564E+01  8.992703E+01  1.079413E+02  1.147374E+02  1.177676E+02  1.474268E+02  1.552414E+02  1.625728E+02
            0.000000  0.111418  0.000000
  8.879716E+01  8.953814E+01  8.998094E+01  1.081710E+02  1.142128E+02  1.176337E+02  1.474360E+02  1.555069E+02  1.621501E+02
            0.000000  0.116483  0.000000
  8.882162E+01  8.957185E+01  9.003844E+01  1.083700E+02  1.137169E+02  1.175039E+02  1.474456E+02  1.557603E+02  1.617531E+02
            0.000000  0.121547  0.000000
  8.884688E+01  8.960676E+01  9.010035E+01  1.085398E+02  1.132512E+02  1.173792E+02  1.474555E+02  1.560015E+02  1.613807E+02
            0.000000  0.126612  0.000000
  8.887286E+01  8.964281E+01  9.016739E+01  1.086812E+02  1.128163E+02  1.172605E+02  1.474658E+02  1.562307E+02  1.610315E+02
            0.000000  0.131676  0.000000
  8.889947E+01  8.968000E+01  9.024014E+01  1.087953E+02  1.124115E+02  1.171487E+02  1.474763E+02  1.564480E+02  1.607038E+02
            0.000000  0.136741  0.000000
  8.892665E+01  8.971829E+01  9.031905E+01  1.088828E+02  1.120357E+02  1.170444E+02  1.474871E+02  1.566535E+02  1.603957E+02
            0.000000  0.141805  0.000000
  8.895433E+01  8.975764E+01  9.040431E+01  1.089446E+02  1.116868E+02  1.169484E+02  1.474981E+02  1.568472E+02  1.601051E+02
            0.000000  0.146870  0.000000
  8.898247E+01  8.979803E+01  9.049593E+01  1.089814E+02  1.113620E+02  1.168610E+02  1.475094E+02  1.570293E+02  1.598298E+02
            0.000000  0.151934  0.000000
  8.901101E+01  8.983944E+01  9.059368E+01  1.089941E+02  1.110585E+02  1.167824E+02  1.475209E+02  1.571998E+02  1.595678E+02
            0.000000  0.156999  0.000000
  8.903994E+01  8.988182E+01  9.069715E+01  1.089836E+02  1.107730E+02  1.167126E+02  1.475326E+02  1.573588E+02  1.593168E+02
            0.000000  0.162063  0.000000
  8.906924E+01  8.992516E+01  9.080573E+01  1.089509E+02  1.105020E+02  1.166516E+02  1.475444E+02  1.575064E+02  1.590748E+02
            0.000000  0.167128  0.000000
  8.909892E+01  8.996944E+01  9.091869E+01  1.088971E+02  1.102423E+02  1.165989E+02  1.475564E+02  1.576426E+02  1.588401E+02
            0.000000  0.172192  0.000000
  8.912899E+01  9.001462E+01  9.103519E+01  1.088234E+02  1.099907E+02  1.165540E+02  1.475686E+02  1.577676E+02  1.586109E+02
            0.000000  0.177257  0.000000
  8.915947E+01  9.006068E+01  9.115433E+01  1.087312E+02  1.097443E+02  1.165164E+02  1.475809E+02  1.578814E+02  1.583858E+02
            0.000000  0.182321  0.000000
  8.919041E+01  9.010762E+01  9.127522E+01  1.086216E+02  1.095006E+02  1.164852E+02  1.475934E+02  1.579843E+02  1.581634E+02
            0.000000  0.187386  0.000000
  8.922185E+01  9.015540E+01  9.139694E+01  1.084961E+02  1.092574E+02  1.164597E+02  1.476061E+02  1.579429E+02  1.580764E+02
            0.000000  0.192450  0.000000
  8.925384E+01  9.020401E+01  9.151866E+01  1.083561E+02  1.090132E+02  1.164391E+02  1.476189E+02  1.577234E+02  1.581579E+02
            0.000000  0.197515  0.000000
  8.928645E+01  9.025345E+01  9.163961E+01  1.082028E+02  1.087666E+02  1.164226E+02  1.476319E+02  1.575045E+02  1.582291E+02
            0.000000  0.202579  0.000000
  8.931972E+01  9.030368E+01  9.175911E+01  1.080375E+02  1.085170E+02  1.164094E+02  1.476450E+02  1.572858E+02  1.582902E+02
            0.000000  0.207644  0.000000
  8.935371E+01  9.035470E+01  9.187660E+01  1.078615E+02  1.082641E+02  1.163989E+02  1.476583E+02  1.570672E+02  1.583415E+02
            0.000000  0.212708  0.000000
  8.938846E+01  9.040650E+01  9.199164E+01  1.076759E+02  1.080081E+02  1.163903E+02  1.476718E+02  1.568490E+02  1.583833E+02
            0.000000  0.217772  0.000000
  8.942403E+01  9.045905E+01  9.210391E+01  1.074819E+02  1.077495E+02  1.163832E+02  1.476855E+02  1.566312E+02  1.584161E+02
            0.000000  0.222837  0.000000
  8.946042E+01  9.051234E+01  9.221322E+01  1.072803E+02  1.074892E+02  1.163769E+02  1.476994E+02  1.564144E+02  1.584402E+02
            0.000000  0.227901  0.000000
  8.949767E+01  9.056634E+01  9.231953E+01  1.070722E+02  1.072284E+02  1.163712E+02  1.477134E+02  1.561990E+02  1.584560E+02
            0.000000  0.232966  0.000000
  8.953576E+01  9.062102E+01  9.242289E+01  1.068585E+02  1.069685E+02  1.163655E+02  1.477276E+02  1.559855E+02  1.584639E+02
            0.000000  0.238030  0.000000
  8.957469E+01  9.067635E+01  9.252350E+01  1.066398E+02  1.067107E+02  1.163597E+02  1.477420E+02  1.557744E+02  1.584644E+02
            0.000000  0.243095  0.000000
  8.961443E+01  9.073227E+01  9.262164E+01  1.064170E+02  1.064567E+02  1.163535E+02  1.477565E+02  1.555665E+02  1.584580E+02
            0.000000  0.248159  0.000000
  8.965492E+01  9.078875E+01  9.271767E+01  1.061907E+02  1.062077E+02  1.163466E+02  1.477712E+02  1.553621E+02  1.584450E+02
            0.000000  0.253224  0.000000
  8.969610E+01  9.084571E+01  9.281203E+01  1.059616E+02  1.059653E+02  1.163390E+02  1.477860E+02  1.551618E+02  1.584259E+02
            0.000000  0.258288  0.000000
  8.973790E+01  9.090308E+01  9.290518E+01  1.057301E+02  1.057304E+02  1.163306E+02  1.478009E+02  1.549660E+02  1.584011E+02
            0.000000  0.263353  0.000000
  8.978022E+01  9.096080E+01  9.299759E+01  1.054968E+02  1.055040E+02  1.163212E+02  1.478159E+02  1.547750E+02  1.583712E+02
            0.000000  0.268417  0.000000
  8.982295E+01  9.101876E+01  9.308974E+01  1.052623E+02  1.052869E+02  1.163108E+02  1.478310E+02  1.545890E+02  1.583365E+02
            0.000000  0.273482  0.000000
  8.986600E+01  9.107688E+01  9.318201E+01  1.050268E+02  1.050795E+02  1.162993E+02  1.478461E+02  1.544084E+02  1.582973E+02
            0.000000  0.278546  0.000000
  8.990923E+01  9.113504E+01  9.327474E+01  1.047909E+02  1.048820E+02  1.162867E+02  1.478612E+02  1.542331E+02  1.582542E+02
            0.000000  0.283611  0.000000
  8.995252E+01  9.119314E+01  9.336816E+01  1.045550E+02  1.046945E+02  1.162730E+02  1.478763E+02  1.540631E+02  1.582074E+02
            0.000000  0.288675  0.000000
  8.999576E+01  9.125106E+01  9.346239E+01  1.043192E+02  1.045167E+02  1.162581E+02  1.478913E+02  1.538984E+02  1.581574E+02
            0.000000  0.293740  0.000000
  9.003882E+01  9.130868E+01  9.355739E+01  1.040841E+02  1.043482E+02  1.162421E+02  1.479062E+02  1.537388E+02  1.581043E+02
            0.000000  0.298804  0.000000
  9.008159E+01  9.136589E+01  9.365304E+01  1.038498E+02  1.041886E+02  1.162249E+02  1.479210E+02  1.535841E+02  1.580487E+02
            0.000000  0.303869  0.000000
  9.012395E+01  9.142257E+01  9.374904E+01  1.036166E+02  1.040372E+02  1.162066E+02  1.479356E+02  1.534341E+02  1.579906E+02
            0.000000  0.308933  0.000000
  9.016580E+01  9.147861E+01  9.384502E+01  1.033849E+02  1.038932E+02  1.161870E+02  1.479500E+02  1.532885E+02  1.579305E+02
            0.000000  0.313998  0.000000
  9.020707E+01  9.153390E+01  9.394047E+01  1.031548E+02  1.037561E+02  1.161663E+02  1.479642E+02  1.531470E+02  1.578685E+02
            0.000000  0.319062  0.000000
  9.024766E+01  9.158834E+01  9.403484E+01  1.029266E+02  1.036251E+02  1.161444E+02  1.479781E+02  1.530094E+02  1.578049E+02
            0.000000  0.324126  0.000000
  9.028752E+01  9.164185E+01  9.412751E+01  1.027005E+02  1.034995E+02  1.161212E+02  1.479917E+02  1.528752E+02  1.577399E+02
            0.000000  0.329191  0.000000
  9.032661E+01  9.169436E+01  9.421785E+01  1.024766E+02  1.033789E+02  1.160969E+02  1.480051E+02  1.527443E+02  1.576737E+02
            0.000000  0.334255  0.000000
  9.036488E+01  9.174579E+01  9.430523E+01  1.022552E+02  1.032627E+02  1.160715E+02  1.480181E+02  1.526163E+02  1.576066E+02
            0.000000  0.339320  0.000000
  9.040231E+01  9.179612E+01  9.438908E+01  1.020365E+02  1.031506E+02  1.160450E+02  1.480308E+02  1.524912E+02  1.575386E+02
            0.000000  0.344384  0.000000
  9.043890E+01  9.184530E+01  9.446888E+01  1.018205E+02  1.030423E+02  1.160173E+02  1.480431E+02  1.523686E+02  1.574701E+02
            0.000000  0.349449  0.000000
  9.047466E+01  9.189332E+01  9.454421E+01  1.016076E+02  1.029377E+02  1.159887E+02  1.480552E+02  1.522486E+02  1.574011E+02
            0.000000  0.354513  0.000000
  9.050959E+01  9.194019E+01  9.461474E+01  1.013977E+02  1.028367E+02  1.159591E+02  1.480669E+02  1.521309E+02  1.573318E+02
            0.000000  0.359578  0.000000
  9.054373E+01  9.198591E+01  9.468029E+01  1.011911E+02  1.027395E+02  1.159286E+02  1.480782E+02  1.520157E+02  1.572624E+02
            0.000000  0.364642  0.000000
  9.057709E+01  9.203051E+01  9.474081E+01  1.009879E+02  1.026461E+02  1.158973E+02  1.480893E+02  1.519028E+02  1.571930E+02
            0.000000  0.369707  0.000000
  9.060973E+01  9.207404E+01  9.479640E+01  1.007883E+02  1.025567E+02  1.158652E+02  1.481000E+02  1.517923E+02  1.571238E+02
            0.000000  0.374771  0.000000
  9.064167E+01  9.211652E+01  9.484727E+01  1.005923E+02  1.024715E+02  1.158325E+02  1.481105E+02  1.516844E+02  1.570550E+02
            0.000000  0.379836  0.000000
  9.067295E+01  9.215802E+01  9.489380E+01  1.004000E+02  1.023907E+02  1.157993E+02  1.481207E+02  1.515790E+02  1.569866E+02
            0.000000  0.384900  0.000000
  9.070361E+01  9.219859E+01  9.493646E+01  1.002117E+02  1.023146E+02  1.157657E+02  1.481306E+02  1.514764E+02  1.569188E+02
            0.000000  0.389965  0.000000
  9.073369E+01  9.223828E+01  9.497584E+01  1.000274E+02  1.022432E+02  1.157317E+02  1.481403E+02  1.513767E+02  1.568518E+02
            0.000000  0.395029  0.000000
  9.076322E+01  9.227715E+01  9.501258E+01  9.984714E+01  1.021767E+02  1.156975E+02  1.481497E+02  1.512799E+02  1.567856E+02
            0.000000  0.400094  0.000000
  9.079222E+01  9.231523E+01  9.504737E+01  9.967114E+01  1.021151E+02  1.156631E+02  1.481589E+02  1.511864E+02  1.567204E+02
            0.000000  0.405158  0.000000
  9.082071E+01  9.235257E+01  9.508092E+01  9.949945E+01  1.020584E+02  1.156287E+02  1.481679E+02  1.510961E+02  1.566563E+02
            0.000000  0.410223  0.000000
  9.084871E+01  9.238918E+01  9.511388E+01  9.933217E+01  1.020065E+02  1.155943E+02  1.481767E+02  1.510091E+02  1.565934E+02
            0.000000  0.415287  0.000000
  9.087621E+01  9.242510E+01  9.514689E+01  9.916938E+01  1.019593E+02  1.155600E+02  1.481853E+02  1.509257E+02  1.565317E+02
            0.000000  0.420352  0.000000
  9.090321E+01  9.246031E+01  9.518046E+01  9.901116E+01  1.019167E+02  1.155259E+02  1.481938E+02  1.508457E+02  1.564715E+02
            0.000000  0.425416  0.000000
  9.092971E+01  9.249480E+01  9.521501E+01  9.885760E+01  1.018782E+02  1.154920E+02  1.482020E+02  1.507693E+02  1.564126E+02
            0.000000  0.430480  0.000000
  9.095568E+01  9.252855E+01  9.525084E+01  9.870875E+01  1.018437E+02  1.154584E+02  1.482100E+02  1.506964E+02  1.563553E+02
            0.000000  0.435545  0.000000
  9.098109E+01  9.256152E+01  9.528808E+01  9.856469E+01  1.018129E+02  1.154250E+02  1.482178E+02  1.506270E+02  1.562995E+02
            0.000000  0.440609  0.000000
  9.100593E+01  9.259365E+01  9.532675E+01  9.842546E+01  1.017855E+02  1.153920E+02  1.482254E+02  1.505610E+02  1.562454E+02
            0.000000  0.445674  0.000000
  9.103016E+01  9.262489E+01  9.536670E+01  9.829113E+01  1.017610E+02  1.153593E+02  1.482328E+02  1.504984E+02  1.561929E+02
            0.000000  0.450738  0.000000
  9.105373E+01  9.265515E+01  9.540768E+01  9.816173E+01  1.017393E+02  1.153270E+02  1.482400E+02  1.504389E+02  1.561421E+02
            0.000000  0.455803  0.000000
  9.107661E+01  9.268436E+01  9.544929E+01  9.803732E+01  1.017200E+02  1.152950E+02  1.482469E+02  1.503826E+02  1.560931E+02
            0.000000  0.460867  0.000000
  9.109876E+01  9.271245E+01  9.549108E+01  9.791791E+01  1.017028E+02  1.152635E+02  1.482535E+02  1.503291E+02  1.560459E+02
            0.000000  0.465932  0.000000
  9.112014E+01  9.273931E+01  9.553251E+01  9.780355E+01  1.016874E+02  1.152323E+02  1.482599E+02  1.502785E+02  1.560004E+02
            0.000000  0.470996  0.000000
  9.114070E+01  9.276489E+01  9.557301E+01  9.769424E+01  1.016737E+02  1.152015E+02  1.482660E+02  1.502304E+02  1.559568E+02
            0.000000  0.476061  0.000000
  9.116042E+01  9.278910E+01  9.561199E+01  9.759003E+01  1.016613E+02  1.151711E+02  1.482717E+02  1.501848E+02  1.559150E+02
            0.000000  0.481125  0.000000
  9.117926E+01  9.281188E+01  9.564890E+01  9.749090E+01  1.016501E+02  1.151413E+02  1.482772E+02  1.501414E+02  1.558751E+02
            0.000000  0.486190  0.000000
  9.119718E+01  9.283318E+01  9.568322E+01  9.739689E+01  1.016400E+02  1.151119E+02  1.482823E+02  1.501003E+02  1.558371E+02
            0.000000  0.491254  0.000000
  9.121416E+01  9.285296E+01  9.571450E+01  9.730798E+01  1.016309E+02  1.150831E+02  1.482871E+02  1.500611E+02  1.558009E+02
            0.000000  0.496319  0.000000
  9.123019E+01  9.287120E+01  9.574239E+01  9.722420E+01  1.016225E+02  1.150550E+02  1.482916E+02  1.500240E+02  1.557667E+02
            0.000000  0.501383  0.000000
  9.124523E+01  9.288788E+01  9.576663E+01  9.714553E+01  1.016149E+02  1.150276E+02  1.482957E+02  1.499887E+02  1.557344E+02
            0.000000  0.506448  0.000000
  9.125928E+01  9.290303E+01  9.578709E+01  9.707197E+01  1.016079E+02  1.150010E+02  1.482994E+02  1.499552E+02  1.557040E+02
            0.000000  0.511512  0.000000
  9.127233E+01  9.291666E+01  9.580375E+01  9.700353E+01  1.016016E+02  1.149754E+02  1.483029E+02  1.499236E+02  1.556756E+02
            0.000000  0.516577  0.000000
  9.128438E+01  9.292883E+01  9.581671E+01  9.694019E+01  1.015958E+02  1.149509E+02  1.483060E+02  1.498939E+02  1.556492E+02
            0.000000  0.521641  0.000000
  9.129542E+01  9.293957E+01  9.582619E+01  9.688195E+01  1.015906E+02  1.149276E+02  1.483088E+02  1.498660E+02  1.556248E+02
            0.000000  0.526706  0.000000
  9.130546E+01  9.294898E+01  9.583249E+01  9.682881E+01  1.015859E+02  1.149056E+02  1.483112E+02  1.498400E+02  1.556024E+02
            0.000000  0.531770  0.000000
  9.131450E+01  9.295711E+01  9.583603E+01  9.678075E+01  1.015818E+02  1.148851E+02  1.483134E+02  1.498161E+02  1.555821E+02
            0.000000  0.536834  0.000000
  9.132255E+01  9.296407E+01  9.583725E+01  9.673777E+01  1.015781E+02  1.148663E+02  1.483153E+02  1.497944E+02  1.555639E+02
            0.000000  0.541899  0.000000
  9.132963E+01  9.296993E+01  9.583668E+01  9.669987E+01  1.015748E+02  1.148494E+02  1.483169E+02  1.497748E+02  1.555477E+02
            0.000000  0.546963  0.000000
  9.133573E+01  9.297479E+01  9.583482E+01  9.666703E+01  1.015721E+02  1.148343E+02  1.483183E+02  1.497576E+02  1.555336E+02
            0.000000  0.552028  0.000000
  9.134087E+01  9.297874E+01  9.583220E+01  9.663926E+01  1.015697E+02  1.148213E+02  1.483195E+02  1.497428E+02  1.555217E+02
            0.000000  0.557092  0.000000
  9.134507E+01  9.298184E+01  9.582930E+01  9.661654E+01  1.015678E+02  1.148105E+02  1.483204E+02  1.497305E+02  1.555119E+02
            0.000000  0.562157  0.000000
  9.134832E+01  9.298418E+01  9.582656E+01  9.659888E+01  1.015664E+02  1.148020E+02  1.483211E+02  1.497209E+02  1.555043E+02
            0.000000  0.567221  0.000000
  9.135063E+01  9.298581E+01  9.582433E+01  9.658626E+01  1.015654E+02  1.147959E+02  1.483215E+02  1.497139E+02  1.554988E+02
            0.000000  0.572286  0.000000
  9.135202E+01  9.298677E+01  9.582288E+01  9.657869E+01  1.015647E+02  1.147922E+02  1.483218E+02  1.497097E+02  1.554955E+02
            0.000000  0.577350  0.000000
  9.135248E+01  9.298709E+01  9.582238E+01  9.657617E+01  1.015645E+02  1.147909E+02  1.483219E+02  1.497083E+02  1.554944E+02
            0.005051  0.577350  0.000000
  9.135544E+01  9.298889E+01  9.582100E+01  9.657587E+01  1.015639E+02  1.147887E+02  1.483235E+02  1.497079E+02  1.554936E+02
            0.010101  0.577350  0.000000
  9.136431E+01  9.299430E+01  9.581691E+01  9.657495E+01  1.015621E+02  1.147818E+02  1.483283E+02  1.497067E+02  1.554911E+02
            0.015152  0.577350  0.000000
  9.137908E+01  9.300327E+01  9.581029E+01  9.657344E+01  1.015591E+02  1.147704E+02  1.483362E+02  1.497048E+02  1.554870E+02
            0.020202  0.577350  0.000000
  9.139974E+01  9.301575E+01  9.580144E+01  9.657132E+01  1.015550E+02  1.147545E+02  1.483474E+02  1.497021E+02  1.554812E+02
            0.025253  0.577350  0.000000
  9.142627E+01  9.303166E+01  9.579073E+01  9.656862E+01  1.015497E+02  1.147339E+02  1.483616E+02  1.496988E+02  1.554738E+02
            0.030303  0.577350  0.000000
  9.145863E+01  9.305091E+01  9.577864E+01  9.656535E+01  1.015433E+02  1.147087E+02  1.483790E+02  1.496950E+02  1.554648E+02
            0.035354  0.577350  0.000000
  9.149678E+01  9.307340E+01  9.576571E+01  9.656152E+01  1.015359E+02  1.146788E+02  1.483995E+02  1.496908E+02  1.554542E+02
            0.040404  0.577350  0.000000
  9.154068E+01  9.309899E+01  9.575249E+01  9.655715E+01  1.015275E+02  1.146442E+02  1.484230E+02  1.496862E+02  1.554420E+02
            0.045455  0.577350  0.000000
  9.159026E+01  9.312755E+01  9.573960E+01  9.655225E+01  1.015182E+02  1.146049E+02  1.484495E+02  1.496815E+02  1.554282E+02
            0.050505  0.577350  0.000000
  9.164544E+01  9.315895E+01  9.572759E+01  9.654686E+01  1.015080E+02  1.145608E+02  1.484790E+02  1.496767E+02  1.554128E+02
            0.055556  0.577350  0.000000
  9.170613E+01  9.319303E+01  9.571702E+01  9.654099E+01  1.014969E+02  1.145119E+02  1.485115E+02  1.496720E+02  1.553959E+02
            0.060606  0.577350  0.000000
  9.177221E+01  9.322965E+01  9.570837E+01  9.653467E+01  1.014851E+02  1.144583E+02  1.485467E+02  1.496673E+02  1.553774E+02
            0.065657  0.577350  0.000000
  9.184358E+01  9.326866E+01  9.570203E+01  9.652792E+01  1.014726E+02  1.143998E+02  1.485848E+02  1.496628E+02  1.553575E+02
            0.070707  0.577350  0.000000
  9.192006E+01  9.330993E+01  9.569832E+01  9.652078E+01  1.014593E+02  1.143366E+02  1.486256E+02  1.496586E+02  1.553360E+02
            0.075758  0.577350  0.000000
  9.200151E+01  9.335333E+01  9.569741E+01  9.651327E+01  1.014454E+02  1.142687E+02  1.486690E+02  1.496546E+02  1.553131E+02
            0.080808  0.577350  0.000000
  9.208774E+01  9.339873E+01  9.569937E+01  9.650543E+01  1.014308E+02  1.141960E+02  1.487149E+02  1.496509E+02  1.552887E+02
            0.085859  0.577350  0.000000
  9.217853E+01  9.344601E+01  9.570414E+01  9.649728E+01  1.014156E+02  1.141187E+02  1.487633E+02  1.496475E+02  1.552629E+02
            0.090909  0.577350  0.000000
  9.227368E+01  9.349505E+01  9.571153E+01  9.648885E+01  1.013998E+02  1.140369E+02  1.488140E+02  1.496441E+02  1.552356E+02
            0.095960  0.577350  0.000000
  9.237293E+01  9.354574E+01  9.572125E+01  9.648018E+01  1.013833E+02  1.139506E+02  1.488669E+02  1.496409E+02  1.552069E+02
            0.101010  0.577350  0.000000
  9.247604E+01  9.359797E+01  9.573289E+01  9.647130E+01  1.013663E+02  1.138600E+02  1.489220E+02  1.496377E+02  1.551768E+02
            0.106061  0.577350  0.000000
  9.258273E+01  9.365159E+01  9.574599E+01  9.646223E+01  1.013486E+02  1.137653E+02  1.489791E+02  1.496343E+02  1.551452E+02
            0.111111  0.577350  0.000000
  9.269272E+01  9.370647E+01  9.576001E+01  9.645302E+01  1.013303E+02  1.136666E+02  1.490382E+02  1.496307E+02  1.551123E+02
            0.116162  0.577350  0.000000
  9.280571E+01  9.376244E+01  9.577441E+01  9.644369E+01  1.013114E+02  1.135641E+02  1.490990E+02  1.496266E+02  1.550779E+02
            0.121212  0.577350  0.000000
  9.292140E+01  9.381931E+01  9.578864E+01  9.643429E+01  1.012918E+02  1.134580E+02  1.491615E+02  1.496220E+02  1.550422E+02
            0.126263  0.577350  0.000000
  9.303947E+01  9.387685E+01  9.580218E+01  9.642485E+01  1.012717E+02  1.133486E+02  1.492256E+02  1.496167E+02  1.550051E+02
            0.131313  0.577350  0.000000
  9.315962E+01  9.393481E+01  9.581459E+01  9.641541E+01  1.012509E+02  1.132361E+02  1.492912E+02  1.496105E+02  1.549665E+02
            0.136364  0.577350  0.000000
  9.328150E+01  9.399287E+01  9.582551E+01  9.640602E+01  1.012295E+02  1.131207E+02  1.493582E+02  1.496034E+02  1.549266E+02
            0.141414  0.577350  0.000000
  9.340480E+01  9.405067E+01  9.583473E+01  9.639674E+01  1.012075E+02  1.130028E+02  1.494265E+02  1.495953E+02  1.548853E+02
            0.146465  0.577350  0.000000
  9.352919E+01  9.410780E+01  9.584216E+01  9.638762E+01  1.011851E+02  1.128825E+02  1.494959E+02  1.495861E+02  1.548426E+02
            0.151515  0.577350  0.000000
  9.365434E+01  9.416380E+01  9.584789E+01  9.637874E+01  1.011621E+02  1.127603E+02  1.495665E+02  1.495758E+02  1.547985E+02
            0.156566  0.577350  0.000000
  9.377989E+01  9.421815E+01  9.585219E+01  9.637019E+01  1.011387E+02  1.126363E+02  1.495643E+02  1.496381E+02  1.547531E+02
            0.161616  0.577350  0.000000
  9.390551E+01  9.427028E+01  9.585551E+01  9.636207E+01  1.011149E+02  1.125109E+02  1.495518E+02  1.497107E+02  1.547062E+02
            0.166667  0.577350  0.000000
  9.403082E+01  9.431958E+01  9.585846E+01  9.635450E+01  1.010909E+02  1.123844E+02  1.495382E+02  1.497842E+02  1.546580E+02
            0.171717  0.577350  0.000000
  9.415546E+01  9.436544E+01  9.586181E+01  9.634765E+01  1.010667E+02  1.122570E+02  1.495236E+02  1.498586E+02  1.546084E+02
            0.176768  0.577350  0.000000
  9.427901E+01  9.440726E+01  9.586640E+01  9.634172E+01  1.010423E+02  1.121291E+02  1.495083E+02  1.499337E+02  1.545575E+02
            0.181818  0.577350  0.000000
  9.440102E+01  9.444455E+01  9.587312E+01  9.633693E+01  1.010180E+02  1.120009E+02  1.494923E+02  1.500096E+02  1.545051E+02
            0.186869  0.577350  0.000000
  9.447692E+01  9.452101E+01  9.588280E+01  9.633359E+01  1.009939E+02  1.118727E+02  1.494757E+02  1.500862E+02  1.544515E+02
            0.191919  0.577350  0.000000
  9.450420E+01  9.463843E+01  9.589616E+01  9.633205E+01  1.009699E+02  1.117447E+02  1.494589E+02  1.501635E+02  1.543965E+02
            0.196970  0.577350  0.000000
  9.452649E+01  9.475263E+01  9.591368E+01  9.633278E+01  1.009464E+02  1.116174E+02  1.494420E+02  1.502414E+02  1.543402E+02
            0.202020  0.577350  0.000000
  9.454414E+01  9.486289E+01  9.593559E+01  9.633630E+01  1.009234E+02  1.114909E+02  1.494252E+02  1.503199E+02  1.542826E+02
            0.207071  0.577350  0.000000
  9.455779E+01  9.496838E+01  9.596184E+01  9.634326E+01  1.009010E+02  1.113654E+02  1.494086E+02  1.503990E+02  1.542237E+02
            0.212121  0.577350  0.000000
  9.456829E+01  9.506817E+01  9.599212E+01  9.635440E+01  1.008793E+02  1.112414E+02  1.493926E+02  1.504786E+02  1.541636E+02
            0.217172  0.577350  0.000000
  9.457662E+01  9.516124E+01  9.602592E+01  9.637054E+01  1.008586E+02  1.111190E+02  1.493772E+02  1.505587E+02  1.541023E+02
            0.222222  0.577350  0.000000
  9.458383E+01  9.524657E+01  9.606257E+01  9.639250E+01  1.008388E+02  1.109985E+02  1.493626E+02  1.506392E+02  1.540397E+02
            0.227273  0.577350  0.000000
  9.459094E+01  9.532321E+01  9.610132E+01  9.642101E+01  1.008201E+02  1.108802E+02  1.493490E+02  1.507202E+02  1.539759E+02
            0.232323  0.577350  0.000000
  9.459888E+01  9.539043E+01  9.614142E+01  9.645656E+01  1.008027E+02  1.107644E+02  1.493364E+02  1.508015E+02  1.539110E+02
            0.237374  0.577350  0.000000
  9.460842E+01  9.544790E+01  9.618208E+01  9.649925E+01  1.007865E+02  1.106514E+02  1.493249E+02  1.508832E+02  1.538450E+02
            0.242424  0.577350  0.000000
  9.462015E+01  9.549572E+01  9.622259E+01  9.654871E+01  1.007717E+02  1.105414E+02  1.493145E+02  1.509652E+02  1.537779E+02
            0.247475  0.577350  0.000000
  9.463447E+01  9.553448E+01  9.626230E+01  9.660408E+01  1.007583E+02  1.104348E+02  1.493053E+02  1.510474E+02  1.537097E+02
            0.252525  0.577350  0.000000
  9.465159E+01  9.556510E+01  9.630059E+01  9.666414E+01  1.007463E+02  1.103319E+02  1.492972E+02  1.511298E+02  1.536406E+02
            0.257576  0.577350  0.000000
  9.467151E+01  9.558873E+01  9.633697E+01  9.672746E+01  1.007357E+02  1.102331E+02  1.492902E+02  1.512123E+02  1.535704E+02
            0.262626  0.577350  0.000000
  9.469405E+01  9.560654E+01  9.637100E+01  9.679256E+01  1.007265E+02  1.101386E+02  1.492842E+02  1.512949E+02  1.534993E+02
            0.267677  0.577350  0.000000
  9.471888E+01  9.561965E+01  9.640234E+01  9.685801E+01  1.007186E+02  1.100489E+02  1.492790E+02  1.513775E+02  1.534274E+02
            0.272727  0.577350  0.000000
  9.474552E+01  9.562903E+01  9.643074E+01  9.692252E+01  1.007121E+02  1.099641E+02  1.492745E+02  1.514601E+02  1.533546E+02
            0.277778  0.577350  0.000000
  9.477339E+01  9.563553E+01  9.645603E+01  9.698495E+01  1.007067E+02  1.098848E+02  1.492708E+02  1.515426E+02  1.532810E+02
            0.282828  0.577350  0.000000
  9.480181E+01  9.563984E+01  9.647815E+01  9.704432E+01  1.007024E+02  1.098112E+02  1.492675E+02  1.516250E+02  1.532066E+02
            0.287879  0.577350  0.000000
  9.483005E+01  9.564254E+01  9.649712E+01  9.709979E+01  1.006991E+02  1.097436E+02  1.492646E+02  1.517072E+02  1.531315E+02
            0.292929  0.577350  0.000000
  9.485738E+01  9.564407E+01  9.651305E+01  9.715067E+01  1.006966E+02  1.096824E+02  1.492621E+02  1.517891E+02  1.530558E+02
            0.297980  0.577350  0.000000
  9.488304E+01  9.564480E+01  9.652613E+01  9.719638E+01  1.006948E+02  1.096278E+02  1.492598E+02  1.518708E+02  1.529794E+02
            0.303030  0.577350  0.000000
  9.490637E+01  9.564501E+01  9.653659E+01  9.723647E+01  1.006936E+02  1.095801E+02  1.492577E+02  1.519521E+02  1.529026E+02
            0.308081  0.577350  0.000000
  9.492674E+01  9.564493E+01  9.654474E+01  9.727061E+01  1.006927E+02  1.095395E+02  1.492558E+02  1.520332E+02  1.528252E+02
            0.313131  0.577350  0.000000
  9.494369E+01  9.564471E+01  9.655086E+01  9.729855E+01  1.006922E+02  1.095061E+02  1.492541E+02  1.521139E+02  1.527474E+02
            0.318182  0.577350  0.000000
  9.495686E+01  9.564449E+01  9.655526E+01  9.732018E+01  1.006919E+02  1.094801E+02  1.492525E+02  1.521942E+02  1.526692E+02
            0.323232  0.577350  0.000000
  9.496612E+01  9.564431E+01  9.655820E+01  9.733547E+01  1.006917E+02  1.094615E+02  1.492513E+02  1.522742E+02  1.525907E+02
            0.328283  0.577350  0.000000
  9.497148E+01  9.564422E+01  9.655987E+01  9.734451E+01  1.006916E+02  1.094504E+02  1.492505E+02  1.523537E+02  1.525119E+02
            0.333333  0.577350  0.000000
  9.497318E+01  9.564420E+01  9.656041E+01  9.734746E+01  1.006916E+02  1.094467E+02  1.492502E+02  1.524326E+02  1.524333E+02
            0.330808  0.572976  0.000000
  9.497165E+01  9.564420E+01  9.655987E+01  9.734462E+01  1.006916E+02  1.094504E+02  1.492505E+02  1.523539E+02  1.525118E+02
            0.328283  0.568603  0.000000
  9.496745E+01  9.564411E+01  9.655824E+01  9.733634E+01  1.006918E+02  1.094612E+02  1.492517E+02  1.522747E+02  1.525904E+02
            0.325758  0.564229  0.000000
  9.496131E+01  9.564381E+01  9.655544E+01  9.732311E+01  1.006921E+02  1.094790E+02  1.492539E+02  1.521955E+02  1.526686E+02
            0.323232  0.559855  0.000000
  9.495399E+01  9.564310E+01  9.655135E+01  9.730548E+01  1.006927E+02  1.095036E+02  1.492573E+02  1.521163E+02  1.527466E+02
            0.320707  0.555481  0.000000
  9.494632E+01  9.564175E+01  9.654581E+01  9.728408E+01  1.006937E+02  1.095347E+02  1.492621E+02  1.520373E+02  1.528243E+02
            0.318182  0.551107  0.000000
  9.493906E+01  9.563947E+01  9.653870E+01  9.725964E+01  1.006952E+02  1.095720E+02  1.492684E+02  1.519584E+02  1.529018E+02
            0.315657  0.546733  0.000000
  9.493292E+01  9.563590E+01  9.652990E+01  9.723295E+01  1.006972E+02  1.096151E+02  1.492763E+02  1.518797E+02  1.529791E+02
            0.313131  0.542359  0.000000
  9.492845E+01  9.563064E+01  9.651932E+01  9.720489E+01  1.007000E+02  1.096636E+02  1.492860E+02  1.518013E+02  1.530562E+02
            0.310606  0.537985  0.000000
  9.492604E+01  9.562323E+01  9.650697E+01  9.717637E+01  1.007037E+02  1.097173E+02  1.492975E+02  1.517232E+02  1.531333E+02
            0.308081  0.533612  0.000000
  9.492588E+01  9.561318E+01  9.649289E+01  9.714835E+01  1.007083E+02  1.097756E+02  1.493110E+02  1.516455E+02  1.532102E+02
            0.305556  0.529238  0.000000
  9.492789E+01  9.559993E+01  9.647722E+01  9.712181E+01  1.007139E+02  1.098383E+02  1.493263E+02  1.515682E+02  1.532870E+02
            0.303030  0.524864  0.000000
  9.493177E+01  9.558295E+01  9.646017E+01  9.709774E+01  1.007207E+02  1.099050E+02  1.493436E+02  1.514914E+02  1.533638E+02
            0.300505  0.520490  0.000000
  9.493696E+01  9.556171E+01  9.644201E+01  9.707706E+01  1.007287E+02  1.099752E+02  1.493628E+02  1.514150E+02  1.534406E+02
            0.297980  0.516116  0.000000
  9.494268E+01  9.553575E+01  9.642310E+01  9.706062E+01  1.007380E+02  1.100486E+02  1.493836E+02  1.513393E+02  1.535173E+02
            0.295455  0.511742  0.000000
  9.494794E+01  9.550466E+01  9.640381E+01  9.704918E+01  1.007485E+02  1.101249E+02  1.494061E+02  1.512641E+02  1.535940E+02
            0.292929  0.507368  0.000000
  9.495160E+01  9.546821E+01  9.638453E+01  9.704331E+01  1.007603E+02  1.102037E+02  1.494300E+02  1.511895E+02  1.536707E+02
            0.290404  0.502995  0.000000
  9.495242E+01  9.542624E+01  9.636564E+01  9.704344E+01  1.007734E+02  1.102849E+02  1.494553E+02  1.511155E+02  1.537474E+02
            0.287879  0.498621  0.000000
  9.494919E+01  9.537877E+01  9.634742E+01  9.704984E+01  1.007877E+02  1.103680E+02  1.494815E+02  1.510423E+02  1.538241E+02
            0.285354  0.494247  0.000000
  9.494076E+01  9.532593E+01  9.633001E+01  9.706261E+01  1.008032E+02  1.104529E+02  1.495087E+02  1.509697E+02  1.539007E+02
            0.282828  0.489873  0.000000
  9.492616E+01  9.526795E+01  9.631340E+01  9.708174E+01  1.008198E+02  1.105395E+02  1.495365E+02  1.508978E+02  1.539773E+02
            0.280303  0.485499  0.000000
  9.490468E+01  9.520512E+01  9.629736E+01  9.710713E+01  1.008375E+02  1.106274E+02  1.495648E+02  1.508266E+02  1.540539E+02
            0.277778  0.481125  0.000000
  9.487586E+01  9.513779E+01  9.628147E+01  9.713858E+01  1.008561E+02  1.107166E+02  1.495934E+02  1.507562E+02  1.541305E+02
            0.275253  0.476751  0.000000
  9.483955E+01  9.506631E+01  9.626518E+01  9.717591E+01  1.008756E+02  1.108070E+02  1.496222E+02  1.506865E+02  1.542069E+02
            0.272727  0.472377  0.000000
  9.479585E+01  9.499103E+01  9.624781E+01  9.721888E+01  1.008958E+02  1.108985E+02  1.496510E+02  1.506176E+02  1.542834E+02
            0.270202  0.468004  0.000000
  9.474509E+01  9.491230E+01  9.622867E+01  9.726727E+01  1.009165E+02  1.109910E+02  1.496798E+02  1.505495E+02  1.543598E+02
            0.267677  0.463630  0.000000
  9.468778E+01  9.483044E+01  9.620713E+01  9.732090E+01  1.009377E+02  1.110845E+02  1.497087E+02  1.504821E+02  1.544361E+02
            0.265152  0.459256  0.000000
  9.462455E+01  9.474572E+01  9.618269E+01  9.737956E+01  1.009593E+02  1.111791E+02  1.497376E+02  1.504155E+02  1.545125E+02
            0.262626  0.454882  0.000000
  9.455614E+01  9.465843E+01  9.615500E+01  9.744310E+01  1.009810E+02  1.112746E+02  1.497667E+02  1.503497E+02  1.545888E+02
            0.260101  0.450508  0.000000
  9.448335E+01  9.456881E+01  9.612390E+01  9.751137E+01  1.010028E+02  1.113712E+02  1.497963E+02  1.502848E+02  1.546652E+02
            0.257576  0.446134  0.000000
  9.440703E+01  9.447708E+01  9.608941E+01  9.758425E+01  1.010245E+02  1.114688E+02  1.498264E+02  1.502206E+02  1.547416E+02
            0.255051  0.441760  0.000000
  9.432809E+01  9.438346E+01  9.605177E+01  9.766164E+01  1.010461E+02  1.115675E+02  1.498574E+02  1.501572E+02  1.548181E+02
            0.252525  0.437387  0.000000
  9.424747E+01  9.428815E+01  9.601134E+01  9.774346E+01  1.010676E+02  1.116673E+02  1.498897E+02  1.500947E+02  1.548948E+02
            0.250000  0.433013  0.000000
  9.416612E+01  9.419133E+01  9.596864E+01  9.782963E+01  1.010890E+02  1.117682E+02  1.499236E+02  1.500330E+02  1.549716E+02
            0.247475  0.428639  0.000000
  9.408500E+01  9.409319E+01  9.592427E+01  9.792008E+01  1.011103E+02  1.118703E+02  1.499594E+02  1.499721E+02  1.550486E+02
            0.244949  0.424265  0.000000
  9.399391E+01  9.400503E+01  9.587892E+01  9.801478E+01  1.011316E+02  1.119736E+02  1.499121E+02  1.499976E+02  1.551259E+02
            0.242424  0.419891  0.000000
  9.389366E+01  9.392709E+01  9.583330E+01  9.811368E+01  1.011531E+02  1.120780E+02  1.498529E+02  1.500386E+02  1.552036E+02
            0.239899  0.415517  0.000000
  9.379263E+01  9.385196E+01  9.578816E+01  9.821674E+01  1.011751E+02  1.121835E+02  1.497945E+02  1.500826E+02  1.552816E+02
            0.237374  0.411143  0.000000
  9.369097E+01  9.378026E+01  9.574420E+01  9.832393E+01  1.011978E+02  1.122900E+02  1.497370E+02  1.501302E+02  1.553600E+02
            0.234848  0.406770  0.000000
  9.358886E+01  9.371245E+01  9.570213E+01  9.843522E+01  1.012215E+02  1.123974E+02  1.496803E+02  1.501816E+02  1.554388E+02
            0.232323  0.402396  0.000000
  9.348645E+01  9.364876E+01  9.566254E+01  9.855059E+01  1.012468E+02  1.125057E+02  1.496245E+02  1.502370E+02  1.555181E+02
            0.229798  0.398022  0.000000
  9.338391E+01  9.358921E+01  9.562599E+01  9.867001E+01  1.012740E+02  1.126148E+02  1.495696E+02  1.502966E+02  1.555978E+02
            0.227273  0.393648  0.000000
  9.328140E+01  9.353356E+01  9.559287E+01  9.879346E+01  1.013037E+02  1.127243E+02  1.495155E+02  1.503606E+02  1.556781E+02
            0.224747  0.389274  0.000000
  9.317906E+01  9.348134E+01  9.556342E+01  9.892092E+01  1.013364E+02  1.128342E+02  1.494623E+02  1.504291E+02  1.557588E+02
            0.222222  0.384900  0.000000
  9.307702E+01  9.343191E+01  9.553771E+01  9.905235E+01  1.013727E+02  1.129443E+02  1.494099E+02  1.505019E+02  1.558400E+02
            0.219697  0.380526  0.000000
  9.297543E+01  9.338448E+01  9.551553E+01  9.918774E+01  1.014131E+02  1.130543E+02  1.493583E+02  1.505791E+02  1.559216E+02
            0.217172  0.376152  0.000000
  9.287439E+01  9.333818E+01  9.549643E+01  9.932704E+01  1.014581E+02  1.131639E+02  1.493077E+02  1.506604E+02  1.560036E+02
            0.214646  0.371779  0.000000
  9.277403E+01  9.329214E+01  9.547969E+01  9.947023E+01  1.015082E+02  1.132730E+02  1.492578E+02  1.507456E+02  1.560859E+02
            0.212121  0.367405  0.000000
  9.267444E+01  9.324556E+01  9.546431E+01  9.961728E+01  1.015636E+02  1.133813E+02  1.492088E+02  1.508344E+02  1.561684E+02
            0.209596  0.363031  0.000000
  9.257572E+01  9.319771E+01  9.544904E+01  9.976813E+01  1.016247E+02  1.134884E+02  1.491606E+02  1.509265E+02  1.562511E+02
            0.207071  0.358657  0.000000
  9.247792E+01  9.314803E+01  9.543249E+01  9.992274E+01  1.016913E+02  1.135941E+02  1.491132E+02  1.510214E+02  1.563338E+02
            0.204545  0.354283  0.000000
  9.238114E+01  9.309611E+01  9.541314E+01  1.000811E+02  1.017634E+02  1.136983E+02  1.490665E+02  1.511187E+02  1.564165E+02
            0.202020  0.349909  0.000000
  9.228541E+01  9.304166E+01  9.538949E+01  1.002431E+02  1.018407E+02  1.138006E+02  1.490207E+02  1.512179E+02  1.564990E+02
            0.199495  0.345535  0.000000
  9.219078E+01  9.298455E+01  9.536009E+01  1.004086E+02  1.019225E+02  1.139008E+02  1.489756E+02  1.513186E+02  1.565813E+02
            0.196970  0.341162  0.000000
  9.209728E+01  9.292476E+01  9.532368E+01  1.005778E+02  1.020082E+02  1.139987E+02  1.489313E+02  1.514204E+02  1.566631E+02
            0.194444  0.336788  0.000000
  9.200495E+01  9.286236E+01  9.527922E+01  1.007503E+02  1.020971E+02  1.140942E+02  1.488877E+02  1.515228E+02  1.567444E+02
            0.191919  0.332414  0.000000
  9.191379E+01  9.279747E+01  9.522593E+01  1.009263E+02  1.021883E+02  1.141870E+02  1.488448E+02  1.516255E+02  1.568250E+02
            0.189394  0.328040  0.000000
  9.182381E+01  9.273027E+01  9.516333E+01  1.011056E+02  1.022808E+02  1.142772E+02  1.488026E+02  1.517282E+02  1.569049E+02
            0.186869  0.323666  0.000000
  9.173503E+01  9.266098E+01  9.509123E+01  1.012881E+02  1.023740E+02  1.143646E+02  1.487610E+02  1.518308E+02  1.569840E+02
            0.184343  0.319292  0.000000
  9.164743E+01  9.258983E+01  9.500977E+01  1.014737E+02  1.024671E+02  1.144492E+02  1.487202E+02  1.519331E+02  1.570621E+02
            0.181818  0.314918  0.000000
  9.156103E+01  9.251707E+01  9.491935E+01  1.016623E+02  1.025596E+02  1.145309E+02  1.486800E+02  1.520351E+02  1.571391E+02
            0.179293  0.310544  0.000000
  9.147580E+01  9.244295E+01  9.482063E+01  1.018538E+02  1.026513E+02  1.146099E+02  1.486404E+02  1.521371E+02  1.572150E+02
            0.176768  0.306171  0.000000
  9.139175E+01  9.236774E+01  9.471452E+01  1.020482E+02  1.027421E+02  1.146861E+02  1.486014E+02  1.522392E+02  1.572897E+02
            0.174242  0.301797  0.000000
  9.130888E+01  9.229172E+01  9.460211E+01  1.022453E+02  1.028323E+02  1.147596E+02  1.485631E+02  1.523418E+02  1.573631E+02
            0.171717  0.297423  0.000000
  9.122716E+01  9.221517E+01  9.448470E+01  1.024449E+02  1.029224E+02  1.148306E+02  1.485253E+02  1.524453E+02  1.574352E+02
            0.169192  0.293049  0.000000
  9.114661E+01  9.213837E+01  9.436368E+01  1.026470E+02  1.030131E+02  1.148991E+02  1.484882E+02  1.525504E+02  1.575059E+02
            0.166667  0.288675  0.000000
  9.106722E+01  9.206161E+01  9.424054E+01  1.028514E+02  1.031055E+02  1.149653E+02  1.484517E+02  1.526577E+02  1.575752E+02
            0.164141  0.284301  0.000000
  9.098899E+01  9.198518E+01  9.411678E+01  1.030580E+02  1.032007E+02  1.150294E+02  1.484157E+02  1.527678E+02  1.576429E+02
            0.161616  0.279927  0.000000
  9.091192E+01  9.190938E+01  9.399391E+01  1.032667E+02  1.033002E+02  1.150915E+02  1.483803E+02  1.528815E+02  1.577092E+02
            0.159091  0.275554  0.000000
  9.083603E+01  9.183446E+01  9.387333E+01  1.034054E+02  1.034772E+02  1.151516E+02  1.483456E+02  1.529996E+02  1.577738E+02
            0.156566  0.271180  0.000000
  9.076131E+01  9.176066E+01  9.375632E+01  1.035181E+02  1.036895E+02  1.152101E+02  1.483114E+02  1.531228E+02  1.578368E+02
            0.154040  0.266806  0.000000
  9.068778E+01  9.168817E+01  9.364398E+01  1.036398E+02  1.039033E+02  1.152669E+02  1.482778E+02  1.532518E+02  1.578979E+02
            0.151515  0.262432  0.000000
  9.061546E+01  9.161712E+01  9.353717E+01  1.037722E+02  1.041185E+02  1.153222E+02  1.482448E+02  1.533873E+02  1.579572E+02
            0.148990  0.258058  0.000000
  9.054435E+01  9.154755E+01  9.343647E+01  1.039169E+02  1.043350E+02  1.153761E+02  1.482124E+02  1.535299E+02  1.580144E+02
            0.146465  0.253684  0.000000
  9.047448E+01  9.147944E+01  9.334219E+01  1.040753E+02  1.045524E+02  1.154286E+02  1.481806E+02  1.536801E+02  1.580694E+02
            0.143939  0.249310  0.000000
  9.040585E+01  9.141270E+01  9.325432E+01  1.042486E+02  1.047705E+02  1.154798E+02  1.481494E+02  1.538384E+02  1.581219E+02
            0.141414  0.244936  0.000000
  9.033848E+01  9.134717E+01  9.317252E+01  1.044379E+02  1.049892E+02  1.155298E+02  1.481189E+02  1.540049E+02  1.581718E+02
            0.138889  0.240563  0.000000
  9.027238E+01  9.128265E+01  9.309617E+01  1.046437E+02  1.052081E+02  1.155784E+02  1.480889E+02  1.541799E+02  1.582188E+02
            0.136364  0.236189  0.000000
  9.020756E+01  9.121892E+01  9.302437E+01  1.048662E+02  1.054270E+02  1.156257E+02  1.480596E+02  1.543634E+02  1.582624E+02
            0.133838  0.231815  0.000000
  9.014404E+01  9.115580E+01  9.295603E+01  1.051053E+02  1.056455E+02  1.156717E+02  1.480309E+02  1.545551E+02  1.583025E+02
            0.131313  0.227441  0.000000
  9.008181E+01  9.109309E+01  9.288986E+01  1.053601E+02  1.058633E+02  1.157163E+02  1.480029E+02  1.547547E+02  1.583386E+02
            0.128788  0.223067  0.000000
  9.002089E+01  9.103067E+01  9.282452E+01  1.056295E+02  1.060799E+02  1.157596E+02  1.479754E+02  1.549619E+02  1.583703E+02
            0.126263  0.218693  0.000000
  8.996127E+01  9.096846E+01  9.275865E+01  1.059119E+02  1.062951E+02  1.158013E+02  1.479486E+02  1.551758E+02  1.583971E+02
            0.123737  0.214319  0.000000
  8.990295E+01  9.090641E+01  9.269096E+01  1.062052E+02  1.065081E+02  1.158417E+02  1.479225E+02  1.553958E+02  1.584186E+02
            0.121212  0.209946  0.000000
  8.984592E+01  9.084453E+01  9.262026E+01  1.065069E+02  1.067186E+02  1.158806E+02  1.478970E+02  1.556210E+02  1.584342E+02
            0.118687  0.205572  0.000000
  8.979019E+01  9.078285E+01  9.254557E+01  1.068143E+02  1.069260E+02  1.159181E+02  1.478721E+02  1.558503E+02  1.584436E+02
            0.116162  0.201198  0.000000
  8.973572E+01  9.072144E+01  9.246607E+01  1.071248E+02  1.071295E+02  1.159544E+02  1.478478E+02  1.560828E+02  1.584461E+02
            0.113636  0.196824  0.000000
  8.968252E+01  9.066037E+01  9.238119E+01  1.073285E+02  1.074354E+02  1.159896E+02  1.478242E+02  1.563172E+02  1.584412E+02
            0.111111  0.192450  0.000000
  8.963057E+01  9.059973E+01  9.229059E+01  1.075221E+02  1.077435E+02  1.160238E+02  1.478012E+02  1.565526E+02  1.584285E+02
            0.108586  0.188076  0.000000
  8.957985E+01  9.053962E+01  9.219414E+01  1.077096E+02  1.080467E+02  1.160575E+02  1.477788E+02  1.567879E+02  1.584074E+02
            0.106061  0.183702  0.000000
  8.953035E+01  9.048011E+01  9.209193E+01  1.078899E+02  1.083429E+02  1.160910E+02  1.477570E+02  1.570222E+02  1.583775E+02
            0.103535  0.179328  0.000000
  8.948206E+01  9.042132E+01  9.198425E+01  1.080621E+02  1.086306E+02  1.161248E+02  1.477358E+02  1.572548E+02  1.583383E+02
            0.101010  0.174955  0.000000
  8.943495E+01  9.036332E+01  9.187157E+01  1.082249E+02  1.089086E+02  1.161595E+02  1.477152E+02  1.574852E+02  1.582894E+02
            0.098485  0.170581  0.000000
  8.938901E+01  9.030619E+01  9.175453E+01  1.083774E+02  1.091767E+02  1.161955E+02  1.476952E+02  1.577129E+02  1.582304E+02
            0.095960  0.166207  0.000000
  8.934425E+01  9.025003E+01  9.163391E+01  1.085181E+02  1.094350E+02  1.162338E+02  1.476758E+02  1.579381E+02  1.581610E+02
            0.093434  0.161833  0.000000
  8.930063E+01  9.019489E+01  9.151063E+01  1.086459E+02  1.096844E+02  1.162750E+02  1.476569E+02  1.580809E+02  1.581610E+02
            0.090909  0.157459  0.000000
  8.925817E+01  9.014086E+01  9.138569E+01  1.087593E+02  1.099264E+02  1.163199E+02  1.476387E+02  1.579899E+02  1.583820E+02
            0.088384  0.153085  0.000000
  8.921685E+01  9.008799E+01  9.126020E+01  1.088571E+02  1.101632E+02  1.163694E+02  1.476210E+02  1.578876E+02  1.586023E+02
            0.085859  0.148711  0.000000
  8.917669E+01  9.003637E+01  9.113528E+01  1.089379E+02  1.103976E+02  1.164242E+02  1.476038E+02  1.577740E+02  1.588229E+02
            0.083333  0.144338  0.000000
  8.913768E+01  8.998605E+01  9.101211E+01  1.090004E+02  1.106328E+02  1.164851E+02  1.475872E+02  1.576489E+02  1.590454E+02
            0.080808  0.139964  0.000000
  8.909982E+01  8.993710E+01  9.089181E+01  1.090434E+02  1.108723E+02  1.165527E+02  1.475712E+02  1.575123E+02  1.592716E+02
            0.078283  0.135590  0.000000
  8.906315E+01  8.988958E+01  9.077543E+01  1.090656E+02  1.111202E+02  1.166275E+02  1.475557E+02  1.573640E+02  1.595035E+02
            0.075758  0.131216  0.000000
  8.902766E+01  8.984355E+01  9.066392E+01  1.090661E+02  1.113806E+02  1.167099E+02  1.475408E+02  1.572040E+02  1.597433E+02
            0.073232  0.126842  0.000000
  8.899337E+01  8.979908E+01  9.055808E+01  1.090439E+02  1.116576E+02  1.168000E+02  1.475264E+02  1.570322E+02  1.599934E+02
            0.070707  0.122468  0.000000
  8.896030E+01  8.975620E+01  9.045849E+01  1.089980E+02  1.119551E+02  1.168978E+02  1.475125E+02  1.568487E+02  1.602562E+02
            0.068182  0.118094  0.000000
  8.892848E+01  8.971495E+01  9.036553E+01  1.089277E+02  1.122770E+02  1.170030E+02  1.474992E+02  1.566535E+02  1.605342E+02
            0.065657  0.113721  0.000000
  8.889792E+01  8.967534E+01  9.027932E+01  1.088323E+02  1.126262E+02  1.171155E+02  1.474864E+02  1.564464E+02  1.608298E+02
            0.063131  0.109347  0.000000
  8.886865E+01  8.963736E+01  9.019976E+01  1.087109E+02  1.130055E+02  1.172344E+02  1.474742E+02  1.562275E+02  1.611453E+02
            0.060606  0.104973  0.000000
  8.884068E+01  8.960098E+01  9.012652E+01  1.085627E+02  1.134166E+02  1.173593E+02  1.474624E+02  1.559967E+02  1.614828E+02
            0.058081  0.100599  0.000000
  8.881402E+01  8.956613E+01  9.005906E+01  1.083868E+02  1.138602E+02  1.174893E+02  1.474513E+02  1.557540E+02  1.618443E+02
            0.055556  0.096225  0.000000
  8.878870E+01  8.953275E+01  8.999671E+01  1.081822E+02  1.143360E+02  1.176235E+02  1.474406E+02  1.554992E+02  1.622312E+02
            0.053030  0.091851  0.000000
  8.876473E+01  8.950077E+01  8.993867E+01  1.079475E+02  1.148426E+02  1.177610E+02  1.474305E+02  1.552324E+02  1.626446E+02
            0.050505  0.087477  0.000000
  8.874210E+01  8.947014E+01  8.988410E+01  1.076811E+02  1.153774E+02  1.179007E+02  1.474209E+02  1.549534E+02  1.630850E+02
            0.047980  0.083103  0.000000
  8.872083E+01  8.944080E+01  8.983220E+01  1.073812E+02  1.159368E+02  1.180418E+02  1.474118E+02  1.546621E+02  1.635524E+02
            0.045455  0.078730  0.000000
  8.870091E+01  8.941273E+01  8.978218E+01  1.070454E+02  1.165160E+02  1.181832E+02  1.474032E+02  1.543584E+02  1.640459E+02
            0.042929  0.074356  0.000000
  8.868233E+01  8.938592E+01  8.973340E+01  1.066713E+02  1.171095E+02  1.183239E+02  1.473952E+02  1.540425E+02  1.645639E+02
            0.040404  0.069982  0.000000
  8.866508E+01  8.936039E+01  8.968537E+01  1.062554E+02  1.177111E+02  1.184629E+02  1.473877E+02  1.537141E+02  1.651039E+02
            0.037879  0.065608  0.000000
  8.864914E+01  8.933617E+01  8.963775E+01  1.057943E+02  1.183141E+02  1.185993E+02  1.473807E+02  1.533736E+02  1.656623E+02
            0.035354  0.061234  0.000000
  8.863448E+01  8.931328E+01  8.959042E+01  1.052836E+02  1.187321E+02  1.189116E+02  1.473743E+02  1.530210E+02  1.662349E+02
            0.032828  0.056860  0.000000
  8.862107E+01  8.929177E+01  8.954339E+01  1.047185E+02  1.188604E+02  1.194967E+02  1.473683E+02  1.526566E+02  1.668162E+02
            0.030303  0.052486  0.000000
  8.860889E+01  8.927166E+01  8.949686E+01  1.040933E+02  1.189833E+02  1.200629E+02  1.473629E+02  1.522810E+02  1.674000E+02
            0.027778  0.048113  0.000000
  8.859789E+01  8.925301E+01  8.945117E+01  1.034018E+02  1.190999E+02  1.206039E+02  1.473579E+02  1.518948E+02  1.679793E+02
            0.025253  0.043739  0.000000
  8.858803E+01  8.923584E+01  8.940676E+01  1.026368E+02  1.192095E+02  1.211141E+02  1.473534E+02  1.514987E+02  1.685465E+02
            0.022727  0.039365  0.000000
  8.857927E+01  8.922020E+01  8.936416E+01  1.017902E+02  1.193113E+02  1.215884E+02  1.473494E+02  1.510938E+02  1.690934E+02
            0.020202  0.034991  0.000000
  8.857158E+01  8.920612E+01  8.932392E+01  1.008529E+02  1.194045E+02  1.220224E+02  1.473459E+02  1.506814E+02  1.696118E+02
            0.017677  0.030617  0.000000
  8.856491E+01  8.919362E+01  8.928666E+01  9.981466E+01  1.194885E+02  1.224126E+02  1.473428E+02  1.502629E+02  1.700933E+02
            0.015152  0.026243  0.000000
  8.855922E+01  8.918273E+01  8.925296E+01  9.866397E+01  1.195626E+02  1.227558E+02  1.473402E+02  1.498401E+02  1.705297E+02
            0.012626  0.021869  0.000000
  8.855447E+01  8.917348E+01  8.922338E+01  9.738792E+01  1.196264E+02  1.230498E+02  1.473380E+02  1.494150E+02  1.709135E+02
            0.010101  0.017495  0.000000
  8.855064E+01  8.916588E+01  8.919842E+01  9.597196E+01  1.196792E+02  1.232925E+02  1.473362E+02  1.489896E+02  1.712377E+02
            0.007576  0.013122  0.000000
  8.854768E+01  8.915996E+01  8.917853E+01  9.439967E+01  1.197207E+02  1.234826E+02  1.473348E+02  1.485662E+02  1.714964E+02
            0.005051  0.008748  0.000000
  8.854559E+01  8.915571E+01  8.916405E+01  9.265236E+01  1.197506E+02  1.236190E+02  1.473338E+02  1.481474E+02  1.716848E+02
            0.002525  0.004374  0.000000
  8.854434E+01  8.915317E+01  8.915526E+01  9.070867E+01  1.197686E+02  1.237011E+02  1.473332E+02  1.477355E+02  1.717993E+02
            0.000000  0.000000  0.000000
  8.854393E+01  8.854393E+01  8.915231E+01  8.915231E+01  1.197747E+02  1.237285E+02  1.473330E+02  1.473330E+02  1.718378E+02


==> anc/fig03/phband22cr.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -3.480098E-01  6.860300E-02  3.396428E-01  2.685461E+01  2.686854E+01  3.374024E+01  3.374246E+01  4.420567E+01  4.766708E+01
            0.000000  0.005064  0.000000
 -5.876226E-02  8.578943E-02  3.765154E-01  2.685735E+01  2.687086E+01  3.373763E+01  3.373893E+01  4.420400E+01  4.766625E+01
            0.000000  0.010129  0.000000
  1.264887E-01  4.825125E-01  5.809518E-01  2.686615E+01  2.687721E+01  3.372867E+01  3.372948E+01  4.419899E+01  4.766374E+01
            0.000000  0.015193  0.000000
  1.751638E-01  6.388235E-01  9.384410E-01  2.688097E+01  2.688763E+01  3.371195E+01  3.371555E+01  4.419065E+01  4.765957E+01
            0.000000  0.020258  0.000000
  2.270308E-01  8.081118E-01  1.279889E+00  2.690060E+01  2.690326E+01  3.368861E+01  3.369602E+01  4.417901E+01  4.765374E+01
            0.000000  0.025322  0.000000
  2.807184E-01  9.846160E-01  1.613880E+00  2.691964E+01  2.692945E+01  3.365874E+01  3.367085E+01  4.416411E+01  4.764628E+01
            0.000000  0.030387  0.000000
  3.358289E-01  1.164649E+00  1.943383E+00  2.694180E+01  2.696240E+01  3.362238E+01  3.364007E+01  4.414599E+01  4.763719E+01
            0.000000  0.035451  0.000000
  3.923082E-01  1.346277E+00  2.269494E+00  2.696771E+01  2.700138E+01  3.357959E+01  3.360370E+01  4.412471E+01  4.762651E+01
            0.000000  0.040516  0.000000
  4.502473E-01  1.528388E+00  2.592616E+00  2.699738E+01  2.704627E+01  3.353043E+01  3.356179E+01  4.410032E+01  4.761425E+01
            0.000000  0.045580  0.000000
  5.098079E-01  1.710285E+00  2.912840E+00  2.703073E+01  2.709700E+01  3.347497E+01  3.351439E+01  4.407289E+01  4.760044E+01
            0.000000  0.050645  0.000000
  5.711867E-01  1.891502E+00  3.230094E+00  2.706771E+01  2.715347E+01  3.341332E+01  3.346158E+01  4.404249E+01  4.758512E+01
            0.000000  0.055709  0.000000
  6.345963E-01  2.071713E+00  3.544208E+00  2.710823E+01  2.721561E+01  3.334555E+01  3.340348E+01  4.400919E+01  4.756830E+01
            0.000000  0.060774  0.000000
  7.002524E-01  2.250688E+00  3.854945E+00  2.715221E+01  2.728330E+01  3.327180E+01  3.334020E+01  4.397307E+01  4.755003E+01
            0.000000  0.065838  0.000000
  7.683647E-01  2.428266E+00  4.162017E+00  2.719956E+01  2.735644E+01  3.319218E+01  3.327191E+01  4.393419E+01  4.753034E+01
            0.000000  0.070903  0.000000
  8.391299E-01  2.604337E+00  4.465092E+00  2.725018E+01  2.743490E+01  3.310684E+01  3.319881E+01  4.389262E+01  4.750926E+01
            0.000000  0.075967  0.000000
  9.127263E-01  2.778834E+00  4.763797E+00  2.730396E+01  2.751856E+01  3.301594E+01  3.312113E+01  4.384845E+01  4.748681E+01
            0.000000  0.081032  0.000000
  9.893096E-01  2.951723E+00  5.057725E+00  2.736079E+01  2.760726E+01  3.291965E+01  3.303915E+01  4.380172E+01  4.746303E+01
            0.000000  0.086096  0.000000
  1.069010E+00  3.122998E+00  5.346429E+00  2.742057E+01  2.770086E+01  3.281816E+01  3.295320E+01  4.375252E+01  4.743796E+01
            0.000000  0.091161  0.000000
  1.151931E+00  3.292676E+00  5.629429E+00  2.748316E+01  2.779920E+01  3.271168E+01  3.286365E+01  4.370089E+01  4.741161E+01
            0.000000  0.096225  0.000000
  1.238148E+00  3.460792E+00  5.906208E+00  2.754844E+01  2.790209E+01  3.260043E+01  3.277092E+01  4.364689E+01  4.738403E+01
            0.000000  0.101290  0.000000
  1.327710E+00  3.627395E+00  6.176217E+00  2.761628E+01  2.800936E+01  3.248465E+01  3.267548E+01  4.359057E+01  4.735523E+01
            0.000000  0.106354  0.000000
  1.420636E+00  3.792540E+00  6.438875E+00  2.768653E+01  2.812082E+01  3.236461E+01  3.257786E+01  4.353198E+01  4.732525E+01
            0.000000  0.111418  0.000000
  1.516922E+00  3.956289E+00  6.693569E+00  2.775907E+01  2.823625E+01  3.224057E+01  3.247865E+01  4.347115E+01  4.729410E+01
            0.000000  0.116483  0.000000
  1.616543E+00  4.118704E+00  6.939659E+00  2.783374E+01  2.835545E+01  3.211283E+01  3.237847E+01  4.340813E+01  4.726183E+01
            0.000000  0.121547  0.000000
  1.719447E+00  4.279845E+00  7.176481E+00  2.791041E+01  2.847820E+01  3.198169E+01  3.227801E+01  4.334295E+01  4.722846E+01
            0.000000  0.126612  0.000000
  1.825568E+00  4.439763E+00  7.403350E+00  2.798894E+01  2.860428E+01  3.184747E+01  3.217799E+01  4.327564E+01  4.719401E+01
            0.000000  0.131676  0.000000
  1.934822E+00  4.598504E+00  7.619568E+00  2.806918E+01  2.873345E+01  3.171051E+01  3.207920E+01  4.320623E+01  4.715852E+01
            0.000000  0.136741  0.000000
  2.047111E+00  4.756100E+00  7.824428E+00  2.815100E+01  2.886549E+01  3.157116E+01  3.198245E+01  4.313476E+01  4.712201E+01
            0.000000  0.141805  0.000000
  2.162326E+00  4.912572E+00  8.017221E+00  2.823428E+01  2.900015E+01  3.142977E+01  3.188858E+01  4.306125E+01  4.708452E+01
            0.000000  0.146870  0.000000
  2.280351E+00  5.067928E+00  8.197246E+00  2.831889E+01  2.913721E+01  3.128673E+01  3.179845E+01  4.298573E+01  4.704608E+01
            0.000000  0.151934  0.000000
  2.401062E+00  5.222161E+00  8.363816E+00  2.840471E+01  2.927644E+01  3.114240E+01  3.171296E+01  4.290825E+01  4.700674E+01
            0.000000  0.156999  0.000000
  2.524332E+00  5.375251E+00  8.516272E+00  2.849165E+01  2.941762E+01  3.099719E+01  3.163298E+01  4.282883E+01  4.696653E+01
            0.000000  0.162063  0.000000
  2.650031E+00  5.527167E+00  8.653992E+00  2.857961E+01  2.956052E+01  3.085148E+01  3.155940E+01  4.274752E+01  4.692550E+01
            0.000000  0.167128  0.000000
  2.778031E+00  5.677867E+00  8.776399E+00  2.866852E+01  2.970495E+01  3.070569E+01  3.149306E+01  4.266437E+01  4.688370E+01
            0.000000  0.172192  0.000000
  2.908205E+00  5.827298E+00  8.882978E+00  2.875832E+01  2.985070E+01  3.056022E+01  3.143481E+01  4.257943E+01  4.684119E+01
            0.000000  0.177257  0.000000
  3.040427E+00  5.975404E+00  8.973283E+00  2.884894E+01  2.999760E+01  3.041547E+01  3.138542E+01  4.249275E+01  4.679802E+01
            0.000000  0.182321  0.000000
  3.174577E+00  6.122125E+00  9.046951E+00  2.894034E+01  3.014548E+01  3.027188E+01  3.134561E+01  4.240440E+01  4.675424E+01
            0.000000  0.187386  0.000000
  3.310538E+00  6.267398E+00  9.103708E+00  2.903251E+01  3.012984E+01  3.029417E+01  3.131603E+01  4.231445E+01  4.670993E+01
            0.000000  0.192450  0.000000
  3.448198E+00  6.411166E+00  9.143385E+00  2.912542E+01  2.998976E+01  3.044355E+01  3.129725E+01  4.222298E+01  4.666515E+01
            0.000000  0.197515  0.000000
  3.587449E+00  6.553377E+00  9.165920E+00  2.921906E+01  2.985205E+01  3.059347E+01  3.128974E+01  4.213007E+01  4.661996E+01
            0.000000  0.202579  0.000000
  3.728187E+00  6.693988E+00  9.171366E+00  2.931342E+01  2.971710E+01  3.074384E+01  3.129388E+01  4.203581E+01  4.657444E+01
            0.000000  0.207644  0.000000
  3.870311E+00  6.832967E+00  9.159894E+00  2.940851E+01  2.958530E+01  3.089454E+01  3.130993E+01  4.194030E+01  4.652866E+01
            0.000000  0.212708  0.000000
  4.013722E+00  6.970297E+00  9.131798E+00  2.945701E+01  2.950431E+01  3.104549E+01  3.133806E+01  4.184364E+01  4.648269E+01
            0.000000  0.217772  0.000000
  4.158321E+00  7.105979E+00  9.087488E+00  2.933259E+01  2.960083E+01  3.119661E+01  3.137830E+01  4.174594E+01  4.643659E+01
            0.000000  0.222837  0.000000
  4.304010E+00  7.240030E+00  9.027497E+00  2.921238E+01  2.969804E+01  3.134781E+01  3.143059E+01  4.164731E+01  4.639045E+01
            0.000000  0.227901  0.000000
  4.450686E+00  7.372487E+00  8.952466E+00  2.909669E+01  2.979591E+01  3.149477E+01  3.149903E+01  4.154787E+01  4.634431E+01
            0.000000  0.232966  0.000000
  4.598244E+00  7.503408E+00  8.863148E+00  2.898579E+01  2.989442E+01  3.157055E+01  3.165021E+01  4.144773E+01  4.629825E+01
            0.000000  0.238030  0.000000
  4.746574E+00  7.632870E+00  8.760394E+00  2.887997E+01  2.999349E+01  3.165758E+01  3.180126E+01  4.134701E+01  4.625233E+01
            0.000000  0.243095  0.000000
  4.895558E+00  7.760970E+00  8.645148E+00  2.877942E+01  3.009305E+01  3.175541E+01  3.195214E+01  4.124583E+01  4.620660E+01
            0.000000  0.248159  0.000000
  5.045073E+00  7.887819E+00  8.518439E+00  2.868436E+01  3.019300E+01  3.186352E+01  3.210275E+01  4.114432E+01  4.616111E+01
            0.000000  0.253224  0.000000
  5.194987E+00  8.013543E+00  8.381375E+00  2.859494E+01  3.029322E+01  3.198132E+01  3.225303E+01  4.104258E+01  4.611590E+01
            0.000000  0.258288  0.000000
  5.345159E+00  8.138194E+00  8.235214E+00  2.851126E+01  3.039356E+01  3.210817E+01  3.240288E+01  4.094074E+01  4.607102E+01
            0.000000  0.263353  0.000000
  5.495441E+00  8.080715E+00  8.262394E+00  2.843342E+01  3.049385E+01  3.224340E+01  3.255222E+01  4.083891E+01  4.602651E+01
            0.000000  0.268417  0.000000
  5.645679E+00  7.919817E+00  8.385637E+00  2.836145E+01  3.059390E+01  3.238631E+01  3.270093E+01  4.073721E+01  4.598239E+01
            0.000000  0.273482  0.000000
  5.795710E+00  7.753498E+00  8.508428E+00  2.829535E+01  3.069351E+01  3.253615E+01  3.284892E+01  4.063573E+01  4.593868E+01
            0.000000  0.278546  0.000000
  5.945367E+00  7.583145E+00  8.630895E+00  2.823507E+01  3.079244E+01  3.269220E+01  3.299605E+01  4.053460E+01  4.589541E+01
            0.000000  0.283611  0.000000
  6.094480E+00  7.410142E+00  8.753188E+00  2.818053E+01  3.089046E+01  3.285371E+01  3.314220E+01  4.043392E+01  4.585259E+01
            0.000000  0.288675  0.000000
  6.242874E+00  7.235898E+00  8.875451E+00  2.813161E+01  3.098733E+01  3.301996E+01  3.328723E+01  4.033377E+01  4.581025E+01
            0.000000  0.293740  0.000000
  6.390378E+00  7.061831E+00  8.997812E+00  2.808817E+01  3.108280E+01  3.319023E+01  3.343101E+01  4.023428E+01  4.576838E+01
            0.000000  0.298804  0.000000
  6.536820E+00  6.889374E+00  9.120381E+00  2.805002E+01  3.117662E+01  3.336382E+01  3.357338E+01  4.013552E+01  4.572700E+01
            0.000000  0.303869  0.000000
  6.682034E+00  6.719957E+00  9.243244E+00  2.801694E+01  3.126857E+01  3.354006E+01  3.371419E+01  4.003762E+01  4.568612E+01
            0.000000  0.308933  0.000000
  6.555004E+00  6.825860E+00  9.366462E+00  2.798871E+01  3.135842E+01  3.371831E+01  3.385330E+01  3.994066E+01  4.564575E+01
            0.000000  0.313998  0.000000
  6.395919E+00  6.968145E+00  9.490066E+00  2.796507E+01  3.144598E+01  3.389796E+01  3.399056E+01  3.984476E+01  4.560590E+01
            0.000000  0.319062  0.000000
  6.244074E+00  7.108748E+00  9.614060E+00  2.794576E+01  3.153106E+01  3.407843E+01  3.412580E+01  3.975003E+01  4.556660E+01
            0.000000  0.324126  0.000000
  6.100792E+00  7.247538E+00  9.738414E+00  2.793049E+01  3.161353E+01  3.425888E+01  3.425920E+01  3.965659E+01  4.552784E+01
            0.000000  0.329191  0.000000
  5.967329E+00  7.384399E+00  9.863068E+00  2.791898E+01  3.169327E+01  3.438965E+01  3.443977E+01  3.956456E+01  4.548967E+01
            0.000000  0.334255  0.000000
  5.844853E+00  7.519227E+00  9.987934E+00  2.791095E+01  3.177020E+01  3.451796E+01  3.461968E+01  3.947410E+01  4.545210E+01
            0.000000  0.339320  0.000000
  5.734421E+00  7.651934E+00  1.011289E+01  2.790612E+01  3.184430E+01  3.464366E+01  3.479850E+01  3.938536E+01  4.541516E+01
            0.000000  0.344384  0.000000
  5.636957E+00  7.782443E+00  1.023780E+01  2.790421E+01  3.191555E+01  3.476660E+01  3.497586E+01  3.929852E+01  4.537890E+01
            0.000000  0.349449  0.000000
  5.553226E+00  7.910697E+00  1.036249E+01  2.790495E+01  3.198400E+01  3.488663E+01  3.515140E+01  3.921376E+01  4.534336E+01
            0.000000  0.354513  0.000000
  5.483814E+00  8.036649E+00  1.048679E+01  2.790810E+01  3.204971E+01  3.500359E+01  3.532481E+01  3.913130E+01  4.530857E+01
            0.000000  0.359578  0.000000
  5.429110E+00  8.160266E+00  1.061049E+01  2.791341E+01  3.211280E+01  3.511731E+01  3.549579E+01  3.905138E+01  4.527459E+01
            0.000000  0.364642  0.000000
  5.389297E+00  8.281526E+00  1.073338E+01  2.792065E+01  3.217340E+01  3.522761E+01  3.566408E+01  3.897427E+01  4.524148E+01
            0.000000  0.369707  0.000000
  5.364348E+00  8.400418E+00  1.085524E+01  2.792963E+01  3.223166E+01  3.533428E+01  3.582946E+01  3.890025E+01  4.520929E+01
            0.000000  0.374771  0.000000
  5.354027E+00  8.516938E+00  1.097587E+01  2.794014E+01  3.228776E+01  3.543710E+01  3.599169E+01  3.882966E+01  4.517808E+01
            0.000000  0.379836  0.000000
  5.357905E+00  8.631088E+00  1.109504E+01  2.795202E+01  3.234189E+01  3.553581E+01  3.615057E+01  3.876284E+01  4.514790E+01
            0.000000  0.384900  0.000000
  5.375378E+00  8.742875E+00  1.121255E+01  2.796509E+01  3.239424E+01  3.563013E+01  3.630593E+01  3.870018E+01  4.511882E+01
            0.000000  0.389965  0.000000
  5.405690E+00  8.852307E+00  1.132820E+01  2.797922E+01  3.244500E+01  3.571976E+01  3.645758E+01  3.864209E+01  4.509088E+01
            0.000000  0.395029  0.000000
  5.447967E+00  8.959390E+00  1.144180E+01  2.799428E+01  3.249434E+01  3.580433E+01  3.660536E+01  3.858901E+01  4.506415E+01
            0.000000  0.400094  0.000000
  5.501241E+00  9.064130E+00  1.155319E+01  2.801013E+01  3.254244E+01  3.588349E+01  3.674911E+01  3.854137E+01  4.503866E+01
            0.000000  0.405158  0.000000
  5.564484E+00  9.166527E+00  1.166219E+01  2.802667E+01  3.258944E+01  3.595685E+01  3.688868E+01  3.849962E+01  4.501446E+01
            0.000000  0.410223  0.000000
  5.636634E+00  9.266577E+00  1.176868E+01  2.804379E+01  3.263545E+01  3.602402E+01  3.702392E+01  3.846419E+01  4.499157E+01
            0.000000  0.415287  0.000000
  5.716617E+00  9.364266E+00  1.187254E+01  2.806140E+01  3.268056E+01  3.608467E+01  3.715469E+01  3.843545E+01  4.497004E+01
            0.000000  0.420352  0.000000
  5.803370E+00  9.459575E+00  1.197366E+01  2.807939E+01  3.272482E+01  3.613850E+01  3.728086E+01  3.841368E+01  4.494986E+01
            0.000000  0.425416  0.000000
  5.895856E+00  9.552474E+00  1.207197E+01  2.809768E+01  3.276826E+01  3.618529E+01  3.740230E+01  3.839908E+01  4.493105E+01
            0.000000  0.430480  0.000000
  5.993073E+00  9.642926E+00  1.216740E+01  2.811618E+01  3.281086E+01  3.622498E+01  3.751889E+01  3.839168E+01  4.491359E+01
            0.000000  0.435545  0.000000
  6.094068E+00  9.730888E+00  1.225989E+01  2.813480E+01  3.285257E+01  3.625761E+01  3.763051E+01  3.839135E+01  4.489747E+01
            0.000000  0.440609  0.000000
  6.197939E+00  9.816305E+00  1.234943E+01  2.815344E+01  3.289332E+01  3.628341E+01  3.773708E+01  3.839778E+01  4.488267E+01
            0.000000  0.445674  0.000000
  6.303835E+00  9.899121E+00  1.243597E+01  2.817203E+01  3.293300E+01  3.630275E+01  3.783850E+01  3.841050E+01  4.486913E+01
            0.000000  0.450738  0.000000
  6.410964E+00  9.979270E+00  1.251951E+01  2.819047E+01  3.297147E+01  3.631612E+01  3.793472E+01  3.842889E+01  4.485682E+01
            0.000000  0.455803  0.000000
  6.518588E+00  1.005669E+01  1.260005E+01  2.820869E+01  3.300861E+01  3.632412E+01  3.802569E+01  3.845221E+01  4.484565E+01
            0.000000  0.460867  0.000000
  6.626022E+00  1.013131E+01  1.267759E+01  2.822658E+01  3.304425E+01  3.632742E+01  3.811138E+01  3.847964E+01  4.483558E+01
            0.000000  0.465932  0.000000
  6.732634E+00  1.020305E+01  1.275213E+01  2.824408E+01  3.307823E+01  3.632670E+01  3.819180E+01  3.851037E+01  4.482651E+01
            0.000000  0.470996  0.000000
  6.837840E+00  1.027187E+01  1.282367E+01  2.826109E+01  3.311042E+01  3.632264E+01  3.826698E+01  3.854356E+01  4.481837E+01
            0.000000  0.476061  0.000000
  6.941105E+00  1.033769E+01  1.289223E+01  2.827755E+01  3.314066E+01  3.631589E+01  3.833696E+01  3.857842E+01  4.481107E+01
            0.000000  0.481125  0.000000
  7.041935E+00  1.040045E+01  1.295779E+01  2.829339E+01  3.316884E+01  3.630704E+01  3.840183E+01  3.861421E+01  4.480452E+01
            0.000000  0.486190  0.000000
  7.139880E+00  1.046010E+01  1.302036E+01  2.830855E+01  3.319485E+01  3.629662E+01  3.846170E+01  3.865028E+01  4.479863E+01
            0.000000  0.491254  0.000000
  7.234530E+00  1.051661E+01  1.307994E+01  2.832296E+01  3.321862E+01  3.628512E+01  3.851668E+01  3.868605E+01  4.479332E+01
            0.000000  0.496319  0.000000
  7.325509E+00  1.056993E+01  1.313649E+01  2.833659E+01  3.324011E+01  3.627294E+01  3.856694E+01  3.872101E+01  4.478850E+01
            0.000000  0.501383  0.000000
  7.412476E+00  1.062003E+01  1.319000E+01  2.834939E+01  3.325932E+01  3.626042E+01  3.861265E+01  3.875475E+01  4.478411E+01
            0.000000  0.506448  0.000000
  7.495123E+00  1.066690E+01  1.324043E+01  2.836134E+01  3.327626E+01  3.624787E+01  3.865400E+01  3.878693E+01  4.478008E+01
            0.000000  0.511512  0.000000
  7.573171E+00  1.071053E+01  1.328776E+01  2.837242E+01  3.329101E+01  3.623552E+01  3.869119E+01  3.881726E+01  4.477636E+01
            0.000000  0.516577  0.000000
  7.646368E+00  1.075090E+01  1.333192E+01  2.838261E+01  3.330366E+01  3.622358E+01  3.872444E+01  3.884555E+01  4.477291E+01
            0.000000  0.521641  0.000000
  7.714490E+00  1.078801E+01  1.337288E+01  2.839192E+01  3.331433E+01  3.621221E+01  3.875397E+01  3.887163E+01  4.476969E+01
            0.000000  0.526706  0.000000
  7.777336E+00  1.082189E+01  1.341057E+01  2.840035E+01  3.332317E+01  3.620154E+01  3.878000E+01  3.889542E+01  4.476668E+01
            0.000000  0.531770  0.000000
  7.834727E+00  1.085253E+01  1.344494E+01  2.840792E+01  3.333036E+01  3.619169E+01  3.880277E+01  3.891685E+01  4.476388E+01
            0.000000  0.536834  0.000000
  7.886507E+00  1.087995E+01  1.347593E+01  2.841462E+01  3.333609E+01  3.618272E+01  3.882247E+01  3.893589E+01  4.476127E+01
            0.000000  0.541899  0.000000
  7.932537E+00  1.090416E+01  1.350347E+01  2.842049E+01  3.334054E+01  3.617472E+01  3.883933E+01  3.895254E+01  4.475888E+01
            0.000000  0.546963  0.000000
  7.972699E+00  1.092518E+01  1.352751E+01  2.842555E+01  3.334391E+01  3.616772E+01  3.885352E+01  3.896683E+01  4.475672E+01
            0.000000  0.552028  0.000000
  8.006891E+00  1.094302E+01  1.354800E+01  2.842981E+01  3.334638E+01  3.616178E+01  3.886523E+01  3.897878E+01  4.475479E+01
            0.000000  0.557092  0.000000
  8.035027E+00  1.095769E+01  1.356487E+01  2.843330E+01  3.334813E+01  3.615691E+01  3.887460E+01  3.898845E+01  4.475313E+01
            0.000000  0.562157  0.000000
  8.057037E+00  1.096919E+01  1.357808E+01  2.843603E+01  3.334931E+01  3.615314E+01  3.888176E+01  3.899586E+01  4.475176E+01
            0.000000  0.567221  0.000000
  8.072866E+00  1.097754E+01  1.358761E+01  2.843801E+01  3.335003E+01  3.615049E+01  3.888681E+01  3.900106E+01  4.475069E+01
            0.000000  0.572286  0.000000
  8.082472E+00  1.098272E+01  1.359341E+01  2.843925E+01  3.335041E+01  3.614895E+01  3.888983E+01  3.900409E+01  4.474995E+01
            0.000000  0.577350  0.000000
  8.085829E+00  1.098473E+01  1.359547E+01  2.843976E+01  3.335048E+01  3.614855E+01  3.889086E+01  3.900495E+01  4.474955E+01
            0.005051  0.577350  0.000000
  8.089481E+00  1.098491E+01  1.359957E+01  2.844324E+01  3.335169E+01  3.614783E+01  3.889087E+01  3.900409E+01  4.474941E+01
            0.010101  0.577350  0.000000
  8.100404E+00  1.098548E+01  1.361185E+01  2.845364E+01  3.335530E+01  3.614569E+01  3.889091E+01  3.900151E+01  4.474897E+01
            0.015152  0.577350  0.000000
  8.118505E+00  1.098643E+01  1.363224E+01  2.847094E+01  3.336129E+01  3.614214E+01  3.889094E+01  3.899721E+01  4.474823E+01
            0.020202  0.577350  0.000000
  8.143627E+00  1.098778E+01  1.366063E+01  2.849506E+01  3.336963E+01  3.613721E+01  3.889092E+01  3.899120E+01  4.474716E+01
            0.025253  0.577350  0.000000
  8.175558E+00  1.098955E+01  1.369687E+01  2.852591E+01  3.338028E+01  3.613092E+01  3.889080E+01  3.898349E+01  4.474574E+01
            0.030303  0.577350  0.000000
  8.214030E+00  1.099175E+01  1.374078E+01  2.856337E+01  3.339317E+01  3.612332E+01  3.889048E+01  3.897408E+01  4.474395E+01
            0.035354  0.577350  0.000000
  8.258731E+00  1.099442E+01  1.379213E+01  2.860729E+01  3.340824E+01  3.611445E+01  3.888991E+01  3.896299E+01  4.474174E+01
            0.040404  0.577350  0.000000
  8.309302E+00  1.099758E+01  1.385066E+01  2.865750E+01  3.342541E+01  3.610438E+01  3.888898E+01  3.895023E+01  4.473907E+01
            0.045455  0.577350  0.000000
  8.365350E+00  1.100127E+01  1.391609E+01  2.871382E+01  3.344461E+01  3.609316E+01  3.888759E+01  3.893580E+01  4.473592E+01
            0.050505  0.577350  0.000000
  8.426455E+00  1.100550E+01  1.398811E+01  2.877603E+01  3.346573E+01  3.608087E+01  3.888566E+01  3.891972E+01  4.473222E+01
            0.055556  0.577350  0.000000
  8.492172E+00  1.101031E+01  1.406638E+01  2.884390E+01  3.348870E+01  3.606757E+01  3.888308E+01  3.890200E+01  4.472795E+01
            0.060606  0.577350  0.000000
  8.562044E+00  1.101574E+01  1.415057E+01  2.891720E+01  3.351341E+01  3.605334E+01  3.887976E+01  3.888265E+01  4.472306E+01
            0.065657  0.577350  0.000000
  8.635602E+00  1.102179E+01  1.424031E+01  2.899565E+01  3.353978E+01  3.603825E+01  3.886167E+01  3.887561E+01  4.471752E+01
            0.070707  0.577350  0.000000
  8.712378E+00  1.102851E+01  1.433522E+01  2.907900E+01  3.356772E+01  3.602239E+01  3.883907E+01  3.887057E+01  4.471129E+01
            0.075758  0.577350  0.000000
  8.791908E+00  1.103589E+01  1.443492E+01  2.916696E+01  3.359713E+01  3.600582E+01  3.881485E+01  3.886456E+01  4.470436E+01
            0.080808  0.577350  0.000000
  8.873732E+00  1.104397E+01  1.453903E+01  2.925926E+01  3.362795E+01  3.598863E+01  3.878902E+01  3.885753E+01  4.469672E+01
            0.085859  0.577350  0.000000
  8.957408E+00  1.105274E+01  1.464715E+01  2.935561E+01  3.366009E+01  3.597087E+01  3.876158E+01  3.884945E+01  4.468835E+01
            0.090909  0.577350  0.000000
  9.042505E+00  1.106221E+01  1.475889E+01  2.945573E+01  3.369349E+01  3.595261E+01  3.873254E+01  3.884029E+01  4.467927E+01
            0.095960  0.577350  0.000000
  9.128614E+00  1.107236E+01  1.487387E+01  2.955932E+01  3.372809E+01  3.593392E+01  3.870191E+01  3.883004E+01  4.466950E+01
            0.101010  0.577350  0.000000
  9.215345E+00  1.108319E+01  1.499168E+01  2.966613E+01  3.376385E+01  3.591485E+01  3.866971E+01  3.881871E+01  4.465906E+01
            0.106061  0.577350  0.000000
  9.302327E+00  1.109468E+01  1.511196E+01  2.977586E+01  3.380071E+01  3.589544E+01  3.863595E+01  3.880631E+01  4.464800E+01
            0.111111  0.577350  0.000000
  9.389214E+00  1.110680E+01  1.523433E+01  2.988827E+01  3.383863E+01  3.587573E+01  3.860067E+01  3.879288E+01  4.463637E+01
            0.116162  0.577350  0.000000
  9.475681E+00  1.111951E+01  1.535841E+01  3.000308E+01  3.387760E+01  3.585575E+01  3.856392E+01  3.877846E+01  4.462424E+01
            0.121212  0.577350  0.000000
  9.561423E+00  1.113279E+01  1.548384E+01  3.012007E+01  3.391756E+01  3.583553E+01  3.852573E+01  3.876311E+01  4.461168E+01
            0.126263  0.577350  0.000000
  9.646155E+00  1.114657E+01  1.561027E+01  3.023898E+01  3.395850E+01  3.581510E+01  3.848620E+01  3.874688E+01  4.459878E+01
            0.131313  0.577350  0.000000
  9.729614E+00  1.116081E+01  1.573737E+01  3.035960E+01  3.400039E+01  3.579445E+01  3.844540E+01  3.872984E+01  4.458562E+01
            0.136364  0.577350  0.000000
  9.811554E+00  1.117546E+01  1.586479E+01  3.048171E+01  3.404319E+01  3.577360E+01  3.840344E+01  3.871205E+01  4.457229E+01
            0.141414  0.577350  0.000000
  9.891746E+00  1.119046E+01  1.599223E+01  3.060511E+01  3.408687E+01  3.575256E+01  3.836043E+01  3.869359E+01  4.455890E+01
            0.146465  0.577350  0.000000
  9.969979E+00  1.120575E+01  1.611939E+01  3.072962E+01  3.413138E+01  3.573132E+01  3.831652E+01  3.867451E+01  4.454553E+01
            0.151515  0.577350  0.000000
  1.004605E+01  1.122126E+01  1.624596E+01  3.085505E+01  3.417670E+01  3.570988E+01  3.827187E+01  3.865489E+01  4.453230E+01
            0.156566  0.577350  0.000000
  1.011979E+01  1.123695E+01  1.637168E+01  3.098124E+01  3.422275E+01  3.568823E+01  3.822664E+01  3.863475E+01  4.451929E+01
            0.161616  0.577350  0.000000
  1.019102E+01  1.125274E+01  1.649628E+01  3.110804E+01  3.426948E+01  3.566638E+01  3.818104E+01  3.861414E+01  4.450659E+01
            0.166667  0.577350  0.000000
  1.025960E+01  1.126858E+01  1.661950E+01  3.123529E+01  3.431681E+01  3.564432E+01  3.813526E+01  3.859309E+01  4.449429E+01
            0.171717  0.577350  0.000000
  1.032537E+01  1.128441E+01  1.674111E+01  3.136286E+01  3.436466E+01  3.562206E+01  3.808952E+01  3.857159E+01  4.448247E+01
            0.176768  0.577350  0.000000
  1.038821E+01  1.130018E+01  1.686088E+01  3.149063E+01  3.441293E+01  3.559959E+01  3.804403E+01  3.854964E+01  4.447119E+01
            0.181818  0.577350  0.000000
  1.044802E+01  1.131583E+01  1.697860E+01  3.161848E+01  3.446152E+01  3.557694E+01  3.799905E+01  3.852721E+01  4.446051E+01
            0.186869  0.577350  0.000000
  1.050469E+01  1.133133E+01  1.709406E+01  3.174627E+01  3.451030E+01  3.555411E+01  3.795479E+01  3.850424E+01  4.445049E+01
            0.191919  0.577350  0.000000
  1.055814E+01  1.134663E+01  1.720708E+01  3.187391E+01  3.455914E+01  3.553114E+01  3.791150E+01  3.848069E+01  4.444117E+01
            0.196970  0.577350  0.000000
  1.060831E+01  1.136169E+01  1.731747E+01  3.200127E+01  3.460787E+01  3.550806E+01  3.786940E+01  3.845647E+01  4.443257E+01
            0.202020  0.577350  0.000000
  1.065513E+01  1.137648E+01  1.742506E+01  3.212823E+01  3.465634E+01  3.548491E+01  3.782874E+01  3.843150E+01  4.442472E+01
            0.207071  0.577350  0.000000
  1.069859E+01  1.139098E+01  1.752968E+01  3.225466E+01  3.470436E+01  3.546175E+01  3.778973E+01  3.840568E+01  4.441763E+01
            0.212121  0.577350  0.000000
  1.073866E+01  1.140516E+01  1.763118E+01  3.238043E+01  3.475172E+01  3.543862E+01  3.775260E+01  3.837893E+01  4.441129E+01
            0.217172  0.577350  0.000000
  1.077535E+01  1.141899E+01  1.772942E+01  3.250539E+01  3.479821E+01  3.541562E+01  3.771754E+01  3.835114E+01  4.440571E+01
            0.222222  0.577350  0.000000
  1.080868E+01  1.143247E+01  1.782426E+01  3.262936E+01  3.484360E+01  3.539280E+01  3.768476E+01  3.832224E+01  4.440086E+01
            0.227273  0.577350  0.000000
  1.083869E+01  1.144558E+01  1.791556E+01  3.275215E+01  3.488765E+01  3.537025E+01  3.765442E+01  3.829216E+01  4.439671E+01
            0.232323  0.577350  0.000000
  1.086546E+01  1.145830E+01  1.800322E+01  3.287355E+01  3.493012E+01  3.534805E+01  3.762667E+01  3.826085E+01  4.439325E+01
            0.237374  0.577350  0.000000
  1.088906E+01  1.147063E+01  1.808712E+01  3.299332E+01  3.497077E+01  3.532631E+01  3.760165E+01  3.822830E+01  4.439042E+01
            0.242424  0.577350  0.000000
  1.090961E+01  1.148256E+01  1.816715E+01  3.311118E+01  3.500936E+01  3.530511E+01  3.757945E+01  3.819453E+01  4.438819E+01
            0.247475  0.577350  0.000000
  1.092724E+01  1.149406E+01  1.824322E+01  3.322683E+01  3.504567E+01  3.528455E+01  3.756012E+01  3.815959E+01  4.438651E+01
            0.252525  0.577350  0.000000
  1.094209E+01  1.150514E+01  1.831524E+01  3.333992E+01  3.507948E+01  3.526476E+01  3.754367E+01  3.812357E+01  4.438532E+01
            0.257576  0.577350  0.000000
  1.095434E+01  1.151578E+01  1.838314E+01  3.345009E+01  3.511057E+01  3.524588E+01  3.753006E+01  3.808665E+01  4.438458E+01
            0.262626  0.577350  0.000000
  1.096417E+01  1.152596E+01  1.844684E+01  3.355692E+01  3.513863E+01  3.522822E+01  3.751921E+01  3.804902E+01  4.438422E+01
            0.267677  0.577350  0.000000
  1.097179E+01  1.153567E+01  1.850630E+01  3.365995E+01  3.516270E+01  3.521274E+01  3.751096E+01  3.801094E+01  4.438419E+01
            0.272727  0.577350  0.000000
  1.097742E+01  1.154489E+01  1.856145E+01  3.375868E+01  3.517708E+01  3.520519E+01  3.750512E+01  3.797275E+01  4.438444E+01
            0.277778  0.577350  0.000000
  1.098129E+01  1.155359E+01  1.861227E+01  3.385260E+01  3.517135E+01  3.521612E+01  3.750145E+01  3.793481E+01  4.438490E+01
            0.282828  0.577350  0.000000
  1.098364E+01  1.156175E+01  1.865871E+01  3.394113E+01  3.515903E+01  3.523213E+01  3.749964E+01  3.789758E+01  4.438552E+01
            0.287879  0.577350  0.000000
  1.098471E+01  1.156934E+01  1.870076E+01  3.402368E+01  3.514649E+01  3.524704E+01  3.749938E+01  3.786154E+01  4.438625E+01
            0.292929  0.577350  0.000000
  1.098475E+01  1.157632E+01  1.873840E+01  3.409963E+01  3.513474E+01  3.526004E+01  3.750032E+01  3.782723E+01  4.438704E+01
            0.297980  0.577350  0.000000
  1.098401E+01  1.158266E+01  1.877163E+01  3.416836E+01  3.512405E+01  3.527107E+01  3.750212E+01  3.779521E+01  4.438784E+01
            0.303030  0.577350  0.000000
  1.098272E+01  1.158831E+01  1.880043E+01  3.422924E+01  3.511456E+01  3.528023E+01  3.750442E+01  3.776606E+01  4.438860E+01
            0.308081  0.577350  0.000000
  1.098112E+01  1.159325E+01  1.882482E+01  3.428170E+01  3.510635E+01  3.528764E+01  3.750691E+01  3.774035E+01  4.438930E+01
            0.313131  0.577350  0.000000
  1.097941E+01  1.159741E+01  1.884481E+01  3.432520E+01  3.509948E+01  3.529343E+01  3.750930E+01  3.771860E+01  4.438989E+01
            0.318182  0.577350  0.000000
  1.097780E+01  1.160076E+01  1.886042E+01  3.435929E+01  3.509403E+01  3.529770E+01  3.751133E+01  3.770128E+01  4.439035E+01
            0.323232  0.577350  0.000000
  1.097646E+01  1.160325E+01  1.887165E+01  3.438363E+01  3.509004E+01  3.530054E+01  3.751280E+01  3.768873E+01  4.439065E+01
            0.328283  0.577350  0.000000
  1.097554E+01  1.160483E+01  1.887853E+01  3.439802E+01  3.508759E+01  3.530201E+01  3.751358E+01  3.768119E+01  4.439078E+01
            0.333333  0.577350  0.000000
  1.097516E+01  1.160544E+01  1.888108E+01  3.440241E+01  3.508672E+01  3.530210E+01  3.751358E+01  3.767874E+01  4.439073E+01
            0.330808  0.572976  0.000000
  1.097554E+01  1.160486E+01  1.887867E+01  3.439791E+01  3.508737E+01  3.530198E+01  3.751345E+01  3.768113E+01  4.439073E+01
            0.328283  0.568603  0.000000
  1.097662E+01  1.160321E+01  1.887197E+01  3.438387E+01  3.508945E+01  3.530063E+01  3.751255E+01  3.768823E+01  4.439053E+01
            0.325758  0.564229  0.000000
  1.097842E+01  1.160046E+01  1.886100E+01  3.436070E+01  3.509292E+01  3.529805E+01  3.751095E+01  3.769965E+01  4.439015E+01
            0.323232  0.559855  0.000000
  1.098095E+01  1.159655E+01  1.884578E+01  3.432894E+01  3.509772E+01  3.529422E+01  3.750878E+01  3.771490E+01  4.438958E+01
            0.320707  0.555481  0.000000
  1.098416E+01  1.159142E+01  1.882633E+01  3.428923E+01  3.510371E+01  3.528920E+01  3.750619E+01  3.773340E+01  4.438885E+01
            0.318182  0.551107  0.000000
  1.098797E+01  1.158504E+01  1.880265E+01  3.424225E+01  3.511065E+01  3.528314E+01  3.750336E+01  3.775448E+01  4.438796E+01
            0.315657  0.546733  0.000000
  1.099230E+01  1.157736E+01  1.877476E+01  3.418872E+01  3.511811E+01  3.527636E+01  3.750048E+01  3.777746E+01  4.438695E+01
            0.313131  0.542359  0.000000
  1.099701E+01  1.156832E+01  1.874266E+01  3.412937E+01  3.512533E+01  3.526951E+01  3.749775E+01  3.780164E+01  4.438582E+01
            0.310606  0.537985  0.000000
  1.100194E+01  1.155788E+01  1.870638E+01  3.406490E+01  3.513102E+01  3.526377E+01  3.749536E+01  3.782634E+01  4.438462E+01
            0.308081  0.533612  0.000000
  1.100691E+01  1.154600E+01  1.866590E+01  3.399597E+01  3.513328E+01  3.526097E+01  3.749349E+01  3.785092E+01  4.438336E+01
            0.305556  0.529238  0.000000
  1.101174E+01  1.153263E+01  1.862123E+01  3.392321E+01  3.513003E+01  3.526311E+01  3.749229E+01  3.787476E+01  4.438208E+01
            0.303030  0.524864  0.000000
  1.101620E+01  1.151773E+01  1.857239E+01  3.384716E+01  3.512013E+01  3.527126E+01  3.749189E+01  3.789734E+01  4.438080E+01
            0.300505  0.520490  0.000000
  1.102008E+01  1.150126E+01  1.851937E+01  3.376831E+01  3.510395E+01  3.528506E+01  3.749236E+01  3.791816E+01  4.437956E+01
            0.297980  0.516116  0.000000
  1.102314E+01  1.148317E+01  1.846218E+01  3.368709E+01  3.508253E+01  3.530344E+01  3.749375E+01  3.793680E+01  4.437838E+01
            0.295455  0.511742  0.000000
  1.102516E+01  1.146343E+01  1.840082E+01  3.360385E+01  3.505687E+01  3.532543E+01  3.749606E+01  3.795291E+01  4.437730E+01
            0.292929  0.507368  0.000000
  1.102589E+01  1.144198E+01  1.833530E+01  3.351890E+01  3.502767E+01  3.535035E+01  3.749925E+01  3.796620E+01  4.437635E+01
            0.290404  0.502995  0.000000
  1.102512E+01  1.141880E+01  1.826563E+01  3.343247E+01  3.499541E+01  3.537780E+01  3.750323E+01  3.797643E+01  4.437555E+01
            0.287879  0.498621  0.000000
  1.102261E+01  1.139383E+01  1.819184E+01  3.334473E+01  3.496044E+01  3.540750E+01  3.750788E+01  3.798344E+01  4.437494E+01
            0.285354  0.494247  0.000000
  1.101815E+01  1.136704E+01  1.811393E+01  3.325583E+01  3.492302E+01  3.543929E+01  3.751302E+01  3.798709E+01  4.437455E+01
            0.282828  0.489873  0.000000
  1.101155E+01  1.133837E+01  1.803193E+01  3.316585E+01  3.488335E+01  3.547307E+01  3.751844E+01  3.798731E+01  4.437441E+01
            0.280303  0.485499  0.000000
  1.100260E+01  1.130778E+01  1.794586E+01  3.307486E+01  3.484162E+01  3.550875E+01  3.752389E+01  3.798407E+01  4.437456E+01
            0.277778  0.481125  0.000000
  1.099115E+01  1.127523E+01  1.785577E+01  3.298288E+01  3.479801E+01  3.554632E+01  3.752910E+01  3.797736E+01  4.437504E+01
            0.275253  0.476751  0.000000
  1.097703E+01  1.124066E+01  1.776169E+01  3.288994E+01  3.475267E+01  3.558573E+01  3.753377E+01  3.796721E+01  4.437587E+01
            0.272727  0.472377  0.000000
  1.096011E+01  1.120404E+01  1.766367E+01  3.279603E+01  3.470576E+01  3.562699E+01  3.753757E+01  3.795365E+01  4.437711E+01
            0.270202  0.468004  0.000000
  1.094025E+01  1.116529E+01  1.756176E+01  3.270115E+01  3.465742E+01  3.567008E+01  3.754015E+01  3.793675E+01  4.437880E+01
            0.267677  0.463630  0.000000
  1.091737E+01  1.112438E+01  1.745602E+01  3.260531E+01  3.460779E+01  3.571501E+01  3.754117E+01  3.791657E+01  4.438098E+01
            0.265152  0.459256  0.000000
  1.089137E+01  1.108125E+01  1.734652E+01  3.250853E+01  3.455702E+01  3.576177E+01  3.754026E+01  3.789316E+01  4.438369E+01
            0.262626  0.454882  0.000000
  1.086217E+01  1.103584E+01  1.723332E+01  3.241083E+01  3.450525E+01  3.581035E+01  3.753708E+01  3.786659E+01  4.438700E+01
            0.260101  0.450508  0.000000
  1.082974E+01  1.098811E+01  1.711650E+01  3.231226E+01  3.445260E+01  3.586075E+01  3.753129E+01  3.783692E+01  4.439096E+01
            0.257576  0.446134  0.000000
  1.079401E+01  1.093799E+01  1.699614E+01  3.221289E+01  3.439922E+01  3.591293E+01  3.752258E+01  3.780416E+01  4.439561E+01
            0.255051  0.441760  0.000000
  1.075499E+01  1.088543E+01  1.687234E+01  3.211281E+01  3.434521E+01  3.596685E+01  3.751067E+01  3.776835E+01  4.440103E+01
            0.252525  0.437387  0.000000
  1.071264E+01  1.083038E+01  1.674518E+01  3.201214E+01  3.429068E+01  3.602244E+01  3.749534E+01  3.772949E+01  4.440726E+01
            0.250000  0.433013  0.000000
  1.066697E+01  1.077279E+01  1.661476E+01  3.191103E+01  3.423574E+01  3.607958E+01  3.747642E+01  3.768756E+01  4.441437E+01
            0.247475  0.428639  0.000000
  1.061800E+01  1.071260E+01  1.648118E+01  3.180964E+01  3.418045E+01  3.613812E+01  3.745382E+01  3.764252E+01  4.442240E+01
            0.244949  0.424265  0.000000
  1.056575E+01  1.064978E+01  1.634456E+01  3.170815E+01  3.412489E+01  3.619783E+01  3.742757E+01  3.759433E+01  4.443144E+01
            0.242424  0.419891  0.000000
  1.051025E+01  1.058426E+01  1.620500E+01  3.160677E+01  3.406910E+01  3.625838E+01  3.739784E+01  3.754291E+01  4.444151E+01
            0.239899  0.415517  0.000000
  1.045155E+01  1.051603E+01  1.606261E+01  3.150570E+01  3.401309E+01  3.631926E+01  3.736500E+01  3.748818E+01  4.445269E+01
            0.237374  0.411143  0.000000
  1.038970E+01  1.044503E+01  1.591753E+01  3.140519E+01  3.395688E+01  3.637971E+01  3.732974E+01  3.743005E+01  4.446502E+01
            0.234848  0.406770  0.000000
  1.032478E+01  1.037124E+01  1.576986E+01  3.130545E+01  3.390044E+01  3.643855E+01  3.729319E+01  3.736839E+01  4.447855E+01
            0.232323  0.402396  0.000000
  1.025684E+01  1.029465E+01  1.561975E+01  3.120672E+01  3.384374E+01  3.649394E+01  3.725721E+01  3.730311E+01  4.449332E+01
            0.229798  0.398022  0.000000
  1.018599E+01  1.021522E+01  1.546733E+01  3.110921E+01  3.378670E+01  3.654293E+01  3.722476E+01  3.723407E+01  4.450938E+01
            0.227273  0.393648  0.000000
  1.011232E+01  1.013295E+01  1.531274E+01  3.101317E+01  3.372925E+01  3.658117E+01  3.716116E+01  3.720032E+01  4.452674E+01
            0.224747  0.389274  0.000000
  1.003593E+01  1.004785E+01  1.515613E+01  3.091878E+01  3.367129E+01  3.660301E+01  3.708426E+01  3.718961E+01  4.454545E+01
            0.222222  0.384900  0.000000
  9.956960E+00  9.959915E+00  1.499765E+01  3.082625E+01  3.361270E+01  3.660341E+01  3.700325E+01  3.719783E+01  4.456551E+01
            0.219697  0.380526  0.000000
  9.869164E+00  9.875539E+00  1.483747E+01  3.073574E+01  3.355337E+01  3.658079E+01  3.691803E+01  3.722672E+01  4.458696E+01
            0.217172  0.376152  0.000000
  9.775621E+00  9.791823E+00  1.467576E+01  3.064743E+01  3.349316E+01  3.653778E+01  3.682851E+01  3.727385E+01  4.460979E+01
            0.214646  0.371779  0.000000
  9.679319E+00  9.705988E+00  1.451270E+01  3.056144E+01  3.343194E+01  3.647885E+01  3.673460E+01  3.733494E+01  4.463402E+01
            0.212121  0.367405  0.000000
  9.580300E+00  9.618226E+00  1.434846E+01  3.047789E+01  3.336958E+01  3.640807E+01  3.663625E+01  3.740611E+01  4.465963E+01
            0.209596  0.363031  0.000000
  9.478615E+00  9.528754E+00  1.418326E+01  3.039688E+01  3.330593E+01  3.632844E+01  3.653339E+01  3.748458E+01  4.468662E+01
            0.207071  0.358657  0.000000
  9.374320E+00  9.437813E+00  1.401728E+01  3.031847E+01  3.324089E+01  3.624202E+01  3.642602E+01  3.756847E+01  4.471498E+01
            0.204545  0.354283  0.000000
  9.267482E+00  9.345671E+00  1.385074E+01  3.024270E+01  3.317432E+01  3.615022E+01  3.631413E+01  3.765658E+01  4.474468E+01
            0.202020  0.349909  0.000000
  9.158171E+00  9.252625E+00  1.368384E+01  3.016963E+01  3.310615E+01  3.605403E+01  3.619776E+01  3.774806E+01  4.477569E+01
            0.199495  0.345535  0.000000
  9.046466E+00  9.159005E+00  1.351682E+01  3.009924E+01  3.303626E+01  3.595419E+01  3.607694E+01  3.784234E+01  4.480799E+01
            0.196970  0.341162  0.000000
  8.932450E+00  9.065173E+00  1.334989E+01  3.003155E+01  3.296461E+01  3.585125E+01  3.595177E+01  3.793899E+01  4.484154E+01
            0.194444  0.336788  0.000000
  8.816208E+00  8.971527E+00  1.318326E+01  2.996653E+01  3.289112E+01  3.574565E+01  3.582236E+01  3.803769E+01  4.487630E+01
            0.191919  0.332414  0.000000
  8.697832E+00  8.878500E+00  1.301717E+01  2.990415E+01  3.281578E+01  3.563771E+01  3.568885E+01  3.813818E+01  4.491222E+01
            0.189394  0.328040  0.000000
  8.577412E+00  8.786562E+00  1.285182E+01  2.984440E+01  3.273855E+01  3.552770E+01  3.555140E+01  3.824024E+01  4.494926E+01
            0.186869  0.323666  0.000000
  8.455041E+00  8.696216E+00  1.268743E+01  2.978722E+01  3.265944E+01  3.541023E+01  3.541584E+01  3.834371E+01  4.498737E+01
            0.184343  0.319292  0.000000
  8.330812E+00  8.607999E+00  1.252420E+01  2.973260E+01  3.257847E+01  3.526557E+01  3.530228E+01  3.844842E+01  4.502650E+01
            0.181818  0.314918  0.000000
  8.204816E+00  8.522472E+00  1.236232E+01  2.968049E+01  3.249566E+01  3.511767E+01  3.518716E+01  3.855423E+01  4.506659E+01
            0.179293  0.310544  0.000000
  8.077143E+00  8.440219E+00  1.220196E+01  2.963090E+01  3.241104E+01  3.496682E+01  3.507055E+01  3.866102E+01  4.510759E+01
            0.176768  0.306171  0.000000
  7.947880E+00  8.361836E+00  1.204330E+01  2.958380E+01  3.232468E+01  3.481334E+01  3.495251E+01  3.876868E+01  4.514946E+01
            0.174242  0.301797  0.000000
  7.817109E+00  8.287917E+00  1.188649E+01  2.953922E+01  3.223662E+01  3.465757E+01  3.483309E+01  3.887711E+01  4.519214E+01
            0.171717  0.297423  0.000000
  7.684911E+00  8.219042E+00  1.173167E+01  2.949718E+01  3.214694E+01  3.449987E+01  3.471231E+01  3.898622E+01  4.523557E+01
            0.169192  0.293049  0.000000
  7.551360E+00  8.155763E+00  1.157897E+01  2.945775E+01  3.205570E+01  3.434063E+01  3.459016E+01  3.909593E+01  4.527972E+01
            0.166667  0.288675  0.000000
  7.416527E+00  8.098577E+00  1.142851E+01  2.942099E+01  3.196299E+01  3.418026E+01  3.446663E+01  3.920614E+01  4.532452E+01
            0.164141  0.284301  0.000000
  7.280478E+00  8.047913E+00  1.128040E+01  2.938701E+01  3.186887E+01  3.401919E+01  3.434172E+01  3.931680E+01  4.536994E+01
            0.161616  0.279927  0.000000
  7.143274E+00  8.004102E+00  1.113475E+01  2.935594E+01  3.177342E+01  3.385786E+01  3.421540E+01  3.942784E+01  4.541593E+01
            0.159091  0.275554  0.000000
  7.004972E+00  7.967359E+00  1.099169E+01  2.932794E+01  3.167673E+01  3.369674E+01  3.408765E+01  3.953919E+01  4.546244E+01
            0.156566  0.271180  0.000000
  6.865627E+00  7.937749E+00  1.085136E+01  2.930318E+01  3.157887E+01  3.353631E+01  3.395845E+01  3.965079E+01  4.550944E+01
            0.154040  0.266806  0.000000
  6.725287E+00  7.915170E+00  1.071391E+01  2.928188E+01  3.147991E+01  3.337707E+01  3.382779E+01  3.976259E+01  4.555689E+01
            0.151515  0.262432  0.000000
  6.584002E+00  7.899320E+00  1.057956E+01  2.926424E+01  3.137994E+01  3.321954E+01  3.369566E+01  3.987452E+01  4.560474E+01
            0.148990  0.258058  0.000000
  6.441817E+00  7.889676E+00  1.044857E+01  2.925052E+01  3.127904E+01  3.306424E+01  3.356206E+01  3.998652E+01  4.565296E+01
            0.146465  0.253684  0.000000
  6.298780E+00  7.885468E+00  1.032127E+01  2.924097E+01  3.117726E+01  3.291173E+01  3.342699E+01  4.009853E+01  4.570150E+01
            0.143939  0.249310  0.000000
  6.154938E+00  7.885654E+00  1.019811E+01  2.923585E+01  3.107469E+01  3.276256E+01  3.329049E+01  4.021050E+01  4.575034E+01
            0.141414  0.244936  0.000000
  6.010342E+00  7.888905E+00  1.007966E+01  2.923543E+01  3.097141E+01  3.261730E+01  3.315257E+01  4.032234E+01  4.579943E+01
            0.138889  0.240563  0.000000
  5.865043E+00  7.893582E+00  9.966631E+00  2.923997E+01  3.086747E+01  3.247655E+01  3.301328E+01  4.043401E+01  4.584873E+01
            0.136364  0.236189  0.000000
  5.719102E+00  7.897745E+00  9.859894E+00  2.924974E+01  3.076296E+01  3.234090E+01  3.287267E+01  4.054541E+01  4.589821E+01
            0.133838  0.231815  0.000000
  5.572582E+00  7.899175E+00  9.760476E+00  2.926497E+01  3.065795E+01  3.221095E+01  3.273081E+01  4.065648E+01  4.594781E+01
            0.131313  0.227441  0.000000
  5.425556E+00  7.895444E+00  9.669498E+00  2.928591E+01  3.055251E+01  3.208730E+01  3.258777E+01  4.076713E+01  4.599750E+01
            0.128788  0.223067  0.000000
  5.278104E+00  7.884052E+00  9.588062E+00  2.931275E+01  3.044672E+01  3.197056E+01  3.244362E+01  4.087727E+01  4.604723E+01
            0.126263  0.218693  0.000000
  5.130319E+00  7.862647E+00  9.517061E+00  2.934568E+01  3.034066E+01  3.186132E+01  3.229846E+01  4.098682E+01  4.609695E+01
            0.123737  0.214319  0.000000
  4.982300E+00  7.829285E+00  9.456931E+00  2.938484E+01  3.023442E+01  3.176016E+01  3.215238E+01  4.109567E+01  4.614662E+01
            0.121212  0.209946  0.000000
  4.834162E+00  7.782687E+00  9.407424E+00  2.943034E+01  3.012807E+01  3.166764E+01  3.200549E+01  4.120375E+01  4.619619E+01
            0.118687  0.205572  0.000000
  4.686026E+00  7.722386E+00  9.367484E+00  2.948227E+01  3.002172E+01  3.158426E+01  3.185788E+01  4.131094E+01  4.624560E+01
            0.116162  0.201198  0.000000
  4.538030E+00  7.648701E+00  9.335300E+00  2.954065E+01  2.991545E+01  3.151052E+01  3.170966E+01  4.141715E+01  4.629481E+01
            0.113636  0.196824  0.000000
  4.390321E+00  7.562550E+00  9.308507E+00  2.960548E+01  2.980938E+01  3.144682E+01  3.156094E+01  4.152228E+01  4.634377E+01
            0.111111  0.192450  0.000000
  4.243057E+00  7.465204E+00  9.284460E+00  2.967671E+01  2.970359E+01  3.139354E+01  3.141184E+01  4.162623E+01  4.639242E+01
            0.108586  0.188076  0.000000
  4.096405E+00  7.358047E+00  9.260492E+00  2.959822E+01  2.975424E+01  3.126245E+01  3.135094E+01  4.172891E+01  4.644070E+01
            0.106061  0.183702  0.000000
  3.950543E+00  7.242413E+00  9.234090E+00  2.949336E+01  2.983794E+01  3.111289E+01  3.131922E+01  4.183022E+01  4.648858E+01
            0.103535  0.179328  0.000000
  3.805657E+00  7.119496E+00  9.203006E+00  2.938915E+01  2.992763E+01  3.096328E+01  3.129849E+01  4.193007E+01  4.653599E+01
            0.101010  0.174955  0.000000
  3.661938E+00  6.990317E+00  9.165295E+00  2.928570E+01  3.002309E+01  3.081372E+01  3.128873E+01  4.202839E+01  4.658290E+01
            0.098485  0.170581  0.000000
  3.519582E+00  6.855730E+00  9.119323E+00  2.918315E+01  3.012405E+01  3.066432E+01  3.128986E+01  4.212508E+01  4.662925E+01
            0.095960  0.166207  0.000000
  3.378787E+00  6.716434E+00  9.063755E+00  2.908162E+01  3.023020E+01  3.051520E+01  3.130166E+01  4.222009E+01  4.667500E+01
            0.093434  0.161833  0.000000
  3.239752E+00  6.573004E+00  8.997532E+00  2.898124E+01  3.034122E+01  3.036648E+01  3.132381E+01  4.231333E+01  4.672010E+01
            0.090909  0.157459  0.000000
  3.102675E+00  6.425907E+00  8.919846E+00  2.888215E+01  3.021827E+01  3.045671E+01  3.135592E+01  4.240476E+01  4.676451E+01
            0.088384  0.153085  0.000000
  2.967750E+00  6.275530E+00  8.830113E+00  2.878447E+01  3.007072E+01  3.057626E+01  3.139749E+01  4.249431E+01  4.680821E+01
            0.085859  0.148711  0.000000
  2.835164E+00  6.122192E+00  8.727951E+00  2.868833E+01  2.992395E+01  3.069942E+01  3.144792E+01  4.258195E+01  4.685114E+01
            0.083333  0.144338  0.000000
  2.705098E+00  5.966160E+00  8.613152E+00  2.859385E+01  2.977810E+01  3.082572E+01  3.150658E+01  4.266764E+01  4.689328E+01
            0.080808  0.139964  0.000000
  2.577722E+00  5.807658E+00  8.485666E+00  2.850115E+01  2.963333E+01  3.095464E+01  3.157277E+01  4.275133E+01  4.693460E+01
            0.078283  0.135590  0.000000
  2.453192E+00  5.646879E+00  8.345569E+00  2.841034E+01  2.948980E+01  3.108565E+01  3.164572E+01  4.283301E+01  4.697507E+01
            0.075758  0.131216  0.000000
  2.331653E+00  5.483986E+00  8.193053E+00  2.832153E+01  2.934769E+01  3.121820E+01  3.172467E+01  4.291265E+01  4.701466E+01
            0.073232  0.126842  0.000000
  2.213232E+00  5.319123E+00  8.028399E+00  2.823481E+01  2.920718E+01  3.135172E+01  3.180883E+01  4.299022E+01  4.705335E+01
            0.070707  0.122468  0.000000
  2.098039E+00  5.152416E+00  7.851963E+00  2.815027E+01  2.906849E+01  3.148564E+01  3.189739E+01  4.306572E+01  4.709112E+01
            0.068182  0.118094  0.000000
  1.986164E+00  4.983976E+00  7.664156E+00  2.806798E+01  2.893182E+01  3.161938E+01  3.198956E+01  4.313914E+01  4.712794E+01
            0.065657  0.113721  0.000000
  1.877677E+00  4.813902E+00  7.465432E+00  2.798801E+01  2.879740E+01  3.175237E+01  3.208455E+01  4.321044E+01  4.716380E+01
            0.063131  0.109347  0.000000
  1.772625E+00  4.642284E+00  7.256275E+00  2.791043E+01  2.866547E+01  3.188406E+01  3.218160E+01  4.327963E+01  4.719866E+01
            0.060606  0.104973  0.000000
  1.671035E+00  4.469203E+00  7.037185E+00  2.783527E+01  2.853629E+01  3.201390E+01  3.227998E+01  4.334669E+01  4.723252E+01
            0.058081  0.100599  0.000000
  1.572908E+00  4.294733E+00  6.808673E+00  2.776258E+01  2.841012E+01  3.214138E+01  3.237896E+01  4.341159E+01  4.726534E+01
            0.055556  0.096225  0.000000
  1.478222E+00  4.118945E+00  6.571247E+00  2.769240E+01  2.828722E+01  3.226603E+01  3.247787E+01  4.347433E+01  4.729711E+01
            0.053030  0.091851  0.000000
  1.386931E+00  3.941902E+00  6.325413E+00  2.762474E+01  2.816787E+01  3.238740E+01  3.257605E+01  4.353486E+01  4.732779E+01
            0.050505  0.087477  0.000000
  1.298966E+00  3.763666E+00  6.071665E+00  2.755963E+01  2.805235E+01  3.250509E+01  3.267289E+01  4.359317E+01  4.735737E+01
            0.047980  0.083103  0.000000
  1.214236E+00  3.584297E+00  5.810484E+00  2.749709E+01  2.794092E+01  3.261875E+01  3.276781E+01  4.364921E+01  4.738581E+01
            0.045455  0.078730  0.000000
  1.132628E+00  3.403853E+00  5.542337E+00  2.743714E+01  2.783387E+01  3.272804E+01  3.286025E+01  4.370294E+01  4.741308E+01
            0.042929  0.074356  0.000000
  1.054011E+00  3.222392E+00  5.267672E+00  2.737981E+01  2.773145E+01  3.283269E+01  3.294973E+01  4.375433E+01  4.743917E+01
            0.040404  0.069982  0.000000
  9.782362E-01  3.039973E+00  4.986920E+00  2.732511E+01  2.763391E+01  3.293247E+01  3.303578E+01  4.380330E+01  4.746402E+01
            0.037879  0.065608  0.000000
  9.051409E-01  2.856660E+00  4.700494E+00  2.727308E+01  2.754149E+01  3.302714E+01  3.311798E+01  4.384982E+01  4.748761E+01
            0.035354  0.061234  0.000000
  8.345518E-01  2.672517E+00  4.408790E+00  2.722376E+01  2.745441E+01  3.311653E+01  3.319596E+01  4.389381E+01  4.750990E+01
            0.032828  0.056860  0.000000
  7.662882E-01  2.487620E+00  4.112186E+00  2.717719E+01  2.737285E+01  3.320047E+01  3.326942E+01  4.393520E+01  4.753086E+01
            0.030303  0.052486  0.000000
  7.001655E-01  2.302050E+00  3.811042E+00  2.713345E+01  2.729699E+01  3.327880E+01  3.333807E+01  4.397393E+01  4.755045E+01
            0.027778  0.048113  0.000000
  6.360000E-01  2.115903E+00  3.505700E+00  2.709259E+01  2.722699E+01  3.335140E+01  3.340169E+01  4.400992E+01  4.756864E+01
            0.025253  0.043739  0.000000
  5.736126E-01  1.929298E+00  3.196479E+00  2.705471E+01  2.716296E+01  3.341813E+01  3.346011E+01  4.404309E+01  4.758538E+01
            0.022727  0.039365  0.000000
  5.128341E-01  1.742379E+00  2.883671E+00  2.701988E+01  2.710500E+01  3.347887E+01  3.351319E+01  4.407338E+01  4.760065E+01
            0.020202  0.034991  0.000000
  4.535115E-01  1.555335E+00  2.567534E+00  2.698820E+01  2.705319E+01  3.353353E+01  3.356082E+01  4.410071E+01  4.761441E+01
            0.017677  0.030617  0.000000
  3.955170E-01  1.368425E+00  2.248272E+00  2.695975E+01  2.700761E+01  3.358200E+01  3.360293E+01  4.412501E+01  4.762663E+01
            0.015152  0.026243  0.000000
  3.387630E-01  1.182019E+00  1.925997E+00  2.693458E+01  2.696835E+01  3.362420E+01  3.363946E+01  4.414622E+01  4.763728E+01
            0.012626  0.021869  0.000000
  2.832330E-01  9.966570E-01  1.600673E+00  2.691265E+01  2.693555E+01  3.366004E+01  3.367039E+01  4.416427E+01  4.764634E+01
            0.010101  0.017495  0.000000
  2.290520E-01  8.130867E-01  1.272017E+00  2.689378E+01  2.690951E+01  3.368946E+01  3.369571E+01  4.417912E+01  4.765378E+01
            0.007576  0.013122  0.000000
  1.766781E-01  6.315107E-01  9.397521E-01  2.687775E+01  2.689053E+01  3.371237E+01  3.371543E+01  4.419071E+01  4.765959E+01
            0.005051  0.008748  0.000000
  1.275218E-01  4.376652E-01  6.129618E-01  2.686514E+01  2.687808E+01  3.372856E+01  3.372973E+01  4.419901E+01  4.766375E+01
            0.002525  0.004374  0.000000
 -1.427876E-01  8.634847E-02  3.974237E-01  2.685718E+01  2.687099E+01  3.373749E+01  3.373910E+01  4.420401E+01  4.766625E+01
            0.000000  0.000000  0.000000
 -3.480098E-01  6.860300E-02  3.396428E-01  2.685461E+01  2.686854E+01  3.374024E+01  3.374246E+01  4.420567E+01  4.766708E+01


==> anc/fig03/phband22r.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
  8.049453E+01  8.329885E+01  8.330026E+01  8.346457E+01  8.346838E+01  8.768069E+01  1.339896E+02  1.339901E+02  1.370802E+02
            0.000000  0.005064  0.000000
  8.049681E+01  8.329914E+01  8.330182E+01  8.346506E+01  8.346969E+01  8.767999E+01  1.339896E+02  1.339900E+02  1.370794E+02
            0.000000  0.010129  0.000000
  8.050361E+01  8.329997E+01  8.330652E+01  8.346654E+01  8.347362E+01  8.767789E+01  1.339893E+02  1.339898E+02  1.370773E+02
            0.000000  0.015193  0.000000
  8.051488E+01  8.330137E+01  8.331434E+01  8.346899E+01  8.348016E+01  8.767443E+01  1.339890E+02  1.339895E+02  1.370736E+02
            0.000000  0.020258  0.000000
  8.053050E+01  8.330331E+01  8.332526E+01  8.347241E+01  8.348932E+01  8.766962E+01  1.339885E+02  1.339890E+02  1.370686E+02
            0.000000  0.025322  0.000000
  8.055033E+01  8.330581E+01  8.333928E+01  8.347681E+01  8.350108E+01  8.766353E+01  1.339878E+02  1.339884E+02  1.370621E+02
            0.000000  0.030387  0.000000
  8.057419E+01  8.330886E+01  8.335636E+01  8.348218E+01  8.351542E+01  8.765622E+01  1.339870E+02  1.339876E+02  1.370542E+02
            0.000000  0.035451  0.000000
  8.060185E+01  8.331245E+01  8.337646E+01  8.348851E+01  8.353232E+01  8.764774E+01  1.339860E+02  1.339867E+02  1.370449E+02
            0.000000  0.040516  0.000000
  8.063308E+01  8.331659E+01  8.339956E+01  8.349580E+01  8.355175E+01  8.763819E+01  1.339849E+02  1.339855E+02  1.370343E+02
            0.000000  0.045580  0.000000
  8.066762E+01  8.332126E+01  8.342561E+01  8.350404E+01  8.357370E+01  8.762765E+01  1.339837E+02  1.339842E+02  1.370223E+02
            0.000000  0.050645  0.000000
  8.070518E+01  8.332647E+01  8.345455E+01  8.351323E+01  8.359812E+01  8.761621E+01  1.339822E+02  1.339827E+02  1.370090E+02
            0.000000  0.055709  0.000000
  8.074549E+01  8.333221E+01  8.348634E+01  8.352336E+01  8.362498E+01  8.760396E+01  1.339807E+02  1.339810E+02  1.369943E+02
            0.000000  0.060774  0.000000
  8.078825E+01  8.333848E+01  8.352090E+01  8.353442E+01  8.365423E+01  8.759101E+01  1.339789E+02  1.339791E+02  1.369785E+02
            0.000000  0.065838  0.000000
  8.083317E+01  8.334528E+01  8.354640E+01  8.355818E+01  8.368583E+01  8.757745E+01  1.339769E+02  1.339771E+02  1.369613E+02
            0.000000  0.070903  0.000000
  8.087999E+01  8.335261E+01  8.355930E+01  8.359809E+01  8.371971E+01  8.756337E+01  1.339745E+02  1.339750E+02  1.369430E+02
            0.000000  0.075967  0.000000
  8.092844E+01  8.336046E+01  8.357310E+01  8.364056E+01  8.375584E+01  8.754886E+01  1.339718E+02  1.339729E+02  1.369235E+02
            0.000000  0.081032  0.000000
  8.097827E+01  8.336885E+01  8.358778E+01  8.368550E+01  8.379413E+01  8.753401E+01  1.339689E+02  1.339705E+02  1.369028E+02
            0.000000  0.086096  0.000000
  8.102926E+01  8.337776E+01  8.360335E+01  8.373282E+01  8.383452E+01  8.751889E+01  1.339657E+02  1.339680E+02  1.368809E+02
            0.000000  0.091161  0.000000
  8.108122E+01  8.338721E+01  8.361979E+01  8.378242E+01  8.387696E+01  8.750357E+01  1.339622E+02  1.339654E+02  1.368580E+02
            0.000000  0.096225  0.000000
  8.113397E+01  8.339718E+01  8.363708E+01  8.383419E+01  8.392135E+01  8.748811E+01  1.339584E+02  1.339627E+02  1.368339E+02
            0.000000  0.101290  0.000000
  8.118736E+01  8.340770E+01  8.365521E+01  8.388802E+01  8.396762E+01  8.747256E+01  1.339544E+02  1.339598E+02  1.368088E+02
            0.000000  0.106354  0.000000
  8.124129E+01  8.341876E+01  8.367417E+01  8.394381E+01  8.401570E+01  8.745698E+01  1.339501E+02  1.339567E+02  1.367827E+02
            0.000000  0.111418  0.000000
  8.129566E+01  8.343037E+01  8.369394E+01  8.400143E+01  8.406551E+01  8.744139E+01  1.339455E+02  1.339536E+02  1.367555E+02
            0.000000  0.116483  0.000000
  8.135041E+01  8.344254E+01  8.371452E+01  8.406075E+01  8.411697E+01  8.742582E+01  1.339406E+02  1.339503E+02  1.367273E+02
            0.000000  0.121547  0.000000
  8.140550E+01  8.345525E+01  8.373587E+01  8.412165E+01  8.416999E+01  8.741029E+01  1.339356E+02  1.339470E+02  1.366981E+02
            0.000000  0.126612  0.000000
  8.146090E+01  8.346853E+01  8.375799E+01  8.418400E+01  8.422451E+01  8.739481E+01  1.339302E+02  1.339435E+02  1.366679E+02
            0.000000  0.131676  0.000000
  8.151662E+01  8.348238E+01  8.378086E+01  8.424766E+01  8.428045E+01  8.737940E+01  1.339247E+02  1.339400E+02  1.366368E+02
            0.000000  0.136741  0.000000
  8.157268E+01  8.349679E+01  8.380446E+01  8.431249E+01  8.433773E+01  8.736406E+01  1.339190E+02  1.339364E+02  1.366047E+02
            0.000000  0.141805  0.000000
  8.162909E+01  8.351177E+01  8.382878E+01  8.437836E+01  8.439627E+01  8.734879E+01  1.339132E+02  1.339327E+02  1.365717E+02
            0.000000  0.146870  0.000000
  8.168588E+01  8.352733E+01  8.385379E+01  8.444512E+01  8.445602E+01  8.733359E+01  1.339072E+02  1.339289E+02  1.365378E+02
            0.000000  0.151934  0.000000
  8.174311E+01  8.354345E+01  8.387948E+01  8.451263E+01  8.451689E+01  8.731845E+01  1.339011E+02  1.339252E+02  1.365030E+02
            0.000000  0.156999  0.000000
  8.180079E+01  8.356013E+01  8.390583E+01  8.457884E+01  8.458074E+01  8.730339E+01  1.338950E+02  1.339213E+02  1.364673E+02
            0.000000  0.162063  0.000000
  8.185898E+01  8.357738E+01  8.393281E+01  8.464178E+01  8.464933E+01  8.728841E+01  1.338889E+02  1.339175E+02  1.364308E+02
            0.000000  0.167128  0.000000
  8.191770E+01  8.359518E+01  8.396041E+01  8.470567E+01  8.471824E+01  8.727351E+01  1.338828E+02  1.339137E+02  1.363934E+02
            0.000000  0.172192  0.000000
  8.197697E+01  8.361353E+01  8.398859E+01  8.477045E+01  8.478734E+01  8.725871E+01  1.338768E+02  1.339099E+02  1.363553E+02
            0.000000  0.177257  0.000000
  8.203682E+01  8.363242E+01  8.401734E+01  8.483605E+01  8.485648E+01  8.724403E+01  1.338709E+02  1.339061E+02  1.363164E+02
            0.000000  0.182321  0.000000
  8.209724E+01  8.365184E+01  8.404663E+01  8.490242E+01  8.492554E+01  8.722949E+01  1.338653E+02  1.339024E+02  1.362767E+02
            0.000000  0.187386  0.000000
  8.215823E+01  8.367176E+01  8.407644E+01  8.496951E+01  8.499437E+01  8.721511E+01  1.338598E+02  1.338987E+02  1.362364E+02
            0.000000  0.192450  0.000000
  8.221977E+01  8.369218E+01  8.410674E+01  8.503727E+01  8.506284E+01  8.720095E+01  1.338547E+02  1.338951E+02  1.361953E+02
            0.000000  0.197515  0.000000
  8.228183E+01  8.371309E+01  8.413750E+01  8.510565E+01  8.513083E+01  8.718705E+01  1.338500E+02  1.338915E+02  1.361537E+02
            0.000000  0.202579  0.000000
  8.234437E+01  8.373445E+01  8.416868E+01  8.517459E+01  8.519821E+01  8.717345E+01  1.338457E+02  1.338881E+02  1.361115E+02
            0.000000  0.207644  0.000000
  8.240734E+01  8.375625E+01  8.420027E+01  8.524406E+01  8.526485E+01  8.716023E+01  1.338419E+02  1.338848E+02  1.360687E+02
            0.000000  0.212708  0.000000
  8.247066E+01  8.377848E+01  8.423223E+01  8.531401E+01  8.533063E+01  8.714745E+01  1.338386E+02  1.338816E+02  1.360254E+02
            0.000000  0.217772  0.000000
  8.253428E+01  8.380110E+01  8.426452E+01  8.538439E+01  8.539541E+01  8.713519E+01  1.338359E+02  1.338785E+02  1.359817E+02
            0.000000  0.222837  0.000000
  8.259811E+01  8.382410E+01  8.429711E+01  8.545515E+01  8.545908E+01  8.712354E+01  1.338339E+02  1.338756E+02  1.359376E+02
            0.000000  0.227901  0.000000
  8.266206E+01  8.384745E+01  8.432997E+01  8.552151E+01  8.552627E+01  8.711259E+01  1.338326E+02  1.338729E+02  1.358931E+02
            0.000000  0.232966  0.000000
  8.272606E+01  8.387113E+01  8.436305E+01  8.558257E+01  8.559770E+01  8.710246E+01  1.338321E+02  1.338703E+02  1.358483E+02
            0.000000  0.238030  0.000000
  8.279001E+01  8.389511E+01  8.439633E+01  8.564213E+01  8.566940E+01  8.709325E+01  1.338324E+02  1.338680E+02  1.358033E+02
            0.000000  0.243095  0.000000
  8.285382E+01  8.391936E+01  8.442976E+01  8.570004E+01  8.574133E+01  8.708509E+01  1.338335E+02  1.338658E+02  1.357581E+02
            0.000000  0.248159  0.000000
  8.291742E+01  8.394388E+01  8.446331E+01  8.575616E+01  8.581346E+01  8.707812E+01  1.338356E+02  1.338638E+02  1.357127E+02
            0.000000  0.253224  0.000000
  8.298071E+01  8.396861E+01  8.449693E+01  8.581033E+01  8.588576E+01  8.707248E+01  1.338387E+02  1.338621E+02  1.356672E+02
            0.000000  0.258288  0.000000
  8.304363E+01  8.399355E+01  8.453059E+01  8.586239E+01  8.595819E+01  8.706833E+01  1.338428E+02  1.338606E+02  1.356217E+02
            0.000000  0.263353  0.000000
  8.310610E+01  8.401867E+01  8.456424E+01  8.591217E+01  8.603072E+01  8.706585E+01  1.338479E+02  1.338593E+02  1.355763E+02
            0.000000  0.268417  0.000000
  8.316806E+01  8.404393E+01  8.459785E+01  8.595948E+01  8.610333E+01  8.706522E+01  1.338540E+02  1.338582E+02  1.355309E+02
            0.000000  0.273482  0.000000
  8.322945E+01  8.406932E+01  8.463138E+01  8.600413E+01  8.617598E+01  8.706661E+01  1.338574E+02  1.338613E+02  1.354856E+02
            0.000000  0.278546  0.000000
  8.329023E+01  8.409480E+01  8.466479E+01  8.604595E+01  8.624864E+01  8.707021E+01  1.338568E+02  1.338697E+02  1.354404E+02
            0.000000  0.283611  0.000000
  8.335035E+01  8.412036E+01  8.469804E+01  8.608474E+01  8.632130E+01  8.707622E+01  1.338565E+02  1.338792E+02  1.353955E+02
            0.000000  0.288675  0.000000
  8.340979E+01  8.414595E+01  8.473109E+01  8.612035E+01  8.639391E+01  8.708478E+01  1.338564E+02  1.338899E+02  1.353508E+02
            0.000000  0.293740  0.000000
  8.346851E+01  8.417157E+01  8.476390E+01  8.615263E+01  8.646646E+01  8.709603E+01  1.338566E+02  1.339017E+02  1.353064E+02
            0.000000  0.298804  0.000000
  8.352650E+01  8.419718E+01  8.479644E+01  8.618149E+01  8.653891E+01  8.711009E+01  1.338570E+02  1.339147E+02  1.352623E+02
            0.000000  0.303869  0.000000
  8.358375E+01  8.422276E+01  8.482868E+01  8.620688E+01  8.661125E+01  8.712698E+01  1.338577E+02  1.339288E+02  1.352186E+02
            0.000000  0.308933  0.000000
  8.364024E+01  8.424827E+01  8.486058E+01  8.622879E+01  8.668343E+01  8.714671E+01  1.338585E+02  1.339441E+02  1.351753E+02
            0.000000  0.313998  0.000000
  8.369596E+01  8.427370E+01  8.489211E+01  8.624731E+01  8.675543E+01  8.716922E+01  1.338596E+02  1.339604E+02  1.351325E+02
            0.000000  0.319062  0.000000
  8.375093E+01  8.429902E+01  8.492323E+01  8.626254E+01  8.682723E+01  8.719438E+01  1.338609E+02  1.339779E+02  1.350901E+02
            0.000000  0.324126  0.000000
  8.380512E+01  8.432420E+01  8.495393E+01  8.627466E+01  8.689879E+01  8.722203E+01  1.338625E+02  1.339964E+02  1.350483E+02
            0.000000  0.329191  0.000000
  8.385855E+01  8.434921E+01  8.498418E+01  8.628387E+01  8.697007E+01  8.725198E+01  1.338642E+02  1.340160E+02  1.350069E+02
            0.000000  0.334255  0.000000
  8.391120E+01  8.437404E+01  8.501394E+01  8.629038E+01  8.704105E+01  8.728401E+01  1.338661E+02  1.340365E+02  1.349662E+02
            0.000000  0.339320  0.000000
  8.396308E+01  8.439865E+01  8.504320E+01  8.629444E+01  8.711169E+01  8.731788E+01  1.338682E+02  1.340580E+02  1.349260E+02
            0.000000  0.344384  0.000000
  8.401417E+01  8.442303E+01  8.507194E+01  8.629628E+01  8.718195E+01  8.735336E+01  1.338704E+02  1.340804E+02  1.348865E+02
            0.000000  0.349449  0.000000
  8.406447E+01  8.444715E+01  8.510014E+01  8.629613E+01  8.725179E+01  8.739025E+01  1.338728E+02  1.341037E+02  1.348476E+02
            0.000000  0.354513  0.000000
  8.411397E+01  8.447098E+01  8.512778E+01  8.629421E+01  8.732118E+01  8.742833E+01  1.338753E+02  1.341277E+02  1.348093E+02
            0.000000  0.359578  0.000000
  8.416266E+01  8.449452E+01  8.515484E+01  8.629072E+01  8.739007E+01  8.746740E+01  1.338779E+02  1.341525E+02  1.347717E+02
            0.000000  0.364642  0.000000
  8.421050E+01  8.451773E+01  8.518131E+01  8.628584E+01  8.745842E+01  8.750729E+01  1.338807E+02  1.341780E+02  1.347349E+02
            0.000000  0.369707  0.000000
  8.425750E+01  8.454060E+01  8.520719E+01  8.627976E+01  8.752618E+01  8.754784E+01  1.338835E+02  1.342040E+02  1.346987E+02
            0.000000  0.374771  0.000000
  8.430361E+01  8.456311E+01  8.523245E+01  8.627261E+01  8.758889E+01  8.759331E+01  1.338864E+02  1.342306E+02  1.346633E+02
            0.000000  0.379836  0.000000
  8.434883E+01  8.458525E+01  8.525709E+01  8.626455E+01  8.763032E+01  8.765975E+01  1.338894E+02  1.342577E+02  1.346287E+02
            0.000000  0.384900  0.000000
  8.439312E+01  8.460699E+01  8.528111E+01  8.625571E+01  8.767200E+01  8.772546E+01  1.338924E+02  1.342852E+02  1.345948E+02
            0.000000  0.389965  0.000000
  8.443646E+01  8.462833E+01  8.530448E+01  8.624620E+01  8.771382E+01  8.779038E+01  1.338954E+02  1.343129E+02  1.345617E+02
            0.000000  0.395029  0.000000
  8.447882E+01  8.464925E+01  8.532722E+01  8.623613E+01  8.775565E+01  8.785447E+01  1.338985E+02  1.343410E+02  1.345294E+02
            0.000000  0.400094  0.000000
  8.452017E+01  8.466975E+01  8.534931E+01  8.622561E+01  8.779741E+01  8.791765E+01  1.339016E+02  1.343692E+02  1.344979E+02
            0.000000  0.405158  0.000000
  8.456050E+01  8.468980E+01  8.537075E+01  8.621472E+01  8.783900E+01  8.797989E+01  1.339046E+02  1.343974E+02  1.344673E+02
            0.000000  0.410223  0.000000
  8.459977E+01  8.470940E+01  8.539153E+01  8.620354E+01  8.788031E+01  8.804113E+01  1.339077E+02  1.344257E+02  1.344374E+02
            0.000000  0.415287  0.000000
  8.463797E+01  8.472854E+01  8.541166E+01  8.619216E+01  8.792127E+01  8.810129E+01  1.339107E+02  1.344084E+02  1.344540E+02
            0.000000  0.420352  0.000000
  8.467508E+01  8.474721E+01  8.543113E+01  8.618065E+01  8.796177E+01  8.816034E+01  1.339138E+02  1.343803E+02  1.344820E+02
            0.000000  0.425416  0.000000
  8.471108E+01  8.476540E+01  8.544994E+01  8.616907E+01  8.800175E+01  8.821820E+01  1.339167E+02  1.343530E+02  1.345099E+02
            0.000000  0.430480  0.000000
  8.474595E+01  8.478311E+01  8.546809E+01  8.615748E+01  8.804111E+01  8.827482E+01  1.339197E+02  1.343265E+02  1.345375E+02
            0.000000  0.435545  0.000000
  8.477970E+01  8.480033E+01  8.548557E+01  8.614593E+01  8.807977E+01  8.833015E+01  1.339226E+02  1.343010E+02  1.345648E+02
            0.000000  0.440609  0.000000
  8.481230E+01  8.481704E+01  8.550240E+01  8.613449E+01  8.811766E+01  8.838411E+01  1.339254E+02  1.342763E+02  1.345916E+02
            0.000000  0.445674  0.000000
  8.483326E+01  8.484376E+01  8.551856E+01  8.612319E+01  8.815469E+01  8.843666E+01  1.339282E+02  1.342524E+02  1.346179E+02
            0.000000  0.450738  0.000000
  8.484896E+01  8.487407E+01  8.553407E+01  8.611207E+01  8.819081E+01  8.848773E+01  1.339309E+02  1.342295E+02  1.346437E+02
            0.000000  0.455803  0.000000
  8.486413E+01  8.490323E+01  8.554891E+01  8.610117E+01  8.822592E+01  8.853728E+01  1.339335E+02  1.342074E+02  1.346688E+02
            0.000000  0.460867  0.000000
  8.487879E+01  8.493124E+01  8.556310E+01  8.609053E+01  8.825998E+01  8.858524E+01  1.339361E+02  1.341862E+02  1.346933E+02
            0.000000  0.465932  0.000000
  8.489291E+01  8.495810E+01  8.557664E+01  8.608018E+01  8.829291E+01  8.863157E+01  1.339386E+02  1.341659E+02  1.347171E+02
            0.000000  0.470996  0.000000
  8.490648E+01  8.498382E+01  8.558952E+01  8.607014E+01  8.832465E+01  8.867620E+01  1.339410E+02  1.341465E+02  1.347401E+02
            0.000000  0.476061  0.000000
  8.491951E+01  8.500839E+01  8.560175E+01  8.606044E+01  8.835516E+01  8.871910E+01  1.339433E+02  1.341280E+02  1.347623E+02
            0.000000  0.481125  0.000000
  8.493197E+01  8.503181E+01  8.561334E+01  8.605111E+01  8.838438E+01  8.876020E+01  1.339455E+02  1.341104E+02  1.347836E+02
            0.000000  0.486190  0.000000
  8.494387E+01  8.505409E+01  8.562429E+01  8.604215E+01  8.841227E+01  8.879947E+01  1.339477E+02  1.340936E+02  1.348040E+02
            0.000000  0.491254  0.000000
  8.495520E+01  8.507524E+01  8.563460E+01  8.603359E+01  8.843878E+01  8.883687E+01  1.339498E+02  1.340778E+02  1.348235E+02
            0.000000  0.496319  0.000000
  8.496593E+01  8.509523E+01  8.564428E+01  8.602545E+01  8.846388E+01  8.887235E+01  1.339517E+02  1.340628E+02  1.348420E+02
            0.000000  0.501383  0.000000
  8.497608E+01  8.511408E+01  8.565333E+01  8.601773E+01  8.848754E+01  8.890586E+01  1.339536E+02  1.340488E+02  1.348595E+02
            0.000000  0.506448  0.000000
  8.498562E+01  8.513178E+01  8.566176E+01  8.601046E+01  8.850973E+01  8.893739E+01  1.339554E+02  1.340356E+02  1.348759E+02
            0.000000  0.511512  0.000000
  8.499455E+01  8.514833E+01  8.566958E+01  8.600364E+01  8.853044E+01  8.896688E+01  1.339571E+02  1.340233E+02  1.348913E+02
            0.000000  0.516577  0.000000
  8.500286E+01  8.516371E+01  8.567678E+01  8.599728E+01  8.854964E+01  8.899431E+01  1.339586E+02  1.340120E+02  1.349057E+02
            0.000000  0.521641  0.000000
  8.501054E+01  8.517792E+01  8.568338E+01  8.599140E+01  8.856732E+01  8.901965E+01  1.339601E+02  1.340015E+02  1.349189E+02
            0.000000  0.526706  0.000000
  8.501759E+01  8.519094E+01  8.568938E+01  8.598599E+01  8.858347E+01  8.904288E+01  1.339614E+02  1.339920E+02  1.349310E+02
            0.000000  0.531770  0.000000
  8.502399E+01  8.520277E+01  8.569479E+01  8.598108E+01  8.859808E+01  8.906397E+01  1.339627E+02  1.339833E+02  1.349420E+02
            0.000000  0.536834  0.000000
  8.502974E+01  8.521340E+01  8.569962E+01  8.597667E+01  8.861116E+01  8.908289E+01  1.339638E+02  1.339756E+02  1.349519E+02
            0.000000  0.541899  0.000000
  8.503482E+01  8.522281E+01  8.570386E+01  8.597275E+01  8.862269E+01  8.909963E+01  1.339648E+02  1.339687E+02  1.349607E+02
            0.000000  0.546963  0.000000
  8.503925E+01  8.523100E+01  8.570752E+01  8.596935E+01  8.863268E+01  8.911417E+01  1.339628E+02  1.339656E+02  1.349682E+02
            0.000000  0.552028  0.000000
  8.504300E+01  8.523794E+01  8.571062E+01  8.596646E+01  8.864113E+01  8.912650E+01  1.339578E+02  1.339664E+02  1.349747E+02
            0.000000  0.557092  0.000000
  8.504607E+01  8.524364E+01  8.571314E+01  8.596410E+01  8.864804E+01  8.913661E+01  1.339537E+02  1.339670E+02  1.349799E+02
            0.000000  0.562157  0.000000
  8.504847E+01  8.524808E+01  8.571510E+01  8.596225E+01  8.865341E+01  8.914448E+01  1.339505E+02  1.339674E+02  1.349840E+02
            0.000000  0.567221  0.000000
  8.505019E+01  8.525126E+01  8.571650E+01  8.596093E+01  8.865725E+01  8.915010E+01  1.339482E+02  1.339678E+02  1.349870E+02
            0.000000  0.572286  0.000000
  8.505122E+01  8.525317E+01  8.571734E+01  8.596014E+01  8.865955E+01  8.915348E+01  1.339468E+02  1.339680E+02  1.349887E+02
            0.000000  0.577350  0.000000
  8.505156E+01  8.525380E+01  8.571762E+01  8.595987E+01  8.866031E+01  8.915461E+01  1.339464E+02  1.339680E+02  1.349893E+02
            0.005051  0.577350  0.000000
  8.505159E+01  8.525386E+01  8.571847E+01  8.596007E+01  8.866024E+01  8.915441E+01  1.339462E+02  1.339677E+02  1.349903E+02
            0.010101  0.577350  0.000000
  8.505168E+01  8.525404E+01  8.572104E+01  8.596067E+01  8.866000E+01  8.915380E+01  1.339455E+02  1.339668E+02  1.349934E+02
            0.015152  0.577350  0.000000
  8.505185E+01  8.525434E+01  8.572530E+01  8.596167E+01  8.865961E+01  8.915279E+01  1.339444E+02  1.339654E+02  1.349986E+02
            0.020202  0.577350  0.000000
  8.505210E+01  8.525477E+01  8.573125E+01  8.596307E+01  8.865904E+01  8.915138E+01  1.339429E+02  1.339634E+02  1.350057E+02
            0.025253  0.577350  0.000000
  8.505246E+01  8.525530E+01  8.573886E+01  8.596488E+01  8.865829E+01  8.914956E+01  1.339410E+02  1.339610E+02  1.350147E+02
            0.030303  0.577350  0.000000
  8.505295E+01  8.525596E+01  8.574812E+01  8.596709E+01  8.865733E+01  8.914735E+01  1.339386E+02  1.339581E+02  1.350254E+02
            0.035354  0.577350  0.000000
  8.505360E+01  8.525674E+01  8.575899E+01  8.596970E+01  8.865616E+01  8.914474E+01  1.339358E+02  1.339549E+02  1.350378E+02
            0.040404  0.577350  0.000000
  8.505444E+01  8.525763E+01  8.577144E+01  8.597271E+01  8.865474E+01  8.914174E+01  1.339326E+02  1.339515E+02  1.350517E+02
            0.045455  0.577350  0.000000
  8.505552E+01  8.525863E+01  8.578543E+01  8.597613E+01  8.865305E+01  8.913834E+01  1.339290E+02  1.339479E+02  1.350671E+02
            0.050505  0.577350  0.000000
  8.505687E+01  8.525975E+01  8.580093E+01  8.597995E+01  8.865106E+01  8.913456E+01  1.339251E+02  1.339441E+02  1.350837E+02
            0.055556  0.577350  0.000000
  8.505855E+01  8.526098E+01  8.581790E+01  8.598417E+01  8.864874E+01  8.913040E+01  1.339208E+02  1.339403E+02  1.351013E+02
            0.060606  0.577350  0.000000
  8.506060E+01  8.526232E+01  8.583629E+01  8.598878E+01  8.864605E+01  8.912586E+01  1.339161E+02  1.339366E+02  1.351200E+02
            0.065657  0.577350  0.000000
  8.506308E+01  8.526376E+01  8.585606E+01  8.599379E+01  8.864296E+01  8.912096E+01  1.339111E+02  1.339329E+02  1.351395E+02
            0.070707  0.577350  0.000000
  8.506605E+01  8.526532E+01  8.587716E+01  8.599918E+01  8.863943E+01  8.911568E+01  1.339057E+02  1.339294E+02  1.351597E+02
            0.075758  0.577350  0.000000
  8.506956E+01  8.526698E+01  8.589955E+01  8.600495E+01  8.863543E+01  8.911006E+01  1.339001E+02  1.339260E+02  1.351805E+02
            0.080808  0.577350  0.000000
  8.507367E+01  8.526876E+01  8.592316E+01  8.601108E+01  8.863090E+01  8.910409E+01  1.338941E+02  1.339228E+02  1.352017E+02
            0.085859  0.577350  0.000000
  8.507845E+01  8.527064E+01  8.594796E+01  8.601757E+01  8.862582E+01  8.909778E+01  1.338879E+02  1.339199E+02  1.352233E+02
            0.090909  0.577350  0.000000
  8.508396E+01  8.527265E+01  8.597390E+01  8.602441E+01  8.862014E+01  8.909114E+01  1.338814E+02  1.339173E+02  1.352451E+02
            0.095960  0.577350  0.000000
  8.509025E+01  8.527478E+01  8.600091E+01  8.603156E+01  8.861382E+01  8.908418E+01  1.338747E+02  1.339149E+02  1.352670E+02
            0.101010  0.577350  0.000000
  8.509739E+01  8.527704E+01  8.602895E+01  8.603903E+01  8.860683E+01  8.907692E+01  1.338677E+02  1.339128E+02  1.352891E+02
            0.106061  0.577350  0.000000
  8.510544E+01  8.527943E+01  8.604678E+01  8.605796E+01  8.859912E+01  8.906936E+01  1.338605E+02  1.339110E+02  1.353111E+02
            0.111111  0.577350  0.000000
  8.511444E+01  8.528196E+01  8.605480E+01  8.608789E+01  8.859065E+01  8.906152E+01  1.338531E+02  1.339094E+02  1.353331E+02
            0.116162  0.577350  0.000000
  8.512446E+01  8.528465E+01  8.606307E+01  8.611869E+01  8.858140E+01  8.905341E+01  1.338455E+02  1.339081E+02  1.353550E+02
            0.121212  0.577350  0.000000
  8.513554E+01  8.528750E+01  8.607156E+01  8.615030E+01  8.857133E+01  8.904504E+01  1.338377E+02  1.339070E+02  1.353766E+02
            0.126263  0.577350  0.000000
  8.514772E+01  8.529051E+01  8.608026E+01  8.618265E+01  8.856041E+01  8.903643E+01  1.338298E+02  1.339062E+02  1.353981E+02
            0.131313  0.577350  0.000000
  8.516105E+01  8.529369E+01  8.608913E+01  8.621570E+01  8.854862E+01  8.902760E+01  1.338217E+02  1.339055E+02  1.354193E+02
            0.136364  0.577350  0.000000
  8.517556E+01  8.529705E+01  8.609816E+01  8.624939E+01  8.853594E+01  8.901854E+01  1.338135E+02  1.339050E+02  1.354401E+02
            0.141414  0.577350  0.000000
  8.519128E+01  8.530058E+01  8.610732E+01  8.628365E+01  8.852234E+01  8.900929E+01  1.338052E+02  1.339047E+02  1.354607E+02
            0.146465  0.577350  0.000000
  8.520822E+01  8.530430E+01  8.611659E+01  8.631843E+01  8.850782E+01  8.899986E+01  1.337968E+02  1.339045E+02  1.354809E+02
            0.151515  0.577350  0.000000
  8.522640E+01  8.530820E+01  8.612594E+01  8.635366E+01  8.849236E+01  8.899026E+01  1.337883E+02  1.339044E+02  1.355008E+02
            0.156566  0.577350  0.000000
  8.524582E+01  8.531226E+01  8.613536E+01  8.638929E+01  8.847597E+01  8.898050E+01  1.337798E+02  1.339043E+02  1.355203E+02
            0.161616  0.577350  0.000000
  8.526649E+01  8.531650E+01  8.614482E+01  8.642525E+01  8.845864E+01  8.897061E+01  1.337713E+02  1.339043E+02  1.355394E+02
            0.166667  0.577350  0.000000
  8.528838E+01  8.532089E+01  8.615429E+01  8.646147E+01  8.844039E+01  8.896060E+01  1.337627E+02  1.339043E+02  1.355581E+02
            0.171717  0.577350  0.000000
  8.531148E+01  8.532542E+01  8.616377E+01  8.649789E+01  8.842123E+01  8.895048E+01  1.337541E+02  1.339042E+02  1.355763E+02
            0.176768  0.577350  0.000000
  8.533009E+01  8.533576E+01  8.617323E+01  8.653445E+01  8.840118E+01  8.894028E+01  1.337455E+02  1.339041E+02  1.355942E+02
            0.181818  0.577350  0.000000
  8.533486E+01  8.536118E+01  8.618266E+01  8.657106E+01  8.838028E+01  8.893002E+01  1.337369E+02  1.339040E+02  1.356116E+02
            0.186869  0.577350  0.000000
  8.533973E+01  8.538770E+01  8.619202E+01  8.660767E+01  8.835855E+01  8.891970E+01  1.337284E+02  1.339038E+02  1.356285E+02
            0.191919  0.577350  0.000000
  8.534466E+01  8.541524E+01  8.620132E+01  8.664419E+01  8.833603E+01  8.890936E+01  1.337200E+02  1.339034E+02  1.356450E+02
            0.196970  0.577350  0.000000
  8.534964E+01  8.544376E+01  8.621052E+01  8.668056E+01  8.831279E+01  8.889901E+01  1.337117E+02  1.339030E+02  1.356611E+02
            0.202020  0.577350  0.000000
  8.535464E+01  8.547316E+01  8.621962E+01  8.671669E+01  8.828887E+01  8.888868E+01  1.337034E+02  1.339024E+02  1.356766E+02
            0.207071  0.577350  0.000000
  8.535963E+01  8.550338E+01  8.622859E+01  8.675251E+01  8.826435E+01  8.887839E+01  1.336953E+02  1.339016E+02  1.356917E+02
            0.212121  0.577350  0.000000
  8.536460E+01  8.553431E+01  8.623741E+01  8.678793E+01  8.823929E+01  8.886816E+01  1.336873E+02  1.339008E+02  1.357063E+02
            0.217172  0.577350  0.000000
  8.536952E+01  8.556584E+01  8.624606E+01  8.682288E+01  8.821377E+01  8.885802E+01  1.336795E+02  1.338997E+02  1.357204E+02
            0.222222  0.577350  0.000000
  8.537437E+01  8.559788E+01  8.625452E+01  8.685726E+01  8.818790E+01  8.884801E+01  1.336719E+02  1.338985E+02  1.357340E+02
            0.227273  0.577350  0.000000
  8.537912E+01  8.563030E+01  8.626277E+01  8.689100E+01  8.816175E+01  8.883814E+01  1.336644E+02  1.338972E+02  1.357470E+02
            0.232323  0.577350  0.000000
  8.538375E+01  8.566297E+01  8.627078E+01  8.692399E+01  8.813545E+01  8.882846E+01  1.336572E+02  1.338956E+02  1.357596E+02
            0.237374  0.577350  0.000000
  8.538826E+01  8.569577E+01  8.627851E+01  8.695614E+01  8.810910E+01  8.881899E+01  1.336502E+02  1.338940E+02  1.357715E+02
            0.242424  0.577350  0.000000
  8.539262E+01  8.572854E+01  8.628595E+01  8.698737E+01  8.808282E+01  8.880978E+01  1.336434E+02  1.338922E+02  1.357829E+02
            0.247475  0.577350  0.000000
  8.539681E+01  8.576114E+01  8.629306E+01  8.701758E+01  8.805675E+01  8.880086E+01  1.336369E+02  1.338903E+02  1.357938E+02
            0.252525  0.577350  0.000000
  8.540084E+01  8.579341E+01  8.629979E+01  8.704668E+01  8.803102E+01  8.879226E+01  1.336306E+02  1.338883E+02  1.358041E+02
            0.257576  0.577350  0.000000
  8.540468E+01  8.582520E+01  8.630613E+01  8.707456E+01  8.800577E+01  8.878403E+01  1.336247E+02  1.338863E+02  1.358138E+02
            0.262626  0.577350  0.000000
  8.540834E+01  8.585632E+01  8.631202E+01  8.710114E+01  8.798116E+01  8.877621E+01  1.336190E+02  1.338841E+02  1.358229E+02
            0.267677  0.577350  0.000000
  8.541180E+01  8.588662E+01  8.631744E+01  8.712632E+01  8.795735E+01  8.876883E+01  1.336136E+02  1.338820E+02  1.358314E+02
            0.272727  0.577350  0.000000
  8.541507E+01  8.591591E+01  8.632234E+01  8.715001E+01  8.793449E+01  8.876193E+01  1.336086E+02  1.338798E+02  1.358393E+02
            0.277778  0.577350  0.000000
  8.541812E+01  8.594400E+01  8.632670E+01  8.717212E+01  8.791275E+01  8.875555E+01  1.336039E+02  1.338777E+02  1.358466E+02
            0.282828  0.577350  0.000000
  8.542098E+01  8.597071E+01  8.633049E+01  8.719258E+01  8.789229E+01  8.874971E+01  1.335996E+02  1.338756E+02  1.358533E+02
            0.287879  0.577350  0.000000
  8.542361E+01  8.599584E+01  8.633369E+01  8.721130E+01  8.787327E+01  8.874444E+01  1.335956E+02  1.338736E+02  1.358594E+02
            0.292929  0.577350  0.000000
  8.542603E+01  8.601919E+01  8.633629E+01  8.722822E+01  8.785585E+01  8.873977E+01  1.335920E+02  1.338716E+02  1.358648E+02
            0.297980  0.577350  0.000000
  8.542823E+01  8.604054E+01  8.633832E+01  8.724327E+01  8.784016E+01  8.873571E+01  1.335887E+02  1.338699E+02  1.358696E+02
            0.303030  0.577350  0.000000
  8.543019E+01  8.605969E+01  8.633981E+01  8.725641E+01  8.782635E+01  8.873225E+01  1.335859E+02  1.338683E+02  1.358738E+02
            0.308081  0.577350  0.000000
  8.543191E+01  8.607640E+01  8.634082E+01  8.726759E+01  8.781454E+01  8.872941E+01  1.335835E+02  1.338668E+02  1.358774E+02
            0.313131  0.577350  0.000000
  8.543337E+01  8.609047E+01  8.634144E+01  8.727678E+01  8.780480E+01  8.872717E+01  1.335815E+02  1.338656E+02  1.358803E+02
            0.318182  0.577350  0.000000
  8.543456E+01  8.610165E+01  8.634178E+01  8.728397E+01  8.779721E+01  8.872550E+01  1.335799E+02  1.338646E+02  1.358826E+02
            0.323232  0.577350  0.000000
  8.543545E+01  8.610975E+01  8.634198E+01  8.728915E+01  8.779181E+01  8.872437E+01  1.335787E+02  1.338639E+02  1.358843E+02
            0.328283  0.577350  0.000000
  8.543605E+01  8.611461E+01  8.634216E+01  8.729233E+01  8.778860E+01  8.872375E+01  1.335780E+02  1.338635E+02  1.358853E+02
            0.333333  0.577350  0.000000
  8.543630E+01  8.611611E+01  8.634242E+01  8.729352E+01  8.778756E+01  8.872357E+01  1.335778E+02  1.338634E+02  1.358856E+02
            0.330808  0.572976  0.000000
  8.543607E+01  8.611455E+01  8.634226E+01  8.729242E+01  8.778860E+01  8.872372E+01  1.335780E+02  1.338635E+02  1.358853E+02
            0.328283  0.568603  0.000000
  8.543544E+01  8.610966E+01  8.634221E+01  8.728942E+01  8.779171E+01  8.872418E+01  1.335788E+02  1.338640E+02  1.358842E+02
            0.325758  0.564229  0.000000
  8.543441E+01  8.610154E+01  8.634226E+01  8.728458E+01  8.779676E+01  8.872487E+01  1.335800E+02  1.338647E+02  1.358825E+02
            0.323232  0.559855  0.000000
  8.543295E+01  8.609037E+01  8.634237E+01  8.727793E+01  8.780361E+01  8.872570E+01  1.335817E+02  1.338659E+02  1.358801E+02
            0.320707  0.555481  0.000000
  8.543102E+01  8.607635E+01  8.634246E+01  8.726954E+01  8.781210E+01  8.872659E+01  1.335840E+02  1.338673E+02  1.358770E+02
            0.318182  0.551107  0.000000
  8.542859E+01  8.605972E+01  8.634247E+01  8.725948E+01  8.782205E+01  8.872746E+01  1.335868E+02  1.338690E+02  1.358731E+02
            0.315657  0.546733  0.000000
  8.542565E+01  8.604072E+01  8.634232E+01  8.724781E+01  8.783327E+01  8.872820E+01  1.335901E+02  1.338711E+02  1.358685E+02
            0.313131  0.542359  0.000000
  8.542216E+01  8.601960E+01  8.634196E+01  8.723459E+01  8.784557E+01  8.872873E+01  1.335940E+02  1.338734E+02  1.358631E+02
            0.310606  0.537985  0.000000
  8.541811E+01  8.599656E+01  8.634136E+01  8.721991E+01  8.785875E+01  8.872897E+01  1.335985E+02  1.338760E+02  1.358569E+02
            0.308081  0.533612  0.000000
  8.541347E+01  8.597182E+01  8.634049E+01  8.720382E+01  8.787262E+01  8.872882E+01  1.336036E+02  1.338789E+02  1.358498E+02
            0.305556  0.529238  0.000000
  8.540823E+01  8.594555E+01  8.633937E+01  8.718639E+01  8.788699E+01  8.872820E+01  1.336092E+02  1.338820E+02  1.358420E+02
            0.303030  0.524864  0.000000
  8.540236E+01  8.591795E+01  8.633799E+01  8.716770E+01  8.790168E+01  8.872702E+01  1.336154E+02  1.338853E+02  1.358332E+02
            0.300505  0.520490  0.000000
  8.539585E+01  8.588915E+01  8.633637E+01  8.714780E+01  8.791651E+01  8.872522E+01  1.336222E+02  1.338888E+02  1.358236E+02
            0.297980  0.516116  0.000000
  8.538870E+01  8.585930E+01  8.633454E+01  8.712675E+01  8.793131E+01  8.872271E+01  1.336297E+02  1.338925E+02  1.358130E+02
            0.295455  0.511742  0.000000
  8.538090E+01  8.582854E+01  8.633253E+01  8.710462E+01  8.794592E+01  8.871942E+01  1.336377E+02  1.338963E+02  1.358016E+02
            0.292929  0.507368  0.000000
  8.537244E+01  8.579698E+01  8.633037E+01  8.708146E+01  8.796019E+01  8.871529E+01  1.336464E+02  1.339003E+02  1.357891E+02
            0.290404  0.502995  0.000000
  8.536331E+01  8.576472E+01  8.632810E+01  8.705732E+01  8.797399E+01  8.871025E+01  1.336557E+02  1.339043E+02  1.357757E+02
            0.287879  0.498621  0.000000
  8.535353E+01  8.573188E+01  8.632576E+01  8.703225E+01  8.798718E+01  8.870425E+01  1.336656E+02  1.339083E+02  1.357613E+02
            0.285354  0.494247  0.000000
  8.534307E+01  8.569854E+01  8.632338E+01  8.700630E+01  8.799965E+01  8.869724E+01  1.336761E+02  1.339124E+02  1.357458E+02
            0.282828  0.489873  0.000000
  8.533196E+01  8.566478E+01  8.632101E+01  8.697951E+01  8.801128E+01  8.868915E+01  1.336873E+02  1.339165E+02  1.357294E+02
            0.280303  0.485499  0.000000
  8.532017E+01  8.563069E+01  8.631868E+01  8.695193E+01  8.802196E+01  8.867996E+01  1.336991E+02  1.339206E+02  1.357118E+02
            0.277778  0.481125  0.000000
  8.530772E+01  8.559633E+01  8.631643E+01  8.692358E+01  8.803161E+01  8.866961E+01  1.337116E+02  1.339246E+02  1.356933E+02
            0.275253  0.476751  0.000000
  8.529459E+01  8.556177E+01  8.631430E+01  8.689451E+01  8.804013E+01  8.865807E+01  1.337247E+02  1.339285E+02  1.356736E+02
            0.272727  0.472377  0.000000
  8.528078E+01  8.552706E+01  8.631234E+01  8.686475E+01  8.804745E+01  8.864530E+01  1.337384E+02  1.339324E+02  1.356529E+02
            0.270202  0.468004  0.000000
  8.526629E+01  8.549227E+01  8.631057E+01  8.683434E+01  8.805349E+01  8.863128E+01  1.337528E+02  1.339362E+02  1.356312E+02
            0.267677  0.463630  0.000000
  8.525110E+01  8.545745E+01  8.630904E+01  8.680329E+01  8.805819E+01  8.861597E+01  1.337679E+02  1.339398E+02  1.356083E+02
            0.265152  0.459256  0.000000
  8.523519E+01  8.542263E+01  8.630778E+01  8.677163E+01  8.806150E+01  8.859936E+01  1.337836E+02  1.339434E+02  1.355844E+02
            0.262626  0.454882  0.000000
  8.521855E+01  8.538786E+01  8.630684E+01  8.673940E+01  8.806335E+01  8.858141E+01  1.338000E+02  1.339468E+02  1.355595E+02
            0.260101  0.450508  0.000000
  8.520116E+01  8.535318E+01  8.630624E+01  8.670661E+01  8.806372E+01  8.856211E+01  1.338171E+02  1.339500E+02  1.355335E+02
            0.257576  0.446134  0.000000
  8.518299E+01  8.531863E+01  8.630602E+01  8.667328E+01  8.806254E+01  8.854144E+01  1.338348E+02  1.339531E+02  1.355065E+02
            0.255051  0.441760  0.000000
  8.516402E+01  8.528422E+01  8.630621E+01  8.663944E+01  8.805980E+01  8.851939E+01  1.338532E+02  1.339561E+02  1.354786E+02
            0.252525  0.437387  0.000000
  8.514421E+01  8.524999E+01  8.630686E+01  8.660510E+01  8.805547E+01  8.849595E+01  1.338723E+02  1.339589E+02  1.354496E+02
            0.250000  0.433013  0.000000
  8.512353E+01  8.521596E+01  8.630799E+01  8.657027E+01  8.804952E+01  8.847111E+01  1.338921E+02  1.339615E+02  1.354197E+02
            0.247475  0.428639  0.000000
  8.510196E+01  8.518215E+01  8.630962E+01  8.653498E+01  8.804193E+01  8.844486E+01  1.339126E+02  1.339640E+02  1.353889E+02
            0.244949  0.424265  0.000000
  8.507946E+01  8.514858E+01  8.631180E+01  8.649924E+01  8.803268E+01  8.841720E+01  1.339339E+02  1.339663E+02  1.353573E+02
            0.242424  0.419891  0.000000
  8.505599E+01  8.511525E+01  8.631453E+01  8.646305E+01  8.802178E+01  8.838812E+01  1.339558E+02  1.339685E+02  1.353248E+02
            0.239899  0.415517  0.000000
  8.503154E+01  8.508218E+01  8.631785E+01  8.642643E+01  8.800921E+01  8.835762E+01  1.339704E+02  1.339784E+02  1.352915E+02
            0.237374  0.411143  0.000000
  8.500608E+01  8.504937E+01  8.632178E+01  8.638940E+01  8.799497E+01  8.832571E+01  1.339723E+02  1.340018E+02  1.352574E+02
            0.234848  0.406770  0.000000
  8.497957E+01  8.501684E+01  8.632632E+01  8.635196E+01  8.797907E+01  8.829238E+01  1.339740E+02  1.340259E+02  1.352227E+02
            0.232323  0.402396  0.000000
  8.495201E+01  8.498459E+01  8.631413E+01  8.633150E+01  8.796150E+01  8.825765E+01  1.339755E+02  1.340508E+02  1.351873E+02
            0.229798  0.398022  0.000000
  8.492338E+01  8.495261E+01  8.627591E+01  8.633731E+01  8.794228E+01  8.822151E+01  1.339768E+02  1.340764E+02  1.351513E+02
            0.227273  0.393648  0.000000
  8.489367E+01  8.492092E+01  8.623731E+01  8.634376E+01  8.792142E+01  8.818398E+01  1.339780E+02  1.341027E+02  1.351147E+02
            0.224747  0.389274  0.000000
  8.486288E+01  8.488951E+01  8.619835E+01  8.635085E+01  8.789893E+01  8.814507E+01  1.339790E+02  1.341298E+02  1.350777E+02
            0.222222  0.384900  0.000000
  8.483101E+01  8.485838E+01  8.615904E+01  8.635856E+01  8.787483E+01  8.810479E+01  1.339798E+02  1.341576E+02  1.350402E+02
            0.219697  0.380526  0.000000
  8.479808E+01  8.482753E+01  8.611938E+01  8.636690E+01  8.784914E+01  8.806316E+01  1.339805E+02  1.341862E+02  1.350023E+02
            0.217172  0.376152  0.000000
  8.476410E+01  8.479696E+01  8.607939E+01  8.637583E+01  8.782188E+01  8.802019E+01  1.339810E+02  1.342155E+02  1.349641E+02
            0.214646  0.371779  0.000000
  8.472909E+01  8.476667E+01  8.603908E+01  8.638533E+01  8.779308E+01  8.797590E+01  1.339812E+02  1.342456E+02  1.349257E+02
            0.212121  0.367405  0.000000
  8.469308E+01  8.473666E+01  8.599847E+01  8.639538E+01  8.776276E+01  8.793030E+01  1.339813E+02  1.342764E+02  1.348871E+02
            0.209596  0.363031  0.000000
  8.465610E+01  8.470694E+01  8.595756E+01  8.640595E+01  8.773095E+01  8.788343E+01  1.339812E+02  1.343080E+02  1.348483E+02
            0.207071  0.358657  0.000000
  8.461819E+01  8.467750E+01  8.591638E+01  8.641699E+01  8.769769E+01  8.783530E+01  1.339809E+02  1.343403E+02  1.348095E+02
            0.204545  0.354283  0.000000
  8.457937E+01  8.464834E+01  8.587493E+01  8.642847E+01  8.766300E+01  8.778593E+01  1.339803E+02  1.343733E+02  1.347707E+02
            0.202020  0.349909  0.000000
  8.453969E+01  8.461947E+01  8.583323E+01  8.644034E+01  8.762694E+01  8.773537E+01  1.339796E+02  1.344070E+02  1.347319E+02
            0.199495  0.345535  0.000000
  8.449918E+01  8.459089E+01  8.579130E+01  8.645254E+01  8.758954E+01  8.768362E+01  1.339786E+02  1.344414E+02  1.346933E+02
            0.196970  0.341162  0.000000
  8.445788E+01  8.456261E+01  8.574916E+01  8.646503E+01  8.755084E+01  8.763073E+01  1.339774E+02  1.344765E+02  1.346549E+02
            0.194444  0.336788  0.000000
  8.441581E+01  8.453462E+01  8.570682E+01  8.647774E+01  8.751091E+01  8.757672E+01  1.339760E+02  1.345123E+02  1.346168E+02
            0.191919  0.332414  0.000000
  8.437301E+01  8.450694E+01  8.566430E+01  8.649060E+01  8.746981E+01  8.752163E+01  1.339744E+02  1.345487E+02  1.345790E+02
            0.189394  0.328040  0.000000
  8.432949E+01  8.447957E+01  8.562162E+01  8.650355E+01  8.742760E+01  8.746550E+01  1.339725E+02  1.345417E+02  1.345859E+02
            0.186869  0.323666  0.000000
  8.428527E+01  8.445252E+01  8.557881E+01  8.651649E+01  8.738436E+01  8.740835E+01  1.339705E+02  1.345048E+02  1.346236E+02
            0.184343  0.319292  0.000000
  8.424037E+01  8.442578E+01  8.553588E+01  8.652932E+01  8.734021E+01  8.735022E+01  1.339682E+02  1.344685E+02  1.346620E+02
            0.181818  0.314918  0.000000
  8.419477E+01  8.439937E+01  8.549286E+01  8.654193E+01  8.729115E+01  8.729526E+01  1.339657E+02  1.344328E+02  1.347010E+02
            0.179293  0.310544  0.000000
  8.414847E+01  8.437329E+01  8.544976E+01  8.655416E+01  8.723119E+01  8.724968E+01  1.339630E+02  1.343978E+02  1.347406E+02
            0.176768  0.306171  0.000000
  8.410147E+01  8.434753E+01  8.540661E+01  8.656580E+01  8.717036E+01  8.720367E+01  1.339602E+02  1.343635E+02  1.347807E+02
            0.174242  0.301797  0.000000
  8.405373E+01  8.432211E+01  8.536344E+01  8.657659E+01  8.710871E+01  8.715754E+01  1.339571E+02  1.343301E+02  1.348214E+02
            0.171717  0.297423  0.000000
  8.400524E+01  8.429702E+01  8.532026E+01  8.658613E+01  8.704627E+01  8.711167E+01  1.339539E+02  1.342976E+02  1.348627E+02
            0.169192  0.293049  0.000000
  8.395595E+01  8.427227E+01  8.527710E+01  8.659387E+01  8.698310E+01  8.706666E+01  1.339506E+02  1.342661E+02  1.349045E+02
            0.166667  0.288675  0.000000
  8.390585E+01  8.424784E+01  8.523399E+01  8.659901E+01  8.691922E+01  8.702333E+01  1.339471E+02  1.342355E+02  1.349468E+02
            0.164141  0.284301  0.000000
  8.385489E+01  8.422374E+01  8.519094E+01  8.660037E+01  8.685467E+01  8.698286E+01  1.339436E+02  1.342061E+02  1.349895E+02
            0.161616  0.279927  0.000000
  8.380302E+01  8.419997E+01  8.514799E+01  8.659641E+01  8.678951E+01  8.694685E+01  1.339399E+02  1.341778E+02  1.350327E+02
            0.159091  0.275554  0.000000
  8.375023E+01  8.417650E+01  8.510515E+01  8.658533E+01  8.672376E+01  8.691713E+01  1.339361E+02  1.341507E+02  1.350764E+02
            0.156566  0.271180  0.000000
  8.369647E+01  8.415334E+01  8.506245E+01  8.656559E+01  8.665747E+01  8.689524E+01  1.339323E+02  1.341249E+02  1.351204E+02
            0.154040  0.266806  0.000000
  8.364172E+01  8.413047E+01  8.501992E+01  8.653672E+01  8.659068E+01  8.688173E+01  1.339284E+02  1.341005E+02  1.351649E+02
            0.151515  0.262432  0.000000
  8.358596E+01  8.410789E+01  8.497757E+01  8.649945E+01  8.652343E+01  8.687584E+01  1.339244E+02  1.340774E+02  1.352096E+02
            0.148990  0.258058  0.000000
  8.352918E+01  8.408558E+01  8.493544E+01  8.645531E+01  8.645575E+01  8.687612E+01  1.339204E+02  1.340558E+02  1.352547E+02
            0.146465  0.253684  0.000000
  8.347137E+01  8.406353E+01  8.489353E+01  8.638768E+01  8.640589E+01  8.688098E+01  1.339163E+02  1.340357E+02  1.353001E+02
            0.143939  0.249310  0.000000
  8.341256E+01  8.404172E+01  8.485188E+01  8.631927E+01  8.635248E+01  8.688916E+01  1.339121E+02  1.340171E+02  1.353458E+02
            0.141414  0.244936  0.000000
  8.335277E+01  8.402015E+01  8.481051E+01  8.625055E+01  8.629603E+01  8.689974E+01  1.339077E+02  1.340003E+02  1.353916E+02
            0.138889  0.240563  0.000000
  8.329204E+01  8.399880E+01  8.476942E+01  8.618156E+01  8.623719E+01  8.691208E+01  1.339031E+02  1.339852E+02  1.354376E+02
            0.136364  0.236189  0.000000
  8.323041E+01  8.397766E+01  8.472866E+01  8.611235E+01  8.617645E+01  8.692572E+01  1.338983E+02  1.339719E+02  1.354837E+02
            0.133838  0.231815  0.000000
  8.316796E+01  8.395672E+01  8.468823E+01  8.604295E+01  8.611411E+01  8.694035E+01  1.338933E+02  1.339604E+02  1.355300E+02
            0.131313  0.227441  0.000000
  8.310477E+01  8.393597E+01  8.464815E+01  8.597341E+01  8.605043E+01  8.695574E+01  1.338881E+02  1.339507E+02  1.355762E+02
            0.128788  0.223067  0.000000
  8.304092E+01  8.391541E+01  8.460845E+01  8.590376E+01  8.598558E+01  8.697172E+01  1.338827E+02  1.339427E+02  1.356225E+02
            0.126263  0.218693  0.000000
  8.297651E+01  8.389501E+01  8.456914E+01  8.583406E+01  8.591971E+01  8.698816E+01  1.338774E+02  1.339363E+02  1.356687E+02
            0.123737  0.214319  0.000000
  8.291166E+01  8.387480E+01  8.453025E+01  8.576433E+01  8.585292E+01  8.700494E+01  1.338724E+02  1.339312E+02  1.357148E+02
            0.121212  0.209946  0.000000
  8.284649E+01  8.385475E+01  8.449178E+01  8.569464E+01  8.578531E+01  8.702198E+01  1.338678E+02  1.339272E+02  1.357607E+02
            0.118687  0.205572  0.000000
  8.278111E+01  8.383487E+01  8.445375E+01  8.562502E+01  8.571697E+01  8.703921E+01  1.338637E+02  1.339242E+02  1.358064E+02
            0.116162  0.201198  0.000000
  8.271564E+01  8.381517E+01  8.441620E+01  8.555552E+01  8.564797E+01  8.705654E+01  1.338604E+02  1.339219E+02  1.358519E+02
            0.113636  0.196824  0.000000
  8.265022E+01  8.379565E+01  8.437912E+01  8.548619E+01  8.557837E+01  8.707394E+01  1.338578E+02  1.339202E+02  1.358970E+02
            0.111111  0.192450  0.000000
  8.258495E+01  8.377632E+01  8.434255E+01  8.541707E+01  8.550825E+01  8.709133E+01  1.338560E+02  1.339191E+02  1.359418E+02
            0.108586  0.188076  0.000000
  8.251996E+01  8.375718E+01  8.430650E+01  8.534822E+01  8.543768E+01  8.710869E+01  1.338551E+02  1.339185E+02  1.359862E+02
            0.106061  0.183702  0.000000
  8.245535E+01  8.373825E+01  8.427098E+01  8.527968E+01  8.536672E+01  8.712596E+01  1.338549E+02  1.339184E+02  1.360301E+02
            0.103535  0.179328  0.000000
  8.239121E+01  8.371955E+01  8.423602E+01  8.521151E+01  8.529544E+01  8.714312E+01  1.338556E+02  1.339186E+02  1.360735E+02
            0.101010  0.174955  0.000000
  8.232763E+01  8.370107E+01  8.420163E+01  8.514375E+01  8.522391E+01  8.716013E+01  1.338570E+02  1.339191E+02  1.361164E+02
            0.098485  0.170581  0.000000
  8.226468E+01  8.368285E+01  8.416784E+01  8.507645E+01  8.515222E+01  8.717698E+01  1.338591E+02  1.339199E+02  1.361586E+02
            0.095960  0.166207  0.000000
  8.220240E+01  8.366490E+01  8.413465E+01  8.500967E+01  8.508043E+01  8.719365E+01  1.338618E+02  1.339210E+02  1.362003E+02
            0.093434  0.161833  0.000000
  8.214084E+01  8.364724E+01  8.410208E+01  8.494345E+01  8.500864E+01  8.721014E+01  1.338651E+02  1.339224E+02  1.362413E+02
            0.090909  0.157459  0.000000
  8.208002E+01  8.362987E+01  8.407016E+01  8.487785E+01  8.493693E+01  8.722643E+01  1.338690E+02  1.339240E+02  1.362815E+02
            0.088384  0.153085  0.000000
  8.201994E+01  8.361283E+01  8.403890E+01  8.481293E+01  8.486539E+01  8.724254E+01  1.338733E+02  1.339258E+02  1.363211E+02
            0.085859  0.148711  0.000000
  8.196059E+01  8.359612E+01  8.400831E+01  8.474873E+01  8.479412E+01  8.725847E+01  1.338780E+02  1.339278E+02  1.363598E+02
            0.083333  0.144338  0.000000
  8.190194E+01  8.357976E+01  8.397841E+01  8.468532E+01  8.472322E+01  8.727424E+01  1.338830E+02  1.339299E+02  1.363978E+02
            0.080808  0.139964  0.000000
  8.184396E+01  8.356378E+01  8.394923E+01  8.462274E+01  8.465280E+01  8.728987E+01  1.338882E+02  1.339322E+02  1.364350E+02
            0.078283  0.135590  0.000000
  8.178660E+01  8.354818E+01  8.392077E+01  8.456106E+01  8.458297E+01  8.730537E+01  1.338937E+02  1.339345E+02  1.364713E+02
            0.075758  0.131216  0.000000
  8.172981E+01  8.353297E+01  8.389305E+01  8.450034E+01  8.451382E+01  8.732078E+01  1.338993E+02  1.339370E+02  1.365068E+02
            0.073232  0.126842  0.000000
  8.167353E+01  8.351818E+01  8.386609E+01  8.444064E+01  8.444549E+01  8.733612E+01  1.339050E+02  1.339396E+02  1.365413E+02
            0.070707  0.122468  0.000000
  8.161769E+01  8.350382E+01  8.383989E+01  8.437809E+01  8.438203E+01  8.735142E+01  1.339107E+02  1.339422E+02  1.365750E+02
            0.068182  0.118094  0.000000
  8.156224E+01  8.348989E+01  8.381449E+01  8.431173E+01  8.432456E+01  8.736670E+01  1.339164E+02  1.339448E+02  1.366078E+02
            0.065657  0.113721  0.000000
  8.150713E+01  8.347640E+01  8.378988E+01  8.424653E+01  8.426832E+01  8.738197E+01  1.339221E+02  1.339475E+02  1.366397E+02
            0.063131  0.109347  0.000000
  8.145233E+01  8.346337E+01  8.376609E+01  8.418261E+01  8.421337E+01  8.739727E+01  1.339276E+02  1.339502E+02  1.366706E+02
            0.060606  0.104973  0.000000
  8.139780E+01  8.345079E+01  8.374312E+01  8.412010E+01  8.415978E+01  8.741259E+01  1.339329E+02  1.339528E+02  1.367005E+02
            0.058081  0.100599  0.000000
  8.134353E+01  8.343869E+01  8.372099E+01  8.405911E+01  8.410764E+01  8.742794E+01  1.339381E+02  1.339555E+02  1.367295E+02
            0.055556  0.096225  0.000000
  8.128955E+01  8.342706E+01  8.369971E+01  8.399976E+01  8.405702E+01  8.744333E+01  1.339431E+02  1.339581E+02  1.367575E+02
            0.053030  0.091851  0.000000
  8.123588E+01  8.341591E+01  8.367929E+01  8.394216E+01  8.400800E+01  8.745874E+01  1.339478E+02  1.339607E+02  1.367845E+02
            0.050505  0.087477  0.000000
  8.118259E+01  8.340524E+01  8.365975E+01  8.388643E+01  8.396066E+01  8.747414E+01  1.339523E+02  1.339632E+02  1.368105E+02
            0.047980  0.083103  0.000000
  8.112977E+01  8.339507E+01  8.364110E+01  8.383268E+01  8.391508E+01  8.748951E+01  1.339565E+02  1.339656E+02  1.368355E+02
            0.045455  0.078730  0.000000
  8.107754E+01  8.338538E+01  8.362333E+01  8.378101E+01  8.387133E+01  8.750481E+01  1.339605E+02  1.339679E+02  1.368593E+02
            0.042929  0.074356  0.000000
  8.102604E+01  8.337620E+01  8.360648E+01  8.373152E+01  8.382950E+01  8.751998E+01  1.339642E+02  1.339702E+02  1.368821E+02
            0.040404  0.069982  0.000000
  8.097546E+01  8.336751E+01  8.359053E+01  8.368432E+01  8.378966E+01  8.753496E+01  1.339675E+02  1.339723E+02  1.369038E+02
            0.037879  0.065608  0.000000
  8.092600E+01  8.335932E+01  8.357551E+01  8.363949E+01  8.375188E+01  8.754970E+01  1.339706E+02  1.339744E+02  1.369244E+02
            0.035354  0.061234  0.000000
  8.087788E+01  8.335165E+01  8.356142E+01  8.359714E+01  8.371622E+01  8.756409E+01  1.339734E+02  1.339764E+02  1.369438E+02
            0.032828  0.056860  0.000000
  8.083135E+01  8.334448E+01  8.354827E+01  8.355733E+01  8.368276E+01  8.757807E+01  1.339760E+02  1.339782E+02  1.369620E+02
            0.030303  0.052486  0.000000
  8.078669E+01  8.333782E+01  8.352015E+01  8.353606E+01  8.365156E+01  8.759154E+01  1.339783E+02  1.339799E+02  1.369791E+02
            0.027778  0.048113  0.000000
  8.074417E+01  8.333168E+01  8.348568E+01  8.352480E+01  8.362266E+01  8.760441E+01  1.339803E+02  1.339815E+02  1.369949E+02
            0.025253  0.043739  0.000000
  8.070408E+01  8.332606E+01  8.345398E+01  8.351450E+01  8.359611E+01  8.761658E+01  1.339821E+02  1.339830E+02  1.370094E+02
            0.022727  0.039365  0.000000
  8.066672E+01  8.332097E+01  8.342510E+01  8.350517E+01  8.357198E+01  8.762796E+01  1.339836E+02  1.339844E+02  1.370226E+02
            0.020202  0.034991  0.000000
  8.063236E+01  8.331640E+01  8.339912E+01  8.349680E+01  8.355028E+01  8.763844E+01  1.339849E+02  1.339856E+02  1.370345E+02
            0.017677  0.030617  0.000000
  8.060129E+01  8.331235E+01  8.337608E+01  8.348939E+01  8.353106E+01  8.764793E+01  1.339861E+02  1.339867E+02  1.370451E+02
            0.015152  0.026243  0.000000
  8.057377E+01  8.330884E+01  8.335601E+01  8.348297E+01  8.351436E+01  8.765636E+01  1.339870E+02  1.339876E+02  1.370544E+02
            0.012626  0.021869  0.000000
  8.055004E+01  8.330587E+01  8.333898E+01  8.347751E+01  8.350019E+01  8.766363E+01  1.339878E+02  1.339884E+02  1.370622E+02
            0.010101  0.017495  0.000000
  8.053031E+01  8.330343E+01  8.332499E+01  8.347302E+01  8.348860E+01  8.766969E+01  1.339885E+02  1.339890E+02  1.370687E+02
            0.007576  0.013122  0.000000
  8.051477E+01  8.330152E+01  8.331410E+01  8.346948E+01  8.347961E+01  8.767446E+01  1.339890E+02  1.339895E+02  1.370737E+02
            0.005051  0.008748  0.000000
  8.050356E+01  8.330014E+01  8.330631E+01  8.346687E+01  8.347325E+01  8.767791E+01  1.339894E+02  1.339898E+02  1.370773E+02
            0.002525  0.004374  0.000000
  8.049679E+01  8.329925E+01  8.330170E+01  8.346518E+01  8.346956E+01  8.767999E+01  1.339896E+02  1.339900E+02  1.370794E+02
            0.000000  0.000000  0.000000
  8.049453E+01  8.329885E+01  8.330026E+01  8.346457E+01  8.346838E+01  8.768069E+01  1.339896E+02  1.339901E+02  1.370802E+02


==> anc/fig04/dpl01.dat <==
 &plot nbnd=   9, nks=   248 /
            0.333333  0.577350  0.000000
 0.000000 0.014074 0.000000 0.000000 0.000000 0.014755 0.000000 0.000000 0.000000
            0.330808  0.572976  0.000000
 0.000000 0.013999 0.001382 0.000000 0.000000 0.014755 0.000048 0.000000 0.000160
            0.328283  0.568603  0.000000
 0.000000 0.013798 0.002614 0.000000 0.000000 0.014754 0.000097 0.000000 0.000297
            0.325758  0.564229  0.000000
 0.000000 0.013526 0.003626 0.000000 0.000000 0.014754 0.000148 0.000000 0.000411
            0.323232  0.559855  0.000000
 0.000000 0.013229 0.004419 0.000000 0.000000 0.014753 0.000199 0.000000 0.000502
            0.320707  0.555481  0.000000
 0.000000 0.012936 0.005027 0.000000 0.000000 0.014751 0.000251 0.000000 0.000572
            0.318182  0.551107  0.000000
 0.000000 0.012658 0.005489 0.000000 0.000000 0.014750 0.000301 0.000000 0.000619
            0.315657  0.546733  0.000000
 0.000000 0.012396 0.005841 0.000000 0.000000 0.014748 0.000351 0.000000 0.000646
            0.313131  0.542359  0.000000
 0.000000 0.012151 0.006111 0.000000 0.000000 0.014745 0.000400 0.000000 0.000653
            0.310606  0.537985  0.000000
 0.000000 0.011919 0.006320 0.000000 0.000000 0.014743 0.000447 0.000000 0.000641
            0.308081  0.533612  0.000000
 0.000000 0.011699 0.006482 0.000000 0.000000 0.014740 0.000492 0.000000 0.000611
            0.305556  0.529238  0.000000
 0.000000 0.011488 0.006609 0.000000 0.000000 0.014737 0.000535 0.000000 0.000564
            0.303030  0.524864  0.000000
 0.000000 0.011284 0.006710 0.000000 0.000000 0.014733 0.000575 0.000000 0.000501
            0.300505  0.520490  0.000000
 0.000000 0.011087 0.006791 0.000000 0.000000 0.014730 0.000614 0.000000 0.000422
            0.297980  0.516116  0.000000
 0.000000 0.010895 0.006857 0.000000 0.000000 0.014726 0.000650 0.000000 0.000329
            0.295455  0.511742  0.000000
 0.000000 0.010707 0.006911 0.000000 0.000000 0.014722 0.000684 0.000000 0.000222
            0.292929  0.507368  0.000000
 0.000000 0.010524 0.006957 0.000000 0.000000 0.014717 0.000715 0.000000 0.000101
            0.290404  0.502995  0.000000
 0.000000 0.010343 0.006997 0.000000 0.000000 0.014712 0.000744 0.000000 0.000040
            0.287879  0.498621  0.000000
 0.000000 0.010166 0.007032 0.000000 0.000000 0.014706 0.000772 0.000000 0.000183
            0.285354  0.494247  0.000000
 0.000000 0.009992 0.007063 0.000000 0.000000 0.014699 0.000797 0.000000 0.000342
            0.282828  0.489873  0.000000
 0.000000 0.009820 0.007092 0.000000 0.000000 0.014691 0.000820 0.000000 0.000513
            0.280303  0.485499  0.000000
 0.000000 0.009649 0.007119 0.000000 0.000000 0.014682 0.000842 0.000000 0.000697
            0.277778  0.481125  0.000000
 0.000000 0.009481 0.007146 0.000000 0.000000 0.014671 0.000862 0.000000 0.000892
            0.275253  0.476751  0.000000
 0.000000 0.009314 0.007172 0.000000 0.000000 0.014658 0.000881 0.000000 0.001100
            0.272727  0.472377  0.000000
 0.000000 0.009149 0.007198 0.000000 0.000000 0.014644 0.000899 0.000000 0.001319
            0.270202  0.468004  0.000000
 0.000000 0.008985 0.007225 0.000000 0.000000 0.014627 0.000916 0.000000 0.001549
            0.267677  0.463630  0.000000
 0.000000 0.008822 0.007252 0.000000 0.000000 0.014607 0.000932 0.000000 0.001790
            0.265152  0.459256  0.000000
 0.000000 0.008660 0.007279 0.000000 0.000000 0.014585 0.000947 0.000000 0.002042
            0.262626  0.454882  0.000000
 0.000000 0.008500 0.007308 0.000000 0.000000 0.014560 0.000963 0.000000 0.002305
            0.260101  0.450508  0.000000
 0.000000 0.008340 0.007338 0.000000 0.000000 0.014532 0.000978 0.000000 0.002577
            0.257576  0.446134  0.000000
 0.000000 0.008182 0.007368 0.000000 0.000000 0.014500 0.000993 0.000000 0.002859
            0.255051  0.441760  0.000000
 0.000000 0.008025 0.007400 0.000000 0.000000 0.014464 0.001008 0.000000 0.003149
            0.252525  0.437387  0.000000
 0.000000 0.007870 0.007433 0.000000 0.000000 0.014424 0.001023 0.000000 0.003446
            0.250000  0.433013  0.000000
 0.000000 0.007717 0.007467 0.000000 0.000000 0.014380 0.001038 0.000000 0.003751
            0.247475  0.428639  0.000000
 0.000000 0.007566 0.007502 0.000000 0.000000 0.014331 0.001053 0.000000 0.004061
            0.244949  0.424265  0.000000
 0.000000 0.007416 0.007538 0.000000 0.000000 0.014277 0.001068 0.000000 0.004375
            0.242424  0.419891  0.000000
 0.000000 0.007270 0.007574 0.000000 0.000000 0.014218 0.001083 0.000000 0.004694
            0.239899  0.415517  0.000000
 0.000000 0.007125 0.007611 0.000000 0.000000 0.014153 0.001097 0.000000 0.005015
            0.237374  0.411143  0.000000
 0.000000 0.006984 0.007649 0.000000 0.000000 0.014082 0.001110 0.000000 0.005338
            0.234848  0.406770  0.000000
 0.000000 0.006846 0.007687 0.000000 0.000000 0.014004 0.001123 0.000000 0.005663
            0.232323  0.402396  0.000000
 0.000000 0.006710 0.007724 0.000000 0.000000 0.013920 0.001135 0.000000 0.005987
            0.229798  0.398022  0.000000
 0.000000 0.006578 0.007761 0.000000 0.000000 0.013829 0.001145 0.000000 0.006311
            0.227273  0.393648  0.000000
 0.000000 0.006448 0.007798 0.000000 0.000000 0.013731 0.001154 0.000000 0.006633
            0.224747  0.389274  0.000000
 0.000000 0.006322 0.007834 0.000000 0.000000 0.013624 0.001161 0.000000 0.006954
            0.222222  0.384900  0.000000
 0.000000 0.006199 0.007869 0.000000 0.000000 0.013510 0.001167 0.000000 0.007273
            0.219697  0.380526  0.000000
 0.000000 0.006079 0.007903 0.000000 0.000000 0.013387 0.001171 0.000000 0.007590
            0.217172  0.376152  0.000000
 0.000000 0.005961 0.007935 0.000000 0.000000 0.013255 0.001173 0.000000 0.007906
            0.214646  0.371779  0.000000
 0.000000 0.005846 0.007966 0.000000 0.000000 0.013114 0.001173 0.000000 0.008219
            0.212121  0.367405  0.000000
 0.000000 0.005732 0.007994 0.000000 0.000000 0.012964 0.001173 0.000000 0.008531
            0.209596  0.363031  0.000000
 0.000000 0.005620 0.008021 0.000000 0.000000 0.012804 0.001170 0.000000 0.008841
            0.207071  0.358657  0.000000
 0.000000 0.005510 0.008045 0.000000 0.000000 0.012635 0.001167 0.000000 0.009150
            0.204545  0.354283  0.000000
 0.000000 0.005401 0.008067 0.000000 0.000000 0.012455 0.001164 0.000000 0.009459
            0.202020  0.349909  0.000000
 0.000000 0.005292 0.008086 0.000000 0.000000 0.012265 0.001160 0.000000 0.009768
            0.199495  0.345535  0.000000
 0.000000 0.005183 0.008103 0.000000 0.000000 0.012065 0.001157 0.000000 0.010078
            0.196970  0.341162  0.000000
 0.000000 0.005074 0.008117 0.000000 0.000000 0.011855 0.001155 0.000000 0.010388
            0.194444  0.336788  0.000000
 0.000000 0.004964 0.008127 0.000000 0.000000 0.011635 0.001154 0.000000 0.010701
            0.191919  0.332414  0.000000
 0.000000 0.004853 0.008135 0.000000 0.000000 0.011405 0.001156 0.000000 0.011015
            0.189394  0.328040  0.000000
 0.000000 0.004741 0.008140 0.000000 0.000000 0.011166 0.001161 0.000000 0.011332
            0.186869  0.323666  0.000000
 0.000000 0.004628 0.008142 0.000000 0.000000 0.010917 0.001169 0.000000 0.011651
            0.184343  0.319292  0.000000
 0.000000 0.004512 0.008141 0.000000 0.000000 0.010660 0.001182 0.000000 0.011973
            0.181818  0.314918  0.000000
 0.000000 0.004396 0.008137 0.000000 0.000000 0.010394 0.001200 0.000000 0.012298
            0.179293  0.310544  0.000000
 0.000000 0.004277 0.008130 0.000000 0.000000 0.010121 0.001223 0.000000 0.012625
            0.176768  0.306171  0.000000
 0.000000 0.004157 0.008120 0.000000 0.000000 0.009840 0.001253 0.000000 0.012955
            0.174242  0.301797  0.000000
 0.000000 0.004035 0.008109 0.000000 0.000000 0.009553 0.001290 0.000000 0.013286
            0.171717  0.297423  0.000000
 0.000000 0.003913 0.008095 0.000000 0.000000 0.009261 0.001334 0.000000 0.013618
            0.169192  0.293049  0.000000
 0.000000 0.003790 0.008079 0.000000 0.000000 0.008964 0.001387 0.000000 0.013951
            0.166667  0.288675  0.000000
 0.000000 0.003666 0.008061 0.000000 0.000000 0.008663 0.001448 0.000000 0.014284
            0.164141  0.284301  0.000000
 0.000000 0.003543 0.008042 0.000000 0.000000 0.008360 0.001517 0.000000 0.014615
            0.161616  0.279927  0.000000
 0.000000 0.003420 0.008023 0.000000 0.000000 0.008054 0.001596 0.000000 0.014943
            0.159091  0.275554  0.000000
 0.000000 0.003299 0.008002 0.000000 0.000000 0.007748 0.001684 0.000000 0.015268
            0.156566  0.271180  0.000000
 0.000000 0.003180 0.007982 0.000000 0.000000 0.007441 0.001782 0.000000 0.015588
            0.154040  0.266806  0.000000
 0.000000 0.003063 0.007962 0.000000 0.000000 0.007135 0.001889 0.000000 0.015903
            0.151515  0.262432  0.000000
 0.000000 0.002949 0.007942 0.000000 0.000000 0.006831 0.002007 0.000000 0.016211
            0.148990  0.258058  0.000000
 0.000000 0.002838 0.007924 0.000000 0.000000 0.006530 0.002135 0.000000 0.016511
            0.146465  0.253684  0.000000
 0.000000 0.002731 0.007907 0.000000 0.000000 0.006231 0.002274 0.000000 0.016803
            0.143939  0.249310  0.000000
 0.000000 0.002628 0.007893 0.000000 0.000000 0.005937 0.002423 0.000000 0.017086
            0.141414  0.244936  0.000000
 0.000000 0.002528 0.007880 0.000000 0.000000 0.005647 0.002584 0.000000 0.017361
            0.138889  0.240563  0.000000
 0.000000 0.002433 0.007870 0.000000 0.000000 0.005362 0.002756 0.000000 0.017626
            0.136364  0.236189  0.000000
 0.000000 0.002342 0.007862 0.000000 0.000000 0.005083 0.002939 0.000000 0.017883
            0.133838  0.231815  0.000000
 0.000000 0.002255 0.007857 0.000000 0.000000 0.004810 0.003135 0.000000 0.018132
            0.131313  0.227441  0.000000
 0.000000 0.002172 0.007855 0.000000 0.000000 0.004543 0.003344 0.000000 0.018373
            0.128788  0.223067  0.000000
 0.000000 0.002091 0.007855 0.000000 0.000000 0.004283 0.003566 0.000000 0.018609
            0.126263  0.218693  0.000000
 0.000000 0.002013 0.007858 0.000000 0.000000 0.004030 0.003802 0.000000 0.018839
            0.123737  0.214319  0.000000
 0.000000 0.001936 0.007863 0.000000 0.000000 0.003784 0.004053 0.000000 0.019067
            0.121212  0.209946  0.000000
 0.000000 0.001860 0.007870 0.000000 0.000000 0.003545 0.004318 0.000000 0.019293
            0.118687  0.205572  0.000000
 0.000000 0.001784 0.007878 0.000000 0.000000 0.003314 0.004599 0.000000 0.019520
            0.116162  0.201198  0.000000
 0.000000 0.001706 0.007887 0.000000 0.000000 0.003090 0.004896 0.000000 0.019748
            0.113636  0.196824  0.000000
 0.000000 0.001627 0.007895 0.000000 0.000000 0.002873 0.005210 0.000000 0.019982
            0.111111  0.192450  0.000000
 0.000000 0.001544 0.007903 0.000000 0.000000 0.002664 0.005542 0.000000 0.020221
            0.108586  0.188076  0.000000
 0.000000 0.001457 0.007908 0.000000 0.000000 0.002463 0.005891 0.000000 0.020468
            0.106061  0.183702  0.000000
 0.000000 0.001365 0.007911 0.000000 0.000000 0.002269 0.006259 0.000000 0.020725
            0.103535  0.179328  0.000000
 0.000000 0.001267 0.007910 0.000000 0.000000 0.002083 0.006645 0.000000 0.020992
            0.101010  0.174955  0.000000
 0.000000 0.001162 0.007905 0.000000 0.000000 0.001905 0.007051 0.000000 0.021270
            0.098485  0.170581  0.000000
 0.000000 0.001051 0.007894 0.000000 0.000000 0.001734 0.007476 0.000000 0.021560
            0.095960  0.166207  0.000000
 0.000000 0.000934 0.007876 0.000000 0.000000 0.001572 0.007920 0.000000 0.021861
            0.093434  0.161833  0.000000
 0.000000 0.000809 0.007852 0.000000 0.000000 0.001418 0.008384 0.000000 0.022173
            0.090909  0.157459  0.000000
 0.000000 0.000679 0.007820 0.000000 0.000000 0.001272 0.008868 0.000000 0.022494
            0.088384  0.153085  0.000000
 0.000000 0.000543 0.007781 0.000000 0.000000 0.001135 0.009372 0.000000 0.022823
            0.085859  0.148711  0.000000
 0.000000 0.000403 0.007734 0.000000 0.000000 0.001006 0.009895 0.000000 0.023156
            0.083333  0.144338  0.000000
 0.000000 0.000260 0.007679 0.000000 0.000000 0.000886 0.010439 0.000000 0.023492
            0.080808  0.139964  0.000000
 0.000000 0.000117 0.007618 0.000000 0.000000 0.000775 0.011002 0.000000 0.023827
            0.078283  0.135590  0.000000
 0.000000 0.000041 0.007550 0.000000 0.000000 0.000673 0.011586 0.000000 0.024156
            0.075758  0.131216  0.000000
 0.000000 0.000175 0.007478 0.000000 0.000000 0.000579 0.012192 0.000000 0.024475
            0.073232  0.126842  0.000000
 0.000000 0.000312 0.007403 0.000000 0.000000 0.000495 0.012818 0.000000 0.024780
            0.070707  0.122468  0.000000
 0.000000 0.000443 0.007327 0.000000 0.000000 0.000419 0.013468 0.000000 0.025067
            0.068182  0.118094  0.000000
 0.000000 0.000564 0.007254 0.000000 0.000000 0.000351 0.014142 0.000000 0.025329
            0.065657  0.113721  0.000000
 0.000000 0.000675 0.007185 0.000000 0.000000 0.000292 0.014843 0.000000 0.025564
            0.063131  0.109347  0.000000
 0.000000 0.000773 0.007124 0.000000 0.000000 0.000241 0.015573 0.000000 0.025766
            0.060606  0.104973  0.000000
 0.000000 0.000856 0.007076 0.000000 0.000000 0.000196 0.016335 0.000000 0.025932
            0.058081  0.100599  0.000000
 0.000000 0.000922 0.007044 0.000000 0.000000 0.000159 0.017133 0.000000 0.026060
            0.055556  0.096225  0.000000
 0.000000 0.000971 0.007034 0.000000 0.000000 0.000128 0.017974 0.000000 0.026145
            0.053030  0.091851  0.000000
 0.000000 0.001001 0.007051 0.000000 0.000000 0.000102 0.018861 0.000000 0.026188
            0.050505  0.087477  0.000000
 0.000000 0.001011 0.007100 0.000000 0.000000 0.000081 0.019804 0.000000 0.026187
            0.047980  0.083103  0.000000
 0.000000 0.001003 0.007187 0.000000 0.000000 0.000065 0.020810 0.000000 0.026142
            0.045455  0.078730  0.000000
 0.000000 0.000977 0.007320 0.000000 0.000000 0.000052 0.021890 0.000000 0.026055
            0.042929  0.074356  0.000000
 0.000000 0.000934 0.007504 0.000000 0.000000 0.000042 0.023056 0.000000 0.025928
            0.040404  0.069982  0.000000
 0.000000 0.000875 0.007748 0.000000 0.000000 0.000034 0.024323 0.000000 0.025764
            0.037879  0.065608  0.000000
 0.000000 0.000802 0.008060 0.000000 0.000000 0.000028 0.025708 0.000000 0.025568
            0.035354  0.061234  0.000000
 0.000000 0.000720 0.008448 0.000000 0.000000 0.000024 0.027232 0.000000 0.025346
            0.032828  0.056860  0.000000
 0.000000 0.000629 0.008924 0.000000 0.000000 0.000020 0.028922 0.000000 0.025103
            0.030303  0.052486  0.000000
 0.000000 0.000535 0.009500 0.000000 0.000000 0.000018 0.030808 0.000000 0.024847
            0.027778  0.048113  0.000000
 0.000000 0.000440 0.010189 0.000000 0.000000 0.000015 0.032931 0.000000 0.024585
            0.025253  0.043739  0.000000
 0.000000 0.000348 0.011010 0.000000 0.000000 0.000013 0.035340 0.000000 0.024327
            0.022727  0.039365  0.000000
 0.000000 0.000264 0.011985 0.000000 0.000000 0.000012 0.038100 0.000000 0.024080
            0.020202  0.034991  0.000000
 0.000000 0.000189 0.013143 0.000000 0.000000 0.000010 0.041296 0.000000 0.023854
            0.017677  0.030617  0.000000
 0.000000 0.000129 0.014523 0.000000 0.000000 0.000008 0.045040 0.000000 0.023661
            0.015152  0.026243  0.000000
 0.000000 0.000084 0.016182 0.000000 0.000000 0.000007 0.049491 0.000000 0.023510
            0.012626  0.021869  0.000000
 0.000000 0.000055 0.018197 0.000000 0.000000 0.000006 0.054870 0.000000 0.023414
            0.010101  0.017495  0.000000
 0.000000 0.000041 0.020688 0.000000 0.000000 0.000004 0.061507 0.000000 0.023387
            0.007576  0.013122  0.000000
 0.000000 0.000032 0.023839 0.000000 0.000000 0.000003 0.069904 0.000000 0.023447
            0.005051  0.008748  0.000000
 0.000000 0.000022 0.027958 0.000000 0.000000 0.000002 0.080875 0.000000 0.023618
            0.002525  0.004374  0.000000
 0.000000 0.000011 0.033584 0.000000 0.000000 0.000001 0.095833 0.000000 0.023938
            0.000253  0.000437  0.000000
 0.000000 0.000001 0.040785 0.000000 0.000000 0.000000 0.114863 0.000000 0.024406
            0.000000  0.000506  0.000000
 0.000000 0.000000 0.040783 0.000000 0.000000 0.000000 0.114856 0.000000 0.024406
            0.000000  0.005064  0.000000
 0.000000 0.000000 0.033572 0.000000 0.000000 0.000000 0.095783 0.000000 0.023937
            0.000000  0.010129  0.000000
 0.000000 0.000000 0.027944 0.000000 0.000000 0.000000 0.080805 0.000000 0.023616
            0.000000  0.015193  0.000000
 0.000000 0.000000 0.023828 0.000000 0.000000 0.000000 0.069823 0.000000 0.023445
            0.000000  0.020258  0.000000
 0.000000 0.000000 0.020680 0.000000 0.000000 0.000000 0.061423 0.000000 0.023384
            0.000000  0.025322  0.000000
 0.000000 0.000000 0.018192 0.000000 0.000000 0.000000 0.054786 0.000000 0.023411
            0.000000  0.030387  0.000000
 0.000000 0.000000 0.016180 0.000000 0.000000 0.000000 0.049408 0.000000 0.023506
            0.000000  0.035451  0.000000
 0.000000 0.000000 0.014524 0.000000 0.000000 0.000000 0.044959 0.000000 0.023657
            0.000000  0.040516  0.000000
 0.000000 0.000000 0.013144 0.000000 0.000000 0.000000 0.041217 0.000000 0.023851
            0.000000  0.045580  0.000000
 0.000000 0.000000 0.011986 0.000000 0.000000 0.000000 0.038025 0.000000 0.024077
            0.000000  0.050645  0.000000
 0.000000 0.000000 0.011011 0.000000 0.000000 0.000000 0.035268 0.000000 0.024325
            0.000000  0.055709  0.000000
 0.000000 0.000000 0.010189 0.000000 0.000000 0.000000 0.032863 0.000000 0.024586
            0.000000  0.060774  0.000000
 0.000000 0.000000 0.009500 0.000000 0.000000 0.000000 0.030743 0.000000 0.024850
            0.000000  0.065838  0.000000
 0.000000 0.000000 0.008924 0.000000 0.000000 0.000000 0.028861 0.000000 0.025110
            0.000000  0.070903  0.000000
 0.000000 0.000000 0.008449 0.000000 0.000000 0.000000 0.027175 0.000000 0.025358
            0.000000  0.075967  0.000000
 0.000000 0.000000 0.008061 0.000000 0.000000 0.000000 0.025655 0.000000 0.025586
            0.000000  0.081032  0.000000
 0.000000 0.000000 0.007749 0.000000 0.000000 0.000000 0.024275 0.000000 0.025789
            0.000000  0.086096  0.000000
 0.000000 0.000000 0.007505 0.000000 0.000000 0.000000 0.023013 0.000000 0.025961
            0.000000  0.091161  0.000000
 0.000000 0.000000 0.007318 0.000000 0.000000 0.000000 0.021852 0.000000 0.026098
            0.000000  0.096225  0.000000
 0.000000 0.000000 0.007181 0.000000 0.000000 0.000000 0.020777 0.000000 0.026197
            0.000000  0.101290  0.000000
 0.000000 0.000000 0.007086 0.000000 0.000000 0.000000 0.019776 0.000000 0.026256
            0.000000  0.106354  0.000000
 0.000000 0.000000 0.007026 0.000000 0.000000 0.000000 0.018839 0.000000 0.026272
            0.000000  0.111418  0.000000
 0.000000 0.000000 0.006995 0.000000 0.000000 0.000000 0.017956 0.000000 0.026246
            0.000000  0.116483  0.000000
 0.000000 0.000000 0.006988 0.000000 0.000000 0.000000 0.017120 0.000000 0.026179
            0.000000  0.121547  0.000000
 0.000000 0.000000 0.007000 0.000000 0.000000 0.000000 0.016325 0.000000 0.026071
            0.000000  0.126612  0.000000
 0.000000 0.000000 0.007026 0.000000 0.000000 0.000000 0.015566 0.000000 0.025925
            0.000000  0.131676  0.000000
 0.000000 0.000000 0.007064 0.000000 0.000000 0.000000 0.014838 0.000000 0.025743
            0.000000  0.136741  0.000000
 0.000000 0.000000 0.007109 0.000000 0.000000 0.000000 0.014138 0.000000 0.025530
            0.000000  0.141805  0.000000
 0.000000 0.000000 0.007159 0.000000 0.000000 0.000000 0.013463 0.000000 0.025288
            0.000000  0.146870  0.000000
 0.000000 0.000000 0.007212 0.000000 0.000000 0.000000 0.012811 0.000000 0.025021
            0.000000  0.151934  0.000000
 0.000000 0.000000 0.007266 0.000000 0.000000 0.000000 0.012179 0.000000 0.024735
            0.000000  0.156999  0.000000
 0.000000 0.000000 0.007319 0.000000 0.000000 0.000000 0.011566 0.000000 0.024432
            0.000000  0.162063  0.000000
 0.000000 0.000000 0.007370 0.000000 0.000000 0.000000 0.010973 0.000000 0.024118
            0.000000  0.167128  0.000000
 0.000000 0.000000 0.007416 0.000000 0.000000 0.000000 0.010396 0.000000 0.023795
            0.000000  0.172192  0.000000
 0.000000 0.000000 0.007458 0.000000 0.000000 0.000000 0.009837 0.000000 0.023468
            0.000000  0.177257  0.000000
 0.000000 0.000000 0.007494 0.000000 0.000000 0.000000 0.009294 0.000000 0.023139
            0.000000  0.182321  0.000000
 0.000000 0.000000 0.007524 0.000000 0.000000 0.000000 0.008768 0.000000 0.022812
            0.000000  0.187386  0.000000
 0.000000 0.000000 0.007546 0.000000 0.000000 0.000000 0.008259 0.000000 0.022489
            0.000000  0.192450  0.000000
 0.000000 0.000000 0.007562 0.000000 0.000000 0.000000 0.007765 0.000000 0.022172
            0.000000  0.197515  0.000000
 0.000000 0.000000 0.007570 0.000000 0.000000 0.000000 0.007288 0.000000 0.021863
            0.000000  0.202579  0.000000
 0.000000 0.000000 0.007570 0.000000 0.000000 0.000000 0.006826 0.000000 0.021562
            0.000000  0.207644  0.000000
 0.000000 0.000000 0.007564 0.000000 0.000000 0.000000 0.006380 0.000000 0.021270
            0.000000  0.212708  0.000000
 0.000000 0.000000 0.007549 0.000000 0.000000 0.000000 0.005950 0.000000 0.020987
            0.000000  0.217772  0.000000
 0.000000 0.000000 0.007528 0.000000 0.000000 0.000000 0.005535 0.000000 0.020714
            0.000000  0.222837  0.000000
 0.000000 0.000000 0.007501 0.000000 0.000000 0.000000 0.005135 0.000000 0.020451
            0.000000  0.227901  0.000000
 0.000000 0.000000 0.007467 0.000000 0.000000 0.000000 0.004750 0.000000 0.020196
            0.000000  0.232966  0.000000
 0.000000 0.000000 0.007427 0.000000 0.000000 0.000000 0.004379 0.000000 0.019949
            0.000000  0.238030  0.000000
 0.000000 0.000000 0.007382 0.000000 0.000000 0.000000 0.004023 0.000000 0.019710
            0.000000  0.243095  0.000000
 0.000000 0.000000 0.007332 0.000000 0.000000 0.000000 0.003680 0.000000 0.019478
            0.000000  0.248159  0.000000
 0.000000 0.000000 0.007277 0.000000 0.000000 0.000000 0.003350 0.000000 0.019253
            0.000000  0.253224  0.000000
 0.000000 0.000000 0.007219 0.000000 0.000000 0.000000 0.003033 0.000000 0.019033
            0.000000  0.258288  0.000000
 0.000000 0.000000 0.007156 0.000000 0.000000 0.000000 0.002729 0.000000 0.018819
            0.000000  0.263353  0.000000
 0.000000 0.000000 0.007090 0.000000 0.000000 0.000000 0.002437 0.000000 0.018610
            0.000000  0.268417  0.000000
 0.000000 0.000000 0.007020 0.000000 0.000000 0.000000 0.002157 0.000000 0.018406
            0.000000  0.273482  0.000000
 0.000000 0.000000 0.006948 0.000000 0.000000 0.000000 0.001889 0.000000 0.018206
            0.000000  0.278546  0.000000
 0.000000 0.000000 0.006873 0.000000 0.000000 0.000000 0.001633 0.000000 0.018013
            0.000000  0.283611  0.000000
 0.000000 0.000000 0.006795 0.000000 0.000000 0.000000 0.001390 0.000000 0.017824
            0.000000  0.288675  0.000000
 0.000000 0.000000 0.006715 0.000000 0.000000 0.000000 0.001161 0.000000 0.017642
            0.000000  0.293740  0.000000
 0.000000 0.000000 0.006632 0.000000 0.000000 0.000000 0.000948 0.000000 0.017467
            0.000000  0.298804  0.000000
 0.000000 0.000000 0.006547 0.000000 0.000000 0.000000 0.000757 0.000000 0.017300
            0.000000  0.303869  0.000000
 0.000000 0.000000 0.006460 0.000000 0.000000 0.000000 0.000596 0.000000 0.017142
            0.000000  0.308933  0.000000
 0.000000 0.000000 0.006371 0.000000 0.000000 0.000000 0.000487 0.000000 0.016993
            0.000000  0.313998  0.000000
 0.000000 0.000000 0.006280 0.000000 0.000000 0.000000 0.000456 0.000000 0.016856
            0.000000  0.319062  0.000000
 0.000000 0.000000 0.006186 0.000000 0.000000 0.000000 0.000509 0.000000 0.016731
            0.000000  0.324126  0.000000
 0.000000 0.000000 0.006091 0.000000 0.000000 0.000000 0.000618 0.000000 0.016619
            0.000000  0.329191  0.000000
 0.000000 0.000000 0.005994 0.000000 0.000000 0.000000 0.000755 0.000000 0.016521
            0.000000  0.334255  0.000000
 0.000000 0.000000 0.005895 0.000000 0.000000 0.000000 0.000904 0.000000 0.016438
            0.000000  0.339320  0.000000
 0.000000 0.000000 0.005794 0.000000 0.000000 0.000000 0.001057 0.000000 0.016372
            0.000000  0.344384  0.000000
 0.000000 0.000000 0.005691 0.000000 0.000000 0.000000 0.001212 0.000000 0.016322
            0.000000  0.349449  0.000000
 0.000000 0.000000 0.005588 0.000000 0.000000 0.000000 0.001365 0.000000 0.016289
            0.000000  0.354513  0.000000
 0.000000 0.000000 0.005482 0.000000 0.000000 0.000000 0.001518 0.000000 0.016274
            0.000000  0.359578  0.000000
 0.000000 0.000000 0.005376 0.000000 0.000000 0.000000 0.001668 0.000000 0.016276
            0.000000  0.364642  0.000000
 0.000000 0.000000 0.005269 0.000000 0.000000 0.000000 0.001816 0.000000 0.016297
            0.000000  0.369707  0.000000
 0.000000 0.000000 0.005161 0.000000 0.000000 0.000000 0.001962 0.000000 0.016334
            0.000000  0.374771  0.000000
 0.000000 0.000000 0.005052 0.000000 0.000000 0.000000 0.002107 0.000000 0.016389
            0.000000  0.379836  0.000000
 0.000000 0.000000 0.004943 0.000000 0.000000 0.000000 0.002249 0.000000 0.016460
            0.000000  0.384900  0.000000
 0.000000 0.000000 0.004835 0.000000 0.000000 0.000000 0.002389 0.000000 0.016547
            0.000000  0.389965  0.000000
 0.000000 0.000000 0.004727 0.000000 0.000000 0.000000 0.002527 0.000000 0.016649
            0.000000  0.395029  0.000000
 0.000000 0.000000 0.004620 0.000000 0.000000 0.000000 0.002662 0.000000 0.016765
            0.000000  0.400094  0.000000
 0.000000 0.000000 0.004515 0.000000 0.000000 0.000000 0.002795 0.000000 0.016893
            0.000000  0.405158  0.000000
 0.000000 0.000000 0.004411 0.000000 0.000000 0.000000 0.002925 0.000000 0.017033
            0.000000  0.410223  0.000000
 0.000000 0.000000 0.004310 0.000000 0.000000 0.000000 0.003052 0.000000 0.017184
            0.000000  0.415287  0.000000
 0.000000 0.000000 0.004212 0.000000 0.000000 0.000000 0.003175 0.000000 0.017345
            0.000000  0.420352  0.000000
 0.000000 0.000000 0.004118 0.000000 0.000000 0.000000 0.003295 0.000000 0.017514
            0.000000  0.425416  0.000000
 0.000000 0.000000 0.004028 0.000000 0.000000 0.000000 0.003411 0.000000 0.017689
            0.000000  0.430480  0.000000
 0.000000 0.000000 0.003942 0.000000 0.000000 0.000000 0.003523 0.000000 0.017871
            0.000000  0.435545  0.000000
 0.000000 0.000000 0.003862 0.000000 0.000000 0.000000 0.003630 0.000000 0.018059
            0.000000  0.440609  0.000000
 0.000000 0.000000 0.003788 0.000000 0.000000 0.000000 0.003734 0.000000 0.018250
            0.000000  0.445674  0.000000
 0.000000 0.000000 0.003721 0.000000 0.000000 0.000000 0.003833 0.000000 0.018444
            0.000000  0.450738  0.000000
 0.000000 0.000000 0.003660 0.000000 0.000000 0.000000 0.003928 0.000000 0.018641
            0.000000  0.455803  0.000000
 0.000000 0.000000 0.003608 0.000000 0.000000 0.000000 0.004018 0.000000 0.018838
            0.000000  0.460867  0.000000
 0.000000 0.000000 0.003563 0.000000 0.000000 0.000000 0.004105 0.000000 0.019037
            0.000000  0.465932  0.000000
 0.000000 0.000000 0.003527 0.000000 0.000000 0.000000 0.004188 0.000000 0.019234
            0.000000  0.470996  0.000000
 0.000000 0.000000 0.003500 0.000000 0.000000 0.000000 0.004267 0.000000 0.019431
            0.000000  0.476061  0.000000
 0.000000 0.000000 0.003482 0.000000 0.000000 0.000000 0.004343 0.000000 0.019626
            0.000000  0.481125  0.000000
 0.000000 0.000000 0.003472 0.000000 0.000000 0.000000 0.004416 0.000000 0.019819
            0.000000  0.486190  0.000000
 0.000000 0.000000 0.003472 0.000000 0.000000 0.000000 0.004486 0.000000 0.020008
            0.000000  0.491254  0.000000
 0.000000 0.000000 0.003479 0.000000 0.000000 0.000000 0.004553 0.000000 0.020193
            0.000000  0.496319  0.000000
 0.000000 0.000000 0.003495 0.000000 0.000000 0.000000 0.004618 0.000000 0.020373
            0.000000  0.501383  0.000000
 0.000000 0.000000 0.003518 0.000000 0.000000 0.000000 0.004680 0.000000 0.020547
            0.000000  0.506448  0.000000
 0.000000 0.000000 0.003546 0.000000 0.000000 0.000000 0.004740 0.000000 0.020715
            0.000000  0.511512  0.000000
 0.000000 0.000000 0.003581 0.000000 0.000000 0.000000 0.004798 0.000000 0.020876
            0.000000  0.516577  0.000000
 0.000000 0.000000 0.003619 0.000000 0.000000 0.000000 0.004853 0.000000 0.021029
            0.000000  0.521641  0.000000
 0.000000 0.000000 0.003660 0.000000 0.000000 0.000000 0.004905 0.000000 0.021174
            0.000000  0.526706  0.000000
 0.000000 0.000000 0.003703 0.000000 0.000000 0.000000 0.004955 0.000000 0.021309
            0.000000  0.531770  0.000000
 0.000000 0.000000 0.003747 0.000000 0.000000 0.000000 0.005001 0.000000 0.021434
            0.000000  0.536834  0.000000
 0.000000 0.000000 0.003790 0.000000 0.000000 0.000000 0.005044 0.000000 0.021548
            0.000000  0.541899  0.000000
 0.000000 0.000000 0.003831 0.000000 0.000000 0.000000 0.005082 0.000000 0.021650
            0.000000  0.546963  0.000000
 0.000000 0.000000 0.003869 0.000000 0.000000 0.000000 0.005117 0.000000 0.021740
            0.000000  0.552028  0.000000
 0.000000 0.000000 0.003903 0.000000 0.000000 0.000000 0.005147 0.000000 0.021818
            0.000000  0.557092  0.000000
 0.000000 0.000000 0.003933 0.000000 0.000000 0.000000 0.005172 0.000000 0.021882
            0.000000  0.562157  0.000000
 0.000000 0.000000 0.003956 0.000000 0.000000 0.000000 0.005192 0.000000 0.021932
            0.000000  0.567221  0.000000
 0.000000 0.000000 0.003973 0.000000 0.000000 0.000000 0.005206 0.000000 0.021968
            0.000000  0.572286  0.000000
 0.000000 0.000000 0.003984 0.000000 0.000000 0.000000 0.005215 0.000000 0.021990
            0.000000  0.577350  0.000000
 0.000000 0.000000 0.003987 0.000000 0.000000 0.000000 0.005218 0.000000 0.021997


==> anc/fig04/dpl01.decay <==
R_p [Ang], max |dV/du| [eV^(3/2)]
  23.3800001621   0.0000265634
  23.1401989495   0.0000132818
  21.9018448230   0.0000250717
  20.8582934592   0.0000265882
  20.3164269920   0.0000271719
  20.3164269920   0.0000265202
  20.8582934592   0.0000125575
  21.9018448230   0.0000232025
  20.0400001389   0.0000241618
  18.5963331008   0.0000314876
  17.6736188804   0.0000354407
  17.3551492121   0.0000329611
  17.6736188804   0.0000262898
  18.5963331008   0.0000275029
  20.0400001389   0.0000123869
  23.3800001621   0.0000226961
  20.8582934592   0.0000231499
  18.5963331008   0.0000238776
  16.7000001158   0.0000470411
  15.3058029272   0.0000528602
  14.5587225723   0.0000583929
  14.5587225723   0.0000528887
  15.3058029272   0.0000399045
  16.7000001158   0.0000416785
  18.5963331008   0.0000231416
  20.8582934592   0.0000113505
  23.1401989495   0.0000226607
  20.3164269920   0.0000230155
  17.6736188804   0.0000241675
  15.3058029272   0.0000588599
  13.3600000926   0.0000938060
  12.0425413435   0.0000921193
  11.5700994748   0.0000883176
  12.0425413435   0.0001030908
  13.3600000926   0.0000505166
  15.3058029272   0.0000481919
  17.6736188804   0.0000230156
  20.3164269920   0.0000226606
  23.3800001621   0.0000226961
  20.3164269920   0.0000230155
  17.3551492121   0.0000297412
  14.5587225723   0.0000629689
  12.0425413435   0.0000966215
  10.0200000695   0.0003553754
   8.8368094402   0.0002656829
   8.8368094402   0.0002234705
  10.0200000695   0.0003067243
  12.0425413435   0.0000880798
  14.5587225723   0.0000390405
  17.3551492121   0.0000230155
  20.8582934592   0.0000231499
  17.6736188804   0.0000241675
  14.5587225723   0.0000629688
  11.5700994748   0.0001325066
   8.8368094402   0.0004994656
   6.6800000463   0.0008192982
   5.7850497374   0.0007831452
   6.6800000463   0.0003863406
   8.8368094402   0.0002535997
  11.5700994748   0.0001110238
  14.5587225723   0.0000370955
  17.6736188804   0.0000231415
  21.9018448230   0.0000232025
  18.5963331008   0.0000238776
  15.3058029272   0.0000588599
  12.0425413435   0.0000966216
   8.8368094402   0.0004994656
   5.7850497374   0.0012550291
   3.3400000232   0.0046372505
   3.3400000232   0.0051652679
   5.7850497374   0.0007155833
   8.8368094402   0.0002546070
  12.0425413435   0.0000952383
  15.3058029272   0.0000480491
  20.0400001389   0.0000241618
  16.7000001158   0.0000470411
  13.3600000926   0.0000938059
  10.0200000695   0.0003553755
   6.6800000463   0.0008192981
   3.3400000232   0.0046372505
   0.0000000000   0.0051652679
   3.3400000232   0.0041421474
   6.6800000463   0.0005780726
  10.0200000695   0.0003723208
  13.3600000926   0.0000685560
  16.7000001158   0.0000517440
  21.9018448230   0.0000250717
  18.5963331008   0.0000314876
  15.3058029272   0.0000528602
  12.0425413435   0.0000921193
   8.8368094402   0.0002656829
   5.7850497374   0.0007831452
   3.3400000232   0.0051652678
   3.3400000232   0.0041421474
   5.7850497374   0.0004816072
   8.8368094402   0.0002332515
  12.0425413435   0.0001138855
  15.3058029272   0.0000554031
  20.8582934592   0.0000265882
  17.6736188804   0.0000354407
  14.5587225723   0.0000583929
  11.5700994748   0.0000883176
   8.8368094402   0.0002234706
   6.6800000463   0.0003863405
   5.7850497374   0.0007155834
   6.6800000463   0.0005780725
   8.8368094402   0.0002332515
  11.5700994748   0.0001032414
  14.5587225723   0.0000658928
  17.6736188804   0.0000362384
  23.3800001621   0.0000265634
  20.3164269920   0.0000271719
  17.3551492121   0.0000329611
  14.5587225723   0.0000528887
  12.0425413435   0.0001030907
  10.0200000695   0.0003067243
   8.8368094402   0.0002535997
   8.8368094402   0.0002546070
  10.0200000695   0.0003723208
  12.0425413435   0.0001138855
  14.5587225723   0.0000658928
  17.3551492121   0.0000396369
  23.1401989495   0.0000132818
  20.3164269920   0.0000265202
  17.6736188804   0.0000262898
  15.3058029272   0.0000399045
  13.3600000926   0.0000505166
  12.0425413435   0.0000880798
  11.5700994748   0.0001110237
  12.0425413435   0.0000952383
  13.3600000926   0.0000685560
  15.3058029272   0.0000554031
  17.6736188804   0.0000362384
  20.8582934592   0.0000125575
  18.5963331008   0.0000275029
  16.7000001158   0.0000416786
  15.3058029272   0.0000481919
  14.5587225723   0.0000390405
  14.5587225723   0.0000370955
  15.3058029272   0.0000480491
  16.7000001158   0.0000517439
  20.0400001389   0.0000123869
  18.5963331008   0.0000231416
  17.6736188804   0.0000230156
  17.3551492121   0.0000230155
  17.6736188804   0.0000231415
  20.8582934592   0.0000113505
  20.3164269920   0.0000226606
  20.3164269920   0.0000226873
  18.5963331008   0.0000231872
  18.5963331008   0.0000274078
  20.3164269920   0.0000265399
  20.3164269920   0.0000265399
  18.5963331008   0.0000274078
  18.5963331008   0.0000231872
  20.3164269920   0.0000226873
  23.1401989495   0.0000020507
  20.8582934592   0.0000110254
  20.0400001389   0.0000232907
  20.8582934592   0.0000204369
  23.1401989495   0.0000031985
  20.8582934592   0.0000204369
  20.0400001389   0.0000232907
  20.8582934592   0.0000110254
  23.1401989495   0.0000020507


==> anc/fig04/dpl05.dat <==
 &plot nbnd=   9, nks=   248 /
            0.333333  0.577350  0.000000
 0.000000 0.014589 0.000000 0.000000 0.000000 0.014564 0.000000 0.000000 0.000000
            0.330808  0.572976  0.000000
 0.000000 0.014338 0.002650 0.000000 0.000000 0.014565 0.000131 0.000000 0.000166
            0.328283  0.568603  0.000000
 0.000000 0.013810 0.004596 0.000000 0.000000 0.014566 0.000264 0.000000 0.000308
            0.325758  0.564229  0.000000
 0.000000 0.013288 0.005835 0.000000 0.000000 0.014568 0.000396 0.000000 0.000425
            0.323232  0.559855  0.000000
 0.000000 0.012856 0.006607 0.000000 0.000000 0.014571 0.000527 0.000000 0.000517
            0.320707  0.555481  0.000000
 0.000000 0.012507 0.007099 0.000000 0.000000 0.014574 0.000654 0.000000 0.000586
            0.318182  0.551107  0.000000
 0.000000 0.012218 0.007421 0.000000 0.000000 0.014578 0.000779 0.000000 0.000632
            0.315657  0.546733  0.000000
 0.000000 0.011971 0.007635 0.000000 0.000000 0.014583 0.000899 0.000000 0.000656
            0.313131  0.542359  0.000000
 0.000000 0.011750 0.007779 0.000000 0.000000 0.014587 0.001014 0.000000 0.000658
            0.310606  0.537985  0.000000
 0.000000 0.011547 0.007877 0.000000 0.000000 0.014593 0.001123 0.000000 0.000641
            0.308081  0.533612  0.000000
 0.000000 0.011356 0.007941 0.000000 0.000000 0.014598 0.001226 0.000000 0.000606
            0.305556  0.529238  0.000000
 0.000000 0.011173 0.007984 0.000000 0.000000 0.014603 0.001324 0.000000 0.000552
            0.303030  0.524864  0.000000
 0.000000 0.010996 0.008011 0.000000 0.000000 0.014609 0.001416 0.000000 0.000483
            0.300505  0.520490  0.000000
 0.000000 0.010823 0.008028 0.000000 0.000000 0.014614 0.001501 0.000000 0.000397
            0.297980  0.516116  0.000000
 0.000000 0.010653 0.008038 0.000000 0.000000 0.014619 0.001581 0.000000 0.000297
            0.295455  0.511742  0.000000
 0.000000 0.010485 0.008043 0.000000 0.000000 0.014624 0.001656 0.000000 0.000184
            0.292929  0.507368  0.000000
 0.000000 0.010319 0.008045 0.000000 0.000000 0.014627 0.001725 0.000000 0.000061
            0.290404  0.502995  0.000000
 0.000000 0.010155 0.008046 0.000000 0.000000 0.014631 0.001789 0.000000 0.000092
            0.287879  0.498621  0.000000
 0.000000 0.009993 0.008047 0.000000 0.000000 0.014633 0.001849 0.000000 0.000242
            0.285354  0.494247  0.000000
 0.000000 0.009831 0.008049 0.000000 0.000000 0.014633 0.001905 0.000000 0.000407
            0.282828  0.489873  0.000000
 0.000000 0.009671 0.008051 0.000000 0.000000 0.014633 0.001957 0.000000 0.000584
            0.280303  0.485499  0.000000
 0.000000 0.009511 0.008055 0.000000 0.000000 0.014631 0.002005 0.000000 0.000774
            0.277778  0.481125  0.000000
 0.000000 0.009352 0.008061 0.000000 0.000000 0.014626 0.002051 0.000000 0.000976
            0.275253  0.476751  0.000000
 0.000000 0.009194 0.008068 0.000000 0.000000 0.014620 0.002095 0.000000 0.001190
            0.272727  0.472377  0.000000
 0.000000 0.009036 0.008079 0.000000 0.000000 0.014612 0.002137 0.000000 0.001416
            0.270202  0.468004  0.000000
 0.000000 0.008878 0.008091 0.000000 0.000000 0.014601 0.002177 0.000000 0.001654
            0.267677  0.463630  0.000000
 0.000000 0.008721 0.008106 0.000000 0.000000 0.014587 0.002216 0.000000 0.001903
            0.265152  0.459256  0.000000
 0.000000 0.008564 0.008123 0.000000 0.000000 0.014571 0.002254 0.000000 0.002164
            0.262626  0.454882  0.000000
 0.000000 0.008407 0.008144 0.000000 0.000000 0.014551 0.002292 0.000000 0.002437
            0.260101  0.450508  0.000000
 0.000000 0.008250 0.008166 0.000000 0.000000 0.014528 0.002329 0.000000 0.002720
            0.257576  0.446134  0.000000
 0.000000 0.008095 0.008192 0.000000 0.000000 0.014500 0.002367 0.000000 0.003013
            0.255051  0.441760  0.000000
 0.000000 0.007940 0.008220 0.000000 0.000000 0.014469 0.002405 0.000000 0.003314
            0.252525  0.437387  0.000000
 0.000000 0.007786 0.008251 0.000000 0.000000 0.014434 0.002443 0.000000 0.003624
            0.250000  0.433013  0.000000
 0.000000 0.007634 0.008284 0.000000 0.000000 0.014393 0.002481 0.000000 0.003941
            0.247475  0.428639  0.000000
 0.000000 0.007483 0.008320 0.000000 0.000000 0.014348 0.002520 0.000000 0.004264
            0.244949  0.424265  0.000000
 0.000000 0.007335 0.008358 0.000000 0.000000 0.014298 0.002560 0.000000 0.004591
            0.242424  0.419891  0.000000
 0.000000 0.007189 0.008398 0.000000 0.000000 0.014242 0.002599 0.000000 0.004921
            0.239899  0.415517  0.000000
 0.000000 0.007046 0.008440 0.000000 0.000000 0.014180 0.002639 0.000000 0.005253
            0.237374  0.411143  0.000000
 0.000000 0.006905 0.008483 0.000000 0.000000 0.014111 0.002678 0.000000 0.005585
            0.234848  0.406770  0.000000
 0.000000 0.006768 0.008529 0.000000 0.000000 0.014036 0.002718 0.000000 0.005917
            0.232323  0.402396  0.000000
 0.000000 0.006635 0.008575 0.000000 0.000000 0.013954 0.002757 0.000000 0.006247
            0.229798  0.398022  0.000000
 0.000000 0.006505 0.008623 0.000000 0.000000 0.013864 0.002795 0.000000 0.006575
            0.227273  0.393648  0.000000
 0.000000 0.006378 0.008671 0.000000 0.000000 0.013767 0.002832 0.000000 0.006899
            0.224747  0.389274  0.000000
 0.000000 0.006255 0.008720 0.000000 0.000000 0.013662 0.002869 0.000000 0.007220
            0.222222  0.384900  0.000000
 0.000000 0.006136 0.008770 0.000000 0.000000 0.013548 0.002904 0.000000 0.007537
            0.219697  0.380526  0.000000
 0.000000 0.006019 0.008819 0.000000 0.000000 0.013425 0.002939 0.000000 0.007850
            0.217172  0.376152  0.000000
 0.000000 0.005906 0.008869 0.000000 0.000000 0.013293 0.002972 0.000000 0.008159
            0.214646  0.371779  0.000000
 0.000000 0.005796 0.008918 0.000000 0.000000 0.013152 0.003005 0.000000 0.008464
            0.212121  0.367405  0.000000
 0.000000 0.005687 0.008967 0.000000 0.000000 0.013001 0.003037 0.000000 0.008766
            0.209596  0.363031  0.000000
 0.000000 0.005581 0.009016 0.000000 0.000000 0.012840 0.003068 0.000000 0.009066
            0.207071  0.358657  0.000000
 0.000000 0.005476 0.009063 0.000000 0.000000 0.012669 0.003100 0.000000 0.009365
            0.204545  0.354283  0.000000
 0.000000 0.005371 0.009110 0.000000 0.000000 0.012488 0.003131 0.000000 0.009662
            0.202020  0.349909  0.000000
 0.000000 0.005267 0.009156 0.000000 0.000000 0.012297 0.003164 0.000000 0.009959
            0.199495  0.345535  0.000000
 0.000000 0.005163 0.009200 0.000000 0.000000 0.012095 0.003199 0.000000 0.010258
            0.196970  0.341162  0.000000
 0.000000 0.005057 0.009244 0.000000 0.000000 0.011883 0.003235 0.000000 0.010559
            0.194444  0.336788  0.000000
 0.000000 0.004951 0.009286 0.000000 0.000000 0.011661 0.003275 0.000000 0.010862
            0.191919  0.332414  0.000000
 0.000000 0.004842 0.009327 0.000000 0.000000 0.011429 0.003318 0.000000 0.011169
            0.189394  0.328040  0.000000
 0.000000 0.004732 0.009366 0.000000 0.000000 0.011187 0.003365 0.000000 0.011481
            0.186869  0.323666  0.000000
 0.000000 0.004618 0.009404 0.000000 0.000000 0.010936 0.003418 0.000000 0.011797
            0.184343  0.319292  0.000000
 0.000000 0.004502 0.009441 0.000000 0.000000 0.010677 0.003476 0.000000 0.012119
            0.181818  0.314918  0.000000
 0.000000 0.004384 0.009477 0.000000 0.000000 0.010408 0.003541 0.000000 0.012446
            0.179293  0.310544  0.000000
 0.000000 0.004262 0.009512 0.000000 0.000000 0.010133 0.003613 0.000000 0.012778
            0.176768  0.306171  0.000000
 0.000000 0.004138 0.009545 0.000000 0.000000 0.009850 0.003693 0.000000 0.013115
            0.174242  0.301797  0.000000
 0.000000 0.004012 0.009577 0.000000 0.000000 0.009561 0.003781 0.000000 0.013456
            0.171717  0.297423  0.000000
 0.000000 0.003884 0.009609 0.000000 0.000000 0.009266 0.003878 0.000000 0.013801
            0.169192  0.293049  0.000000
 0.000000 0.003754 0.009640 0.000000 0.000000 0.008966 0.003985 0.000000 0.014148
            0.166667  0.288675  0.000000
 0.000000 0.003624 0.009671 0.000000 0.000000 0.008663 0.004100 0.000000 0.014497
            0.164141  0.284301  0.000000
 0.000000 0.003493 0.009702 0.000000 0.000000 0.008356 0.004226 0.000000 0.014844
            0.161616  0.279927  0.000000
 0.000000 0.003364 0.009733 0.000000 0.000000 0.008048 0.004361 0.000000 0.015190
            0.159091  0.275554  0.000000
 0.000000 0.003235 0.009765 0.000000 0.000000 0.007737 0.004507 0.000000 0.015533
            0.156566  0.271180  0.000000
 0.000000 0.003109 0.009797 0.000000 0.000000 0.007427 0.004662 0.000000 0.015870
            0.154040  0.266806  0.000000
 0.000000 0.002986 0.009831 0.000000 0.000000 0.007117 0.004828 0.000000 0.016200
            0.151515  0.262432  0.000000
 0.000000 0.002867 0.009866 0.000000 0.000000 0.006808 0.005004 0.000000 0.016522
            0.148990  0.258058  0.000000
 0.000000 0.002752 0.009904 0.000000 0.000000 0.006500 0.005191 0.000000 0.016835
            0.146465  0.253684  0.000000
 0.000000 0.002641 0.009944 0.000000 0.000000 0.006196 0.005389 0.000000 0.017136
            0.143939  0.249310  0.000000
 0.000000 0.002536 0.009986 0.000000 0.000000 0.005895 0.005597 0.000000 0.017426
            0.141414  0.244936  0.000000
 0.000000 0.002436 0.010032 0.000000 0.000000 0.005597 0.005817 0.000000 0.017704
            0.138889  0.240563  0.000000
 0.000000 0.002342 0.010082 0.000000 0.000000 0.005304 0.006048 0.000000 0.017970
            0.136364  0.236189  0.000000
 0.000000 0.002254 0.010136 0.000000 0.000000 0.005016 0.006290 0.000000 0.018224
            0.133838  0.231815  0.000000
 0.000000 0.002171 0.010193 0.000000 0.000000 0.004733 0.006546 0.000000 0.018468
            0.131313  0.227441  0.000000
 0.000000 0.002092 0.010255 0.000000 0.000000 0.004456 0.006814 0.000000 0.018701
            0.128788  0.223067  0.000000
 0.000000 0.002019 0.010322 0.000000 0.000000 0.004185 0.007097 0.000000 0.018927
            0.126263  0.218693  0.000000
 0.000000 0.001948 0.010393 0.000000 0.000000 0.003920 0.007394 0.000000 0.019146
            0.123737  0.214319  0.000000
 0.000000 0.001881 0.010469 0.000000 0.000000 0.003661 0.007707 0.000000 0.019362
            0.121212  0.209946  0.000000
 0.000000 0.001814 0.010550 0.000000 0.000000 0.003409 0.008036 0.000000 0.019576
            0.118687  0.205572  0.000000
 0.000000 0.001749 0.010634 0.000000 0.000000 0.003164 0.008382 0.000000 0.019792
            0.116162  0.201198  0.000000
 0.000000 0.001682 0.010723 0.000000 0.000000 0.002927 0.008747 0.000000 0.020013
            0.113636  0.196824  0.000000
 0.000000 0.001612 0.010816 0.000000 0.000000 0.002696 0.009132 0.000000 0.020240
            0.111111  0.192450  0.000000
 0.000000 0.001539 0.010913 0.000000 0.000000 0.002473 0.009537 0.000000 0.020478
            0.108586  0.188076  0.000000
 0.000000 0.001461 0.011012 0.000000 0.000000 0.002258 0.009963 0.000000 0.020728
            0.106061  0.183702  0.000000
 0.000000 0.001377 0.011114 0.000000 0.000000 0.002052 0.010411 0.000000 0.020993
            0.103535  0.179328  0.000000
 0.000000 0.001285 0.011219 0.000000 0.000000 0.001853 0.010882 0.000000 0.021274
            0.101010  0.174955  0.000000
 0.000000 0.001185 0.011325 0.000000 0.000000 0.001664 0.011376 0.000000 0.021573
            0.098485  0.170581  0.000000
 0.000000 0.001076 0.011433 0.000000 0.000000 0.001483 0.011895 0.000000 0.021890
            0.095960  0.166207  0.000000
 0.000000 0.000958 0.011542 0.000000 0.000000 0.001312 0.012437 0.000000 0.022226
            0.093434  0.161833  0.000000
 0.000000 0.000831 0.011653 0.000000 0.000000 0.001151 0.013004 0.000000 0.022578
            0.090909  0.157459  0.000000
 0.000000 0.000695 0.011764 0.000000 0.000000 0.001000 0.013595 0.000000 0.022946
            0.088384  0.153085  0.000000
 0.000000 0.000552 0.011877 0.000000 0.000000 0.000859 0.014211 0.000000 0.023326
            0.085859  0.148711  0.000000
 0.000000 0.000402 0.011991 0.000000 0.000000 0.000729 0.014851 0.000000 0.023715
            0.083333  0.144338  0.000000
 0.000000 0.000248 0.012109 0.000000 0.000000 0.000611 0.015516 0.000000 0.024110
            0.080808  0.139964  0.000000
 0.000000 0.000093 0.012229 0.000000 0.000000 0.000503 0.016204 0.000000 0.024503
            0.078283  0.135590  0.000000
 0.000000 0.000077 0.012354 0.000000 0.000000 0.000407 0.016917 0.000000 0.024891
            0.075758  0.131216  0.000000
 0.000000 0.000231 0.012486 0.000000 0.000000 0.000322 0.017654 0.000000 0.025266
            0.073232  0.126842  0.000000
 0.000000 0.000384 0.012627 0.000000 0.000000 0.000249 0.018416 0.000000 0.025622
            0.070707  0.122468  0.000000
 0.000000 0.000531 0.012779 0.000000 0.000000 0.000186 0.019203 0.000000 0.025952
            0.068182  0.118094  0.000000
 0.000000 0.000669 0.012945 0.000000 0.000000 0.000134 0.020017 0.000000 0.026250
            0.065657  0.113721  0.000000
 0.000000 0.000795 0.013130 0.000000 0.000000 0.000091 0.020860 0.000000 0.026508
            0.063131  0.109347  0.000000
 0.000000 0.000907 0.013338 0.000000 0.000000 0.000059 0.021733 0.000000 0.026721
            0.060606  0.104973  0.000000
 0.000000 0.001003 0.013573 0.000000 0.000000 0.000037 0.022640 0.000000 0.026883
            0.058081  0.100599  0.000000
 0.000000 0.001082 0.013842 0.000000 0.000000 0.000025 0.023585 0.000000 0.026991
            0.055556  0.096225  0.000000
 0.000000 0.001140 0.014150 0.000000 0.000000 0.000022 0.024573 0.000000 0.027039
            0.053030  0.091851  0.000000
 0.000000 0.001179 0.014505 0.000000 0.000000 0.000023 0.025611 0.000000 0.027027
            0.050505  0.087477  0.000000
 0.000000 0.001197 0.014914 0.000000 0.000000 0.000022 0.026706 0.000000 0.026953
            0.047980  0.083103  0.000000
 0.000000 0.001195 0.015386 0.000000 0.000000 0.000020 0.027868 0.000000 0.026817
            0.045455  0.078730  0.000000
 0.000000 0.001174 0.015931 0.000000 0.000000 0.000017 0.029106 0.000000 0.026623
            0.042929  0.074356  0.000000
 0.000000 0.001134 0.016559 0.000000 0.000000 0.000013 0.030436 0.000000 0.026372
            0.040404  0.069982  0.000000
 0.000000 0.001079 0.017283 0.000000 0.000000 0.000010 0.031871 0.000000 0.026072
            0.037879  0.065608  0.000000
 0.000000 0.001010 0.018115 0.000000 0.000000 0.000011 0.033432 0.000000 0.025728
            0.035354  0.061234  0.000000
 0.000000 0.000929 0.019072 0.000000 0.000000 0.000014 0.035139 0.000000 0.025348
            0.032828  0.056860  0.000000
 0.000000 0.000840 0.020170 0.000000 0.000000 0.000018 0.037020 0.000000 0.024941
            0.030303  0.052486  0.000000
 0.000000 0.000746 0.021431 0.000000 0.000000 0.000021 0.039107 0.000000 0.024519
            0.027778  0.048113  0.000000
 0.000000 0.000650 0.022879 0.000000 0.000000 0.000023 0.041439 0.000000 0.024093
            0.025253  0.043739  0.000000
 0.000000 0.000553 0.024546 0.000000 0.000000 0.000023 0.044066 0.000000 0.023675
            0.022727  0.039365  0.000000
 0.000000 0.000460 0.026470 0.000000 0.000000 0.000023 0.047050 0.000000 0.023279
            0.020202  0.034991  0.000000
 0.000000 0.000372 0.028702 0.000000 0.000000 0.000022 0.050470 0.000000 0.022918
            0.017677  0.030617  0.000000
 0.000000 0.000292 0.031308 0.000000 0.000000 0.000020 0.054431 0.000000 0.022608
            0.015152  0.026243  0.000000
 0.000000 0.000220 0.034379 0.000000 0.000000 0.000018 0.059072 0.000000 0.022362
            0.012626  0.021869  0.000000
 0.000000 0.000158 0.038039 0.000000 0.000000 0.000015 0.064583 0.000000 0.022199
            0.010101  0.017495  0.000000
 0.000000 0.000107 0.042469 0.000000 0.000000 0.000012 0.071232 0.000000 0.022136
            0.007576  0.013122  0.000000
 0.000000 0.000067 0.047938 0.000000 0.000000 0.000009 0.079410 0.000000 0.022194
            0.005051  0.008748  0.000000
 0.000000 0.000037 0.054861 0.000000 0.000000 0.000006 0.089709 0.000000 0.022400
            0.002525  0.004374  0.000000
 0.000000 0.000016 0.063919 0.000000 0.000000 0.000003 0.103073 0.000000 0.022789
            0.000253  0.000437  0.000000
 0.000000 0.000001 0.074868 0.000000 0.000000 0.000000 0.119020 0.000000 0.023340
            0.000000  0.000506  0.000000
 0.000000 0.000000 0.074864 0.000000 0.000000 0.000000 0.119015 0.000000 0.023339
            0.000000  0.005064  0.000000
 0.000000 0.000000 0.063899 0.000000 0.000000 0.000000 0.103029 0.000000 0.022787
            0.000000  0.010129  0.000000
 0.000000 0.000000 0.054834 0.000000 0.000000 0.000000 0.089641 0.000000 0.022397
            0.000000  0.015193  0.000000
 0.000000 0.000000 0.047911 0.000000 0.000000 0.000000 0.079330 0.000000 0.022190
            0.000000  0.020258  0.000000
 0.000000 0.000000 0.042445 0.000000 0.000000 0.000000 0.071145 0.000000 0.022131
            0.000000  0.025322  0.000000
 0.000000 0.000000 0.038019 0.000000 0.000000 0.000000 0.064493 0.000000 0.022194
            0.000000  0.030387  0.000000
 0.000000 0.000000 0.034362 0.000000 0.000000 0.000000 0.058982 0.000000 0.022356
            0.000000  0.035451  0.000000
 0.000000 0.000000 0.031293 0.000000 0.000000 0.000000 0.054342 0.000000 0.022601
            0.000000  0.040516  0.000000
 0.000000 0.000000 0.028688 0.000000 0.000000 0.000000 0.050383 0.000000 0.022912
            0.000000  0.045580  0.000000
 0.000000 0.000000 0.026456 0.000000 0.000000 0.000000 0.046965 0.000000 0.023274
            0.000000  0.050645  0.000000
 0.000000 0.000000 0.024530 0.000000 0.000000 0.000000 0.043985 0.000000 0.023673
            0.000000  0.055709  0.000000
 0.000000 0.000000 0.022860 0.000000 0.000000 0.000000 0.041362 0.000000 0.024095
            0.000000  0.060774  0.000000
 0.000000 0.000000 0.021408 0.000000 0.000000 0.000000 0.039034 0.000000 0.024526
            0.000000  0.065838  0.000000
 0.000000 0.000000 0.020142 0.000000 0.000000 0.000000 0.036953 0.000000 0.024955
            0.000000  0.070903  0.000000
 0.000000 0.000000 0.019038 0.000000 0.000000 0.000000 0.035078 0.000000 0.025371
            0.000000  0.075967  0.000000
 0.000000 0.000000 0.018075 0.000000 0.000000 0.000000 0.033378 0.000000 0.025762
            0.000000  0.081032  0.000000
 0.000000 0.000000 0.017235 0.000000 0.000000 0.000000 0.031825 0.000000 0.026120
            0.000000  0.086096  0.000000
 0.000000 0.000000 0.016504 0.000000 0.000000 0.000000 0.030397 0.000000 0.026436
            0.000000  0.091161  0.000000
 0.000000 0.000000 0.015867 0.000000 0.000000 0.000000 0.029075 0.000000 0.026705
            0.000000  0.096225  0.000000
 0.000000 0.000000 0.015312 0.000000 0.000000 0.000000 0.027845 0.000000 0.026920
            0.000000  0.101290  0.000000
 0.000000 0.000000 0.014829 0.000000 0.000000 0.000000 0.026691 0.000000 0.027079
            0.000000  0.106354  0.000000
 0.000000 0.000000 0.014408 0.000000 0.000000 0.000000 0.025604 0.000000 0.027178
            0.000000  0.111418  0.000000
 0.000000 0.000000 0.014040 0.000000 0.000000 0.000000 0.024574 0.000000 0.027218
            0.000000  0.116483  0.000000
 0.000000 0.000000 0.013718 0.000000 0.000000 0.000000 0.023592 0.000000 0.027199
            0.000000  0.121547  0.000000
 0.000000 0.000000 0.013433 0.000000 0.000000 0.000000 0.022653 0.000000 0.027122
            0.000000  0.126612  0.000000
 0.000000 0.000000 0.013182 0.000000 0.000000 0.000000 0.021750 0.000000 0.026991
            0.000000  0.131676  0.000000
 0.000000 0.000000 0.012957 0.000000 0.000000 0.000000 0.020879 0.000000 0.026810
            0.000000  0.136741  0.000000
 0.000000 0.000000 0.012756 0.000000 0.000000 0.000000 0.020037 0.000000 0.026582
            0.000000  0.141805  0.000000
 0.000000 0.000000 0.012573 0.000000 0.000000 0.000000 0.019221 0.000000 0.026314
            0.000000  0.146870  0.000000
 0.000000 0.000000 0.012405 0.000000 0.000000 0.000000 0.018428 0.000000 0.026012
            0.000000  0.151934  0.000000
 0.000000 0.000000 0.012250 0.000000 0.000000 0.000000 0.017658 0.000000 0.025681
            0.000000  0.156999  0.000000
 0.000000 0.000000 0.012105 0.000000 0.000000 0.000000 0.016908 0.000000 0.025327
            0.000000  0.162063  0.000000
 0.000000 0.000000 0.011968 0.000000 0.000000 0.000000 0.016179 0.000000 0.024956
            0.000000  0.167128  0.000000
 0.000000 0.000000 0.011837 0.000000 0.000000 0.000000 0.015470 0.000000 0.024574
            0.000000  0.172192  0.000000
 0.000000 0.000000 0.011711 0.000000 0.000000 0.000000 0.014780 0.000000 0.024186
            0.000000  0.177257  0.000000
 0.000000 0.000000 0.011589 0.000000 0.000000 0.000000 0.014109 0.000000 0.023797
            0.000000  0.182321  0.000000
 0.000000 0.000000 0.011468 0.000000 0.000000 0.000000 0.013459 0.000000 0.023411
            0.000000  0.187386  0.000000
 0.000000 0.000000 0.011349 0.000000 0.000000 0.000000 0.012827 0.000000 0.023032
            0.000000  0.192450  0.000000
 0.000000 0.000000 0.011230 0.000000 0.000000 0.000000 0.012215 0.000000 0.022662
            0.000000  0.197515  0.000000
 0.000000 0.000000 0.011111 0.000000 0.000000 0.000000 0.011622 0.000000 0.022303
            0.000000  0.202579  0.000000
 0.000000 0.000000 0.010992 0.000000 0.000000 0.000000 0.011049 0.000000 0.021957
            0.000000  0.207644  0.000000
 0.000000 0.000000 0.010872 0.000000 0.000000 0.000000 0.010495 0.000000 0.021626
            0.000000  0.212708  0.000000
 0.000000 0.000000 0.010751 0.000000 0.000000 0.000000 0.009960 0.000000 0.021308
            0.000000  0.217772  0.000000
 0.000000 0.000000 0.010629 0.000000 0.000000 0.000000 0.009443 0.000000 0.021005
            0.000000  0.222837  0.000000
 0.000000 0.000000 0.010505 0.000000 0.000000 0.000000 0.008945 0.000000 0.020715
            0.000000  0.227901  0.000000
 0.000000 0.000000 0.010380 0.000000 0.000000 0.000000 0.008464 0.000000 0.020438
            0.000000  0.232966  0.000000
 0.000000 0.000000 0.010254 0.000000 0.000000 0.000000 0.008000 0.000000 0.020173
            0.000000  0.238030  0.000000
 0.000000 0.000000 0.010127 0.000000 0.000000 0.000000 0.007554 0.000000 0.019919
            0.000000  0.243095  0.000000
 0.000000 0.000000 0.009999 0.000000 0.000000 0.000000 0.007123 0.000000 0.019674
            0.000000  0.248159  0.000000
 0.000000 0.000000 0.009870 0.000000 0.000000 0.000000 0.006707 0.000000 0.019437
            0.000000  0.253224  0.000000
 0.000000 0.000000 0.009741 0.000000 0.000000 0.000000 0.006306 0.000000 0.019208
            0.000000  0.258288  0.000000
 0.000000 0.000000 0.009611 0.000000 0.000000 0.000000 0.005919 0.000000 0.018984
            0.000000  0.263353  0.000000
 0.000000 0.000000 0.009480 0.000000 0.000000 0.000000 0.005545 0.000000 0.018766
            0.000000  0.268417  0.000000
 0.000000 0.000000 0.009349 0.000000 0.000000 0.000000 0.005184 0.000000 0.018552
            0.000000  0.273482  0.000000
 0.000000 0.000000 0.009218 0.000000 0.000000 0.000000 0.004835 0.000000 0.018343
            0.000000  0.278546  0.000000
 0.000000 0.000000 0.009087 0.000000 0.000000 0.000000 0.004498 0.000000 0.018138
            0.000000  0.283611  0.000000
 0.000000 0.000000 0.008955 0.000000 0.000000 0.000000 0.004171 0.000000 0.017939
            0.000000  0.288675  0.000000
 0.000000 0.000000 0.008823 0.000000 0.000000 0.000000 0.003855 0.000000 0.017744
            0.000000  0.293740  0.000000
 0.000000 0.000000 0.008690 0.000000 0.000000 0.000000 0.003549 0.000000 0.017556
            0.000000  0.298804  0.000000
 0.000000 0.000000 0.008558 0.000000 0.000000 0.000000 0.003251 0.000000 0.017375
            0.000000  0.303869  0.000000
 0.000000 0.000000 0.008425 0.000000 0.000000 0.000000 0.002963 0.000000 0.017203
            0.000000  0.308933  0.000000
 0.000000 0.000000 0.008291 0.000000 0.000000 0.000000 0.002683 0.000000 0.017040
            0.000000  0.313998  0.000000
 0.000000 0.000000 0.008157 0.000000 0.000000 0.000000 0.002411 0.000000 0.016888
            0.000000  0.319062  0.000000
 0.000000 0.000000 0.008023 0.000000 0.000000 0.000000 0.002146 0.000000 0.016749
            0.000000  0.324126  0.000000
 0.000000 0.000000 0.007889 0.000000 0.000000 0.000000 0.001888 0.000000 0.016624
            0.000000  0.329191  0.000000
 0.000000 0.000000 0.007754 0.000000 0.000000 0.000000 0.001636 0.000000 0.016514
            0.000000  0.334255  0.000000
 0.000000 0.000000 0.007618 0.000000 0.000000 0.000000 0.001391 0.000000 0.016422
            0.000000  0.339320  0.000000
 0.000000 0.000000 0.007483 0.000000 0.000000 0.000000 0.001151 0.000000 0.016347
            0.000000  0.344384  0.000000
 0.000000 0.000000 0.007347 0.000000 0.000000 0.000000 0.000917 0.000000 0.016290
            0.000000  0.349449  0.000000
 0.000000 0.000000 0.007211 0.000000 0.000000 0.000000 0.000687 0.000000 0.016254
            0.000000  0.354513  0.000000
 0.000000 0.000000 0.007076 0.000000 0.000000 0.000000 0.000462 0.000000 0.016237
            0.000000  0.359578  0.000000
 0.000000 0.000000 0.006940 0.000000 0.000000 0.000000 0.000243 0.000000 0.016241
            0.000000  0.364642  0.000000
 0.000000 0.000000 0.006805 0.000000 0.000000 0.000000 0.000051 0.000000 0.016264
            0.000000  0.369707  0.000000
 0.000000 0.000000 0.006670 0.000000 0.000000 0.000000 0.000198 0.000000 0.016308
            0.000000  0.374771  0.000000
 0.000000 0.000000 0.006536 0.000000 0.000000 0.000000 0.000404 0.000000 0.016370
            0.000000  0.379836  0.000000
 0.000000 0.000000 0.006403 0.000000 0.000000 0.000000 0.000609 0.000000 0.016451
            0.000000  0.384900  0.000000
 0.000000 0.000000 0.006272 0.000000 0.000000 0.000000 0.000811 0.000000 0.016549
            0.000000  0.389965  0.000000
 0.000000 0.000000 0.006141 0.000000 0.000000 0.000000 0.001008 0.000000 0.016663
            0.000000  0.395029  0.000000
 0.000000 0.000000 0.006013 0.000000 0.000000 0.000000 0.001202 0.000000 0.016792
            0.000000  0.400094  0.000000
 0.000000 0.000000 0.005886 0.000000 0.000000 0.000000 0.001391 0.000000 0.016934
            0.000000  0.405158  0.000000
 0.000000 0.000000 0.005762 0.000000 0.000000 0.000000 0.001575 0.000000 0.017088
            0.000000  0.410223  0.000000
 0.000000 0.000000 0.005641 0.000000 0.000000 0.000000 0.001754 0.000000 0.017253
            0.000000  0.415287  0.000000
 0.000000 0.000000 0.005522 0.000000 0.000000 0.000000 0.001929 0.000000 0.017427
            0.000000  0.420352  0.000000
 0.000000 0.000000 0.005408 0.000000 0.000000 0.000000 0.002098 0.000000 0.017608
            0.000000  0.425416  0.000000
 0.000000 0.000000 0.005297 0.000000 0.000000 0.000000 0.002261 0.000000 0.017796
            0.000000  0.430480  0.000000
 0.000000 0.000000 0.005190 0.000000 0.000000 0.000000 0.002419 0.000000 0.017989
            0.000000  0.435545  0.000000
 0.000000 0.000000 0.005089 0.000000 0.000000 0.000000 0.002571 0.000000 0.018186
            0.000000  0.440609  0.000000
 0.000000 0.000000 0.004992 0.000000 0.000000 0.000000 0.002717 0.000000 0.018386
            0.000000  0.445674  0.000000
 0.000000 0.000000 0.004902 0.000000 0.000000 0.000000 0.002857 0.000000 0.018589
            0.000000  0.450738  0.000000
 0.000000 0.000000 0.004818 0.000000 0.000000 0.000000 0.002992 0.000000 0.018792
            0.000000  0.455803  0.000000
 0.000000 0.000000 0.004741 0.000000 0.000000 0.000000 0.003121 0.000000 0.018996
            0.000000  0.460867  0.000000
 0.000000 0.000000 0.004671 0.000000 0.000000 0.000000 0.003245 0.000000 0.019199
            0.000000  0.465932  0.000000
 0.000000 0.000000 0.004609 0.000000 0.000000 0.000000 0.003363 0.000000 0.019402
            0.000000  0.470996  0.000000
 0.000000 0.000000 0.004555 0.000000 0.000000 0.000000 0.003477 0.000000 0.019603
            0.000000  0.476061  0.000000
 0.000000 0.000000 0.004510 0.000000 0.000000 0.000000 0.003587 0.000000 0.019802
            0.000000  0.481125  0.000000
 0.000000 0.000000 0.004473 0.000000 0.000000 0.000000 0.003692 0.000000 0.019998
            0.000000  0.486190  0.000000
 0.000000 0.000000 0.004445 0.000000 0.000000 0.000000 0.003792 0.000000 0.020191
            0.000000  0.491254  0.000000
 0.000000 0.000000 0.004426 0.000000 0.000000 0.000000 0.003889 0.000000 0.020380
            0.000000  0.496319  0.000000
 0.000000 0.000000 0.004415 0.000000 0.000000 0.000000 0.003982 0.000000 0.020565
            0.000000  0.501383  0.000000
 0.000000 0.000000 0.004412 0.000000 0.000000 0.000000 0.004071 0.000000 0.020744
            0.000000  0.506448  0.000000
 0.000000 0.000000 0.004417 0.000000 0.000000 0.000000 0.004157 0.000000 0.020917
            0.000000  0.511512  0.000000
 0.000000 0.000000 0.004428 0.000000 0.000000 0.000000 0.004238 0.000000 0.021084
            0.000000  0.516577  0.000000
 0.000000 0.000000 0.004445 0.000000 0.000000 0.000000 0.004315 0.000000 0.021242
            0.000000  0.521641  0.000000
 0.000000 0.000000 0.004467 0.000000 0.000000 0.000000 0.004388 0.000000 0.021393
            0.000000  0.526706  0.000000
 0.000000 0.000000 0.004492 0.000000 0.000000 0.000000 0.004457 0.000000 0.021534
            0.000000  0.531770  0.000000
 0.000000 0.000000 0.004520 0.000000 0.000000 0.000000 0.004520 0.000000 0.021665
            0.000000  0.536834  0.000000
 0.000000 0.000000 0.004549 0.000000 0.000000 0.000000 0.004579 0.000000 0.021785
            0.000000  0.541899  0.000000
 0.000000 0.000000 0.004578 0.000000 0.000000 0.000000 0.004631 0.000000 0.021893
            0.000000  0.546963  0.000000
 0.000000 0.000000 0.004606 0.000000 0.000000 0.000000 0.004678 0.000000 0.021989
            0.000000  0.552028  0.000000
 0.000000 0.000000 0.004631 0.000000 0.000000 0.000000 0.004718 0.000000 0.022071
            0.000000  0.557092  0.000000
 0.000000 0.000000 0.004654 0.000000 0.000000 0.000000 0.004752 0.000000 0.022139
            0.000000  0.562157  0.000000
 0.000000 0.000000 0.004672 0.000000 0.000000 0.000000 0.004778 0.000000 0.022193
            0.000000  0.567221  0.000000
 0.000000 0.000000 0.004686 0.000000 0.000000 0.000000 0.004797 0.000000 0.022231
            0.000000  0.572286  0.000000
 0.000000 0.000000 0.004694 0.000000 0.000000 0.000000 0.004809 0.000000 0.022255
            0.000000  0.577350  0.000000
 0.000000 0.000000 0.004697 0.000000 0.000000 0.000000 0.004813 0.000000 0.022263


==> anc/fig04/dpl05.decay <==
R_p [Ang], max |dV/du| [eV^(3/2)]
  23.3800001621   0.0000448325
  23.1401989495   0.0000224644
  21.9018448230   0.0000418795
  20.8582934592   0.0000450985
  20.3164269920   0.0000463638
  20.3164269920   0.0000448350
  20.8582934592   0.0000210289
  21.9018448230   0.0000351518
  20.0400001389   0.0000390322
  18.5963331008   0.0000448711
  17.6736188804   0.0000505102
  17.3551492121   0.0000499463
  17.6736188804   0.0000443856
  18.5963331008   0.0000391592
  20.0400001389   0.0000176937
  23.3800001621   0.0000311568
  20.8582934592   0.0000328683
  18.5963331008   0.0000359001
  16.7000001158   0.0000476151
  15.3058029272   0.0000644886
  14.5587225723   0.0000670440
  14.5587225723   0.0000571634
  15.3058029272   0.0000489790
  16.7000001158   0.0000413083
  18.5963331008   0.0000330480
  20.8582934592   0.0000156313
  23.1401989495   0.0000307097
  20.3164269920   0.0000312088
  17.6736188804   0.0000330557
  15.3058029272   0.0000587015
  13.3600000926   0.0001313918
  12.0425413435   0.0001213269
  11.5700994748   0.0001082446
  12.0425413435   0.0001052107
  13.3600000926   0.0000666012
  15.3058029272   0.0000477017
  17.6736188804   0.0000312818
  20.3164269920   0.0000306847
  23.3800001621   0.0000311568
  20.3164269920   0.0000312088
  17.3551492121   0.0000331587
  14.5587225723   0.0000814410
  12.0425413435   0.0001392590
  10.0200000695   0.0004372916
   8.8368094402   0.0002686343
   8.8368094402   0.0002753575
  10.0200000695   0.0003039415
  12.0425413435   0.0000871656
  14.5587225723   0.0000410439
  17.3551492121   0.0000311553
  20.8582934592   0.0000328683
  17.6736188804   0.0000330557
  14.5587225723   0.0000814409
  11.5700994748   0.0001851378
   8.8368094402   0.0004951775
   6.6800000463   0.0018376389
   5.7850497374   0.0013530944
   6.6800000463   0.0007851598
   8.8368094402   0.0002490461
  11.5700994748   0.0001092228
  14.5587225723   0.0000367647
  17.6736188804   0.0000328496
  21.9018448230   0.0000351518
  18.5963331008   0.0000359001
  15.3058029272   0.0000587016
  12.0425413435   0.0001392590
   8.8368094402   0.0004951775
   5.7850497374   0.0015238524
   3.3400000232   0.0090417935
   3.3400000232   0.0051717112
   5.7850497374   0.0007022119
   8.8368094402   0.0002508450
  12.0425413435   0.0000948431
  15.3058029272   0.0000475659
  20.0400001389   0.0000390322
  16.7000001158   0.0000476151
  13.3600000926   0.0001313917
  10.0200000695   0.0004372911
   6.6800000463   0.0018376388
   3.3400000232   0.0090417936
   0.0000000000   0.0157577781
   3.3400000232   0.0043068391
   6.6800000463   0.0013318379
  10.0200000695   0.0003686532
  13.3600000926   0.0000782808
  16.7000001158   0.0000509395
  21.9018448230   0.0000418795
  18.5963331008   0.0000448711
  15.3058029272   0.0000644886
  12.0425413435   0.0001213269
   8.8368094402   0.0002686343
   5.7850497374   0.0013530942
   3.3400000232   0.0051717111
   3.3400000232   0.0043068390
   5.7850497374   0.0012384670
   8.8368094402   0.0002302218
  12.0425413435   0.0001127973
  15.3058029272   0.0000677798
  20.8582934592   0.0000450985
  17.6736188804   0.0000505102
  14.5587225723   0.0000670440
  11.5700994748   0.0001082446
   8.8368094402   0.0002753577
   6.6800000463   0.0007851598
   5.7850497374   0.0007022120
   6.6800000463   0.0013318380
   8.8368094402   0.0002302218
  11.5700994748   0.0001255162
  14.5587225723   0.0000795891
  17.6736188804   0.0000468103
  23.3800001621   0.0000448325
  20.3164269920   0.0000463638
  17.3551492121   0.0000499463
  14.5587225723   0.0000571634
  12.0425413435   0.0001052106
  10.0200000695   0.0003039415
   8.8368094402   0.0002490461
   8.8368094402   0.0002508450
  10.0200000695   0.0003686532
  12.0425413435   0.0001127973
  14.5587225723   0.0000795891
  17.3551492121   0.0000501647
  23.1401989495   0.0000224644
  20.3164269920   0.0000448350
  17.6736188804   0.0000443856
  15.3058029272   0.0000489790
  13.3600000926   0.0000666012
  12.0425413435   0.0000871656
  11.5700994748   0.0001092227
  12.0425413435   0.0000948432
  13.3600000926   0.0000782808
  15.3058029272   0.0000677798
  17.6736188804   0.0000468103
  20.8582934592   0.0000210289
  18.5963331008   0.0000391592
  16.7000001158   0.0000413084
  15.3058029272   0.0000477017
  14.5587225723   0.0000410438
  14.5587225723   0.0000367647
  15.3058029272   0.0000475659
  16.7000001158   0.0000509394
  20.0400001389   0.0000176937
  18.5963331008   0.0000330480
  17.6736188804   0.0000312818
  17.3551492121   0.0000311553
  17.6736188804   0.0000328496
  20.8582934592   0.0000156313
  20.3164269920   0.0000306847
  20.3164269920   0.0000310153
  18.5963331008   0.0000348329
  18.5963331008   0.0000415499
  20.3164269920   0.0000448967
  20.3164269920   0.0000448967
  18.5963331008   0.0000415499
  18.5963331008   0.0000348329
  20.3164269920   0.0000310153
  23.1401989495   0.0000035134
  20.8582934592   0.0000195562
  20.0400001389   0.0000351727
  20.8582934592   0.0000278039
  23.1401989495   0.0000067942
  20.8582934592   0.0000278039
  20.0400001389   0.0000351727
  20.8582934592   0.0000195562
  23.1401989495   0.0000035134


==> anc/fig04/dpl13.dat <==
 &plot nbnd=   9, nks=   248 /
            0.333333  0.577350  0.000000
 0.017820 0.000000 0.000000 0.000000 0.000000 0.012651 0.000000 0.000000 0.000000
            0.330808  0.572976  0.000000
 0.017813 0.000000 0.000085 0.000000 0.000000 0.012628 0.000000 0.000002 0.001141
            0.328283  0.568603  0.000000
 0.017794 0.000000 0.000184 0.000000 0.000000 0.012568 0.000000 0.000039 0.002275
            0.325758  0.564229  0.000000
 0.017761 0.000000 0.000297 0.000000 0.000000 0.012471 0.000000 0.000099 0.003395
            0.323232  0.559855  0.000000
 0.017717 0.000000 0.000426 0.000000 0.000000 0.012339 0.000000 0.000168 0.004492
            0.320707  0.555481  0.000000
 0.017662 0.000000 0.000570 0.000000 0.000000 0.012175 0.000000 0.000237 0.005560
            0.318182  0.551107  0.000000
 0.017596 0.000000 0.000728 0.000000 0.000000 0.011985 0.000000 0.000300 0.006593
            0.315657  0.546733  0.000000
 0.017521 0.000000 0.000899 0.000000 0.000000 0.011772 0.000000 0.000355 0.007588
            0.313131  0.542359  0.000000
 0.017439 0.000000 0.001084 0.000000 0.000000 0.011543 0.000000 0.000403 0.008541
            0.310606  0.537985  0.000000
 0.017349 0.000000 0.001282 0.000000 0.000000 0.011303 0.000000 0.000445 0.009451
            0.308081  0.533612  0.000000
 0.017254 0.000000 0.001491 0.000000 0.000000 0.011056 0.000000 0.000482 0.010316
            0.305556  0.529238  0.000000
 0.017154 0.000000 0.001710 0.000000 0.000000 0.010808 0.000000 0.000517 0.011139
            0.303030  0.524864  0.000000
 0.017050 0.000000 0.001939 0.000000 0.000000 0.010563 0.000000 0.000552 0.011920
            0.300505  0.520490  0.000000
 0.016942 0.000000 0.002177 0.000000 0.000000 0.010323 0.000000 0.000588 0.012661
            0.297980  0.516116  0.000000
 0.016832 0.000000 0.002422 0.000000 0.000000 0.010091 0.000000 0.000628 0.013364
            0.295455  0.511742  0.000000
 0.016720 0.000000 0.002674 0.000000 0.000000 0.009870 0.000000 0.000674 0.014033
            0.292929  0.507368  0.000000
 0.016606 0.000000 0.002931 0.000000 0.000000 0.009661 0.000000 0.000725 0.014669
            0.290404  0.502995  0.000000
 0.016490 0.000000 0.003194 0.000000 0.000000 0.009464 0.000000 0.000785 0.015276
            0.287879  0.498621  0.000000
 0.016374 0.000000 0.003460 0.000000 0.000000 0.009279 0.000000 0.000851 0.015857
            0.285354  0.494247  0.000000
 0.016255 0.000000 0.003731 0.000000 0.000000 0.009107 0.000000 0.000926 0.016415
            0.282828  0.489873  0.000000
 0.016136 0.000000 0.004004 0.000000 0.000000 0.008946 0.000000 0.001008 0.016951
            0.280303  0.485499  0.000000
 0.016015 0.000000 0.004279 0.000000 0.000000 0.008796 0.000000 0.001101 0.017469
            0.277778  0.481125  0.000000
 0.015892 0.000000 0.004556 0.000000 0.000000 0.008655 0.000000 0.001204 0.017970
            0.275253  0.476751  0.000000
 0.015769 0.000000 0.004834 0.000000 0.000000 0.008522 0.000000 0.001320 0.018456
            0.272727  0.472377  0.000000
 0.015643 0.000000 0.005113 0.000000 0.000000 0.008396 0.000000 0.001452 0.018929
            0.270202  0.468004  0.000000
 0.015516 0.000000 0.005392 0.000000 0.000000 0.008276 0.000000 0.001603 0.019391
            0.267677  0.463630  0.000000
 0.015387 0.000000 0.005671 0.000000 0.000000 0.008160 0.000000 0.001776 0.019843
            0.265152  0.459256  0.000000
 0.015256 0.000000 0.005950 0.000000 0.000000 0.008047 0.000000 0.001973 0.020286
            0.262626  0.454882  0.000000
 0.015124 0.000000 0.006229 0.000000 0.000000 0.007936 0.000000 0.002197 0.020722
            0.260101  0.450508  0.000000
 0.014989 0.000000 0.006507 0.000000 0.000000 0.007827 0.000000 0.002447 0.021152
            0.257576  0.446134  0.000000
 0.014852 0.000000 0.006785 0.000000 0.000000 0.007719 0.000000 0.002723 0.021577
            0.255051  0.441760  0.000000
 0.014713 0.000000 0.007063 0.000000 0.000000 0.007612 0.000000 0.003024 0.021998
            0.252525  0.437387  0.000000
 0.014573 0.000000 0.007340 0.000000 0.000000 0.007505 0.000000 0.003346 0.022417
            0.250000  0.433013  0.000000
 0.014430 0.000000 0.007617 0.000000 0.000000 0.007400 0.000000 0.003687 0.022835
            0.247475  0.428639  0.000000
 0.014285 0.000000 0.007894 0.000000 0.000000 0.007296 0.000000 0.004042 0.023253
            0.244949  0.424265  0.000000
 0.014139 0.000000 0.008172 0.000000 0.000000 0.007193 0.000000 0.004407 0.023674
            0.242424  0.419891  0.000000
 0.013991 0.000000 0.008450 0.000000 0.000000 0.007093 0.000000 0.004776 0.024100
            0.239899  0.415517  0.000000
 0.013841 0.000000 0.008730 0.000000 0.000000 0.006995 0.000000 0.005146 0.024531
            0.237374  0.411143  0.000000
 0.013690 0.000000 0.009011 0.000000 0.000000 0.006900 0.000000 0.005510 0.024970
            0.234848  0.406770  0.000000
 0.013537 0.000000 0.009294 0.000000 0.000000 0.006809 0.000000 0.005865 0.025418
            0.232323  0.402396  0.000000
 0.013382 0.000000 0.009580 0.000000 0.000000 0.006722 0.000000 0.006206 0.025878
            0.229798  0.398022  0.000000
 0.013227 0.000000 0.009869 0.000000 0.000000 0.006638 0.000000 0.006531 0.026351
            0.227273  0.393648  0.000000
 0.013070 0.000000 0.010162 0.000000 0.000000 0.006559 0.000000 0.006836 0.026839
            0.224747  0.389274  0.000000
 0.012911 0.000000 0.010458 0.000000 0.000000 0.006484 0.000000 0.007122 0.027342
            0.222222  0.384900  0.000000
 0.012751 0.000000 0.010759 0.000000 0.000000 0.006412 0.000000 0.007385 0.027864
            0.219697  0.380526  0.000000
 0.012589 0.000000 0.011065 0.000000 0.000000 0.006343 0.000000 0.007629 0.028403
            0.217172  0.376152  0.000000
 0.012426 0.000000 0.011375 0.000000 0.000000 0.006275 0.000000 0.007853 0.028961
            0.214646  0.371779  0.000000
 0.012260 0.000000 0.011691 0.000000 0.000000 0.006209 0.000000 0.008060 0.029538
            0.212121  0.367405  0.000000
 0.012093 0.000000 0.012012 0.000000 0.000000 0.006141 0.000000 0.008253 0.030134
            0.209596  0.363031  0.000000
 0.011923 0.000000 0.012339 0.000000 0.000000 0.006071 0.000000 0.008438 0.030749
            0.207071  0.358657  0.000000
 0.011751 0.000000 0.012671 0.000000 0.000000 0.005997 0.000000 0.008618 0.031381
            0.204545  0.354283  0.000000
 0.011576 0.000000 0.013008 0.000000 0.000000 0.005917 0.000000 0.008800 0.032030
            0.202020  0.349909  0.000000
 0.011398 0.000000 0.013351 0.000000 0.000000 0.005829 0.000000 0.008989 0.032693
            0.199495  0.345535  0.000000
 0.011216 0.000000 0.013700 0.000000 0.000000 0.005731 0.000000 0.009192 0.033370
            0.196970  0.341162  0.000000
 0.011031 0.000000 0.014055 0.000000 0.000000 0.005621 0.000000 0.009417 0.034057
            0.194444  0.336788  0.000000
 0.010843 0.000000 0.014415 0.000000 0.000000 0.005498 0.000000 0.009670 0.034754
            0.191919  0.332414  0.000000
 0.010651 0.000000 0.014781 0.000000 0.000000 0.005361 0.000000 0.009958 0.035456
            0.189394  0.328040  0.000000
 0.010455 0.000000 0.015153 0.000000 0.000000 0.005207 0.000000 0.010290 0.036162
            0.186869  0.323666  0.000000
 0.010256 0.000000 0.015532 0.000000 0.000000 0.005037 0.000000 0.010672 0.036868
            0.184343  0.319292  0.000000
 0.010053 0.000000 0.015918 0.000000 0.000000 0.004850 0.000000 0.011113 0.037570
            0.181818  0.314918  0.000000
 0.009846 0.000000 0.016312 0.000000 0.000000 0.004646 0.000000 0.011618 0.038267
            0.179293  0.310544  0.000000
 0.009637 0.000000 0.016714 0.000000 0.000000 0.004427 0.000000 0.012196 0.038954
            0.176768  0.306171  0.000000
 0.009424 0.000000 0.017127 0.000000 0.000000 0.004192 0.000000 0.012853 0.039626
            0.174242  0.301797  0.000000
 0.009209 0.000000 0.017550 0.000000 0.000000 0.003944 0.000000 0.013595 0.040279
            0.171717  0.297423  0.000000
 0.008993 0.000000 0.017985 0.000000 0.000000 0.003686 0.000000 0.014430 0.040909
            0.169192  0.293049  0.000000
 0.008774 0.000000 0.018435 0.000000 0.000000 0.003418 0.000000 0.015365 0.041507
            0.166667  0.288675  0.000000
 0.008555 0.000000 0.018900 0.000000 0.000000 0.003145 0.000000 0.016409 0.042067
            0.164141  0.284301  0.000000
 0.008336 0.000000 0.019383 0.000000 0.000000 0.002870 0.000000 0.017573 0.042577
            0.161616  0.279927  0.000000
 0.008118 0.000000 0.019885 0.000000 0.000000 0.002596 0.000000 0.018872 0.043024
            0.159091  0.275554  0.000000
 0.007900 0.000000 0.020409 0.000000 0.000000 0.002327 0.000000 0.020325 0.043388
            0.156566  0.271180  0.000000
 0.007685 0.000000 0.020956 0.000000 0.000000 0.002065 0.000000 0.021958 0.043643
            0.154040  0.266806  0.000000
 0.007471 0.000000 0.021529 0.000000 0.000000 0.001815 0.000000 0.023807 0.043752
            0.151515  0.262432  0.000000
 0.007261 0.000000 0.022129 0.000000 0.000000 0.001580 0.000000 0.025913 0.043665
            0.148990  0.258058  0.000000
 0.007054 0.000000 0.022759 0.000000 0.000000 0.001363 0.000000 0.028326 0.043310
            0.146465  0.253684  0.000000
 0.006850 0.000000 0.023421 0.000000 0.000000 0.001165 0.000000 0.031092 0.042598
            0.143939  0.249310  0.000000
 0.006651 0.000000 0.024116 0.000000 0.000000 0.000989 0.000000 0.034239 0.041417
            0.141414  0.244936  0.000000
 0.006457 0.000000 0.024847 0.000000 0.000000 0.000835 0.000000 0.037744 0.039660
            0.138889  0.240563  0.000000
 0.006267 0.000000 0.025614 0.000000 0.000000 0.000705 0.000000 0.041499 0.037268
            0.136364  0.236189  0.000000
 0.006081 0.000000 0.026420 0.000000 0.000000 0.000599 0.000000 0.045303 0.034300
            0.133838  0.231815  0.000000
 0.005900 0.000000 0.027266 0.000000 0.000000 0.000516 0.000000 0.048915 0.030957
            0.131313  0.227441  0.000000
 0.005724 0.000000 0.028152 0.000000 0.000000 0.000454 0.000000 0.052151 0.027542
            0.128788  0.223067  0.000000
 0.005551 0.000000 0.029079 0.000000 0.000000 0.000413 0.000000 0.054943 0.024336
            0.126263  0.218693  0.000000
 0.005383 0.000000 0.030050 0.000000 0.000000 0.000391 0.000000 0.057330 0.021516
            0.123737  0.214319  0.000000
 0.005218 0.000000 0.031063 0.000000 0.000000 0.000385 0.000000 0.059399 0.019148
            0.121212  0.209946  0.000000
 0.005056 0.000000 0.032120 0.000000 0.000000 0.000391 0.000000 0.061243 0.017215
            0.118687  0.205572  0.000000
 0.004896 0.000000 0.033220 0.000000 0.000000 0.000406 0.000000 0.062939 0.015662
            0.116162  0.201198  0.000000
 0.004738 0.000000 0.034365 0.000000 0.000000 0.000425 0.000000 0.064544 0.014421
            0.113636  0.196824  0.000000
 0.004582 0.000000 0.035554 0.000000 0.000000 0.000444 0.000000 0.066100 0.013426
            0.111111  0.192450  0.000000
 0.004426 0.000000 0.036788 0.000000 0.000000 0.000458 0.000000 0.067633 0.012616
            0.108586  0.188076  0.000000
 0.004270 0.000000 0.038067 0.000000 0.000000 0.000463 0.000000 0.069163 0.011939
            0.106061  0.183702  0.000000
 0.004113 0.000000 0.039392 0.000000 0.000000 0.000455 0.000000 0.070702 0.011352
            0.103535  0.179328  0.000000
 0.003956 0.000000 0.040763 0.000000 0.000000 0.000431 0.000000 0.072260 0.010821
            0.101010  0.174955  0.000000
 0.003796 0.000000 0.042181 0.000000 0.000000 0.000388 0.000000 0.073842 0.010317
            0.098485  0.170581  0.000000
 0.003635 0.000000 0.043648 0.000000 0.000000 0.000324 0.000000 0.075454 0.009821
            0.095960  0.166207  0.000000
 0.003472 0.000000 0.045165 0.000000 0.000000 0.000238 0.000000 0.077099 0.009321
            0.093434  0.161833  0.000000
 0.003307 0.000000 0.046735 0.000000 0.000000 0.000131 0.000000 0.078779 0.008808
            0.090909  0.157459  0.000000
 0.003139 0.000000 0.048360 0.000000 0.000000 0.000056 0.000000 0.080498 0.008284
            0.088384  0.153085  0.000000
 0.002969 0.000000 0.050043 0.000000 0.000000 0.000185 0.000000 0.082256 0.007753
            0.085859  0.148711  0.000000
 0.002797 0.000000 0.051790 0.000000 0.000000 0.000363 0.000000 0.084058 0.007224
            0.083333  0.144338  0.000000
 0.002624 0.000000 0.053603 0.000000 0.000000 0.000562 0.000000 0.085904 0.006714
            0.080808  0.139964  0.000000
 0.002450 0.000000 0.055489 0.000000 0.000000 0.000779 0.000000 0.087798 0.006240
            0.078283  0.135590  0.000000
 0.002276 0.000000 0.057454 0.000000 0.000000 0.001009 0.000000 0.089744 0.005824
            0.075758  0.131216  0.000000
 0.002103 0.000000 0.059504 0.000000 0.000000 0.001246 0.000000 0.091745 0.005489
            0.073232  0.126842  0.000000
 0.001931 0.000000 0.061648 0.000000 0.000000 0.001488 0.000000 0.093806 0.005261
            0.070707  0.122468  0.000000
 0.001762 0.000000 0.063894 0.000000 0.000000 0.001727 0.000000 0.095932 0.005163
            0.068182  0.118094  0.000000
 0.001597 0.000000 0.066253 0.000000 0.000000 0.001959 0.000000 0.098132 0.005220
            0.065657  0.113721  0.000000
 0.001437 0.000000 0.068735 0.000000 0.000000 0.002178 0.000000 0.100412 0.005456
            0.063131  0.109347  0.000000
 0.001284 0.000000 0.071352 0.000000 0.000000 0.002378 0.000000 0.102784 0.005896
            0.060606  0.104973  0.000000
 0.001138 0.000000 0.074119 0.000000 0.000000 0.002556 0.000000 0.105259 0.006560
            0.058081  0.100599  0.000000
 0.001002 0.000000 0.077049 0.000000 0.000000 0.002705 0.000000 0.107851 0.007467
            0.055556  0.096225  0.000000
 0.000876 0.000000 0.080161 0.000000 0.000000 0.002823 0.000000 0.110574 0.008628
            0.053030  0.091851  0.000000
 0.000761 0.000000 0.083472 0.000000 0.000000 0.002906 0.000000 0.113447 0.010048
            0.050505  0.087477  0.000000
 0.000660 0.000000 0.087003 0.000000 0.000000 0.002951 0.000000 0.116489 0.011725
            0.047980  0.083103  0.000000
 0.000572 0.000000 0.090775 0.000000 0.000000 0.002957 0.000000 0.119719 0.013647
            0.045455  0.078730  0.000000
 0.000498 0.000000 0.094814 0.000000 0.000000 0.002925 0.000000 0.123160 0.015797
            0.042929  0.074356  0.000000
 0.000439 0.000000 0.099146 0.000000 0.000000 0.002854 0.000000 0.126833 0.018146
            0.040404  0.069982  0.000000
 0.000394 0.000000 0.103802 0.000000 0.000000 0.002747 0.000000 0.130763 0.020662
            0.037879  0.065608  0.000000
 0.000360 0.000000 0.108814 0.000000 0.000000 0.002607 0.000000 0.134970 0.023304
            0.035354  0.061234  0.000000
 0.000335 0.000000 0.114218 0.000000 0.000000 0.002437 0.000000 0.139476 0.026025
            0.032828  0.056860  0.000000
 0.000315 0.000000 0.120056 0.000000 0.000000 0.002243 0.000000 0.144301 0.028773
            0.030303  0.052486  0.000000
 0.000299 0.000000 0.126372 0.000000 0.000000 0.002030 0.000000 0.149462 0.031492
            0.027778  0.048113  0.000000
 0.000283 0.000000 0.133218 0.000000 0.000000 0.001803 0.000000 0.154975 0.034122
            0.025253  0.043739  0.000000
 0.000266 0.000000 0.140653 0.000000 0.000000 0.001570 0.000000 0.160852 0.036604
            0.022727  0.039365  0.000000
 0.000248 0.000000 0.148742 0.000000 0.000000 0.001335 0.000000 0.167102 0.038878
            0.020202  0.034991  0.000000
 0.000227 0.000000 0.157562 0.000000 0.000000 0.001106 0.000000 0.173729 0.040886
            0.017677  0.030617  0.000000
 0.000203 0.000000 0.167202 0.000000 0.000000 0.000889 0.000000 0.180734 0.042574
            0.015152  0.026243  0.000000
 0.000178 0.000000 0.177766 0.000000 0.000000 0.000688 0.000000 0.188117 0.043891
            0.012626  0.021869  0.000000
 0.000150 0.000000 0.189378 0.000000 0.000000 0.000508 0.000000 0.195870 0.044795
            0.010101  0.017495  0.000000
 0.000122 0.000000 0.202184 0.000000 0.000000 0.000354 0.000000 0.203984 0.045251
            0.007576  0.013122  0.000000
 0.000092 0.000000 0.216359 0.000000 0.000000 0.000228 0.000000 0.212444 0.045231
            0.005051  0.008748  0.000000
 0.000062 0.000000 0.232114 0.000000 0.000000 0.000130 0.000000 0.221229 0.044718
            0.002525  0.004374  0.000000
 0.000031 0.000000 0.249707 0.000000 0.000000 0.000057 0.000000 0.230313 0.043703
            0.000253  0.000437  0.000000
 0.000003 0.000000 0.267371 0.000000 0.000000 0.000005 0.000000 0.238713 0.042364
            0.000000  0.000506  0.000000
 0.000000 0.000000 0.267367 0.000000 0.000000 0.000000 0.000000 0.238715 0.042364
            0.000000  0.005064  0.000000
 0.000000 0.000000 0.249670 0.000000 0.000000 0.000000 0.000000 0.230330 0.043705
            0.000000  0.010129  0.000000
 0.000000 0.000000 0.232047 0.000000 0.000000 0.000000 0.000000 0.221260 0.044713
            0.000000  0.015193  0.000000
 0.000000 0.000000 0.216267 0.000000 0.000000 0.000000 0.000000 0.212485 0.045213
            0.000000  0.020258  0.000000
 0.000000 0.000000 0.202072 0.000000 0.000000 0.000000 0.000000 0.204029 0.045213
            0.000000  0.025322  0.000000
 0.000000 0.000000 0.189250 0.000000 0.000000 0.000000 0.000000 0.195914 0.044731
            0.000000  0.030387  0.000000
 0.000000 0.000000 0.177627 0.000000 0.000000 0.000000 0.000000 0.188154 0.043795
            0.000000  0.035451  0.000000
 0.000000 0.000000 0.167054 0.000000 0.000000 0.000000 0.000000 0.180760 0.042443
            0.000000  0.040516  0.000000
 0.000000 0.000000 0.157408 0.000000 0.000000 0.000000 0.000000 0.173737 0.040720
            0.000000  0.045580  0.000000
 0.000000 0.000000 0.148586 0.000000 0.000000 0.000000 0.000000 0.167091 0.038675
            0.000000  0.050645  0.000000
 0.000000 0.000000 0.140496 0.000000 0.000000 0.000000 0.000000 0.160820 0.036367
            0.000000  0.055709  0.000000
 0.000000 0.000000 0.133062 0.000000 0.000000 0.000000 0.000000 0.154920 0.033854
            0.000000  0.060774  0.000000
 0.000000 0.000000 0.126217 0.000000 0.000000 0.000000 0.000000 0.149385 0.031198
            0.000000  0.065838  0.000000
 0.000000 0.000000 0.119902 0.000000 0.000000 0.000000 0.000000 0.144202 0.028459
            0.000000  0.070903  0.000000
 0.000000 0.000000 0.114064 0.000000 0.000000 0.000000 0.000000 0.139359 0.025699
            0.000000  0.075967  0.000000
 0.000000 0.000000 0.108658 0.000000 0.000000 0.000000 0.000000 0.134837 0.022973
            0.000000  0.081032  0.000000
 0.000000 0.000000 0.103643 0.000000 0.000000 0.000000 0.000000 0.130617 0.020337
            0.000000  0.086096  0.000000
 0.000000 0.000000 0.098981 0.000000 0.000000 0.000000 0.000000 0.126678 0.017838
            0.000000  0.091161  0.000000
 0.000000 0.000000 0.094639 0.000000 0.000000 0.000000 0.000000 0.122997 0.015519
            0.000000  0.096225  0.000000
 0.000000 0.000000 0.090587 0.000000 0.000000 0.000000 0.000000 0.119550 0.013420
            0.000000  0.101290  0.000000
 0.000000 0.000000 0.086798 0.000000 0.000000 0.000000 0.000000 0.116314 0.011573
            0.000000  0.106354  0.000000
 0.000000 0.000000 0.083248 0.000000 0.000000 0.000000 0.000000 0.113267 0.010001
            0.000000  0.111418  0.000000
 0.000000 0.000000 0.079914 0.000000 0.000000 0.000000 0.000000 0.110387 0.008724
            0.000000  0.116483  0.000000
 0.000000 0.000000 0.076776 0.000000 0.000000 0.000000 0.000000 0.107655 0.007747
            0.000000  0.121547  0.000000
 0.000000 0.000000 0.073816 0.000000 0.000000 0.000000 0.000000 0.105052 0.007060
            0.000000  0.126612  0.000000
 0.000000 0.000000 0.071017 0.000000 0.000000 0.000000 0.000000 0.102562 0.006634
            0.000000  0.131676  0.000000
 0.000000 0.000000 0.068364 0.000000 0.000000 0.000000 0.000000 0.100172 0.006429
            0.000000  0.136741  0.000000
 0.000000 0.000000 0.065845 0.000000 0.000000 0.000000 0.000000 0.097871 0.006397
            0.000000  0.141805  0.000000
 0.000000 0.000000 0.063447 0.000000 0.000000 0.000000 0.000000 0.095648 0.006497
            0.000000  0.146870  0.000000
 0.000000 0.000000 0.061160 0.000000 0.000000 0.000000 0.000000 0.093495 0.006698
            0.000000  0.151934  0.000000
 0.000000 0.000000 0.058974 0.000000 0.000000 0.000000 0.000000 0.091406 0.006980
            0.000000  0.156999  0.000000
 0.000000 0.000000 0.056880 0.000000 0.000000 0.000000 0.000000 0.089376 0.007330
            0.000000  0.162063  0.000000
 0.000000 0.000000 0.054872 0.000000 0.000000 0.000000 0.000000 0.087399 0.007744
            0.000000  0.167128  0.000000
 0.000000 0.000000 0.052943 0.000000 0.000000 0.000000 0.000000 0.085472 0.008218
            0.000000  0.172192  0.000000
 0.000000 0.000000 0.051087 0.000000 0.000000 0.000000 0.000000 0.083590 0.008751
            0.000000  0.177257  0.000000
 0.000000 0.000000 0.049300 0.000000 0.000000 0.000000 0.000000 0.081750 0.009343
            0.000000  0.182321  0.000000
 0.000000 0.000000 0.047577 0.000000 0.000000 0.000000 0.000000 0.079948 0.009997
            0.000000  0.187386  0.000000
 0.000000 0.000000 0.045914 0.000000 0.000000 0.000000 0.000000 0.078177 0.010719
            0.000000  0.192450  0.000000
 0.000000 0.000000 0.044310 0.000000 0.000000 0.000000 0.000000 0.076433 0.011517
            0.000000  0.197515  0.000000
 0.000000 0.000000 0.042761 0.000000 0.000000 0.000000 0.000000 0.074708 0.012405
            0.000000  0.202579  0.000000
 0.000000 0.000000 0.041265 0.000000 0.000000 0.000000 0.000000 0.072991 0.013398
            0.000000  0.207644  0.000000
 0.000000 0.000000 0.039821 0.000000 0.000000 0.000000 0.000000 0.071272 0.014516
            0.000000  0.212708  0.000000
 0.000000 0.000000 0.038427 0.000000 0.000000 0.000000 0.000000 0.069534 0.015782
            0.000000  0.217772  0.000000
 0.000000 0.000000 0.037082 0.000000 0.000000 0.000000 0.000000 0.067758 0.017220
            0.000000  0.222837  0.000000
 0.000000 0.000000 0.035785 0.000000 0.000000 0.000000 0.000000 0.065920 0.018853
            0.000000  0.227901  0.000000
 0.000000 0.000000 0.034536 0.000000 0.000000 0.000000 0.000000 0.063989 0.020700
            0.000000  0.232966  0.000000
 0.000000 0.000000 0.033333 0.000000 0.000000 0.000000 0.000000 0.061932 0.022769
            0.000000  0.238030  0.000000
 0.000000 0.000000 0.032175 0.000000 0.000000 0.000000 0.000000 0.059713 0.025050
            0.000000  0.243095  0.000000
 0.000000 0.000000 0.031061 0.000000 0.000000 0.000000 0.000000 0.057303 0.027505
            0.000000  0.248159  0.000000
 0.000000 0.000000 0.029991 0.000000 0.000000 0.000000 0.000000 0.054689 0.030063
            0.000000  0.253224  0.000000
 0.000000 0.000000 0.028963 0.000000 0.000000 0.000000 0.000000 0.051888 0.032620
            0.000000  0.258288  0.000000
 0.000000 0.000000 0.027975 0.000000 0.000000 0.000000 0.000000 0.048950 0.035053
            0.000000  0.263353  0.000000
 0.000000 0.000000 0.027027 0.000000 0.000000 0.000000 0.000000 0.045961 0.037247
            0.000000  0.268417  0.000000
 0.000000 0.000000 0.026118 0.000000 0.000000 0.000000 0.000000 0.043021 0.039115
            0.000000  0.273482  0.000000
 0.000000 0.000000 0.025245 0.000000 0.000000 0.000000 0.000000 0.040221 0.040619
            0.000000  0.278546  0.000000
 0.000000 0.000000 0.024406 0.000000 0.000000 0.000000 0.000000 0.037630 0.041760
            0.000000  0.283611  0.000000
 0.000000 0.000000 0.023601 0.000000 0.000000 0.000000 0.000000 0.035288 0.042570
            0.000000  0.288675  0.000000
 0.000000 0.000000 0.022827 0.000000 0.000000 0.000000 0.000000 0.033207 0.043096
            0.000000  0.293740  0.000000
 0.000000 0.000000 0.022083 0.000000 0.000000 0.000000 0.000000 0.031380 0.043388
            0.000000  0.298804  0.000000
 0.000000 0.000000 0.021366 0.000000 0.000000 0.000000 0.000000 0.029792 0.043492
            0.000000  0.303869  0.000000
 0.000000 0.000000 0.020676 0.000000 0.000000 0.000000 0.000000 0.028419 0.043446
            0.000000  0.308933  0.000000
 0.000000 0.000000 0.020011 0.000000 0.000000 0.000000 0.000000 0.027239 0.043284
            0.000000  0.313998  0.000000
 0.000000 0.000000 0.019368 0.000000 0.000000 0.000000 0.000000 0.026230 0.043032
            0.000000  0.319062  0.000000
 0.000000 0.000000 0.018748 0.000000 0.000000 0.000000 0.000000 0.025373 0.042709
            0.000000  0.324126  0.000000
 0.000000 0.000000 0.018148 0.000000 0.000000 0.000000 0.000000 0.024648 0.042333
            0.000000  0.329191  0.000000
 0.000000 0.000000 0.017567 0.000000 0.000000 0.000000 0.000000 0.024041 0.041916
            0.000000  0.334255  0.000000
 0.000000 0.000000 0.017005 0.000000 0.000000 0.000000 0.000000 0.023538 0.041467
            0.000000  0.339320  0.000000
 0.000000 0.000000 0.016459 0.000000 0.000000 0.000000 0.000000 0.023127 0.040995
            0.000000  0.344384  0.000000
 0.000000 0.000000 0.015930 0.000000 0.000000 0.000000 0.000000 0.022797 0.040507
            0.000000  0.349449  0.000000
 0.000000 0.000000 0.015417 0.000000 0.000000 0.000000 0.000000 0.022540 0.040006
            0.000000  0.354513  0.000000
 0.000000 0.000000 0.014919 0.000000 0.000000 0.000000 0.000000 0.022348 0.039498
            0.000000  0.359578  0.000000
 0.000000 0.000000 0.014435 0.000000 0.000000 0.000000 0.000000 0.022213 0.038986
            0.000000  0.364642  0.000000
 0.000000 0.000000 0.013965 0.000000 0.000000 0.000000 0.000000 0.022130 0.038473
            0.000000  0.369707  0.000000
 0.000000 0.000000 0.013508 0.000000 0.000000 0.000000 0.000000 0.022093 0.037961
            0.000000  0.374771  0.000000
 0.000000 0.000000 0.013064 0.000000 0.000000 0.000000 0.000000 0.022098 0.037452
            0.000000  0.379836  0.000000
 0.000000 0.000000 0.012631 0.000000 0.000000 0.000000 0.000000 0.022140 0.036948
            0.000000  0.384900  0.000000
 0.000000 0.000000 0.012210 0.000000 0.000000 0.000000 0.000000 0.022216 0.036451
            0.000000  0.389965  0.000000
 0.000000 0.000000 0.011800 0.000000 0.000000 0.000000 0.000000 0.022323 0.035960
            0.000000  0.395029  0.000000
 0.000000 0.000000 0.011400 0.000000 0.000000 0.000000 0.000000 0.022458 0.035478
            0.000000  0.400094  0.000000
 0.000000 0.000000 0.011009 0.000000 0.000000 0.000000 0.000000 0.022619 0.035005
            0.000000  0.405158  0.000000
 0.000000 0.000000 0.010627 0.000000 0.000000 0.000000 0.000000 0.022803 0.034542
            0.000000  0.410223  0.000000
 0.000000 0.000000 0.010252 0.000000 0.000000 0.000000 0.000000 0.023008 0.034090
            0.000000  0.415287  0.000000
 0.000000 0.000000 0.009885 0.000000 0.000000 0.000000 0.000000 0.023232 0.033648
            0.000000  0.420352  0.000000
 0.000000 0.000000 0.009524 0.000000 0.000000 0.000000 0.000000 0.023474 0.033218
            0.000000  0.425416  0.000000
 0.000000 0.000000 0.009169 0.000000 0.000000 0.000000 0.000000 0.023731 0.032799
            0.000000  0.430480  0.000000
 0.000000 0.000000 0.008819 0.000000 0.000000 0.000000 0.000000 0.024002 0.032392
            0.000000  0.435545  0.000000
 0.000000 0.000000 0.008473 0.000000 0.000000 0.000000 0.000000 0.024284 0.031996
            0.000000  0.440609  0.000000
 0.000000 0.000000 0.008131 0.000000 0.000000 0.000000 0.000000 0.024575 0.031613
            0.000000  0.445674  0.000000
 0.000000 0.000000 0.007793 0.000000 0.000000 0.000000 0.000000 0.024874 0.031243
            0.000000  0.450738  0.000000
 0.000000 0.000000 0.007458 0.000000 0.000000 0.000000 0.000000 0.025179 0.030884
            0.000000  0.455803  0.000000
 0.000000 0.000000 0.007125 0.000000 0.000000 0.000000 0.000000 0.025487 0.030539
            0.000000  0.460867  0.000000
 0.000000 0.000000 0.006796 0.000000 0.000000 0.000000 0.000000 0.025796 0.030207
            0.000000  0.465932  0.000000
 0.000000 0.000000 0.006469 0.000000 0.000000 0.000000 0.000000 0.026105 0.029888
            0.000000  0.470996  0.000000
 0.000000 0.000000 0.006145 0.000000 0.000000 0.000000 0.000000 0.026412 0.029582
            0.000000  0.476061  0.000000
 0.000000 0.000000 0.005824 0.000000 0.000000 0.000000 0.000000 0.026714 0.029291
            0.000000  0.481125  0.000000
 0.000000 0.000000 0.005506 0.000000 0.000000 0.000000 0.000000 0.027010 0.029013
            0.000000  0.486190  0.000000
 0.000000 0.000000 0.005190 0.000000 0.000000 0.000000 0.000000 0.027299 0.028750
            0.000000  0.491254  0.000000
 0.000000 0.000000 0.004878 0.000000 0.000000 0.000000 0.000000 0.027579 0.028502
            0.000000  0.496319  0.000000
 0.000000 0.000000 0.004569 0.000000 0.000000 0.000000 0.000000 0.027849 0.028269
            0.000000  0.501383  0.000000
 0.000000 0.000000 0.004263 0.000000 0.000000 0.000000 0.000000 0.028107 0.028050
            0.000000  0.506448  0.000000
 0.000000 0.000000 0.003961 0.000000 0.000000 0.000000 0.000000 0.028353 0.027847
            0.000000  0.511512  0.000000
 0.000000 0.000000 0.003663 0.000000 0.000000 0.000000 0.000000 0.028586 0.027660
            0.000000  0.516577  0.000000
 0.000000 0.000000 0.003369 0.000000 0.000000 0.000000 0.000000 0.028804 0.027487
            0.000000  0.521641  0.000000
 0.000000 0.000000 0.003078 0.000000 0.000000 0.000000 0.000000 0.029007 0.027330
            0.000000  0.526706  0.000000
 0.000000 0.000000 0.002791 0.000000 0.000000 0.000000 0.000000 0.029195 0.027188
            0.000000  0.531770  0.000000
 0.000000 0.000000 0.002508 0.000000 0.000000 0.000000 0.000000 0.029367 0.027061
            0.000000  0.536834  0.000000
 0.000000 0.000000 0.002228 0.000000 0.000000 0.000000 0.000000 0.029522 0.026948
            0.000000  0.541899  0.000000
 0.000000 0.000000 0.001952 0.000000 0.000000 0.000000 0.000000 0.029660 0.026850
            0.000000  0.546963  0.000000
 0.000000 0.000000 0.001681 0.000000 0.000000 0.000000 0.000000 0.029780 0.026765
            0.000000  0.552028  0.000000
 0.000000 0.000000 0.001414 0.000000 0.000000 0.000000 0.000000 0.029882 0.026695
            0.000000  0.557092  0.000000
 0.000000 0.000000 0.001154 0.000000 0.000000 0.000000 0.000000 0.029967 0.026637
            0.000000  0.562157  0.000000
 0.000000 0.000000 0.000902 0.000000 0.000000 0.000000 0.000000 0.030032 0.026593
            0.000000  0.567221  0.000000
 0.000000 0.000000 0.000668 0.000000 0.000000 0.000000 0.000000 0.030080 0.026561
            0.000000  0.572286  0.000000
 0.000000 0.000000 0.000477 0.000000 0.000000 0.000000 0.000000 0.030108 0.026543
            0.000000  0.577350  0.000000
 0.000000 0.000000 0.000393 0.000000 0.000000 0.000000 0.000000 0.030117 0.026536


==> anc/fig04/dpl13.decay <==
R_p [Ang], max |dV/du| [eV^(3/2)]
  20.8582934592   0.0002155657
  20.3164269920   0.0002137751
  20.3164269920   0.0002137752
  20.0400001389   0.0002169502
  18.5963331008   0.0002221583
  17.6736188804   0.0002277811
  17.3551492121   0.0002305994
  17.6736188804   0.0002277814
  18.5963331008   0.0002221588
  20.8582934592   0.0002046889
  18.5963331008   0.0002565954
  16.7000001158   0.0002709952
  15.3058029272   0.0002560455
  14.5587225723   0.0002703952
  14.5587225723   0.0002706970
  15.3058029272   0.0002535308
  16.7000001158   0.0002320635
  18.5963331008   0.0002153589
  23.1401989495   0.0001958362
  20.3164269920   0.0002102496
  17.6736188804   0.0003153526
  15.3058029272   0.0004111121
  13.3600000926   0.0004194266
  12.0425413435   0.0003978149
  11.5700994748   0.0004472055
  12.0425413435   0.0003484200
  13.3600000926   0.0002873602
  15.3058029272   0.0002418202
  17.6736188804   0.0002146822
  20.3164269920   0.0002008773
  20.3164269920   0.0002102493
  17.3551492121   0.0003427753
  14.5587225723   0.0005355513
  12.0425413435   0.0007682504
  10.0200000695   0.0009402351
   8.8368094402   0.0010057451
   8.8368094402   0.0009727254
  10.0200000695   0.0005939865
  12.0425413435   0.0003129841
  14.5587225723   0.0002474509
  17.3551492121   0.0002142248
  20.3164269920   0.0002008773
  20.8582934592   0.0002046889
  17.6736188804   0.0003153520
  14.5587225723   0.0005355508
  11.5700994748   0.0009757874
   8.8368094402   0.0017707788
   6.6800000463   0.0038678375
   5.7850497374   0.0037805720
   6.6800000463   0.0017859424
   8.8368094402   0.0005645253
  11.5700994748   0.0003236776
  14.5587225723   0.0002471003
  17.6736188804   0.0002146821
  18.5963331008   0.0002565942
  15.3058029272   0.0004111108
  12.0425413435   0.0007682489
   8.8368094402   0.0017707769
   5.7850497374   0.0056417787
   3.3400000232   0.0262197255
   3.3400000232   0.0130228998
   5.7850497374   0.0012943647
   8.8368094402   0.0006867131
  12.0425413435   0.0003316643
  15.3058029272   0.0002414739
  18.5963331008   0.0002153586
  20.0400001389   0.0002169502
  16.7000001158   0.0002709937
  13.3600000926   0.0004194245
  10.0200000695   0.0009402471
   6.6800000463   0.0038678502
   3.3400000232   0.0262197143
   0.0000000000   0.1018791090
   3.3400000232   0.0122969015
   6.6800000463   0.0018899825
  10.0200000695   0.0005957757
  13.3600000926   0.0002854891
  16.7000001158   0.0002319663
  18.5963331008   0.0002221583
  15.3058029272   0.0002560455
  12.0425413435   0.0003978136
   8.8368094402   0.0010057597
   5.7850497374   0.0037805756
   3.3400000232   0.0130225915
   3.3400000232   0.0122970745
   5.7850497374   0.0022626910
   8.8368094402   0.0008427109
  12.0425413435   0.0004031416
  15.3058029272   0.0002528211
  18.5963331008   0.0002221584
  20.8582934592   0.0002155657
  17.6736188804   0.0002277810
  14.5587225723   0.0002703952
  11.5700994748   0.0004472043
   8.8368094402   0.0009727280
   6.6800000463   0.0017859673
   5.7850497374   0.0012944079
   6.6800000463   0.0018899823
   8.8368094402   0.0008427108
  11.5700994748   0.0004869103
  14.5587225723   0.0002991306
  17.6736188804   0.0002277810
  20.3164269920   0.0002137751
  17.3551492121   0.0002305994
  14.5587225723   0.0002706974
  12.0425413435   0.0003484217
  10.0200000695   0.0005939882
   8.8368094402   0.0005645255
   8.8368094402   0.0006867219
  10.0200000695   0.0005957758
  12.0425413435   0.0004031444
  14.5587225723   0.0002991314
  17.3551492121   0.0002305990
  20.3164269920   0.0002137750
  23.1401989495   0.0001935954
  20.3164269920   0.0002137752
  17.6736188804   0.0002277814
  15.3058029272   0.0002535312
  13.3600000926   0.0002873607
  12.0425413435   0.0003129848
  11.5700994748   0.0003236783
  12.0425413435   0.0003316673
  13.3600000926   0.0002854895
  15.3058029272   0.0002528211
  17.6736188804   0.0002277810
  20.3164269920   0.0002137750
  20.8582934592   0.0002157402
  18.5963331008   0.0002221588
  16.7000001158   0.0002320637
  15.3058029272   0.0002418205
  14.5587225723   0.0002474512
  14.5587225723   0.0002471006
  15.3058029272   0.0002414739
  16.7000001158   0.0002319663
  18.5963331008   0.0002221584
  20.0400001389   0.0002172434
  18.5963331008   0.0002153589
  17.6736188804   0.0002146822
  17.3551492121   0.0002142248
  17.6736188804   0.0002146821
  18.5963331008   0.0002153586
  20.8582934592   0.0002048710
  20.3164269920   0.0002008773
  20.3164269920   0.0002008773
  20.8582934592   0.0002054311
  20.0400001389   0.0002174893
  20.8582934592   0.0002162113
  23.1401989495   0.0002093157
  20.8582934592   0.0002162113
  20.0400001389   0.0002174893
  20.8582934592   0.0002054311
  23.1401989495   0.0001958338
  23.3800001621   0.0001933838
  21.9018448230   0.0001997206
  21.9018448230   0.0001956771
  23.3800001621   0.0001834497
  23.3800001621   0.0001834497
  21.9018448230   0.0001956771
  21.9018448230   0.0001997206
  23.3800001621   0.0001933838
  20.8582934592   0.0002162116
  20.0400001389   0.0002174898
  20.8582934592   0.0002054314
  23.1401989495   0.0001968092
  23.3800001621   0.0001088710
  21.9018448230   0.0001343907
  21.9018448230   0.0001469275
  23.3800001621   0.0000767113
  23.3800001621   0.0000767113
  21.9018448230   0.0001469276
  21.9018448230   0.0001343917
  23.3800001621   0.0001088713
  23.1401989495   0.0002084667


==> anc/fig04/dpl17.dat <==
 &plot nbnd=   9, nks=   248 /
            0.333333  0.577350  0.000000
 0.000000 0.000000 0.008321 0.000000 0.000000 0.000000 0.026804 0.000000 0.000000
            0.330808  0.572976  0.000000
 0.000000 0.000000 0.008302 0.000000 0.000189 0.001056 0.026790 0.000000 0.000398
            0.328283  0.568603  0.000000
 0.000000 0.000000 0.008253 0.000000 0.000338 0.002109 0.026753 0.000000 0.000811
            0.325758  0.564229  0.000000
 0.000000 0.000000 0.008176 0.000000 0.000447 0.003152 0.026693 0.000000 0.001237
            0.323232  0.559855  0.000000
 0.000000 0.000000 0.008071 0.000000 0.000520 0.004177 0.026609 0.000000 0.001673
            0.320707  0.555481  0.000000
 0.000000 0.000000 0.007943 0.000000 0.000561 0.005180 0.026504 0.000000 0.002119
            0.318182  0.551107  0.000000
 0.000000 0.000000 0.007794 0.000000 0.000574 0.006155 0.026379 0.000000 0.002572
            0.315657  0.546733  0.000000
 0.000000 0.000000 0.007627 0.000000 0.000562 0.007099 0.026235 0.000000 0.003029
            0.313131  0.542359  0.000000
 0.000000 0.000000 0.007446 0.000000 0.000529 0.008008 0.026076 0.000000 0.003490
            0.310606  0.537985  0.000000
 0.000000 0.000000 0.007255 0.000000 0.000480 0.008881 0.025902 0.000000 0.003952
            0.308081  0.533612  0.000000
 0.000000 0.000000 0.007057 0.000000 0.000419 0.009717 0.025717 0.000000 0.004413
            0.305556  0.529238  0.000000
 0.000000 0.000000 0.006857 0.000000 0.000348 0.010516 0.025522 0.000000 0.004871
            0.303030  0.524864  0.000000
 0.000000 0.000000 0.006658 0.000000 0.000275 0.011279 0.025320 0.000000 0.005325
            0.300505  0.520490  0.000000
 0.000000 0.000000 0.006462 0.000000 0.000208 0.012008 0.025112 0.000000 0.005774
            0.297980  0.516116  0.000000
 0.000000 0.000000 0.006271 0.000000 0.000171 0.012705 0.024900 0.000000 0.006217
            0.295455  0.511742  0.000000
 0.000000 0.000000 0.006088 0.000000 0.000193 0.013371 0.024685 0.000000 0.006652
            0.292929  0.507368  0.000000
 0.000000 0.000000 0.005913 0.000000 0.000264 0.014010 0.024469 0.000000 0.007078
            0.290404  0.502995  0.000000
 0.000000 0.000000 0.005748 0.000000 0.000361 0.014623 0.024253 0.000000 0.007496
            0.287879  0.498621  0.000000
 0.000000 0.000000 0.005592 0.000000 0.000471 0.015213 0.024038 0.000000 0.007904
            0.285354  0.494247  0.000000
 0.000000 0.000000 0.005447 0.000000 0.000589 0.015783 0.023824 0.000000 0.008303
            0.282828  0.489873  0.000000
 0.000000 0.000000 0.005310 0.000000 0.000716 0.016334 0.023611 0.000000 0.008691
            0.280303  0.485499  0.000000
 0.000000 0.000000 0.005183 0.000000 0.000853 0.016869 0.023400 0.000000 0.009069
            0.277778  0.481125  0.000000
 0.000000 0.000000 0.005063 0.000000 0.001001 0.017390 0.023190 0.000000 0.009436
            0.275253  0.476751  0.000000
 0.000000 0.000000 0.004950 0.000000 0.001164 0.017898 0.022982 0.000000 0.009793
            0.272727  0.472377  0.000000
 0.000000 0.000000 0.004844 0.000000 0.001344 0.018395 0.022775 0.000000 0.010140
            0.270202  0.468004  0.000000
 0.000000 0.000000 0.004742 0.000000 0.001545 0.018883 0.022569 0.000000 0.010477
            0.267677  0.463630  0.000000
 0.000000 0.000000 0.004644 0.000000 0.001769 0.019362 0.022363 0.000000 0.010804
            0.265152  0.459256  0.000000
 0.000000 0.000000 0.004548 0.000000 0.002019 0.019833 0.022158 0.000000 0.011122
            0.262626  0.454882  0.000000
 0.000000 0.000000 0.004456 0.000000 0.002296 0.020298 0.021952 0.000000 0.011431
            0.260101  0.450508  0.000000
 0.000000 0.000000 0.004364 0.000000 0.002600 0.020758 0.021746 0.000000 0.011731
            0.257576  0.446134  0.000000
 0.000000 0.000000 0.004274 0.000000 0.002931 0.021214 0.021539 0.000000 0.012025
            0.255051  0.441760  0.000000
 0.000000 0.000000 0.004185 0.000000 0.003286 0.021667 0.021331 0.000000 0.012311
            0.252525  0.437387  0.000000
 0.000000 0.000000 0.004097 0.000000 0.003664 0.022119 0.021123 0.000000 0.012592
            0.250000  0.433013  0.000000
 0.000000 0.000000 0.004010 0.000000 0.004061 0.022569 0.020913 0.000000 0.012869
            0.247475  0.428639  0.000000
 0.000000 0.000000 0.003924 0.000000 0.004472 0.023021 0.020702 0.000000 0.013142
            0.244949  0.424265  0.000000
 0.000000 0.000000 0.003840 0.000000 0.004893 0.023476 0.020490 0.000000 0.013414
            0.242424  0.419891  0.000000
 0.000000 0.000000 0.003757 0.000000 0.005320 0.023935 0.020278 0.000000 0.013685
            0.239899  0.415517  0.000000
 0.000000 0.000000 0.003677 0.000000 0.005748 0.024399 0.020065 0.000000 0.013957
            0.237374  0.411143  0.000000
 0.000000 0.000000 0.003600 0.000000 0.006173 0.024872 0.019852 0.000000 0.014231
            0.234848  0.406770  0.000000
 0.000000 0.000000 0.003525 0.000000 0.006589 0.025354 0.019639 0.000000 0.014510
            0.232323  0.402396  0.000000
 0.000000 0.000000 0.003455 0.000000 0.006994 0.025848 0.019426 0.000000 0.014794
            0.229798  0.398022  0.000000
 0.000000 0.000000 0.003388 0.000000 0.007384 0.026355 0.019214 0.000000 0.015084
            0.227273  0.393648  0.000000
 0.000000 0.000000 0.003324 0.000000 0.007757 0.026877 0.019001 0.000000 0.015382
            0.224747  0.389274  0.000000
 0.000000 0.000000 0.003264 0.000000 0.008113 0.027414 0.018789 0.000000 0.015689
            0.222222  0.384900  0.000000
 0.000000 0.000000 0.003208 0.000000 0.008450 0.027970 0.018577 0.000000 0.016005
            0.219697  0.380526  0.000000
 0.000000 0.000000 0.003154 0.000000 0.008769 0.028543 0.018364 0.000000 0.016331
            0.217172  0.376152  0.000000
 0.000000 0.000000 0.003101 0.000000 0.009072 0.029135 0.018150 0.000000 0.016668
            0.214646  0.371779  0.000000
 0.000000 0.000000 0.003050 0.000000 0.009362 0.029747 0.017934 0.000000 0.017016
            0.212121  0.367405  0.000000
 0.000000 0.000000 0.002998 0.000000 0.009643 0.030377 0.017716 0.000000 0.017375
            0.209596  0.363031  0.000000
 0.000000 0.000000 0.002945 0.000000 0.009920 0.031025 0.017493 0.000000 0.017745
            0.207071  0.358657  0.000000
 0.000000 0.000000 0.002889 0.000000 0.010197 0.031690 0.017267 0.000000 0.018125
            0.204545  0.354283  0.000000
 0.000000 0.000000 0.002829 0.000000 0.010482 0.032370 0.017034 0.000000 0.018516
            0.202020  0.349909  0.000000
 0.000000 0.000000 0.002762 0.000000 0.010780 0.033064 0.016794 0.000000 0.018916
            0.199495  0.345535  0.000000
 0.000000 0.000000 0.002688 0.000000 0.011101 0.033770 0.016545 0.000000 0.019325
            0.196970  0.341162  0.000000
 0.000000 0.000000 0.002605 0.000000 0.011451 0.034484 0.016287 0.000000 0.019742
            0.194444  0.336788  0.000000
 0.000000 0.000000 0.002511 0.000000 0.011838 0.035203 0.016018 0.000000 0.020168
            0.191919  0.332414  0.000000
 0.000000 0.000000 0.002406 0.000000 0.012273 0.035923 0.015737 0.000000 0.020601
            0.189394  0.328040  0.000000
 0.000000 0.000000 0.002287 0.000000 0.012763 0.036641 0.015444 0.000000 0.021042
            0.186869  0.323666  0.000000
 0.000000 0.000000 0.002156 0.000000 0.013318 0.037353 0.015137 0.000000 0.021491
            0.184343  0.319292  0.000000
 0.000000 0.000000 0.002012 0.000000 0.013947 0.038052 0.014817 0.000000 0.021947
            0.181818  0.314918  0.000000
 0.000000 0.000000 0.001854 0.000000 0.014659 0.038734 0.014484 0.000000 0.022413
            0.179293  0.310544  0.000000
 0.000000 0.000000 0.001683 0.000000 0.015464 0.039393 0.014138 0.000000 0.022889
            0.176768  0.306171  0.000000
 0.000000 0.000000 0.001501 0.000000 0.016371 0.040020 0.013779 0.000000 0.023376
            0.174242  0.301797  0.000000
 0.000000 0.000000 0.001309 0.000000 0.017390 0.040609 0.013409 0.000000 0.023876
            0.171717  0.297423  0.000000
 0.000000 0.000000 0.001108 0.000000 0.018531 0.041147 0.013029 0.000000 0.024392
            0.169192  0.293049  0.000000
 0.000000 0.000000 0.000901 0.000000 0.019804 0.041625 0.012642 0.000000 0.024926
            0.166667  0.288675  0.000000
 0.000000 0.000000 0.000691 0.000000 0.021223 0.042025 0.012248 0.000000 0.025481
            0.164141  0.284301  0.000000
 0.000000 0.000000 0.000481 0.000000 0.022799 0.042330 0.011851 0.000000 0.026061
            0.161616  0.279927  0.000000
 0.000000 0.000000 0.000273 0.000000 0.024550 0.042516 0.011453 0.000000 0.026668
            0.159091  0.275554  0.000000
 0.000000 0.000000 0.000081 0.000000 0.026491 0.042553 0.011056 0.000000 0.027307
            0.156566  0.271180  0.000000
 0.000000 0.000000 0.000141 0.000000 0.028641 0.042405 0.010663 0.000000 0.027981
            0.154040  0.266806  0.000000
 0.000000 0.000000 0.000322 0.000000 0.031012 0.042028 0.010277 0.000000 0.028694
            0.151515  0.262432  0.000000
 0.000000 0.000000 0.000492 0.000000 0.033613 0.041373 0.009900 0.000000 0.029449
            0.148990  0.258058  0.000000
 0.000000 0.000000 0.000648 0.000000 0.036437 0.040391 0.009535 0.000000 0.030249
            0.146465  0.253684  0.000000
 0.000000 0.000000 0.000786 0.000000 0.039452 0.039040 0.009182 0.000000 0.031098
            0.143939  0.249310  0.000000
 0.000000 0.000000 0.000904 0.000000 0.042598 0.037309 0.008845 0.000000 0.031999
            0.141414  0.244936  0.000000
 0.000000 0.000000 0.001002 0.000000 0.045786 0.035225 0.008525 0.000000 0.032954
            0.138889  0.240563  0.000000
 0.000000 0.000000 0.001079 0.000000 0.048914 0.032868 0.008221 0.000000 0.033965
            0.136364  0.236189  0.000000
 0.000000 0.000000 0.001134 0.000000 0.051887 0.030362 0.007935 0.000000 0.035033
            0.133838  0.231815  0.000000
 0.000000 0.000000 0.001169 0.000000 0.054646 0.027846 0.007667 0.000000 0.036161
            0.131313  0.227441  0.000000
 0.000000 0.000000 0.001185 0.000000 0.057169 0.025443 0.007416 0.000000 0.037347
            0.128788  0.223067  0.000000
 0.000000 0.000000 0.001182 0.000000 0.059471 0.023243 0.007180 0.000000 0.038593
            0.126263  0.218693  0.000000
 0.000000 0.000000 0.001164 0.000000 0.061588 0.021293 0.006959 0.000000 0.039898
            0.123737  0.214319  0.000000
 0.000000 0.000000 0.001133 0.000000 0.063564 0.019605 0.006751 0.000000 0.041260
            0.121212  0.209946  0.000000
 0.000000 0.000000 0.001091 0.000000 0.065440 0.018168 0.006552 0.000000 0.042680
            0.118687  0.205572  0.000000
 0.000000 0.000000 0.001043 0.000000 0.067252 0.016955 0.006361 0.000000 0.044155
            0.116162  0.201198  0.000000
 0.000000 0.000000 0.000991 0.000000 0.069029 0.015932 0.006174 0.000000 0.045683
            0.113636  0.196824  0.000000
 0.000000 0.000000 0.000939 0.000000 0.070795 0.015062 0.005989 0.000000 0.047263
            0.111111  0.192450  0.000000
 0.000000 0.000000 0.000890 0.000000 0.072567 0.014311 0.005802 0.000000 0.048894
            0.108586  0.188076  0.000000
 0.000000 0.000000 0.000848 0.000000 0.074359 0.013646 0.005610 0.000000 0.050573
            0.106061  0.183702  0.000000
 0.000000 0.000000 0.000816 0.000000 0.076180 0.013038 0.005411 0.000000 0.052300
            0.103535  0.179328  0.000000
 0.000000 0.000000 0.000796 0.000000 0.078038 0.012464 0.005201 0.000000 0.054074
            0.101010  0.174955  0.000000
 0.000000 0.000000 0.000791 0.000000 0.079939 0.011903 0.004979 0.000000 0.055895
            0.098485  0.170581  0.000000
 0.000000 0.000000 0.000804 0.000000 0.081888 0.011341 0.004742 0.000000 0.057763
            0.095960  0.166207  0.000000
 0.000000 0.000000 0.000834 0.000000 0.083889 0.010769 0.004489 0.000000 0.059680
            0.093434  0.161833  0.000000
 0.000000 0.000000 0.000885 0.000000 0.085945 0.010183 0.004219 0.000000 0.061649
            0.090909  0.157459  0.000000
 0.000000 0.000000 0.000955 0.000000 0.088059 0.009584 0.003932 0.000000 0.063673
            0.088384  0.153085  0.000000
 0.000000 0.000000 0.001045 0.000000 0.090236 0.008979 0.003628 0.000000 0.065756
            0.085859  0.148711  0.000000
 0.000000 0.000000 0.001152 0.000000 0.092477 0.008377 0.003309 0.000000 0.067903
            0.083333  0.144338  0.000000
 0.000000 0.000000 0.001276 0.000000 0.094788 0.007795 0.002977 0.000000 0.070122
            0.080808  0.139964  0.000000
 0.000000 0.000000 0.001413 0.000000 0.097172 0.007251 0.002634 0.000000 0.072420
            0.078283  0.135590  0.000000
 0.000000 0.000000 0.001561 0.000000 0.099634 0.006767 0.002284 0.000000 0.074805
            0.075758  0.131216  0.000000
 0.000000 0.000000 0.001716 0.000000 0.102180 0.006366 0.001930 0.000000 0.077288
            0.073232  0.126842  0.000000
 0.000000 0.000000 0.001874 0.000000 0.104817 0.006072 0.001577 0.000000 0.079879
            0.070707  0.122468  0.000000
 0.000000 0.000000 0.002031 0.000000 0.107554 0.005911 0.001231 0.000000 0.082590
            0.068182  0.118094  0.000000
 0.000000 0.000000 0.002183 0.000000 0.110399 0.005907 0.000899 0.000000 0.085432
            0.065657  0.113721  0.000000
 0.000000 0.000000 0.002325 0.000000 0.113366 0.006083 0.000596 0.000000 0.088420
            0.063131  0.109347  0.000000
 0.000000 0.000000 0.002452 0.000000 0.116467 0.006464 0.000365 0.000000 0.091566
            0.060606  0.104973  0.000000
 0.000000 0.000000 0.002562 0.000000 0.119720 0.007069 0.000326 0.000000 0.094886
            0.058081  0.100599  0.000000
 0.000000 0.000000 0.002650 0.000000 0.123143 0.007916 0.000485 0.000000 0.098394
            0.055556  0.096225  0.000000
 0.000000 0.000000 0.002713 0.000000 0.126758 0.009018 0.000688 0.000000 0.102105
            0.053030  0.091851  0.000000
 0.000000 0.000000 0.002748 0.000000 0.130589 0.010378 0.000881 0.000000 0.106035
            0.050505  0.087477  0.000000
 0.000000 0.000000 0.002755 0.000000 0.134665 0.011994 0.001047 0.000000 0.110199
            0.047980  0.083103  0.000000
 0.000000 0.000000 0.002731 0.000000 0.139016 0.013856 0.001181 0.000000 0.114612
            0.045455  0.078730  0.000000
 0.000000 0.000000 0.002677 0.000000 0.143676 0.015946 0.001280 0.000000 0.119292
            0.042929  0.074356  0.000000
 0.000000 0.000000 0.002593 0.000000 0.148680 0.018238 0.001345 0.000000 0.124253
            0.040404  0.069982  0.000000
 0.000000 0.000000 0.002482 0.000000 0.154069 0.020698 0.001374 0.000000 0.129511
            0.037879  0.065608  0.000000
 0.000000 0.000000 0.002345 0.000000 0.159882 0.023287 0.001371 0.000000 0.135084
            0.035354  0.061234  0.000000
 0.000000 0.000000 0.002186 0.000000 0.166166 0.025958 0.001336 0.000000 0.140987
            0.032828  0.056860  0.000000
 0.000000 0.000000 0.002008 0.000000 0.172964 0.028661 0.001274 0.000000 0.147237
            0.030303  0.052486  0.000000
 0.000000 0.000000 0.001817 0.000000 0.180328 0.031340 0.001187 0.000000 0.153854
            0.027778  0.048113  0.000000
 0.000000 0.000000 0.001616 0.000000 0.188309 0.033936 0.001081 0.000000 0.160857
            0.025253  0.043739  0.000000
 0.000000 0.000000 0.001410 0.000000 0.196962 0.036391 0.000960 0.000000 0.168267
            0.022727  0.039365  0.000000
 0.000000 0.000000 0.001205 0.000000 0.206348 0.038645 0.000829 0.000000 0.176111
            0.020202  0.034991  0.000000
 0.000000 0.000000 0.001006 0.000000 0.216534 0.040641 0.000694 0.000000 0.184415
            0.017677  0.030617  0.000000
 0.000000 0.000000 0.000816 0.000000 0.227595 0.042325 0.000560 0.000000 0.193211
            0.015152  0.026243  0.000000
 0.000000 0.000000 0.000641 0.000000 0.239619 0.043647 0.000431 0.000000 0.202538
            0.012626  0.021869  0.000000
 0.000000 0.000000 0.000484 0.000000 0.252707 0.044565 0.000313 0.000000 0.212438
            0.010101  0.017495  0.000000
 0.000000 0.000000 0.000348 0.000000 0.266981 0.045043 0.000209 0.000000 0.222961
            0.007576  0.013122  0.000000
 0.000000 0.000000 0.000234 0.000000 0.282588 0.045053 0.000125 0.000000 0.234168
            0.005051  0.008748  0.000000
 0.000000 0.000000 0.000141 0.000000 0.299708 0.044578 0.000062 0.000000 0.246127
            0.002525  0.004374  0.000000
 0.000000 0.000000 0.000065 0.000000 0.318566 0.043610 0.000021 0.000000 0.258920
            0.000253  0.000437  0.000000
 0.000000 0.000000 0.000006 0.000000 0.337252 0.042317 0.000002 0.000000 0.271225
            0.000000  0.000506  0.000000
 0.000000 0.000000 0.000000 0.000000 0.337251 0.042318 0.000000 0.000000 0.271221
            0.000000  0.005064  0.000000
 0.000000 0.000000 0.000000 0.000000 0.318556 0.043611 0.000000 0.000000 0.258883
            0.000000  0.010129  0.000000
 0.000000 0.000000 0.000000 0.000000 0.299693 0.044574 0.000000 0.000000 0.246056
            0.000000  0.015193  0.000000
 0.000000 0.000000 0.000000 0.000000 0.282569 0.045036 0.000000 0.000000 0.234067
            0.000000  0.020258  0.000000
 0.000000 0.000000 0.000000 0.000000 0.266958 0.045005 0.000000 0.000000 0.222835
            0.000000  0.025322  0.000000
 0.000000 0.000000 0.000000 0.000000 0.252678 0.044501 0.000000 0.000000 0.212291
            0.000000  0.030387  0.000000
 0.000000 0.000000 0.000000 0.000000 0.239581 0.043552 0.000000 0.000000 0.202377
            0.000000  0.035451  0.000000
 0.000000 0.000000 0.000000 0.000000 0.227545 0.042195 0.000000 0.000000 0.193041
            0.000000  0.040516  0.000000
 0.000000 0.000000 0.000000 0.000000 0.216469 0.040476 0.000000 0.000000 0.184239
            0.000000  0.045580  0.000000
 0.000000 0.000000 0.000000 0.000000 0.206266 0.038444 0.000000 0.000000 0.175934
            0.000000  0.050645  0.000000
 0.000000 0.000000 0.000000 0.000000 0.196862 0.036156 0.000000 0.000000 0.168093
            0.000000  0.055709  0.000000
 0.000000 0.000000 0.000000 0.000000 0.188190 0.033671 0.000000 0.000000 0.160686
            0.000000  0.060774  0.000000
 0.000000 0.000000 0.000000 0.000000 0.180191 0.031049 0.000000 0.000000 0.153687
            0.000000  0.065838  0.000000
 0.000000 0.000000 0.000000 0.000000 0.172810 0.028351 0.000000 0.000000 0.147074
            0.000000  0.070903  0.000000
 0.000000 0.000000 0.000000 0.000000 0.165996 0.025636 0.000000 0.000000 0.140825
            0.000000  0.075967  0.000000
 0.000000 0.000000 0.000000 0.000000 0.159699 0.022959 0.000000 0.000000 0.134921
            0.000000  0.081032  0.000000
 0.000000 0.000000 0.000000 0.000000 0.153874 0.020374 0.000000 0.000000 0.129343
            0.000000  0.086096  0.000000
 0.000000 0.000000 0.000000 0.000000 0.148477 0.017926 0.000000 0.000000 0.124073
            0.000000  0.091161  0.000000
 0.000000 0.000000 0.000000 0.000000 0.143465 0.015658 0.000000 0.000000 0.119095
            0.000000  0.096225  0.000000
 0.000000 0.000000 0.000000 0.000000 0.138799 0.013606 0.000000 0.000000 0.114392
            0.000000  0.101290  0.000000
 0.000000 0.000000 0.000000 0.000000 0.134443 0.011800 0.000000 0.000000 0.109948
            0.000000  0.106354  0.000000
 0.000000 0.000000 0.000000 0.000000 0.130361 0.010260 0.000000 0.000000 0.105747
            0.000000  0.111418  0.000000
 0.000000 0.000000 0.000000 0.000000 0.126522 0.009003 0.000000 0.000000 0.101774
            0.000000  0.116483  0.000000
 0.000000 0.000000 0.000000 0.000000 0.122899 0.008029 0.000000 0.000000 0.098013
            0.000000  0.121547  0.000000
 0.000000 0.000000 0.000000 0.000000 0.119466 0.007331 0.000000 0.000000 0.094449
            0.000000  0.126612  0.000000
 0.000000 0.000000 0.000000 0.000000 0.116201 0.006882 0.000000 0.000000 0.091068
            0.000000  0.131676  0.000000
 0.000000 0.000000 0.000000 0.000000 0.113085 0.006648 0.000000 0.000000 0.087855
            0.000000  0.136741  0.000000
 0.000000 0.000000 0.000000 0.000000 0.110101 0.006590 0.000000 0.000000 0.084796
            0.000000  0.141805  0.000000
 0.000000 0.000000 0.000000 0.000000 0.107236 0.006673 0.000000 0.000000 0.081879
            0.000000  0.146870  0.000000
 0.000000 0.000000 0.000000 0.000000 0.104479 0.006869 0.000000 0.000000 0.079091
            0.000000  0.151934  0.000000
 0.000000 0.000000 0.000000 0.000000 0.101820 0.007159 0.000000 0.000000 0.076421
            0.000000  0.156999  0.000000
 0.000000 0.000000 0.000000 0.000000 0.099250 0.007528 0.000000 0.000000 0.073859
            0.000000  0.162063  0.000000
 0.000000 0.000000 0.000000 0.000000 0.096764 0.007969 0.000000 0.000000 0.071394
            0.000000  0.167128  0.000000
 0.000000 0.000000 0.000000 0.000000 0.094356 0.008474 0.000000 0.000000 0.069019
            0.000000  0.172192  0.000000
 0.000000 0.000000 0.000000 0.000000 0.092019 0.009038 0.000000 0.000000 0.066725
            0.000000  0.177257  0.000000
 0.000000 0.000000 0.000000 0.000000 0.089750 0.009657 0.000000 0.000000 0.064506
            0.000000  0.182321  0.000000
 0.000000 0.000000 0.000000 0.000000 0.087542 0.010330 0.000000 0.000000 0.062357
            0.000000  0.187386  0.000000
 0.000000 0.000000 0.000000 0.000000 0.085391 0.011058 0.000000 0.000000 0.060274
            0.000000  0.192450  0.000000
 0.000000 0.000000 0.000000 0.000000 0.083291 0.011843 0.000000 0.000000 0.058251
            0.000000  0.197515  0.000000
 0.000000 0.000000 0.000000 0.000000 0.081234 0.012694 0.000000 0.000000 0.056288
            0.000000  0.202579  0.000000
 0.000000 0.000000 0.000000 0.000000 0.079214 0.013621 0.000000 0.000000 0.054381
            0.000000  0.207644  0.000000
 0.000000 0.000000 0.000000 0.000000 0.077219 0.014635 0.000000 0.000000 0.052529
            0.000000  0.212708  0.000000
 0.000000 0.000000 0.000000 0.000000 0.075241 0.015754 0.000000 0.000000 0.050731
            0.000000  0.217772  0.000000
 0.000000 0.000000 0.000000 0.000000 0.073263 0.016991 0.000000 0.000000 0.048987
            0.000000  0.222837  0.000000
 0.000000 0.000000 0.000000 0.000000 0.071272 0.018365 0.000000 0.000000 0.047297
            0.000000  0.227901  0.000000
 0.000000 0.000000 0.000000 0.000000 0.069246 0.019890 0.000000 0.000000 0.045661
            0.000000  0.232966  0.000000
 0.000000 0.000000 0.000000 0.000000 0.067165 0.021575 0.000000 0.000000 0.044078
            0.000000  0.238030  0.000000
 0.000000 0.000000 0.000000 0.000000 0.065004 0.023423 0.000000 0.000000 0.042549
            0.000000  0.243095  0.000000
 0.000000 0.000000 0.000000 0.000000 0.062740 0.025423 0.000000 0.000000 0.041074
            0.000000  0.248159  0.000000
 0.000000 0.000000 0.000000 0.000000 0.060353 0.027548 0.000000 0.000000 0.039653
            0.000000  0.253224  0.000000
 0.000000 0.000000 0.000000 0.000000 0.057834 0.029751 0.000000 0.000000 0.038284
            0.000000  0.258288  0.000000
 0.000000 0.000000 0.000000 0.000000 0.055189 0.031965 0.000000 0.000000 0.036968
            0.000000  0.263353  0.000000
 0.000000 0.000000 0.000000 0.000000 0.052444 0.034109 0.000000 0.000000 0.035704
            0.000000  0.268417  0.000000
 0.000000 0.000000 0.000000 0.000000 0.049646 0.036104 0.000000 0.000000 0.034490
            0.000000  0.273482  0.000000
 0.000000 0.000000 0.000000 0.000000 0.046856 0.037878 0.000000 0.000000 0.033325
            0.000000  0.278546  0.000000
 0.000000 0.000000 0.000000 0.000000 0.044139 0.039385 0.000000 0.000000 0.032206
            0.000000  0.283611  0.000000
 0.000000 0.000000 0.000000 0.000000 0.041555 0.040604 0.000000 0.000000 0.031133
            0.000000  0.288675  0.000000
 0.000000 0.000000 0.000000 0.000000 0.039147 0.041539 0.000000 0.000000 0.030102
            0.000000  0.293740  0.000000
 0.000000 0.000000 0.000000 0.000000 0.036943 0.042212 0.000000 0.000000 0.029111
            0.000000  0.298804  0.000000
 0.000000 0.000000 0.000000 0.000000 0.034952 0.042654 0.000000 0.000000 0.028159
            0.000000  0.303869  0.000000
 0.000000 0.000000 0.000000 0.000000 0.033175 0.042898 0.000000 0.000000 0.027242
            0.000000  0.308933  0.000000
 0.000000 0.000000 0.000000 0.000000 0.031602 0.042979 0.000000 0.000000 0.026359
            0.000000  0.313998  0.000000
 0.000000 0.000000 0.000000 0.000000 0.030221 0.042926 0.000000 0.000000 0.025506
            0.000000  0.319062  0.000000
 0.000000 0.000000 0.000000 0.000000 0.029014 0.042765 0.000000 0.000000 0.024683
            0.000000  0.324126  0.000000
 0.000000 0.000000 0.000000 0.000000 0.027967 0.042517 0.000000 0.000000 0.023886
            0.000000  0.329191  0.000000
 0.000000 0.000000 0.000000 0.000000 0.027064 0.042201 0.000000 0.000000 0.023115
            0.000000  0.334255  0.000000
 0.000000 0.000000 0.000000 0.000000 0.026290 0.041831 0.000000 0.000000 0.022367
            0.000000  0.339320  0.000000
 0.000000 0.000000 0.000000 0.000000 0.025631 0.041420 0.000000 0.000000 0.021641
            0.000000  0.344384  0.000000
 0.000000 0.000000 0.000000 0.000000 0.025076 0.040975 0.000000 0.000000 0.020936
            0.000000  0.349449  0.000000
 0.000000 0.000000 0.000000 0.000000 0.024613 0.040507 0.000000 0.000000 0.020252
            0.000000  0.354513  0.000000
 0.000000 0.000000 0.000000 0.000000 0.024233 0.040021 0.000000 0.000000 0.019586
            0.000000  0.359578  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023926 0.039522 0.000000 0.000000 0.018939
            0.000000  0.364642  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023686 0.039015 0.000000 0.000000 0.018309
            0.000000  0.369707  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023504 0.038504 0.000000 0.000000 0.017697
            0.000000  0.374771  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023376 0.037992 0.000000 0.000000 0.017102
            0.000000  0.379836  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023296 0.037481 0.000000 0.000000 0.016522
            0.000000  0.384900  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023259 0.036974 0.000000 0.000000 0.015958
            0.000000  0.389965  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023262 0.036472 0.000000 0.000000 0.015409
            0.000000  0.395029  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023300 0.035977 0.000000 0.000000 0.014874
            0.000000  0.400094  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023372 0.035490 0.000000 0.000000 0.014352
            0.000000  0.405158  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023473 0.035012 0.000000 0.000000 0.013843
            0.000000  0.410223  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023603 0.034545 0.000000 0.000000 0.013345
            0.000000  0.415287  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023757 0.034088 0.000000 0.000000 0.012858
            0.000000  0.420352  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023935 0.033642 0.000000 0.000000 0.012381
            0.000000  0.425416  0.000000
 0.000000 0.000000 0.000000 0.000000 0.024133 0.033208 0.000000 0.000000 0.011912
            0.000000  0.430480  0.000000
 0.000000 0.000000 0.000000 0.000000 0.024350 0.032786 0.000000 0.000000 0.011451
            0.000000  0.435545  0.000000
 0.000000 0.000000 0.000000 0.000000 0.024584 0.032377 0.000000 0.000000 0.010996
            0.000000  0.440609  0.000000
 0.000000 0.000000 0.000000 0.000000 0.024832 0.031980 0.000000 0.000000 0.010548
            0.000000  0.445674  0.000000
 0.000000 0.000000 0.000000 0.000000 0.025091 0.031596 0.000000 0.000000 0.010104
            0.000000  0.450738  0.000000
 0.000000 0.000000 0.000000 0.000000 0.025360 0.031226 0.000000 0.000000 0.009665
            0.000000  0.455803  0.000000
 0.000000 0.000000 0.000000 0.000000 0.025636 0.030869 0.000000 0.000000 0.009230
            0.000000  0.460867  0.000000
 0.000000 0.000000 0.000000 0.000000 0.025918 0.030525 0.000000 0.000000 0.008799
            0.000000  0.465932  0.000000
 0.000000 0.000000 0.000000 0.000000 0.026201 0.030196 0.000000 0.000000 0.008372
            0.000000  0.470996  0.000000
 0.000000 0.000000 0.000000 0.000000 0.026485 0.029881 0.000000 0.000000 0.007947
            0.000000  0.476061  0.000000
 0.000000 0.000000 0.000000 0.000000 0.026768 0.029580 0.000000 0.000000 0.007526
            0.000000  0.481125  0.000000
 0.000000 0.000000 0.000000 0.000000 0.027046 0.029293 0.000000 0.000000 0.007109
            0.000000  0.486190  0.000000
 0.000000 0.000000 0.000000 0.000000 0.027319 0.029022 0.000000 0.000000 0.006696
            0.000000  0.491254  0.000000
 0.000000 0.000000 0.000000 0.000000 0.027585 0.028765 0.000000 0.000000 0.006287
            0.000000  0.496319  0.000000
 0.000000 0.000000 0.000000 0.000000 0.027842 0.028524 0.000000 0.000000 0.005882
            0.000000  0.501383  0.000000
 0.000000 0.000000 0.000000 0.000000 0.028088 0.028298 0.000000 0.000000 0.005482
            0.000000  0.506448  0.000000
 0.000000 0.000000 0.000000 0.000000 0.028323 0.028087 0.000000 0.000000 0.005087
            0.000000  0.511512  0.000000
 0.000000 0.000000 0.000000 0.000000 0.028545 0.027892 0.000000 0.000000 0.004697
            0.000000  0.516577  0.000000
 0.000000 0.000000 0.000000 0.000000 0.028754 0.027712 0.000000 0.000000 0.004313
            0.000000  0.521641  0.000000
 0.000000 0.000000 0.000000 0.000000 0.028948 0.027548 0.000000 0.000000 0.003935
            0.000000  0.526706  0.000000
 0.000000 0.000000 0.000000 0.000000 0.029128 0.027399 0.000000 0.000000 0.003563
            0.000000  0.531770  0.000000
 0.000000 0.000000 0.000000 0.000000 0.029292 0.027265 0.000000 0.000000 0.003197
            0.000000  0.536834  0.000000
 0.000000 0.000000 0.000000 0.000000 0.029440 0.027145 0.000000 0.000000 0.002836
            0.000000  0.541899  0.000000
 0.000000 0.000000 0.000000 0.000000 0.029571 0.027041 0.000000 0.000000 0.002482
            0.000000  0.546963  0.000000
 0.000000 0.000000 0.000000 0.000000 0.029685 0.026951 0.000000 0.000000 0.002134
            0.000000  0.552028  0.000000
 0.000000 0.000000 0.000000 0.000000 0.029783 0.026875 0.000000 0.000000 0.001793
            0.000000  0.557092  0.000000
 0.000000 0.000000 0.000000 0.000000 0.029863 0.026814 0.000000 0.000000 0.001461
            0.000000  0.562157  0.000000
 0.000000 0.000000 0.000000 0.000000 0.029925 0.026766 0.000000 0.000000 0.001141
            0.000000  0.567221  0.000000
 0.000000 0.000000 0.000000 0.000000 0.029970 0.026732 0.000000 0.000000 0.000845
            0.000000  0.572286  0.000000
 0.000000 0.000000 0.000000 0.000000 0.029997 0.026712 0.000000 0.000000 0.000602
            0.000000  0.577350  0.000000
 0.000000 0.000000 0.000000 0.000000 0.030006 0.026705 0.000000 0.000000 0.000495


==> anc/fig04/dpl17.decay <==
R_p [Ang], max |dV/du| [eV^(3/2)]
  20.8582934592   0.0002142538
  20.3164269920   0.0002124449
  20.3164269920   0.0002124450
  20.0400001389   0.0002155575
  18.5963331008   0.0002415014
  17.6736188804   0.0002493439
  17.3551492121   0.0002293948
  17.6736188804   0.0002265286
  18.5963331008   0.0002208166
  20.8582934592   0.0002031619
  18.5963331008   0.0002570578
  16.7000001158   0.0002748279
  15.3058029272   0.0003627429
  14.5587225723   0.0004134941
  14.5587225723   0.0003621918
  15.3058029272   0.0002525117
  16.7000001158   0.0002307810
  18.5963331008   0.0002138836
  23.1401989495   0.0001942635
  20.3164269920   0.0002106162
  17.6736188804   0.0003162802
  15.3058029272   0.0004130431
  13.3600000926   0.0004224890
  12.0425413435   0.0006980902
  11.5700994748   0.0007224730
  12.0425413435   0.0005224326
  13.3600000926   0.0003840687
  15.3058029272   0.0002405475
  17.6736188804   0.0002131673
  20.3164269920   0.0001993008
  20.3164269920   0.0002106158
  17.3551492121   0.0003438950
  14.5587225723   0.0005383326
  12.0425413435   0.0007741621
  10.0200000695   0.0010907095
   8.8368094402   0.0013299818
   8.8368094402   0.0012450038
  10.0200000695   0.0015800650
  12.0425413435   0.0005452485
  14.5587225723   0.0003413070
  17.3551492121   0.0002294996
  20.3164269920   0.0001993007
  20.8582934592   0.0002031619
  17.6736188804   0.0003162795
  14.5587225723   0.0005383321
  11.5700994748   0.0009834547
   8.8368094402   0.0017905521
   6.6800000463   0.0038601319
   5.7850497374   0.0039833622
   6.6800000463   0.0045491404
   8.8368094402   0.0012402069
  11.5700994748   0.0007626661
  14.5587225723   0.0002979645
  17.6736188804   0.0002131672
  18.5963331008   0.0002570565
  15.3058029272   0.0004130418
  12.0425413435   0.0007741605
   8.8368094402   0.0017905502
   5.7850497374   0.0057172664
   3.3400000232   0.0261738114
   3.3400000232   0.0156095175
   5.7850497374   0.0035086354
   8.8368094402   0.0012839636
  12.0425413435   0.0006005368
  15.3058029272   0.0003377631
  18.5963331008   0.0002299416
  20.0400001389   0.0002155575
  16.7000001158   0.0002748276
  13.3600000926   0.0004224868
  10.0200000695   0.0010907065
   6.6800000463   0.0038601442
   3.3400000232   0.0261738097
   0.0000000000   0.3126281650
   3.3400000232   0.0243457258
   6.6800000463   0.0035507589
  10.0200000695   0.0017870201
  13.3600000926   0.0004761141
  16.7000001158   0.0002834275
  18.5963331008   0.0002415017
  15.3058029272   0.0003627425
  12.0425413435   0.0006980916
   8.8368094402   0.0013299813
   5.7850497374   0.0039834149
   3.3400000232   0.0156095703
   3.3400000232   0.0243455328
   5.7850497374   0.0076189923
   8.8368094402   0.0012121761
  12.0425413435   0.0007419638
  15.3058029272   0.0003529596
  18.5963331008   0.0002208163
  20.8582934592   0.0002142538
  17.6736188804   0.0002493432
  14.5587225723   0.0004134928
  11.5700994748   0.0007224707
   8.8368094402   0.0012450042
   6.6800000463   0.0045491288
   5.7850497374   0.0035086694
   6.6800000463   0.0035507875
   8.8368094402   0.0012121725
  11.5700994748   0.0007656391
  14.5587225723   0.0004183265
  17.6736188804   0.0002265280
  20.3164269920   0.0002124449
  17.3551492121   0.0002293948
  14.5587225723   0.0003621893
  12.0425413435   0.0005224328
  10.0200000695   0.0015800635
   8.8368094402   0.0012402181
   8.8368094402   0.0012840306
  10.0200000695   0.0017870340
  12.0425413435   0.0007419664
  14.5587225723   0.0004183268
  17.3551492121   0.0002401268
  20.3164269920   0.0002124447
  23.1401989495   0.0001917268
  20.3164269920   0.0002124450
  17.6736188804   0.0002265286
  15.3058029272   0.0002525121
  13.3600000926   0.0003840654
  12.0425413435   0.0005452521
  11.5700994748   0.0007626724
  12.0425413435   0.0006005421
  13.3600000926   0.0004761181
  15.3058029272   0.0003529616
  17.6736188804   0.0002265281
  20.3164269920   0.0002124447
  20.8582934592   0.0002144315
  18.5963331008   0.0002208166
  16.7000001158   0.0002307813
  15.3058029272   0.0002405478
  14.5587225723   0.0003413092
  14.5587225723   0.0002979691
  15.3058029272   0.0003377655
  16.7000001158   0.0002834279
  18.5963331008   0.0002208163
  20.0400001389   0.0002158525
  18.5963331008   0.0002138836
  17.6736188804   0.0002131673
  17.3551492121   0.0002295000
  17.6736188804   0.0002131672
  18.5963331008   0.0002299429
  20.8582934592   0.0002033426
  20.3164269920   0.0001993008
  20.3164269920   0.0001993007
  20.8582934592   0.0002038830
  20.0400001389   0.0002365347
  20.8582934592   0.0002148718
  23.1401989495   0.0002079637
  20.8582934592   0.0002148718
  20.0400001389   0.0002365351
  20.8582934592   0.0002038830
  23.1401989495   0.0001942630
  23.3800001621   0.0001915365
  21.9018448230   0.0001978201
  21.9018448230   0.0001936447
  23.3800001621   0.0001813570
  23.3800001621   0.0001813570
  21.9018448230   0.0001936447
  21.9018448230   0.0001978201
  23.3800001621   0.0001915365
  20.8582934592   0.0002148721
  20.0400001389   0.0002160686
  20.8582934592   0.0002038832
  23.1401989495   0.0001952202
  23.3800001621   0.0001860890
  21.9018448230   0.0002313119
  21.9018448230   0.0002451939
  23.3800001621   0.0001349387
  23.3800001621   0.0001349387
  21.9018448230   0.0002451942
  21.9018448230   0.0002313136
  23.3800001621   0.0001860895
  23.1401989495   0.0002071356


==> anc/fig04/dpl22.dat <==
 &plot nbnd=   9, nks=   248 /
            0.333333  0.577350  0.000000
 0.000000 0.000000 0.000000 0.007729 0.000000 0.000000 0.032936 0.000000 0.000000
            0.330808  0.572976  0.000000
 0.000435 0.000012 0.000007 0.007703 0.000011 0.002078 0.023359 0.000017 0.023243
            0.328283  0.568603  0.000000
 0.000847 0.000023 0.000014 0.007628 0.000021 0.004146 0.023318 0.000033 0.023292
            0.325758  0.564229  0.000000
 0.001235 0.000035 0.000022 0.007508 0.000029 0.006187 0.023267 0.000047 0.023336
            0.323232  0.559855  0.000000
 0.001598 0.000047 0.000030 0.007347 0.000035 0.008186 0.023195 0.000058 0.023390
            0.320707  0.555481  0.000000
 0.001936 0.000057 0.000038 0.007148 0.000039 0.010130 0.023103 0.000065 0.023454
            0.318182  0.551107  0.000000
 0.002250 0.000067 0.000045 0.006916 0.000040 0.012009 0.022993 0.000069 0.023528
            0.315657  0.546733  0.000000
 0.002539 0.000076 0.000051 0.006655 0.000040 0.013816 0.022869 0.000068 0.023614
            0.313131  0.542359  0.000000
 0.002804 0.000082 0.000056 0.006368 0.000037 0.015544 0.022734 0.000065 0.023709
            0.310606  0.537985  0.000000
 0.003047 0.000087 0.000059 0.006060 0.000033 0.017193 0.022591 0.000060 0.023815
            0.308081  0.533612  0.000000
 0.003267 0.000089 0.000062 0.005732 0.000029 0.018762 0.022445 0.000058 0.023932
            0.305556  0.529238  0.000000
 0.003465 0.000090 0.000063 0.005390 0.000024 0.020252 0.022296 0.000063 0.024060
            0.303030  0.524864  0.000000
 0.003641 0.000090 0.000064 0.005037 0.000020 0.021666 0.022149 0.000076 0.024201
            0.300505  0.520490  0.000000
 0.003793 0.000089 0.000064 0.004676 0.000016 0.023009 0.022004 0.000097 0.024357
            0.297980  0.516116  0.000000
 0.003922 0.000089 0.000065 0.004312 0.000014 0.024286 0.021863 0.000122 0.024529
            0.295455  0.511742  0.000000
 0.004026 0.000091 0.000067 0.003950 0.000014 0.025502 0.021728 0.000148 0.024721
            0.292929  0.507368  0.000000
 0.004104 0.000094 0.000070 0.003597 0.000013 0.026663 0.021599 0.000174 0.024935
            0.290404  0.502995  0.000000
 0.004155 0.000099 0.000074 0.003260 0.000012 0.027775 0.021476 0.000198 0.025175
            0.287879  0.498621  0.000000
 0.004179 0.000105 0.000080 0.002943 0.000012 0.028845 0.021359 0.000219 0.025442
            0.285354  0.494247  0.000000
 0.004175 0.000111 0.000086 0.002656 0.000011 0.029880 0.021249 0.000236 0.025741
            0.282828  0.489873  0.000000
 0.004144 0.000116 0.000093 0.002402 0.000013 0.030884 0.021143 0.000248 0.026074
            0.280303  0.485499  0.000000
 0.004085 0.000119 0.000099 0.002187 0.000017 0.031864 0.021042 0.000255 0.026443
            0.277778  0.481125  0.000000
 0.004001 0.000121 0.000105 0.002014 0.000022 0.032826 0.020945 0.000255 0.026851
            0.275253  0.476751  0.000000
 0.003893 0.000119 0.000108 0.001883 0.000027 0.033774 0.020851 0.000250 0.027299
            0.272727  0.472377  0.000000
 0.003761 0.000115 0.000109 0.001793 0.000033 0.034714 0.020758 0.000239 0.027789
            0.270202  0.468004  0.000000
 0.003608 0.000109 0.000107 0.001742 0.000037 0.035650 0.020666 0.000223 0.028320
            0.267677  0.463630  0.000000
 0.003437 0.000101 0.000102 0.001726 0.000040 0.036586 0.020573 0.000202 0.028892
            0.265152  0.459256  0.000000
 0.003249 0.000090 0.000095 0.001745 0.000041 0.037525 0.020478 0.000177 0.029505
            0.262626  0.454882  0.000000
 0.003049 0.000077 0.000084 0.001799 0.000040 0.038471 0.020381 0.000149 0.030157
            0.260101  0.450508  0.000000
 0.002840 0.000063 0.000071 0.001890 0.000037 0.039424 0.020281 0.000118 0.030846
            0.257576  0.446134  0.000000
 0.002626 0.000048 0.000056 0.002019 0.000031 0.040389 0.020177 0.000087 0.031570
            0.255051  0.441760  0.000000
 0.002412 0.000032 0.000038 0.002189 0.000023 0.041364 0.020070 0.000057 0.032327
            0.252525  0.437387  0.000000
 0.002201 0.000016 0.000020 0.002397 0.000012 0.042353 0.019957 0.000027 0.033112
            0.250000  0.433013  0.000000
 0.001999 0.000000 0.000000 0.002639 0.000000 0.043355 0.019840 0.000000 0.033922
            0.247475  0.428639  0.000000
 0.001809 0.000015 0.000021 0.002911 0.000014 0.044372 0.019719 0.000024 0.034753
            0.244949  0.424265  0.000000
 0.001634 0.000029 0.000042 0.003203 0.000028 0.045403 0.019593 0.000043 0.035603
            0.242424  0.419891  0.000000
 0.001478 0.000041 0.000063 0.003509 0.000043 0.046449 0.019462 0.000058 0.036467
            0.239899  0.415517  0.000000
 0.001342 0.000051 0.000084 0.003820 0.000058 0.047511 0.019327 0.000068 0.037343
            0.237374  0.411143  0.000000
 0.001226 0.000058 0.000106 0.004127 0.000072 0.048588 0.019189 0.000072 0.038228
            0.234848  0.406770  0.000000
 0.001128 0.000062 0.000126 0.004422 0.000085 0.049682 0.019046 0.000072 0.039121
            0.232323  0.402396  0.000000
 0.001047 0.000063 0.000146 0.004699 0.000096 0.050793 0.018900 0.000069 0.040020
            0.229798  0.398022  0.000000
 0.000979 0.000061 0.000165 0.004952 0.000106 0.051922 0.018750 0.000066 0.040925
            0.227273  0.393648  0.000000
 0.000922 0.000058 0.000182 0.005176 0.000113 0.053072 0.018597 0.000068 0.041838
            0.224747  0.389274  0.000000
 0.000874 0.000053 0.000197 0.005370 0.000119 0.054245 0.018440 0.000081 0.042761
            0.222222  0.384900  0.000000
 0.000836 0.000049 0.000209 0.005532 0.000123 0.055442 0.018280 0.000102 0.043697
            0.219697  0.380526  0.000000
 0.000808 0.000047 0.000219 0.005663 0.000126 0.056666 0.018117 0.000131 0.044651
            0.217172  0.376152  0.000000
 0.000791 0.000050 0.000224 0.005765 0.000128 0.057920 0.017950 0.000164 0.045627
            0.214646  0.371779  0.000000
 0.000788 0.000056 0.000226 0.005844 0.000129 0.059206 0.017780 0.000199 0.046630
            0.212121  0.367405  0.000000
 0.000798 0.000065 0.000225 0.005905 0.000130 0.060529 0.017606 0.000233 0.047668
            0.209596  0.363031  0.000000
 0.000819 0.000075 0.000220 0.005954 0.000131 0.061891 0.017427 0.000266 0.048747
            0.207071  0.358657  0.000000
 0.000848 0.000083 0.000211 0.006002 0.000131 0.063294 0.017244 0.000297 0.049872
            0.204545  0.354283  0.000000
 0.000878 0.000091 0.000200 0.006055 0.000132 0.064742 0.017056 0.000322 0.051051
            0.202020  0.349909  0.000000
 0.000906 0.000096 0.000186 0.006124 0.000132 0.066237 0.016863 0.000343 0.052289
            0.199495  0.345535  0.000000
 0.000923 0.000100 0.000170 0.006216 0.000130 0.067781 0.016664 0.000357 0.053591
            0.196970  0.341162  0.000000
 0.000927 0.000101 0.000154 0.006343 0.000128 0.069377 0.016458 0.000365 0.054963
            0.194444  0.336788  0.000000
 0.000910 0.000100 0.000136 0.006511 0.000124 0.071024 0.016247 0.000366 0.056408
            0.191919  0.332414  0.000000
 0.000872 0.000097 0.000119 0.006730 0.000118 0.072726 0.016028 0.000359 0.057929
            0.189394  0.328040  0.000000
 0.000809 0.000093 0.000101 0.007008 0.000111 0.074481 0.015802 0.000345 0.059529
            0.186869  0.323666  0.000000
 0.000721 0.000087 0.000085 0.007352 0.000101 0.076290 0.015569 0.000324 0.061209
            0.184343  0.319292  0.000000
 0.000610 0.000080 0.000070 0.007768 0.000090 0.078154 0.015329 0.000296 0.062970
            0.181818  0.314918  0.000000
 0.000483 0.000071 0.000056 0.008264 0.000078 0.080070 0.015081 0.000263 0.064812
            0.179293  0.310544  0.000000
 0.000359 0.000062 0.000044 0.008842 0.000065 0.082038 0.014826 0.000225 0.066736
            0.176768  0.306171  0.000000
 0.000294 0.000051 0.000033 0.009504 0.000051 0.084057 0.014564 0.000183 0.068740
            0.174242  0.301797  0.000000
 0.000366 0.000039 0.000023 0.010252 0.000037 0.086124 0.014296 0.000138 0.070824
            0.171717  0.297423  0.000000
 0.000541 0.000027 0.000015 0.011081 0.000024 0.088238 0.014021 0.000092 0.072986
            0.169192  0.293049  0.000000
 0.000760 0.000014 0.000007 0.011988 0.000011 0.090395 0.013741 0.000045 0.075226
            0.166667  0.288675  0.000000
 0.000998 0.000000 0.000000 0.012964 0.000000 0.092593 0.013456 0.000000 0.077542
            0.164141  0.284301  0.000000
 0.001242 0.000014 0.000007 0.014003 0.000011 0.094831 0.013166 0.000043 0.079933
            0.161616  0.279927  0.000000
 0.001484 0.000028 0.000013 0.015094 0.000019 0.097105 0.012871 0.000082 0.082399
            0.159091  0.275554  0.000000
 0.001716 0.000040 0.000018 0.016227 0.000026 0.099414 0.012573 0.000116 0.084941
            0.156566  0.271180  0.000000
 0.001933 0.000052 0.000023 0.017393 0.000032 0.101756 0.012271 0.000145 0.087558
            0.154040  0.266806  0.000000
 0.002129 0.000063 0.000028 0.018582 0.000035 0.104131 0.011966 0.000168 0.090253
            0.151515  0.262432  0.000000
 0.002302 0.000071 0.000032 0.019786 0.000038 0.106540 0.011659 0.000184 0.093028
            0.148990  0.258058  0.000000
 0.002446 0.000077 0.000036 0.021000 0.000039 0.108982 0.011349 0.000194 0.095886
            0.146465  0.253684  0.000000
 0.002560 0.000081 0.000040 0.022220 0.000040 0.111461 0.011038 0.000197 0.098832
            0.143939  0.249310  0.000000
 0.002642 0.000082 0.000043 0.023447 0.000042 0.113978 0.010727 0.000194 0.101870
            0.141414  0.244936  0.000000
 0.002692 0.000080 0.000047 0.024683 0.000044 0.116538 0.010416 0.000185 0.105006
            0.138889  0.240563  0.000000
 0.002711 0.000075 0.000051 0.025937 0.000047 0.119145 0.010107 0.000170 0.108246
            0.136364  0.236189  0.000000
 0.002701 0.000068 0.000057 0.027221 0.000053 0.121803 0.009801 0.000152 0.111595
            0.133838  0.231815  0.000000
 0.002664 0.000058 0.000063 0.028550 0.000060 0.124516 0.009501 0.000130 0.115061
            0.131313  0.227441  0.000000
 0.002604 0.000045 0.000071 0.029947 0.000068 0.127288 0.009206 0.000106 0.118647
            0.128788  0.223067  0.000000
 0.002525 0.000031 0.000079 0.031439 0.000077 0.130122 0.008920 0.000082 0.122358
            0.126263  0.218693  0.000000
 0.002434 0.000016 0.000088 0.033057 0.000087 0.133019 0.008642 0.000058 0.126197
            0.123737  0.214319  0.000000
 0.002333 0.000002 0.000097 0.034836 0.000095 0.135978 0.008374 0.000038 0.130166
            0.121212  0.209946  0.000000
 0.002230 0.000018 0.000106 0.036819 0.000103 0.138994 0.008116 0.000029 0.134266
            0.118687  0.205572  0.000000
 0.002127 0.000034 0.000115 0.039048 0.000110 0.142060 0.007867 0.000036 0.138494
            0.116162  0.201198  0.000000
 0.002029 0.000050 0.000122 0.041571 0.000114 0.145165 0.007627 0.000050 0.142848
            0.113636  0.196824  0.000000
 0.001939 0.000064 0.000127 0.044437 0.000117 0.148294 0.007393 0.000064 0.147322
            0.111111  0.192450  0.000000
 0.001859 0.000076 0.000130 0.047695 0.000118 0.151425 0.007166 0.000075 0.151911
            0.108586  0.188076  0.000000
 0.001790 0.000086 0.000132 0.051392 0.000116 0.154534 0.006940 0.000083 0.156607
            0.106061  0.183702  0.000000
 0.001735 0.000092 0.000130 0.055575 0.000111 0.157592 0.006716 0.000087 0.161403
            0.103535  0.179328  0.000000
 0.001694 0.000096 0.000126 0.060282 0.000104 0.160565 0.006489 0.000088 0.166290
            0.101010  0.174955  0.000000
 0.001671 0.000095 0.000119 0.065546 0.000095 0.163416 0.006257 0.000085 0.171261
            0.098485  0.170581  0.000000
 0.001668 0.000090 0.000109 0.071391 0.000084 0.166107 0.006020 0.000079 0.176307
            0.095960  0.166207  0.000000
 0.001689 0.000082 0.000096 0.077826 0.000071 0.168599 0.005774 0.000071 0.181422
            0.093434  0.161833  0.000000
 0.001737 0.000071 0.000081 0.084852 0.000057 0.170854 0.005519 0.000060 0.186600
            0.090909  0.157459  0.000000
 0.001816 0.000056 0.000063 0.092453 0.000042 0.172841 0.005253 0.000046 0.191835
            0.088384  0.153085  0.000000
 0.001926 0.000039 0.000043 0.100600 0.000027 0.174533 0.004978 0.000032 0.197125
            0.085859  0.148711  0.000000
 0.002064 0.000020 0.000022 0.109252 0.000013 0.175915 0.004694 0.000016 0.202466
            0.083333  0.144338  0.000000
 0.002228 0.000000 0.000000 0.118357 0.000000 0.176983 0.004400 0.000000 0.207859
            0.080808  0.139964  0.000000
 0.002411 0.000020 0.000022 0.127856 0.000010 0.177747 0.004099 0.000016 0.213303
            0.078283  0.135590  0.000000
 0.002607 0.000040 0.000044 0.137686 0.000019 0.178230 0.003791 0.000031 0.218799
            0.075758  0.131216  0.000000
 0.002809 0.000058 0.000065 0.147786 0.000023 0.178469 0.003478 0.000045 0.224351
            0.073232  0.126842  0.000000
 0.003009 0.000073 0.000084 0.158098 0.000024 0.178512 0.003163 0.000057 0.229960
            0.070707  0.122468  0.000000
 0.003199 0.000085 0.000099 0.168576 0.000021 0.178417 0.002846 0.000067 0.235629
            0.068182  0.118094  0.000000
 0.003375 0.000094 0.000111 0.179184 0.000013 0.178246 0.002529 0.000075 0.241360
            0.065657  0.113721  0.000000
 0.003529 0.000099 0.000119 0.189900 0.000005 0.178065 0.002214 0.000079 0.247156
            0.063131  0.109347  0.000000
 0.003656 0.000100 0.000121 0.200718 0.000020 0.177939 0.001904 0.000082 0.253016
            0.060606  0.104973  0.000000
 0.003752 0.000096 0.000119 0.211647 0.000043 0.177928 0.001601 0.000085 0.258937
            0.058081  0.100599  0.000000
 0.003813 0.000088 0.000111 0.222710 0.000071 0.178087 0.001307 0.000089 0.264914
            0.055556  0.096225  0.000000
 0.003837 0.000075 0.000098 0.233946 0.000103 0.178460 0.001026 0.000099 0.270938
            0.053030  0.091851  0.000000
 0.003823 0.000059 0.000082 0.245406 0.000139 0.179083 0.000765 0.000117 0.276995
            0.050505  0.087477  0.000000
 0.003770 0.000038 0.000063 0.257152 0.000178 0.179976 0.000534 0.000145 0.283064
            0.047980  0.083103  0.000000
 0.003679 0.000016 0.000044 0.269254 0.000219 0.181148 0.000357 0.000181 0.289122
            0.045455  0.078730  0.000000
 0.003552 0.000018 0.000033 0.281789 0.000262 0.182593 0.000291 0.000225 0.295136
            0.042929  0.074356  0.000000
 0.003392 0.000045 0.000040 0.294838 0.000305 0.184289 0.000353 0.000276 0.301068
            0.040404  0.069982  0.000000
 0.003203 0.000075 0.000059 0.308482 0.000349 0.186202 0.000464 0.000332 0.306873
            0.037879  0.065608  0.000000
 0.002988 0.000104 0.000081 0.322798 0.000391 0.188282 0.000570 0.000391 0.312503
            0.035354  0.061234  0.000000
 0.002753 0.000132 0.000101 0.337858 0.000430 0.190466 0.000655 0.000451 0.317900
            0.032828  0.056860  0.000000
 0.002501 0.000157 0.000119 0.353723 0.000467 0.192679 0.000712 0.000509 0.323005
            0.030303  0.052486  0.000000
 0.002240 0.000179 0.000134 0.370442 0.000498 0.194840 0.000740 0.000563 0.327757
            0.027778  0.048113  0.000000
 0.001974 0.000195 0.000144 0.388047 0.000523 0.196857 0.000740 0.000611 0.332091
            0.025253  0.043739  0.000000
 0.001708 0.000205 0.000150 0.406552 0.000539 0.198638 0.000716 0.000649 0.335947
            0.022727  0.039365  0.000000
 0.001447 0.000209 0.000152 0.425952 0.000546 0.200088 0.000671 0.000673 0.339263
            0.020202  0.034991  0.000000
 0.001198 0.000206 0.000149 0.446222 0.000541 0.201114 0.000611 0.000681 0.341988
            0.017677  0.030617  0.000000
 0.000963 0.000196 0.000141 0.467317 0.000523 0.201630 0.000539 0.000671 0.344076
            0.015152  0.026243  0.000000
 0.000746 0.000180 0.000129 0.489176 0.000491 0.201555 0.000462 0.000639 0.345491
            0.012626  0.021869  0.000000
 0.000552 0.000158 0.000114 0.511723 0.000443 0.200822 0.000383 0.000584 0.346209
            0.010101  0.017495  0.000000
 0.000384 0.000131 0.000095 0.534870 0.000381 0.199372 0.000305 0.000507 0.346222
            0.007576  0.013122  0.000000
 0.000243 0.000100 0.000074 0.558518 0.000304 0.197166 0.000228 0.000407 0.345535
            0.005051  0.008748  0.000000
 0.000131 0.000067 0.000051 0.582570 0.000213 0.194175 0.000153 0.000287 0.344166
            0.002525  0.004374  0.000000
 0.000050 0.000033 0.000026 0.606923 0.000111 0.190392 0.000078 0.000150 0.342150
            0.000253  0.000437  0.000000
 0.000004 0.000003 0.000003 0.629019 0.000011 0.186313 0.000008 0.000015 0.339819
            0.000000  0.000506  0.000000
 0.000006 0.000002 0.000003 0.629017 0.000005 0.186312 0.000003 0.000005 0.339817
            0.000000  0.005064  0.000000
 0.000060 0.000027 0.000032 0.606896 0.000044 0.190376 0.000035 0.000044 0.342130
            0.000000  0.010129  0.000000
 0.000115 0.000055 0.000064 0.582504 0.000082 0.194141 0.000078 0.000080 0.344126
            0.000000  0.015193  0.000000
 0.000162 0.000084 0.000093 0.558403 0.000112 0.197109 0.000127 0.000107 0.345472
            0.000000  0.020258  0.000000
 0.000202 0.000112 0.000121 0.534693 0.000134 0.199290 0.000181 0.000126 0.346135
            0.000000  0.025322  0.000000
 0.000234 0.000138 0.000144 0.511477 0.000148 0.200713 0.000238 0.000136 0.346096
            0.000000  0.030387  0.000000
 0.000256 0.000161 0.000164 0.488854 0.000153 0.201420 0.000295 0.000139 0.345348
            0.000000  0.035451  0.000000
 0.000270 0.000180 0.000179 0.466917 0.000150 0.201470 0.000350 0.000136 0.343901
            0.000000  0.040516  0.000000
 0.000276 0.000195 0.000189 0.445745 0.000141 0.200933 0.000397 0.000130 0.341778
            0.000000  0.045580  0.000000
 0.000274 0.000203 0.000193 0.425406 0.000127 0.199891 0.000435 0.000123 0.339015
            0.000000  0.050645  0.000000
 0.000265 0.000206 0.000191 0.405948 0.000112 0.198432 0.000460 0.000118 0.335658
            0.000000  0.055709  0.000000
 0.000250 0.000202 0.000185 0.387401 0.000098 0.196651 0.000470 0.000116 0.331761
            0.000000  0.060774  0.000000
 0.000229 0.000192 0.000172 0.369773 0.000088 0.194642 0.000464 0.000114 0.327385
            0.000000  0.065838  0.000000
 0.000204 0.000177 0.000156 0.353053 0.000081 0.192499 0.000440 0.000112 0.322593
            0.000000  0.070903  0.000000
 0.000175 0.000155 0.000135 0.337210 0.000076 0.190312 0.000399 0.000106 0.317450
            0.000000  0.075967  0.000000
 0.000143 0.000130 0.000111 0.322197 0.000071 0.188163 0.000342 0.000096 0.312018
            0.000000  0.081032  0.000000
 0.000108 0.000100 0.000084 0.307951 0.000062 0.186122 0.000270 0.000080 0.306357
            0.000000  0.086096  0.000000
 0.000073 0.000068 0.000056 0.294399 0.000048 0.184250 0.000187 0.000058 0.300522
            0.000000  0.091161  0.000000
 0.000036 0.000034 0.000028 0.281460 0.000027 0.182594 0.000096 0.000032 0.294562
            0.000000  0.096225  0.000000
 0.000000 0.000000 0.000000 0.269050 0.000000 0.181184 0.000000 0.000000 0.288519
            0.000000  0.101290  0.000000
 0.000036 0.000033 0.000026 0.257084 0.000033 0.180038 0.000097 0.000034 0.282431
            0.000000  0.106354  0.000000
 0.000070 0.000065 0.000050 0.245483 0.000070 0.179157 0.000192 0.000070 0.276326
            0.000000  0.111418  0.000000
 0.000102 0.000094 0.000071 0.234173 0.000110 0.178527 0.000281 0.000105 0.270227
            0.000000  0.116483  0.000000
 0.000131 0.000119 0.000088 0.223091 0.000152 0.178124 0.000361 0.000138 0.264151
            0.000000  0.121547  0.000000
 0.000157 0.000139 0.000102 0.212186 0.000193 0.177908 0.000430 0.000169 0.258110
            0.000000  0.126612  0.000000
 0.000179 0.000155 0.000111 0.201421 0.000230 0.177831 0.000484 0.000194 0.252112
            0.000000  0.131676  0.000000
 0.000195 0.000166 0.000116 0.190774 0.000264 0.177837 0.000524 0.000214 0.246162
            0.000000  0.136741  0.000000
 0.000207 0.000171 0.000117 0.180239 0.000290 0.177866 0.000547 0.000227 0.240261
            0.000000  0.141805  0.000000
 0.000213 0.000171 0.000115 0.169826 0.000309 0.177853 0.000554 0.000233 0.234410
            0.000000  0.146870  0.000000
 0.000213 0.000166 0.000109 0.159560 0.000319 0.177736 0.000545 0.000233 0.228607
            0.000000  0.151934  0.000000
 0.000206 0.000157 0.000101 0.149479 0.000319 0.177458 0.000521 0.000225 0.222852
            0.000000  0.156999  0.000000
 0.000195 0.000143 0.000091 0.139630 0.000308 0.176968 0.000483 0.000211 0.217144
            0.000000  0.162063  0.000000
 0.000177 0.000126 0.000079 0.130069 0.000287 0.176226 0.000433 0.000190 0.211483
            0.000000  0.167128  0.000000
 0.000155 0.000107 0.000066 0.120853 0.000257 0.175205 0.000372 0.000165 0.205868
            0.000000  0.172192  0.000000
 0.000129 0.000086 0.000052 0.112040 0.000218 0.173890 0.000304 0.000135 0.200303
            0.000000  0.177257  0.000000
 0.000099 0.000064 0.000038 0.103680 0.000171 0.172279 0.000230 0.000103 0.194789
            0.000000  0.182321  0.000000
 0.000067 0.000042 0.000025 0.095817 0.000117 0.170385 0.000153 0.000069 0.189330
            0.000000  0.187386  0.000000
 0.000034 0.000020 0.000012 0.088483 0.000060 0.168229 0.000076 0.000034 0.183932
            0.000000  0.192450  0.000000
 0.000000 0.000000 0.000000 0.081698 0.000000 0.165838 0.000000 0.000000 0.178600
            0.000000  0.197515  0.000000
 0.000033 0.000018 0.000011 0.075470 0.000060 0.163248 0.000071 0.000032 0.173341
            0.000000  0.202579  0.000000
 0.000065 0.000034 0.000022 0.069795 0.000118 0.160496 0.000137 0.000061 0.168162
            0.000000  0.207644  0.000000
 0.000094 0.000047 0.000032 0.064660 0.000173 0.157619 0.000194 0.000086 0.163072
            0.000000  0.212708  0.000000
 0.000121 0.000057 0.000041 0.060042 0.000222 0.154653 0.000242 0.000106 0.158077
            0.000000  0.217772  0.000000
 0.000143 0.000063 0.000049 0.055911 0.000264 0.151631 0.000280 0.000122 0.153185
            0.000000  0.222837  0.000000
 0.000162 0.000067 0.000057 0.052232 0.000298 0.148584 0.000307 0.000132 0.148402
            0.000000  0.227901  0.000000
 0.000175 0.000068 0.000064 0.048969 0.000322 0.145538 0.000324 0.000137 0.143736
            0.000000  0.232966  0.000000
 0.000184 0.000067 0.000069 0.046082 0.000336 0.142512 0.000329 0.000138 0.139190
            0.000000  0.238030  0.000000
 0.000187 0.000063 0.000073 0.043533 0.000340 0.139524 0.000324 0.000134 0.134768
            0.000000  0.243095  0.000000
 0.000185 0.000058 0.000075 0.041284 0.000335 0.136588 0.000311 0.000126 0.130474
            0.000000  0.248159  0.000000
 0.000179 0.000051 0.000076 0.039298 0.000319 0.133712 0.000289 0.000114 0.126307
            0.000000  0.253224  0.000000
 0.000167 0.000043 0.000074 0.037545 0.000295 0.130902 0.000260 0.000101 0.122269
            0.000000  0.258288  0.000000
 0.000151 0.000035 0.000070 0.035992 0.000264 0.128162 0.000226 0.000086 0.118356
            0.000000  0.263353  0.000000
 0.000131 0.000027 0.000063 0.034614 0.000226 0.125492 0.000189 0.000070 0.114568
            0.000000  0.268417  0.000000
 0.000109 0.000020 0.000054 0.033388 0.000183 0.122892 0.000150 0.000054 0.110900
            0.000000  0.273482  0.000000
 0.000083 0.000013 0.000043 0.032295 0.000138 0.120361 0.000110 0.000039 0.107349
            0.000000  0.278546  0.000000
 0.000056 0.000008 0.000030 0.031316 0.000091 0.117895 0.000071 0.000024 0.103910
            0.000000  0.283611  0.000000
 0.000028 0.000003 0.000015 0.030439 0.000045 0.115491 0.000034 0.000011 0.100578
            0.000000  0.288675  0.000000
 0.000000 0.000000 0.000000 0.029653 0.000001 0.113147 0.000000 0.000000 0.097349
            0.000000  0.293740  0.000000
 0.000027 0.000003 0.000015 0.028948 0.000040 0.110860 0.000030 0.000010 0.094217
            0.000000  0.298804  0.000000
 0.000053 0.000005 0.000030 0.028319 0.000076 0.108626 0.000055 0.000018 0.091178
            0.000000  0.303869  0.000000
 0.000076 0.000007 0.000044 0.027760 0.000106 0.106444 0.000076 0.000024 0.088227
            0.000000  0.308933  0.000000
 0.000096 0.000010 0.000057 0.027266 0.000130 0.104312 0.000092 0.000030 0.085361
            0.000000  0.313998  0.000000
 0.000113 0.000013 0.000067 0.026836 0.000147 0.102229 0.000103 0.000034 0.082575
            0.000000  0.319062  0.000000
 0.000126 0.000017 0.000075 0.026466 0.000157 0.100195 0.000110 0.000038 0.079868
            0.000000  0.324126  0.000000
 0.000134 0.000021 0.000080 0.026155 0.000160 0.098209 0.000113 0.000042 0.077236
            0.000000  0.329191  0.000000
 0.000139 0.000025 0.000083 0.025900 0.000157 0.096271 0.000113 0.000044 0.074676
            0.000000  0.334255  0.000000
 0.000140 0.000028 0.000082 0.025700 0.000148 0.094382 0.000110 0.000046 0.072186
            0.000000  0.339320  0.000000
 0.000136 0.000031 0.000079 0.025554 0.000135 0.092542 0.000105 0.000048 0.069765
            0.000000  0.344384  0.000000
 0.000129 0.000032 0.000074 0.025458 0.000119 0.090752 0.000099 0.000048 0.067411
            0.000000  0.349449  0.000000
 0.000119 0.000033 0.000066 0.025411 0.000100 0.089012 0.000091 0.000047 0.065122
            0.000000  0.354513  0.000000
 0.000106 0.000032 0.000057 0.025411 0.000081 0.087321 0.000083 0.000045 0.062897
            0.000000  0.359578  0.000000
 0.000090 0.000029 0.000048 0.025454 0.000061 0.085681 0.000073 0.000041 0.060734
            0.000000  0.364642  0.000000
 0.000073 0.000026 0.000037 0.025537 0.000043 0.084091 0.000061 0.000035 0.058631
            0.000000  0.369707  0.000000
 0.000055 0.000021 0.000027 0.025657 0.000028 0.082549 0.000049 0.000028 0.056588
            0.000000  0.374771  0.000000
 0.000036 0.000015 0.000017 0.025811 0.000015 0.081055 0.000034 0.000020 0.054601
            0.000000  0.379836  0.000000
 0.000018 0.000008 0.000008 0.025996 0.000006 0.079609 0.000018 0.000010 0.052670
            0.000000  0.384900  0.000000
 0.000000 0.000000 0.000000 0.026206 0.000000 0.078207 0.000000 0.000000 0.050792
            0.000000  0.389965  0.000000
 0.000017 0.000008 0.000007 0.026439 0.000003 0.076850 0.000019 0.000011 0.048966
            0.000000  0.395029  0.000000
 0.000032 0.000017 0.000015 0.026691 0.000005 0.075535 0.000039 0.000023 0.047189
            0.000000  0.400094  0.000000
 0.000045 0.000025 0.000022 0.026958 0.000010 0.074261 0.000060 0.000034 0.045460
            0.000000  0.405158  0.000000
 0.000057 0.000033 0.000031 0.027235 0.000017 0.073025 0.000080 0.000045 0.043776
            0.000000  0.410223  0.000000
 0.000066 0.000040 0.000040 0.027520 0.000027 0.071828 0.000099 0.000055 0.042136
            0.000000  0.415287  0.000000
 0.000073 0.000046 0.000050 0.027810 0.000037 0.070666 0.000116 0.000064 0.040537
            0.000000  0.420352  0.000000
 0.000077 0.000051 0.000061 0.028101 0.000048 0.069540 0.000131 0.000072 0.038977
            0.000000  0.425416  0.000000
 0.000079 0.000054 0.000071 0.028390 0.000058 0.068449 0.000142 0.000078 0.037455
            0.000000  0.430480  0.000000
 0.000079 0.000056 0.000081 0.028675 0.000067 0.067391 0.000150 0.000081 0.035969
            0.000000  0.435545  0.000000
 0.000077 0.000057 0.000088 0.028955 0.000073 0.066367 0.000153 0.000083 0.034517
            0.000000  0.440609  0.000000
 0.000074 0.000055 0.000093 0.029228 0.000077 0.065377 0.000151 0.000082 0.033099
            0.000000  0.445674  0.000000
 0.000068 0.000052 0.000095 0.029493 0.000077 0.064422 0.000145 0.000079 0.031711
            0.000000  0.450738  0.000000
 0.000061 0.000048 0.000094 0.029749 0.000075 0.063501 0.000134 0.000073 0.030355
            0.000000  0.455803  0.000000
 0.000052 0.000042 0.000088 0.029996 0.000069 0.062615 0.000119 0.000065 0.029027
            0.000000  0.460867  0.000000
 0.000043 0.000035 0.000078 0.030234 0.000060 0.061766 0.000100 0.000055 0.027728
            0.000000  0.465932  0.000000
 0.000033 0.000027 0.000064 0.030464 0.000048 0.060954 0.000077 0.000044 0.026457
            0.000000  0.470996  0.000000
 0.000022 0.000018 0.000046 0.030686 0.000033 0.060180 0.000053 0.000030 0.025212
            0.000000  0.476061  0.000000
 0.000011 0.000009 0.000025 0.030900 0.000017 0.059445 0.000027 0.000016 0.023992
            0.000000  0.481125  0.000000
 0.000000 0.000000 0.000000 0.031109 0.000000 0.058750 0.000000 0.000000 0.022797
            0.000000  0.486190  0.000000
 0.000011 0.000009 0.000027 0.031312 0.000018 0.058095 0.000026 0.000016 0.021626
            0.000000  0.491254  0.000000
 0.000021 0.000018 0.000055 0.031510 0.000035 0.057480 0.000051 0.000032 0.020479
            0.000000  0.496319  0.000000
 0.000030 0.000026 0.000084 0.031704 0.000052 0.056906 0.000074 0.000048 0.019353
            0.000000  0.501383  0.000000
 0.000038 0.000034 0.000112 0.031894 0.000067 0.056372 0.000094 0.000064 0.018251
            0.000000  0.506448  0.000000
 0.000046 0.000040 0.000139 0.032080 0.000079 0.055879 0.000111 0.000078 0.017171
            0.000000  0.511512  0.000000
 0.000052 0.000045 0.000163 0.032262 0.000090 0.055425 0.000123 0.000090 0.016113
            0.000000  0.516577  0.000000
 0.000056 0.000049 0.000183 0.032438 0.000097 0.055010 0.000132 0.000101 0.015080
            0.000000  0.521641  0.000000
 0.000059 0.000051 0.000198 0.032608 0.000101 0.054633 0.000136 0.000109 0.014072
            0.000000  0.526706  0.000000
 0.000060 0.000052 0.000209 0.032771 0.000102 0.054292 0.000135 0.000115 0.013094
            0.000000  0.531770  0.000000
 0.000060 0.000052 0.000213 0.032925 0.000100 0.053986 0.000131 0.000118 0.012147
            0.000000  0.536834  0.000000
 0.000058 0.000050 0.000211 0.033069 0.000095 0.053715 0.000123 0.000118 0.011239
            0.000000  0.541899  0.000000
 0.000054 0.000046 0.000202 0.033200 0.000087 0.053476 0.000112 0.000114 0.010378
            0.000000  0.546963  0.000000
 0.000049 0.000042 0.000188 0.033318 0.000077 0.053269 0.000098 0.000107 0.009573
            0.000000  0.552028  0.000000
 0.000043 0.000036 0.000167 0.033419 0.000066 0.053092 0.000082 0.000097 0.008838
            0.000000  0.557092  0.000000
 0.000036 0.000030 0.000141 0.033504 0.000053 0.052945 0.000065 0.000083 0.008190
            0.000000  0.562157  0.000000
 0.000028 0.000022 0.000110 0.033570 0.000040 0.052826 0.000048 0.000066 0.007650
            0.000000  0.567221  0.000000
 0.000019 0.000015 0.000075 0.033617 0.000026 0.052735 0.000031 0.000046 0.007241
            0.000000  0.572286  0.000000
 0.000009 0.000007 0.000038 0.033644 0.000013 0.052671 0.000015 0.000024 0.006983
            0.000000  0.577350  0.000000
 0.000000 0.000000 0.000000 0.033651 0.000000 0.052635 0.000000 0.000000 0.006893


==> anc/fig04/dpl22.decay <==
R_p [Ang], max |dV/du| [eV^(3/2)]
  20.3164269920   0.0008741763
  20.3164269920   0.0007557202
  18.5963331008   0.0009260245
  17.6736188804   0.0008704159
  17.3551492121   0.0007941086
  17.6736188804   0.0009049159
  18.5963331008   0.0008146373
  18.5963331008   0.0010037500
  16.7000001158   0.0010741265
  15.3058029272   0.0011699259
  14.5587225723   0.0011407046
  14.5587225723   0.0010737647
  15.3058029272   0.0008837051
  16.7000001158   0.0009339802
  18.5963331008   0.0008356982
  20.3164269920   0.0008707607
  17.6736188804   0.0010754647
  15.3058029272   0.0014289807
  13.3600000926   0.0016860932
  12.0425413435   0.0020399936
  11.5700994748   0.0020738923
  12.0425413435   0.0015237072
  13.3600000926   0.0010905415
  15.3058029272   0.0011931086
  17.6736188804   0.0010323683
  20.3164269920   0.0007674180
  20.3164269920   0.0007464385
  17.3551492121   0.0012882238
  14.5587225723   0.0018154657
  12.0425413435   0.0028588258
  10.0200000695   0.0033698374
   8.8368094402   0.0045288688
   8.8368094402   0.0035995797
  10.0200000695   0.0024072504
  12.0425413435   0.0021578231
  14.5587225723   0.0013044162
  17.3551492121   0.0007564409
  20.3164269920   0.0007788423
  20.8582934592   0.0006881224
  17.6736188804   0.0010741883
  14.5587225723   0.0018144717
  11.5700994748   0.0033919952
   8.8368094402   0.0065869238
   6.6800000463   0.0094269922
   5.7850497374   0.0114072284
   6.6800000463   0.0069510918
   8.8368094402   0.0043257622
  11.5700994748   0.0025432482
  14.5587225723   0.0013434246
  17.6736188804   0.0007433631
  18.5963331008   0.0009274693
  15.3058029272   0.0014187783
  12.0425413435   0.0026994334
   8.8368094402   0.0065863000
   5.7850497374   0.0203482007
   3.3400000232   0.0537527431
   3.3400000232   0.0380044920
   5.7850497374   0.0166635112
   8.8368094402   0.0063866054
  12.0425413435   0.0022808922
  15.3058029272   0.0012731029
  18.5963331008   0.0008074387
  20.0400001389   0.0007248546
  16.7000001158   0.0010020055
  13.3600000926   0.0015327723
  10.0200000695   0.0030332389
   6.6800000463   0.0100780347
   3.3400000232   0.0478357102
   0.0000000000   0.4154299703
   3.3400000232   0.2173444790
   6.6800000463   0.0143237763
  10.0200000695   0.0045188026
  13.3600000926   0.0022721982
  16.7000001158   0.0012682029
  18.5963331008   0.0008715472
  15.3058029272   0.0010173845
  12.0425413435   0.0019487540
   8.8368094402   0.0045344657
   5.7850497374   0.0109289323
   3.3400000232   0.0490037048
   3.3400000232   0.1037929524
   5.7850497374   0.0367827999
   8.8368094402   0.0074177959
  12.0425413435   0.0042248035
  15.3058029272   0.0020433860
  18.5963331008   0.0010345539
  20.8582934592   0.0006878896
  17.6736188804   0.0007932324
  14.5587225723   0.0011858767
  11.5700994748   0.0022960627
   8.8368094402   0.0036325240
   6.6800000463   0.0075827211
   5.7850497374   0.0138707284
   6.6800000463   0.0129971850
   8.8368094402   0.0074628403
  11.5700994748   0.0041375789
  14.5587225723   0.0020197535
  17.6736188804   0.0011395551
  20.3164269920   0.0007687211
  17.3551492121   0.0007935641
  14.5587225723   0.0010369468
  12.0425413435   0.0021254373
  10.0200000695   0.0023285815
   8.8368094402   0.0046220974
   8.8368094402   0.0058025227
  10.0200000695   0.0051131505
  12.0425413435   0.0039085645
  14.5587225723   0.0019997971
  17.3551492121   0.0012692122
  20.3164269920   0.0008114184
  23.1401989495   0.0006107568
  20.3164269920   0.0007847098
  17.6736188804   0.0009891915
  15.3058029272   0.0011603536
  13.3600000926   0.0012148414
  12.0425413435   0.0024579540
  11.5700994748   0.0030581707
  12.0425413435   0.0023696208
  13.3600000926   0.0022514180
  15.3058029272   0.0018452692
  17.6736188804   0.0011407503
  20.3164269920   0.0008131625
  20.8582934592   0.0006883996
  18.5963331008   0.0008238937
  16.7000001158   0.0007924530
  15.3058029272   0.0012448942
  14.5587225723   0.0012356331
  14.5587225723   0.0014355841
  15.3058029272   0.0012506554
  16.7000001158   0.0012829619
  18.5963331008   0.0009188288
  20.8582934592   0.0007629817
  20.0400001389   0.0009034134
  18.5963331008   0.0008436148
  17.6736188804   0.0009149550
  17.3551492121   0.0012760853
  17.6736188804   0.0008842025
  18.5963331008   0.0008853289
  20.0400001389   0.0009233280
  20.8582934592   0.0008419399
  20.3164269920   0.0008315153
  20.3164269920   0.0007695657
  20.8582934592   0.0007989265
  23.1401989495   0.0007899765
  20.8582934592   0.0007148274
  20.0400001389   0.0008607978
  20.8582934592   0.0007586279
  23.1401989495   0.0006148124
  23.3800001621   0.0005453157
  21.9018448230   0.0008183542
  21.9018448230   0.0009310310
  23.3800001621   0.0007240507
  20.8582934592   0.0006984069
  20.0400001389   0.0006977041
  20.8582934592   0.0006467089
  23.1401989495   0.0004790780
  23.3800001621   0.0004881350
  21.9018448230   0.0007079375
  21.9018448230   0.0009387131
  23.3800001621   0.0005429036
  26.0862340983   0.0003546093
  24.0850826870   0.0006684710
  23.3800001621   0.0008139316
  24.0850826870   0.0007441239
  23.3800001621   0.0006545694
  23.1401989495   0.0006546129
  21.9018448230   0.0006983528
  20.8582934592   0.0007046731
  21.9018448230   0.0007743944
  20.0400001389   0.0007304157
  23.3800001621   0.0006467159
  20.8582934592   0.0007386626
  23.1401989495   0.0006345249
  23.3800001621   0.0006467768
  21.9018448230   0.0006979304
  21.9018448230   0.0006982625
  23.3800001621   0.0006549244


==> anc/fig04/fig04.py <==
#!/usr/bin/env python3

import elphmod
import numpy as np
import storylines

comm = elphmod.MPI.comm

height = 11.0 + 2.0 / 3.0
Margin = 0.96
margin = 0.12

orange = storylines.Color(241, 163, 64)
mauve = storylines.Color(153, 142, 195)

labels = 'abcdef'

nbnd = [0, 1, 5, 13, 17, 22]

q, x, (G, M, K, G) = elphmod.bravais.GMKG(12, mesh=True, corner_indices=True)
x = np.concatenate((x[K:] - x[K], x[-1] + x[1:M + 1] - x[K]))

def fixx(q, x):
    a, b = sorted(np.argsort(np.linalg.norm(q, axis=1))[:2])
    x[b:] -= x[b] - x[a]
    x[b:] += np.linalg.norm(q[a]) + np.linalg.norm(q[b])

for i, n in enumerate(nbnd):
    q0, x0, g0 = elphmod.el.read_bands('ref%02d.dat' % n)
    qn, xn, gn = elphmod.el.read_bands('nol%02d.dat' % n)

    fixx(q0, x0)
    fixx(qn, xn)

    if n:
        qd, xd, gd = elphmod.el.read_bands('dpl%02d.dat' % n)
        qq, xq, gq = elphmod.el.read_bands('qpl%02d.dat' % n)

        fixx(qd, xd)
        fixx(qq, xq)

    if comm.rank != 0:
        continue

    plot = storylines.Plot(
        style='APS',
        preamble=r'\usepackage{mathtools}',

        width=2.0,
        height=2.5,

        margin=margin,
        left=Margin / 2,
        bottom=Margin / 2,

        xmin=0.0,
        ymin=-6.0,
        ymax=0.0,

        xticks=[0, (20, '2~nm')],
        yticks=[(0, 1),
            (-3, '$10\mathrlap{^{-3}}$'), (-6, '$10\mathrlap{^{-6}}$')],
        )

    plot.axes()

    for label, color, mark in [
            ('nol', 'gray', '*'),
            ('dpl', orange, '+'),
            ('qpl', mauve, 'x')]:

        d, g = np.loadtxt('%s%02d.decay' % (label, n), skiprows=1).T

        unique = []

        for group in elphmod.misc.group(np.array(list(zip(d, g))), eps=1e-7):
            D = np.average(d[group], axis=0)
            G = np.average(g[group], axis=0)
            unique.append([D, G])

        unique = np.array(unique)

        plot.line(unique[:, 0], np.log10(unique[:, 1]), color=color, cut=True,
            mark=mark, mark_size='0.6pt', only_marks=True)

        if n == 0:
            break

    plot.save('fig04%s.in.pdf' % labels[i])

    plot = storylines.Plot(
        style='APS',

        margin=margin,
        left=Margin / 2,
        bottom=Margin / 2,

        ymin=0.0,
        ymax=0.16 if i < 3 else 0.64,
        ystep=0.05 if i < 3 else 0.2,

        xticks=list(zip(x, [
            r'$\,\mathrm K$',
            '', '', '',
            r'$\Gamma$',
            '', '', '', '', '',
            r'$\mathrm M\,$',
            ])),

        lpos='lctm',
        )

    plot.width = (Margin + 5 * margin - plot.double) / 3
    plot.height = (Margin / 2 + 3 * margin - height) / 2

    plot.axes()

    if i % 3:
        plot.left = margin
        plot.ylabel = None
        plot.ylabels = False

    if i < 3:
        plot.bottom = margin
        plot.xlabels = False

    for nu in range(len(gn)):
        plot.line(xn, gn[nu], color='gray')

    if n:
        for nu in range(len(gd)):
            plot.line(xd, gd[nu], color=orange, thick=True)

        for nu in range(len(gq)):
            plot.line(xq, gq[nu], color=mauve, thick=True)
    else:
        plot.line(label='*next*', color='gray',
            mark='*', mark_size='0.6pt', only_marks=True)
        plot.line(label=r'No\,$\mathcal L$', color='gray')

        plot.line(label='*next*', color=orange,
            mark='+', mark_size='0.6pt', only_marks=True)
        plot.line(label=r'$\mathbf Z^*$ only', color=orange, thick=True)

        plot.line(label='*next*', color=mauve,
            mark='x', mark_size='0.6pt', only_marks=True)
        plot.line(label=r'$\mathbf Z^*$ and $Q$', color=mauve, thick=True)

    for nu in range(len(g0)):
        plot.line(x0, g0[nu], mark='*', mark_size='0.3pt', only_marks=True)

    plot.node(x[0], plot.ymax, r'(%s) %d band%s'
        % (labels[i], n, '' if n == 1 else 's'), below_right='0.5mm')

    plot.node(x[-1], plot.ymax, r'\includegraphics{fig04%s.in.pdf}' % labels[i],
        below_left=True)

    plot.save('fig04%s.pdf' % labels[i])

if comm.rank == 0:
    plot = storylines.Plot(
        style='APS',

        width=Margin / 2,
        height=5.0,

        margin=0.0,
        xyaxes=False,
        )

    plot.code(r'\node [rotate=90, above=\baselineskip] at (%g, <y=0>) '
        r'{Electron-phonon coupling (eV\textsuperscript{3/2})};'
            % (Margin - plot.tick))

    plot.save('fig04.l.pdf')

    storylines.combine('fig04.r.pdf', ['fig04%s' % a for a in labels],
        columns=3)

    storylines.combine('fig04.pdf', ['fig04.l', 'fig04.r'], align=0.5)


==> anc/fig04/nol00.dat <==
 &plot nbnd=   9, nks=   248 /
            0.333333  0.577350  0.000000
 0.000000 0.012692 0.000000 0.000000 0.012599 0.000000 0.000000 0.000000 0.000000
            0.330808  0.572976  0.000000
 0.000000 0.012685 0.000165 0.000000 0.012602 0.000000 0.000088 0.000000 0.000153
            0.328283  0.568603  0.000000
 0.000000 0.012661 0.000321 0.000000 0.012609 0.000000 0.000173 0.000000 0.000284
            0.325758  0.564229  0.000000
 0.000000 0.012622 0.000469 0.000000 0.012621 0.000000 0.000255 0.000000 0.000393
            0.323232  0.559855  0.000000
 0.000000 0.012567 0.000609 0.000000 0.012637 0.000000 0.000333 0.000000 0.000478
            0.320707  0.555481  0.000000
 0.000000 0.012499 0.000740 0.000000 0.012659 0.000000 0.000407 0.000000 0.000541
            0.318182  0.551107  0.000000
 0.000000 0.012417 0.000861 0.000000 0.012684 0.000000 0.000477 0.000000 0.000583
            0.315657  0.546733  0.000000
 0.000000 0.012324 0.000975 0.000000 0.012713 0.000000 0.000543 0.000000 0.000603
            0.313131  0.542359  0.000000
 0.000000 0.012221 0.001079 0.000000 0.012746 0.000000 0.000607 0.000000 0.000602
            0.310606  0.537985  0.000000
 0.000000 0.012109 0.001176 0.000000 0.012781 0.000000 0.000668 0.000000 0.000581
            0.308081  0.533612  0.000000
 0.000000 0.011989 0.001265 0.000000 0.012819 0.000000 0.000728 0.000000 0.000541
            0.305556  0.529238  0.000000
 0.000000 0.011862 0.001347 0.000000 0.012858 0.000000 0.000787 0.000000 0.000482
            0.303030  0.524864  0.000000
 0.000000 0.011730 0.001422 0.000000 0.012899 0.000000 0.000846 0.000000 0.000406
            0.300505  0.520490  0.000000
 0.000000 0.011594 0.001490 0.000000 0.012941 0.000000 0.000905 0.000000 0.000313
            0.297980  0.516116  0.000000
 0.000000 0.011454 0.001553 0.000000 0.012983 0.000000 0.000965 0.000000 0.000204
            0.295455  0.511742  0.000000
 0.000000 0.011310 0.001610 0.000000 0.013025 0.000000 0.001027 0.000000 0.000080
            0.292929  0.507368  0.000000
 0.000000 0.011165 0.001662 0.000000 0.013067 0.000000 0.001090 0.000000 0.000059
            0.290404  0.502995  0.000000
 0.000000 0.011017 0.001710 0.000000 0.013107 0.000000 0.001157 0.000000 0.000211
            0.287879  0.498621  0.000000
 0.000000 0.010868 0.001754 0.000000 0.013147 0.000000 0.001226 0.000000 0.000376
            0.285354  0.494247  0.000000
 0.000000 0.010717 0.001794 0.000000 0.013185 0.000000 0.001299 0.000000 0.000553
            0.282828  0.489873  0.000000
 0.000000 0.010566 0.001831 0.000000 0.013222 0.000000 0.001374 0.000000 0.000742
            0.280303  0.485499  0.000000
 0.000000 0.010413 0.001864 0.000000 0.013257 0.000000 0.001453 0.000000 0.000942
            0.277778  0.481125  0.000000
 0.000000 0.010260 0.001895 0.000000 0.013289 0.000000 0.001536 0.000000 0.001152
            0.275253  0.476751  0.000000
 0.000000 0.010107 0.001923 0.000000 0.013319 0.000000 0.001622 0.000000 0.001373
            0.272727  0.472377  0.000000
 0.000000 0.009953 0.001949 0.000000 0.013346 0.000000 0.001711 0.000000 0.001602
            0.270202  0.468004  0.000000
 0.000000 0.009799 0.001973 0.000000 0.013370 0.000000 0.001804 0.000000 0.001840
            0.267677  0.463630  0.000000
 0.000000 0.009645 0.001994 0.000000 0.013391 0.000000 0.001900 0.000000 0.002086
            0.265152  0.459256  0.000000
 0.000000 0.009491 0.002014 0.000000 0.013408 0.000000 0.001999 0.000000 0.002340
            0.262626  0.454882  0.000000
 0.000000 0.009336 0.002032 0.000000 0.013422 0.000000 0.002101 0.000000 0.002601
            0.260101  0.450508  0.000000
 0.000000 0.009181 0.002049 0.000000 0.013433 0.000000 0.002206 0.000000 0.002868
            0.257576  0.446134  0.000000
 0.000000 0.009026 0.002064 0.000000 0.013439 0.000000 0.002313 0.000000 0.003142
            0.255051  0.441760  0.000000
 0.000000 0.008871 0.002077 0.000000 0.013441 0.000000 0.002422 0.000000 0.003421
            0.252525  0.437387  0.000000
 0.000000 0.008716 0.002090 0.000000 0.013439 0.000000 0.002534 0.000000 0.003705
            0.250000  0.433013  0.000000
 0.000000 0.008560 0.002101 0.000000 0.013432 0.000000 0.002648 0.000000 0.003994
            0.247475  0.428639  0.000000
 0.000000 0.008404 0.002112 0.000000 0.013420 0.000000 0.002764 0.000000 0.004287
            0.244949  0.424265  0.000000
 0.000000 0.008247 0.002121 0.000000 0.013403 0.000000 0.002882 0.000000 0.004584
            0.242424  0.419891  0.000000
 0.000000 0.008089 0.002129 0.000000 0.013380 0.000000 0.003001 0.000000 0.004884
            0.239899  0.415517  0.000000
 0.000000 0.007931 0.002137 0.000000 0.013352 0.000000 0.003122 0.000000 0.005187
            0.237374  0.411143  0.000000
 0.000000 0.007771 0.002143 0.000000 0.013318 0.000000 0.003245 0.000000 0.005492
            0.234848  0.406770  0.000000
 0.000000 0.007610 0.002149 0.000000 0.013277 0.000000 0.003369 0.000000 0.005800
            0.232323  0.402396  0.000000
 0.000000 0.007448 0.002154 0.000000 0.013230 0.000000 0.003495 0.000000 0.006110
            0.229798  0.398022  0.000000
 0.000000 0.007284 0.002158 0.000000 0.013175 0.000000 0.003622 0.000000 0.006421
            0.227273  0.393648  0.000000
 0.000000 0.007118 0.002162 0.000000 0.013113 0.000000 0.003751 0.000000 0.006733
            0.224747  0.389274  0.000000
 0.000000 0.006950 0.002164 0.000000 0.013042 0.000000 0.003881 0.000000 0.007046
            0.222222  0.384900  0.000000
 0.000000 0.006781 0.002165 0.000000 0.012963 0.000000 0.004012 0.000000 0.007360
            0.219697  0.380526  0.000000
 0.000000 0.006610 0.002166 0.000000 0.012876 0.000000 0.004145 0.000000 0.007675
            0.217172  0.376152  0.000000
 0.000000 0.006436 0.002164 0.000000 0.012778 0.000000 0.004279 0.000000 0.007989
            0.214646  0.371779  0.000000
 0.000000 0.006261 0.002161 0.000000 0.012672 0.000000 0.004413 0.000000 0.008304
            0.212121  0.367405  0.000000
 0.000000 0.006085 0.002157 0.000000 0.012555 0.000000 0.004549 0.000000 0.008619
            0.209596  0.363031  0.000000
 0.000000 0.005907 0.002150 0.000000 0.012427 0.000000 0.004685 0.000000 0.008934
            0.207071  0.358657  0.000000
 0.000000 0.005727 0.002142 0.000000 0.012289 0.000000 0.004821 0.000000 0.009249
            0.204545  0.354283  0.000000
 0.000000 0.005547 0.002130 0.000000 0.012139 0.000000 0.004958 0.000000 0.009563
            0.202020  0.349909  0.000000
 0.000000 0.005366 0.002117 0.000000 0.011979 0.000000 0.005094 0.000000 0.009877
            0.199495  0.345535  0.000000
 0.000000 0.005185 0.002100 0.000000 0.011807 0.000000 0.005230 0.000000 0.010190
            0.196970  0.341162  0.000000
 0.000000 0.005004 0.002080 0.000000 0.011624 0.000000 0.005365 0.000000 0.010503
            0.194444  0.336788  0.000000
 0.000000 0.004825 0.002056 0.000000 0.011429 0.000000 0.005499 0.000000 0.010815
            0.191919  0.332414  0.000000
 0.000000 0.004647 0.002029 0.000000 0.011223 0.000000 0.005632 0.000000 0.011127
            0.189394  0.328040  0.000000
 0.000000 0.004470 0.001998 0.000000 0.011006 0.000000 0.005762 0.000000 0.011437
            0.186869  0.323666  0.000000
 0.000000 0.004297 0.001963 0.000000 0.010779 0.000000 0.005890 0.000000 0.011747
            0.184343  0.319292  0.000000
 0.000000 0.004127 0.001924 0.000000 0.010542 0.000000 0.006015 0.000000 0.012057
            0.181818  0.314918  0.000000
 0.000000 0.003960 0.001881 0.000000 0.010295 0.000000 0.006137 0.000000 0.012365
            0.179293  0.310544  0.000000
 0.000000 0.003799 0.001833 0.000000 0.010039 0.000000 0.006256 0.000000 0.012673
            0.176768  0.306171  0.000000
 0.000000 0.003642 0.001782 0.000000 0.009775 0.000000 0.006370 0.000000 0.012980
            0.174242  0.301797  0.000000
 0.000000 0.003491 0.001726 0.000000 0.009504 0.000000 0.006480 0.000000 0.013286
            0.171717  0.297423  0.000000
 0.000000 0.003347 0.001666 0.000000 0.009227 0.000000 0.006585 0.000000 0.013592
            0.169192  0.293049  0.000000
 0.000000 0.003209 0.001602 0.000000 0.008945 0.000000 0.006686 0.000000 0.013898
            0.166667  0.288675  0.000000
 0.000000 0.003079 0.001533 0.000000 0.008659 0.000000 0.006781 0.000000 0.014204
            0.164141  0.284301  0.000000
 0.000000 0.002957 0.001461 0.000000 0.008369 0.000000 0.006870 0.000000 0.014509
            0.161616  0.279927  0.000000
 0.000000 0.002842 0.001384 0.000000 0.008078 0.000000 0.006953 0.000000 0.014815
            0.159091  0.275554  0.000000
 0.000000 0.002736 0.001303 0.000000 0.007787 0.000000 0.007031 0.000000 0.015121
            0.156566  0.271180  0.000000
 0.000000 0.002639 0.001217 0.000000 0.007497 0.000000 0.007101 0.000000 0.015427
            0.154040  0.266806  0.000000
 0.000000 0.002550 0.001127 0.000000 0.007208 0.000000 0.007166 0.000000 0.015735
            0.151515  0.262432  0.000000
 0.000000 0.002471 0.001031 0.000000 0.006923 0.000000 0.007223 0.000000 0.016043
            0.148990  0.258058  0.000000
 0.000000 0.002399 0.000930 0.000000 0.006643 0.000000 0.007274 0.000000 0.016352
            0.146465  0.253684  0.000000
 0.000000 0.002337 0.000821 0.000000 0.006369 0.000000 0.007318 0.000000 0.016663
            0.143939  0.249310  0.000000
 0.000000 0.002282 0.000706 0.000000 0.006101 0.000000 0.007354 0.000000 0.016976
            0.141414  0.244936  0.000000
 0.000000 0.002233 0.000581 0.000000 0.005842 0.000000 0.007383 0.000000 0.017291
            0.138889  0.240563  0.000000
 0.000000 0.002191 0.000447 0.000000 0.005592 0.000000 0.007404 0.000000 0.017608
            0.136364  0.236189  0.000000
 0.000000 0.002152 0.000301 0.000000 0.005352 0.000000 0.007417 0.000000 0.017927
            0.133838  0.231815  0.000000
 0.000000 0.002114 0.000144 0.000000 0.005123 0.000000 0.007422 0.000000 0.018248
            0.131313  0.227441  0.000000
 0.000000 0.002073 0.000030 0.000000 0.004907 0.000000 0.007419 0.000000 0.018572
            0.128788  0.223067  0.000000
 0.000000 0.002028 0.000208 0.000000 0.004702 0.000000 0.007407 0.000000 0.018899
            0.126263  0.218693  0.000000
 0.000000 0.001973 0.000397 0.000000 0.004512 0.000000 0.007387 0.000000 0.019228
            0.123737  0.214319  0.000000
 0.000000 0.001907 0.000590 0.000000 0.004334 0.000000 0.007358 0.000000 0.019560
            0.121212  0.209946  0.000000
 0.000000 0.001830 0.000780 0.000000 0.004171 0.000000 0.007319 0.000000 0.019895
            0.118687  0.205572  0.000000
 0.000000 0.001743 0.000963 0.000000 0.004022 0.000000 0.007272 0.000000 0.020232
            0.116162  0.201198  0.000000
 0.000000 0.001649 0.001134 0.000000 0.003888 0.000000 0.007214 0.000000 0.020572
            0.113636  0.196824  0.000000
 0.000000 0.001553 0.001291 0.000000 0.003767 0.000000 0.007147 0.000000 0.020914
            0.111111  0.192450  0.000000
 0.000000 0.001457 0.001435 0.000000 0.003659 0.000000 0.007071 0.000000 0.021259
            0.108586  0.188076  0.000000
 0.000000 0.001364 0.001565 0.000000 0.003565 0.000000 0.006984 0.000000 0.021605
            0.106061  0.183702  0.000000
 0.000000 0.001275 0.001685 0.000000 0.003482 0.000000 0.006887 0.000000 0.021953
            0.103535  0.179328  0.000000
 0.000000 0.001190 0.001795 0.000000 0.003411 0.000000 0.006781 0.000000 0.022302
            0.101010  0.174955  0.000000
 0.000000 0.001110 0.001896 0.000000 0.003348 0.000000 0.006666 0.000000 0.022652
            0.098485  0.170581  0.000000
 0.000000 0.001035 0.001990 0.000000 0.003294 0.000000 0.006541 0.000000 0.023003
            0.095960  0.166207  0.000000
 0.000000 0.000964 0.002076 0.000000 0.003245 0.000000 0.006408 0.000000 0.023353
            0.093434  0.161833  0.000000
 0.000000 0.000897 0.002155 0.000000 0.003201 0.000000 0.006267 0.000000 0.023702
            0.090909  0.157459  0.000000
 0.000000 0.000834 0.002227 0.000000 0.003158 0.000000 0.006119 0.000000 0.024050
            0.088384  0.153085  0.000000
 0.000000 0.000775 0.002293 0.000000 0.003115 0.000000 0.005965 0.000000 0.024397
            0.085859  0.148711  0.000000
 0.000000 0.000719 0.002351 0.000000 0.003071 0.000000 0.005806 0.000000 0.024740
            0.083333  0.144338  0.000000
 0.000000 0.000666 0.002401 0.000000 0.003022 0.000000 0.005643 0.000000 0.025081
            0.080808  0.139964  0.000000
 0.000000 0.000615 0.002444 0.000000 0.002969 0.000000 0.005476 0.000000 0.025417
            0.078283  0.135590  0.000000
 0.000000 0.000568 0.002478 0.000000 0.002910 0.000000 0.005308 0.000000 0.025749
            0.075758  0.131216  0.000000
 0.000000 0.000523 0.002505 0.000000 0.002843 0.000000 0.005138 0.000000 0.026076
            0.073232  0.126842  0.000000
 0.000000 0.000480 0.002523 0.000000 0.002770 0.000000 0.004967 0.000000 0.026396
            0.070707  0.122468  0.000000
 0.000000 0.000440 0.002532 0.000000 0.002689 0.000000 0.004797 0.000000 0.026710
            0.068182  0.118094  0.000000
 0.000000 0.000402 0.002532 0.000000 0.002600 0.000000 0.004627 0.000000 0.027017
            0.065657  0.113721  0.000000
 0.000000 0.000367 0.002524 0.000000 0.002504 0.000000 0.004458 0.000000 0.027316
            0.063131  0.109347  0.000000
 0.000000 0.000333 0.002506 0.000000 0.002402 0.000000 0.004289 0.000000 0.027606
            0.060606  0.104973  0.000000
 0.000000 0.000302 0.002480 0.000000 0.002294 0.000000 0.004122 0.000000 0.027888
            0.058081  0.100599  0.000000
 0.000000 0.000273 0.002446 0.000000 0.002181 0.000000 0.003956 0.000000 0.028160
            0.055556  0.096225  0.000000
 0.000000 0.000245 0.002402 0.000000 0.002063 0.000000 0.003791 0.000000 0.028422
            0.053030  0.091851  0.000000
 0.000000 0.000220 0.002351 0.000000 0.001942 0.000000 0.003627 0.000000 0.028673
            0.050505  0.087477  0.000000
 0.000000 0.000196 0.002291 0.000000 0.001818 0.000000 0.003464 0.000000 0.028915
            0.047980  0.083103  0.000000
 0.000000 0.000174 0.002224 0.000000 0.001692 0.000000 0.003302 0.000000 0.029145
            0.045455  0.078730  0.000000
 0.000000 0.000154 0.002149 0.000000 0.001564 0.000000 0.003139 0.000000 0.029365
            0.042929  0.074356  0.000000
 0.000000 0.000135 0.002067 0.000000 0.001437 0.000000 0.002977 0.000000 0.029573
            0.040404  0.069982  0.000000
 0.000000 0.000118 0.001979 0.000000 0.001310 0.000000 0.002815 0.000000 0.029769
            0.037879  0.065608  0.000000
 0.000000 0.000102 0.001884 0.000000 0.001184 0.000000 0.002652 0.000000 0.029955
            0.035354  0.061234  0.000000
 0.000000 0.000088 0.001784 0.000000 0.001060 0.000000 0.002488 0.000000 0.030128
            0.032828  0.056860  0.000000
 0.000000 0.000075 0.001678 0.000000 0.000938 0.000000 0.002324 0.000000 0.030290
            0.030303  0.052486  0.000000
 0.000000 0.000063 0.001567 0.000000 0.000821 0.000000 0.002158 0.000000 0.030440
            0.027778  0.048113  0.000000
 0.000000 0.000052 0.001452 0.000000 0.000707 0.000000 0.001990 0.000000 0.030578
            0.025253  0.043739  0.000000
 0.000000 0.000043 0.001333 0.000000 0.000598 0.000000 0.001821 0.000000 0.030704
            0.022727  0.039365  0.000000
 0.000000 0.000034 0.001209 0.000000 0.000496 0.000000 0.001649 0.000000 0.030819
            0.020202  0.034991  0.000000
 0.000000 0.000027 0.001083 0.000000 0.000400 0.000000 0.001475 0.000000 0.030921
            0.017677  0.030617  0.000000
 0.000000 0.000021 0.000954 0.000000 0.000312 0.000000 0.001298 0.000000 0.031011
            0.015152  0.026243  0.000000
 0.000000 0.000016 0.000822 0.000000 0.000234 0.000000 0.001119 0.000000 0.031090
            0.012626  0.021869  0.000000
 0.000000 0.000011 0.000688 0.000000 0.000165 0.000000 0.000937 0.000000 0.031156
            0.010101  0.017495  0.000000
 0.000000 0.000007 0.000553 0.000000 0.000107 0.000000 0.000753 0.000000 0.031210
            0.007576  0.013122  0.000000
 0.000000 0.000005 0.000416 0.000000 0.000061 0.000000 0.000567 0.000000 0.031253
            0.005051  0.008748  0.000000
 0.000000 0.000003 0.000278 0.000000 0.000027 0.000000 0.000379 0.000000 0.031283
            0.002525  0.004374  0.000000
 0.000000 0.000001 0.000139 0.000000 0.000007 0.000000 0.000190 0.000000 0.031301
            0.000253  0.000437  0.000000
 0.000000 0.000000 0.000014 0.000000 0.000000 0.000000 0.000019 0.000000 0.031307
            0.000000  0.000506  0.000000
 0.000000 0.000000 0.000014 0.000000 0.000000 0.000000 0.000019 0.000000 0.031307
            0.000000  0.005064  0.000000
 0.000000 0.000000 0.000140 0.000000 0.000000 0.000000 0.000190 0.000000 0.031301
            0.000000  0.010129  0.000000
 0.000000 0.000000 0.000280 0.000000 0.000000 0.000000 0.000379 0.000000 0.031283
            0.000000  0.015193  0.000000
 0.000000 0.000000 0.000418 0.000000 0.000000 0.000000 0.000569 0.000000 0.031252
            0.000000  0.020258  0.000000
 0.000000 0.000000 0.000556 0.000000 0.000000 0.000000 0.000760 0.000000 0.031209
            0.000000  0.025322  0.000000
 0.000000 0.000000 0.000692 0.000000 0.000000 0.000000 0.000951 0.000000 0.031155
            0.000000  0.030387  0.000000
 0.000000 0.000000 0.000826 0.000000 0.000000 0.000000 0.001142 0.000000 0.031087
            0.000000  0.035451  0.000000
 0.000000 0.000000 0.000958 0.000000 0.000000 0.000000 0.001335 0.000000 0.031008
            0.000000  0.040516  0.000000
 0.000000 0.000000 0.001087 0.000000 0.000000 0.000000 0.001528 0.000000 0.030917
            0.000000  0.045580  0.000000
 0.000000 0.000000 0.001213 0.000000 0.000000 0.000000 0.001723 0.000000 0.030813
            0.000000  0.050645  0.000000
 0.000000 0.000000 0.001336 0.000000 0.000000 0.000000 0.001918 0.000000 0.030698
            0.000000  0.055709  0.000000
 0.000000 0.000000 0.001455 0.000000 0.000000 0.000000 0.002115 0.000000 0.030570
            0.000000  0.060774  0.000000
 0.000000 0.000000 0.001569 0.000000 0.000000 0.000000 0.002312 0.000000 0.030431
            0.000000  0.065838  0.000000
 0.000000 0.000000 0.001678 0.000000 0.000000 0.000000 0.002511 0.000000 0.030279
            0.000000  0.070903  0.000000
 0.000000 0.000000 0.001783 0.000000 0.000000 0.000000 0.002711 0.000000 0.030115
            0.000000  0.075967  0.000000
 0.000000 0.000000 0.001881 0.000000 0.000000 0.000000 0.002912 0.000000 0.029939
            0.000000  0.081032  0.000000
 0.000000 0.000000 0.001974 0.000000 0.000000 0.000000 0.003114 0.000000 0.029752
            0.000000  0.086096  0.000000
 0.000000 0.000000 0.002061 0.000000 0.000000 0.000000 0.003318 0.000000 0.029553
            0.000000  0.091161  0.000000
 0.000000 0.000000 0.002140 0.000000 0.000000 0.000000 0.003521 0.000000 0.029342
            0.000000  0.096225  0.000000
 0.000000 0.000000 0.002212 0.000000 0.000000 0.000000 0.003726 0.000000 0.029119
            0.000000  0.101290  0.000000
 0.000000 0.000000 0.002277 0.000000 0.000000 0.000000 0.003931 0.000000 0.028885
            0.000000  0.106354  0.000000
 0.000000 0.000000 0.002334 0.000000 0.000000 0.000000 0.004136 0.000000 0.028640
            0.000000  0.111418  0.000000
 0.000000 0.000000 0.002382 0.000000 0.000000 0.000000 0.004341 0.000000 0.028384
            0.000000  0.116483  0.000000
 0.000000 0.000000 0.002421 0.000000 0.000000 0.000000 0.004546 0.000000 0.028118
            0.000000  0.121547  0.000000
 0.000000 0.000000 0.002451 0.000000 0.000000 0.000000 0.004750 0.000000 0.027841
            0.000000  0.126612  0.000000
 0.000000 0.000000 0.002472 0.000000 0.000000 0.000000 0.004952 0.000000 0.027554
            0.000000  0.131676  0.000000
 0.000000 0.000000 0.002483 0.000000 0.000000 0.000000 0.005153 0.000000 0.027259
            0.000000  0.136741  0.000000
 0.000000 0.000000 0.002485 0.000000 0.000000 0.000000 0.005352 0.000000 0.026954
            0.000000  0.141805  0.000000
 0.000000 0.000000 0.002477 0.000000 0.000000 0.000000 0.005549 0.000000 0.026641
            0.000000  0.146870  0.000000
 0.000000 0.000000 0.002459 0.000000 0.000000 0.000000 0.005743 0.000000 0.026321
            0.000000  0.151934  0.000000
 0.000000 0.000000 0.002431 0.000000 0.000000 0.000000 0.005933 0.000000 0.025993
            0.000000  0.156999  0.000000
 0.000000 0.000000 0.002394 0.000000 0.000000 0.000000 0.006119 0.000000 0.025659
            0.000000  0.162063  0.000000
 0.000000 0.000000 0.002347 0.000000 0.000000 0.000000 0.006300 0.000000 0.025320
            0.000000  0.167128  0.000000
 0.000000 0.000000 0.002292 0.000000 0.000000 0.000000 0.006476 0.000000 0.024975
            0.000000  0.172192  0.000000
 0.000000 0.000000 0.002229 0.000000 0.000000 0.000000 0.006647 0.000000 0.024626
            0.000000  0.177257  0.000000
 0.000000 0.000000 0.002157 0.000000 0.000000 0.000000 0.006811 0.000000 0.024274
            0.000000  0.182321  0.000000
 0.000000 0.000000 0.002080 0.000000 0.000000 0.000000 0.006968 0.000000 0.023919
            0.000000  0.187386  0.000000
 0.000000 0.000000 0.001996 0.000000 0.000000 0.000000 0.007118 0.000000 0.023562
            0.000000  0.192450  0.000000
 0.000000 0.000000 0.001907 0.000000 0.000000 0.000000 0.007261 0.000000 0.023204
            0.000000  0.197515  0.000000
 0.000000 0.000000 0.001814 0.000000 0.000000 0.000000 0.007395 0.000000 0.022845
            0.000000  0.202579  0.000000
 0.000000 0.000000 0.001718 0.000000 0.000000 0.000000 0.007520 0.000000 0.022486
            0.000000  0.207644  0.000000
 0.000000 0.000000 0.001621 0.000000 0.000000 0.000000 0.007637 0.000000 0.022128
            0.000000  0.212708  0.000000
 0.000000 0.000000 0.001523 0.000000 0.000000 0.000000 0.007744 0.000000 0.021771
            0.000000  0.217772  0.000000
 0.000000 0.000000 0.001425 0.000000 0.000000 0.000000 0.007843 0.000000 0.021416
            0.000000  0.222837  0.000000
 0.000000 0.000000 0.001330 0.000000 0.000000 0.000000 0.007931 0.000000 0.021064
            0.000000  0.227901  0.000000
 0.000000 0.000000 0.001237 0.000000 0.000000 0.000000 0.008011 0.000000 0.020715
            0.000000  0.232966  0.000000
 0.000000 0.000000 0.001148 0.000000 0.000000 0.000000 0.008081 0.000000 0.020369
            0.000000  0.238030  0.000000
 0.000000 0.000000 0.001064 0.000000 0.000000 0.000000 0.008143 0.000000 0.020028
            0.000000  0.243095  0.000000
 0.000000 0.000000 0.000985 0.000000 0.000000 0.000000 0.008195 0.000000 0.019692
            0.000000  0.248159  0.000000
 0.000000 0.000000 0.000912 0.000000 0.000000 0.000000 0.008238 0.000000 0.019362
            0.000000  0.253224  0.000000
 0.000000 0.000000 0.000846 0.000000 0.000000 0.000000 0.008273 0.000000 0.019037
            0.000000  0.258288  0.000000
 0.000000 0.000000 0.000787 0.000000 0.000000 0.000000 0.008299 0.000000 0.018719
            0.000000  0.263353  0.000000
 0.000000 0.000000 0.000734 0.000000 0.000000 0.000000 0.008318 0.000000 0.018408
            0.000000  0.268417  0.000000
 0.000000 0.000000 0.000689 0.000000 0.000000 0.000000 0.008329 0.000000 0.018105
            0.000000  0.273482  0.000000
 0.000000 0.000000 0.000649 0.000000 0.000000 0.000000 0.008332 0.000000 0.017810
            0.000000  0.278546  0.000000
 0.000000 0.000000 0.000615 0.000000 0.000000 0.000000 0.008329 0.000000 0.017524
            0.000000  0.283611  0.000000
 0.000000 0.000000 0.000586 0.000000 0.000000 0.000000 0.008319 0.000000 0.017246
            0.000000  0.288675  0.000000
 0.000000 0.000000 0.000561 0.000000 0.000000 0.000000 0.008304 0.000000 0.016979
            0.000000  0.293740  0.000000
 0.000000 0.000000 0.000539 0.000000 0.000000 0.000000 0.008282 0.000000 0.016722
            0.000000  0.298804  0.000000
 0.000000 0.000000 0.000520 0.000000 0.000000 0.000000 0.008256 0.000000 0.016476
            0.000000  0.303869  0.000000
 0.000000 0.000000 0.000501 0.000000 0.000000 0.000000 0.008225 0.000000 0.016242
            0.000000  0.308933  0.000000
 0.000000 0.000000 0.000484 0.000000 0.000000 0.000000 0.008189 0.000000 0.016020
            0.000000  0.313998  0.000000
 0.000000 0.000000 0.000468 0.000000 0.000000 0.000000 0.008149 0.000000 0.015811
            0.000000  0.319062  0.000000
 0.000000 0.000000 0.000453 0.000000 0.000000 0.000000 0.008107 0.000000 0.015615
            0.000000  0.324126  0.000000
 0.000000 0.000000 0.000441 0.000000 0.000000 0.000000 0.008061 0.000000 0.015434
            0.000000  0.329191  0.000000
 0.000000 0.000000 0.000431 0.000000 0.000000 0.000000 0.008012 0.000000 0.015267
            0.000000  0.334255  0.000000
 0.000000 0.000000 0.000427 0.000000 0.000000 0.000000 0.007962 0.000000 0.015116
            0.000000  0.339320  0.000000
 0.000000 0.000000 0.000430 0.000000 0.000000 0.000000 0.007909 0.000000 0.014980
            0.000000  0.344384  0.000000
 0.000000 0.000000 0.000443 0.000000 0.000000 0.000000 0.007856 0.000000 0.014862
            0.000000  0.349449  0.000000
 0.000000 0.000000 0.000467 0.000000 0.000000 0.000000 0.007801 0.000000 0.014760
            0.000000  0.354513  0.000000
 0.000000 0.000000 0.000505 0.000000 0.000000 0.000000 0.007746 0.000000 0.014676
            0.000000  0.359578  0.000000
 0.000000 0.000000 0.000557 0.000000 0.000000 0.000000 0.007691 0.000000 0.014610
            0.000000  0.364642  0.000000
 0.000000 0.000000 0.000622 0.000000 0.000000 0.000000 0.007636 0.000000 0.014562
            0.000000  0.369707  0.000000
 0.000000 0.000000 0.000700 0.000000 0.000000 0.000000 0.007581 0.000000 0.014532
            0.000000  0.374771  0.000000
 0.000000 0.000000 0.000789 0.000000 0.000000 0.000000 0.007527 0.000000 0.014521
            0.000000  0.379836  0.000000
 0.000000 0.000000 0.000889 0.000000 0.000000 0.000000 0.007474 0.000000 0.014528
            0.000000  0.384900  0.000000
 0.000000 0.000000 0.000998 0.000000 0.000000 0.000000 0.007422 0.000000 0.014553
            0.000000  0.389965  0.000000
 0.000000 0.000000 0.001117 0.000000 0.000000 0.000000 0.007372 0.000000 0.014596
            0.000000  0.395029  0.000000
 0.000000 0.000000 0.001243 0.000000 0.000000 0.000000 0.007324 0.000000 0.014655
            0.000000  0.400094  0.000000
 0.000000 0.000000 0.001376 0.000000 0.000000 0.000000 0.007278 0.000000 0.014732
            0.000000  0.405158  0.000000
 0.000000 0.000000 0.001516 0.000000 0.000000 0.000000 0.007234 0.000000 0.014824
            0.000000  0.410223  0.000000
 0.000000 0.000000 0.001661 0.000000 0.000000 0.000000 0.007192 0.000000 0.014931
            0.000000  0.415287  0.000000
 0.000000 0.000000 0.001811 0.000000 0.000000 0.000000 0.007153 0.000000 0.015051
            0.000000  0.420352  0.000000
 0.000000 0.000000 0.001964 0.000000 0.000000 0.000000 0.007116 0.000000 0.015185
            0.000000  0.425416  0.000000
 0.000000 0.000000 0.002122 0.000000 0.000000 0.000000 0.007083 0.000000 0.015329
            0.000000  0.430480  0.000000
 0.000000 0.000000 0.002281 0.000000 0.000000 0.000000 0.007052 0.000000 0.015485
            0.000000  0.435545  0.000000
 0.000000 0.000000 0.002443 0.000000 0.000000 0.000000 0.007025 0.000000 0.015649
            0.000000  0.440609  0.000000
 0.000000 0.000000 0.002606 0.000000 0.000000 0.000000 0.007000 0.000000 0.015820
            0.000000  0.445674  0.000000
 0.000000 0.000000 0.002769 0.000000 0.000000 0.000000 0.006979 0.000000 0.015998
            0.000000  0.450738  0.000000
 0.000000 0.000000 0.002933 0.000000 0.000000 0.000000 0.006962 0.000000 0.016182
            0.000000  0.455803  0.000000
 0.000000 0.000000 0.003096 0.000000 0.000000 0.000000 0.006947 0.000000 0.016369
            0.000000  0.460867  0.000000
 0.000000 0.000000 0.003258 0.000000 0.000000 0.000000 0.006936 0.000000 0.016558
            0.000000  0.465932  0.000000
 0.000000 0.000000 0.003418 0.000000 0.000000 0.000000 0.006928 0.000000 0.016749
            0.000000  0.470996  0.000000
 0.000000 0.000000 0.003576 0.000000 0.000000 0.000000 0.006923 0.000000 0.016940
            0.000000  0.476061  0.000000
 0.000000 0.000000 0.003732 0.000000 0.000000 0.000000 0.006921 0.000000 0.017129
            0.000000  0.481125  0.000000
 0.000000 0.000000 0.003884 0.000000 0.000000 0.000000 0.006922 0.000000 0.017317
            0.000000  0.486190  0.000000
 0.000000 0.000000 0.004033 0.000000 0.000000 0.000000 0.006925 0.000000 0.017501
            0.000000  0.491254  0.000000
 0.000000 0.000000 0.004177 0.000000 0.000000 0.000000 0.006930 0.000000 0.017681
            0.000000  0.496319  0.000000
 0.000000 0.000000 0.004317 0.000000 0.000000 0.000000 0.006937 0.000000 0.017856
            0.000000  0.501383  0.000000
 0.000000 0.000000 0.004452 0.000000 0.000000 0.000000 0.006945 0.000000 0.018025
            0.000000  0.506448  0.000000
 0.000000 0.000000 0.004582 0.000000 0.000000 0.000000 0.006955 0.000000 0.018186
            0.000000  0.511512  0.000000
 0.000000 0.000000 0.004705 0.000000 0.000000 0.000000 0.006965 0.000000 0.018340
            0.000000  0.516577  0.000000
 0.000000 0.000000 0.004822 0.000000 0.000000 0.000000 0.006977 0.000000 0.018486
            0.000000  0.521641  0.000000
 0.000000 0.000000 0.004932 0.000000 0.000000 0.000000 0.006988 0.000000 0.018622
            0.000000  0.526706  0.000000
 0.000000 0.000000 0.005035 0.000000 0.000000 0.000000 0.006999 0.000000 0.018749
            0.000000  0.531770  0.000000
 0.000000 0.000000 0.005130 0.000000 0.000000 0.000000 0.007010 0.000000 0.018865
            0.000000  0.536834  0.000000
 0.000000 0.000000 0.005216 0.000000 0.000000 0.000000 0.007021 0.000000 0.018970
            0.000000  0.541899  0.000000
 0.000000 0.000000 0.005293 0.000000 0.000000 0.000000 0.007030 0.000000 0.019064
            0.000000  0.546963  0.000000
 0.000000 0.000000 0.005361 0.000000 0.000000 0.000000 0.007039 0.000000 0.019147
            0.000000  0.552028  0.000000
 0.000000 0.000000 0.005419 0.000000 0.000000 0.000000 0.007046 0.000000 0.019217
            0.000000  0.557092  0.000000
 0.000000 0.000000 0.005467 0.000000 0.000000 0.000000 0.007053 0.000000 0.019275
            0.000000  0.562157  0.000000
 0.000000 0.000000 0.005505 0.000000 0.000000 0.000000 0.007058 0.000000 0.019320
            0.000000  0.567221  0.000000
 0.000000 0.000000 0.005532 0.000000 0.000000 0.000000 0.007062 0.000000 0.019352
            0.000000  0.572286  0.000000
 0.000000 0.000000 0.005548 0.000000 0.000000 0.000000 0.007064 0.000000 0.019372
            0.000000  0.577350  0.000000
 0.000000 0.000000 0.005554 0.000000 0.000000 0.000000 0.007064 0.000000 0.019378


==> anc/fig04/nol00.decay <==
R_p [Ang], max |dV/du| [eV^(3/2)]
  23.3800001621   0.0000053770
  23.1401989495   0.0000040088
  21.9018448230   0.0000087317
  20.8582934592   0.0000110956
  20.3164269920   0.0000088400
  20.3164269920   0.0000118431
  20.8582934592   0.0000049970
  21.9018448230   0.0000078968
  20.0400001389   0.0000139344
  18.5963331008   0.0000261684
  17.6736188804   0.0000147124
  17.3551492121   0.0000151490
  17.6736188804   0.0000184672
  18.5963331008   0.0000214737
  20.0400001389   0.0000052161
  23.3800001621   0.0000064045
  20.8582934592   0.0000165512
  18.5963331008   0.0000208112
  16.7000001158   0.0000473291
  15.3058029272   0.0000379583
  14.5587225723   0.0000300971
  14.5587225723   0.0000454359
  15.3058029272   0.0000340967
  16.7000001158   0.0000422336
  18.5963331008   0.0000174052
  20.8582934592   0.0000051510
  23.1401989495   0.0000073878
  20.3164269920   0.0000150851
  17.6736188804   0.0000183958
  15.3058029272   0.0000592962
  13.3600000926   0.0000909447
  12.0425413435   0.0000914833
  11.5700994748   0.0000701157
  12.0425413435   0.0000997853
  13.3600000926   0.0000505379
  15.3058029272   0.0000494089
  17.6736188804   0.0000152503
  20.3164269920   0.0000057476
  23.3800001621   0.0000064045
  20.3164269920   0.0000150852
  17.3551492121   0.0000308420
  14.5587225723   0.0000614606
  12.0425413435   0.0000945785
  10.0200000695   0.0003524775
   8.8368094402   0.0002698874
   8.8368094402   0.0002195646
  10.0200000695   0.0003107866
  12.0425413435   0.0000895531
  14.5587225723   0.0000364779
  17.3551492121   0.0000188658
  20.8582934592   0.0000165511
  17.6736188804   0.0000183958
  14.5587225723   0.0000614605
  11.5700994748   0.0001349393
   8.8368094402   0.0005112514
   6.6800000463   0.0008307054
   5.7850497374   0.0007558264
   6.6800000463   0.0003878549
   8.8368094402   0.0002602336
  11.5700994748   0.0001141612
  14.5587225723   0.0000381776
  17.6736188804   0.0000184510
  21.9018448230   0.0000078968
  18.5963331008   0.0000208111
  15.3058029272   0.0000592962
  12.0425413435   0.0000945787
   8.8368094402   0.0005112513
   5.7850497374   0.0012940782
   3.3400000232   0.0046921157
   3.3400000232   0.0050536823
   5.7850497374   0.0007376628
   8.8368094402   0.0002643137
  12.0425413435   0.0000967904
  15.3058029272   0.0000498743
  20.0400001389   0.0000139344
  16.7000001158   0.0000473291
  13.3600000926   0.0000909446
  10.0200000695   0.0003524776
   6.6800000463   0.0008307053
   3.3400000232   0.0046921157
   0.0000000000   0.0050536823
   3.3400000232   0.0040423276
   6.6800000463   0.0005547008
  10.0200000695   0.0003815599
  13.3600000926   0.0000488191
  16.7000001158   0.0000539654
  21.9018448230   0.0000087318
  18.5963331008   0.0000261684
  15.3058029272   0.0000379582
  12.0425413435   0.0000914833
   8.8368094402   0.0002698874
   5.7850497374   0.0007558265
   3.3400000232   0.0050536822
   3.3400000232   0.0040423275
   5.7850497374   0.0005103252
   8.8368094402   0.0002417220
  12.0425413435   0.0001138866
  15.3058029272   0.0000450885
  20.8582934592   0.0000110956
  17.6736188804   0.0000147124
  14.5587225723   0.0000300972
  11.5700994748   0.0000701158
   8.8368094402   0.0002195646
   6.6800000463   0.0003878549
   5.7850497374   0.0007376629
   6.6800000463   0.0005547007
   8.8368094402   0.0002417220
  11.5700994748   0.0000848127
  14.5587225723   0.0000291288
  17.6736188804   0.0000107992
  23.3800001621   0.0000053769
  20.3164269920   0.0000088401
  17.3551492121   0.0000151491
  14.5587225723   0.0000454360
  12.0425413435   0.0000997852
  10.0200000695   0.0003107867
   8.8368094402   0.0002602337
   8.8368094402   0.0002643137
  10.0200000695   0.0003815599
  12.0425413435   0.0001138866
  14.5587225723   0.0000291288
  17.3551492121   0.0000148644
  23.1401989495   0.0000040088
  20.3164269920   0.0000118431
  17.6736188804   0.0000184673
  15.3058029272   0.0000340967
  13.3600000926   0.0000505380
  12.0425413435   0.0000895531
  11.5700994748   0.0001141611
  12.0425413435   0.0000967904
  13.3600000926   0.0000488191
  15.3058029272   0.0000450885
  17.6736188804   0.0000107993
  20.8582934592   0.0000049970
  18.5963331008   0.0000214738
  16.7000001158   0.0000422337
  15.3058029272   0.0000494089
  14.5587225723   0.0000364778
  14.5587225723   0.0000381776
  15.3058029272   0.0000498743
  16.7000001158   0.0000539653
  20.0400001389   0.0000052161
  18.5963331008   0.0000174052
  17.6736188804   0.0000152503
  17.3551492121   0.0000188658
  17.6736188804   0.0000184509
  20.8582934592   0.0000051510
  20.3164269920   0.0000057476
  20.3164269920   0.0000061304
  18.5963331008   0.0000200135
  18.5963331008   0.0000233459
  20.3164269920   0.0000072896
  20.3164269920   0.0000072897
  18.5963331008   0.0000233460
  18.5963331008   0.0000200135
  20.3164269920   0.0000061304
  23.1401989495   0.0000018711
  20.8582934592   0.0000080453
  20.0400001389   0.0000097422
  20.8582934592   0.0000076440
  23.1401989495   0.0000031654
  20.8582934592   0.0000076440
  20.0400001389   0.0000097422
  20.8582934592   0.0000080453
  23.1401989495   0.0000018711


==> anc/fig04/nol01.dat <==
 &plot nbnd=   9, nks=   248 /
            0.333333  0.577350  0.000000
 0.000000 0.014074 0.000000 0.000000 0.000000 0.014755 0.000000 0.000000 0.000000
            0.330808  0.572976  0.000000
 0.000000 0.013993 0.001444 0.000000 0.000000 0.014754 0.000047 0.000000 0.000160
            0.328283  0.568603  0.000000
 0.000000 0.013780 0.002721 0.000000 0.000000 0.014754 0.000095 0.000000 0.000298
            0.325758  0.564229  0.000000
 0.000000 0.013495 0.003756 0.000000 0.000000 0.014752 0.000145 0.000000 0.000412
            0.323232  0.559855  0.000000
 0.000000 0.013191 0.004557 0.000000 0.000000 0.014750 0.000195 0.000000 0.000505
            0.320707  0.555481  0.000000
 0.000000 0.012896 0.005163 0.000000 0.000000 0.014747 0.000246 0.000000 0.000575
            0.318182  0.551107  0.000000
 0.000000 0.012619 0.005619 0.000000 0.000000 0.014743 0.000296 0.000000 0.000624
            0.315657  0.546733  0.000000
 0.000000 0.012362 0.005962 0.000000 0.000000 0.014739 0.000345 0.000000 0.000652
            0.313131  0.542359  0.000000
 0.000000 0.012123 0.006222 0.000000 0.000000 0.014735 0.000393 0.000000 0.000660
            0.310606  0.537985  0.000000
 0.000000 0.011898 0.006419 0.000000 0.000000 0.014731 0.000438 0.000000 0.000649
            0.308081  0.533612  0.000000
 0.000000 0.011684 0.006570 0.000000 0.000000 0.014726 0.000482 0.000000 0.000619
            0.305556  0.529238  0.000000
 0.000000 0.011480 0.006685 0.000000 0.000000 0.014722 0.000522 0.000000 0.000572
            0.303030  0.524864  0.000000
 0.000000 0.011283 0.006773 0.000000 0.000000 0.014718 0.000560 0.000000 0.000508
            0.300505  0.520490  0.000000
 0.000000 0.011091 0.006841 0.000000 0.000000 0.014714 0.000595 0.000000 0.000429
            0.297980  0.516116  0.000000
 0.000000 0.010904 0.006893 0.000000 0.000000 0.014709 0.000627 0.000000 0.000334
            0.295455  0.511742  0.000000
 0.000000 0.010721 0.006932 0.000000 0.000000 0.014705 0.000656 0.000000 0.000225
            0.292929  0.507368  0.000000
 0.000000 0.010540 0.006964 0.000000 0.000000 0.014701 0.000682 0.000000 0.000103
            0.290404  0.502995  0.000000
 0.000000 0.010362 0.006988 0.000000 0.000000 0.014697 0.000706 0.000000 0.000042
            0.287879  0.498621  0.000000
 0.000000 0.010187 0.007009 0.000000 0.000000 0.014692 0.000727 0.000000 0.000187
            0.285354  0.494247  0.000000
 0.000000 0.010013 0.007027 0.000000 0.000000 0.014686 0.000746 0.000000 0.000349
            0.282828  0.489873  0.000000
 0.000000 0.009841 0.007044 0.000000 0.000000 0.014680 0.000764 0.000000 0.000523
            0.280303  0.485499  0.000000
 0.000000 0.009670 0.007061 0.000000 0.000000 0.014672 0.000781 0.000000 0.000709
            0.277778  0.481125  0.000000
 0.000000 0.009500 0.007079 0.000000 0.000000 0.014663 0.000797 0.000000 0.000907
            0.275253  0.476751  0.000000
 0.000000 0.009332 0.007099 0.000000 0.000000 0.014652 0.000814 0.000000 0.001117
            0.272727  0.472377  0.000000
 0.000000 0.009165 0.007121 0.000000 0.000000 0.014639 0.000830 0.000000 0.001337
            0.270202  0.468004  0.000000
 0.000000 0.008999 0.007146 0.000000 0.000000 0.014623 0.000847 0.000000 0.001568
            0.267677  0.463630  0.000000
 0.000000 0.008833 0.007175 0.000000 0.000000 0.014605 0.000866 0.000000 0.001810
            0.265152  0.459256  0.000000
 0.000000 0.008669 0.007207 0.000000 0.000000 0.014584 0.000886 0.000000 0.002062
            0.262626  0.454882  0.000000
 0.000000 0.008507 0.007243 0.000000 0.000000 0.014560 0.000907 0.000000 0.002323
            0.260101  0.450508  0.000000
 0.000000 0.008345 0.007282 0.000000 0.000000 0.014532 0.000930 0.000000 0.002593
            0.257576  0.446134  0.000000
 0.000000 0.008185 0.007325 0.000000 0.000000 0.014501 0.000955 0.000000 0.002872
            0.255051  0.441760  0.000000
 0.000000 0.008027 0.007370 0.000000 0.000000 0.014465 0.000982 0.000000 0.003158
            0.252525  0.437387  0.000000
 0.000000 0.007871 0.007417 0.000000 0.000000 0.014425 0.001009 0.000000 0.003451
            0.250000  0.433013  0.000000
 0.000000 0.007717 0.007467 0.000000 0.000000 0.014380 0.001038 0.000000 0.003751
            0.247475  0.428639  0.000000
 0.000000 0.007565 0.007518 0.000000 0.000000 0.014331 0.001067 0.000000 0.004056
            0.244949  0.424265  0.000000
 0.000000 0.007416 0.007569 0.000000 0.000000 0.014276 0.001097 0.000000 0.004365
            0.242424  0.419891  0.000000
 0.000000 0.007269 0.007620 0.000000 0.000000 0.014216 0.001125 0.000000 0.004678
            0.239899  0.415517  0.000000
 0.000000 0.007125 0.007671 0.000000 0.000000 0.014150 0.001152 0.000000 0.004995
            0.237374  0.411143  0.000000
 0.000000 0.006984 0.007720 0.000000 0.000000 0.014078 0.001177 0.000000 0.005314
            0.234848  0.406770  0.000000
 0.000000 0.006845 0.007767 0.000000 0.000000 0.013999 0.001199 0.000000 0.005634
            0.232323  0.402396  0.000000
 0.000000 0.006710 0.007811 0.000000 0.000000 0.013914 0.001218 0.000000 0.005955
            0.229798  0.398022  0.000000
 0.000000 0.006578 0.007851 0.000000 0.000000 0.013823 0.001232 0.000000 0.006277
            0.227273  0.393648  0.000000
 0.000000 0.006448 0.007889 0.000000 0.000000 0.013723 0.001242 0.000000 0.006599
            0.224747  0.389274  0.000000
 0.000000 0.006322 0.007922 0.000000 0.000000 0.013617 0.001247 0.000000 0.006921
            0.222222  0.384900  0.000000
 0.000000 0.006198 0.007951 0.000000 0.000000 0.013502 0.001247 0.000000 0.007242
            0.219697  0.380526  0.000000
 0.000000 0.006077 0.007975 0.000000 0.000000 0.013380 0.001242 0.000000 0.007562
            0.217172  0.376152  0.000000
 0.000000 0.005958 0.007996 0.000000 0.000000 0.013249 0.001231 0.000000 0.007882
            0.214646  0.371779  0.000000
 0.000000 0.005841 0.008012 0.000000 0.000000 0.013108 0.001216 0.000000 0.008201
            0.212121  0.367405  0.000000
 0.000000 0.005725 0.008024 0.000000 0.000000 0.012959 0.001197 0.000000 0.008519
            0.209596  0.363031  0.000000
 0.000000 0.005612 0.008033 0.000000 0.000000 0.012801 0.001174 0.000000 0.008837
            0.207071  0.358657  0.000000
 0.000000 0.005499 0.008038 0.000000 0.000000 0.012633 0.001149 0.000000 0.009154
            0.204545  0.354283  0.000000
 0.000000 0.005387 0.008041 0.000000 0.000000 0.012455 0.001123 0.000000 0.009471
            0.202020  0.349909  0.000000
 0.000000 0.005276 0.008042 0.000000 0.000000 0.012267 0.001096 0.000000 0.009788
            0.199495  0.345535  0.000000
 0.000000 0.005165 0.008041 0.000000 0.000000 0.012069 0.001071 0.000000 0.010106
            0.196970  0.341162  0.000000
 0.000000 0.005054 0.008039 0.000000 0.000000 0.011860 0.001048 0.000000 0.010424
            0.194444  0.336788  0.000000
 0.000000 0.004942 0.008036 0.000000 0.000000 0.011642 0.001029 0.000000 0.010742
            0.191919  0.332414  0.000000
 0.000000 0.004830 0.008034 0.000000 0.000000 0.011414 0.001016 0.000000 0.011062
            0.189394  0.328040  0.000000
 0.000000 0.004718 0.008032 0.000000 0.000000 0.011175 0.001011 0.000000 0.011382
            0.186869  0.323666  0.000000
 0.000000 0.004604 0.008030 0.000000 0.000000 0.010927 0.001013 0.000000 0.011703
            0.184343  0.319292  0.000000
 0.000000 0.004490 0.008030 0.000000 0.000000 0.010670 0.001026 0.000000 0.012025
            0.181818  0.314918  0.000000
 0.000000 0.004374 0.008031 0.000000 0.000000 0.010404 0.001049 0.000000 0.012348
            0.179293  0.310544  0.000000
 0.000000 0.004258 0.008034 0.000000 0.000000 0.010130 0.001084 0.000000 0.012671
            0.176768  0.306171  0.000000
 0.000000 0.004140 0.008037 0.000000 0.000000 0.009849 0.001132 0.000000 0.012995
            0.174242  0.301797  0.000000
 0.000000 0.004022 0.008042 0.000000 0.000000 0.009561 0.001192 0.000000 0.013318
            0.171717  0.297423  0.000000
 0.000000 0.003904 0.008048 0.000000 0.000000 0.009266 0.001264 0.000000 0.013641
            0.169192  0.293049  0.000000
 0.000000 0.003785 0.008055 0.000000 0.000000 0.008967 0.001350 0.000000 0.013963
            0.166667  0.288675  0.000000
 0.000000 0.003666 0.008061 0.000000 0.000000 0.008663 0.001448 0.000000 0.014284
            0.164141  0.284301  0.000000
 0.000000 0.003548 0.008067 0.000000 0.000000 0.008357 0.001557 0.000000 0.014602
            0.161616  0.279927  0.000000
 0.000000 0.003430 0.008073 0.000000 0.000000 0.008048 0.001676 0.000000 0.014918
            0.159091  0.275554  0.000000
 0.000000 0.003313 0.008077 0.000000 0.000000 0.007739 0.001804 0.000000 0.015231
            0.156566  0.271180  0.000000
 0.000000 0.003198 0.008079 0.000000 0.000000 0.007429 0.001940 0.000000 0.015539
            0.154040  0.266806  0.000000
 0.000000 0.003084 0.008078 0.000000 0.000000 0.007120 0.002083 0.000000 0.015843
            0.151515  0.262432  0.000000
 0.000000 0.002973 0.008075 0.000000 0.000000 0.006814 0.002230 0.000000 0.016143
            0.148990  0.258058  0.000000
 0.000000 0.002863 0.008068 0.000000 0.000000 0.006510 0.002381 0.000000 0.016437
            0.146465  0.253684  0.000000
 0.000000 0.002757 0.008057 0.000000 0.000000 0.006210 0.002533 0.000000 0.016725
            0.143939  0.249310  0.000000
 0.000000 0.002653 0.008043 0.000000 0.000000 0.005914 0.002687 0.000000 0.017008
            0.141414  0.244936  0.000000
 0.000000 0.002551 0.008025 0.000000 0.000000 0.005624 0.002840 0.000000 0.017285
            0.138889  0.240563  0.000000
 0.000000 0.002453 0.008002 0.000000 0.000000 0.005340 0.002993 0.000000 0.017557
            0.136364  0.236189  0.000000
 0.000000 0.002358 0.007976 0.000000 0.000000 0.005062 0.003146 0.000000 0.017823
            0.133838  0.231815  0.000000
 0.000000 0.002265 0.007947 0.000000 0.000000 0.004790 0.003298 0.000000 0.018085
            0.131313  0.227441  0.000000
 0.000000 0.002174 0.007914 0.000000 0.000000 0.004526 0.003451 0.000000 0.018342
            0.128788  0.223067  0.000000
 0.000000 0.002086 0.007880 0.000000 0.000000 0.004269 0.003606 0.000000 0.018596
            0.126263  0.218693  0.000000
 0.000000 0.002000 0.007843 0.000000 0.000000 0.004020 0.003765 0.000000 0.018848
            0.123737  0.214319  0.000000
 0.000000 0.001914 0.007806 0.000000 0.000000 0.003778 0.003930 0.000000 0.019098
            0.121212  0.209946  0.000000
 0.000000 0.001830 0.007769 0.000000 0.000000 0.003543 0.004105 0.000000 0.019347
            0.118687  0.205572  0.000000
 0.000000 0.001745 0.007733 0.000000 0.000000 0.003316 0.004293 0.000000 0.019597
            0.116162  0.201198  0.000000
 0.000000 0.001660 0.007699 0.000000 0.000000 0.003097 0.004497 0.000000 0.019848
            0.113636  0.196824  0.000000
 0.000000 0.001573 0.007668 0.000000 0.000000 0.002884 0.004722 0.000000 0.020102
            0.111111  0.192450  0.000000
 0.000000 0.001485 0.007640 0.000000 0.000000 0.002679 0.004973 0.000000 0.020359
            0.108586  0.188076  0.000000
 0.000000 0.001393 0.007617 0.000000 0.000000 0.002481 0.005253 0.000000 0.020621
            0.106061  0.183702  0.000000
 0.000000 0.001299 0.007599 0.000000 0.000000 0.002289 0.005568 0.000000 0.020887
            0.103535  0.179328  0.000000
 0.000000 0.001200 0.007587 0.000000 0.000000 0.002104 0.005920 0.000000 0.021159
            0.101010  0.174955  0.000000
 0.000000 0.001097 0.007581 0.000000 0.000000 0.001926 0.006316 0.000000 0.021436
            0.098485  0.170581  0.000000
 0.000000 0.000990 0.007581 0.000000 0.000000 0.001755 0.006756 0.000000 0.021719
            0.095960  0.166207  0.000000
 0.000000 0.000878 0.007586 0.000000 0.000000 0.001591 0.007245 0.000000 0.022008
            0.093434  0.161833  0.000000
 0.000000 0.000762 0.007597 0.000000 0.000000 0.001434 0.007785 0.000000 0.022300
            0.090909  0.157459  0.000000
 0.000000 0.000641 0.007613 0.000000 0.000000 0.001285 0.008374 0.000000 0.022597
            0.088384  0.153085  0.000000
 0.000000 0.000517 0.007633 0.000000 0.000000 0.001143 0.009015 0.000000 0.022895
            0.085859  0.148711  0.000000
 0.000000 0.000389 0.007655 0.000000 0.000000 0.001010 0.009704 0.000000 0.023195
            0.083333  0.144338  0.000000
 0.000000 0.000260 0.007679 0.000000 0.000000 0.000886 0.010439 0.000000 0.023492
            0.080808  0.139964  0.000000
 0.000000 0.000131 0.007703 0.000000 0.000000 0.000771 0.011215 0.000000 0.023786
            0.078283  0.135590  0.000000
 0.000000 0.000030 0.007724 0.000000 0.000000 0.000666 0.012026 0.000000 0.024075
            0.075758  0.131216  0.000000
 0.000000 0.000135 0.007742 0.000000 0.000000 0.000570 0.012864 0.000000 0.024354
            0.073232  0.126842  0.000000
 0.000000 0.000259 0.007753 0.000000 0.000000 0.000484 0.013721 0.000000 0.024623
            0.070707  0.122468  0.000000
 0.000000 0.000379 0.007757 0.000000 0.000000 0.000407 0.014586 0.000000 0.024877
            0.068182  0.118094  0.000000
 0.000000 0.000493 0.007750 0.000000 0.000000 0.000340 0.015447 0.000000 0.025115
            0.065657  0.113721  0.000000
 0.000000 0.000598 0.007732 0.000000 0.000000 0.000283 0.016293 0.000000 0.025334
            0.063131  0.109347  0.000000
 0.000000 0.000694 0.007699 0.000000 0.000000 0.000234 0.017109 0.000000 0.025531
            0.060606  0.104973  0.000000
 0.000000 0.000779 0.007650 0.000000 0.000000 0.000192 0.017881 0.000000 0.025705
            0.058081  0.100599  0.000000
 0.000000 0.000851 0.007584 0.000000 0.000000 0.000158 0.018594 0.000000 0.025853
            0.055556  0.096225  0.000000
 0.000000 0.000910 0.007498 0.000000 0.000000 0.000131 0.019235 0.000000 0.025975
            0.053030  0.091851  0.000000
 0.000000 0.000954 0.007391 0.000000 0.000000 0.000109 0.019789 0.000000 0.026069
            0.050505  0.087477  0.000000
 0.000000 0.000983 0.007262 0.000000 0.000000 0.000092 0.020241 0.000000 0.026134
            0.047980  0.083103  0.000000
 0.000000 0.000997 0.007110 0.000000 0.000000 0.000079 0.020578 0.000000 0.026171
            0.045455  0.078730  0.000000
 0.000000 0.000995 0.006933 0.000000 0.000000 0.000068 0.020789 0.000000 0.026180
            0.042929  0.074356  0.000000
 0.000000 0.000979 0.006732 0.000000 0.000000 0.000061 0.020863 0.000000 0.026162
            0.040404  0.069982  0.000000
 0.000000 0.000949 0.006506 0.000000 0.000000 0.000054 0.020789 0.000000 0.026118
            0.037879  0.065608  0.000000
 0.000000 0.000906 0.006254 0.000000 0.000000 0.000050 0.020562 0.000000 0.026050
            0.035354  0.061234  0.000000
 0.000000 0.000851 0.005977 0.000000 0.000000 0.000045 0.020174 0.000000 0.025960
            0.032828  0.056860  0.000000
 0.000000 0.000787 0.005675 0.000000 0.000000 0.000042 0.019623 0.000000 0.025852
            0.030303  0.052486  0.000000
 0.000000 0.000715 0.005349 0.000000 0.000000 0.000038 0.018906 0.000000 0.025729
            0.027778  0.048113  0.000000
 0.000000 0.000636 0.004999 0.000000 0.000000 0.000034 0.018026 0.000000 0.025594
            0.025253  0.043739  0.000000
 0.000000 0.000555 0.004626 0.000000 0.000000 0.000031 0.016986 0.000000 0.025451
            0.022727  0.039365  0.000000
 0.000000 0.000472 0.004231 0.000000 0.000000 0.000027 0.015790 0.000000 0.025305
            0.020202  0.034991  0.000000
 0.000000 0.000390 0.003816 0.000000 0.000000 0.000023 0.014447 0.000000 0.025159
            0.017677  0.030617  0.000000
 0.000000 0.000311 0.003383 0.000000 0.000000 0.000018 0.012967 0.000000 0.025019
            0.015152  0.026243  0.000000
 0.000000 0.000238 0.002932 0.000000 0.000000 0.000015 0.011362 0.000000 0.024887
            0.012626  0.021869  0.000000
 0.000000 0.000172 0.002467 0.000000 0.000000 0.000011 0.009647 0.000000 0.024768
            0.010101  0.017495  0.000000
 0.000000 0.000115 0.001989 0.000000 0.000000 0.000008 0.007836 0.000000 0.024666
            0.007576  0.013122  0.000000
 0.000000 0.000069 0.001501 0.000000 0.000000 0.000005 0.005947 0.000000 0.024583
            0.005051  0.008748  0.000000
 0.000000 0.000035 0.001005 0.000000 0.000000 0.000003 0.003998 0.000000 0.024522
            0.002525  0.004374  0.000000
 0.000000 0.000013 0.000504 0.000000 0.000000 0.000001 0.002009 0.000000 0.024485
            0.000253  0.000437  0.000000
 0.000000 0.000001 0.000050 0.000000 0.000000 0.000000 0.000201 0.000000 0.024472
            0.000000  0.000506  0.000000
 0.000000 0.000000 0.000051 0.000000 0.000000 0.000000 0.000202 0.000000 0.024472
            0.000000  0.005064  0.000000
 0.000000 0.000000 0.000512 0.000000 0.000000 0.000000 0.002014 0.000000 0.024485
            0.000000  0.010129  0.000000
 0.000000 0.000000 0.001021 0.000000 0.000000 0.000000 0.004008 0.000000 0.024522
            0.000000  0.015193  0.000000
 0.000000 0.000000 0.001525 0.000000 0.000000 0.000000 0.005961 0.000000 0.024582
            0.000000  0.020258  0.000000
 0.000000 0.000000 0.002021 0.000000 0.000000 0.000000 0.007854 0.000000 0.024665
            0.000000  0.025322  0.000000
 0.000000 0.000000 0.002506 0.000000 0.000000 0.000000 0.009669 0.000000 0.024766
            0.000000  0.030387  0.000000
 0.000000 0.000000 0.002978 0.000000 0.000000 0.000000 0.011389 0.000000 0.024884
            0.000000  0.035451  0.000000
 0.000000 0.000000 0.003435 0.000000 0.000000 0.000000 0.012997 0.000000 0.025015
            0.000000  0.040516  0.000000
 0.000000 0.000000 0.003875 0.000000 0.000000 0.000000 0.014480 0.000000 0.025155
            0.000000  0.045580  0.000000
 0.000000 0.000000 0.004295 0.000000 0.000000 0.000000 0.015827 0.000000 0.025300
            0.000000  0.050645  0.000000
 0.000000 0.000000 0.004695 0.000000 0.000000 0.000000 0.017027 0.000000 0.025447
            0.000000  0.055709  0.000000
 0.000000 0.000000 0.005072 0.000000 0.000000 0.000000 0.018074 0.000000 0.025590
            0.000000  0.060774  0.000000
 0.000000 0.000000 0.005425 0.000000 0.000000 0.000000 0.018962 0.000000 0.025726
            0.000000  0.065838  0.000000
 0.000000 0.000000 0.005754 0.000000 0.000000 0.000000 0.019688 0.000000 0.025851
            0.000000  0.070903  0.000000
 0.000000 0.000000 0.006057 0.000000 0.000000 0.000000 0.020252 0.000000 0.025961
            0.000000  0.075967  0.000000
 0.000000 0.000000 0.006334 0.000000 0.000000 0.000000 0.020656 0.000000 0.026054
            0.000000  0.081032  0.000000
 0.000000 0.000000 0.006585 0.000000 0.000000 0.000000 0.020904 0.000000 0.026126
            0.000000  0.086096  0.000000
 0.000000 0.000000 0.006809 0.000000 0.000000 0.000000 0.021001 0.000000 0.026175
            0.000000  0.091161  0.000000
 0.000000 0.000000 0.007008 0.000000 0.000000 0.000000 0.020956 0.000000 0.026199
            0.000000  0.096225  0.000000
 0.000000 0.000000 0.007181 0.000000 0.000000 0.000000 0.020777 0.000000 0.026197
            0.000000  0.101290  0.000000
 0.000000 0.000000 0.007330 0.000000 0.000000 0.000000 0.020476 0.000000 0.026168
            0.000000  0.106354  0.000000
 0.000000 0.000000 0.007455 0.000000 0.000000 0.000000 0.020064 0.000000 0.026111
            0.000000  0.111418  0.000000
 0.000000 0.000000 0.007557 0.000000 0.000000 0.000000 0.019555 0.000000 0.026027
            0.000000  0.116483  0.000000
 0.000000 0.000000 0.007639 0.000000 0.000000 0.000000 0.018960 0.000000 0.025915
            0.000000  0.121547  0.000000
 0.000000 0.000000 0.007702 0.000000 0.000000 0.000000 0.018295 0.000000 0.025777
            0.000000  0.126612  0.000000
 0.000000 0.000000 0.007747 0.000000 0.000000 0.000000 0.017571 0.000000 0.025615
            0.000000  0.131676  0.000000
 0.000000 0.000000 0.007776 0.000000 0.000000 0.000000 0.016803 0.000000 0.025428
            0.000000  0.136741  0.000000
 0.000000 0.000000 0.007792 0.000000 0.000000 0.000000 0.016003 0.000000 0.025221
            0.000000  0.141805  0.000000
 0.000000 0.000000 0.007796 0.000000 0.000000 0.000000 0.015183 0.000000 0.024994
            0.000000  0.146870  0.000000
 0.000000 0.000000 0.007791 0.000000 0.000000 0.000000 0.014354 0.000000 0.024750
            0.000000  0.151934  0.000000
 0.000000 0.000000 0.007778 0.000000 0.000000 0.000000 0.013527 0.000000 0.024491
            0.000000  0.156999  0.000000
 0.000000 0.000000 0.007758 0.000000 0.000000 0.000000 0.012710 0.000000 0.024220
            0.000000  0.162063  0.000000
 0.000000 0.000000 0.007735 0.000000 0.000000 0.000000 0.011911 0.000000 0.023939
            0.000000  0.167128  0.000000
 0.000000 0.000000 0.007708 0.000000 0.000000 0.000000 0.011137 0.000000 0.023651
            0.000000  0.172192  0.000000
 0.000000 0.000000 0.007679 0.000000 0.000000 0.000000 0.010392 0.000000 0.023358
            0.000000  0.177257  0.000000
 0.000000 0.000000 0.007650 0.000000 0.000000 0.000000 0.009680 0.000000 0.023061
            0.000000  0.182321  0.000000
 0.000000 0.000000 0.007620 0.000000 0.000000 0.000000 0.009004 0.000000 0.022764
            0.000000  0.187386  0.000000
 0.000000 0.000000 0.007591 0.000000 0.000000 0.000000 0.008366 0.000000 0.022467
            0.000000  0.192450  0.000000
 0.000000 0.000000 0.007562 0.000000 0.000000 0.000000 0.007765 0.000000 0.022172
            0.000000  0.197515  0.000000
 0.000000 0.000000 0.007534 0.000000 0.000000 0.000000 0.007203 0.000000 0.021881
            0.000000  0.202579  0.000000
 0.000000 0.000000 0.007506 0.000000 0.000000 0.000000 0.006676 0.000000 0.021594
            0.000000  0.207644  0.000000
 0.000000 0.000000 0.007479 0.000000 0.000000 0.000000 0.006185 0.000000 0.021312
            0.000000  0.212708  0.000000
 0.000000 0.000000 0.007451 0.000000 0.000000 0.000000 0.005726 0.000000 0.021036
            0.000000  0.217772  0.000000
 0.000000 0.000000 0.007424 0.000000 0.000000 0.000000 0.005298 0.000000 0.020767
            0.000000  0.222837  0.000000
 0.000000 0.000000 0.007394 0.000000 0.000000 0.000000 0.004897 0.000000 0.020503
            0.000000  0.227901  0.000000
 0.000000 0.000000 0.007364 0.000000 0.000000 0.000000 0.004521 0.000000 0.020246
            0.000000  0.232966  0.000000
 0.000000 0.000000 0.007331 0.000000 0.000000 0.000000 0.004166 0.000000 0.019995
            0.000000  0.238030  0.000000
 0.000000 0.000000 0.007295 0.000000 0.000000 0.000000 0.003831 0.000000 0.019751
            0.000000  0.243095  0.000000
 0.000000 0.000000 0.007256 0.000000 0.000000 0.000000 0.003513 0.000000 0.019513
            0.000000  0.248159  0.000000
 0.000000 0.000000 0.007213 0.000000 0.000000 0.000000 0.003210 0.000000 0.019281
            0.000000  0.253224  0.000000
 0.000000 0.000000 0.007167 0.000000 0.000000 0.000000 0.002919 0.000000 0.019055
            0.000000  0.258288  0.000000
 0.000000 0.000000 0.007116 0.000000 0.000000 0.000000 0.002640 0.000000 0.018835
            0.000000  0.263353  0.000000
 0.000000 0.000000 0.007060 0.000000 0.000000 0.000000 0.002371 0.000000 0.018620
            0.000000  0.268417  0.000000
 0.000000 0.000000 0.007000 0.000000 0.000000 0.000000 0.002111 0.000000 0.018412
            0.000000  0.273482  0.000000
 0.000000 0.000000 0.006936 0.000000 0.000000 0.000000 0.001859 0.000000 0.018210
            0.000000  0.278546  0.000000
 0.000000 0.000000 0.006866 0.000000 0.000000 0.000000 0.001617 0.000000 0.018014
            0.000000  0.283611  0.000000
 0.000000 0.000000 0.006793 0.000000 0.000000 0.000000 0.001383 0.000000 0.017824
            0.000000  0.288675  0.000000
 0.000000 0.000000 0.006715 0.000000 0.000000 0.000000 0.001161 0.000000 0.017642
            0.000000  0.293740  0.000000
 0.000000 0.000000 0.006633 0.000000 0.000000 0.000000 0.000953 0.000000 0.017468
            0.000000  0.298804  0.000000
 0.000000 0.000000 0.006548 0.000000 0.000000 0.000000 0.000765 0.000000 0.017303
            0.000000  0.303869  0.000000
 0.000000 0.000000 0.006459 0.000000 0.000000 0.000000 0.000609 0.000000 0.017146
            0.000000  0.308933  0.000000
 0.000000 0.000000 0.006367 0.000000 0.000000 0.000000 0.000506 0.000000 0.017000
            0.000000  0.313998  0.000000
 0.000000 0.000000 0.006273 0.000000 0.000000 0.000000 0.000482 0.000000 0.016865
            0.000000  0.319062  0.000000
 0.000000 0.000000 0.006176 0.000000 0.000000 0.000000 0.000541 0.000000 0.016742
            0.000000  0.324126  0.000000
 0.000000 0.000000 0.006078 0.000000 0.000000 0.000000 0.000653 0.000000 0.016632
            0.000000  0.329191  0.000000
 0.000000 0.000000 0.005977 0.000000 0.000000 0.000000 0.000792 0.000000 0.016536
            0.000000  0.334255  0.000000
 0.000000 0.000000 0.005876 0.000000 0.000000 0.000000 0.000943 0.000000 0.016454
            0.000000  0.339320  0.000000
 0.000000 0.000000 0.005773 0.000000 0.000000 0.000000 0.001097 0.000000 0.016388
            0.000000  0.344384  0.000000
 0.000000 0.000000 0.005670 0.000000 0.000000 0.000000 0.001250 0.000000 0.016338
            0.000000  0.349449  0.000000
 0.000000 0.000000 0.005566 0.000000 0.000000 0.000000 0.001402 0.000000 0.016304
            0.000000  0.354513  0.000000
 0.000000 0.000000 0.005462 0.000000 0.000000 0.000000 0.001551 0.000000 0.016288
            0.000000  0.359578  0.000000
 0.000000 0.000000 0.005357 0.000000 0.000000 0.000000 0.001697 0.000000 0.016289
            0.000000  0.364642  0.000000
 0.000000 0.000000 0.005252 0.000000 0.000000 0.000000 0.001841 0.000000 0.016307
            0.000000  0.369707  0.000000
 0.000000 0.000000 0.005148 0.000000 0.000000 0.000000 0.001981 0.000000 0.016342
            0.000000  0.374771  0.000000
 0.000000 0.000000 0.005043 0.000000 0.000000 0.000000 0.002119 0.000000 0.016394
            0.000000  0.379836  0.000000
 0.000000 0.000000 0.004939 0.000000 0.000000 0.000000 0.002255 0.000000 0.016463
            0.000000  0.384900  0.000000
 0.000000 0.000000 0.004835 0.000000 0.000000 0.000000 0.002389 0.000000 0.016547
            0.000000  0.389965  0.000000
 0.000000 0.000000 0.004732 0.000000 0.000000 0.000000 0.002521 0.000000 0.016647
            0.000000  0.395029  0.000000
 0.000000 0.000000 0.004630 0.000000 0.000000 0.000000 0.002650 0.000000 0.016760
            0.000000  0.400094  0.000000
 0.000000 0.000000 0.004529 0.000000 0.000000 0.000000 0.002778 0.000000 0.016887
            0.000000  0.405158  0.000000
 0.000000 0.000000 0.004429 0.000000 0.000000 0.000000 0.002904 0.000000 0.017026
            0.000000  0.410223  0.000000
 0.000000 0.000000 0.004332 0.000000 0.000000 0.000000 0.003027 0.000000 0.017176
            0.000000  0.415287  0.000000
 0.000000 0.000000 0.004237 0.000000 0.000000 0.000000 0.003148 0.000000 0.017336
            0.000000  0.420352  0.000000
 0.000000 0.000000 0.004144 0.000000 0.000000 0.000000 0.003266 0.000000 0.017504
            0.000000  0.425416  0.000000
 0.000000 0.000000 0.004055 0.000000 0.000000 0.000000 0.003381 0.000000 0.017680
            0.000000  0.430480  0.000000
 0.000000 0.000000 0.003970 0.000000 0.000000 0.000000 0.003493 0.000000 0.017863
            0.000000  0.435545  0.000000
 0.000000 0.000000 0.003890 0.000000 0.000000 0.000000 0.003602 0.000000 0.018050
            0.000000  0.440609  0.000000
 0.000000 0.000000 0.003814 0.000000 0.000000 0.000000 0.003707 0.000000 0.018242
            0.000000  0.445674  0.000000
 0.000000 0.000000 0.003745 0.000000 0.000000 0.000000 0.003809 0.000000 0.018438
            0.000000  0.450738  0.000000
 0.000000 0.000000 0.003682 0.000000 0.000000 0.000000 0.003907 0.000000 0.018635
            0.000000  0.455803  0.000000
 0.000000 0.000000 0.003626 0.000000 0.000000 0.000000 0.004001 0.000000 0.018834
            0.000000  0.460867  0.000000
 0.000000 0.000000 0.003578 0.000000 0.000000 0.000000 0.004091 0.000000 0.019033
            0.000000  0.465932  0.000000
 0.000000 0.000000 0.003538 0.000000 0.000000 0.000000 0.004177 0.000000 0.019232
            0.000000  0.470996  0.000000
 0.000000 0.000000 0.003507 0.000000 0.000000 0.000000 0.004260 0.000000 0.019430
            0.000000  0.476061  0.000000
 0.000000 0.000000 0.003485 0.000000 0.000000 0.000000 0.004340 0.000000 0.019626
            0.000000  0.481125  0.000000
 0.000000 0.000000 0.003472 0.000000 0.000000 0.000000 0.004416 0.000000 0.019819
            0.000000  0.486190  0.000000
 0.000000 0.000000 0.003469 0.000000 0.000000 0.000000 0.004489 0.000000 0.020008
            0.000000  0.491254  0.000000
 0.000000 0.000000 0.003474 0.000000 0.000000 0.000000 0.004558 0.000000 0.020194
            0.000000  0.496319  0.000000
 0.000000 0.000000 0.003487 0.000000 0.000000 0.000000 0.004625 0.000000 0.020374
            0.000000  0.501383  0.000000
 0.000000 0.000000 0.003508 0.000000 0.000000 0.000000 0.004689 0.000000 0.020549
            0.000000  0.506448  0.000000
 0.000000 0.000000 0.003536 0.000000 0.000000 0.000000 0.004750 0.000000 0.020717
            0.000000  0.511512  0.000000
 0.000000 0.000000 0.003569 0.000000 0.000000 0.000000 0.004808 0.000000 0.020878
            0.000000  0.516577  0.000000
 0.000000 0.000000 0.003608 0.000000 0.000000 0.000000 0.004863 0.000000 0.021031
            0.000000  0.521641  0.000000
 0.000000 0.000000 0.003650 0.000000 0.000000 0.000000 0.004915 0.000000 0.021176
            0.000000  0.526706  0.000000
 0.000000 0.000000 0.003693 0.000000 0.000000 0.000000 0.004964 0.000000 0.021311
            0.000000  0.531770  0.000000
 0.000000 0.000000 0.003738 0.000000 0.000000 0.000000 0.005009 0.000000 0.021435
            0.000000  0.536834  0.000000
 0.000000 0.000000 0.003782 0.000000 0.000000 0.000000 0.005051 0.000000 0.021549
            0.000000  0.541899  0.000000
 0.000000 0.000000 0.003825 0.000000 0.000000 0.000000 0.005088 0.000000 0.021651
            0.000000  0.546963  0.000000
 0.000000 0.000000 0.003864 0.000000 0.000000 0.000000 0.005122 0.000000 0.021741
            0.000000  0.552028  0.000000
 0.000000 0.000000 0.003900 0.000000 0.000000 0.000000 0.005150 0.000000 0.021818
            0.000000  0.557092  0.000000
 0.000000 0.000000 0.003930 0.000000 0.000000 0.000000 0.005174 0.000000 0.021882
            0.000000  0.562157  0.000000
 0.000000 0.000000 0.003955 0.000000 0.000000 0.000000 0.005193 0.000000 0.021932
            0.000000  0.567221  0.000000
 0.000000 0.000000 0.003973 0.000000 0.000000 0.000000 0.005207 0.000000 0.021968
            0.000000  0.572286  0.000000
 0.000000 0.000000 0.003984 0.000000 0.000000 0.000000 0.005215 0.000000 0.021990
            0.000000  0.577350  0.000000
 0.000000 0.000000 0.003987 0.000000 0.000000 0.000000 0.005218 0.000000 0.021997


==> anc/fig04/nol01.decay <==
R_p [Ang], max |dV/du| [eV^(3/2)]
  23.3800001621   0.0000265634
  23.1401989495   0.0000132818
  21.9018448230   0.0000250717
  20.8582934592   0.0000375811
  20.3164269920   0.0000390524
  20.3164269920   0.0000274624
  20.8582934592   0.0000127481
  21.9018448230   0.0000232025
  20.0400001389   0.0000334703
  18.5963331008   0.0000599348
  17.6736188804   0.0000799917
  17.3551492121   0.0000804638
  17.6736188804   0.0000603219
  18.5963331008   0.0000312752
  20.0400001389   0.0000123869
  23.3800001621   0.0000226961
  20.8582934592   0.0000310890
  18.5963331008   0.0000531636
  16.7000001158   0.0000795795
  15.3058029272   0.0001202255
  14.5587225723   0.0001467343
  14.5587225723   0.0001353242
  15.3058029272   0.0001003905
  16.7000001158   0.0000718117
  18.5963331008   0.0000373985
  20.8582934592   0.0000181215
  23.1401989495   0.0000226607
  20.3164269920   0.0000430408
  17.6736188804   0.0000845000
  15.3058029272   0.0001311098
  13.3600000926   0.0001631974
  12.0425413435   0.0002289920
  11.5700994748   0.0002501951
  12.0425413435   0.0001950964
  13.3600000926   0.0001588950
  15.3058029272   0.0001136354
  17.6736188804   0.0000661682
  20.3164269920   0.0000286731
  23.3800001621   0.0000226961
  20.3164269920   0.0000430408
  17.3551492121   0.0000975247
  14.5587225723   0.0001688525
  12.0425413435   0.0002496409
  10.0200000695   0.0003553754
   8.8368094402   0.0004281919
   8.8368094402   0.0003938928
  10.0200000695   0.0003067243
  12.0425413435   0.0002204854
  14.5587225723   0.0001440302
  17.3551492121   0.0000818398
  20.8582934592   0.0000310890
  17.6736188804   0.0000845000
  14.5587225723   0.0001688525
  11.5700994748   0.0002911639
   8.8368094402   0.0004994656
   6.6800000463   0.0008192982
   5.7850497374   0.0008331819
   6.6800000463   0.0006487936
   8.8368094402   0.0004047568
  11.5700994748   0.0002480521
  14.5587225723   0.0001424349
  17.6736188804   0.0000752782
  21.9018448230   0.0000232025
  18.5963331008   0.0000531636
  15.3058029272   0.0001311098
  12.0425413435   0.0002496409
   8.8368094402   0.0004994656
   5.7850497374   0.0012550290
   3.3400000232   0.0046372505
   3.3400000232   0.0051652679
   5.7850497374   0.0007620030
   8.8368094402   0.0004006843
  12.0425413435   0.0002051242
  15.3058029272   0.0001086807
  20.0400001389   0.0000334703
  16.7000001158   0.0000795795
  13.3600000926   0.0001631974
  10.0200000695   0.0003553755
   6.6800000463   0.0008192981
   3.3400000232   0.0046372505
   0.0000000000   0.0051652679
   3.3400000232   0.0041421475
   6.6800000463   0.0005780726
  10.0200000695   0.0003723208
  13.3600000926   0.0001222088
  16.7000001158   0.0000633359
  21.9018448230   0.0000250717
  18.5963331008   0.0000599348
  15.3058029272   0.0001202255
  12.0425413435   0.0002289920
   8.8368094402   0.0004281919
   5.7850497374   0.0008331819
   3.3400000232   0.0051652678
   3.3400000232   0.0041421474
   5.7850497374   0.0006853126
   8.8368094402   0.0003360498
  12.0425413435   0.0001783628
  15.3058029272   0.0000885000
  20.8582934592   0.0000375811
  17.6736188804   0.0000799917
  14.5587225723   0.0001467343
  11.5700994748   0.0002501951
   8.8368094402   0.0003938928
   6.6800000463   0.0006487936
   5.7850497374   0.0007620030
   6.6800000463   0.0005780726
   8.8368094402   0.0003360498
  11.5700994748   0.0002046936
  14.5587225723   0.0001150692
  17.6736188804   0.0000530823
  23.3800001621   0.0000265634
  20.3164269920   0.0000390524
  17.3551492121   0.0000804638
  14.5587225723   0.0001353242
  12.0425413435   0.0001950964
  10.0200000695   0.0003067243
   8.8368094402   0.0004047568
   8.8368094402   0.0004006843
  10.0200000695   0.0003723209
  12.0425413435   0.0001783628
  14.5587225723   0.0001150692
  17.3551492121   0.0000630378
  23.1401989495   0.0000132818
  20.3164269920   0.0000274624
  17.6736188804   0.0000603219
  15.3058029272   0.0001003905
  13.3600000926   0.0001588950
  12.0425413435   0.0002204854
  11.5700994748   0.0002480521
  12.0425413435   0.0002051242
  13.3600000926   0.0001222088
  15.3058029272   0.0000885000
  17.6736188804   0.0000530823
  20.8582934592   0.0000127481
  18.5963331008   0.0000312752
  16.7000001158   0.0000718117
  15.3058029272   0.0001136354
  14.5587225723   0.0001440302
  14.5587225723   0.0001424349
  15.3058029272   0.0001086807
  16.7000001158   0.0000633359
  20.0400001389   0.0000123869
  18.5963331008   0.0000373985
  17.6736188804   0.0000661682
  17.3551492121   0.0000818398
  17.6736188804   0.0000752782
  20.8582934592   0.0000181215
  20.3164269920   0.0000286731
  20.3164269920   0.0000379034
  18.5963331008   0.0000525994
  18.5963331008   0.0000265739
  20.3164269920   0.0000265399
  20.3164269920   0.0000265399
  18.5963331008   0.0000265739
  18.5963331008   0.0000525994
  20.3164269920   0.0000379034
  23.1401989495   0.0000020507
  20.8582934592   0.0000332494
  20.0400001389   0.0000232907
  20.8582934592   0.0000080118
  23.1401989495   0.0000031985
  20.8582934592   0.0000080117
  20.0400001389   0.0000232907
  20.8582934592   0.0000332494
  23.1401989495   0.0000020507


==> anc/fig04/nol05.dat <==
 &plot nbnd=   9, nks=   248 /
            0.333333  0.577350  0.000000
 0.000000 0.014589 0.000000 0.000000 0.000000 0.014564 0.000000 0.000000 0.000000
            0.330808  0.572976  0.000000
 0.000000 0.014312 0.002789 0.000000 0.000000 0.014565 0.000132 0.000000 0.000167
            0.328283  0.568603  0.000000
 0.000000 0.013750 0.004783 0.000000 0.000000 0.014566 0.000265 0.000000 0.000309
            0.325758  0.564229  0.000000
 0.000000 0.013214 0.006018 0.000000 0.000000 0.014567 0.000397 0.000000 0.000427
            0.323232  0.559855  0.000000
 0.000000 0.012782 0.006774 0.000000 0.000000 0.014569 0.000528 0.000000 0.000521
            0.320707  0.555481  0.000000
 0.000000 0.012441 0.007249 0.000000 0.000000 0.014572 0.000656 0.000000 0.000592
            0.318182  0.551107  0.000000
 0.000000 0.012162 0.007558 0.000000 0.000000 0.014574 0.000781 0.000000 0.000639
            0.315657  0.546733  0.000000
 0.000000 0.011925 0.007762 0.000000 0.000000 0.014578 0.000901 0.000000 0.000664
            0.313131  0.542359  0.000000
 0.000000 0.011714 0.007897 0.000000 0.000000 0.014581 0.001015 0.000000 0.000669
            0.310606  0.537985  0.000000
 0.000000 0.011520 0.007986 0.000000 0.000000 0.014585 0.001123 0.000000 0.000653
            0.308081  0.533612  0.000000
 0.000000 0.011338 0.008041 0.000000 0.000000 0.014589 0.001225 0.000000 0.000617
            0.305556  0.529238  0.000000
 0.000000 0.011163 0.008074 0.000000 0.000000 0.014594 0.001320 0.000000 0.000564
            0.303030  0.524864  0.000000
 0.000000 0.010993 0.008089 0.000000 0.000000 0.014598 0.001408 0.000000 0.000494
            0.300505  0.520490  0.000000
 0.000000 0.010827 0.008092 0.000000 0.000000 0.014603 0.001490 0.000000 0.000407
            0.297980  0.516116  0.000000
 0.000000 0.010663 0.008087 0.000000 0.000000 0.014607 0.001564 0.000000 0.000306
            0.295455  0.511742  0.000000
 0.000000 0.010500 0.008075 0.000000 0.000000 0.014611 0.001633 0.000000 0.000190
            0.292929  0.507368  0.000000
 0.000000 0.010338 0.008060 0.000000 0.000000 0.014615 0.001695 0.000000 0.000065
            0.290404  0.502995  0.000000
 0.000000 0.010177 0.008042 0.000000 0.000000 0.014618 0.001753 0.000000 0.000093
            0.287879  0.498621  0.000000
 0.000000 0.010017 0.008024 0.000000 0.000000 0.014620 0.001805 0.000000 0.000247
            0.285354  0.494247  0.000000
 0.000000 0.009857 0.008007 0.000000 0.000000 0.014621 0.001853 0.000000 0.000416
            0.282828  0.489873  0.000000
 0.000000 0.009697 0.007992 0.000000 0.000000 0.014621 0.001898 0.000000 0.000597
            0.280303  0.485499  0.000000
 0.000000 0.009537 0.007981 0.000000 0.000000 0.014619 0.001941 0.000000 0.000790
            0.277778  0.481125  0.000000
 0.000000 0.009377 0.007974 0.000000 0.000000 0.014616 0.001982 0.000000 0.000995
            0.275253  0.476751  0.000000
 0.000000 0.009217 0.007971 0.000000 0.000000 0.014611 0.002021 0.000000 0.001212
            0.272727  0.472377  0.000000
 0.000000 0.009057 0.007975 0.000000 0.000000 0.014603 0.002061 0.000000 0.001440
            0.270202  0.468004  0.000000
 0.000000 0.008897 0.007984 0.000000 0.000000 0.014593 0.002101 0.000000 0.001679
            0.267677  0.463630  0.000000
 0.000000 0.008737 0.008000 0.000000 0.000000 0.014581 0.002142 0.000000 0.001929
            0.265152  0.459256  0.000000
 0.000000 0.008577 0.008023 0.000000 0.000000 0.014565 0.002184 0.000000 0.002190
            0.262626  0.454882  0.000000
 0.000000 0.008417 0.008052 0.000000 0.000000 0.014547 0.002228 0.000000 0.002460
            0.260101  0.450508  0.000000
 0.000000 0.008258 0.008088 0.000000 0.000000 0.014524 0.002275 0.000000 0.002740
            0.257576  0.446134  0.000000
 0.000000 0.008100 0.008129 0.000000 0.000000 0.014498 0.002323 0.000000 0.003029
            0.255051  0.441760  0.000000
 0.000000 0.007943 0.008176 0.000000 0.000000 0.014468 0.002374 0.000000 0.003326
            0.252525  0.437387  0.000000
 0.000000 0.007788 0.008228 0.000000 0.000000 0.014433 0.002427 0.000000 0.003631
            0.250000  0.433013  0.000000
 0.000000 0.007634 0.008284 0.000000 0.000000 0.014393 0.002481 0.000000 0.003941
            0.247475  0.428639  0.000000
 0.000000 0.007482 0.008343 0.000000 0.000000 0.014349 0.002537 0.000000 0.004257
            0.244949  0.424265  0.000000
 0.000000 0.007333 0.008404 0.000000 0.000000 0.014299 0.002593 0.000000 0.004577
            0.242424  0.419891  0.000000
 0.000000 0.007186 0.008466 0.000000 0.000000 0.014243 0.002649 0.000000 0.004900
            0.239899  0.415517  0.000000
 0.000000 0.007042 0.008528 0.000000 0.000000 0.014180 0.002705 0.000000 0.005226
            0.237374  0.411143  0.000000
 0.000000 0.006902 0.008590 0.000000 0.000000 0.014112 0.002758 0.000000 0.005552
            0.234848  0.406770  0.000000
 0.000000 0.006765 0.008649 0.000000 0.000000 0.014036 0.002809 0.000000 0.005879
            0.232323  0.402396  0.000000
 0.000000 0.006631 0.008706 0.000000 0.000000 0.013954 0.002857 0.000000 0.006206
            0.229798  0.398022  0.000000
 0.000000 0.006501 0.008759 0.000000 0.000000 0.013864 0.002900 0.000000 0.006531
            0.227273  0.393648  0.000000
 0.000000 0.006374 0.008809 0.000000 0.000000 0.013766 0.002939 0.000000 0.006855
            0.224747  0.389274  0.000000
 0.000000 0.006250 0.008854 0.000000 0.000000 0.013659 0.002973 0.000000 0.007176
            0.222222  0.384900  0.000000
 0.000000 0.006130 0.008895 0.000000 0.000000 0.013545 0.003002 0.000000 0.007495
            0.219697  0.380526  0.000000
 0.000000 0.006013 0.008931 0.000000 0.000000 0.013421 0.003026 0.000000 0.007813
            0.217172  0.376152  0.000000
 0.000000 0.005898 0.008962 0.000000 0.000000 0.013289 0.003044 0.000000 0.008127
            0.214646  0.371779  0.000000
 0.000000 0.005786 0.008990 0.000000 0.000000 0.013147 0.003058 0.000000 0.008440
            0.212121  0.367405  0.000000
 0.000000 0.005676 0.009013 0.000000 0.000000 0.012996 0.003068 0.000000 0.008751
            0.209596  0.363031  0.000000
 0.000000 0.005567 0.009034 0.000000 0.000000 0.012835 0.003074 0.000000 0.009061
            0.207071  0.358657  0.000000
 0.000000 0.005460 0.009052 0.000000 0.000000 0.012664 0.003079 0.000000 0.009369
            0.204545  0.354283  0.000000
 0.000000 0.005353 0.009068 0.000000 0.000000 0.012483 0.003083 0.000000 0.009677
            0.202020  0.349909  0.000000
 0.000000 0.005247 0.009085 0.000000 0.000000 0.012292 0.003088 0.000000 0.009986
            0.199495  0.345535  0.000000
 0.000000 0.005140 0.009101 0.000000 0.000000 0.012091 0.003095 0.000000 0.010295
            0.196970  0.341162  0.000000
 0.000000 0.005033 0.009119 0.000000 0.000000 0.011880 0.003106 0.000000 0.010605
            0.194444  0.336788  0.000000
 0.000000 0.004924 0.009140 0.000000 0.000000 0.011659 0.003124 0.000000 0.010917
            0.191919  0.332414  0.000000
 0.000000 0.004815 0.009163 0.000000 0.000000 0.011428 0.003149 0.000000 0.011231
            0.189394  0.328040  0.000000
 0.000000 0.004703 0.009191 0.000000 0.000000 0.011187 0.003183 0.000000 0.011547
            0.186869  0.323666  0.000000
 0.000000 0.004590 0.009224 0.000000 0.000000 0.010938 0.003229 0.000000 0.011866
            0.184343  0.319292  0.000000
 0.000000 0.004475 0.009262 0.000000 0.000000 0.010679 0.003287 0.000000 0.012188
            0.181818  0.314918  0.000000
 0.000000 0.004358 0.009305 0.000000 0.000000 0.010411 0.003358 0.000000 0.012512
            0.179293  0.310544  0.000000
 0.000000 0.004239 0.009354 0.000000 0.000000 0.010136 0.003444 0.000000 0.012839
            0.176768  0.306171  0.000000
 0.000000 0.004119 0.009409 0.000000 0.000000 0.009853 0.003545 0.000000 0.013168
            0.174242  0.301797  0.000000
 0.000000 0.003996 0.009468 0.000000 0.000000 0.009564 0.003662 0.000000 0.013499
            0.171717  0.297423  0.000000
 0.000000 0.003873 0.009532 0.000000 0.000000 0.009269 0.003793 0.000000 0.013832
            0.169192  0.293049  0.000000
 0.000000 0.003749 0.009600 0.000000 0.000000 0.008968 0.003940 0.000000 0.014164
            0.166667  0.288675  0.000000
 0.000000 0.003624 0.009671 0.000000 0.000000 0.008663 0.004100 0.000000 0.014497
            0.164141  0.284301  0.000000
 0.000000 0.003499 0.009744 0.000000 0.000000 0.008354 0.004274 0.000000 0.014828
            0.161616  0.279927  0.000000
 0.000000 0.003375 0.009817 0.000000 0.000000 0.008043 0.004459 0.000000 0.015157
            0.159091  0.275554  0.000000
 0.000000 0.003252 0.009890 0.000000 0.000000 0.007731 0.004654 0.000000 0.015482
            0.156566  0.271180  0.000000
 0.000000 0.003130 0.009961 0.000000 0.000000 0.007418 0.004856 0.000000 0.015804
            0.154040  0.266806  0.000000
 0.000000 0.003011 0.010028 0.000000 0.000000 0.007105 0.005065 0.000000 0.016120
            0.151515  0.262432  0.000000
 0.000000 0.002894 0.010092 0.000000 0.000000 0.006793 0.005277 0.000000 0.016430
            0.148990  0.258058  0.000000
 0.000000 0.002780 0.010150 0.000000 0.000000 0.006483 0.005492 0.000000 0.016734
            0.146465  0.253684  0.000000
 0.000000 0.002670 0.010201 0.000000 0.000000 0.006177 0.005707 0.000000 0.017031
            0.143939  0.249310  0.000000
 0.000000 0.002563 0.010246 0.000000 0.000000 0.005874 0.005920 0.000000 0.017320
            0.141414  0.244936  0.000000
 0.000000 0.002461 0.010283 0.000000 0.000000 0.005575 0.006132 0.000000 0.017601
            0.138889  0.240563  0.000000
 0.000000 0.002362 0.010312 0.000000 0.000000 0.005282 0.006340 0.000000 0.017876
            0.136364  0.236189  0.000000
 0.000000 0.002268 0.010335 0.000000 0.000000 0.004994 0.006544 0.000000 0.018143
            0.133838  0.231815  0.000000
 0.000000 0.002177 0.010350 0.000000 0.000000 0.004712 0.006747 0.000000 0.018403
            0.131313  0.227441  0.000000
 0.000000 0.002090 0.010359 0.000000 0.000000 0.004437 0.006947 0.000000 0.018659
            0.128788  0.223067  0.000000
 0.000000 0.002006 0.010364 0.000000 0.000000 0.004169 0.007147 0.000000 0.018909
            0.126263  0.218693  0.000000
 0.000000 0.001925 0.010366 0.000000 0.000000 0.003907 0.007351 0.000000 0.019157
            0.123737  0.214319  0.000000
 0.000000 0.001846 0.010366 0.000000 0.000000 0.003654 0.007560 0.000000 0.019403
            0.121212  0.209946  0.000000
 0.000000 0.001768 0.010367 0.000000 0.000000 0.003407 0.007778 0.000000 0.019649
            0.118687  0.205572  0.000000
 0.000000 0.001691 0.010372 0.000000 0.000000 0.003168 0.008011 0.000000 0.019896
            0.116162  0.201198  0.000000
 0.000000 0.001614 0.010383 0.000000 0.000000 0.002936 0.008262 0.000000 0.020147
            0.113636  0.196824  0.000000
 0.000000 0.001535 0.010402 0.000000 0.000000 0.002711 0.008538 0.000000 0.020402
            0.111111  0.192450  0.000000
 0.000000 0.001454 0.010433 0.000000 0.000000 0.002494 0.008844 0.000000 0.020664
            0.108586  0.188076  0.000000
 0.000000 0.001370 0.010478 0.000000 0.000000 0.002284 0.009186 0.000000 0.020934
            0.106061  0.183702  0.000000
 0.000000 0.001282 0.010540 0.000000 0.000000 0.002081 0.009569 0.000000 0.021213
            0.103535  0.179328  0.000000
 0.000000 0.001189 0.010622 0.000000 0.000000 0.001885 0.009999 0.000000 0.021501
            0.101010  0.174955  0.000000
 0.000000 0.001091 0.010724 0.000000 0.000000 0.001696 0.010480 0.000000 0.021799
            0.098485  0.170581  0.000000
 0.000000 0.000987 0.010850 0.000000 0.000000 0.001515 0.011017 0.000000 0.022107
            0.095960  0.166207  0.000000
 0.000000 0.000878 0.011000 0.000000 0.000000 0.001342 0.011614 0.000000 0.022425
            0.093434  0.161833  0.000000
 0.000000 0.000762 0.011175 0.000000 0.000000 0.001177 0.012272 0.000000 0.022752
            0.090909  0.157459  0.000000
 0.000000 0.000641 0.011374 0.000000 0.000000 0.001021 0.012993 0.000000 0.023086
            0.088384  0.153085  0.000000
 0.000000 0.000514 0.011597 0.000000 0.000000 0.000874 0.013775 0.000000 0.023426
            0.085859  0.148711  0.000000
 0.000000 0.000383 0.011843 0.000000 0.000000 0.000737 0.014618 0.000000 0.023768
            0.083333  0.144338  0.000000
 0.000000 0.000248 0.012109 0.000000 0.000000 0.000611 0.015516 0.000000 0.024110
            0.080808  0.139964  0.000000
 0.000000 0.000113 0.012392 0.000000 0.000000 0.000496 0.016464 0.000000 0.024448
            0.078283  0.135590  0.000000
 0.000000 0.000047 0.012688 0.000000 0.000000 0.000392 0.017454 0.000000 0.024779
            0.075758  0.131216  0.000000
 0.000000 0.000174 0.012994 0.000000 0.000000 0.000301 0.018476 0.000000 0.025100
            0.073232  0.126842  0.000000
 0.000000 0.000309 0.013304 0.000000 0.000000 0.000222 0.019519 0.000000 0.025405
            0.070707  0.122468  0.000000
 0.000000 0.000441 0.013612 0.000000 0.000000 0.000156 0.020570 0.000000 0.025692
            0.068182  0.118094  0.000000
 0.000000 0.000568 0.013913 0.000000 0.000000 0.000103 0.021612 0.000000 0.025955
            0.065657  0.113721  0.000000
 0.000000 0.000687 0.014200 0.000000 0.000000 0.000061 0.022631 0.000000 0.026192
            0.063131  0.109347  0.000000
 0.000000 0.000796 0.014466 0.000000 0.000000 0.000033 0.023608 0.000000 0.026398
            0.060606  0.104973  0.000000
 0.000000 0.000893 0.014705 0.000000 0.000000 0.000020 0.024526 0.000000 0.026571
            0.058081  0.100599  0.000000
 0.000000 0.000977 0.014908 0.000000 0.000000 0.000021 0.025365 0.000000 0.026707
            0.055556  0.096225  0.000000
 0.000000 0.001047 0.015070 0.000000 0.000000 0.000024 0.026108 0.000000 0.026806
            0.053030  0.091851  0.000000
 0.000000 0.001100 0.015183 0.000000 0.000000 0.000023 0.026736 0.000000 0.026865
            0.050505  0.087477  0.000000
 0.000000 0.001137 0.015239 0.000000 0.000000 0.000020 0.027232 0.000000 0.026883
            0.047980  0.083103  0.000000
 0.000000 0.001156 0.015233 0.000000 0.000000 0.000016 0.027578 0.000000 0.026860
            0.045455  0.078730  0.000000
 0.000000 0.001158 0.015158 0.000000 0.000000 0.000016 0.027761 0.000000 0.026797
            0.042929  0.074356  0.000000
 0.000000 0.001142 0.015009 0.000000 0.000000 0.000022 0.027766 0.000000 0.026696
            0.040404  0.069982  0.000000
 0.000000 0.001110 0.014780 0.000000 0.000000 0.000031 0.027584 0.000000 0.026558
            0.037879  0.065608  0.000000
 0.000000 0.001062 0.014467 0.000000 0.000000 0.000039 0.027204 0.000000 0.026387
            0.035354  0.061234  0.000000
 0.000000 0.001001 0.014066 0.000000 0.000000 0.000046 0.026620 0.000000 0.026185
            0.032828  0.056860  0.000000
 0.000000 0.000928 0.013574 0.000000 0.000000 0.000051 0.025829 0.000000 0.025959
            0.030303  0.052486  0.000000
 0.000000 0.000845 0.012991 0.000000 0.000000 0.000054 0.024830 0.000000 0.025712
            0.027778  0.048113  0.000000
 0.000000 0.000754 0.012316 0.000000 0.000000 0.000055 0.023625 0.000000 0.025450
            0.025253  0.043739  0.000000
 0.000000 0.000659 0.011549 0.000000 0.000000 0.000053 0.022219 0.000000 0.025181
            0.022727  0.039365  0.000000
 0.000000 0.000561 0.010692 0.000000 0.000000 0.000050 0.020619 0.000000 0.024909
            0.020202  0.034991  0.000000
 0.000000 0.000465 0.009750 0.000000 0.000000 0.000045 0.018837 0.000000 0.024643
            0.017677  0.030617  0.000000
 0.000000 0.000372 0.008728 0.000000 0.000000 0.000038 0.016884 0.000000 0.024388
            0.015152  0.026243  0.000000
 0.000000 0.000285 0.007631 0.000000 0.000000 0.000031 0.014776 0.000000 0.024152
            0.012626  0.021869  0.000000
 0.000000 0.000207 0.006467 0.000000 0.000000 0.000024 0.012532 0.000000 0.023940
            0.010101  0.017495  0.000000
 0.000000 0.000140 0.005246 0.000000 0.000000 0.000018 0.010171 0.000000 0.023758
            0.007576  0.013122  0.000000
 0.000000 0.000085 0.003978 0.000000 0.000000 0.000012 0.007714 0.000000 0.023611
            0.005051  0.008748  0.000000
 0.000000 0.000044 0.002672 0.000000 0.000000 0.000007 0.005184 0.000000 0.023503
            0.002525  0.004374  0.000000
 0.000000 0.000017 0.001342 0.000000 0.000000 0.000003 0.002604 0.000000 0.023437
            0.000253  0.000437  0.000000
 0.000000 0.000001 0.000134 0.000000 0.000000 0.000000 0.000261 0.000000 0.023415
            0.000000  0.000506  0.000000
 0.000000 0.000000 0.000136 0.000000 0.000000 0.000000 0.000261 0.000000 0.023415
            0.000000  0.005064  0.000000
 0.000000 0.000000 0.001355 0.000000 0.000000 0.000000 0.002610 0.000000 0.023437
            0.000000  0.010129  0.000000
 0.000000 0.000000 0.002697 0.000000 0.000000 0.000000 0.005195 0.000000 0.023502
            0.000000  0.015193  0.000000
 0.000000 0.000000 0.004013 0.000000 0.000000 0.000000 0.007730 0.000000 0.023609
            0.000000  0.020258  0.000000
 0.000000 0.000000 0.005292 0.000000 0.000000 0.000000 0.010192 0.000000 0.023755
            0.000000  0.025322  0.000000
 0.000000 0.000000 0.006522 0.000000 0.000000 0.000000 0.012558 0.000000 0.023936
            0.000000  0.030387  0.000000
 0.000000 0.000000 0.007693 0.000000 0.000000 0.000000 0.014806 0.000000 0.024147
            0.000000  0.035451  0.000000
 0.000000 0.000000 0.008796 0.000000 0.000000 0.000000 0.016918 0.000000 0.024382
            0.000000  0.040516  0.000000
 0.000000 0.000000 0.009823 0.000000 0.000000 0.000000 0.018876 0.000000 0.024637
            0.000000  0.045580  0.000000
 0.000000 0.000000 0.010768 0.000000 0.000000 0.000000 0.020665 0.000000 0.024903
            0.000000  0.050645  0.000000
 0.000000 0.000000 0.011626 0.000000 0.000000 0.000000 0.022271 0.000000 0.025175
            0.000000  0.055709  0.000000
 0.000000 0.000000 0.012394 0.000000 0.000000 0.000000 0.023686 0.000000 0.025447
            0.000000  0.060774  0.000000
 0.000000 0.000000 0.013069 0.000000 0.000000 0.000000 0.024903 0.000000 0.025711
            0.000000  0.065838  0.000000
 0.000000 0.000000 0.013651 0.000000 0.000000 0.000000 0.025916 0.000000 0.025962
            0.000000  0.070903  0.000000
 0.000000 0.000000 0.014141 0.000000 0.000000 0.000000 0.026725 0.000000 0.026194
            0.000000  0.075967  0.000000
 0.000000 0.000000 0.014541 0.000000 0.000000 0.000000 0.027331 0.000000 0.026403
            0.000000  0.081032  0.000000
 0.000000 0.000000 0.014853 0.000000 0.000000 0.000000 0.027738 0.000000 0.026583
            0.000000  0.086096  0.000000
 0.000000 0.000000 0.015083 0.000000 0.000000 0.000000 0.027953 0.000000 0.026731
            0.000000  0.091161  0.000000
 0.000000 0.000000 0.015234 0.000000 0.000000 0.000000 0.027985 0.000000 0.026844
            0.000000  0.096225  0.000000
 0.000000 0.000000 0.015312 0.000000 0.000000 0.000000 0.027845 0.000000 0.026920
            0.000000  0.101290  0.000000
 0.000000 0.000000 0.015324 0.000000 0.000000 0.000000 0.027546 0.000000 0.026957
            0.000000  0.106354  0.000000
 0.000000 0.000000 0.015275 0.000000 0.000000 0.000000 0.027103 0.000000 0.026955
            0.000000  0.111418  0.000000
 0.000000 0.000000 0.015173 0.000000 0.000000 0.000000 0.026531 0.000000 0.026913
            0.000000  0.116483  0.000000
 0.000000 0.000000 0.015024 0.000000 0.000000 0.000000 0.025847 0.000000 0.026832
            0.000000  0.121547  0.000000
 0.000000 0.000000 0.014836 0.000000 0.000000 0.000000 0.025067 0.000000 0.026714
            0.000000  0.126612  0.000000
 0.000000 0.000000 0.014614 0.000000 0.000000 0.000000 0.024210 0.000000 0.026559
            0.000000  0.131676  0.000000
 0.000000 0.000000 0.014367 0.000000 0.000000 0.000000 0.023291 0.000000 0.026371
            0.000000  0.136741  0.000000
 0.000000 0.000000 0.014100 0.000000 0.000000 0.000000 0.022328 0.000000 0.026152
            0.000000  0.141805  0.000000
 0.000000 0.000000 0.013819 0.000000 0.000000 0.000000 0.021335 0.000000 0.025905
            0.000000  0.146870  0.000000
 0.000000 0.000000 0.013531 0.000000 0.000000 0.000000 0.020326 0.000000 0.025633
            0.000000  0.151934  0.000000
 0.000000 0.000000 0.013239 0.000000 0.000000 0.000000 0.019316 0.000000 0.025341
            0.000000  0.156999  0.000000
 0.000000 0.000000 0.012950 0.000000 0.000000 0.000000 0.018315 0.000000 0.025031
            0.000000  0.162063  0.000000
 0.000000 0.000000 0.012667 0.000000 0.000000 0.000000 0.017334 0.000000 0.024707
            0.000000  0.167128  0.000000
 0.000000 0.000000 0.012392 0.000000 0.000000 0.000000 0.016381 0.000000 0.024374
            0.000000  0.172192  0.000000
 0.000000 0.000000 0.012130 0.000000 0.000000 0.000000 0.015463 0.000000 0.024033
            0.000000  0.177257  0.000000
 0.000000 0.000000 0.011882 0.000000 0.000000 0.000000 0.014584 0.000000 0.023689
            0.000000  0.182321  0.000000
 0.000000 0.000000 0.011648 0.000000 0.000000 0.000000 0.013748 0.000000 0.023344
            0.000000  0.187386  0.000000
 0.000000 0.000000 0.011431 0.000000 0.000000 0.000000 0.012958 0.000000 0.023001
            0.000000  0.192450  0.000000
 0.000000 0.000000 0.011230 0.000000 0.000000 0.000000 0.012215 0.000000 0.022662
            0.000000  0.197515  0.000000
 0.000000 0.000000 0.011045 0.000000 0.000000 0.000000 0.011517 0.000000 0.022329
            0.000000  0.202579  0.000000
 0.000000 0.000000 0.010874 0.000000 0.000000 0.000000 0.010865 0.000000 0.022003
            0.000000  0.207644  0.000000
 0.000000 0.000000 0.010717 0.000000 0.000000 0.000000 0.010255 0.000000 0.021685
            0.000000  0.212708  0.000000
 0.000000 0.000000 0.010573 0.000000 0.000000 0.000000 0.009685 0.000000 0.021377
            0.000000  0.217772  0.000000
 0.000000 0.000000 0.010439 0.000000 0.000000 0.000000 0.009151 0.000000 0.021078
            0.000000  0.222837  0.000000
 0.000000 0.000000 0.010314 0.000000 0.000000 0.000000 0.008652 0.000000 0.020788
            0.000000  0.227901  0.000000
 0.000000 0.000000 0.010195 0.000000 0.000000 0.000000 0.008183 0.000000 0.020508
            0.000000  0.232966  0.000000
 0.000000 0.000000 0.010082 0.000000 0.000000 0.000000 0.007740 0.000000 0.020238
            0.000000  0.238030  0.000000
 0.000000 0.000000 0.009973 0.000000 0.000000 0.000000 0.007320 0.000000 0.019976
            0.000000  0.243095  0.000000
 0.000000 0.000000 0.009865 0.000000 0.000000 0.000000 0.006920 0.000000 0.019723
            0.000000  0.248159  0.000000
 0.000000 0.000000 0.009759 0.000000 0.000000 0.000000 0.006537 0.000000 0.019477
            0.000000  0.253224  0.000000
 0.000000 0.000000 0.009651 0.000000 0.000000 0.000000 0.006169 0.000000 0.019238
            0.000000  0.258288  0.000000
 0.000000 0.000000 0.009542 0.000000 0.000000 0.000000 0.005813 0.000000 0.019006
            0.000000  0.263353  0.000000
 0.000000 0.000000 0.009430 0.000000 0.000000 0.000000 0.005467 0.000000 0.018781
            0.000000  0.268417  0.000000
 0.000000 0.000000 0.009316 0.000000 0.000000 0.000000 0.005131 0.000000 0.018561
            0.000000  0.273482  0.000000
 0.000000 0.000000 0.009198 0.000000 0.000000 0.000000 0.004802 0.000000 0.018348
            0.000000  0.278546  0.000000
 0.000000 0.000000 0.009076 0.000000 0.000000 0.000000 0.004480 0.000000 0.018140
            0.000000  0.283611  0.000000
 0.000000 0.000000 0.008951 0.000000 0.000000 0.000000 0.004164 0.000000 0.017939
            0.000000  0.288675  0.000000
 0.000000 0.000000 0.008823 0.000000 0.000000 0.000000 0.003855 0.000000 0.017744
            0.000000  0.293740  0.000000
 0.000000 0.000000 0.008691 0.000000 0.000000 0.000000 0.003552 0.000000 0.017557
            0.000000  0.298804  0.000000
 0.000000 0.000000 0.008557 0.000000 0.000000 0.000000 0.003255 0.000000 0.017378
            0.000000  0.303869  0.000000
 0.000000 0.000000 0.008421 0.000000 0.000000 0.000000 0.002965 0.000000 0.017208
            0.000000  0.308933  0.000000
 0.000000 0.000000 0.008282 0.000000 0.000000 0.000000 0.002681 0.000000 0.017048
            0.000000  0.313998  0.000000
 0.000000 0.000000 0.008143 0.000000 0.000000 0.000000 0.002404 0.000000 0.016900
            0.000000  0.319062  0.000000
 0.000000 0.000000 0.008003 0.000000 0.000000 0.000000 0.002134 0.000000 0.016763
            0.000000  0.324126  0.000000
 0.000000 0.000000 0.007862 0.000000 0.000000 0.000000 0.001871 0.000000 0.016641
            0.000000  0.329191  0.000000
 0.000000 0.000000 0.007722 0.000000 0.000000 0.000000 0.001615 0.000000 0.016533
            0.000000  0.334255  0.000000
 0.000000 0.000000 0.007583 0.000000 0.000000 0.000000 0.001366 0.000000 0.016442
            0.000000  0.339320  0.000000
 0.000000 0.000000 0.007445 0.000000 0.000000 0.000000 0.001124 0.000000 0.016367
            0.000000  0.344384  0.000000
 0.000000 0.000000 0.007308 0.000000 0.000000 0.000000 0.000888 0.000000 0.016311
            0.000000  0.349449  0.000000
 0.000000 0.000000 0.007172 0.000000 0.000000 0.000000 0.000659 0.000000 0.016273
            0.000000  0.354513  0.000000
 0.000000 0.000000 0.007038 0.000000 0.000000 0.000000 0.000437 0.000000 0.016255
            0.000000  0.359578  0.000000
 0.000000 0.000000 0.006906 0.000000 0.000000 0.000000 0.000224 0.000000 0.016256
            0.000000  0.364642  0.000000
 0.000000 0.000000 0.006776 0.000000 0.000000 0.000000 0.000069 0.000000 0.016277
            0.000000  0.369707  0.000000
 0.000000 0.000000 0.006647 0.000000 0.000000 0.000000 0.000219 0.000000 0.016317
            0.000000  0.374771  0.000000
 0.000000 0.000000 0.006520 0.000000 0.000000 0.000000 0.000418 0.000000 0.016376
            0.000000  0.379836  0.000000
 0.000000 0.000000 0.006395 0.000000 0.000000 0.000000 0.000616 0.000000 0.016454
            0.000000  0.384900  0.000000
 0.000000 0.000000 0.006272 0.000000 0.000000 0.000000 0.000811 0.000000 0.016549
            0.000000  0.389965  0.000000
 0.000000 0.000000 0.006149 0.000000 0.000000 0.000000 0.001002 0.000000 0.016660
            0.000000  0.395029  0.000000
 0.000000 0.000000 0.006029 0.000000 0.000000 0.000000 0.001189 0.000000 0.016786
            0.000000  0.400094  0.000000
 0.000000 0.000000 0.005910 0.000000 0.000000 0.000000 0.001373 0.000000 0.016926
            0.000000  0.405158  0.000000
 0.000000 0.000000 0.005793 0.000000 0.000000 0.000000 0.001553 0.000000 0.017079
            0.000000  0.410223  0.000000
 0.000000 0.000000 0.005677 0.000000 0.000000 0.000000 0.001728 0.000000 0.017242
            0.000000  0.415287  0.000000
 0.000000 0.000000 0.005563 0.000000 0.000000 0.000000 0.001900 0.000000 0.017415
            0.000000  0.420352  0.000000
 0.000000 0.000000 0.005452 0.000000 0.000000 0.000000 0.002067 0.000000 0.017596
            0.000000  0.425416  0.000000
 0.000000 0.000000 0.005343 0.000000 0.000000 0.000000 0.002229 0.000000 0.017784
            0.000000  0.430480  0.000000
 0.000000 0.000000 0.005237 0.000000 0.000000 0.000000 0.002387 0.000000 0.017978
            0.000000  0.435545  0.000000
 0.000000 0.000000 0.005134 0.000000 0.000000 0.000000 0.002540 0.000000 0.018175
            0.000000  0.440609  0.000000
 0.000000 0.000000 0.005036 0.000000 0.000000 0.000000 0.002688 0.000000 0.018377
            0.000000  0.445674  0.000000
 0.000000 0.000000 0.004942 0.000000 0.000000 0.000000 0.002831 0.000000 0.018580
            0.000000  0.450738  0.000000
 0.000000 0.000000 0.004853 0.000000 0.000000 0.000000 0.002969 0.000000 0.018785
            0.000000  0.455803  0.000000
 0.000000 0.000000 0.004771 0.000000 0.000000 0.000000 0.003101 0.000000 0.018990
            0.000000  0.460867  0.000000
 0.000000 0.000000 0.004695 0.000000 0.000000 0.000000 0.003229 0.000000 0.019195
            0.000000  0.465932  0.000000
 0.000000 0.000000 0.004627 0.000000 0.000000 0.000000 0.003352 0.000000 0.019399
            0.000000  0.470996  0.000000
 0.000000 0.000000 0.004567 0.000000 0.000000 0.000000 0.003470 0.000000 0.019601
            0.000000  0.476061  0.000000
 0.000000 0.000000 0.004515 0.000000 0.000000 0.000000 0.003583 0.000000 0.019801
            0.000000  0.481125  0.000000
 0.000000 0.000000 0.004473 0.000000 0.000000 0.000000 0.003692 0.000000 0.019998
            0.000000  0.486190  0.000000
 0.000000 0.000000 0.004440 0.000000 0.000000 0.000000 0.003796 0.000000 0.020192
            0.000000  0.491254  0.000000
 0.000000 0.000000 0.004416 0.000000 0.000000 0.000000 0.003895 0.000000 0.020382
            0.000000  0.496319  0.000000
 0.000000 0.000000 0.004402 0.000000 0.000000 0.000000 0.003990 0.000000 0.020567
            0.000000  0.501383  0.000000
 0.000000 0.000000 0.004397 0.000000 0.000000 0.000000 0.004081 0.000000 0.020746
            0.000000  0.506448  0.000000
 0.000000 0.000000 0.004400 0.000000 0.000000 0.000000 0.004167 0.000000 0.020920
            0.000000  0.511512  0.000000
 0.000000 0.000000 0.004410 0.000000 0.000000 0.000000 0.004249 0.000000 0.021086
            0.000000  0.516577  0.000000
 0.000000 0.000000 0.004427 0.000000 0.000000 0.000000 0.004326 0.000000 0.021245
            0.000000  0.521641  0.000000
 0.000000 0.000000 0.004449 0.000000 0.000000 0.000000 0.004399 0.000000 0.021395
            0.000000  0.526706  0.000000
 0.000000 0.000000 0.004476 0.000000 0.000000 0.000000 0.004467 0.000000 0.021536
            0.000000  0.531770  0.000000
 0.000000 0.000000 0.004506 0.000000 0.000000 0.000000 0.004529 0.000000 0.021667
            0.000000  0.536834  0.000000
 0.000000 0.000000 0.004537 0.000000 0.000000 0.000000 0.004586 0.000000 0.021787
            0.000000  0.541899  0.000000
 0.000000 0.000000 0.004568 0.000000 0.000000 0.000000 0.004638 0.000000 0.021894
            0.000000  0.546963  0.000000
 0.000000 0.000000 0.004598 0.000000 0.000000 0.000000 0.004683 0.000000 0.021990
            0.000000  0.552028  0.000000
 0.000000 0.000000 0.004626 0.000000 0.000000 0.000000 0.004722 0.000000 0.022072
            0.000000  0.557092  0.000000
 0.000000 0.000000 0.004650 0.000000 0.000000 0.000000 0.004754 0.000000 0.022140
            0.000000  0.562157  0.000000
 0.000000 0.000000 0.004670 0.000000 0.000000 0.000000 0.004779 0.000000 0.022193
            0.000000  0.567221  0.000000
 0.000000 0.000000 0.004685 0.000000 0.000000 0.000000 0.004798 0.000000 0.022232
            0.000000  0.572286  0.000000
 0.000000 0.000000 0.004694 0.000000 0.000000 0.000000 0.004809 0.000000 0.022255
            0.000000  0.577350  0.000000
 0.000000 0.000000 0.004697 0.000000 0.000000 0.000000 0.004813 0.000000 0.022263


==> anc/fig04/nol05.decay <==
R_p [Ang], max |dV/du| [eV^(3/2)]
  23.3800001621   0.0000448325
  23.1401989495   0.0000224644
  21.9018448230   0.0000418795
  20.8582934592   0.0000450985
  20.3164269920   0.0000463638
  20.3164269920   0.0000448350
  20.8582934592   0.0000210289
  21.9018448230   0.0000351518
  20.0400001389   0.0000412352
  18.5963331008   0.0000691253
  17.6736188804   0.0000907016
  17.3551492121   0.0001054218
  17.6736188804   0.0000983823
  18.5963331008   0.0000584091
  20.0400001389   0.0000176937
  23.3800001621   0.0000311568
  20.8582934592   0.0000473497
  18.5963331008   0.0000934135
  16.7000001158   0.0001423312
  15.3058029272   0.0001645617
  14.5587225723   0.0001758562
  14.5587225723   0.0002089871
  15.3058029272   0.0001872380
  16.7000001158   0.0001305040
  18.5963331008   0.0000622283
  20.8582934592   0.0000277416
  23.1401989495   0.0000307097
  20.3164269920   0.0000696911
  17.6736188804   0.0001468405
  15.3058029272   0.0002297533
  13.3600000926   0.0002947637
  12.0425413435   0.0002958414
  11.5700994748   0.0003403497
  12.0425413435   0.0003646282
  13.3600000926   0.0002924427
  15.3058029272   0.0002000773
  17.6736188804   0.0001143562
  20.3164269920   0.0000461278
  23.3800001621   0.0000311568
  20.3164269920   0.0000696911
  17.3551492121   0.0001678835
  14.5587225723   0.0002910204
  12.0425413435   0.0004311725
  10.0200000695   0.0005476506
   8.8368094402   0.0005055089
   8.8368094402   0.0006375450
  10.0200000695   0.0005459903
  12.0425413435   0.0003858095
  14.5587225723   0.0002474950
  17.3551492121   0.0001390134
  20.8582934592   0.0000473497
  17.6736188804   0.0001468405
  14.5587225723   0.0002910204
  11.5700994748   0.0004950474
   8.8368094402   0.0007742016
   6.6800000463   0.0018376389
   5.7850497374   0.0013530943
   6.6800000463   0.0011017175
   8.8368094402   0.0006806952
  11.5700994748   0.0004205440
  14.5587225723   0.0002429055
  17.6736188804   0.0001273934
  21.9018448230   0.0000351518
  18.5963331008   0.0000934135
  15.3058029272   0.0002297533
  12.0425413435   0.0004311725
   8.8368094402   0.0007742016
   5.7850497374   0.0015238524
   3.3400000232   0.0103201770
   3.3400000232   0.0051717112
   5.7850497374   0.0012533036
   8.8368094402   0.0006513615
  12.0425413435   0.0003478856
  15.3058029272   0.0001855443
  20.0400001389   0.0000412352
  16.7000001158   0.0001423312
  13.3600000926   0.0002947637
  10.0200000695   0.0005476506
   6.6800000463   0.0018376388
   3.3400000232   0.0103201771
   0.0000000000   0.0172339282
   3.3400000232   0.0043068391
   6.6800000463   0.0013318379
  10.0200000695   0.0004368332
  13.3600000926   0.0002392581
  16.7000001158   0.0001078793
  21.9018448230   0.0000418795
  18.5963331008   0.0000691253
  15.3058029272   0.0001645617
  12.0425413435   0.0002958414
   8.8368094402   0.0005055089
   5.7850497374   0.0013530942
   3.3400000232   0.0051717111
   3.3400000232   0.0043068390
   5.7850497374   0.0013493702
   8.8368094402   0.0006537162
  12.0425413435   0.0003501780
  15.3058029272   0.0001776425
  20.8582934592   0.0000450985
  17.6736188804   0.0000907016
  14.5587225723   0.0001758562
  11.5700994748   0.0003403497
   8.8368094402   0.0006375450
   6.6800000463   0.0011017175
   5.7850497374   0.0012533036
   6.6800000463   0.0013318380
   8.8368094402   0.0006537162
  11.5700994748   0.0004028371
  14.5587225723   0.0002300669
  17.6736188804   0.0001099408
  23.3800001621   0.0000448325
  20.3164269920   0.0000463638
  17.3551492121   0.0001054218
  14.5587225723   0.0002089871
  12.0425413435   0.0003646282
  10.0200000695   0.0005459903
   8.8368094402   0.0006806952
   8.8368094402   0.0006513615
  10.0200000695   0.0004368332
  12.0425413435   0.0003501780
  14.5587225723   0.0002300669
  17.3551492121   0.0001288790
  23.1401989495   0.0000224644
  20.3164269920   0.0000448350
  17.6736188804   0.0000983823
  15.3058029272   0.0001872380
  13.3600000926   0.0002924427
  12.0425413435   0.0003858095
  11.5700994748   0.0004205440
  12.0425413435   0.0003478856
  13.3600000926   0.0002392581
  15.3058029272   0.0001776425
  17.6736188804   0.0001099408
  20.8582934592   0.0000210289
  18.5963331008   0.0000584091
  16.7000001158   0.0001305040
  15.3058029272   0.0002000773
  14.5587225723   0.0002474950
  14.5587225723   0.0002429055
  15.3058029272   0.0001855443
  16.7000001158   0.0001078793
  20.0400001389   0.0000176937
  18.5963331008   0.0000622283
  17.6736188804   0.0001143562
  17.3551492121   0.0001390134
  17.6736188804   0.0001273934
  20.8582934592   0.0000277416
  20.3164269920   0.0000461278
  20.3164269920   0.0000634809
  18.5963331008   0.0000874607
  18.5963331008   0.0000609166
  20.3164269920   0.0000503327
  20.3164269920   0.0000503327
  18.5963331008   0.0000609166
  18.5963331008   0.0000874607
  20.3164269920   0.0000634809
  23.1401989495   0.0000035134
  20.8582934592   0.0000541821
  20.0400001389   0.0000351727
  20.8582934592   0.0000186424
  23.1401989495   0.0000067942
  20.8582934592   0.0000186424
  20.0400001389   0.0000351727
  20.8582934592   0.0000541821
  23.1401989495   0.0000035134


==> anc/fig04/nol13.dat <==
 &plot nbnd=   9, nks=   248 /
            0.333333  0.577350  0.000000
 0.017820 0.000000 0.000000 0.000000 0.000000 0.012651 0.000000 0.000000 0.000000
            0.330808  0.572976  0.000000
 0.017814 0.000000 0.000115 0.000000 0.000000 0.012626 0.000000 0.000006 0.001187
            0.328283  0.568603  0.000000
 0.017795 0.000000 0.000246 0.000000 0.000000 0.012561 0.000000 0.000027 0.002363
            0.325758  0.564229  0.000000
 0.017765 0.000000 0.000392 0.000000 0.000000 0.012457 0.000000 0.000081 0.003519
            0.323232  0.559855  0.000000
 0.017722 0.000000 0.000552 0.000000 0.000000 0.012318 0.000000 0.000141 0.004645
            0.320707  0.555481  0.000000
 0.017669 0.000000 0.000726 0.000000 0.000000 0.012149 0.000000 0.000199 0.005734
            0.318182  0.551107  0.000000
 0.017605 0.000000 0.000910 0.000000 0.000000 0.011957 0.000000 0.000250 0.006780
            0.315657  0.546733  0.000000
 0.017531 0.000000 0.001103 0.000000 0.000000 0.011746 0.000000 0.000295 0.007778
            0.313131  0.542359  0.000000
 0.017449 0.000000 0.001304 0.000000 0.000000 0.011523 0.000000 0.000335 0.008726
            0.310606  0.537985  0.000000
 0.017359 0.000000 0.001511 0.000000 0.000000 0.011293 0.000000 0.000371 0.009623
            0.308081  0.533612  0.000000
 0.017262 0.000000 0.001722 0.000000 0.000000 0.011062 0.000000 0.000406 0.010468
            0.305556  0.529238  0.000000
 0.017160 0.000000 0.001936 0.000000 0.000000 0.010833 0.000000 0.000441 0.011263
            0.303030  0.524864  0.000000
 0.017053 0.000000 0.002151 0.000000 0.000000 0.010608 0.000000 0.000480 0.012010
            0.300505  0.520490  0.000000
 0.016942 0.000000 0.002367 0.000000 0.000000 0.010391 0.000000 0.000523 0.012711
            0.297980  0.516116  0.000000
 0.016828 0.000000 0.002584 0.000000 0.000000 0.010182 0.000000 0.000572 0.013369
            0.295455  0.511742  0.000000
 0.016712 0.000000 0.002802 0.000000 0.000000 0.009983 0.000000 0.000628 0.013989
            0.292929  0.507368  0.000000
 0.016594 0.000000 0.003020 0.000000 0.000000 0.009794 0.000000 0.000690 0.014575
            0.290404  0.502995  0.000000
 0.016474 0.000000 0.003239 0.000000 0.000000 0.009613 0.000000 0.000760 0.015130
            0.287879  0.498621  0.000000
 0.016354 0.000000 0.003461 0.000000 0.000000 0.009442 0.000000 0.000836 0.015658
            0.285354  0.494247  0.000000
 0.016233 0.000000 0.003685 0.000000 0.000000 0.009279 0.000000 0.000919 0.016165
            0.282828  0.489873  0.000000
 0.016111 0.000000 0.003914 0.000000 0.000000 0.009123 0.000000 0.001008 0.016655
            0.280303  0.485499  0.000000
 0.015988 0.000000 0.004149 0.000000 0.000000 0.008973 0.000000 0.001106 0.017131
            0.277778  0.481125  0.000000
 0.015865 0.000000 0.004390 0.000000 0.000000 0.008828 0.000000 0.001214 0.017597
            0.275253  0.476751  0.000000
 0.015742 0.000000 0.004638 0.000000 0.000000 0.008687 0.000000 0.001334 0.018058
            0.272727  0.472377  0.000000
 0.015617 0.000000 0.004896 0.000000 0.000000 0.008550 0.000000 0.001468 0.018516
            0.270202  0.468004  0.000000
 0.015492 0.000000 0.005162 0.000000 0.000000 0.008416 0.000000 0.001620 0.018974
            0.267677  0.463630  0.000000
 0.015366 0.000000 0.005439 0.000000 0.000000 0.008283 0.000000 0.001793 0.019435
            0.265152  0.459256  0.000000
 0.015238 0.000000 0.005725 0.000000 0.000000 0.008152 0.000000 0.001990 0.019901
            0.262626  0.454882  0.000000
 0.015108 0.000000 0.006021 0.000000 0.000000 0.008023 0.000000 0.002211 0.020372
            0.260101  0.450508  0.000000
 0.014977 0.000000 0.006326 0.000000 0.000000 0.007895 0.000000 0.002459 0.020850
            0.257576  0.446134  0.000000
 0.014843 0.000000 0.006640 0.000000 0.000000 0.007768 0.000000 0.002733 0.021336
            0.255051  0.441760  0.000000
 0.014708 0.000000 0.006960 0.000000 0.000000 0.007643 0.000000 0.003030 0.021829
            0.252525  0.437387  0.000000
 0.014570 0.000000 0.007286 0.000000 0.000000 0.007520 0.000000 0.003350 0.022329
            0.250000  0.433013  0.000000
 0.014430 0.000000 0.007617 0.000000 0.000000 0.007400 0.000000 0.003687 0.022835
            0.247475  0.428639  0.000000
 0.014288 0.000000 0.007950 0.000000 0.000000 0.007283 0.000000 0.004039 0.023345
            0.244949  0.424265  0.000000
 0.014143 0.000000 0.008284 0.000000 0.000000 0.007170 0.000000 0.004400 0.023859
            0.242424  0.419891  0.000000
 0.013996 0.000000 0.008617 0.000000 0.000000 0.007061 0.000000 0.004766 0.024374
            0.239899  0.415517  0.000000
 0.013848 0.000000 0.008947 0.000000 0.000000 0.006956 0.000000 0.005132 0.024889
            0.237374  0.411143  0.000000
 0.013697 0.000000 0.009273 0.000000 0.000000 0.006857 0.000000 0.005493 0.025403
            0.234848  0.406770  0.000000
 0.013545 0.000000 0.009593 0.000000 0.000000 0.006763 0.000000 0.005845 0.025913
            0.232323  0.402396  0.000000
 0.013391 0.000000 0.009907 0.000000 0.000000 0.006675 0.000000 0.006185 0.026418
            0.229798  0.398022  0.000000
 0.013236 0.000000 0.010213 0.000000 0.000000 0.006592 0.000000 0.006508 0.026918
            0.227273  0.393648  0.000000
 0.013079 0.000000 0.010510 0.000000 0.000000 0.006514 0.000000 0.006812 0.027411
            0.224747  0.389274  0.000000
 0.012920 0.000000 0.010799 0.000000 0.000000 0.006441 0.000000 0.007097 0.027898
            0.222222  0.384900  0.000000
 0.012760 0.000000 0.011079 0.000000 0.000000 0.006371 0.000000 0.007362 0.028378
            0.219697  0.380526  0.000000
 0.012598 0.000000 0.011351 0.000000 0.000000 0.006305 0.000000 0.007606 0.028853
            0.217172  0.376152  0.000000
 0.012434 0.000000 0.011615 0.000000 0.000000 0.006240 0.000000 0.007833 0.029323
            0.214646  0.371779  0.000000
 0.012268 0.000000 0.011874 0.000000 0.000000 0.006176 0.000000 0.008043 0.029792
            0.212121  0.367405  0.000000
 0.012100 0.000000 0.012128 0.000000 0.000000 0.006111 0.000000 0.008242 0.030260
            0.209596  0.363031  0.000000
 0.011930 0.000000 0.012380 0.000000 0.000000 0.006043 0.000000 0.008433 0.030732
            0.207071  0.358657  0.000000
 0.011757 0.000000 0.012633 0.000000 0.000000 0.005970 0.000000 0.008621 0.031211
            0.204545  0.354283  0.000000
 0.011581 0.000000 0.012887 0.000000 0.000000 0.005891 0.000000 0.008812 0.031700
            0.202020  0.349909  0.000000
 0.011402 0.000000 0.013148 0.000000 0.000000 0.005804 0.000000 0.009013 0.032204
            0.199495  0.345535  0.000000
 0.011220 0.000000 0.013417 0.000000 0.000000 0.005707 0.000000 0.009230 0.032726
            0.196970  0.341162  0.000000
 0.011034 0.000000 0.013698 0.000000 0.000000 0.005598 0.000000 0.009470 0.033270
            0.194444  0.336788  0.000000
 0.010845 0.000000 0.013994 0.000000 0.000000 0.005476 0.000000 0.009740 0.033841
            0.191919  0.332414  0.000000
 0.010652 0.000000 0.014309 0.000000 0.000000 0.005339 0.000000 0.010048 0.034440
            0.189394  0.328040  0.000000
 0.010455 0.000000 0.014644 0.000000 0.000000 0.005187 0.000000 0.010399 0.035071
            0.186869  0.323666  0.000000
 0.010255 0.000000 0.015004 0.000000 0.000000 0.005018 0.000000 0.010801 0.035735
            0.184343  0.319292  0.000000
 0.010051 0.000000 0.015389 0.000000 0.000000 0.004832 0.000000 0.011260 0.036433
            0.181818  0.314918  0.000000
 0.009844 0.000000 0.015802 0.000000 0.000000 0.004631 0.000000 0.011782 0.037165
            0.179293  0.310544  0.000000
 0.009634 0.000000 0.016244 0.000000 0.000000 0.004413 0.000000 0.012370 0.037929
            0.176768  0.306171  0.000000
 0.009422 0.000000 0.016717 0.000000 0.000000 0.004181 0.000000 0.013028 0.038722
            0.174242  0.301797  0.000000
 0.009207 0.000000 0.017219 0.000000 0.000000 0.003936 0.000000 0.013759 0.039539
            0.171717  0.297423  0.000000
 0.008991 0.000000 0.017751 0.000000 0.000000 0.003680 0.000000 0.014565 0.040375
            0.169192  0.293049  0.000000
 0.008773 0.000000 0.018312 0.000000 0.000000 0.003416 0.000000 0.015448 0.041221
            0.166667  0.288675  0.000000
 0.008555 0.000000 0.018900 0.000000 0.000000 0.003145 0.000000 0.016409 0.042067
            0.164141  0.284301  0.000000
 0.008337 0.000000 0.019513 0.000000 0.000000 0.002873 0.000000 0.017453 0.042901
            0.161616  0.279927  0.000000
 0.008120 0.000000 0.020148 0.000000 0.000000 0.002601 0.000000 0.018585 0.043707
            0.159091  0.275554  0.000000
 0.007904 0.000000 0.020803 0.000000 0.000000 0.002333 0.000000 0.019816 0.044465
            0.156566  0.271180  0.000000
 0.007690 0.000000 0.021475 0.000000 0.000000 0.002072 0.000000 0.021161 0.045153
            0.154040  0.266806  0.000000
 0.007478 0.000000 0.022159 0.000000 0.000000 0.001822 0.000000 0.022645 0.045737
            0.151515  0.262432  0.000000
 0.007269 0.000000 0.022853 0.000000 0.000000 0.001585 0.000000 0.024306 0.046177
            0.148990  0.258058  0.000000
 0.007063 0.000000 0.023554 0.000000 0.000000 0.001365 0.000000 0.026195 0.046415
            0.146465  0.253684  0.000000
 0.006861 0.000000 0.024259 0.000000 0.000000 0.001163 0.000000 0.028388 0.046368
            0.143939  0.249310  0.000000
 0.006663 0.000000 0.024965 0.000000 0.000000 0.000981 0.000000 0.030976 0.045917
            0.141414  0.244936  0.000000
 0.006470 0.000000 0.025672 0.000000 0.000000 0.000819 0.000000 0.034067 0.044893
            0.138889  0.240563  0.000000
 0.006280 0.000000 0.026377 0.000000 0.000000 0.000680 0.000000 0.037738 0.043070
            0.136364  0.236189  0.000000
 0.006096 0.000000 0.027081 0.000000 0.000000 0.000561 0.000000 0.041961 0.040209
            0.133838  0.231815  0.000000
 0.005915 0.000000 0.027784 0.000000 0.000000 0.000463 0.000000 0.046476 0.036205
            0.131313  0.227441  0.000000
 0.005739 0.000000 0.028490 0.000000 0.000000 0.000386 0.000000 0.050788 0.031307
            0.128788  0.223067  0.000000
 0.005567 0.000000 0.029202 0.000000 0.000000 0.000328 0.000000 0.054412 0.026152
            0.126263  0.218693  0.000000
 0.005399 0.000000 0.029925 0.000000 0.000000 0.000289 0.000000 0.057169 0.021418
            0.123737  0.214319  0.000000
 0.005234 0.000000 0.030665 0.000000 0.000000 0.000268 0.000000 0.059186 0.017487
            0.121212  0.209946  0.000000
 0.005072 0.000000 0.031430 0.000000 0.000000 0.000262 0.000000 0.060695 0.014418
            0.118687  0.205572  0.000000
 0.004912 0.000000 0.032230 0.000000 0.000000 0.000269 0.000000 0.061901 0.012104
            0.116162  0.201198  0.000000
 0.004754 0.000000 0.033075 0.000000 0.000000 0.000282 0.000000 0.062954 0.010394
            0.113636  0.196824  0.000000
 0.004597 0.000000 0.033978 0.000000 0.000000 0.000298 0.000000 0.063952 0.009147
            0.111111  0.192450  0.000000
 0.004441 0.000000 0.034951 0.000000 0.000000 0.000310 0.000000 0.064965 0.008249
            0.108586  0.188076  0.000000
 0.004284 0.000000 0.036007 0.000000 0.000000 0.000316 0.000000 0.066042 0.007610
            0.106061  0.183702  0.000000
 0.004128 0.000000 0.037160 0.000000 0.000000 0.000313 0.000000 0.067224 0.007160
            0.103535  0.179328  0.000000
 0.003969 0.000000 0.038423 0.000000 0.000000 0.000296 0.000000 0.068541 0.006849
            0.101010  0.174955  0.000000
 0.003810 0.000000 0.039809 0.000000 0.000000 0.000266 0.000000 0.070019 0.006639
            0.098485  0.170581  0.000000
 0.003648 0.000000 0.041329 0.000000 0.000000 0.000222 0.000000 0.071678 0.006505
            0.095960  0.166207  0.000000
 0.003484 0.000000 0.042992 0.000000 0.000000 0.000169 0.000000 0.073534 0.006429
            0.093434  0.161833  0.000000
 0.003317 0.000000 0.044805 0.000000 0.000000 0.000129 0.000000 0.075597 0.006402
            0.090909  0.157459  0.000000
 0.003148 0.000000 0.046774 0.000000 0.000000 0.000158 0.000000 0.077872 0.006418
            0.088384  0.153085  0.000000
 0.002976 0.000000 0.048898 0.000000 0.000000 0.000260 0.000000 0.080355 0.006476
            0.085859  0.148711  0.000000
 0.002801 0.000000 0.051177 0.000000 0.000000 0.000399 0.000000 0.083038 0.006574
            0.083333  0.144338  0.000000
 0.002624 0.000000 0.053603 0.000000 0.000000 0.000562 0.000000 0.085904 0.006714
            0.080808  0.139964  0.000000
 0.002446 0.000000 0.056168 0.000000 0.000000 0.000743 0.000000 0.088927 0.006894
            0.078283  0.135590  0.000000
 0.002267 0.000000 0.058856 0.000000 0.000000 0.000938 0.000000 0.092074 0.007112
            0.075758  0.131216  0.000000
 0.002087 0.000000 0.061652 0.000000 0.000000 0.001142 0.000000 0.095303 0.007365
            0.073232  0.126842  0.000000
 0.001909 0.000000 0.064531 0.000000 0.000000 0.001351 0.000000 0.098566 0.007649
            0.070707  0.122468  0.000000
 0.001733 0.000000 0.067470 0.000000 0.000000 0.001560 0.000000 0.101804 0.007961
            0.068182  0.118094  0.000000
 0.001559 0.000000 0.070438 0.000000 0.000000 0.001764 0.000000 0.104955 0.008300
            0.065657  0.113721  0.000000
 0.001391 0.000000 0.073400 0.000000 0.000000 0.001959 0.000000 0.107951 0.008666
            0.063131  0.109347  0.000000
 0.001228 0.000000 0.076321 0.000000 0.000000 0.002139 0.000000 0.110719 0.009065
            0.060606  0.104973  0.000000
 0.001071 0.000000 0.079157 0.000000 0.000000 0.002299 0.000000 0.113185 0.009510
            0.058081  0.100599  0.000000
 0.000923 0.000000 0.081864 0.000000 0.000000 0.002435 0.000000 0.115274 0.010017
            0.055556  0.096225  0.000000
 0.000784 0.000000 0.084392 0.000000 0.000000 0.002544 0.000000 0.116911 0.010605
            0.053030  0.091851  0.000000
 0.000655 0.000000 0.086688 0.000000 0.000000 0.002622 0.000000 0.118029 0.011299
            0.050505  0.087477  0.000000
 0.000536 0.000000 0.088695 0.000000 0.000000 0.002666 0.000000 0.118562 0.012120
            0.047980  0.083103  0.000000
 0.000429 0.000000 0.090353 0.000000 0.000000 0.002676 0.000000 0.118456 0.013092
            0.045455  0.078730  0.000000
 0.000334 0.000000 0.091599 0.000000 0.000000 0.002650 0.000000 0.117663 0.014229
            0.042929  0.074356  0.000000
 0.000250 0.000000 0.092367 0.000000 0.000000 0.002589 0.000000 0.116149 0.015541
            0.040404  0.069982  0.000000
 0.000179 0.000000 0.092595 0.000000 0.000000 0.002496 0.000000 0.113891 0.017030
            0.037879  0.065608  0.000000
 0.000119 0.000000 0.092216 0.000000 0.000000 0.002371 0.000000 0.110881 0.018689
            0.035354  0.061234  0.000000
 0.000070 0.000000 0.091172 0.000000 0.000000 0.002219 0.000000 0.107122 0.020504
            0.032828  0.056860  0.000000
 0.000032 0.000000 0.089408 0.000000 0.000000 0.002044 0.000000 0.102633 0.022452
            0.030303  0.052486  0.000000
 0.000005 0.000000 0.086878 0.000000 0.000000 0.001850 0.000000 0.097442 0.024501
            0.027778  0.048113  0.000000
 0.000019 0.000000 0.083546 0.000000 0.000000 0.001642 0.000000 0.091590 0.026617
            0.025253  0.043739  0.000000
 0.000031 0.000000 0.079392 0.000000 0.000000 0.001427 0.000000 0.085127 0.028758
            0.022727  0.039365  0.000000
 0.000038 0.000000 0.074409 0.000000 0.000000 0.001210 0.000000 0.078110 0.030881
            0.020202  0.034991  0.000000
 0.000040 0.000000 0.068609 0.000000 0.000000 0.000997 0.000000 0.070600 0.032939
            0.017677  0.030617  0.000000
 0.000038 0.000000 0.062021 0.000000 0.000000 0.000793 0.000000 0.062659 0.034887
            0.015152  0.026243  0.000000
 0.000033 0.000000 0.054695 0.000000 0.000000 0.000604 0.000000 0.054350 0.036680
            0.012626  0.021869  0.000000
 0.000027 0.000000 0.046695 0.000000 0.000000 0.000434 0.000000 0.045734 0.038277
            0.010101  0.017495  0.000000
 0.000021 0.000000 0.038106 0.000000 0.000000 0.000289 0.000000 0.036871 0.039639
            0.007576  0.013122  0.000000
 0.000014 0.000000 0.029027 0.000000 0.000000 0.000172 0.000000 0.027816 0.040735
            0.005051  0.008748  0.000000
 0.000009 0.000000 0.019568 0.000000 0.000000 0.000086 0.000000 0.018620 0.041537
            0.002525  0.004374  0.000000
 0.000004 0.000000 0.009849 0.000000 0.000000 0.000031 0.000000 0.009333 0.042026
            0.000253  0.000437  0.000000
 0.000000 0.000000 0.000987 0.000000 0.000000 0.000003 0.000000 0.000934 0.042189
            0.000000  0.000506  0.000000
 0.000000 0.000000 0.000990 0.000000 0.000000 0.000000 0.000000 0.000939 0.042189
            0.000000  0.005064  0.000000
 0.000000 0.000000 0.009874 0.000000 0.000000 0.000000 0.000000 0.009385 0.042023
            0.000000  0.010129  0.000000
 0.000000 0.000000 0.019615 0.000000 0.000000 0.000000 0.000000 0.018724 0.041525
            0.000000  0.015193  0.000000
 0.000000 0.000000 0.029095 0.000000 0.000000 0.000000 0.000000 0.027970 0.040709
            0.000000  0.020258  0.000000
 0.000000 0.000000 0.038193 0.000000 0.000000 0.000000 0.000000 0.037071 0.039594
            0.000000  0.025322  0.000000
 0.000000 0.000000 0.046797 0.000000 0.000000 0.000000 0.000000 0.045978 0.038209
            0.000000  0.030387  0.000000
 0.000000 0.000000 0.054807 0.000000 0.000000 0.000000 0.000000 0.054633 0.036585
            0.000000  0.035451  0.000000
 0.000000 0.000000 0.062141 0.000000 0.000000 0.000000 0.000000 0.062979 0.034764
            0.000000  0.040516  0.000000
 0.000000 0.000000 0.068732 0.000000 0.000000 0.000000 0.000000 0.070955 0.032787
            0.000000  0.045580  0.000000
 0.000000 0.000000 0.074533 0.000000 0.000000 0.000000 0.000000 0.078499 0.030701
            0.000000  0.050645  0.000000
 0.000000 0.000000 0.079514 0.000000 0.000000 0.000000 0.000000 0.085550 0.028554
            0.000000  0.055709  0.000000
 0.000000 0.000000 0.083665 0.000000 0.000000 0.000000 0.000000 0.092050 0.026393
            0.000000  0.060774  0.000000
 0.000000 0.000000 0.086994 0.000000 0.000000 0.000000 0.000000 0.097942 0.024266
            0.000000  0.065838  0.000000
 0.000000 0.000000 0.089523 0.000000 0.000000 0.000000 0.000000 0.103181 0.022217
            0.000000  0.070903  0.000000
 0.000000 0.000000 0.091290 0.000000 0.000000 0.000000 0.000000 0.107729 0.020286
            0.000000  0.075967  0.000000
 0.000000 0.000000 0.092341 0.000000 0.000000 0.000000 0.000000 0.111556 0.018509
            0.000000  0.081032  0.000000
 0.000000 0.000000 0.092733 0.000000 0.000000 0.000000 0.000000 0.114648 0.016917
            0.000000  0.086096  0.000000
 0.000000 0.000000 0.092528 0.000000 0.000000 0.000000 0.000000 0.117002 0.015530
            0.000000  0.091161  0.000000
 0.000000 0.000000 0.091791 0.000000 0.000000 0.000000 0.000000 0.118629 0.014363
            0.000000  0.096225  0.000000
 0.000000 0.000000 0.090587 0.000000 0.000000 0.000000 0.000000 0.119550 0.013420
            0.000000  0.101290  0.000000
 0.000000 0.000000 0.088983 0.000000 0.000000 0.000000 0.000000 0.119801 0.012695
            0.000000  0.106354  0.000000
 0.000000 0.000000 0.087041 0.000000 0.000000 0.000000 0.000000 0.119428 0.012168
            0.000000  0.111418  0.000000
 0.000000 0.000000 0.084821 0.000000 0.000000 0.000000 0.000000 0.118484 0.011813
            0.000000  0.116483  0.000000
 0.000000 0.000000 0.082381 0.000000 0.000000 0.000000 0.000000 0.117031 0.011597
            0.000000  0.121547  0.000000
 0.000000 0.000000 0.079770 0.000000 0.000000 0.000000 0.000000 0.115135 0.011483
            0.000000  0.126612  0.000000
 0.000000 0.000000 0.077039 0.000000 0.000000 0.000000 0.000000 0.112867 0.011435
            0.000000  0.131676  0.000000
 0.000000 0.000000 0.074229 0.000000 0.000000 0.000000 0.000000 0.110297 0.011424
            0.000000  0.136741  0.000000
 0.000000 0.000000 0.071378 0.000000 0.000000 0.000000 0.000000 0.107495 0.011425
            0.000000  0.141805  0.000000
 0.000000 0.000000 0.068523 0.000000 0.000000 0.000000 0.000000 0.104530 0.011421
            0.000000  0.146870  0.000000
 0.000000 0.000000 0.065691 0.000000 0.000000 0.000000 0.000000 0.101463 0.011404
            0.000000  0.151934  0.000000
 0.000000 0.000000 0.062910 0.000000 0.000000 0.000000 0.000000 0.098353 0.011369
            0.000000  0.156999  0.000000
 0.000000 0.000000 0.060201 0.000000 0.000000 0.000000 0.000000 0.095249 0.011322
            0.000000  0.162063  0.000000
 0.000000 0.000000 0.057582 0.000000 0.000000 0.000000 0.000000 0.092197 0.011267
            0.000000  0.167128  0.000000
 0.000000 0.000000 0.055067 0.000000 0.000000 0.000000 0.000000 0.089232 0.011217
            0.000000  0.172192  0.000000
 0.000000 0.000000 0.052667 0.000000 0.000000 0.000000 0.000000 0.086381 0.011183
            0.000000  0.177257  0.000000
 0.000000 0.000000 0.050388 0.000000 0.000000 0.000000 0.000000 0.083666 0.011180
            0.000000  0.182321  0.000000
 0.000000 0.000000 0.048236 0.000000 0.000000 0.000000 0.000000 0.081100 0.011224
            0.000000  0.187386  0.000000
 0.000000 0.000000 0.046210 0.000000 0.000000 0.000000 0.000000 0.078689 0.011330
            0.000000  0.192450  0.000000
 0.000000 0.000000 0.044310 0.000000 0.000000 0.000000 0.000000 0.076433 0.011517
            0.000000  0.197515  0.000000
 0.000000 0.000000 0.042531 0.000000 0.000000 0.000000 0.000000 0.074326 0.011805
            0.000000  0.202579  0.000000
 0.000000 0.000000 0.040868 0.000000 0.000000 0.000000 0.000000 0.072356 0.012216
            0.000000  0.207644  0.000000
 0.000000 0.000000 0.039313 0.000000 0.000000 0.000000 0.000000 0.070506 0.012774
            0.000000  0.212708  0.000000
 0.000000 0.000000 0.037860 0.000000 0.000000 0.000000 0.000000 0.068753 0.013507
            0.000000  0.217772  0.000000
 0.000000 0.000000 0.036497 0.000000 0.000000 0.000000 0.000000 0.067069 0.014446
            0.000000  0.222837  0.000000
 0.000000 0.000000 0.035217 0.000000 0.000000 0.000000 0.000000 0.065419 0.015625
            0.000000  0.227901  0.000000
 0.000000 0.000000 0.034010 0.000000 0.000000 0.000000 0.000000 0.063759 0.017082
            0.000000  0.232966  0.000000
 0.000000 0.000000 0.032868 0.000000 0.000000 0.000000 0.000000 0.062038 0.018853
            0.000000  0.238030  0.000000
 0.000000 0.000000 0.031782 0.000000 0.000000 0.000000 0.000000 0.060193 0.020965
            0.000000  0.243095  0.000000
 0.000000 0.000000 0.030744 0.000000 0.000000 0.000000 0.000000 0.058155 0.023423
            0.000000  0.248159  0.000000
 0.000000 0.000000 0.029749 0.000000 0.000000 0.000000 0.000000 0.055858 0.026192
            0.000000  0.253224  0.000000
 0.000000 0.000000 0.028790 0.000000 0.000000 0.000000 0.000000 0.053260 0.029173
            0.000000  0.258288  0.000000
 0.000000 0.000000 0.027863 0.000000 0.000000 0.000000 0.000000 0.050369 0.032205
            0.000000  0.263353  0.000000
 0.000000 0.000000 0.026965 0.000000 0.000000 0.000000 0.000000 0.047261 0.035086
            0.000000  0.268417  0.000000
 0.000000 0.000000 0.026092 0.000000 0.000000 0.000000 0.000000 0.044076 0.037625
            0.000000  0.273482  0.000000
 0.000000 0.000000 0.025243 0.000000 0.000000 0.000000 0.000000 0.040971 0.039702
            0.000000  0.278546  0.000000
 0.000000 0.000000 0.024416 0.000000 0.000000 0.000000 0.000000 0.038080 0.041279
            0.000000  0.283611  0.000000
 0.000000 0.000000 0.023610 0.000000 0.000000 0.000000 0.000000 0.035482 0.042388
            0.000000  0.288675  0.000000
 0.000000 0.000000 0.022827 0.000000 0.000000 0.000000 0.000000 0.033207 0.043096
            0.000000  0.293740  0.000000
 0.000000 0.000000 0.022065 0.000000 0.000000 0.000000 0.000000 0.031246 0.043482
            0.000000  0.298804  0.000000
 0.000000 0.000000 0.021326 0.000000 0.000000 0.000000 0.000000 0.029575 0.043616
            0.000000  0.303869  0.000000
 0.000000 0.000000 0.020609 0.000000 0.000000 0.000000 0.000000 0.028159 0.043558
            0.000000  0.308933  0.000000
 0.000000 0.000000 0.019916 0.000000 0.000000 0.000000 0.000000 0.026964 0.043357
            0.000000  0.313998  0.000000
 0.000000 0.000000 0.019247 0.000000 0.000000 0.000000 0.000000 0.025959 0.043051
            0.000000  0.319062  0.000000
 0.000000 0.000000 0.018603 0.000000 0.000000 0.000000 0.000000 0.025118 0.042670
            0.000000  0.324126  0.000000
 0.000000 0.000000 0.017983 0.000000 0.000000 0.000000 0.000000 0.024417 0.042235
            0.000000  0.329191  0.000000
 0.000000 0.000000 0.017388 0.000000 0.000000 0.000000 0.000000 0.023838 0.041764
            0.000000  0.334255  0.000000
 0.000000 0.000000 0.016817 0.000000 0.000000 0.000000 0.000000 0.023364 0.041272
            0.000000  0.339320  0.000000
 0.000000 0.000000 0.016270 0.000000 0.000000 0.000000 0.000000 0.022981 0.040768
            0.000000  0.344384  0.000000
 0.000000 0.000000 0.015746 0.000000 0.000000 0.000000 0.000000 0.022678 0.040260
            0.000000  0.349449  0.000000
 0.000000 0.000000 0.015244 0.000000 0.000000 0.000000 0.000000 0.022446 0.039754
            0.000000  0.354513  0.000000
 0.000000 0.000000 0.014763 0.000000 0.000000 0.000000 0.000000 0.022275 0.039254
            0.000000  0.359578  0.000000
 0.000000 0.000000 0.014300 0.000000 0.000000 0.000000 0.000000 0.022159 0.038762
            0.000000  0.364642  0.000000
 0.000000 0.000000 0.013855 0.000000 0.000000 0.000000 0.000000 0.022092 0.038280
            0.000000  0.369707  0.000000
 0.000000 0.000000 0.013425 0.000000 0.000000 0.000000 0.000000 0.022068 0.037808
            0.000000  0.374771  0.000000
 0.000000 0.000000 0.013009 0.000000 0.000000 0.000000 0.000000 0.022083 0.037346
            0.000000  0.379836  0.000000
 0.000000 0.000000 0.012604 0.000000 0.000000 0.000000 0.000000 0.022134 0.036894
            0.000000  0.384900  0.000000
 0.000000 0.000000 0.012210 0.000000 0.000000 0.000000 0.000000 0.022216 0.036451
            0.000000  0.389965  0.000000
 0.000000 0.000000 0.011825 0.000000 0.000000 0.000000 0.000000 0.022327 0.036015
            0.000000  0.395029  0.000000
 0.000000 0.000000 0.011446 0.000000 0.000000 0.000000 0.000000 0.022465 0.035585
            0.000000  0.400094  0.000000
 0.000000 0.000000 0.011073 0.000000 0.000000 0.000000 0.000000 0.022628 0.035161
            0.000000  0.405158  0.000000
 0.000000 0.000000 0.010705 0.000000 0.000000 0.000000 0.000000 0.022812 0.034741
            0.000000  0.410223  0.000000
 0.000000 0.000000 0.010340 0.000000 0.000000 0.000000 0.000000 0.023017 0.034324
            0.000000  0.415287  0.000000
 0.000000 0.000000 0.009978 0.000000 0.000000 0.000000 0.000000 0.023241 0.033910
            0.000000  0.420352  0.000000
 0.000000 0.000000 0.009618 0.000000 0.000000 0.000000 0.000000 0.023482 0.033499
            0.000000  0.425416  0.000000
 0.000000 0.000000 0.009261 0.000000 0.000000 0.000000 0.000000 0.023738 0.033089
            0.000000  0.430480  0.000000
 0.000000 0.000000 0.008905 0.000000 0.000000 0.000000 0.000000 0.024007 0.032683
            0.000000  0.435545  0.000000
 0.000000 0.000000 0.008552 0.000000 0.000000 0.000000 0.000000 0.024288 0.032280
            0.000000  0.440609  0.000000
 0.000000 0.000000 0.008201 0.000000 0.000000 0.000000 0.000000 0.024579 0.031881
            0.000000  0.445674  0.000000
 0.000000 0.000000 0.007852 0.000000 0.000000 0.000000 0.000000 0.024877 0.031487
            0.000000  0.450738  0.000000
 0.000000 0.000000 0.007506 0.000000 0.000000 0.000000 0.000000 0.025180 0.031101
            0.000000  0.455803  0.000000
 0.000000 0.000000 0.007163 0.000000 0.000000 0.000000 0.000000 0.025488 0.030722
            0.000000  0.460867  0.000000
 0.000000 0.000000 0.006823 0.000000 0.000000 0.000000 0.000000 0.025797 0.030354
            0.000000  0.465932  0.000000
 0.000000 0.000000 0.006487 0.000000 0.000000 0.000000 0.000000 0.026105 0.029997
            0.000000  0.470996  0.000000
 0.000000 0.000000 0.006156 0.000000 0.000000 0.000000 0.000000 0.026412 0.029654
            0.000000  0.476061  0.000000
 0.000000 0.000000 0.005828 0.000000 0.000000 0.000000 0.000000 0.026714 0.029325
            0.000000  0.481125  0.000000
 0.000000 0.000000 0.005506 0.000000 0.000000 0.000000 0.000000 0.027010 0.029013
            0.000000  0.486190  0.000000
 0.000000 0.000000 0.005188 0.000000 0.000000 0.000000 0.000000 0.027299 0.028719
            0.000000  0.491254  0.000000
 0.000000 0.000000 0.004874 0.000000 0.000000 0.000000 0.000000 0.027579 0.028443
            0.000000  0.496319  0.000000
 0.000000 0.000000 0.004566 0.000000 0.000000 0.000000 0.000000 0.027849 0.028188
            0.000000  0.501383  0.000000
 0.000000 0.000000 0.004261 0.000000 0.000000 0.000000 0.000000 0.028108 0.027952
            0.000000  0.506448  0.000000
 0.000000 0.000000 0.003962 0.000000 0.000000 0.000000 0.000000 0.028354 0.027738
            0.000000  0.511512  0.000000
 0.000000 0.000000 0.003666 0.000000 0.000000 0.000000 0.000000 0.028587 0.027544
            0.000000  0.516577  0.000000
 0.000000 0.000000 0.003374 0.000000 0.000000 0.000000 0.000000 0.028805 0.027370
            0.000000  0.521641  0.000000
 0.000000 0.000000 0.003086 0.000000 0.000000 0.000000 0.000000 0.029009 0.027216
            0.000000  0.526706  0.000000
 0.000000 0.000000 0.002802 0.000000 0.000000 0.000000 0.000000 0.029196 0.027081
            0.000000  0.531770  0.000000
 0.000000 0.000000 0.002521 0.000000 0.000000 0.000000 0.000000 0.029368 0.026965
            0.000000  0.536834  0.000000
 0.000000 0.000000 0.002243 0.000000 0.000000 0.000000 0.000000 0.029523 0.026865
            0.000000  0.541899  0.000000
 0.000000 0.000000 0.001968 0.000000 0.000000 0.000000 0.000000 0.029661 0.026781
            0.000000  0.546963  0.000000
 0.000000 0.000000 0.001696 0.000000 0.000000 0.000000 0.000000 0.029781 0.026711
            0.000000  0.552028  0.000000
 0.000000 0.000000 0.001428 0.000000 0.000000 0.000000 0.000000 0.029883 0.026655
            0.000000  0.557092  0.000000
 0.000000 0.000000 0.001165 0.000000 0.000000 0.000000 0.000000 0.029967 0.026611
            0.000000  0.562157  0.000000
 0.000000 0.000000 0.000911 0.000000 0.000000 0.000000 0.000000 0.030033 0.026578
            0.000000  0.567221  0.000000
 0.000000 0.000000 0.000674 0.000000 0.000000 0.000000 0.000000 0.030080 0.026554
            0.000000  0.572286  0.000000
 0.000000 0.000000 0.000479 0.000000 0.000000 0.000000 0.000000 0.030108 0.026541
            0.000000  0.577350  0.000000
 0.000000 0.000000 0.000393 0.000000 0.000000 0.000000 0.000000 0.030117 0.026536


==> anc/fig04/nol13.decay <==
R_p [Ang], max |dV/du| [eV^(3/2)]
  20.8582934592   0.0002248746
  20.3164269920   0.0002413242
  20.3164269920   0.0002137752
  20.0400001389   0.0002169502
  18.5963331008   0.0003718102
  17.6736188804   0.0005002864
  17.3551492121   0.0005173294
  17.6736188804   0.0004071302
  18.5963331008   0.0002221588
  20.8582934592   0.0002046889
  18.5963331008   0.0003779967
  16.7000001158   0.0005486170
  15.3058029272   0.0007659603
  14.5587225723   0.0009519464
  14.5587225723   0.0009145379
  15.3058029272   0.0006934768
  16.7000001158   0.0004359840
  18.5963331008   0.0002153589
  23.1401989495   0.0001958362
  20.3164269920   0.0002981130
  17.6736188804   0.0005578228
  15.3058029272   0.0008556091
  13.3600000926   0.0010969098
  12.0425413435   0.0014911869
  11.5700994748   0.0016804139
  12.0425413435   0.0013930935
  13.3600000926   0.0009983335
  15.3058029272   0.0006215668
  17.6736188804   0.0003163654
  20.3164269920   0.0002008773
  20.3164269920   0.0002981130
  17.3551492121   0.0006283159
  14.5587225723   0.0010719747
  12.0425413435   0.0016218139
  10.0200000695   0.0020644226
   8.8368094402   0.0030287007
   8.8368094402   0.0026992516
  10.0200000695   0.0019315952
  12.0425413435   0.0012046400
  14.5587225723   0.0007002151
  17.3551492121   0.0003936019
  20.3164269920   0.0002008773
  20.8582934592   0.0002046889
  17.6736188804   0.0005578228
  14.5587225723   0.0010719747
  11.5700994748   0.0018700651
   8.8368094402   0.0031418596
   6.6800000463   0.0050397825
   5.7850497374   0.0062542562
   6.6800000463   0.0041129945
   8.8368094402   0.0021397276
  11.5700994748   0.0012805970
  14.5587225723   0.0007194349
  17.6736188804   0.0003770728
  18.5963331008   0.0003779967
  15.3058029272   0.0008556092
  12.0425413435   0.0016218139
   8.8368094402   0.0031418596
   5.7850497374   0.0071691817
   3.3400000232   0.0262197256
   3.3400000232   0.0133387180
   5.7850497374   0.0046494765
   8.8368094402   0.0022619953
  12.0425413435   0.0011120949
  15.3058029272   0.0005726031
  18.5963331008   0.0002771720
  20.0400001389   0.0002169502
  16.7000001158   0.0005486170
  13.3600000926   0.0010969099
  10.0200000695   0.0020644226
   6.6800000463   0.0050397793
   3.3400000232   0.0262197145
   0.0000000000   0.1018791089
   3.3400000232   0.0131701540
   6.6800000463   0.0036973258
  10.0200000695   0.0017513702
  13.3600000926   0.0009117564
  16.7000001158   0.0004147052
  18.5963331008   0.0003718102
  15.3058029272   0.0007659603
  12.0425413435   0.0014911870
   8.8368094402   0.0030287008
   5.7850497374   0.0062542483
   3.3400000232   0.0133386567
   3.3400000232   0.0131701103
   5.7850497374   0.0055286517
   8.8368094402   0.0026068138
  12.0425413435   0.0013445179
  15.3058029272   0.0006803021
  18.5963331008   0.0002821856
  20.8582934592   0.0002248746
  17.6736188804   0.0005002865
  14.5587225723   0.0009519465
  11.5700994748   0.0016804141
   8.8368094402   0.0026992517
   6.6800000463   0.0041130160
   5.7850497374   0.0046495012
   6.6800000463   0.0036973459
   8.8368094402   0.0026068137
  11.5700994748   0.0015467892
  14.5587225723   0.0008627336
  17.6736188804   0.0004169240
  20.3164269920   0.0002413242
  17.3551492121   0.0005173295
  14.5587225723   0.0009145380
  12.0425413435   0.0013930937
  10.0200000695   0.0019316036
   8.8368094402   0.0021397360
   8.8368094402   0.0022620041
  10.0200000695   0.0017513771
  12.0425413435   0.0013445206
  14.5587225723   0.0008627344
  17.3551492121   0.0004723355
  20.3164269920   0.0002207121
  23.1401989495   0.0001935954
  20.3164269920   0.0002137752
  17.6736188804   0.0004071303
  15.3058029272   0.0006934769
  13.3600000926   0.0009983380
  12.0425413435   0.0012046449
  11.5700994748   0.0012806021
  12.0425413435   0.0011120979
  13.3600000926   0.0009117596
  15.3058029272   0.0006803038
  17.6736188804   0.0004169247
  20.3164269920   0.0002207124
  20.8582934592   0.0002157402
  18.5963331008   0.0002221588
  16.7000001158   0.0004359871
  15.3058029272   0.0006215701
  14.5587225723   0.0007002182
  14.5587225723   0.0007194374
  15.3058029272   0.0005726045
  16.7000001158   0.0004147068
  18.5963331008   0.0002821867
  20.0400001389   0.0002172434
  18.5963331008   0.0002153589
  17.6736188804   0.0003163677
  17.3551492121   0.0003936039
  17.6736188804   0.0003770742
  18.5963331008   0.0002771727
  20.8582934592   0.0002048710
  20.3164269920   0.0002008773
  20.3164269920   0.0002008773
  20.8582934592   0.0002054311
  20.0400001389   0.0002174893
  20.8582934592   0.0002162113
  23.1401989495   0.0002093157
  20.8582934592   0.0002162113
  20.0400001389   0.0002174893
  20.8582934592   0.0002054311
  23.1401989495   0.0001958338
  23.3800001621   0.0001933838
  21.9018448230   0.0001997206
  21.9018448230   0.0001956771
  23.3800001621   0.0001834497
  23.3800001621   0.0001834497
  21.9018448230   0.0001956771
  21.9018448230   0.0001997206
  23.3800001621   0.0001933838
  20.8582934592   0.0002162116
  20.0400001389   0.0002174898
  20.8582934592   0.0002054314
  23.1401989495   0.0001968092
  23.3800001621   0.0000556174
  21.9018448230   0.0000940287
  21.9018448230   0.0000209611
  23.3800001621   0.0000556075
  23.3800001621   0.0000556076
  21.9018448230   0.0000209611
  21.9018448230   0.0000940291
  23.3800001621   0.0000556182
  23.1401989495   0.0002084667


==> anc/fig04/nol17.dat <==
 &plot nbnd=   9, nks=   248 /
            0.333333  0.577350  0.000000
 0.000000 0.000000 0.008321 0.000000 0.000000 0.000000 0.026804 0.000000 0.000000
            0.330808  0.572976  0.000000
 0.000000 0.000000 0.008301 0.000000 0.000188 0.001072 0.026789 0.000000 0.000578
            0.328283  0.568603  0.000000
 0.000000 0.000000 0.008252 0.000000 0.000335 0.002138 0.026748 0.000000 0.001167
            0.325758  0.564229  0.000000
 0.000000 0.000000 0.008173 0.000000 0.000443 0.003191 0.026681 0.000000 0.001758
            0.323232  0.559855  0.000000
 0.000000 0.000000 0.008070 0.000000 0.000516 0.004224 0.026589 0.000000 0.002343
            0.320707  0.555481  0.000000
 0.000000 0.000000 0.007944 0.000000 0.000557 0.005232 0.026475 0.000000 0.002913
            0.318182  0.551107  0.000000
 0.000000 0.000000 0.007799 0.000000 0.000570 0.006208 0.026339 0.000000 0.003461
            0.315657  0.546733  0.000000
 0.000000 0.000000 0.007640 0.000000 0.000560 0.007150 0.026186 0.000000 0.003984
            0.313131  0.542359  0.000000
 0.000000 0.000000 0.007469 0.000000 0.000529 0.008055 0.026018 0.000000 0.004476
            0.310606  0.537985  0.000000
 0.000000 0.000000 0.007292 0.000000 0.000482 0.008920 0.025839 0.000000 0.004936
            0.308081  0.533612  0.000000
 0.000000 0.000000 0.007110 0.000000 0.000422 0.009744 0.025650 0.000000 0.005364
            0.305556  0.529238  0.000000
 0.000000 0.000000 0.006928 0.000000 0.000354 0.010529 0.025455 0.000000 0.005759
            0.303030  0.524864  0.000000
 0.000000 0.000000 0.006747 0.000000 0.000281 0.011274 0.025256 0.000000 0.006123
            0.300505  0.520490  0.000000
 0.000000 0.000000 0.006569 0.000000 0.000216 0.011981 0.025053 0.000000 0.006458
            0.297980  0.516116  0.000000
 0.000000 0.000000 0.006397 0.000000 0.000179 0.012652 0.024849 0.000000 0.006769
            0.295455  0.511742  0.000000
 0.000000 0.000000 0.006230 0.000000 0.000199 0.013291 0.024644 0.000000 0.007058
            0.292929  0.507368  0.000000
 0.000000 0.000000 0.006069 0.000000 0.000271 0.013898 0.024440 0.000000 0.007330
            0.290404  0.502995  0.000000
 0.000000 0.000000 0.005915 0.000000 0.000368 0.014479 0.024236 0.000000 0.007590
            0.287879  0.498621  0.000000
 0.000000 0.000000 0.005767 0.000000 0.000480 0.015036 0.024033 0.000000 0.007843
            0.285354  0.494247  0.000000
 0.000000 0.000000 0.005625 0.000000 0.000601 0.015572 0.023830 0.000000 0.008093
            0.282828  0.489873  0.000000
 0.000000 0.000000 0.005489 0.000000 0.000730 0.016092 0.023628 0.000000 0.008346
            0.280303  0.485499  0.000000
 0.000000 0.000000 0.005358 0.000000 0.000870 0.016598 0.023426 0.000000 0.008605
            0.277778  0.481125  0.000000
 0.000000 0.000000 0.005231 0.000000 0.001020 0.017094 0.023223 0.000000 0.008874
            0.275253  0.476751  0.000000
 0.000000 0.000000 0.005109 0.000000 0.001185 0.017583 0.023021 0.000000 0.009158
            0.272727  0.472377  0.000000
 0.000000 0.000000 0.004989 0.000000 0.001367 0.018068 0.022817 0.000000 0.009457
            0.270202  0.468004  0.000000
 0.000000 0.000000 0.004872 0.000000 0.001568 0.018551 0.022612 0.000000 0.009774
            0.267677  0.463630  0.000000
 0.000000 0.000000 0.004758 0.000000 0.001793 0.019036 0.022406 0.000000 0.010109
            0.265152  0.459256  0.000000
 0.000000 0.000000 0.004646 0.000000 0.002042 0.019524 0.022197 0.000000 0.010463
            0.262626  0.454882  0.000000
 0.000000 0.000000 0.004535 0.000000 0.002317 0.020016 0.021987 0.000000 0.010834
            0.260101  0.450508  0.000000
 0.000000 0.000000 0.004426 0.000000 0.002619 0.020513 0.021775 0.000000 0.011221
            0.257576  0.446134  0.000000
 0.000000 0.000000 0.004319 0.000000 0.002946 0.021018 0.021562 0.000000 0.011621
            0.255051  0.441760  0.000000
 0.000000 0.000000 0.004214 0.000000 0.003297 0.021528 0.021346 0.000000 0.012031
            0.252525  0.437387  0.000000
 0.000000 0.000000 0.004111 0.000000 0.003670 0.022046 0.021130 0.000000 0.012448
            0.250000  0.433013  0.000000
 0.000000 0.000000 0.004010 0.000000 0.004061 0.022569 0.020913 0.000000 0.012869
            0.247475  0.428639  0.000000
 0.000000 0.000000 0.003912 0.000000 0.004465 0.023099 0.020695 0.000000 0.013289
            0.244949  0.424265  0.000000
 0.000000 0.000000 0.003818 0.000000 0.004880 0.023632 0.020478 0.000000 0.013705
            0.242424  0.419891  0.000000
 0.000000 0.000000 0.003727 0.000000 0.005300 0.024169 0.020261 0.000000 0.014113
            0.239899  0.415517  0.000000
 0.000000 0.000000 0.003640 0.000000 0.005720 0.024707 0.020045 0.000000 0.014509
            0.237374  0.411143  0.000000
 0.000000 0.000000 0.003558 0.000000 0.006137 0.025247 0.019831 0.000000 0.014892
            0.234848  0.406770  0.000000
 0.000000 0.000000 0.003481 0.000000 0.006547 0.025785 0.019618 0.000000 0.015257
            0.232323  0.402396  0.000000
 0.000000 0.000000 0.003408 0.000000 0.006946 0.026322 0.019406 0.000000 0.015603
            0.229798  0.398022  0.000000
 0.000000 0.000000 0.003340 0.000000 0.007331 0.026855 0.019196 0.000000 0.015929
            0.227273  0.393648  0.000000
 0.000000 0.000000 0.003277 0.000000 0.007701 0.027385 0.018986 0.000000 0.016233
            0.224747  0.389274  0.000000
 0.000000 0.000000 0.003218 0.000000 0.008055 0.027910 0.018778 0.000000 0.016514
            0.222222  0.384900  0.000000
 0.000000 0.000000 0.003162 0.000000 0.008392 0.028432 0.018569 0.000000 0.016775
            0.219697  0.380526  0.000000
 0.000000 0.000000 0.003110 0.000000 0.008714 0.028949 0.018360 0.000000 0.017015
            0.217172  0.376152  0.000000
 0.000000 0.000000 0.003060 0.000000 0.009024 0.029464 0.018148 0.000000 0.017238
            0.214646  0.371779  0.000000
 0.000000 0.000000 0.003010 0.000000 0.009325 0.029977 0.017935 0.000000 0.017446
            0.212121  0.367405  0.000000
 0.000000 0.000000 0.002961 0.000000 0.009620 0.030490 0.017717 0.000000 0.017644
            0.209596  0.363031  0.000000
 0.000000 0.000000 0.002909 0.000000 0.009915 0.031005 0.017495 0.000000 0.017836
            0.207071  0.358657  0.000000
 0.000000 0.000000 0.002855 0.000000 0.010216 0.031526 0.017266 0.000000 0.018027
            0.204545  0.354283  0.000000
 0.000000 0.000000 0.002796 0.000000 0.010530 0.032053 0.017031 0.000000 0.018224
            0.202020  0.349909  0.000000
 0.000000 0.000000 0.002731 0.000000 0.010864 0.032591 0.016787 0.000000 0.018433
            0.199495  0.345535  0.000000
 0.000000 0.000000 0.002658 0.000000 0.011224 0.033143 0.016534 0.000000 0.018659
            0.196970  0.341162  0.000000
 0.000000 0.000000 0.002576 0.000000 0.011619 0.033710 0.016270 0.000000 0.018911
            0.194444  0.336788  0.000000
 0.000000 0.000000 0.002483 0.000000 0.012055 0.034296 0.015996 0.000000 0.019193
            0.191919  0.332414  0.000000
 0.000000 0.000000 0.002379 0.000000 0.012541 0.034904 0.015710 0.000000 0.019513
            0.189394  0.328040  0.000000
 0.000000 0.000000 0.002263 0.000000 0.013083 0.035534 0.015412 0.000000 0.019875
            0.186869  0.323666  0.000000
 0.000000 0.000000 0.002134 0.000000 0.013687 0.036187 0.015102 0.000000 0.020285
            0.184343  0.319292  0.000000
 0.000000 0.000000 0.001992 0.000000 0.014357 0.036864 0.014781 0.000000 0.020746
            0.181818  0.314918  0.000000
 0.000000 0.000000 0.001836 0.000000 0.015100 0.037565 0.014447 0.000000 0.021261
            0.179293  0.310544  0.000000
 0.000000 0.000000 0.001669 0.000000 0.015918 0.038286 0.014102 0.000000 0.021831
            0.176768  0.306171  0.000000
 0.000000 0.000000 0.001489 0.000000 0.016813 0.039025 0.013747 0.000000 0.022456
            0.174242  0.301797  0.000000
 0.000000 0.000000 0.001300 0.000000 0.017789 0.039776 0.013383 0.000000 0.023137
            0.171717  0.297423  0.000000
 0.000000 0.000000 0.001103 0.000000 0.018847 0.040533 0.013011 0.000000 0.023871
            0.169192  0.293049  0.000000
 0.000000 0.000000 0.000899 0.000000 0.019990 0.041287 0.012632 0.000000 0.024654
            0.166667  0.288675  0.000000
 0.000000 0.000000 0.000691 0.000000 0.021223 0.042025 0.012248 0.000000 0.025481
            0.164141  0.284301  0.000000
 0.000000 0.000000 0.000483 0.000000 0.022551 0.042732 0.011862 0.000000 0.026348
            0.161616  0.279927  0.000000
 0.000000 0.000000 0.000278 0.000000 0.023985 0.043389 0.011474 0.000000 0.027248
            0.159091  0.275554  0.000000
 0.000000 0.000000 0.000095 0.000000 0.025538 0.043969 0.011088 0.000000 0.028174
            0.156566  0.271180  0.000000
 0.000000 0.000000 0.000149 0.000000 0.027232 0.044440 0.010704 0.000000 0.029117
            0.154040  0.266806  0.000000
 0.000000 0.000000 0.000327 0.000000 0.029095 0.044760 0.010326 0.000000 0.030071
            0.151515  0.262432  0.000000
 0.000000 0.000000 0.000499 0.000000 0.031161 0.044874 0.009956 0.000000 0.031027
            0.148990  0.258058  0.000000
 0.000000 0.000000 0.000659 0.000000 0.033476 0.044709 0.009594 0.000000 0.031979
            0.146465  0.253684  0.000000
 0.000000 0.000000 0.000802 0.000000 0.036084 0.044173 0.009244 0.000000 0.032918
            0.143939  0.249310  0.000000
 0.000000 0.000000 0.000928 0.000000 0.039024 0.043154 0.008905 0.000000 0.033841
            0.141414  0.244936  0.000000
 0.000000 0.000000 0.001035 0.000000 0.042301 0.041529 0.008581 0.000000 0.034743
            0.138889  0.240563  0.000000
 0.000000 0.000000 0.001122 0.000000 0.045858 0.039201 0.008270 0.000000 0.035621
            0.136364  0.236189  0.000000
 0.000000 0.000000 0.001189 0.000000 0.049543 0.036153 0.007975 0.000000 0.036475
            0.133838  0.231815  0.000000
 0.000000 0.000000 0.001238 0.000000 0.053125 0.032521 0.007694 0.000000 0.037308
            0.131313  0.227441  0.000000
 0.000000 0.000000 0.001267 0.000000 0.056369 0.028593 0.007428 0.000000 0.038123
            0.128788  0.223067  0.000000
 0.000000 0.000000 0.001280 0.000000 0.059132 0.024724 0.007177 0.000000 0.038929
            0.126263  0.218693  0.000000
 0.000000 0.000000 0.001278 0.000000 0.061404 0.021203 0.006938 0.000000 0.039734
            0.123737  0.214319  0.000000
 0.000000 0.000000 0.001263 0.000000 0.063263 0.018185 0.006711 0.000000 0.040552
            0.121212  0.209946  0.000000
 0.000000 0.000000 0.001237 0.000000 0.064825 0.015708 0.006493 0.000000 0.041397
            0.118687  0.205572  0.000000
 0.000000 0.000000 0.001204 0.000000 0.066198 0.013732 0.006284 0.000000 0.042287
            0.116162  0.201198  0.000000
 0.000000 0.000000 0.001166 0.000000 0.067474 0.012189 0.006081 0.000000 0.043240
            0.113636  0.196824  0.000000
 0.000000 0.000000 0.001125 0.000000 0.068724 0.011001 0.005882 0.000000 0.044277
            0.111111  0.192450  0.000000
 0.000000 0.000000 0.001085 0.000000 0.070005 0.010096 0.005684 0.000000 0.045420
            0.108586  0.188076  0.000000
 0.000000 0.000000 0.001048 0.000000 0.071363 0.009413 0.005485 0.000000 0.046690
            0.106061  0.183702  0.000000
 0.000000 0.000000 0.001016 0.000000 0.072835 0.008900 0.005282 0.000000 0.048110
            0.103535  0.179328  0.000000
 0.000000 0.000000 0.000993 0.000000 0.074453 0.008517 0.005073 0.000000 0.049700
            0.101010  0.174955  0.000000
 0.000000 0.000000 0.000979 0.000000 0.076244 0.008233 0.004855 0.000000 0.051480
            0.098485  0.170581  0.000000
 0.000000 0.000000 0.000976 0.000000 0.078230 0.008023 0.004627 0.000000 0.053466
            0.095960  0.166207  0.000000
 0.000000 0.000000 0.000988 0.000000 0.080428 0.007874 0.004388 0.000000 0.055671
            0.093434  0.161833  0.000000
 0.000000 0.000000 0.001014 0.000000 0.082850 0.007774 0.004134 0.000000 0.058105
            0.090909  0.157459  0.000000
 0.000000 0.000000 0.001055 0.000000 0.085501 0.007718 0.003866 0.000000 0.060772
            0.088384  0.153085  0.000000
 0.000000 0.000000 0.001113 0.000000 0.088381 0.007703 0.003584 0.000000 0.063670
            0.085859  0.148711  0.000000
 0.000000 0.000000 0.001187 0.000000 0.091482 0.007729 0.003287 0.000000 0.066792
            0.083333  0.144338  0.000000
 0.000000 0.000000 0.001276 0.000000 0.094788 0.007795 0.002977 0.000000 0.070122
            0.080808  0.139964  0.000000
 0.000000 0.000000 0.001378 0.000000 0.098278 0.007901 0.002655 0.000000 0.073638
            0.078283  0.135590  0.000000
 0.000000 0.000000 0.001491 0.000000 0.101921 0.008044 0.002324 0.000000 0.077311
            0.075758  0.131216  0.000000
 0.000000 0.000000 0.001613 0.000000 0.105679 0.008223 0.001986 0.000000 0.081102
            0.073232  0.126842  0.000000
 0.000000 0.000000 0.001739 0.000000 0.109508 0.008433 0.001646 0.000000 0.084964
            0.070707  0.122468  0.000000
 0.000000 0.000000 0.001866 0.000000 0.113357 0.008672 0.001308 0.000000 0.088846
            0.068182  0.118094  0.000000
 0.000000 0.000000 0.001990 0.000000 0.117168 0.008940 0.000976 0.000000 0.092685
            0.065657  0.113721  0.000000
 0.000000 0.000000 0.002107 0.000000 0.120877 0.009238 0.000659 0.000000 0.096418
            0.063131  0.109347  0.000000
 0.000000 0.000000 0.002213 0.000000 0.124419 0.009574 0.000371 0.000000 0.099972
            0.060606  0.104973  0.000000
 0.000000 0.000000 0.002304 0.000000 0.127721 0.009960 0.000192 0.000000 0.103273
            0.058081  0.100599  0.000000
 0.000000 0.000000 0.002378 0.000000 0.130710 0.010412 0.000312 0.000000 0.106246
            0.055556  0.096225  0.000000
 0.000000 0.000000 0.002429 0.000000 0.133312 0.010950 0.000528 0.000000 0.108814
            0.053030  0.091851  0.000000
 0.000000 0.000000 0.002458 0.000000 0.135450 0.011599 0.000732 0.000000 0.110904
            0.050505  0.087477  0.000000
 0.000000 0.000000 0.002460 0.000000 0.137051 0.012381 0.000909 0.000000 0.112444
            0.047980  0.083103  0.000000
 0.000000 0.000000 0.002436 0.000000 0.138040 0.013317 0.001053 0.000000 0.113371
            0.045455  0.078730  0.000000
 0.000000 0.000000 0.002385 0.000000 0.138348 0.014423 0.001164 0.000000 0.113626
            0.042929  0.074356  0.000000
 0.000000 0.000000 0.002308 0.000000 0.137910 0.015707 0.001238 0.000000 0.113162
            0.040404  0.069982  0.000000
 0.000000 0.000000 0.002205 0.000000 0.136664 0.017171 0.001279 0.000000 0.111939
            0.037879  0.065608  0.000000
 0.000000 0.000000 0.002080 0.000000 0.134558 0.018808 0.001285 0.000000 0.109932
            0.035354  0.061234  0.000000
 0.000000 0.000000 0.001934 0.000000 0.131547 0.020603 0.001260 0.000000 0.107123
            0.032828  0.056860  0.000000
 0.000000 0.000000 0.001771 0.000000 0.127598 0.022532 0.001208 0.000000 0.103510
            0.030303  0.052486  0.000000
 0.000000 0.000000 0.001595 0.000000 0.122685 0.024564 0.001130 0.000000 0.099102
            0.027778  0.048113  0.000000
 0.000000 0.000000 0.001410 0.000000 0.116801 0.026665 0.001033 0.000000 0.093917
            0.025253  0.043739  0.000000
 0.000000 0.000000 0.001221 0.000000 0.109949 0.028791 0.000920 0.000000 0.087986
            0.022727  0.039365  0.000000
 0.000000 0.000000 0.001031 0.000000 0.102149 0.030901 0.000797 0.000000 0.081351
            0.020202  0.034991  0.000000
 0.000000 0.000000 0.000847 0.000000 0.093435 0.032947 0.000668 0.000000 0.074060
            0.017677  0.030617  0.000000
 0.000000 0.000000 0.000672 0.000000 0.083859 0.034884 0.000540 0.000000 0.066170
            0.015152  0.026243  0.000000
 0.000000 0.000000 0.000510 0.000000 0.073488 0.036668 0.000417 0.000000 0.057744
            0.012626  0.021869  0.000000
 0.000000 0.000000 0.000366 0.000000 0.062403 0.038256 0.000304 0.000000 0.048850
            0.010101  0.017495  0.000000
 0.000000 0.000000 0.000244 0.000000 0.050699 0.039611 0.000205 0.000000 0.039561
            0.007576  0.013122  0.000000
 0.000000 0.000000 0.000145 0.000000 0.038485 0.040701 0.000124 0.000000 0.029953
            0.005051  0.008748  0.000000
 0.000000 0.000000 0.000072 0.000000 0.025879 0.041499 0.000063 0.000000 0.020104
            0.002525  0.004374  0.000000
 0.000000 0.000000 0.000025 0.000000 0.013007 0.041986 0.000023 0.000000 0.010092
            0.000253  0.000437  0.000000
 0.000000 0.000000 0.000002 0.000000 0.001303 0.042148 0.000002 0.000000 0.001011
            0.000000  0.000506  0.000000
 0.000000 0.000000 0.000000 0.000000 0.001309 0.042148 0.000000 0.000000 0.001011
            0.000000  0.005064  0.000000
 0.000000 0.000000 0.000000 0.000000 0.013065 0.041983 0.000000 0.000000 0.010100
            0.000000  0.010129  0.000000
 0.000000 0.000000 0.000000 0.000000 0.025994 0.041487 0.000000 0.000000 0.020120
            0.000000  0.015193  0.000000
 0.000000 0.000000 0.000000 0.000000 0.038653 0.040675 0.000000 0.000000 0.029978
            0.000000  0.020258  0.000000
 0.000000 0.000000 0.000000 0.000000 0.050916 0.039567 0.000000 0.000000 0.039595
            0.000000  0.025322  0.000000
 0.000000 0.000000 0.000000 0.000000 0.062662 0.038189 0.000000 0.000000 0.048893
            0.000000  0.030387  0.000000
 0.000000 0.000000 0.000000 0.000000 0.073785 0.036575 0.000000 0.000000 0.057798
            0.000000  0.035451  0.000000
 0.000000 0.000000 0.000000 0.000000 0.084187 0.034764 0.000000 0.000000 0.066237
            0.000000  0.040516  0.000000
 0.000000 0.000000 0.000000 0.000000 0.093788 0.032798 0.000000 0.000000 0.074145
            0.000000  0.045580  0.000000
 0.000000 0.000000 0.000000 0.000000 0.102522 0.030725 0.000000 0.000000 0.081459
            0.000000  0.050645  0.000000
 0.000000 0.000000 0.000000 0.000000 0.110339 0.028592 0.000000 0.000000 0.088125
            0.000000  0.055709  0.000000
 0.000000 0.000000 0.000000 0.000000 0.117206 0.026446 0.000000 0.000000 0.094094
            0.000000  0.060774  0.000000
 0.000000 0.000000 0.000000 0.000000 0.123105 0.024335 0.000000 0.000000 0.099329
            0.000000  0.065838  0.000000
 0.000000 0.000000 0.000000 0.000000 0.128036 0.022302 0.000000 0.000000 0.103801
            0.000000  0.070903  0.000000
 0.000000 0.000000 0.000000 0.000000 0.132010 0.020388 0.000000 0.000000 0.107492
            0.000000  0.075967  0.000000
 0.000000 0.000000 0.000000 0.000000 0.135053 0.018629 0.000000 0.000000 0.110395
            0.000000  0.081032  0.000000
 0.000000 0.000000 0.000000 0.000000 0.137203 0.017054 0.000000 0.000000 0.112515
            0.000000  0.086096  0.000000
 0.000000 0.000000 0.000000 0.000000 0.138506 0.015684 0.000000 0.000000 0.113868
            0.000000  0.091161  0.000000
 0.000000 0.000000 0.000000 0.000000 0.139017 0.014534 0.000000 0.000000 0.114481
            0.000000  0.096225  0.000000
 0.000000 0.000000 0.000000 0.000000 0.138799 0.013606 0.000000 0.000000 0.114392
            0.000000  0.101290  0.000000
 0.000000 0.000000 0.000000 0.000000 0.137918 0.012895 0.000000 0.000000 0.113648
            0.000000  0.106354  0.000000
 0.000000 0.000000 0.000000 0.000000 0.136445 0.012381 0.000000 0.000000 0.112304
            0.000000  0.111418  0.000000
 0.000000 0.000000 0.000000 0.000000 0.134452 0.012039 0.000000 0.000000 0.110422
            0.000000  0.116483  0.000000
 0.000000 0.000000 0.000000 0.000000 0.132013 0.011835 0.000000 0.000000 0.108069
            0.000000  0.121547  0.000000
 0.000000 0.000000 0.000000 0.000000 0.129201 0.011734 0.000000 0.000000 0.105314
            0.000000  0.126612  0.000000
 0.000000 0.000000 0.000000 0.000000 0.126089 0.011701 0.000000 0.000000 0.102229
            0.000000  0.131676  0.000000
 0.000000 0.000000 0.000000 0.000000 0.122746 0.011705 0.000000 0.000000 0.098883
            0.000000  0.136741  0.000000
 0.000000 0.000000 0.000000 0.000000 0.119240 0.011723 0.000000 0.000000 0.095346
            0.000000  0.141805  0.000000
 0.000000 0.000000 0.000000 0.000000 0.115632 0.011736 0.000000 0.000000 0.091683
            0.000000  0.146870  0.000000
 0.000000 0.000000 0.000000 0.000000 0.111978 0.011737 0.000000 0.000000 0.087954
            0.000000  0.151934  0.000000
 0.000000 0.000000 0.000000 0.000000 0.108332 0.011719 0.000000 0.000000 0.084214
            0.000000  0.156999  0.000000
 0.000000 0.000000 0.000000 0.000000 0.104736 0.011687 0.000000 0.000000 0.080511
            0.000000  0.162063  0.000000
 0.000000 0.000000 0.000000 0.000000 0.101228 0.011646 0.000000 0.000000 0.076888
            0.000000  0.167128  0.000000
 0.000000 0.000000 0.000000 0.000000 0.097840 0.011605 0.000000 0.000000 0.073377
            0.000000  0.172192  0.000000
 0.000000 0.000000 0.000000 0.000000 0.094595 0.011575 0.000000 0.000000 0.070007
            0.000000  0.177257  0.000000
 0.000000 0.000000 0.000000 0.000000 0.091511 0.011570 0.000000 0.000000 0.066799
            0.000000  0.182321  0.000000
 0.000000 0.000000 0.000000 0.000000 0.088597 0.011604 0.000000 0.000000 0.063765
            0.000000  0.187386  0.000000
 0.000000 0.000000 0.000000 0.000000 0.085857 0.011689 0.000000 0.000000 0.060915
            0.000000  0.192450  0.000000
 0.000000 0.000000 0.000000 0.000000 0.083291 0.011843 0.000000 0.000000 0.058251
            0.000000  0.197515  0.000000
 0.000000 0.000000 0.000000 0.000000 0.080891 0.012082 0.000000 0.000000 0.055772
            0.000000  0.202579  0.000000
 0.000000 0.000000 0.000000 0.000000 0.078645 0.012423 0.000000 0.000000 0.053470
            0.000000  0.207644  0.000000
 0.000000 0.000000 0.000000 0.000000 0.076538 0.012886 0.000000 0.000000 0.051338
            0.000000  0.212708  0.000000
 0.000000 0.000000 0.000000 0.000000 0.074548 0.013494 0.000000 0.000000 0.049365
            0.000000  0.217772  0.000000
 0.000000 0.000000 0.000000 0.000000 0.072652 0.014270 0.000000 0.000000 0.047536
            0.000000  0.222837  0.000000
 0.000000 0.000000 0.000000 0.000000 0.070821 0.015240 0.000000 0.000000 0.045838
            0.000000  0.227901  0.000000
 0.000000 0.000000 0.000000 0.000000 0.069021 0.016431 0.000000 0.000000 0.044257
            0.000000  0.232966  0.000000
 0.000000 0.000000 0.000000 0.000000 0.067212 0.017873 0.000000 0.000000 0.042777
            0.000000  0.238030  0.000000
 0.000000 0.000000 0.000000 0.000000 0.065350 0.019586 0.000000 0.000000 0.041385
            0.000000  0.243095  0.000000
 0.000000 0.000000 0.000000 0.000000 0.063385 0.021587 0.000000 0.000000 0.040068
            0.000000  0.248159  0.000000
 0.000000 0.000000 0.000000 0.000000 0.061264 0.023867 0.000000 0.000000 0.038814
            0.000000  0.253224  0.000000
 0.000000 0.000000 0.000000 0.000000 0.058942 0.026390 0.000000 0.000000 0.037612
            0.000000  0.258288  0.000000
 0.000000 0.000000 0.000000 0.000000 0.056390 0.029075 0.000000 0.000000 0.036453
            0.000000  0.263353  0.000000
 0.000000 0.000000 0.000000 0.000000 0.053614 0.031801 0.000000 0.000000 0.035331
            0.000000  0.268417  0.000000
 0.000000 0.000000 0.000000 0.000000 0.050664 0.034417 0.000000 0.000000 0.034238
            0.000000  0.273482  0.000000
 0.000000 0.000000 0.000000 0.000000 0.047635 0.036778 0.000000 0.000000 0.033171
            0.000000  0.278546  0.000000
 0.000000 0.000000 0.000000 0.000000 0.044639 0.038776 0.000000 0.000000 0.032127
            0.000000  0.283611  0.000000
 0.000000 0.000000 0.000000 0.000000 0.041784 0.040362 0.000000 0.000000 0.031104
            0.000000  0.288675  0.000000
 0.000000 0.000000 0.000000 0.000000 0.039147 0.041539 0.000000 0.000000 0.030102
            0.000000  0.293740  0.000000
 0.000000 0.000000 0.000000 0.000000 0.036771 0.042345 0.000000 0.000000 0.029120
            0.000000  0.298804  0.000000
 0.000000 0.000000 0.000000 0.000000 0.034667 0.042837 0.000000 0.000000 0.028159
            0.000000  0.303869  0.000000
 0.000000 0.000000 0.000000 0.000000 0.032826 0.043074 0.000000 0.000000 0.027221
            0.000000  0.308933  0.000000
 0.000000 0.000000 0.000000 0.000000 0.031229 0.043111 0.000000 0.000000 0.026307
            0.000000  0.313998  0.000000
 0.000000 0.000000 0.000000 0.000000 0.029852 0.042994 0.000000 0.000000 0.025419
            0.000000  0.319062  0.000000
 0.000000 0.000000 0.000000 0.000000 0.028668 0.042761 0.000000 0.000000 0.024559
            0.000000  0.324126  0.000000
 0.000000 0.000000 0.000000 0.000000 0.027655 0.042443 0.000000 0.000000 0.023727
            0.000000  0.329191  0.000000
 0.000000 0.000000 0.000000 0.000000 0.026791 0.042063 0.000000 0.000000 0.022925
            0.000000  0.334255  0.000000
 0.000000 0.000000 0.000000 0.000000 0.026058 0.041641 0.000000 0.000000 0.022154
            0.000000  0.339320  0.000000
 0.000000 0.000000 0.000000 0.000000 0.025440 0.041191 0.000000 0.000000 0.021414
            0.000000  0.344384  0.000000
 0.000000 0.000000 0.000000 0.000000 0.024922 0.040723 0.000000 0.000000 0.020704
            0.000000  0.349449  0.000000
 0.000000 0.000000 0.000000 0.000000 0.024492 0.040247 0.000000 0.000000 0.020024
            0.000000  0.354513  0.000000
 0.000000 0.000000 0.000000 0.000000 0.024141 0.039767 0.000000 0.000000 0.019373
            0.000000  0.359578  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023859 0.039289 0.000000 0.000000 0.018749
            0.000000  0.364642  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023639 0.038814 0.000000 0.000000 0.018150
            0.000000  0.369707  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023474 0.038345 0.000000 0.000000 0.017574
            0.000000  0.374771  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023359 0.037882 0.000000 0.000000 0.017018
            0.000000  0.379836  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023288 0.037425 0.000000 0.000000 0.016481
            0.000000  0.384900  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023259 0.036974 0.000000 0.000000 0.015958
            0.000000  0.389965  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023267 0.036528 0.000000 0.000000 0.015448
            0.000000  0.395029  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023309 0.036087 0.000000 0.000000 0.014949
            0.000000  0.400094  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023382 0.035649 0.000000 0.000000 0.014459
            0.000000  0.405158  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023485 0.035214 0.000000 0.000000 0.013974
            0.000000  0.410223  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023614 0.034782 0.000000 0.000000 0.013495
            0.000000  0.415287  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023768 0.034352 0.000000 0.000000 0.013020
            0.000000  0.420352  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023945 0.033925 0.000000 0.000000 0.012547
            0.000000  0.425416  0.000000
 0.000000 0.000000 0.000000 0.000000 0.024142 0.033500 0.000000 0.000000 0.012077
            0.000000  0.430480  0.000000
 0.000000 0.000000 0.000000 0.000000 0.024358 0.033078 0.000000 0.000000 0.011609
            0.000000  0.435545  0.000000
 0.000000 0.000000 0.000000 0.000000 0.024591 0.032660 0.000000 0.000000 0.011143
            0.000000  0.440609  0.000000
 0.000000 0.000000 0.000000 0.000000 0.024837 0.032246 0.000000 0.000000 0.010680
            0.000000  0.445674  0.000000
 0.000000 0.000000 0.000000 0.000000 0.025096 0.031839 0.000000 0.000000 0.010218
            0.000000  0.450738  0.000000
 0.000000 0.000000 0.000000 0.000000 0.025364 0.031440 0.000000 0.000000 0.009760
            0.000000  0.455803  0.000000
 0.000000 0.000000 0.000000 0.000000 0.025639 0.031050 0.000000 0.000000 0.009306
            0.000000  0.460867  0.000000
 0.000000 0.000000 0.000000 0.000000 0.025920 0.030671 0.000000 0.000000 0.008856
            0.000000  0.465932  0.000000
 0.000000 0.000000 0.000000 0.000000 0.026203 0.030304 0.000000 0.000000 0.008410
            0.000000  0.470996  0.000000
 0.000000 0.000000 0.000000 0.000000 0.026486 0.029951 0.000000 0.000000 0.007971
            0.000000  0.476061  0.000000
 0.000000 0.000000 0.000000 0.000000 0.026768 0.029614 0.000000 0.000000 0.007537
            0.000000  0.481125  0.000000
 0.000000 0.000000 0.000000 0.000000 0.027046 0.029293 0.000000 0.000000 0.007109
            0.000000  0.486190  0.000000
 0.000000 0.000000 0.000000 0.000000 0.027319 0.028991 0.000000 0.000000 0.006688
            0.000000  0.491254  0.000000
 0.000000 0.000000 0.000000 0.000000 0.027584 0.028708 0.000000 0.000000 0.006275
            0.000000  0.496319  0.000000
 0.000000 0.000000 0.000000 0.000000 0.027841 0.028445 0.000000 0.000000 0.005868
            0.000000  0.501383  0.000000
 0.000000 0.000000 0.000000 0.000000 0.028087 0.028202 0.000000 0.000000 0.005468
            0.000000  0.506448  0.000000
 0.000000 0.000000 0.000000 0.000000 0.028322 0.027980 0.000000 0.000000 0.005075
            0.000000  0.511512  0.000000
 0.000000 0.000000 0.000000 0.000000 0.028544 0.027779 0.000000 0.000000 0.004689
            0.000000  0.516577  0.000000
 0.000000 0.000000 0.000000 0.000000 0.028753 0.027598 0.000000 0.000000 0.004309
            0.000000  0.521641  0.000000
 0.000000 0.000000 0.000000 0.000000 0.028947 0.027437 0.000000 0.000000 0.003935
            0.000000  0.526706  0.000000
 0.000000 0.000000 0.000000 0.000000 0.029127 0.027295 0.000000 0.000000 0.003567
            0.000000  0.531770  0.000000
 0.000000 0.000000 0.000000 0.000000 0.029291 0.027171 0.000000 0.000000 0.003204
            0.000000  0.536834  0.000000
 0.000000 0.000000 0.000000 0.000000 0.029439 0.027065 0.000000 0.000000 0.002847
            0.000000  0.541899  0.000000
 0.000000 0.000000 0.000000 0.000000 0.029570 0.026974 0.000000 0.000000 0.002495
            0.000000  0.546963  0.000000
 0.000000 0.000000 0.000000 0.000000 0.029685 0.026899 0.000000 0.000000 0.002148
            0.000000  0.552028  0.000000
 0.000000 0.000000 0.000000 0.000000 0.029782 0.026837 0.000000 0.000000 0.001807
            0.000000  0.557092  0.000000
 0.000000 0.000000 0.000000 0.000000 0.029862 0.026788 0.000000 0.000000 0.001473
            0.000000  0.562157  0.000000
 0.000000 0.000000 0.000000 0.000000 0.029925 0.026751 0.000000 0.000000 0.001151
            0.000000  0.567221  0.000000
 0.000000 0.000000 0.000000 0.000000 0.029970 0.026726 0.000000 0.000000 0.000851
            0.000000  0.572286  0.000000
 0.000000 0.000000 0.000000 0.000000 0.029997 0.026710 0.000000 0.000000 0.000604
            0.000000  0.577350  0.000000
 0.000000 0.000000 0.000000 0.000000 0.030006 0.026705 0.000000 0.000000 0.000495


==> anc/fig04/nol17.decay <==
R_p [Ang], max |dV/du| [eV^(3/2)]
  20.8582934592   0.0002241151
  20.3164269920   0.0002408242
  20.3164269920   0.0002124450
  20.0400001389   0.0002155575
  18.5963331008   0.0003706812
  17.6736188804   0.0004993257
  17.3551492121   0.0005167383
  17.6736188804   0.0004400672
  18.5963331008   0.0002651775
  20.8582934592   0.0002031619
  18.5963331008   0.0003778062
  16.7000001158   0.0005692646
  15.3058029272   0.0007646016
  14.5587225723   0.0009510378
  14.5587225723   0.0009461636
  15.3058029272   0.0008574622
  16.7000001158   0.0005958057
  18.5963331008   0.0002876577
  23.1401989495   0.0001942635
  20.3164269920   0.0002979532
  17.6736188804   0.0005733593
  15.3058029272   0.0009458463
  13.3600000926   0.0012592285
  12.0425413435   0.0014899659
  11.5700994748   0.0016806809
  12.0425413435   0.0016650802
  13.3600000926   0.0013634223
  15.3058029272   0.0009417677
  17.6736188804   0.0005484076
  20.3164269920   0.0002183765
  20.3164269920   0.0002979532
  17.3551492121   0.0006609061
  14.5587225723   0.0012021159
  12.0425413435   0.0018718618
  10.0200000695   0.0024221393
   8.8368094402   0.0030308202
   8.8368094402   0.0029385106
  10.0200000695   0.0026330859
  12.0425413435   0.0018970601
  14.5587225723   0.0012291660
  17.3551492121   0.0006889394
  20.3164269920   0.0003188904
  20.8582934592   0.0002031619
  17.6736188804   0.0005733593
  14.5587225723   0.0012021159
  11.5700994748   0.0021541158
   8.8368094402   0.0036062067
   6.6800000463   0.0050918117
   5.7850497374   0.0064381654
   6.6800000463   0.0054799344
   8.8368094402   0.0036941629
  11.5700994748   0.0022436784
  14.5587225723   0.0012583923
  17.6736188804   0.0006575100
  18.5963331008   0.0003778062
  15.3058029272   0.0009458463
  12.0425413435   0.0018718618
   8.8368094402   0.0036062067
   5.7850497374   0.0073738016
   3.3400000232   0.0261738113
   3.3400000232   0.0164388278
   5.7850497374   0.0081875793
   8.8368094402   0.0039402198
  12.0425413435   0.0019410350
  15.3058029272   0.0009974651
  18.5963331008   0.0004807983
  20.0400001389   0.0002155575
  16.7000001158   0.0005692646
  13.3600000926   0.0012592286
  10.0200000695   0.0024221392
   6.6800000463   0.0050918109
   3.3400000232   0.0261738097
   0.0000000000   0.3126281650
   3.3400000232   0.0243457259
   6.6800000463   0.0061432357
  10.0200000695   0.0027896347
  13.3600000926   0.0014793103
  16.7000001158   0.0007362514
  18.5963331008   0.0003706812
  15.3058029272   0.0007646016
  12.0425413435   0.0014899659
   8.8368094402   0.0030308203
   5.7850497374   0.0064381646
   3.3400000232   0.0164388249
   3.3400000232   0.0243455328
   5.7850497374   0.0085302324
   8.8368094402   0.0041812266
  12.0425413435   0.0021694499
  15.3058029272   0.0011456316
  18.5963331008   0.0005033735
  20.8582934592   0.0002241151
  17.6736188804   0.0004993257
  14.5587225723   0.0009510378
  11.5700994748   0.0016806811
   8.8368094402   0.0029385107
   6.6800000463   0.0054799340
   5.7850497374   0.0081876254
   6.6800000463   0.0061432362
   8.8368094402   0.0041812266
  11.5700994748   0.0025044046
  14.5587225723   0.0014301534
  17.6736188804   0.0007434491
  20.3164269920   0.0002408243
  17.3551492121   0.0005167383
  14.5587225723   0.0009461636
  12.0425413435   0.0016650803
  10.0200000695   0.0026330863
   8.8368094402   0.0036941808
   8.8368094402   0.0039402354
  10.0200000695   0.0027896467
  12.0425413435   0.0021694544
  14.5587225723   0.0014301545
  17.3551492121   0.0008360908
  20.3164269920   0.0003939726
  23.1401989495   0.0001917268
  20.3164269920   0.0002124450
  17.6736188804   0.0004400673
  15.3058029272   0.0008574623
  13.3600000926   0.0013634225
  12.0425413435   0.0018970684
  11.5700994748   0.0022436876
  12.0425413435   0.0019410403
  13.3600000926   0.0014793155
  15.3058029272   0.0011456344
  17.6736188804   0.0007434504
  20.3164269920   0.0003939731
  20.8582934592   0.0002144315
  18.5963331008   0.0002651776
  16.7000001158   0.0005958058
  15.3058029272   0.0009417728
  14.5587225723   0.0012291716
  14.5587225723   0.0012583968
  15.3058029272   0.0009974675
  16.7000001158   0.0007362544
  18.5963331008   0.0005033755
  20.0400001389   0.0002158525
  18.5963331008   0.0002876616
  17.6736188804   0.0005484117
  17.3551492121   0.0006889430
  17.6736188804   0.0006575125
  18.5963331008   0.0004807995
  20.8582934592   0.0002033426
  20.3164269920   0.0002183796
  20.3164269920   0.0003188927
  20.8582934592   0.0002921868
  20.0400001389   0.0002365347
  20.8582934592   0.0002554081
  23.1401989495   0.0002079637
  20.8582934592   0.0002554095
  20.0400001389   0.0002365351
  20.8582934592   0.0002921882
  23.1401989495   0.0001942630
  23.3800001621   0.0001915365
  21.9018448230   0.0001978201
  21.9018448230   0.0001936447
  23.3800001621   0.0001813570
  23.3800001621   0.0001813570
  21.9018448230   0.0001936447
  21.9018448230   0.0001978201
  23.3800001621   0.0001915365
  20.8582934592   0.0002148721
  20.0400001389   0.0002160686
  20.8582934592   0.0002038832
  23.1401989495   0.0001952202
  23.3800001621   0.0000964143
  21.9018448230   0.0001598283
  21.9018448230   0.0000369161
  23.3800001621   0.0001012141
  23.3800001621   0.0001012141
  21.9018448230   0.0000369161
  21.9018448230   0.0001598289
  23.3800001621   0.0000964157
  23.1401989495   0.0002071356


==> anc/fig04/nol22.dat <==
 &plot nbnd=   9, nks=   248 /
            0.333333  0.577350  0.000000
 0.000000 0.000000 0.000000 0.007729 0.000000 0.000000 0.032936 0.000000 0.000000
            0.330808  0.572976  0.000000
 0.000448 0.000012 0.000007 0.007685 0.000011 0.002037 0.023342 0.000017 0.023243
            0.328283  0.568603  0.000000
 0.000873 0.000023 0.000014 0.007588 0.000021 0.004061 0.023299 0.000033 0.023285
            0.325758  0.564229  0.000000
 0.001275 0.000035 0.000022 0.007443 0.000029 0.006058 0.023248 0.000047 0.023329
            0.323232  0.559855  0.000000
 0.001653 0.000047 0.000030 0.007256 0.000035 0.008012 0.023180 0.000058 0.023384
            0.320707  0.555481  0.000000
 0.002007 0.000057 0.000038 0.007033 0.000039 0.009913 0.023096 0.000065 0.023453
            0.318182  0.551107  0.000000
 0.002337 0.000067 0.000045 0.006779 0.000040 0.011752 0.022998 0.000069 0.023534
            0.315657  0.546733  0.000000
 0.002644 0.000076 0.000051 0.006502 0.000040 0.013521 0.022890 0.000068 0.023625
            0.313131  0.542359  0.000000
 0.002929 0.000082 0.000056 0.006204 0.000037 0.015218 0.022775 0.000065 0.023726
            0.310606  0.537985  0.000000
 0.003192 0.000087 0.000059 0.005892 0.000033 0.016841 0.022655 0.000060 0.023835
            0.308081  0.533612  0.000000
 0.003435 0.000089 0.000062 0.005568 0.000029 0.018390 0.022533 0.000058 0.023952
            0.305556  0.529238  0.000000
 0.003656 0.000090 0.000063 0.005236 0.000024 0.019866 0.022412 0.000063 0.024077
            0.303030  0.524864  0.000000
 0.003856 0.000090 0.000064 0.004900 0.000020 0.021274 0.022292 0.000076 0.024210
            0.300505  0.520490  0.000000
 0.004033 0.000089 0.000064 0.004562 0.000016 0.022616 0.022174 0.000097 0.024352
            0.297980  0.516116  0.000000
 0.004186 0.000089 0.000065 0.004228 0.000014 0.023898 0.022061 0.000122 0.024505
            0.295455  0.511742  0.000000
 0.004313 0.000091 0.000067 0.003901 0.000014 0.025124 0.021951 0.000148 0.024673
            0.292929  0.507368  0.000000
 0.004411 0.000094 0.000070 0.003589 0.000013 0.026299 0.021844 0.000174 0.024858
            0.290404  0.502995  0.000000
 0.004480 0.000099 0.000074 0.003295 0.000012 0.027429 0.021740 0.000198 0.025064
            0.287879  0.498621  0.000000
 0.004519 0.000105 0.000080 0.003025 0.000012 0.028518 0.021639 0.000219 0.025296
            0.285354  0.494247  0.000000
 0.004527 0.000111 0.000086 0.002783 0.000011 0.029573 0.021539 0.000236 0.025557
            0.282828  0.489873  0.000000
 0.004504 0.000116 0.000093 0.002573 0.000013 0.030599 0.021440 0.000248 0.025851
            0.280303  0.485499  0.000000
 0.004450 0.000119 0.000099 0.002398 0.000017 0.031601 0.021340 0.000255 0.026185
            0.277778  0.481125  0.000000
 0.004366 0.000121 0.000105 0.002256 0.000022 0.032584 0.021239 0.000255 0.026560
            0.275253  0.476751  0.000000
 0.004251 0.000119 0.000108 0.002147 0.000027 0.033554 0.021135 0.000250 0.026981
            0.272727  0.472377  0.000000
 0.004107 0.000115 0.000109 0.002067 0.000033 0.034515 0.021028 0.000239 0.027451
            0.270202  0.468004  0.000000
 0.003936 0.000109 0.000107 0.002016 0.000037 0.035472 0.020916 0.000223 0.027972
            0.267677  0.463630  0.000000
 0.003740 0.000101 0.000102 0.001989 0.000040 0.036428 0.020799 0.000202 0.028545
            0.265152  0.459256  0.000000
 0.003523 0.000090 0.000095 0.001988 0.000041 0.037388 0.020678 0.000177 0.029170
            0.262626  0.454882  0.000000
 0.003287 0.000077 0.000084 0.002013 0.000040 0.038355 0.020551 0.000149 0.029848
            0.260101  0.450508  0.000000
 0.003037 0.000063 0.000071 0.002068 0.000037 0.039330 0.020418 0.000118 0.030576
            0.257576  0.446134  0.000000
 0.002777 0.000048 0.000056 0.002157 0.000031 0.040316 0.020280 0.000087 0.031351
            0.255051  0.441760  0.000000
 0.002514 0.000032 0.000038 0.002281 0.000023 0.041315 0.020138 0.000057 0.032170
            0.252525  0.437387  0.000000
 0.002253 0.000016 0.000020 0.002442 0.000012 0.042328 0.019991 0.000027 0.033029
            0.250000  0.433013  0.000000
 0.001999 0.000000 0.000000 0.002639 0.000000 0.043355 0.019840 0.000000 0.033922
            0.247475  0.428639  0.000000
 0.001757 0.000015 0.000021 0.002867 0.000014 0.044398 0.019687 0.000024 0.034843
            0.244949  0.424265  0.000000
 0.001534 0.000029 0.000042 0.003120 0.000028 0.045457 0.019531 0.000043 0.035786
            0.242424  0.419891  0.000000
 0.001333 0.000041 0.000063 0.003390 0.000043 0.046531 0.019373 0.000058 0.036745
            0.239899  0.415517  0.000000
 0.001158 0.000051 0.000084 0.003669 0.000058 0.047621 0.019215 0.000068 0.037714
            0.237374  0.411143  0.000000
 0.001011 0.000058 0.000106 0.003950 0.000072 0.048726 0.019057 0.000072 0.038686
            0.234848  0.406770  0.000000
 0.000891 0.000062 0.000126 0.004226 0.000085 0.049847 0.018899 0.000072 0.039655
            0.232323  0.402396  0.000000
 0.000798 0.000063 0.000146 0.004489 0.000096 0.050984 0.018741 0.000069 0.040617
            0.229798  0.398022  0.000000
 0.000727 0.000061 0.000165 0.004734 0.000106 0.052136 0.018585 0.000066 0.041568
            0.227273  0.393648  0.000000
 0.000676 0.000058 0.000182 0.004959 0.000113 0.053303 0.018429 0.000068 0.042506
            0.224747  0.389274  0.000000
 0.000641 0.000053 0.000197 0.005159 0.000119 0.054487 0.018274 0.000081 0.043428
            0.222222  0.384900  0.000000
 0.000621 0.000049 0.000209 0.005335 0.000123 0.055687 0.018119 0.000102 0.044337
            0.219697  0.380526  0.000000
 0.000618 0.000047 0.000219 0.005488 0.000126 0.056905 0.017963 0.000131 0.045234
            0.217172  0.376152  0.000000
 0.000632 0.000050 0.000224 0.005621 0.000128 0.058142 0.017807 0.000164 0.046123
            0.214646  0.371779  0.000000
 0.000664 0.000056 0.000226 0.005738 0.000129 0.059399 0.017649 0.000199 0.047010
            0.212121  0.367405  0.000000
 0.000711 0.000065 0.000225 0.005844 0.000130 0.060680 0.017488 0.000233 0.047902
            0.209596  0.363031  0.000000
 0.000768 0.000075 0.000220 0.005947 0.000131 0.061987 0.017324 0.000266 0.048809
            0.207071  0.358657  0.000000
 0.000829 0.000083 0.000211 0.006052 0.000131 0.063325 0.017155 0.000297 0.049740
            0.204545  0.354283  0.000000
 0.000888 0.000091 0.000200 0.006168 0.000132 0.064696 0.016982 0.000322 0.050709
            0.202020  0.349909  0.000000
 0.000938 0.000096 0.000186 0.006302 0.000132 0.066108 0.016802 0.000343 0.051728
            0.199495  0.345535  0.000000
 0.000973 0.000100 0.000170 0.006460 0.000130 0.067563 0.016615 0.000357 0.052811
            0.196970  0.341162  0.000000
 0.000989 0.000101 0.000154 0.006649 0.000128 0.069070 0.016421 0.000365 0.053970
            0.194444  0.336788  0.000000
 0.000979 0.000100 0.000136 0.006874 0.000124 0.070632 0.016219 0.000366 0.055220
            0.191919  0.332414  0.000000
 0.000943 0.000097 0.000119 0.007142 0.000118 0.072256 0.016009 0.000359 0.056574
            0.189394  0.328040  0.000000
 0.000876 0.000093 0.000101 0.007457 0.000111 0.073948 0.015790 0.000345 0.058044
            0.186869  0.323666  0.000000
 0.000780 0.000087 0.000085 0.007824 0.000101 0.075711 0.015563 0.000324 0.059641
            0.184343  0.319292  0.000000
 0.000653 0.000080 0.000070 0.008249 0.000090 0.077550 0.015327 0.000296 0.061373
            0.181818  0.314918  0.000000
 0.000502 0.000071 0.000056 0.008734 0.000078 0.079467 0.015082 0.000263 0.063248
            0.179293  0.310544  0.000000
 0.000336 0.000062 0.000044 0.009282 0.000065 0.081465 0.014829 0.000225 0.065269
            0.176768  0.306171  0.000000
 0.000210 0.000051 0.000033 0.009895 0.000051 0.083542 0.014568 0.000183 0.067440
            0.174242  0.301797  0.000000
 0.000276 0.000039 0.000023 0.010573 0.000037 0.085697 0.014300 0.000138 0.069758
            0.171717  0.297423  0.000000
 0.000485 0.000027 0.000015 0.011313 0.000024 0.087927 0.014025 0.000092 0.072219
            0.169192  0.293049  0.000000
 0.000735 0.000014 0.000007 0.012111 0.000011 0.090228 0.013743 0.000045 0.074817
            0.166667  0.288675  0.000000
 0.000998 0.000000 0.000000 0.012964 0.000000 0.092593 0.013456 0.000000 0.077542
            0.164141  0.284301  0.000000
 0.001264 0.000014 0.000007 0.013865 0.000011 0.095016 0.013163 0.000043 0.080380
            0.161616  0.279927  0.000000
 0.001525 0.000028 0.000013 0.014809 0.000019 0.097488 0.012865 0.000082 0.083317
            0.159091  0.275554  0.000000
 0.001774 0.000040 0.000018 0.015788 0.000026 0.100000 0.012563 0.000116 0.086336
            0.156566  0.271180  0.000000
 0.002005 0.000052 0.000023 0.016798 0.000032 0.102543 0.012257 0.000145 0.089417
            0.154040  0.266806  0.000000
 0.002213 0.000063 0.000028 0.017834 0.000035 0.105107 0.011947 0.000168 0.092543
            0.151515  0.262432  0.000000
 0.002394 0.000071 0.000032 0.018896 0.000038 0.107684 0.011633 0.000184 0.095692
            0.148990  0.258058  0.000000
 0.002544 0.000077 0.000036 0.019982 0.000039 0.110264 0.011317 0.000194 0.098848
            0.146465  0.253684  0.000000
 0.002660 0.000081 0.000040 0.021099 0.000040 0.112840 0.010999 0.000197 0.101992
            0.143939  0.249310  0.000000
 0.002742 0.000082 0.000043 0.022252 0.000042 0.115403 0.010680 0.000194 0.105111
            0.141414  0.244936  0.000000
 0.002789 0.000080 0.000047 0.023454 0.000044 0.117949 0.010360 0.000185 0.108193
            0.138889  0.240563  0.000000
 0.002801 0.000075 0.000051 0.024720 0.000047 0.120472 0.010042 0.000170 0.111231
            0.136364  0.236189  0.000000
 0.002781 0.000068 0.000057 0.026071 0.000053 0.122969 0.009726 0.000152 0.114221
            0.133838  0.231815  0.000000
 0.002732 0.000058 0.000063 0.027532 0.000060 0.125439 0.009414 0.000130 0.117168
            0.131313  0.227441  0.000000
 0.002658 0.000045 0.000071 0.029131 0.000068 0.127880 0.009108 0.000106 0.120078
            0.128788  0.223067  0.000000
 0.002563 0.000031 0.000079 0.030900 0.000077 0.130295 0.008809 0.000082 0.122965
            0.126263  0.218693  0.000000
 0.002453 0.000016 0.000088 0.032873 0.000087 0.132685 0.008519 0.000058 0.125850
            0.123737  0.214319  0.000000
 0.002333 0.000002 0.000097 0.035084 0.000095 0.135054 0.008238 0.000038 0.128756
            0.121212  0.209946  0.000000
 0.002209 0.000018 0.000106 0.037568 0.000103 0.137407 0.007967 0.000029 0.131715
            0.118687  0.205572  0.000000
 0.002086 0.000034 0.000115 0.040356 0.000110 0.139748 0.007707 0.000036 0.134761
            0.116162  0.201198  0.000000
 0.001968 0.000050 0.000122 0.043476 0.000114 0.142087 0.007457 0.000050 0.137934
            0.113636  0.196824  0.000000
 0.001860 0.000064 0.000127 0.046948 0.000117 0.144432 0.007215 0.000064 0.141275
            0.111111  0.192450  0.000000
 0.001766 0.000076 0.000130 0.050788 0.000118 0.146792 0.006982 0.000075 0.144828
            0.108586  0.188076  0.000000
 0.001687 0.000086 0.000132 0.055003 0.000116 0.149182 0.006754 0.000083 0.148638
            0.106061  0.183702  0.000000
 0.001626 0.000092 0.000130 0.059598 0.000111 0.151614 0.006531 0.000087 0.152749
            0.103535  0.179328  0.000000
 0.001586 0.000096 0.000126 0.064570 0.000104 0.154104 0.006310 0.000088 0.157201
            0.101010  0.174955  0.000000
 0.001569 0.000095 0.000119 0.069918 0.000095 0.156668 0.006088 0.000085 0.162032
            0.098485  0.170581  0.000000
 0.001578 0.000090 0.000109 0.075640 0.000084 0.159319 0.005865 0.000079 0.167274
            0.095960  0.166207  0.000000
 0.001615 0.000082 0.000096 0.081740 0.000071 0.162065 0.005637 0.000071 0.172951
            0.093434  0.161833  0.000000
 0.001681 0.000071 0.000081 0.088223 0.000057 0.164911 0.005404 0.000060 0.179074
            0.090909  0.157459  0.000000
 0.001777 0.000056 0.000063 0.095106 0.000042 0.167849 0.005165 0.000046 0.185648
            0.088384  0.153085  0.000000
 0.001903 0.000039 0.000043 0.102405 0.000027 0.170863 0.004918 0.000032 0.192658
            0.085859  0.148711  0.000000
 0.002055 0.000020 0.000022 0.110146 0.000013 0.173923 0.004663 0.000016 0.200077
            0.083333  0.144338  0.000000
 0.002228 0.000000 0.000000 0.118357 0.000000 0.176983 0.004400 0.000000 0.207859
            0.080808  0.139964  0.000000
 0.002418 0.000020 0.000022 0.127068 0.000010 0.179984 0.004129 0.000016 0.215938
            0.078283  0.135590  0.000000
 0.002617 0.000040 0.000044 0.136307 0.000019 0.182847 0.003852 0.000031 0.224230
            0.075758  0.131216  0.000000
 0.002820 0.000058 0.000065 0.146096 0.000023 0.185484 0.003568 0.000045 0.232627
            0.073232  0.126842  0.000000
 0.003020 0.000073 0.000084 0.156447 0.000024 0.187789 0.003278 0.000057 0.241004
            0.070707  0.122468  0.000000
 0.003209 0.000085 0.000099 0.167352 0.000021 0.189653 0.002985 0.000067 0.249212
            0.068182  0.118094  0.000000
 0.003383 0.000094 0.000111 0.178778 0.000013 0.190966 0.002689 0.000075 0.257087
            0.065657  0.113721  0.000000
 0.003535 0.000099 0.000119 0.190649 0.000005 0.191631 0.002393 0.000079 0.264450
            0.063131  0.109347  0.000000
 0.003660 0.000100 0.000121 0.202848 0.000020 0.191579 0.002098 0.000082 0.271107
            0.060606  0.104973  0.000000
 0.003754 0.000096 0.000119 0.215200 0.000043 0.190780 0.001807 0.000085 0.276860
            0.058081  0.100599  0.000000
 0.003813 0.000088 0.000111 0.227479 0.000071 0.189264 0.001522 0.000089 0.281509
            0.055556  0.096225  0.000000
 0.003837 0.000075 0.000098 0.239411 0.000103 0.187121 0.001248 0.000099 0.284861
            0.053030  0.091851  0.000000
 0.003823 0.000059 0.000082 0.250689 0.000139 0.184501 0.000987 0.000117 0.286737
            0.050505  0.087477  0.000000
 0.003771 0.000038 0.000063 0.260990 0.000178 0.181601 0.000745 0.000145 0.286978
            0.047980  0.083103  0.000000
 0.003682 0.000016 0.000044 0.269990 0.000219 0.178638 0.000529 0.000181 0.285457
            0.045455  0.078730  0.000000
 0.003559 0.000018 0.000033 0.277383 0.000262 0.175826 0.000352 0.000225 0.282085
            0.042929  0.074356  0.000000
 0.003403 0.000045 0.000040 0.282885 0.000305 0.173352 0.000244 0.000276 0.276817
            0.040404  0.069982  0.000000
 0.003219 0.000075 0.000059 0.286242 0.000349 0.171361 0.000244 0.000332 0.269651
            0.037879  0.065608  0.000000
 0.003010 0.000104 0.000081 0.287228 0.000391 0.169948 0.000311 0.000391 0.260635
            0.035354  0.061234  0.000000
 0.002780 0.000132 0.000101 0.285656 0.000430 0.169155 0.000385 0.000451 0.249861
            0.032828  0.056860  0.000000
 0.002535 0.000157 0.000119 0.281375 0.000467 0.168983 0.000443 0.000509 0.237457
            0.030303  0.052486  0.000000
 0.002279 0.000179 0.000134 0.274279 0.000498 0.169392 0.000478 0.000563 0.223581
            0.027778  0.048113  0.000000
 0.002017 0.000195 0.000144 0.264308 0.000523 0.170314 0.000491 0.000611 0.208407
            0.025253  0.043739  0.000000
 0.001755 0.000205 0.000150 0.251459 0.000539 0.171660 0.000483 0.000649 0.192119
            0.022727  0.039365  0.000000
 0.001496 0.000209 0.000152 0.235780 0.000546 0.173326 0.000459 0.000673 0.174896
            0.020202  0.034991  0.000000
 0.001246 0.000206 0.000149 0.217377 0.000541 0.175203 0.000423 0.000681 0.156909
            0.017677  0.030617  0.000000
 0.001009 0.000196 0.000141 0.196407 0.000523 0.177177 0.000379 0.000671 0.138313
            0.015152  0.026243  0.000000
 0.000789 0.000180 0.000129 0.173076 0.000491 0.179141 0.000331 0.000639 0.119240
            0.012626  0.021869  0.000000
 0.000589 0.000158 0.000114 0.147638 0.000443 0.180991 0.000281 0.000584 0.099807
            0.010101  0.017495  0.000000
 0.000414 0.000131 0.000095 0.120382 0.000381 0.182636 0.000231 0.000507 0.080107
            0.007576  0.013122  0.000000
 0.000265 0.000100 0.000074 0.091631 0.000304 0.183996 0.000181 0.000407 0.060218
            0.005051  0.008748  0.000000
 0.000145 0.000067 0.000051 0.061735 0.000213 0.185008 0.000127 0.000287 0.040204
            0.002525  0.004374  0.000000
 0.000057 0.000033 0.000026 0.031064 0.000111 0.185626 0.000068 0.000150 0.020116
            0.000253  0.000437  0.000000
 0.000004 0.000003 0.000003 0.003113 0.000011 0.185821 0.000007 0.000015 0.002012
            0.000000  0.000506  0.000000
 0.000006 0.000002 0.000003 0.003124 0.000005 0.185818 0.000003 0.000005 0.002013
            0.000000  0.005064  0.000000
 0.000061 0.000027 0.000032 0.031171 0.000044 0.185598 0.000036 0.000044 0.020135
            0.000000  0.010129  0.000000
 0.000117 0.000055 0.000064 0.061945 0.000082 0.184951 0.000078 0.000080 0.040245
            0.000000  0.015193  0.000000
 0.000167 0.000084 0.000093 0.091934 0.000112 0.183912 0.000126 0.000107 0.060287
            0.000000  0.020258  0.000000
 0.000210 0.000112 0.000121 0.120765 0.000134 0.182526 0.000179 0.000126 0.080208
            0.000000  0.025322  0.000000
 0.000245 0.000138 0.000144 0.148086 0.000148 0.180860 0.000236 0.000136 0.099945
            0.000000  0.030387  0.000000
 0.000271 0.000161 0.000164 0.173571 0.000153 0.178995 0.000292 0.000139 0.119421
            0.000000  0.035451  0.000000
 0.000289 0.000180 0.000179 0.196930 0.000150 0.177024 0.000345 0.000136 0.138544
            0.000000  0.040516  0.000000
 0.000298 0.000195 0.000189 0.217909 0.000141 0.175052 0.000391 0.000130 0.157202
            0.000000  0.045580  0.000000
 0.000299 0.000203 0.000193 0.236303 0.000127 0.173193 0.000428 0.000123 0.175264
            0.000000  0.050645  0.000000
 0.000292 0.000206 0.000191 0.251953 0.000112 0.171563 0.000452 0.000118 0.192580
            0.000000  0.055709  0.000000
 0.000278 0.000202 0.000185 0.264756 0.000098 0.170278 0.000461 0.000116 0.208988
            0.000000  0.060774  0.000000
 0.000258 0.000192 0.000172 0.274663 0.000088 0.169449 0.000454 0.000114 0.224313
            0.000000  0.065838  0.000000
 0.000231 0.000177 0.000156 0.281677 0.000081 0.169175 0.000430 0.000112 0.238378
            0.000000  0.070903  0.000000
 0.000200 0.000155 0.000135 0.285854 0.000076 0.169535 0.000389 0.000106 0.251015
            0.000000  0.075967  0.000000
 0.000165 0.000130 0.000111 0.287294 0.000071 0.170582 0.000333 0.000096 0.262070
            0.000000  0.081032  0.000000
 0.000127 0.000100 0.000084 0.286139 0.000062 0.172331 0.000263 0.000080 0.271418
            0.000000  0.086096  0.000000
 0.000086 0.000068 0.000056 0.282567 0.000048 0.174750 0.000182 0.000058 0.278968
            0.000000  0.091161  0.000000
 0.000043 0.000034 0.000028 0.276789 0.000027 0.177750 0.000093 0.000032 0.284670
            0.000000  0.096225  0.000000
 0.000000 0.000000 0.000000 0.269050 0.000000 0.181184 0.000000 0.000000 0.288519
            0.000000  0.101290  0.000000
 0.000043 0.000033 0.000026 0.259628 0.000033 0.184849 0.000094 0.000034 0.290554
            0.000000  0.106354  0.000000
 0.000085 0.000065 0.000050 0.248837 0.000070 0.188498 0.000186 0.000070 0.290853
            0.000000  0.111418  0.000000
 0.000124 0.000094 0.000071 0.237018 0.000110 0.191874 0.000271 0.000105 0.289533
            0.000000  0.116483  0.000000
 0.000161 0.000119 0.000088 0.224525 0.000152 0.194733 0.000348 0.000138 0.286737
            0.000000  0.121547  0.000000
 0.000194 0.000139 0.000102 0.211707 0.000193 0.196882 0.000414 0.000169 0.282631
            0.000000  0.126612  0.000000
 0.000221 0.000155 0.000111 0.198877 0.000230 0.198198 0.000467 0.000194 0.277395
            0.000000  0.131676  0.000000
 0.000243 0.000166 0.000116 0.186300 0.000264 0.198637 0.000505 0.000214 0.271214
            0.000000  0.136741  0.000000
 0.000258 0.000171 0.000117 0.174174 0.000290 0.198220 0.000528 0.000227 0.264272
            0.000000  0.141805  0.000000
 0.000267 0.000171 0.000115 0.162631 0.000309 0.197025 0.000535 0.000233 0.256749
            0.000000  0.146870  0.000000
 0.000267 0.000166 0.000109 0.151747 0.000319 0.195160 0.000527 0.000233 0.248813
            0.000000  0.151934  0.000000
 0.000260 0.000157 0.000101 0.141552 0.000319 0.192746 0.000504 0.000225 0.240619
            0.000000  0.156999  0.000000
 0.000246 0.000143 0.000091 0.132041 0.000308 0.189906 0.000467 0.000211 0.232306
            0.000000  0.162063  0.000000
 0.000225 0.000126 0.000079 0.123190 0.000287 0.186755 0.000419 0.000190 0.223994
            0.000000  0.167128  0.000000
 0.000197 0.000107 0.000066 0.114961 0.000257 0.183394 0.000361 0.000165 0.215785
            0.000000  0.172192  0.000000
 0.000164 0.000086 0.000052 0.107313 0.000218 0.179905 0.000295 0.000135 0.207762
            0.000000  0.177257  0.000000
 0.000127 0.000064 0.000038 0.100202 0.000171 0.176359 0.000224 0.000103 0.199991
            0.000000  0.182321  0.000000
 0.000086 0.000042 0.000025 0.093587 0.000117 0.172808 0.000149 0.000069 0.192521
            0.000000  0.187386  0.000000
 0.000043 0.000020 0.000012 0.087429 0.000060 0.169292 0.000074 0.000034 0.185384
            0.000000  0.192450  0.000000
 0.000000 0.000000 0.000000 0.081698 0.000000 0.165838 0.000000 0.000000 0.178600
            0.000000  0.197515  0.000000
 0.000042 0.000018 0.000011 0.076363 0.000060 0.162465 0.000070 0.000032 0.172176
            0.000000  0.202579  0.000000
 0.000083 0.000034 0.000022 0.071401 0.000118 0.159181 0.000134 0.000061 0.166109
            0.000000  0.207644  0.000000
 0.000120 0.000047 0.000032 0.066794 0.000173 0.155989 0.000191 0.000086 0.160389
            0.000000  0.212708  0.000000
 0.000152 0.000057 0.000041 0.062524 0.000222 0.152888 0.000239 0.000106 0.154997
            0.000000  0.217772  0.000000
 0.000180 0.000063 0.000049 0.058578 0.000264 0.149872 0.000277 0.000122 0.149912
            0.000000  0.222837  0.000000
 0.000202 0.000067 0.000057 0.054943 0.000298 0.146934 0.000305 0.000132 0.145109
            0.000000  0.227901  0.000000
 0.000218 0.000068 0.000064 0.051608 0.000322 0.144067 0.000322 0.000137 0.140560
            0.000000  0.232966  0.000000
 0.000228 0.000067 0.000069 0.048562 0.000336 0.141262 0.000328 0.000138 0.136237
            0.000000  0.238030  0.000000
 0.000230 0.000063 0.000073 0.045789 0.000340 0.138511 0.000325 0.000134 0.132114
            0.000000  0.243095  0.000000
 0.000227 0.000058 0.000075 0.043277 0.000335 0.135809 0.000312 0.000126 0.128165
            0.000000  0.248159  0.000000
 0.000218 0.000051 0.000076 0.041009 0.000319 0.133150 0.000292 0.000114 0.124364
            0.000000  0.253224  0.000000
 0.000202 0.000043 0.000074 0.038970 0.000295 0.130529 0.000264 0.000101 0.120692
            0.000000  0.258288  0.000000
 0.000182 0.000035 0.000070 0.037141 0.000264 0.127944 0.000231 0.000086 0.117128
            0.000000  0.263353  0.000000
 0.000158 0.000027 0.000063 0.035504 0.000226 0.125393 0.000195 0.000070 0.113657
            0.000000  0.268417  0.000000
 0.000129 0.000020 0.000054 0.034044 0.000183 0.122874 0.000155 0.000054 0.110266
            0.000000  0.273482  0.000000
 0.000099 0.000013 0.000043 0.032743 0.000138 0.120389 0.000115 0.000039 0.106945
            0.000000  0.278546  0.000000
 0.000066 0.000008 0.000030 0.031586 0.000091 0.117938 0.000075 0.000024 0.103688
            0.000000  0.283611  0.000000
 0.000033 0.000003 0.000015 0.030560 0.000045 0.115523 0.000036 0.000011 0.100490
            0.000000  0.288675  0.000000
 0.000000 0.000000 0.000000 0.029653 0.000001 0.113147 0.000000 0.000000 0.097349
            0.000000  0.293740  0.000000
 0.000032 0.000003 0.000015 0.028852 0.000040 0.110813 0.000033 0.000010 0.094265
            0.000000  0.298804  0.000000
 0.000061 0.000005 0.000030 0.028151 0.000076 0.108523 0.000062 0.000018 0.091240
            0.000000  0.303869  0.000000
 0.000087 0.000007 0.000044 0.027540 0.000106 0.106281 0.000086 0.000024 0.088276
            0.000000  0.308933  0.000000
 0.000110 0.000010 0.000057 0.027012 0.000130 0.104091 0.000106 0.000030 0.085377
            0.000000  0.313998  0.000000
 0.000128 0.000013 0.000067 0.026563 0.000147 0.101954 0.000121 0.000034 0.082546
            0.000000  0.319062  0.000000
 0.000142 0.000017 0.000075 0.026188 0.000157 0.099875 0.000132 0.000038 0.079786
            0.000000  0.324126  0.000000
 0.000151 0.000021 0.000080 0.025881 0.000160 0.097855 0.000138 0.000042 0.077102
            0.000000  0.329191  0.000000
 0.000156 0.000025 0.000083 0.025639 0.000157 0.095895 0.000141 0.000044 0.074494
            0.000000  0.334255  0.000000
 0.000155 0.000028 0.000082 0.025459 0.000148 0.093998 0.000140 0.000046 0.071966
            0.000000  0.339320  0.000000
 0.000150 0.000031 0.000079 0.025336 0.000135 0.092163 0.000136 0.000048 0.069518
            0.000000  0.344384  0.000000
 0.000141 0.000032 0.000074 0.025267 0.000119 0.090390 0.000129 0.000048 0.067150
            0.000000  0.349449  0.000000
 0.000129 0.000033 0.000066 0.025248 0.000100 0.088678 0.000120 0.000047 0.064861
            0.000000  0.354513  0.000000
 0.000114 0.000032 0.000057 0.025276 0.000081 0.087025 0.000108 0.000045 0.062648
            0.000000  0.359578  0.000000
 0.000097 0.000029 0.000048 0.025347 0.000061 0.085430 0.000094 0.000041 0.060510
            0.000000  0.364642  0.000000
 0.000078 0.000026 0.000037 0.025457 0.000043 0.083889 0.000078 0.000035 0.058442
            0.000000  0.369707  0.000000
 0.000058 0.000021 0.000027 0.025601 0.000028 0.082400 0.000061 0.000028 0.056440
            0.000000  0.374771  0.000000
 0.000038 0.000015 0.000017 0.025777 0.000015 0.080959 0.000042 0.000020 0.054501
            0.000000  0.379836  0.000000
 0.000019 0.000008 0.000008 0.025980 0.000006 0.079562 0.000021 0.000010 0.052620
            0.000000  0.384900  0.000000
 0.000000 0.000000 0.000000 0.026206 0.000000 0.078207 0.000000 0.000000 0.050792
            0.000000  0.389965  0.000000
 0.000017 0.000008 0.000007 0.026451 0.000003 0.076891 0.000022 0.000011 0.049013
            0.000000  0.395029  0.000000
 0.000033 0.000017 0.000015 0.026712 0.000005 0.075610 0.000044 0.000023 0.047278
            0.000000  0.400094  0.000000
 0.000046 0.000025 0.000022 0.026984 0.000010 0.074362 0.000066 0.000034 0.045585
            0.000000  0.405158  0.000000
 0.000058 0.000033 0.000031 0.027265 0.000017 0.073146 0.000087 0.000045 0.043929
            0.000000  0.410223  0.000000
 0.000067 0.000040 0.000040 0.027551 0.000027 0.071959 0.000106 0.000055 0.042309
            0.000000  0.415287  0.000000
 0.000074 0.000046 0.000050 0.027839 0.000037 0.070801 0.000123 0.000064 0.040722
            0.000000  0.420352  0.000000
 0.000079 0.000051 0.000061 0.028127 0.000048 0.069672 0.000137 0.000072 0.039165
            0.000000  0.425416  0.000000
 0.000082 0.000054 0.000071 0.028412 0.000058 0.068573 0.000147 0.000078 0.037639
            0.000000  0.430480  0.000000
 0.000083 0.000056 0.000081 0.028693 0.000067 0.067503 0.000153 0.000081 0.036143
            0.000000  0.435545  0.000000
 0.000082 0.000057 0.000088 0.028968 0.000073 0.066464 0.000155 0.000083 0.034676
            0.000000  0.440609  0.000000
 0.000079 0.000055 0.000093 0.029236 0.000077 0.065457 0.000152 0.000082 0.033238
            0.000000  0.445674  0.000000
 0.000074 0.000052 0.000095 0.029496 0.000077 0.064484 0.000144 0.000079 0.031829
            0.000000  0.450738  0.000000
 0.000068 0.000048 0.000094 0.029749 0.000075 0.063546 0.000133 0.000073 0.030450
            0.000000  0.455803  0.000000
 0.000059 0.000042 0.000088 0.029993 0.000069 0.062646 0.000117 0.000065 0.029100
            0.000000  0.460867  0.000000
 0.000050 0.000035 0.000078 0.030230 0.000060 0.061785 0.000098 0.000055 0.027781
            0.000000  0.465932  0.000000
 0.000039 0.000027 0.000064 0.030459 0.000048 0.060963 0.000076 0.000044 0.026491
            0.000000  0.470996  0.000000
 0.000026 0.000018 0.000046 0.030682 0.000033 0.060183 0.000051 0.000030 0.025231
            0.000000  0.476061  0.000000
 0.000014 0.000009 0.000025 0.030898 0.000017 0.059445 0.000026 0.000016 0.024000
            0.000000  0.481125  0.000000
 0.000000 0.000000 0.000000 0.031109 0.000000 0.058750 0.000000 0.000000 0.022797
            0.000000  0.486190  0.000000
 0.000013 0.000009 0.000027 0.031315 0.000018 0.058097 0.000025 0.000016 0.021622
            0.000000  0.491254  0.000000
 0.000027 0.000018 0.000055 0.031516 0.000035 0.057486 0.000049 0.000032 0.020474
            0.000000  0.496319  0.000000
 0.000039 0.000026 0.000084 0.031714 0.000052 0.056917 0.000071 0.000048 0.019352
            0.000000  0.501383  0.000000
 0.000051 0.000034 0.000112 0.031907 0.000067 0.056390 0.000090 0.000064 0.018254
            0.000000  0.506448  0.000000
 0.000061 0.000040 0.000139 0.032095 0.000079 0.055902 0.000106 0.000078 0.017181
            0.000000  0.511512  0.000000
 0.000070 0.000045 0.000163 0.032278 0.000090 0.055454 0.000118 0.000090 0.016132
            0.000000  0.516577  0.000000
 0.000076 0.000049 0.000183 0.032456 0.000097 0.055042 0.000126 0.000101 0.015106
            0.000000  0.521641  0.000000
 0.000080 0.000051 0.000198 0.032627 0.000101 0.054668 0.000129 0.000109 0.014106
            0.000000  0.526706  0.000000
 0.000082 0.000052 0.000209 0.032789 0.000102 0.054328 0.000129 0.000115 0.013134
            0.000000  0.531770  0.000000
 0.000082 0.000052 0.000213 0.032942 0.000100 0.054021 0.000125 0.000118 0.012192
            0.000000  0.536834  0.000000
 0.000079 0.000050 0.000211 0.033084 0.000095 0.053747 0.000117 0.000118 0.011285
            0.000000  0.541899  0.000000
 0.000074 0.000046 0.000202 0.033213 0.000087 0.053505 0.000107 0.000114 0.010423
            0.000000  0.546963  0.000000
 0.000067 0.000042 0.000188 0.033328 0.000077 0.053292 0.000094 0.000107 0.009614
            0.000000  0.552028  0.000000
 0.000058 0.000036 0.000167 0.033427 0.000066 0.053110 0.000079 0.000097 0.008873
            0.000000  0.557092  0.000000
 0.000047 0.000030 0.000141 0.033509 0.000053 0.052957 0.000063 0.000083 0.008217
            0.000000  0.562157  0.000000
 0.000036 0.000022 0.000110 0.033573 0.000040 0.052833 0.000047 0.000066 0.007668
            0.000000  0.567221  0.000000
 0.000024 0.000015 0.000075 0.033619 0.000026 0.052738 0.000030 0.000046 0.007250
            0.000000  0.572286  0.000000
 0.000012 0.000007 0.000038 0.033645 0.000013 0.052672 0.000015 0.000024 0.006986
            0.000000  0.577350  0.000000
 0.000000 0.000000 0.000000 0.033651 0.000000 0.052635 0.000000 0.000000 0.006893


==> anc/fig04/nol22.decay <==
R_p [Ang], max |dV/du| [eV^(3/2)]
  20.3164269920   0.0007020490
  20.3164269920   0.0007025913
  18.5963331008   0.0008519860
  17.6736188804   0.0011904544
  17.3551492121   0.0012586434
  17.6736188804   0.0010694622
  18.5963331008   0.0008205286
  18.5963331008   0.0010384428
  16.7000001158   0.0014657166
  15.3058029272   0.0018392408
  14.5587225723   0.0023504346
  14.5587225723   0.0022928441
  15.3058029272   0.0019850061
  16.7000001158   0.0014346408
  18.5963331008   0.0009757822
  20.3164269920   0.0008019451
  17.6736188804   0.0015123186
  15.3058029272   0.0023413637
  13.3600000926   0.0030340922
  12.0425413435   0.0037977864
  11.5700994748   0.0043849082
  12.0425413435   0.0039018701
  13.3600000926   0.0031142614
  15.3058029272   0.0020197009
  17.6736188804   0.0012193169
  20.3164269920   0.0006594713
  20.3164269920   0.0009666198
  17.3551492121   0.0017001820
  14.5587225723   0.0030092011
  12.0425413435   0.0047441166
  10.0200000695   0.0061273489
   8.8368094402   0.0083271895
   8.8368094402   0.0077549376
  10.0200000695   0.0063295753
  12.0425413435   0.0040201129
  14.5587225723   0.0025556550
  17.3551492121   0.0014231350
  20.3164269920   0.0006887353
  20.8582934592   0.0007017321
  17.6736188804   0.0015240299
  14.5587225723   0.0030042547
  11.5700994748   0.0056458970
   8.8368094402   0.0104512264
   6.6800000463   0.0146271531
   5.7850497374   0.0197051436
   6.6800000463   0.0142117690
   8.8368094402   0.0083956010
  11.5700994748   0.0048152245
  14.5587225723   0.0026019910
  17.6736188804   0.0013863762
  18.5963331008   0.0010649775
  15.3058029272   0.0023902406
  12.0425413435   0.0048322039
   8.8368094402   0.0104991132
   5.7850497374   0.0252322805
   3.3400000232   0.0691940282
   3.3400000232   0.0429280891
   5.7850497374   0.0184186018
   8.8368094402   0.0092617833
  12.0425413435   0.0045709101
  15.3058029272   0.0022733915
  18.5963331008   0.0011171899
  20.0400001389   0.0007375735
  16.7000001158   0.0015213508
  13.3600000926   0.0031523257
  10.0200000695   0.0064613328
   6.6800000463   0.0153486182
   3.3400000232   0.0743134079
   0.0000000000   0.4199122068
   3.3400000232   0.1038568369
   6.6800000463   0.0191578311
  10.0200000695   0.0071079390
  13.3600000926   0.0034013099
  16.7000001158   0.0017514999
  18.5963331008   0.0011782271
  15.3058029272   0.0018758115
  12.0425413435   0.0039030877
   8.8368094402   0.0087257889
   5.7850497374   0.0200326921
   3.3400000232   0.0449315393
   3.3400000232   0.1597380277
   5.7850497374   0.0573398819
   8.8368094402   0.0140592778
  12.0425413435   0.0059891339
  15.3058029272   0.0029198426
  18.5963331008   0.0013952922
  20.8582934592   0.0006988847
  17.6736188804   0.0012326071
  14.5587225723   0.0024399404
  11.5700994748   0.0045927099
   8.8368094402   0.0079624785
   6.6800000463   0.0156305265
   5.7850497374   0.0256814441
   6.6800000463   0.0212327951
   8.8368094402   0.0139676521
  11.5700994748   0.0076150391
  14.5587225723   0.0039100496
  17.6736188804   0.0020028763
  20.3164269920   0.0006972044
  17.3551492121   0.0013207964
  14.5587225723   0.0023961526
  12.0425413435   0.0039936399
  10.0200000695   0.0068216115
   8.8368094402   0.0097524075
   8.8368094402   0.0107239197
  10.0200000695   0.0081697593
  12.0425413435   0.0059348645
  14.5587225723   0.0038999127
  17.3551492121   0.0022690497
  20.3164269920   0.0011695714
  23.1401989495   0.0007889025
  20.3164269920   0.0006987404
  17.6736188804   0.0011670909
  15.3058029272   0.0021149609
  13.3600000926   0.0033835123
  12.0425413435   0.0044799499
  11.5700994748   0.0056252575
  12.0425413435   0.0045386391
  13.3600000926   0.0037749523
  15.3058029272   0.0029031631
  17.6736188804   0.0019988786
  20.3164269920   0.0011674515
  20.8582934592   0.0007088630
  18.5963331008   0.0008855094
  16.7000001158   0.0016141391
  15.3058029272   0.0022708854
  14.5587225723   0.0029131096
  14.5587225723   0.0029366870
  15.3058029272   0.0022580655
  16.7000001158   0.0018653125
  18.5963331008   0.0013882652
  20.8582934592   0.0008825515
  20.0400001389   0.0007092205
  18.5963331008   0.0012093439
  17.6736188804   0.0016582592
  17.3551492121   0.0016433580
  17.6736188804   0.0014791547
  18.5963331008   0.0011113328
  20.0400001389   0.0011214819
  20.8582934592   0.0006578644
  20.3164269920   0.0007129295
  20.3164269920   0.0008177644
  20.8582934592   0.0007842391
  23.1401989495   0.0006125195
  20.8582934592   0.0006538822
  20.0400001389   0.0009239062
  20.8582934592   0.0008875535
  23.1401989495   0.0006957041
  23.3800001621   0.0005812072
  21.9018448230   0.0012347115
  21.9018448230   0.0005603974
  23.3800001621   0.0003765612
  20.8582934592   0.0007112181
  20.0400001389   0.0009988390
  20.8582934592   0.0009215040
  23.1401989495   0.0006430051
  23.3800001621   0.0004252450
  21.9018448230   0.0005229875
  21.9018448230   0.0011262397
  23.3800001621   0.0005062591
  20.8582934592   0.0007038611
  20.0400001389   0.0007426150
  20.8582934592   0.0007240795
  23.1401989495   0.0006472417
  23.3800001621   0.0006569983
  21.9018448230   0.0007084056
  21.9018448230   0.0007094309
  23.3800001621   0.0006646310
  23.1401989495   0.0007069376
  23.3800001621   0.0006676641
  21.9018448230   0.0007139604
  21.9018448230   0.0007128108
  23.3800001621   0.0006596918


==> anc/fig04/qpl01.dat <==
 &plot nbnd=   9, nks=   248 /
            0.333333  0.577350  0.000000
 0.000000 0.014074 0.000000 0.000000 0.000000 0.014755 0.000000 0.000000 0.000000
            0.330808  0.572976  0.000000
 0.000000 0.013999 0.001381 0.000000 0.000000 0.014755 0.000048 0.000000 0.000160
            0.328283  0.568603  0.000000
 0.000000 0.013800 0.002611 0.000000 0.000000 0.014754 0.000097 0.000000 0.000298
            0.325758  0.564229  0.000000
 0.000000 0.013530 0.003621 0.000000 0.000000 0.014753 0.000148 0.000000 0.000414
            0.323232  0.559855  0.000000
 0.000000 0.013236 0.004414 0.000000 0.000000 0.014751 0.000200 0.000000 0.000507
            0.320707  0.555481  0.000000
 0.000000 0.012946 0.005022 0.000000 0.000000 0.014749 0.000251 0.000000 0.000578
            0.318182  0.551107  0.000000
 0.000000 0.012671 0.005484 0.000000 0.000000 0.014747 0.000302 0.000000 0.000627
            0.315657  0.546733  0.000000
 0.000000 0.012413 0.005838 0.000000 0.000000 0.014744 0.000352 0.000000 0.000656
            0.313131  0.542359  0.000000
 0.000000 0.012170 0.006109 0.000000 0.000000 0.014741 0.000400 0.000000 0.000665
            0.310606  0.537985  0.000000
 0.000000 0.011940 0.006320 0.000000 0.000000 0.014738 0.000448 0.000000 0.000654
            0.308081  0.533612  0.000000
 0.000000 0.011721 0.006484 0.000000 0.000000 0.014734 0.000493 0.000000 0.000624
            0.305556  0.529238  0.000000
 0.000000 0.011511 0.006614 0.000000 0.000000 0.014731 0.000537 0.000000 0.000576
            0.303030  0.524864  0.000000
 0.000000 0.011306 0.006718 0.000000 0.000000 0.014727 0.000578 0.000000 0.000511
            0.300505  0.520490  0.000000
 0.000000 0.011107 0.006802 0.000000 0.000000 0.014723 0.000618 0.000000 0.000429
            0.297980  0.516116  0.000000
 0.000000 0.010912 0.006871 0.000000 0.000000 0.014719 0.000655 0.000000 0.000332
            0.295455  0.511742  0.000000
 0.000000 0.010721 0.006929 0.000000 0.000000 0.014715 0.000691 0.000000 0.000219
            0.292929  0.507368  0.000000
 0.000000 0.010533 0.006978 0.000000 0.000000 0.014711 0.000724 0.000000 0.000092
            0.290404  0.502995  0.000000
 0.000000 0.010348 0.007021 0.000000 0.000000 0.014706 0.000755 0.000000 0.000048
            0.287879  0.498621  0.000000
 0.000000 0.010165 0.007059 0.000000 0.000000 0.014700 0.000784 0.000000 0.000202
            0.285354  0.494247  0.000000
 0.000000 0.009984 0.007093 0.000000 0.000000 0.014694 0.000810 0.000000 0.000369
            0.282828  0.489873  0.000000
 0.000000 0.009806 0.007124 0.000000 0.000000 0.014687 0.000835 0.000000 0.000547
            0.280303  0.485499  0.000000
 0.000000 0.009630 0.007153 0.000000 0.000000 0.014678 0.000858 0.000000 0.000738
            0.277778  0.481125  0.000000
 0.000000 0.009457 0.007181 0.000000 0.000000 0.014668 0.000880 0.000000 0.000939
            0.275253  0.476751  0.000000
 0.000000 0.009286 0.007207 0.000000 0.000000 0.014656 0.000899 0.000000 0.001151
            0.272727  0.472377  0.000000
 0.000000 0.009118 0.007233 0.000000 0.000000 0.014642 0.000917 0.000000 0.001374
            0.270202  0.468004  0.000000
 0.000000 0.008952 0.007258 0.000000 0.000000 0.014626 0.000934 0.000000 0.001606
            0.267677  0.463630  0.000000
 0.000000 0.008788 0.007283 0.000000 0.000000 0.014607 0.000950 0.000000 0.001847
            0.265152  0.459256  0.000000
 0.000000 0.008627 0.007308 0.000000 0.000000 0.014585 0.000964 0.000000 0.002097
            0.262626  0.454882  0.000000
 0.000000 0.008469 0.007333 0.000000 0.000000 0.014560 0.000978 0.000000 0.002355
            0.260101  0.450508  0.000000
 0.000000 0.008314 0.007359 0.000000 0.000000 0.014532 0.000991 0.000000 0.002620
            0.257576  0.446134  0.000000
 0.000000 0.008161 0.007385 0.000000 0.000000 0.014500 0.001003 0.000000 0.002893
            0.255051  0.441760  0.000000
 0.000000 0.008010 0.007411 0.000000 0.000000 0.014464 0.001015 0.000000 0.003173
            0.252525  0.437387  0.000000
 0.000000 0.007862 0.007439 0.000000 0.000000 0.014425 0.001027 0.000000 0.003459
            0.250000  0.433013  0.000000
 0.000000 0.007717 0.007467 0.000000 0.000000 0.014380 0.001038 0.000000 0.003751
            0.247475  0.428639  0.000000
 0.000000 0.007574 0.007496 0.000000 0.000000 0.014331 0.001049 0.000000 0.004048
            0.244949  0.424265  0.000000
 0.000000 0.007433 0.007527 0.000000 0.000000 0.014277 0.001061 0.000000 0.004349
            0.242424  0.419891  0.000000
 0.000000 0.007295 0.007558 0.000000 0.000000 0.014217 0.001071 0.000000 0.004655
            0.239899  0.415517  0.000000
 0.000000 0.007158 0.007591 0.000000 0.000000 0.014152 0.001082 0.000000 0.004965
            0.237374  0.411143  0.000000
 0.000000 0.007023 0.007625 0.000000 0.000000 0.014081 0.001093 0.000000 0.005278
            0.234848  0.406770  0.000000
 0.000000 0.006890 0.007659 0.000000 0.000000 0.014004 0.001103 0.000000 0.005595
            0.232323  0.402396  0.000000
 0.000000 0.006759 0.007695 0.000000 0.000000 0.013920 0.001113 0.000000 0.005914
            0.229798  0.398022  0.000000
 0.000000 0.006629 0.007732 0.000000 0.000000 0.013828 0.001122 0.000000 0.006235
            0.227273  0.393648  0.000000
 0.000000 0.006500 0.007769 0.000000 0.000000 0.013730 0.001131 0.000000 0.006558
            0.224747  0.389274  0.000000
 0.000000 0.006373 0.007806 0.000000 0.000000 0.013623 0.001139 0.000000 0.006883
            0.222222  0.384900  0.000000
 0.000000 0.006246 0.007844 0.000000 0.000000 0.013509 0.001147 0.000000 0.007210
            0.219697  0.380526  0.000000
 0.000000 0.006120 0.007882 0.000000 0.000000 0.013386 0.001153 0.000000 0.007537
            0.217172  0.376152  0.000000
 0.000000 0.005996 0.007919 0.000000 0.000000 0.013254 0.001159 0.000000 0.007866
            0.214646  0.371779  0.000000
 0.000000 0.005872 0.007955 0.000000 0.000000 0.013113 0.001164 0.000000 0.008195
            0.212121  0.367405  0.000000
 0.000000 0.005748 0.007989 0.000000 0.000000 0.012963 0.001168 0.000000 0.008525
            0.209596  0.363031  0.000000
 0.000000 0.005626 0.008023 0.000000 0.000000 0.012803 0.001171 0.000000 0.008854
            0.207071  0.358657  0.000000
 0.000000 0.005504 0.008054 0.000000 0.000000 0.012633 0.001174 0.000000 0.009184
            0.204545  0.354283  0.000000
 0.000000 0.005382 0.008082 0.000000 0.000000 0.012454 0.001176 0.000000 0.009513
            0.202020  0.349909  0.000000
 0.000000 0.005262 0.008108 0.000000 0.000000 0.012264 0.001178 0.000000 0.009842
            0.199495  0.345535  0.000000
 0.000000 0.005142 0.008130 0.000000 0.000000 0.012064 0.001181 0.000000 0.010170
            0.196970  0.341162  0.000000
 0.000000 0.005022 0.008148 0.000000 0.000000 0.011853 0.001183 0.000000 0.010498
            0.194444  0.336788  0.000000
 0.000000 0.004904 0.008163 0.000000 0.000000 0.011633 0.001187 0.000000 0.010824
            0.191919  0.332414  0.000000
 0.000000 0.004786 0.008174 0.000000 0.000000 0.011403 0.001192 0.000000 0.011149
            0.189394  0.328040  0.000000
 0.000000 0.004670 0.008180 0.000000 0.000000 0.011164 0.001199 0.000000 0.011472
            0.186869  0.323666  0.000000
 0.000000 0.004554 0.008182 0.000000 0.000000 0.010915 0.001208 0.000000 0.011794
            0.184343  0.319292  0.000000
 0.000000 0.004439 0.008180 0.000000 0.000000 0.010658 0.001220 0.000000 0.012113
            0.181818  0.314918  0.000000
 0.000000 0.004325 0.008174 0.000000 0.000000 0.010392 0.001236 0.000000 0.012431
            0.179293  0.310544  0.000000
 0.000000 0.004213 0.008163 0.000000 0.000000 0.010119 0.001257 0.000000 0.012746
            0.176768  0.306171  0.000000
 0.000000 0.004101 0.008149 0.000000 0.000000 0.009838 0.001282 0.000000 0.013058
            0.174242  0.301797  0.000000
 0.000000 0.003991 0.008131 0.000000 0.000000 0.009552 0.001313 0.000000 0.013369
            0.171717  0.297423  0.000000
 0.000000 0.003882 0.008110 0.000000 0.000000 0.009260 0.001351 0.000000 0.013676
            0.169192  0.293049  0.000000
 0.000000 0.003773 0.008087 0.000000 0.000000 0.008964 0.001395 0.000000 0.013981
            0.166667  0.288675  0.000000
 0.000000 0.003666 0.008061 0.000000 0.000000 0.008663 0.001448 0.000000 0.014284
            0.164141  0.284301  0.000000
 0.000000 0.003560 0.008035 0.000000 0.000000 0.008360 0.001508 0.000000 0.014584
            0.161616  0.279927  0.000000
 0.000000 0.003455 0.008007 0.000000 0.000000 0.008055 0.001578 0.000000 0.014881
            0.159091  0.275554  0.000000
 0.000000 0.003351 0.007980 0.000000 0.000000 0.007749 0.001658 0.000000 0.015176
            0.156566  0.271180  0.000000
 0.000000 0.003247 0.007953 0.000000 0.000000 0.007443 0.001748 0.000000 0.015469
            0.154040  0.266806  0.000000
 0.000000 0.003144 0.007928 0.000000 0.000000 0.007137 0.001849 0.000000 0.015760
            0.151515  0.262432  0.000000
 0.000000 0.003042 0.007905 0.000000 0.000000 0.006833 0.001961 0.000000 0.016049
            0.148990  0.258058  0.000000
 0.000000 0.002940 0.007884 0.000000 0.000000 0.006532 0.002086 0.000000 0.016336
            0.146465  0.253684  0.000000
 0.000000 0.002838 0.007867 0.000000 0.000000 0.006233 0.002222 0.000000 0.016622
            0.143939  0.249310  0.000000
 0.000000 0.002737 0.007853 0.000000 0.000000 0.005938 0.002372 0.000000 0.016906
            0.141414  0.244936  0.000000
 0.000000 0.002636 0.007843 0.000000 0.000000 0.005648 0.002535 0.000000 0.017190
            0.138889  0.240563  0.000000
 0.000000 0.002535 0.007836 0.000000 0.000000 0.005363 0.002712 0.000000 0.017472
            0.136364  0.236189  0.000000
 0.000000 0.002434 0.007834 0.000000 0.000000 0.005083 0.002902 0.000000 0.017754
            0.133838  0.231815  0.000000
 0.000000 0.002332 0.007836 0.000000 0.000000 0.004809 0.003107 0.000000 0.018036
            0.131313  0.227441  0.000000
 0.000000 0.002231 0.007842 0.000000 0.000000 0.004542 0.003326 0.000000 0.018317
            0.128788  0.223067  0.000000
 0.000000 0.002129 0.007852 0.000000 0.000000 0.004281 0.003559 0.000000 0.018598
            0.126263  0.218693  0.000000
 0.000000 0.002027 0.007864 0.000000 0.000000 0.004027 0.003808 0.000000 0.018879
            0.123737  0.214319  0.000000
 0.000000 0.001924 0.007879 0.000000 0.000000 0.003781 0.004071 0.000000 0.019160
            0.121212  0.209946  0.000000
 0.000000 0.001821 0.007895 0.000000 0.000000 0.003541 0.004350 0.000000 0.019441
            0.118687  0.205572  0.000000
 0.000000 0.001718 0.007912 0.000000 0.000000 0.003310 0.004644 0.000000 0.019721
            0.116162  0.201198  0.000000
 0.000000 0.001614 0.007928 0.000000 0.000000 0.003085 0.004953 0.000000 0.020001
            0.113636  0.196824  0.000000
 0.000000 0.001509 0.007944 0.000000 0.000000 0.002869 0.005277 0.000000 0.020281
            0.111111  0.192450  0.000000
 0.000000 0.001405 0.007957 0.000000 0.000000 0.002660 0.005617 0.000000 0.020560
            0.108586  0.188076  0.000000
 0.000000 0.001300 0.007966 0.000000 0.000000 0.002459 0.005972 0.000000 0.020839
            0.106061  0.183702  0.000000
 0.000000 0.001195 0.007971 0.000000 0.000000 0.002266 0.006344 0.000000 0.021116
            0.103535  0.179328  0.000000
 0.000000 0.001089 0.007970 0.000000 0.000000 0.002081 0.006731 0.000000 0.021391
            0.101010  0.174955  0.000000
 0.000000 0.000984 0.007962 0.000000 0.000000 0.001903 0.007134 0.000000 0.021665
            0.098485  0.170581  0.000000
 0.000000 0.000879 0.007948 0.000000 0.000000 0.001734 0.007554 0.000000 0.021937
            0.095960  0.166207  0.000000
 0.000000 0.000774 0.007925 0.000000 0.000000 0.001572 0.007991 0.000000 0.022205
            0.093434  0.161833  0.000000
 0.000000 0.000670 0.007893 0.000000 0.000000 0.001419 0.008444 0.000000 0.022471
            0.090909  0.157459  0.000000
 0.000000 0.000566 0.007852 0.000000 0.000000 0.001273 0.008915 0.000000 0.022733
            0.088384  0.153085  0.000000
 0.000000 0.000463 0.007803 0.000000 0.000000 0.001136 0.009404 0.000000 0.022991
            0.085859  0.148711  0.000000
 0.000000 0.000361 0.007745 0.000000 0.000000 0.001007 0.009912 0.000000 0.023244
            0.083333  0.144338  0.000000
 0.000000 0.000260 0.007679 0.000000 0.000000 0.000886 0.010439 0.000000 0.023492
            0.080808  0.139964  0.000000
 0.000000 0.000161 0.007606 0.000000 0.000000 0.000773 0.010986 0.000000 0.023735
            0.078283  0.135590  0.000000
 0.000000 0.000063 0.007528 0.000000 0.000000 0.000669 0.011554 0.000000 0.023972
            0.075758  0.131216  0.000000
 0.000000 0.000034 0.007446 0.000000 0.000000 0.000573 0.012145 0.000000 0.024202
            0.073232  0.126842  0.000000
 0.000000 0.000128 0.007362 0.000000 0.000000 0.000485 0.012760 0.000000 0.024426
            0.070707  0.122468  0.000000
 0.000000 0.000220 0.007279 0.000000 0.000000 0.000405 0.013400 0.000000 0.024642
            0.068182  0.118094  0.000000
 0.000000 0.000310 0.007200 0.000000 0.000000 0.000333 0.014068 0.000000 0.024851
            0.065657  0.113721  0.000000
 0.000000 0.000396 0.007128 0.000000 0.000000 0.000268 0.014767 0.000000 0.025052
            0.063131  0.109347  0.000000
 0.000000 0.000480 0.007067 0.000000 0.000000 0.000211 0.015498 0.000000 0.025245
            0.060606  0.104973  0.000000
 0.000000 0.000560 0.007020 0.000000 0.000000 0.000161 0.016266 0.000000 0.025429
            0.058081  0.100599  0.000000
 0.000000 0.000635 0.006994 0.000000 0.000000 0.000118 0.017075 0.000000 0.025604
            0.055556  0.096225  0.000000
 0.000000 0.000706 0.006991 0.000000 0.000000 0.000081 0.017929 0.000000 0.025771
            0.053030  0.091851  0.000000
 0.000000 0.000772 0.007017 0.000000 0.000000 0.000051 0.018834 0.000000 0.025928
            0.050505  0.087477  0.000000
 0.000000 0.000832 0.007078 0.000000 0.000000 0.000026 0.019797 0.000000 0.026076
            0.047980  0.083103  0.000000
 0.000000 0.000884 0.007179 0.000000 0.000000 0.000006 0.020826 0.000000 0.026213
            0.045455  0.078730  0.000000
 0.000000 0.000930 0.007327 0.000000 0.000000 0.000011 0.021930 0.000000 0.026340
            0.042929  0.074356  0.000000
 0.000000 0.000966 0.007527 0.000000 0.000000 0.000022 0.023121 0.000000 0.026456
            0.040404  0.069982  0.000000
 0.000000 0.000993 0.007787 0.000000 0.000000 0.000030 0.024412 0.000000 0.026560
            0.037879  0.065608  0.000000
 0.000000 0.001009 0.008114 0.000000 0.000000 0.000035 0.025821 0.000000 0.026652
            0.035354  0.061234  0.000000
 0.000000 0.001013 0.008517 0.000000 0.000000 0.000037 0.027367 0.000000 0.026731
            0.032828  0.056860  0.000000
 0.000000 0.001003 0.009006 0.000000 0.000000 0.000037 0.029074 0.000000 0.026796
            0.030303  0.052486  0.000000
 0.000000 0.000980 0.009591 0.000000 0.000000 0.000036 0.030976 0.000000 0.026846
            0.027778  0.048113  0.000000
 0.000000 0.000941 0.010287 0.000000 0.000000 0.000034 0.033108 0.000000 0.026878
            0.025253  0.043739  0.000000
 0.000000 0.000886 0.011112 0.000000 0.000000 0.000030 0.035523 0.000000 0.026891
            0.022727  0.039365  0.000000
 0.000000 0.000815 0.012086 0.000000 0.000000 0.000026 0.038282 0.000000 0.026883
            0.020202  0.034991  0.000000
 0.000000 0.000728 0.013240 0.000000 0.000000 0.000022 0.041472 0.000000 0.026850
            0.017677  0.030617  0.000000
 0.000000 0.000628 0.014612 0.000000 0.000000 0.000018 0.045205 0.000000 0.026788
            0.015152  0.026243  0.000000
 0.000000 0.000517 0.016259 0.000000 0.000000 0.000013 0.049640 0.000000 0.026691
            0.012626  0.021869  0.000000
 0.000000 0.000399 0.018259 0.000000 0.000000 0.000010 0.054999 0.000000 0.026551
            0.010101  0.017495  0.000000
 0.000000 0.000282 0.020733 0.000000 0.000000 0.000006 0.061611 0.000000 0.026357
            0.007576  0.013122  0.000000
 0.000000 0.000173 0.023868 0.000000 0.000000 0.000004 0.069981 0.000000 0.026091
            0.005051  0.008748  0.000000
 0.000000 0.000083 0.027972 0.000000 0.000000 0.000002 0.080925 0.000000 0.025725
            0.002525  0.004374  0.000000
 0.000000 0.000022 0.033587 0.000000 0.000000 0.000000 0.095855 0.000000 0.025214
            0.000253  0.000437  0.000000
 0.000000 0.000000 0.040785 0.000000 0.000000 0.000000 0.114865 0.000000 0.024560
            0.000000  0.000506  0.000000
 0.000000 0.000000 0.040782 0.000000 0.000000 0.000000 0.114858 0.000000 0.024561
            0.000000  0.005064  0.000000
 0.000000 0.000000 0.033569 0.000000 0.000000 0.000000 0.095807 0.000000 0.025216
            0.000000  0.010129  0.000000
 0.000000 0.000000 0.027946 0.000000 0.000000 0.000000 0.080855 0.000000 0.025728
            0.000000  0.015193  0.000000
 0.000000 0.000000 0.023841 0.000000 0.000000 0.000000 0.069902 0.000000 0.026093
            0.000000  0.020258  0.000000
 0.000000 0.000000 0.020706 0.000000 0.000000 0.000000 0.061529 0.000000 0.026359
            0.000000  0.025322  0.000000
 0.000000 0.000000 0.018234 0.000000 0.000000 0.000000 0.054917 0.000000 0.026552
            0.000000  0.030387  0.000000
 0.000000 0.000000 0.016238 0.000000 0.000000 0.000000 0.049559 0.000000 0.026691
            0.000000  0.035451  0.000000
 0.000000 0.000000 0.014597 0.000000 0.000000 0.000000 0.045127 0.000000 0.026787
            0.000000  0.040516  0.000000
 0.000000 0.000000 0.013232 0.000000 0.000000 0.000000 0.041396 0.000000 0.026848
            0.000000  0.045580  0.000000
 0.000000 0.000000 0.012086 0.000000 0.000000 0.000000 0.038209 0.000000 0.026880
            0.000000  0.050645  0.000000
 0.000000 0.000000 0.011119 0.000000 0.000000 0.000000 0.035452 0.000000 0.026887
            0.000000  0.055709  0.000000
 0.000000 0.000000 0.010302 0.000000 0.000000 0.000000 0.033040 0.000000 0.026872
            0.000000  0.060774  0.000000
 0.000000 0.000000 0.009612 0.000000 0.000000 0.000000 0.030910 0.000000 0.026839
            0.000000  0.065838  0.000000
 0.000000 0.000000 0.009031 0.000000 0.000000 0.000000 0.029012 0.000000 0.026788
            0.000000  0.070903  0.000000
 0.000000 0.000000 0.008545 0.000000 0.000000 0.000000 0.027306 0.000000 0.026722
            0.000000  0.075967  0.000000
 0.000000 0.000000 0.008142 0.000000 0.000000 0.000000 0.025763 0.000000 0.026642
            0.000000  0.081032  0.000000
 0.000000 0.000000 0.007812 0.000000 0.000000 0.000000 0.024357 0.000000 0.026549
            0.000000  0.086096  0.000000
 0.000000 0.000000 0.007547 0.000000 0.000000 0.000000 0.023068 0.000000 0.026443
            0.000000  0.091161  0.000000
 0.000000 0.000000 0.007339 0.000000 0.000000 0.000000 0.021879 0.000000 0.026326
            0.000000  0.096225  0.000000
 0.000000 0.000000 0.007181 0.000000 0.000000 0.000000 0.020777 0.000000 0.026197
            0.000000  0.101290  0.000000
 0.000000 0.000000 0.007067 0.000000 0.000000 0.000000 0.019750 0.000000 0.026058
            0.000000  0.106354  0.000000
 0.000000 0.000000 0.006992 0.000000 0.000000 0.000000 0.018789 0.000000 0.025909
            0.000000  0.111418  0.000000
 0.000000 0.000000 0.006949 0.000000 0.000000 0.000000 0.017884 0.000000 0.025750
            0.000000  0.116483  0.000000
 0.000000 0.000000 0.006934 0.000000 0.000000 0.000000 0.017031 0.000000 0.025582
            0.000000  0.121547  0.000000
 0.000000 0.000000 0.006942 0.000000 0.000000 0.000000 0.016221 0.000000 0.025404
            0.000000  0.126612  0.000000
 0.000000 0.000000 0.006968 0.000000 0.000000 0.000000 0.015452 0.000000 0.025218
            0.000000  0.131676  0.000000
 0.000000 0.000000 0.007009 0.000000 0.000000 0.000000 0.014718 0.000000 0.025023
            0.000000  0.136741  0.000000
 0.000000 0.000000 0.007060 0.000000 0.000000 0.000000 0.014015 0.000000 0.024819
            0.000000  0.141805  0.000000
 0.000000 0.000000 0.007118 0.000000 0.000000 0.000000 0.013341 0.000000 0.024608
            0.000000  0.146870  0.000000
 0.000000 0.000000 0.007180 0.000000 0.000000 0.000000 0.012694 0.000000 0.024390
            0.000000  0.151934  0.000000
 0.000000 0.000000 0.007243 0.000000 0.000000 0.000000 0.012070 0.000000 0.024164
            0.000000  0.156999  0.000000
 0.000000 0.000000 0.007304 0.000000 0.000000 0.000000 0.011468 0.000000 0.023932
            0.000000  0.162063  0.000000
 0.000000 0.000000 0.007361 0.000000 0.000000 0.000000 0.010887 0.000000 0.023694
            0.000000  0.167128  0.000000
 0.000000 0.000000 0.007414 0.000000 0.000000 0.000000 0.010324 0.000000 0.023451
            0.000000  0.172192  0.000000
 0.000000 0.000000 0.007459 0.000000 0.000000 0.000000 0.009780 0.000000 0.023202
            0.000000  0.177257  0.000000
 0.000000 0.000000 0.007497 0.000000 0.000000 0.000000 0.009253 0.000000 0.022949
            0.000000  0.182321  0.000000
 0.000000 0.000000 0.007527 0.000000 0.000000 0.000000 0.008741 0.000000 0.022693
            0.000000  0.187386  0.000000
 0.000000 0.000000 0.007549 0.000000 0.000000 0.000000 0.008246 0.000000 0.022434
            0.000000  0.192450  0.000000
 0.000000 0.000000 0.007562 0.000000 0.000000 0.000000 0.007765 0.000000 0.022172
            0.000000  0.197515  0.000000
 0.000000 0.000000 0.007566 0.000000 0.000000 0.000000 0.007299 0.000000 0.021909
            0.000000  0.202579  0.000000
 0.000000 0.000000 0.007562 0.000000 0.000000 0.000000 0.006847 0.000000 0.021645
            0.000000  0.207644  0.000000
 0.000000 0.000000 0.007551 0.000000 0.000000 0.000000 0.006410 0.000000 0.021381
            0.000000  0.212708  0.000000
 0.000000 0.000000 0.007532 0.000000 0.000000 0.000000 0.005985 0.000000 0.021117
            0.000000  0.217772  0.000000
 0.000000 0.000000 0.007506 0.000000 0.000000 0.000000 0.005575 0.000000 0.020855
            0.000000  0.222837  0.000000
 0.000000 0.000000 0.007474 0.000000 0.000000 0.000000 0.005177 0.000000 0.020594
            0.000000  0.227901  0.000000
 0.000000 0.000000 0.007437 0.000000 0.000000 0.000000 0.004793 0.000000 0.020336
            0.000000  0.232966  0.000000
 0.000000 0.000000 0.007395 0.000000 0.000000 0.000000 0.004421 0.000000 0.020081
            0.000000  0.238030  0.000000
 0.000000 0.000000 0.007349 0.000000 0.000000 0.000000 0.004062 0.000000 0.019829
            0.000000  0.243095  0.000000
 0.000000 0.000000 0.007298 0.000000 0.000000 0.000000 0.003716 0.000000 0.019582
            0.000000  0.248159  0.000000
 0.000000 0.000000 0.007244 0.000000 0.000000 0.000000 0.003383 0.000000 0.019340
            0.000000  0.253224  0.000000
 0.000000 0.000000 0.007188 0.000000 0.000000 0.000000 0.003062 0.000000 0.019103
            0.000000  0.258288  0.000000
 0.000000 0.000000 0.007128 0.000000 0.000000 0.000000 0.002753 0.000000 0.018872
            0.000000  0.263353  0.000000
 0.000000 0.000000 0.007065 0.000000 0.000000 0.000000 0.002457 0.000000 0.018648
            0.000000  0.268417  0.000000
 0.000000 0.000000 0.007000 0.000000 0.000000 0.000000 0.002172 0.000000 0.018430
            0.000000  0.273482  0.000000
 0.000000 0.000000 0.006933 0.000000 0.000000 0.000000 0.001900 0.000000 0.018220
            0.000000  0.278546  0.000000
 0.000000 0.000000 0.006863 0.000000 0.000000 0.000000 0.001641 0.000000 0.018019
            0.000000  0.283611  0.000000
 0.000000 0.000000 0.006790 0.000000 0.000000 0.000000 0.001394 0.000000 0.017826
            0.000000  0.288675  0.000000
 0.000000 0.000000 0.006715 0.000000 0.000000 0.000000 0.001161 0.000000 0.017642
            0.000000  0.293740  0.000000
 0.000000 0.000000 0.006637 0.000000 0.000000 0.000000 0.000945 0.000000 0.017468
            0.000000  0.298804  0.000000
 0.000000 0.000000 0.006557 0.000000 0.000000 0.000000 0.000750 0.000000 0.017305
            0.000000  0.303869  0.000000
 0.000000 0.000000 0.006474 0.000000 0.000000 0.000000 0.000586 0.000000 0.017152
            0.000000  0.308933  0.000000
 0.000000 0.000000 0.006388 0.000000 0.000000 0.000000 0.000473 0.000000 0.017011
            0.000000  0.313998  0.000000
 0.000000 0.000000 0.006300 0.000000 0.000000 0.000000 0.000441 0.000000 0.016881
            0.000000  0.319062  0.000000
 0.000000 0.000000 0.006208 0.000000 0.000000 0.000000 0.000495 0.000000 0.016764
            0.000000  0.324126  0.000000
 0.000000 0.000000 0.006114 0.000000 0.000000 0.000000 0.000607 0.000000 0.016660
            0.000000  0.329191  0.000000
 0.000000 0.000000 0.006018 0.000000 0.000000 0.000000 0.000746 0.000000 0.016569
            0.000000  0.334255  0.000000
 0.000000 0.000000 0.005919 0.000000 0.000000 0.000000 0.000897 0.000000 0.016493
            0.000000  0.339320  0.000000
 0.000000 0.000000 0.005817 0.000000 0.000000 0.000000 0.001052 0.000000 0.016430
            0.000000  0.344384  0.000000
 0.000000 0.000000 0.005713 0.000000 0.000000 0.000000 0.001207 0.000000 0.016382
            0.000000  0.349449  0.000000
 0.000000 0.000000 0.005607 0.000000 0.000000 0.000000 0.001362 0.000000 0.016349
            0.000000  0.354513  0.000000
 0.000000 0.000000 0.005500 0.000000 0.000000 0.000000 0.001515 0.000000 0.016331
            0.000000  0.359578  0.000000
 0.000000 0.000000 0.005391 0.000000 0.000000 0.000000 0.001666 0.000000 0.016329
            0.000000  0.364642  0.000000
 0.000000 0.000000 0.005281 0.000000 0.000000 0.000000 0.001815 0.000000 0.016342
            0.000000  0.369707  0.000000
 0.000000 0.000000 0.005170 0.000000 0.000000 0.000000 0.001962 0.000000 0.016371
            0.000000  0.374771  0.000000
 0.000000 0.000000 0.005058 0.000000 0.000000 0.000000 0.002106 0.000000 0.016414
            0.000000  0.379836  0.000000
 0.000000 0.000000 0.004946 0.000000 0.000000 0.000000 0.002249 0.000000 0.016473
            0.000000  0.384900  0.000000
 0.000000 0.000000 0.004835 0.000000 0.000000 0.000000 0.002389 0.000000 0.016547
            0.000000  0.389965  0.000000
 0.000000 0.000000 0.004724 0.000000 0.000000 0.000000 0.002527 0.000000 0.016636
            0.000000  0.395029  0.000000
 0.000000 0.000000 0.004615 0.000000 0.000000 0.000000 0.002662 0.000000 0.016738
            0.000000  0.400094  0.000000
 0.000000 0.000000 0.004507 0.000000 0.000000 0.000000 0.002795 0.000000 0.016854
            0.000000  0.405158  0.000000
 0.000000 0.000000 0.004402 0.000000 0.000000 0.000000 0.002924 0.000000 0.016983
            0.000000  0.410223  0.000000
 0.000000 0.000000 0.004299 0.000000 0.000000 0.000000 0.003051 0.000000 0.017124
            0.000000  0.415287  0.000000
 0.000000 0.000000 0.004200 0.000000 0.000000 0.000000 0.003174 0.000000 0.017276
            0.000000  0.420352  0.000000
 0.000000 0.000000 0.004104 0.000000 0.000000 0.000000 0.003293 0.000000 0.017439
            0.000000  0.425416  0.000000
 0.000000 0.000000 0.004013 0.000000 0.000000 0.000000 0.003409 0.000000 0.017611
            0.000000  0.430480  0.000000
 0.000000 0.000000 0.003927 0.000000 0.000000 0.000000 0.003520 0.000000 0.017792
            0.000000  0.435545  0.000000
 0.000000 0.000000 0.003847 0.000000 0.000000 0.000000 0.003628 0.000000 0.017980
            0.000000  0.440609  0.000000
 0.000000 0.000000 0.003773 0.000000 0.000000 0.000000 0.003731 0.000000 0.018174
            0.000000  0.445674  0.000000
 0.000000 0.000000 0.003707 0.000000 0.000000 0.000000 0.003830 0.000000 0.018374
            0.000000  0.450738  0.000000
 0.000000 0.000000 0.003647 0.000000 0.000000 0.000000 0.003925 0.000000 0.018578
            0.000000  0.455803  0.000000
 0.000000 0.000000 0.003596 0.000000 0.000000 0.000000 0.004016 0.000000 0.018785
            0.000000  0.460867  0.000000
 0.000000 0.000000 0.003554 0.000000 0.000000 0.000000 0.004103 0.000000 0.018993
            0.000000  0.465932  0.000000
 0.000000 0.000000 0.003520 0.000000 0.000000 0.000000 0.004186 0.000000 0.019202
            0.000000  0.470996  0.000000
 0.000000 0.000000 0.003495 0.000000 0.000000 0.000000 0.004266 0.000000 0.019410
            0.000000  0.476061  0.000000
 0.000000 0.000000 0.003479 0.000000 0.000000 0.000000 0.004342 0.000000 0.019616
            0.000000  0.481125  0.000000
 0.000000 0.000000 0.003472 0.000000 0.000000 0.000000 0.004416 0.000000 0.019819
            0.000000  0.486190  0.000000
 0.000000 0.000000 0.003474 0.000000 0.000000 0.000000 0.004486 0.000000 0.020018
            0.000000  0.491254  0.000000
 0.000000 0.000000 0.003484 0.000000 0.000000 0.000000 0.004554 0.000000 0.020211
            0.000000  0.496319  0.000000
 0.000000 0.000000 0.003502 0.000000 0.000000 0.000000 0.004619 0.000000 0.020399
            0.000000  0.501383  0.000000
 0.000000 0.000000 0.003526 0.000000 0.000000 0.000000 0.004682 0.000000 0.020579
            0.000000  0.506448  0.000000
 0.000000 0.000000 0.003557 0.000000 0.000000 0.000000 0.004743 0.000000 0.020751
            0.000000  0.511512  0.000000
 0.000000 0.000000 0.003592 0.000000 0.000000 0.000000 0.004801 0.000000 0.020915
            0.000000  0.516577  0.000000
 0.000000 0.000000 0.003630 0.000000 0.000000 0.000000 0.004856 0.000000 0.021069
            0.000000  0.521641  0.000000
 0.000000 0.000000 0.003672 0.000000 0.000000 0.000000 0.004908 0.000000 0.021212
            0.000000  0.526706  0.000000
 0.000000 0.000000 0.003714 0.000000 0.000000 0.000000 0.004958 0.000000 0.021345
            0.000000  0.531770  0.000000
 0.000000 0.000000 0.003757 0.000000 0.000000 0.000000 0.005004 0.000000 0.021467
            0.000000  0.536834  0.000000
 0.000000 0.000000 0.003799 0.000000 0.000000 0.000000 0.005046 0.000000 0.021576
            0.000000  0.541899  0.000000
 0.000000 0.000000 0.003839 0.000000 0.000000 0.000000 0.005084 0.000000 0.021674
            0.000000  0.546963  0.000000
 0.000000 0.000000 0.003875 0.000000 0.000000 0.000000 0.005119 0.000000 0.021759
            0.000000  0.552028  0.000000
 0.000000 0.000000 0.003908 0.000000 0.000000 0.000000 0.005148 0.000000 0.021831
            0.000000  0.557092  0.000000
 0.000000 0.000000 0.003936 0.000000 0.000000 0.000000 0.005173 0.000000 0.021891
            0.000000  0.562157  0.000000
 0.000000 0.000000 0.003958 0.000000 0.000000 0.000000 0.005192 0.000000 0.021937
            0.000000  0.567221  0.000000
 0.000000 0.000000 0.003974 0.000000 0.000000 0.000000 0.005207 0.000000 0.021971
            0.000000  0.572286  0.000000
 0.000000 0.000000 0.003984 0.000000 0.000000 0.000000 0.005215 0.000000 0.021991
            0.000000  0.577350  0.000000
 0.000000 0.000000 0.003987 0.000000 0.000000 0.000000 0.005218 0.000000 0.021997


==> anc/fig04/qpl01.decay <==
R_p [Ang], max |dV/du| [eV^(3/2)]
  23.3800001621   0.0000056633
  23.1401989495   0.0000038999
  21.9018448230   0.0000089974
  20.8582934592   0.0000112934
  20.3164269920   0.0000089316
  20.3164269920   0.0000119912
  20.8582934592   0.0000052198
  21.9018448230   0.0000076804
  20.0400001389   0.0000136376
  18.5963331008   0.0000258983
  17.6736188804   0.0000149215
  17.3551492121   0.0000162718
  17.6736188804   0.0000188340
  18.5963331008   0.0000211950
  20.0400001389   0.0000052967
  23.3800001621   0.0000064134
  20.8582934592   0.0000169011
  18.5963331008   0.0000204346
  16.7000001158   0.0000470411
  15.3058029272   0.0000392511
  14.5587225723   0.0000306286
  14.5587225723   0.0000467425
  15.3058029272   0.0000325212
  16.7000001158   0.0000416785
  18.5963331008   0.0000174123
  20.8582934592   0.0000053199
  23.1401989495   0.0000081003
  20.3164269920   0.0000151752
  17.6736188804   0.0000247042
  15.3058029272   0.0000588599
  13.3600000926   0.0000938060
  12.0425413435   0.0000921193
  11.5700994748   0.0000708607
  12.0425413435   0.0001030908
  13.3600000926   0.0000505166
  15.3058029272   0.0000481919
  17.6736188804   0.0000181568
  20.3164269920   0.0000071431
  23.3800001621   0.0000064134
  20.3164269920   0.0000151751
  17.3551492121   0.0000297412
  14.5587225723   0.0000629689
  12.0425413435   0.0000966215
  10.0200000695   0.0003553754
   8.8368094402   0.0002656829
   8.8368094402   0.0002234705
  10.0200000695   0.0003067243
  12.0425413435   0.0000880798
  14.5587225723   0.0000390405
  17.3551492121   0.0000208446
  20.8582934592   0.0000169011
  17.6736188804   0.0000247042
  14.5587225723   0.0000629688
  11.5700994748   0.0001325066
   8.8368094402   0.0004994656
   6.6800000463   0.0008192982
   5.7850497374   0.0007831452
   6.6800000463   0.0003863406
   8.8368094402   0.0002535997
  11.5700994748   0.0001110238
  14.5587225723   0.0000370955
  17.6736188804   0.0000197123
  21.9018448230   0.0000076804
  18.5963331008   0.0000204345
  15.3058029272   0.0000588599
  12.0425413435   0.0000966216
   8.8368094402   0.0004994656
   5.7850497374   0.0012550290
   3.3400000232   0.0046372505
   3.3400000232   0.0051652679
   5.7850497374   0.0007155833
   8.8368094402   0.0002546070
  12.0425413435   0.0000952383
  15.3058029272   0.0000480491
  20.0400001389   0.0000136377
  16.7000001158   0.0000470411
  13.3600000926   0.0000938059
  10.0200000695   0.0003553755
   6.6800000463   0.0008192981
   3.3400000232   0.0046372505
   0.0000000000   0.0051652679
   3.3400000232   0.0041421474
   6.6800000463   0.0005780726
  10.0200000695   0.0003723208
  13.3600000926   0.0000522882
  16.7000001158   0.0000517439
  21.9018448230   0.0000089975
  18.5963331008   0.0000258983
  15.3058029272   0.0000392511
  12.0425413435   0.0000921193
   8.8368094402   0.0002656829
   5.7850497374   0.0007831452
   3.3400000232   0.0051652678
   3.3400000232   0.0041421474
   5.7850497374   0.0004816072
   8.8368094402   0.0002332515
  12.0425413435   0.0001138855
  15.3058029272   0.0000429395
  20.8582934592   0.0000112934
  17.6736188804   0.0000149215
  14.5587225723   0.0000306287
  11.5700994748   0.0000708607
   8.8368094402   0.0002234706
   6.6800000463   0.0003863405
   5.7850497374   0.0007155834
   6.6800000463   0.0005780726
   8.8368094402   0.0002332515
  11.5700994748   0.0000781098
  14.5587225723   0.0000342069
  17.6736188804   0.0000186189
  23.3800001621   0.0000056632
  20.3164269920   0.0000089317
  17.3551492121   0.0000162718
  14.5587225723   0.0000467426
  12.0425413435   0.0001030907
  10.0200000695   0.0003067243
   8.8368094402   0.0002535997
   8.8368094402   0.0002546070
  10.0200000695   0.0003723209
  12.0425413435   0.0001138855
  14.5587225723   0.0000342069
  17.3551492121   0.0000203657
  23.1401989495   0.0000038999
  20.3164269920   0.0000119912
  17.6736188804   0.0000188341
  15.3058029272   0.0000325213
  13.3600000926   0.0000505166
  12.0425413435   0.0000880798
  11.5700994748   0.0001110237
  12.0425413435   0.0000952383
  13.3600000926   0.0000522882
  15.3058029272   0.0000429395
  17.6736188804   0.0000186189
  20.8582934592   0.0000052198
  18.5963331008   0.0000211951
  16.7000001158   0.0000416785
  15.3058029272   0.0000481919
  14.5587225723   0.0000390405
  14.5587225723   0.0000370955
  15.3058029272   0.0000480491
  16.7000001158   0.0000517439
  20.0400001389   0.0000052967
  18.5963331008   0.0000174124
  17.6736188804   0.0000181568
  17.3551492121   0.0000208446
  17.6736188804   0.0000197123
  20.8582934592   0.0000053199
  20.3164269920   0.0000071431
  20.3164269920   0.0000094269
  18.5963331008   0.0000188580
  18.5963331008   0.0000231838
  20.3164269920   0.0000090061
  20.3164269920   0.0000090062
  18.5963331008   0.0000231838
  18.5963331008   0.0000188579
  20.3164269920   0.0000094269
  23.1401989495   0.0000020507
  20.8582934592   0.0000078004
  20.0400001389   0.0000091489
  20.8582934592   0.0000080118
  23.1401989495   0.0000031985
  20.8582934592   0.0000080117
  20.0400001389   0.0000091488
  20.8582934592   0.0000078005
  23.1401989495   0.0000020507


==> anc/fig04/qpl05.dat <==
 &plot nbnd=   9, nks=   248 /
            0.333333  0.577350  0.000000
 0.000000 0.014589 0.000000 0.000000 0.000000 0.014564 0.000000 0.000000 0.000000
            0.330808  0.572976  0.000000
 0.000000 0.014339 0.002648 0.000000 0.000000 0.014565 0.000132 0.000000 0.000167
            0.328283  0.568603  0.000000
 0.000000 0.013814 0.004592 0.000000 0.000000 0.014565 0.000264 0.000000 0.000310
            0.325758  0.564229  0.000000
 0.000000 0.013294 0.005830 0.000000 0.000000 0.014566 0.000397 0.000000 0.000428
            0.323232  0.559855  0.000000
 0.000000 0.012865 0.006603 0.000000 0.000000 0.014568 0.000528 0.000000 0.000523
            0.320707  0.555481  0.000000
 0.000000 0.012520 0.007096 0.000000 0.000000 0.014570 0.000656 0.000000 0.000595
            0.318182  0.551107  0.000000
 0.000000 0.012236 0.007419 0.000000 0.000000 0.014572 0.000780 0.000000 0.000644
            0.315657  0.546733  0.000000
 0.000000 0.011992 0.007635 0.000000 0.000000 0.014574 0.000901 0.000000 0.000670
            0.313131  0.542359  0.000000
 0.000000 0.011774 0.007781 0.000000 0.000000 0.014577 0.001016 0.000000 0.000675
            0.310606  0.537985  0.000000
 0.000000 0.011573 0.007881 0.000000 0.000000 0.014581 0.001126 0.000000 0.000659
            0.308081  0.533612  0.000000
 0.000000 0.011384 0.007948 0.000000 0.000000 0.014585 0.001231 0.000000 0.000624
            0.305556  0.529238  0.000000
 0.000000 0.011201 0.007994 0.000000 0.000000 0.014589 0.001330 0.000000 0.000569
            0.303030  0.524864  0.000000
 0.000000 0.011023 0.008025 0.000000 0.000000 0.014594 0.001423 0.000000 0.000497
            0.300505  0.520490  0.000000
 0.000000 0.010848 0.008045 0.000000 0.000000 0.014599 0.001511 0.000000 0.000407
            0.297980  0.516116  0.000000
 0.000000 0.010674 0.008058 0.000000 0.000000 0.014604 0.001593 0.000000 0.000301
            0.295455  0.511742  0.000000
 0.000000 0.010501 0.008066 0.000000 0.000000 0.014608 0.001670 0.000000 0.000179
            0.292929  0.507368  0.000000
 0.000000 0.010330 0.008072 0.000000 0.000000 0.014613 0.001741 0.000000 0.000043
            0.290404  0.502995  0.000000
 0.000000 0.010159 0.008077 0.000000 0.000000 0.014617 0.001808 0.000000 0.000107
            0.287879  0.498621  0.000000
 0.000000 0.009990 0.008081 0.000000 0.000000 0.014621 0.001870 0.000000 0.000271
            0.285354  0.494247  0.000000
 0.000000 0.009821 0.008085 0.000000 0.000000 0.014624 0.001928 0.000000 0.000447
            0.282828  0.489873  0.000000
 0.000000 0.009653 0.008089 0.000000 0.000000 0.014625 0.001983 0.000000 0.000635
            0.280303  0.485499  0.000000
 0.000000 0.009486 0.008095 0.000000 0.000000 0.014625 0.002033 0.000000 0.000835
            0.277778  0.481125  0.000000
 0.000000 0.009321 0.008102 0.000000 0.000000 0.014622 0.002080 0.000000 0.001046
            0.275253  0.476751  0.000000
 0.000000 0.009157 0.008110 0.000000 0.000000 0.014618 0.002125 0.000000 0.001267
            0.272727  0.472377  0.000000
 0.000000 0.008995 0.008119 0.000000 0.000000 0.014611 0.002167 0.000000 0.001499
            0.270202  0.468004  0.000000
 0.000000 0.008835 0.008130 0.000000 0.000000 0.014602 0.002206 0.000000 0.001739
            0.267677  0.463630  0.000000
 0.000000 0.008677 0.008143 0.000000 0.000000 0.014589 0.002244 0.000000 0.001989
            0.265152  0.459256  0.000000
 0.000000 0.008521 0.008157 0.000000 0.000000 0.014573 0.002280 0.000000 0.002246
            0.262626  0.454882  0.000000
 0.000000 0.008367 0.008173 0.000000 0.000000 0.014554 0.002315 0.000000 0.002512
            0.260101  0.450508  0.000000
 0.000000 0.008216 0.008191 0.000000 0.000000 0.014531 0.002349 0.000000 0.002785
            0.257576  0.446134  0.000000
 0.000000 0.008067 0.008211 0.000000 0.000000 0.014503 0.002382 0.000000 0.003065
            0.255051  0.441760  0.000000
 0.000000 0.007920 0.008233 0.000000 0.000000 0.014471 0.002415 0.000000 0.003351
            0.252525  0.437387  0.000000
 0.000000 0.007776 0.008257 0.000000 0.000000 0.014435 0.002448 0.000000 0.003644
            0.250000  0.433013  0.000000
 0.000000 0.007634 0.008284 0.000000 0.000000 0.014393 0.002481 0.000000 0.003941
            0.247475  0.428639  0.000000
 0.000000 0.007494 0.008313 0.000000 0.000000 0.014347 0.002515 0.000000 0.004244
            0.244949  0.424265  0.000000
 0.000000 0.007357 0.008344 0.000000 0.000000 0.014295 0.002548 0.000000 0.004551
            0.242424  0.419891  0.000000
 0.000000 0.007221 0.008379 0.000000 0.000000 0.014238 0.002582 0.000000 0.004861
            0.239899  0.415517  0.000000
 0.000000 0.007088 0.008415 0.000000 0.000000 0.014174 0.002617 0.000000 0.005176
            0.237374  0.411143  0.000000
 0.000000 0.006956 0.008454 0.000000 0.000000 0.014105 0.002652 0.000000 0.005493
            0.234848  0.406770  0.000000
 0.000000 0.006826 0.008496 0.000000 0.000000 0.014028 0.002688 0.000000 0.005813
            0.232323  0.402396  0.000000
 0.000000 0.006698 0.008541 0.000000 0.000000 0.013946 0.002724 0.000000 0.006135
            0.229798  0.398022  0.000000
 0.000000 0.006571 0.008587 0.000000 0.000000 0.013855 0.002761 0.000000 0.006460
            0.227273  0.393648  0.000000
 0.000000 0.006445 0.008636 0.000000 0.000000 0.013758 0.002798 0.000000 0.006785
            0.224747  0.389274  0.000000
 0.000000 0.006320 0.008687 0.000000 0.000000 0.013653 0.002836 0.000000 0.007112
            0.222222  0.384900  0.000000
 0.000000 0.006196 0.008740 0.000000 0.000000 0.013539 0.002874 0.000000 0.007440
            0.219697  0.380526  0.000000
 0.000000 0.006073 0.008794 0.000000 0.000000 0.013417 0.002912 0.000000 0.007769
            0.217172  0.376152  0.000000
 0.000000 0.005951 0.008849 0.000000 0.000000 0.013286 0.002951 0.000000 0.008098
            0.214646  0.371779  0.000000
 0.000000 0.005830 0.008906 0.000000 0.000000 0.013146 0.002990 0.000000 0.008427
            0.212121  0.367405  0.000000
 0.000000 0.005708 0.008962 0.000000 0.000000 0.012997 0.003029 0.000000 0.008756
            0.209596  0.363031  0.000000
 0.000000 0.005588 0.009018 0.000000 0.000000 0.012837 0.003068 0.000000 0.009086
            0.207071  0.358657  0.000000
 0.000000 0.005467 0.009074 0.000000 0.000000 0.012668 0.003108 0.000000 0.009414
            0.204545  0.354283  0.000000
 0.000000 0.005348 0.009129 0.000000 0.000000 0.012488 0.003149 0.000000 0.009743
            0.202020  0.349909  0.000000
 0.000000 0.005228 0.009182 0.000000 0.000000 0.012299 0.003190 0.000000 0.010070
            0.199495  0.345535  0.000000
 0.000000 0.005109 0.009234 0.000000 0.000000 0.012098 0.003233 0.000000 0.010397
            0.196970  0.341162  0.000000
 0.000000 0.004990 0.009284 0.000000 0.000000 0.011888 0.003277 0.000000 0.010722
            0.194444  0.336788  0.000000
 0.000000 0.004872 0.009331 0.000000 0.000000 0.011667 0.003323 0.000000 0.011046
            0.191919  0.332414  0.000000
 0.000000 0.004755 0.009376 0.000000 0.000000 0.011436 0.003371 0.000000 0.011369
            0.189394  0.328040  0.000000
 0.000000 0.004638 0.009417 0.000000 0.000000 0.011195 0.003422 0.000000 0.011691
            0.186869  0.323666  0.000000
 0.000000 0.004522 0.009456 0.000000 0.000000 0.010944 0.003476 0.000000 0.012010
            0.184343  0.319292  0.000000
 0.000000 0.004406 0.009491 0.000000 0.000000 0.010685 0.003533 0.000000 0.012328
            0.181818  0.314918  0.000000
 0.000000 0.004292 0.009524 0.000000 0.000000 0.010416 0.003596 0.000000 0.012644
            0.179293  0.310544  0.000000
 0.000000 0.004178 0.009554 0.000000 0.000000 0.010140 0.003663 0.000000 0.012958
            0.176768  0.306171  0.000000
 0.000000 0.004065 0.009581 0.000000 0.000000 0.009856 0.003736 0.000000 0.013270
            0.174242  0.301797  0.000000
 0.000000 0.003953 0.009606 0.000000 0.000000 0.009566 0.003816 0.000000 0.013580
            0.171717  0.297423  0.000000
 0.000000 0.003842 0.009629 0.000000 0.000000 0.009270 0.003903 0.000000 0.013887
            0.169192  0.293049  0.000000
 0.000000 0.003733 0.009650 0.000000 0.000000 0.008968 0.003997 0.000000 0.014193
            0.166667  0.288675  0.000000
 0.000000 0.003624 0.009671 0.000000 0.000000 0.008663 0.004100 0.000000 0.014497
            0.164141  0.284301  0.000000
 0.000000 0.003516 0.009692 0.000000 0.000000 0.008354 0.004213 0.000000 0.014798
            0.161616  0.279927  0.000000
 0.000000 0.003409 0.009713 0.000000 0.000000 0.008043 0.004335 0.000000 0.015098
            0.159091  0.275554  0.000000
 0.000000 0.003303 0.009736 0.000000 0.000000 0.007731 0.004468 0.000000 0.015396
            0.156566  0.271180  0.000000
 0.000000 0.003198 0.009760 0.000000 0.000000 0.007418 0.004612 0.000000 0.015692
            0.154040  0.266806  0.000000
 0.000000 0.003093 0.009787 0.000000 0.000000 0.007106 0.004768 0.000000 0.015988
            0.151515  0.262432  0.000000
 0.000000 0.002990 0.009817 0.000000 0.000000 0.006795 0.004936 0.000000 0.016281
            0.148990  0.258058  0.000000
 0.000000 0.002886 0.009852 0.000000 0.000000 0.006486 0.005117 0.000000 0.016574
            0.146465  0.253684  0.000000
 0.000000 0.002784 0.009890 0.000000 0.000000 0.006180 0.005312 0.000000 0.016867
            0.143939  0.249310  0.000000
 0.000000 0.002681 0.009934 0.000000 0.000000 0.005878 0.005521 0.000000 0.017158
            0.141414  0.244936  0.000000
 0.000000 0.002579 0.009983 0.000000 0.000000 0.005580 0.005743 0.000000 0.017450
            0.138889  0.240563  0.000000
 0.000000 0.002477 0.010038 0.000000 0.000000 0.005287 0.005981 0.000000 0.017741
            0.136364  0.236189  0.000000
 0.000000 0.002375 0.010099 0.000000 0.000000 0.004999 0.006234 0.000000 0.018033
            0.133838  0.231815  0.000000
 0.000000 0.002273 0.010166 0.000000 0.000000 0.004718 0.006502 0.000000 0.018325
            0.131313  0.227441  0.000000
 0.000000 0.002171 0.010239 0.000000 0.000000 0.004442 0.006786 0.000000 0.018617
            0.128788  0.223067  0.000000
 0.000000 0.002068 0.010317 0.000000 0.000000 0.004173 0.007085 0.000000 0.018910
            0.126263  0.218693  0.000000
 0.000000 0.001966 0.010401 0.000000 0.000000 0.003911 0.007401 0.000000 0.019204
            0.123737  0.214319  0.000000
 0.000000 0.001863 0.010489 0.000000 0.000000 0.003656 0.007733 0.000000 0.019498
            0.121212  0.209946  0.000000
 0.000000 0.001760 0.010582 0.000000 0.000000 0.003408 0.008082 0.000000 0.019793
            0.118687  0.205572  0.000000
 0.000000 0.001656 0.010679 0.000000 0.000000 0.003168 0.008448 0.000000 0.020088
            0.116162  0.201198  0.000000
 0.000000 0.001553 0.010779 0.000000 0.000000 0.002935 0.008831 0.000000 0.020384
            0.113636  0.196824  0.000000
 0.000000 0.001449 0.010882 0.000000 0.000000 0.002709 0.009231 0.000000 0.020680
            0.111111  0.192450  0.000000
 0.000000 0.001345 0.010986 0.000000 0.000000 0.002491 0.009649 0.000000 0.020976
            0.108586  0.188076  0.000000
 0.000000 0.001241 0.011091 0.000000 0.000000 0.002280 0.010085 0.000000 0.021271
            0.106061  0.183702  0.000000
 0.000000 0.001138 0.011196 0.000000 0.000000 0.002077 0.010539 0.000000 0.021566
            0.103535  0.179328  0.000000
 0.000000 0.001034 0.011301 0.000000 0.000000 0.001882 0.011011 0.000000 0.021860
            0.101010  0.174955  0.000000
 0.000000 0.000932 0.011405 0.000000 0.000000 0.001695 0.011502 0.000000 0.022152
            0.098485  0.170581  0.000000
 0.000000 0.000830 0.011508 0.000000 0.000000 0.001515 0.012013 0.000000 0.022443
            0.095960  0.166207  0.000000
 0.000000 0.000729 0.011610 0.000000 0.000000 0.001343 0.012544 0.000000 0.022730
            0.093434  0.161833  0.000000
 0.000000 0.000629 0.011710 0.000000 0.000000 0.001180 0.013095 0.000000 0.023015
            0.090909  0.157459  0.000000
 0.000000 0.000531 0.011809 0.000000 0.000000 0.001025 0.013667 0.000000 0.023296
            0.088384  0.153085  0.000000
 0.000000 0.000434 0.011908 0.000000 0.000000 0.000878 0.014260 0.000000 0.023572
            0.085859  0.148711  0.000000
 0.000000 0.000340 0.012007 0.000000 0.000000 0.000740 0.014877 0.000000 0.023844
            0.083333  0.144338  0.000000
 0.000000 0.000248 0.012109 0.000000 0.000000 0.000611 0.015516 0.000000 0.024110
            0.080808  0.139964  0.000000
 0.000000 0.000159 0.012213 0.000000 0.000000 0.000490 0.016179 0.000000 0.024369
            0.078283  0.135590  0.000000
 0.000000 0.000074 0.012323 0.000000 0.000000 0.000379 0.016868 0.000000 0.024622
            0.075758  0.131216  0.000000
 0.000000 0.000010 0.012440 0.000000 0.000000 0.000277 0.017584 0.000000 0.024867
            0.073232  0.126842  0.000000
 0.000000 0.000087 0.012568 0.000000 0.000000 0.000184 0.018327 0.000000 0.025105
            0.070707  0.122468  0.000000
 0.000000 0.000161 0.012710 0.000000 0.000000 0.000101 0.019101 0.000000 0.025334
            0.068182  0.118094  0.000000
 0.000000 0.000230 0.012870 0.000000 0.000000 0.000027 0.019906 0.000000 0.025553
            0.065657  0.113721  0.000000
 0.000000 0.000294 0.013051 0.000000 0.000000 0.000038 0.020745 0.000000 0.025763
            0.063131  0.109347  0.000000
 0.000000 0.000352 0.013259 0.000000 0.000000 0.000094 0.021622 0.000000 0.025963
            0.060606  0.104973  0.000000
 0.000000 0.000404 0.013498 0.000000 0.000000 0.000141 0.022539 0.000000 0.026152
            0.058081  0.100599  0.000000
 0.000000 0.000450 0.013774 0.000000 0.000000 0.000179 0.023500 0.000000 0.026330
            0.055556  0.096225  0.000000
 0.000000 0.000488 0.014094 0.000000 0.000000 0.000209 0.024511 0.000000 0.026496
            0.053030  0.091851  0.000000
 0.000000 0.000518 0.014463 0.000000 0.000000 0.000231 0.025577 0.000000 0.026650
            0.050505  0.087477  0.000000
 0.000000 0.000541 0.014890 0.000000 0.000000 0.000246 0.026704 0.000000 0.026792
            0.047980  0.083103  0.000000
 0.000000 0.000556 0.015382 0.000000 0.000000 0.000254 0.027902 0.000000 0.026919
            0.045455  0.078730  0.000000
 0.000000 0.000562 0.015947 0.000000 0.000000 0.000257 0.029179 0.000000 0.027033
            0.042929  0.074356  0.000000
 0.000000 0.000560 0.016596 0.000000 0.000000 0.000253 0.030548 0.000000 0.027132
            0.040404  0.069982  0.000000
 0.000000 0.000549 0.017340 0.000000 0.000000 0.000245 0.032023 0.000000 0.027215
            0.037879  0.065608  0.000000
 0.000000 0.000531 0.018191 0.000000 0.000000 0.000233 0.033620 0.000000 0.027280
            0.035354  0.061234  0.000000
 0.000000 0.000505 0.019163 0.000000 0.000000 0.000217 0.035361 0.000000 0.027328
            0.032828  0.056860  0.000000
 0.000000 0.000472 0.020273 0.000000 0.000000 0.000199 0.037270 0.000000 0.027355
            0.030303  0.052486  0.000000
 0.000000 0.000433 0.021542 0.000000 0.000000 0.000179 0.039380 0.000000 0.027360
            0.027778  0.048113  0.000000
 0.000000 0.000389 0.022994 0.000000 0.000000 0.000158 0.041727 0.000000 0.027341
            0.025253  0.043739  0.000000
 0.000000 0.000342 0.024660 0.000000 0.000000 0.000136 0.044361 0.000000 0.027295
            0.022727  0.039365  0.000000
 0.000000 0.000293 0.026580 0.000000 0.000000 0.000115 0.047343 0.000000 0.027217
            0.020202  0.034991  0.000000
 0.000000 0.000244 0.028804 0.000000 0.000000 0.000094 0.050754 0.000000 0.027104
            0.017677  0.030617  0.000000
 0.000000 0.000195 0.031398 0.000000 0.000000 0.000074 0.054696 0.000000 0.026949
            0.015152  0.026243  0.000000
 0.000000 0.000149 0.034455 0.000000 0.000000 0.000056 0.059310 0.000000 0.026745
            0.012626  0.021869  0.000000
 0.000000 0.000107 0.038099 0.000000 0.000000 0.000040 0.064787 0.000000 0.026480
            0.010101  0.017495  0.000000
 0.000000 0.000071 0.042513 0.000000 0.000000 0.000026 0.071396 0.000000 0.026140
            0.007576  0.013122  0.000000
 0.000000 0.000041 0.047966 0.000000 0.000000 0.000015 0.079531 0.000000 0.025704
            0.005051  0.008748  0.000000
 0.000000 0.000019 0.054874 0.000000 0.000000 0.000007 0.089786 0.000000 0.025141
            0.002525  0.004374  0.000000
 0.000000 0.000005 0.063922 0.000000 0.000000 0.000002 0.103108 0.000000 0.024404
            0.000253  0.000437  0.000000
 0.000000 0.000000 0.074867 0.000000 0.000000 0.000000 0.119024 0.000000 0.023528
            0.000000  0.000506  0.000000
 0.000000 0.000000 0.074864 0.000000 0.000000 0.000000 0.119018 0.000000 0.023529
            0.000000  0.005064  0.000000
 0.000000 0.000000 0.063894 0.000000 0.000000 0.000000 0.103066 0.000000 0.024406
            0.000000  0.010129  0.000000
 0.000000 0.000000 0.054832 0.000000 0.000000 0.000000 0.089723 0.000000 0.025144
            0.000000  0.015193  0.000000
 0.000000 0.000000 0.047916 0.000000 0.000000 0.000000 0.079458 0.000000 0.025706
            0.000000  0.020258  0.000000
 0.000000 0.000000 0.042460 0.000000 0.000000 0.000000 0.071318 0.000000 0.026141
            0.000000  0.025322  0.000000
 0.000000 0.000000 0.038045 0.000000 0.000000 0.000000 0.064706 0.000000 0.026480
            0.000000  0.030387  0.000000
 0.000000 0.000000 0.034400 0.000000 0.000000 0.000000 0.059229 0.000000 0.026743
            0.000000  0.035451  0.000000
 0.000000 0.000000 0.031344 0.000000 0.000000 0.000000 0.054616 0.000000 0.026946
            0.000000  0.040516  0.000000
 0.000000 0.000000 0.028750 0.000000 0.000000 0.000000 0.050676 0.000000 0.027099
            0.000000  0.045580  0.000000
 0.000000 0.000000 0.026528 0.000000 0.000000 0.000000 0.047267 0.000000 0.027211
            0.000000  0.050645  0.000000
 0.000000 0.000000 0.024609 0.000000 0.000000 0.000000 0.044287 0.000000 0.027287
            0.000000  0.055709  0.000000
 0.000000 0.000000 0.022943 0.000000 0.000000 0.000000 0.041654 0.000000 0.027333
            0.000000  0.060774  0.000000
 0.000000 0.000000 0.021491 0.000000 0.000000 0.000000 0.039309 0.000000 0.027352
            0.000000  0.065838  0.000000
 0.000000 0.000000 0.020222 0.000000 0.000000 0.000000 0.037202 0.000000 0.027347
            0.000000  0.070903  0.000000
 0.000000 0.000000 0.019111 0.000000 0.000000 0.000000 0.035294 0.000000 0.027320
            0.000000  0.075967  0.000000
 0.000000 0.000000 0.018138 0.000000 0.000000 0.000000 0.033555 0.000000 0.027274
            0.000000  0.081032  0.000000
 0.000000 0.000000 0.017285 0.000000 0.000000 0.000000 0.031960 0.000000 0.027209
            0.000000  0.086096  0.000000
 0.000000 0.000000 0.016538 0.000000 0.000000 0.000000 0.030487 0.000000 0.027128
            0.000000  0.091161  0.000000
 0.000000 0.000000 0.015884 0.000000 0.000000 0.000000 0.029120 0.000000 0.027032
            0.000000  0.096225  0.000000
 0.000000 0.000000 0.015312 0.000000 0.000000 0.000000 0.027845 0.000000 0.026920
            0.000000  0.101290  0.000000
 0.000000 0.000000 0.014813 0.000000 0.000000 0.000000 0.026648 0.000000 0.026794
            0.000000  0.106354  0.000000
 0.000000 0.000000 0.014378 0.000000 0.000000 0.000000 0.025522 0.000000 0.026654
            0.000000  0.111418  0.000000
 0.000000 0.000000 0.013998 0.000000 0.000000 0.000000 0.024457 0.000000 0.026502
            0.000000  0.116483  0.000000
 0.000000 0.000000 0.013667 0.000000 0.000000 0.000000 0.023445 0.000000 0.026336
            0.000000  0.121547  0.000000
 0.000000 0.000000 0.013377 0.000000 0.000000 0.000000 0.022482 0.000000 0.026158
            0.000000  0.126612  0.000000
 0.000000 0.000000 0.013124 0.000000 0.000000 0.000000 0.021562 0.000000 0.025968
            0.000000  0.131676  0.000000
 0.000000 0.000000 0.012901 0.000000 0.000000 0.000000 0.020681 0.000000 0.025766
            0.000000  0.136741  0.000000
 0.000000 0.000000 0.012703 0.000000 0.000000 0.000000 0.019836 0.000000 0.025553
            0.000000  0.141805  0.000000
 0.000000 0.000000 0.012526 0.000000 0.000000 0.000000 0.019022 0.000000 0.025329
            0.000000  0.146870  0.000000
 0.000000 0.000000 0.012366 0.000000 0.000000 0.000000 0.018237 0.000000 0.025095
            0.000000  0.151934  0.000000
 0.000000 0.000000 0.012219 0.000000 0.000000 0.000000 0.017480 0.000000 0.024852
            0.000000  0.156999  0.000000
 0.000000 0.000000 0.012082 0.000000 0.000000 0.000000 0.016748 0.000000 0.024600
            0.000000  0.162063  0.000000
 0.000000 0.000000 0.011953 0.000000 0.000000 0.000000 0.016039 0.000000 0.024340
            0.000000  0.167128  0.000000
 0.000000 0.000000 0.011828 0.000000 0.000000 0.000000 0.015353 0.000000 0.024073
            0.000000  0.172192  0.000000
 0.000000 0.000000 0.011707 0.000000 0.000000 0.000000 0.014687 0.000000 0.023800
            0.000000  0.177257  0.000000
 0.000000 0.000000 0.011588 0.000000 0.000000 0.000000 0.014041 0.000000 0.023521
            0.000000  0.182321  0.000000
 0.000000 0.000000 0.011469 0.000000 0.000000 0.000000 0.013414 0.000000 0.023238
            0.000000  0.187386  0.000000
 0.000000 0.000000 0.011350 0.000000 0.000000 0.000000 0.012806 0.000000 0.022951
            0.000000  0.192450  0.000000
 0.000000 0.000000 0.011230 0.000000 0.000000 0.000000 0.012215 0.000000 0.022662
            0.000000  0.197515  0.000000
 0.000000 0.000000 0.011109 0.000000 0.000000 0.000000 0.011641 0.000000 0.022371
            0.000000  0.202579  0.000000
 0.000000 0.000000 0.010986 0.000000 0.000000 0.000000 0.011084 0.000000 0.022080
            0.000000  0.207644  0.000000
 0.000000 0.000000 0.010862 0.000000 0.000000 0.000000 0.010543 0.000000 0.021789
            0.000000  0.212708  0.000000
 0.000000 0.000000 0.010736 0.000000 0.000000 0.000000 0.010017 0.000000 0.021499
            0.000000  0.217772  0.000000
 0.000000 0.000000 0.010609 0.000000 0.000000 0.000000 0.009508 0.000000 0.021212
            0.000000  0.222837  0.000000
 0.000000 0.000000 0.010481 0.000000 0.000000 0.000000 0.009013 0.000000 0.020927
            0.000000  0.227901  0.000000
 0.000000 0.000000 0.010353 0.000000 0.000000 0.000000 0.008534 0.000000 0.020645
            0.000000  0.232966  0.000000
 0.000000 0.000000 0.010224 0.000000 0.000000 0.000000 0.008069 0.000000 0.020368
            0.000000  0.238030  0.000000
 0.000000 0.000000 0.010095 0.000000 0.000000 0.000000 0.007619 0.000000 0.020095
            0.000000  0.243095  0.000000
 0.000000 0.000000 0.009966 0.000000 0.000000 0.000000 0.007183 0.000000 0.019828
            0.000000  0.248159  0.000000
 0.000000 0.000000 0.009838 0.000000 0.000000 0.000000 0.006762 0.000000 0.019567
            0.000000  0.253224  0.000000
 0.000000 0.000000 0.009710 0.000000 0.000000 0.000000 0.006354 0.000000 0.019312
            0.000000  0.258288  0.000000
 0.000000 0.000000 0.009582 0.000000 0.000000 0.000000 0.005959 0.000000 0.019064
            0.000000  0.263353  0.000000
 0.000000 0.000000 0.009455 0.000000 0.000000 0.000000 0.005578 0.000000 0.018823
            0.000000  0.268417  0.000000
 0.000000 0.000000 0.009328 0.000000 0.000000 0.000000 0.005209 0.000000 0.018590
            0.000000  0.273482  0.000000
 0.000000 0.000000 0.009202 0.000000 0.000000 0.000000 0.004853 0.000000 0.018365
            0.000000  0.278546  0.000000
 0.000000 0.000000 0.009076 0.000000 0.000000 0.000000 0.004509 0.000000 0.018149
            0.000000  0.283611  0.000000
 0.000000 0.000000 0.008949 0.000000 0.000000 0.000000 0.004176 0.000000 0.017942
            0.000000  0.288675  0.000000
 0.000000 0.000000 0.008823 0.000000 0.000000 0.000000 0.003855 0.000000 0.017744
            0.000000  0.293740  0.000000
 0.000000 0.000000 0.008696 0.000000 0.000000 0.000000 0.003544 0.000000 0.017557
            0.000000  0.298804  0.000000
 0.000000 0.000000 0.008568 0.000000 0.000000 0.000000 0.003244 0.000000 0.017381
            0.000000  0.303869  0.000000
 0.000000 0.000000 0.008440 0.000000 0.000000 0.000000 0.002953 0.000000 0.017216
            0.000000  0.308933  0.000000
 0.000000 0.000000 0.008311 0.000000 0.000000 0.000000 0.002671 0.000000 0.017063
            0.000000  0.313998  0.000000
 0.000000 0.000000 0.008180 0.000000 0.000000 0.000000 0.002397 0.000000 0.016923
            0.000000  0.319062  0.000000
 0.000000 0.000000 0.008049 0.000000 0.000000 0.000000 0.002131 0.000000 0.016795
            0.000000  0.324126  0.000000
 0.000000 0.000000 0.007916 0.000000 0.000000 0.000000 0.001873 0.000000 0.016682
            0.000000  0.329191  0.000000
 0.000000 0.000000 0.007782 0.000000 0.000000 0.000000 0.001622 0.000000 0.016583
            0.000000  0.334255  0.000000
 0.000000 0.000000 0.007647 0.000000 0.000000 0.000000 0.001377 0.000000 0.016498
            0.000000  0.339320  0.000000
 0.000000 0.000000 0.007511 0.000000 0.000000 0.000000 0.001137 0.000000 0.016430
            0.000000  0.344384  0.000000
 0.000000 0.000000 0.007374 0.000000 0.000000 0.000000 0.000903 0.000000 0.016377
            0.000000  0.349449  0.000000
 0.000000 0.000000 0.007236 0.000000 0.000000 0.000000 0.000674 0.000000 0.016340
            0.000000  0.354513  0.000000
 0.000000 0.000000 0.007098 0.000000 0.000000 0.000000 0.000450 0.000000 0.016320
            0.000000  0.359578  0.000000
 0.000000 0.000000 0.006959 0.000000 0.000000 0.000000 0.000231 0.000000 0.016316
            0.000000  0.364642  0.000000
 0.000000 0.000000 0.006821 0.000000 0.000000 0.000000 0.000028 0.000000 0.016330
            0.000000  0.369707  0.000000
 0.000000 0.000000 0.006682 0.000000 0.000000 0.000000 0.000200 0.000000 0.016360
            0.000000  0.374771  0.000000
 0.000000 0.000000 0.006544 0.000000 0.000000 0.000000 0.000407 0.000000 0.016406
            0.000000  0.379836  0.000000
 0.000000 0.000000 0.006407 0.000000 0.000000 0.000000 0.000611 0.000000 0.016470
            0.000000  0.384900  0.000000
 0.000000 0.000000 0.006272 0.000000 0.000000 0.000000 0.000811 0.000000 0.016549
            0.000000  0.389965  0.000000
 0.000000 0.000000 0.006137 0.000000 0.000000 0.000000 0.001007 0.000000 0.016643
            0.000000  0.395029  0.000000
 0.000000 0.000000 0.006005 0.000000 0.000000 0.000000 0.001199 0.000000 0.016753
            0.000000  0.400094  0.000000
 0.000000 0.000000 0.005875 0.000000 0.000000 0.000000 0.001386 0.000000 0.016877
            0.000000  0.405158  0.000000
 0.000000 0.000000 0.005748 0.000000 0.000000 0.000000 0.001569 0.000000 0.017015
            0.000000  0.410223  0.000000
 0.000000 0.000000 0.005624 0.000000 0.000000 0.000000 0.001747 0.000000 0.017165
            0.000000  0.415287  0.000000
 0.000000 0.000000 0.005503 0.000000 0.000000 0.000000 0.001921 0.000000 0.017327
            0.000000  0.420352  0.000000
 0.000000 0.000000 0.005387 0.000000 0.000000 0.000000 0.002089 0.000000 0.017499
            0.000000  0.425416  0.000000
 0.000000 0.000000 0.005275 0.000000 0.000000 0.000000 0.002252 0.000000 0.017682
            0.000000  0.430480  0.000000
 0.000000 0.000000 0.005168 0.000000 0.000000 0.000000 0.002409 0.000000 0.017873
            0.000000  0.435545  0.000000
 0.000000 0.000000 0.005066 0.000000 0.000000 0.000000 0.002561 0.000000 0.018072
            0.000000  0.440609  0.000000
 0.000000 0.000000 0.004971 0.000000 0.000000 0.000000 0.002707 0.000000 0.018277
            0.000000  0.445674  0.000000
 0.000000 0.000000 0.004882 0.000000 0.000000 0.000000 0.002848 0.000000 0.018487
            0.000000  0.450738  0.000000
 0.000000 0.000000 0.004799 0.000000 0.000000 0.000000 0.002984 0.000000 0.018701
            0.000000  0.455803  0.000000
 0.000000 0.000000 0.004724 0.000000 0.000000 0.000000 0.003114 0.000000 0.018917
            0.000000  0.460867  0.000000
 0.000000 0.000000 0.004657 0.000000 0.000000 0.000000 0.003239 0.000000 0.019136
            0.000000  0.465932  0.000000
 0.000000 0.000000 0.004598 0.000000 0.000000 0.000000 0.003359 0.000000 0.019354
            0.000000  0.470996  0.000000
 0.000000 0.000000 0.004548 0.000000 0.000000 0.000000 0.003474 0.000000 0.019571
            0.000000  0.476061  0.000000
 0.000000 0.000000 0.004506 0.000000 0.000000 0.000000 0.003585 0.000000 0.019787
            0.000000  0.481125  0.000000
 0.000000 0.000000 0.004473 0.000000 0.000000 0.000000 0.003692 0.000000 0.019998
            0.000000  0.486190  0.000000
 0.000000 0.000000 0.004449 0.000000 0.000000 0.000000 0.003794 0.000000 0.020206
            0.000000  0.491254  0.000000
 0.000000 0.000000 0.004433 0.000000 0.000000 0.000000 0.003892 0.000000 0.020408
            0.000000  0.496319  0.000000
 0.000000 0.000000 0.004425 0.000000 0.000000 0.000000 0.003986 0.000000 0.020603
            0.000000  0.501383  0.000000
 0.000000 0.000000 0.004424 0.000000 0.000000 0.000000 0.004076 0.000000 0.020791
            0.000000  0.506448  0.000000
 0.000000 0.000000 0.004431 0.000000 0.000000 0.000000 0.004162 0.000000 0.020970
            0.000000  0.511512  0.000000
 0.000000 0.000000 0.004443 0.000000 0.000000 0.000000 0.004244 0.000000 0.021140
            0.000000  0.516577  0.000000
 0.000000 0.000000 0.004461 0.000000 0.000000 0.000000 0.004322 0.000000 0.021300
            0.000000  0.521641  0.000000
 0.000000 0.000000 0.004483 0.000000 0.000000 0.000000 0.004395 0.000000 0.021449
            0.000000  0.526706  0.000000
 0.000000 0.000000 0.004507 0.000000 0.000000 0.000000 0.004463 0.000000 0.021587
            0.000000  0.531770  0.000000
 0.000000 0.000000 0.004534 0.000000 0.000000 0.000000 0.004526 0.000000 0.021713
            0.000000  0.536834  0.000000
 0.000000 0.000000 0.004561 0.000000 0.000000 0.000000 0.004584 0.000000 0.021826
            0.000000  0.541899  0.000000
 0.000000 0.000000 0.004588 0.000000 0.000000 0.000000 0.004636 0.000000 0.021928
            0.000000  0.546963  0.000000
 0.000000 0.000000 0.004614 0.000000 0.000000 0.000000 0.004681 0.000000 0.022016
            0.000000  0.552028  0.000000
 0.000000 0.000000 0.004637 0.000000 0.000000 0.000000 0.004721 0.000000 0.022091
            0.000000  0.557092  0.000000
 0.000000 0.000000 0.004658 0.000000 0.000000 0.000000 0.004753 0.000000 0.022152
            0.000000  0.562157  0.000000
 0.000000 0.000000 0.004674 0.000000 0.000000 0.000000 0.004779 0.000000 0.022201
            0.000000  0.567221  0.000000
 0.000000 0.000000 0.004687 0.000000 0.000000 0.000000 0.004798 0.000000 0.022235
            0.000000  0.572286  0.000000
 0.000000 0.000000 0.004694 0.000000 0.000000 0.000000 0.004809 0.000000 0.022256
            0.000000  0.577350  0.000000
 0.000000 0.000000 0.004697 0.000000 0.000000 0.000000 0.004813 0.000000 0.022263


==> anc/fig04/qpl05.decay <==
R_p [Ang], max |dV/du| [eV^(3/2)]
  23.3800001621   0.0000064187
  23.1401989495   0.0000039911
  21.9018448230   0.0000166569
  20.8582934592   0.0000127582
  20.3164269920   0.0000092846
  20.3164269920   0.0000120699
  20.8582934592   0.0000073526
  21.9018448230   0.0000096549
  20.0400001389   0.0000216454
  18.5963331008   0.0000259792
  17.6736188804   0.0000184931
  17.3551492121   0.0000180803
  17.6736188804   0.0000191722
  18.5963331008   0.0000208528
  20.0400001389   0.0000092282
  23.3800001621   0.0000103205
  20.8582934592   0.0000170500
  18.5963331008   0.0000231888
  16.7000001158   0.0000468754
  15.3058029272   0.0000537001
  14.5587225723   0.0000497265
  14.5587225723   0.0000530024
  15.3058029272   0.0000324227
  16.7000001158   0.0000413083
  18.5963331008   0.0000180140
  20.8582934592   0.0000074197
  23.1401989495   0.0000094178
  20.3164269920   0.0000176006
  17.6736188804   0.0000306726
  15.3058029272   0.0000587015
  13.3600000926   0.0001313918
  12.0425413435   0.0001038008
  11.5700994748   0.0000822015
  12.0425413435   0.0001052107
  13.3600000926   0.0000506286
  15.3058029272   0.0000477017
  17.6736188804   0.0000240925
  20.3164269920   0.0000113254
  23.3800001621   0.0000103205
  20.3164269920   0.0000176006
  17.3551492121   0.0000332675
  14.5587225723   0.0000814410
  12.0425413435   0.0001392590
  10.0200000695   0.0004372916
   8.8368094402   0.0002686343
   8.8368094402   0.0002753576
  10.0200000695   0.0003039415
  12.0425413435   0.0000871656
  14.5587225723   0.0000410439
  17.3551492121   0.0000224321
  20.8582934592   0.0000170499
  17.6736188804   0.0000306726
  14.5587225723   0.0000814409
  11.5700994748   0.0001851378
   8.8368094402   0.0004951775
   6.6800000463   0.0018376389
   5.7850497374   0.0013530944
   6.6800000463   0.0007851598
   8.8368094402   0.0002490461
  11.5700994748   0.0001092228
  14.5587225723   0.0000414354
  17.6736188804   0.0000235247
  21.9018448230   0.0000096548
  18.5963331008   0.0000231888
  15.3058029272   0.0000587015
  12.0425413435   0.0001392590
   8.8368094402   0.0004951775
   5.7850497374   0.0015238524
   3.3400000232   0.0081427952
   3.3400000232   0.0051717112
   5.7850497374   0.0007022119
   8.8368094402   0.0002508450
  12.0425413435   0.0000948431
  15.3058029272   0.0000475659
  20.0400001389   0.0000216453
  16.7000001158   0.0000468755
  13.3600000926   0.0001313917
  10.0200000695   0.0004372911
   6.6800000463   0.0018376388
   3.3400000232   0.0081427953
   0.0000000000   0.0147197042
   3.3400000232   0.0043068391
   6.6800000463   0.0013318379
  10.0200000695   0.0003686532
  13.3600000926   0.0000547214
  16.7000001158   0.0000509395
  21.9018448230   0.0000166569
  18.5963331008   0.0000259793
  15.3058029272   0.0000537001
  12.0425413435   0.0001038008
   8.8368094402   0.0002686343
   5.7850497374   0.0013530942
   3.3400000232   0.0051717111
   3.3400000232   0.0043068390
   5.7850497374   0.0012384670
   8.8368094402   0.0002302218
  12.0425413435   0.0001127973
  15.3058029272   0.0000420561
  20.8582934592   0.0000127582
  17.6736188804   0.0000184931
  14.5587225723   0.0000497267
  11.5700994748   0.0000822015
   8.8368094402   0.0002753577
   6.6800000463   0.0007851598
   5.7850497374   0.0007022120
   6.6800000463   0.0013318380
   8.8368094402   0.0002302218
  11.5700994748   0.0001237631
  14.5587225723   0.0000418307
  17.6736188804   0.0000259511
  23.3800001621   0.0000064187
  20.3164269920   0.0000092847
  17.3551492121   0.0000180803
  14.5587225723   0.0000530025
  12.0425413435   0.0001052106
  10.0200000695   0.0003039415
   8.8368094402   0.0002490461
   8.8368094402   0.0002508450
  10.0200000695   0.0003686532
  12.0425413435   0.0001127973
  14.5587225723   0.0000418307
  17.3551492121   0.0000273269
  23.1401989495   0.0000039911
  20.3164269920   0.0000120699
  17.6736188804   0.0000191723
  15.3058029272   0.0000324227
  13.3600000926   0.0000506287
  12.0425413435   0.0000871656
  11.5700994748   0.0001092227
  12.0425413435   0.0000948432
  13.3600000926   0.0000547213
  15.3058029272   0.0000420562
  17.6736188804   0.0000259511
  20.8582934592   0.0000073526
  18.5963331008   0.0000208529
  16.7000001158   0.0000413084
  15.3058029272   0.0000477017
  14.5587225723   0.0000410438
  14.5587225723   0.0000414354
  15.3058029272   0.0000475659
  16.7000001158   0.0000509394
  20.0400001389   0.0000092282
  18.5963331008   0.0000180140
  17.6736188804   0.0000240924
  17.3551492121   0.0000224321
  17.6736188804   0.0000235247
  20.8582934592   0.0000074197
  20.3164269920   0.0000113256
  20.3164269920   0.0000111588
  18.5963331008   0.0000191564
  18.5963331008   0.0000229033
  20.3164269920   0.0000155801
  20.3164269920   0.0000155801
  18.5963331008   0.0000229033
  18.5963331008   0.0000191564
  20.3164269920   0.0000111589
  23.1401989495   0.0000035134
  20.8582934592   0.0000136858
  20.0400001389   0.0000132863
  20.8582934592   0.0000102426
  23.1401989495   0.0000067942
  20.8582934592   0.0000102426
  20.0400001389   0.0000132863
  20.8582934592   0.0000136858
  23.1401989495   0.0000035134


==> anc/fig04/qpl13.dat <==
 &plot nbnd=   9, nks=   248 /
            0.333333  0.577350  0.000000
 0.017820 0.000000 0.000000 0.000000 0.000000 0.012651 0.000000 0.000000 0.000000
            0.330808  0.572976  0.000000
 0.017813 0.000000 0.000084 0.000000 0.000000 0.012628 0.000000 0.000010 0.001141
            0.328283  0.568603  0.000000
 0.017794 0.000000 0.000182 0.000000 0.000000 0.012570 0.000000 0.000046 0.002275
            0.325758  0.564229  0.000000
 0.017762 0.000000 0.000294 0.000000 0.000000 0.012476 0.000000 0.000094 0.003394
            0.323232  0.559855  0.000000
 0.017719 0.000000 0.000421 0.000000 0.000000 0.012349 0.000000 0.000142 0.004491
            0.320707  0.555481  0.000000
 0.017664 0.000000 0.000563 0.000000 0.000000 0.012192 0.000000 0.000183 0.005560
            0.318182  0.551107  0.000000
 0.017599 0.000000 0.000719 0.000000 0.000000 0.012010 0.000000 0.000214 0.006594
            0.315657  0.546733  0.000000
 0.017525 0.000000 0.000889 0.000000 0.000000 0.011806 0.000000 0.000237 0.007590
            0.313131  0.542359  0.000000
 0.017443 0.000000 0.001072 0.000000 0.000000 0.011585 0.000000 0.000255 0.008545
            0.310606  0.537985  0.000000
 0.017354 0.000000 0.001269 0.000000 0.000000 0.011351 0.000000 0.000270 0.009457
            0.308081  0.533612  0.000000
 0.017259 0.000000 0.001478 0.000000 0.000000 0.011110 0.000000 0.000288 0.010327
            0.305556  0.529238  0.000000
 0.017159 0.000000 0.001698 0.000000 0.000000 0.010864 0.000000 0.000311 0.011153
            0.303030  0.524864  0.000000
 0.017054 0.000000 0.001928 0.000000 0.000000 0.010618 0.000000 0.000342 0.011938
            0.300505  0.520490  0.000000
 0.016946 0.000000 0.002168 0.000000 0.000000 0.010375 0.000000 0.000383 0.012683
            0.297980  0.516116  0.000000
 0.016835 0.000000 0.002416 0.000000 0.000000 0.010136 0.000000 0.000436 0.013390
            0.295455  0.511742  0.000000
 0.016721 0.000000 0.002672 0.000000 0.000000 0.009905 0.000000 0.000501 0.014062
            0.292929  0.507368  0.000000
 0.016606 0.000000 0.002933 0.000000 0.000000 0.009683 0.000000 0.000580 0.014702
            0.290404  0.502995  0.000000
 0.016488 0.000000 0.003201 0.000000 0.000000 0.009471 0.000000 0.000672 0.015313
            0.287879  0.498621  0.000000
 0.016369 0.000000 0.003472 0.000000 0.000000 0.009270 0.000000 0.000777 0.015896
            0.285354  0.494247  0.000000
 0.016249 0.000000 0.003748 0.000000 0.000000 0.009080 0.000000 0.000896 0.016455
            0.282828  0.489873  0.000000
 0.016127 0.000000 0.004025 0.000000 0.000000 0.008902 0.000000 0.001027 0.016993
            0.280303  0.485499  0.000000
 0.016004 0.000000 0.004305 0.000000 0.000000 0.008735 0.000000 0.001171 0.017511
            0.277778  0.481125  0.000000
 0.015880 0.000000 0.004585 0.000000 0.000000 0.008579 0.000000 0.001327 0.018011
            0.275253  0.476751  0.000000
 0.015755 0.000000 0.004866 0.000000 0.000000 0.008434 0.000000 0.001494 0.018496
            0.272727  0.472377  0.000000
 0.015629 0.000000 0.005147 0.000000 0.000000 0.008298 0.000000 0.001672 0.018967
            0.270202  0.468004  0.000000
 0.015501 0.000000 0.005427 0.000000 0.000000 0.008172 0.000000 0.001861 0.019426
            0.267677  0.463630  0.000000
 0.015372 0.000000 0.005706 0.000000 0.000000 0.008054 0.000000 0.002060 0.019874
            0.265152  0.459256  0.000000
 0.015242 0.000000 0.005983 0.000000 0.000000 0.007944 0.000000 0.002268 0.020313
            0.262626  0.454882  0.000000
 0.015111 0.000000 0.006259 0.000000 0.000000 0.007841 0.000000 0.002484 0.020745
            0.260101  0.450508  0.000000
 0.014978 0.000000 0.006533 0.000000 0.000000 0.007743 0.000000 0.002710 0.021170
            0.257576  0.446134  0.000000
 0.014843 0.000000 0.006806 0.000000 0.000000 0.007651 0.000000 0.002943 0.021590
            0.255051  0.441760  0.000000
 0.014707 0.000000 0.007077 0.000000 0.000000 0.007564 0.000000 0.003184 0.022006
            0.252525  0.437387  0.000000
 0.014569 0.000000 0.007347 0.000000 0.000000 0.007481 0.000000 0.003432 0.022421
            0.250000  0.433013  0.000000
 0.014430 0.000000 0.007617 0.000000 0.000000 0.007400 0.000000 0.003687 0.022835
            0.247475  0.428639  0.000000
 0.014289 0.000000 0.007886 0.000000 0.000000 0.007322 0.000000 0.003948 0.023250
            0.244949  0.424265  0.000000
 0.014146 0.000000 0.008156 0.000000 0.000000 0.007246 0.000000 0.004216 0.023668
            0.242424  0.419891  0.000000
 0.014001 0.000000 0.008427 0.000000 0.000000 0.007172 0.000000 0.004489 0.024091
            0.239899  0.415517  0.000000
 0.013854 0.000000 0.008700 0.000000 0.000000 0.007098 0.000000 0.004767 0.024521
            0.237374  0.411143  0.000000
 0.013705 0.000000 0.008976 0.000000 0.000000 0.007025 0.000000 0.005051 0.024959
            0.234848  0.406770  0.000000
 0.013554 0.000000 0.009254 0.000000 0.000000 0.006952 0.000000 0.005339 0.025407
            0.232323  0.402396  0.000000
 0.013401 0.000000 0.009537 0.000000 0.000000 0.006878 0.000000 0.005632 0.025868
            0.229798  0.398022  0.000000
 0.013247 0.000000 0.009824 0.000000 0.000000 0.006802 0.000000 0.005929 0.026342
            0.227273  0.393648  0.000000
 0.013090 0.000000 0.010117 0.000000 0.000000 0.006725 0.000000 0.006230 0.026831
            0.224747  0.389274  0.000000
 0.012931 0.000000 0.010415 0.000000 0.000000 0.006646 0.000000 0.006535 0.027336
            0.222222  0.384900  0.000000
 0.012769 0.000000 0.010719 0.000000 0.000000 0.006564 0.000000 0.006843 0.027859
            0.219697  0.380526  0.000000
 0.012606 0.000000 0.011029 0.000000 0.000000 0.006478 0.000000 0.007155 0.028399
            0.217172  0.376152  0.000000
 0.012440 0.000000 0.011346 0.000000 0.000000 0.006388 0.000000 0.007471 0.028958
            0.214646  0.371779  0.000000
 0.012271 0.000000 0.011670 0.000000 0.000000 0.006293 0.000000 0.007791 0.029535
            0.212121  0.367405  0.000000
 0.012100 0.000000 0.011999 0.000000 0.000000 0.006193 0.000000 0.008114 0.030131
            0.209596  0.363031  0.000000
 0.011927 0.000000 0.012336 0.000000 0.000000 0.006087 0.000000 0.008441 0.030744
            0.207071  0.358657  0.000000
 0.011750 0.000000 0.012678 0.000000 0.000000 0.005974 0.000000 0.008774 0.031373
            0.204545  0.354283  0.000000
 0.011571 0.000000 0.013026 0.000000 0.000000 0.005854 0.000000 0.009111 0.032018
            0.202020  0.349909  0.000000
 0.011389 0.000000 0.013379 0.000000 0.000000 0.005726 0.000000 0.009455 0.032677
            0.199495  0.345535  0.000000
 0.011204 0.000000 0.013737 0.000000 0.000000 0.005590 0.000000 0.009806 0.033347
            0.196970  0.341162  0.000000
 0.011016 0.000000 0.014100 0.000000 0.000000 0.005446 0.000000 0.010166 0.034028
            0.194444  0.336788  0.000000
 0.010824 0.000000 0.014467 0.000000 0.000000 0.005293 0.000000 0.010536 0.034716
            0.191919  0.332414  0.000000
 0.010630 0.000000 0.014839 0.000000 0.000000 0.005132 0.000000 0.010919 0.035410
            0.189394  0.328040  0.000000
 0.010433 0.000000 0.015215 0.000000 0.000000 0.004962 0.000000 0.011317 0.036108
            0.186869  0.323666  0.000000
 0.010232 0.000000 0.015595 0.000000 0.000000 0.004784 0.000000 0.011734 0.036806
            0.184343  0.319292  0.000000
 0.010030 0.000000 0.015981 0.000000 0.000000 0.004598 0.000000 0.012172 0.037502
            0.181818  0.314918  0.000000
 0.009824 0.000000 0.016371 0.000000 0.000000 0.004405 0.000000 0.012637 0.038194
            0.179293  0.310544  0.000000
 0.009616 0.000000 0.016769 0.000000 0.000000 0.004205 0.000000 0.013135 0.038879
            0.176768  0.306171  0.000000
 0.009407 0.000000 0.017173 0.000000 0.000000 0.004000 0.000000 0.013672 0.039553
            0.174242  0.301797  0.000000
 0.009195 0.000000 0.017587 0.000000 0.000000 0.003790 0.000000 0.014256 0.040214
            0.171717  0.297423  0.000000
 0.008983 0.000000 0.018012 0.000000 0.000000 0.003577 0.000000 0.014898 0.040857
            0.169192  0.293049  0.000000
 0.008769 0.000000 0.018448 0.000000 0.000000 0.003362 0.000000 0.015610 0.041477
            0.166667  0.288675  0.000000
 0.008555 0.000000 0.018900 0.000000 0.000000 0.003145 0.000000 0.016409 0.042067
            0.164141  0.284301  0.000000
 0.008342 0.000000 0.019369 0.000000 0.000000 0.002930 0.000000 0.017314 0.042618
            0.161616  0.279927  0.000000
 0.008128 0.000000 0.019857 0.000000 0.000000 0.002716 0.000000 0.018350 0.043116
            0.159091  0.275554  0.000000
 0.007916 0.000000 0.020367 0.000000 0.000000 0.002505 0.000000 0.019548 0.043544
            0.156566  0.271180  0.000000
 0.007705 0.000000 0.020901 0.000000 0.000000 0.002298 0.000000 0.020947 0.043874
            0.154040  0.266806  0.000000
 0.007496 0.000000 0.021463 0.000000 0.000000 0.002096 0.000000 0.022595 0.044070
            0.151515  0.262432  0.000000
 0.007289 0.000000 0.022055 0.000000 0.000000 0.001901 0.000000 0.024549 0.044076
            0.148990  0.258058  0.000000
 0.007084 0.000000 0.022680 0.000000 0.000000 0.001713 0.000000 0.026873 0.043818
            0.146465  0.253684  0.000000
 0.006883 0.000000 0.023338 0.000000 0.000000 0.001533 0.000000 0.029627 0.043194
            0.143939  0.249310  0.000000
 0.006684 0.000000 0.024034 0.000000 0.000000 0.001361 0.000000 0.032847 0.042078
            0.141414  0.244936  0.000000
 0.006489 0.000000 0.024768 0.000000 0.000000 0.001197 0.000000 0.036511 0.040346
            0.138889  0.240563  0.000000
 0.006297 0.000000 0.025543 0.000000 0.000000 0.001043 0.000000 0.040490 0.037923
            0.136364  0.236189  0.000000
 0.006108 0.000000 0.026359 0.000000 0.000000 0.000897 0.000000 0.044551 0.034863
            0.133838  0.231815  0.000000
 0.005923 0.000000 0.027218 0.000000 0.000000 0.000761 0.000000 0.048417 0.031381
            0.131313  0.227441  0.000000
 0.005741 0.000000 0.028121 0.000000 0.000000 0.000634 0.000000 0.051880 0.027793
            0.128788  0.223067  0.000000
 0.005563 0.000000 0.029067 0.000000 0.000000 0.000515 0.000000 0.054871 0.024390
            0.126263  0.218693  0.000000
 0.005387 0.000000 0.030058 0.000000 0.000000 0.000405 0.000000 0.057432 0.021348
            0.123737  0.214319  0.000000
 0.005214 0.000000 0.031093 0.000000 0.000000 0.000304 0.000000 0.059654 0.018729
            0.121212  0.209946  0.000000
 0.005044 0.000000 0.032171 0.000000 0.000000 0.000213 0.000000 0.061633 0.016522
            0.118687  0.205572  0.000000
 0.004876 0.000000 0.033293 0.000000 0.000000 0.000135 0.000000 0.063446 0.014680
            0.116162  0.201198  0.000000
 0.004710 0.000000 0.034457 0.000000 0.000000 0.000084 0.000000 0.065149 0.013148
            0.113636  0.196824  0.000000
 0.004545 0.000000 0.035664 0.000000 0.000000 0.000093 0.000000 0.066781 0.011873
            0.111111  0.192450  0.000000
 0.004382 0.000000 0.036913 0.000000 0.000000 0.000142 0.000000 0.068369 0.010811
            0.108586  0.188076  0.000000
 0.004221 0.000000 0.038203 0.000000 0.000000 0.000198 0.000000 0.069931 0.009927
            0.106061  0.183702  0.000000
 0.004059 0.000000 0.039534 0.000000 0.000000 0.000252 0.000000 0.071480 0.009189
            0.103535  0.179328  0.000000
 0.003899 0.000000 0.040908 0.000000 0.000000 0.000302 0.000000 0.073024 0.008577
            0.101010  0.174955  0.000000
 0.003739 0.000000 0.042323 0.000000 0.000000 0.000348 0.000000 0.074570 0.008072
            0.098485  0.170581  0.000000
 0.003579 0.000000 0.043782 0.000000 0.000000 0.000389 0.000000 0.076125 0.007660
            0.095960  0.166207  0.000000
 0.003419 0.000000 0.045287 0.000000 0.000000 0.000427 0.000000 0.077692 0.007330
            0.093434  0.161833  0.000000
 0.003260 0.000000 0.046840 0.000000 0.000000 0.000461 0.000000 0.079277 0.007076
            0.090909  0.157459  0.000000
 0.003100 0.000000 0.048443 0.000000 0.000000 0.000491 0.000000 0.080884 0.006891
            0.088384  0.153085  0.000000
 0.002941 0.000000 0.050101 0.000000 0.000000 0.000518 0.000000 0.082521 0.006770
            0.085859  0.148711  0.000000
 0.002782 0.000000 0.051820 0.000000 0.000000 0.000541 0.000000 0.084192 0.006712
            0.083333  0.144338  0.000000
 0.002624 0.000000 0.053603 0.000000 0.000000 0.000562 0.000000 0.085904 0.006714
            0.080808  0.139964  0.000000
 0.002467 0.000000 0.055458 0.000000 0.000000 0.000581 0.000000 0.087666 0.006775
            0.078283  0.135590  0.000000
 0.002312 0.000000 0.057393 0.000000 0.000000 0.000596 0.000000 0.089485 0.006896
            0.075758  0.131216  0.000000
 0.002158 0.000000 0.059415 0.000000 0.000000 0.000609 0.000000 0.091371 0.007076
            0.073232  0.126842  0.000000
 0.002007 0.000000 0.061534 0.000000 0.000000 0.000620 0.000000 0.093333 0.007316
            0.070707  0.122468  0.000000
 0.001859 0.000000 0.063760 0.000000 0.000000 0.000627 0.000000 0.095382 0.007617
            0.068182  0.118094  0.000000
 0.001715 0.000000 0.066104 0.000000 0.000000 0.000631 0.000000 0.097530 0.007981
            0.065657  0.113721  0.000000
 0.001575 0.000000 0.068578 0.000000 0.000000 0.000632 0.000000 0.099787 0.008408
            0.063131  0.109347  0.000000
 0.001440 0.000000 0.071196 0.000000 0.000000 0.000630 0.000000 0.102165 0.008901
            0.060606  0.104973  0.000000
 0.001311 0.000000 0.073972 0.000000 0.000000 0.000624 0.000000 0.104678 0.009460
            0.058081  0.100599  0.000000
 0.001188 0.000000 0.076922 0.000000 0.000000 0.000614 0.000000 0.107337 0.010087
            0.055556  0.096225  0.000000
 0.001073 0.000000 0.080061 0.000000 0.000000 0.000600 0.000000 0.110157 0.010784
            0.053030  0.091851  0.000000
 0.000965 0.000000 0.083408 0.000000 0.000000 0.000582 0.000000 0.113150 0.011551
            0.050505  0.087477  0.000000
 0.000865 0.000000 0.086982 0.000000 0.000000 0.000560 0.000000 0.116330 0.012390
            0.047980  0.083103  0.000000
 0.000775 0.000000 0.090804 0.000000 0.000000 0.000535 0.000000 0.119710 0.013302
            0.045455  0.078730  0.000000
 0.000693 0.000000 0.094898 0.000000 0.000000 0.000506 0.000000 0.123304 0.014287
            0.042929  0.074356  0.000000
 0.000620 0.000000 0.099287 0.000000 0.000000 0.000475 0.000000 0.127125 0.015344
            0.040404  0.069982  0.000000
 0.000556 0.000000 0.103999 0.000000 0.000000 0.000441 0.000000 0.131188 0.016474
            0.037879  0.065608  0.000000
 0.000501 0.000000 0.109064 0.000000 0.000000 0.000406 0.000000 0.135506 0.017675
            0.035354  0.061234  0.000000
 0.000453 0.000000 0.114515 0.000000 0.000000 0.000370 0.000000 0.140092 0.018946
            0.032828  0.056860  0.000000
 0.000411 0.000000 0.120391 0.000000 0.000000 0.000333 0.000000 0.144960 0.020285
            0.030303  0.052486  0.000000
 0.000374 0.000000 0.126735 0.000000 0.000000 0.000297 0.000000 0.150123 0.021690
            0.027778  0.048113  0.000000
 0.000342 0.000000 0.133594 0.000000 0.000000 0.000261 0.000000 0.155595 0.023158
            0.025253  0.043739  0.000000
 0.000312 0.000000 0.141027 0.000000 0.000000 0.000227 0.000000 0.161390 0.024685
            0.022727  0.039365  0.000000
 0.000283 0.000000 0.149097 0.000000 0.000000 0.000194 0.000000 0.167522 0.026267
            0.020202  0.034991  0.000000
 0.000254 0.000000 0.157882 0.000000 0.000000 0.000163 0.000000 0.174003 0.027901
            0.017677  0.030617  0.000000
 0.000226 0.000000 0.167472 0.000000 0.000000 0.000135 0.000000 0.180846 0.029582
            0.015152  0.026243  0.000000
 0.000196 0.000000 0.177975 0.000000 0.000000 0.000110 0.000000 0.188066 0.031304
            0.012626  0.021869  0.000000
 0.000166 0.000000 0.189516 0.000000 0.000000 0.000086 0.000000 0.195672 0.033062
            0.010101  0.017495  0.000000
 0.000134 0.000000 0.202250 0.000000 0.000000 0.000066 0.000000 0.203675 0.034851
            0.007576  0.013122  0.000000
 0.000102 0.000000 0.216361 0.000000 0.000000 0.000047 0.000000 0.212079 0.036665
            0.005051  0.008748  0.000000
 0.000068 0.000000 0.232073 0.000000 0.000000 0.000030 0.000000 0.220885 0.038497
            0.002525  0.004374  0.000000
 0.000034 0.000000 0.249658 0.000000 0.000000 0.000015 0.000000 0.230085 0.040342
            0.000253  0.000437  0.000000
 0.000003 0.000000 0.267363 0.000000 0.000000 0.000001 0.000000 0.238685 0.042005
            0.000000  0.000506  0.000000
 0.000000 0.000000 0.267359 0.000000 0.000000 0.000000 0.000000 0.238683 0.042005
            0.000000  0.005064  0.000000
 0.000000 0.000000 0.249624 0.000000 0.000000 0.000000 0.000000 0.230068 0.040336
            0.000000  0.010129  0.000000
 0.000000 0.000000 0.232013 0.000000 0.000000 0.000000 0.000000 0.220851 0.038486
            0.000000  0.015193  0.000000
 0.000000 0.000000 0.216280 0.000000 0.000000 0.000000 0.000000 0.212027 0.036647
            0.000000  0.020258  0.000000
 0.000000 0.000000 0.202153 0.000000 0.000000 0.000000 0.000000 0.203606 0.034827
            0.000000  0.025322  0.000000
 0.000000 0.000000 0.189406 0.000000 0.000000 0.000000 0.000000 0.195588 0.033032
            0.000000  0.030387  0.000000
 0.000000 0.000000 0.177854 0.000000 0.000000 0.000000 0.000000 0.187967 0.031268
            0.000000  0.035451  0.000000
 0.000000 0.000000 0.167343 0.000000 0.000000 0.000000 0.000000 0.180735 0.029541
            0.000000  0.040516  0.000000
 0.000000 0.000000 0.157746 0.000000 0.000000 0.000000 0.000000 0.173881 0.027858
            0.000000  0.045580  0.000000
 0.000000 0.000000 0.148955 0.000000 0.000000 0.000000 0.000000 0.167392 0.026223
            0.000000  0.050645  0.000000
 0.000000 0.000000 0.140880 0.000000 0.000000 0.000000 0.000000 0.161255 0.024641
            0.000000  0.055709  0.000000
 0.000000 0.000000 0.133444 0.000000 0.000000 0.000000 0.000000 0.155457 0.023118
            0.000000  0.060774  0.000000
 0.000000 0.000000 0.126580 0.000000 0.000000 0.000000 0.000000 0.149982 0.021656
            0.000000  0.065838  0.000000
 0.000000 0.000000 0.120232 0.000000 0.000000 0.000000 0.000000 0.144818 0.020261
            0.000000  0.070903  0.000000
 0.000000 0.000000 0.114350 0.000000 0.000000 0.000000 0.000000 0.139950 0.018934
            0.000000  0.075967  0.000000
 0.000000 0.000000 0.108892 0.000000 0.000000 0.000000 0.000000 0.135364 0.017680
            0.000000  0.081032  0.000000
 0.000000 0.000000 0.103819 0.000000 0.000000 0.000000 0.000000 0.131045 0.016499
            0.000000  0.086096  0.000000
 0.000000 0.000000 0.099097 0.000000 0.000000 0.000000 0.000000 0.126980 0.015395
            0.000000  0.091161  0.000000
 0.000000 0.000000 0.094696 0.000000 0.000000 0.000000 0.000000 0.123153 0.014368
            0.000000  0.096225  0.000000
 0.000000 0.000000 0.090587 0.000000 0.000000 0.000000 0.000000 0.119550 0.013420
            0.000000  0.101290  0.000000
 0.000000 0.000000 0.086747 0.000000 0.000000 0.000000 0.000000 0.116157 0.012553
            0.000000  0.106354  0.000000
 0.000000 0.000000 0.083151 0.000000 0.000000 0.000000 0.000000 0.112959 0.011766
            0.000000  0.111418  0.000000
 0.000000 0.000000 0.079779 0.000000 0.000000 0.000000 0.000000 0.109942 0.011062
            0.000000  0.116483  0.000000
 0.000000 0.000000 0.076610 0.000000 0.000000 0.000000 0.000000 0.107092 0.010441
            0.000000  0.121547  0.000000
 0.000000 0.000000 0.073628 0.000000 0.000000 0.000000 0.000000 0.104395 0.009903
            0.000000  0.126612  0.000000
 0.000000 0.000000 0.070816 0.000000 0.000000 0.000000 0.000000 0.101839 0.009450
            0.000000  0.131676  0.000000
 0.000000 0.000000 0.068157 0.000000 0.000000 0.000000 0.000000 0.099411 0.009083
            0.000000  0.136741  0.000000
 0.000000 0.000000 0.065640 0.000000 0.000000 0.000000 0.000000 0.097098 0.008803
            0.000000  0.141805  0.000000
 0.000000 0.000000 0.063249 0.000000 0.000000 0.000000 0.000000 0.094890 0.008609
            0.000000  0.146870  0.000000
 0.000000 0.000000 0.060974 0.000000 0.000000 0.000000 0.000000 0.092776 0.008502
            0.000000  0.151934  0.000000
 0.000000 0.000000 0.058805 0.000000 0.000000 0.000000 0.000000 0.090744 0.008482
            0.000000  0.156999  0.000000
 0.000000 0.000000 0.056732 0.000000 0.000000 0.000000 0.000000 0.088786 0.008548
            0.000000  0.162063  0.000000
 0.000000 0.000000 0.054746 0.000000 0.000000 0.000000 0.000000 0.086893 0.008701
            0.000000  0.167128  0.000000
 0.000000 0.000000 0.052840 0.000000 0.000000 0.000000 0.000000 0.085056 0.008940
            0.000000  0.172192  0.000000
 0.000000 0.000000 0.051007 0.000000 0.000000 0.000000 0.000000 0.083266 0.009267
            0.000000  0.177257  0.000000
 0.000000 0.000000 0.049242 0.000000 0.000000 0.000000 0.000000 0.081517 0.009683
            0.000000  0.182321  0.000000
 0.000000 0.000000 0.047540 0.000000 0.000000 0.000000 0.000000 0.079800 0.010193
            0.000000  0.187386  0.000000
 0.000000 0.000000 0.045897 0.000000 0.000000 0.000000 0.000000 0.078109 0.010802
            0.000000  0.192450  0.000000
 0.000000 0.000000 0.044310 0.000000 0.000000 0.000000 0.000000 0.076433 0.011517
            0.000000  0.197515  0.000000
 0.000000 0.000000 0.042775 0.000000 0.000000 0.000000 0.000000 0.074766 0.012350
            0.000000  0.202579  0.000000
 0.000000 0.000000 0.041290 0.000000 0.000000 0.000000 0.000000 0.073096 0.013313
            0.000000  0.207644  0.000000
 0.000000 0.000000 0.039855 0.000000 0.000000 0.000000 0.000000 0.071411 0.014421
            0.000000  0.212708  0.000000
 0.000000 0.000000 0.038467 0.000000 0.000000 0.000000 0.000000 0.069697 0.015693
            0.000000  0.217772  0.000000
 0.000000 0.000000 0.037126 0.000000 0.000000 0.000000 0.000000 0.067934 0.017146
            0.000000  0.222837  0.000000
 0.000000 0.000000 0.035830 0.000000 0.000000 0.000000 0.000000 0.066098 0.018799
            0.000000  0.227901  0.000000
 0.000000 0.000000 0.034579 0.000000 0.000000 0.000000 0.000000 0.064163 0.020666
            0.000000  0.232966  0.000000
 0.000000 0.000000 0.033373 0.000000 0.000000 0.000000 0.000000 0.062096 0.022752
            0.000000  0.238030  0.000000
 0.000000 0.000000 0.032212 0.000000 0.000000 0.000000 0.000000 0.059864 0.025043
            0.000000  0.243095  0.000000
 0.000000 0.000000 0.031093 0.000000 0.000000 0.000000 0.000000 0.057440 0.027501
            0.000000  0.248159  0.000000
 0.000000 0.000000 0.030018 0.000000 0.000000 0.000000 0.000000 0.054813 0.030056
            0.000000  0.253224  0.000000
 0.000000 0.000000 0.028984 0.000000 0.000000 0.000000 0.000000 0.051998 0.032607
            0.000000  0.258288  0.000000
 0.000000 0.000000 0.027992 0.000000 0.000000 0.000000 0.000000 0.049047 0.035035
            0.000000  0.263353  0.000000
 0.000000 0.000000 0.027039 0.000000 0.000000 0.000000 0.000000 0.046044 0.037226
            0.000000  0.268417  0.000000
 0.000000 0.000000 0.026126 0.000000 0.000000 0.000000 0.000000 0.043087 0.039096
            0.000000  0.273482  0.000000
 0.000000 0.000000 0.025249 0.000000 0.000000 0.000000 0.000000 0.040269 0.040603
            0.000000  0.278546  0.000000
 0.000000 0.000000 0.024408 0.000000 0.000000 0.000000 0.000000 0.037660 0.041749
            0.000000  0.283611  0.000000
 0.000000 0.000000 0.023601 0.000000 0.000000 0.000000 0.000000 0.035302 0.042565
            0.000000  0.288675  0.000000
 0.000000 0.000000 0.022827 0.000000 0.000000 0.000000 0.000000 0.033207 0.043096
            0.000000  0.293740  0.000000
 0.000000 0.000000 0.022083 0.000000 0.000000 0.000000 0.000000 0.031371 0.043392
            0.000000  0.298804  0.000000
 0.000000 0.000000 0.021367 0.000000 0.000000 0.000000 0.000000 0.029776 0.043499
            0.000000  0.303869  0.000000
 0.000000 0.000000 0.020678 0.000000 0.000000 0.000000 0.000000 0.028400 0.043456
            0.000000  0.308933  0.000000
 0.000000 0.000000 0.020014 0.000000 0.000000 0.000000 0.000000 0.027220 0.043297
            0.000000  0.313998  0.000000
 0.000000 0.000000 0.019374 0.000000 0.000000 0.000000 0.000000 0.026212 0.043046
            0.000000  0.319062  0.000000
 0.000000 0.000000 0.018755 0.000000 0.000000 0.000000 0.000000 0.025356 0.042726
            0.000000  0.324126  0.000000
 0.000000 0.000000 0.018157 0.000000 0.000000 0.000000 0.000000 0.024633 0.042351
            0.000000  0.329191  0.000000
 0.000000 0.000000 0.017577 0.000000 0.000000 0.000000 0.000000 0.024026 0.041936
            0.000000  0.334255  0.000000
 0.000000 0.000000 0.017016 0.000000 0.000000 0.000000 0.000000 0.023523 0.041488
            0.000000  0.339320  0.000000
 0.000000 0.000000 0.016471 0.000000 0.000000 0.000000 0.000000 0.023111 0.041017
            0.000000  0.344384  0.000000
 0.000000 0.000000 0.015942 0.000000 0.000000 0.000000 0.000000 0.022780 0.040528
            0.000000  0.349449  0.000000
 0.000000 0.000000 0.015429 0.000000 0.000000 0.000000 0.000000 0.022521 0.040027
            0.000000  0.354513  0.000000
 0.000000 0.000000 0.014930 0.000000 0.000000 0.000000 0.000000 0.022328 0.039518
            0.000000  0.359578  0.000000
 0.000000 0.000000 0.014445 0.000000 0.000000 0.000000 0.000000 0.022193 0.039004
            0.000000  0.364642  0.000000
 0.000000 0.000000 0.013973 0.000000 0.000000 0.000000 0.000000 0.022111 0.038488
            0.000000  0.369707  0.000000
 0.000000 0.000000 0.013515 0.000000 0.000000 0.000000 0.000000 0.022076 0.037973
            0.000000  0.374771  0.000000
 0.000000 0.000000 0.013068 0.000000 0.000000 0.000000 0.000000 0.022085 0.037460
            0.000000  0.379836  0.000000
 0.000000 0.000000 0.012634 0.000000 0.000000 0.000000 0.000000 0.022133 0.036952
            0.000000  0.384900  0.000000
 0.000000 0.000000 0.012210 0.000000 0.000000 0.000000 0.000000 0.022216 0.036451
            0.000000  0.389965  0.000000
 0.000000 0.000000 0.011798 0.000000 0.000000 0.000000 0.000000 0.022331 0.035956
            0.000000  0.395029  0.000000
 0.000000 0.000000 0.011396 0.000000 0.000000 0.000000 0.000000 0.022476 0.035471
            0.000000  0.400094  0.000000
 0.000000 0.000000 0.011003 0.000000 0.000000 0.000000 0.000000 0.022647 0.034995
            0.000000  0.405158  0.000000
 0.000000 0.000000 0.010620 0.000000 0.000000 0.000000 0.000000 0.022840 0.034529
            0.000000  0.410223  0.000000
 0.000000 0.000000 0.010244 0.000000 0.000000 0.000000 0.000000 0.023055 0.034074
            0.000000  0.415287  0.000000
 0.000000 0.000000 0.009876 0.000000 0.000000 0.000000 0.000000 0.023288 0.033631
            0.000000  0.420352  0.000000
 0.000000 0.000000 0.009515 0.000000 0.000000 0.000000 0.000000 0.023536 0.033200
            0.000000  0.425416  0.000000
 0.000000 0.000000 0.009160 0.000000 0.000000 0.000000 0.000000 0.023798 0.032780
            0.000000  0.430480  0.000000
 0.000000 0.000000 0.008810 0.000000 0.000000 0.000000 0.000000 0.024071 0.032373
            0.000000  0.435545  0.000000
 0.000000 0.000000 0.008465 0.000000 0.000000 0.000000 0.000000 0.024353 0.031979
            0.000000  0.440609  0.000000
 0.000000 0.000000 0.008124 0.000000 0.000000 0.000000 0.000000 0.024643 0.031597
            0.000000  0.445674  0.000000
 0.000000 0.000000 0.007787 0.000000 0.000000 0.000000 0.000000 0.024938 0.031228
            0.000000  0.450738  0.000000
 0.000000 0.000000 0.007453 0.000000 0.000000 0.000000 0.000000 0.025236 0.030872
            0.000000  0.455803  0.000000
 0.000000 0.000000 0.007122 0.000000 0.000000 0.000000 0.000000 0.025536 0.030528
            0.000000  0.460867  0.000000
 0.000000 0.000000 0.006793 0.000000 0.000000 0.000000 0.000000 0.025836 0.030198
            0.000000  0.465932  0.000000
 0.000000 0.000000 0.006468 0.000000 0.000000 0.000000 0.000000 0.026135 0.029882
            0.000000  0.470996  0.000000
 0.000000 0.000000 0.006144 0.000000 0.000000 0.000000 0.000000 0.026432 0.029578
            0.000000  0.476061  0.000000
 0.000000 0.000000 0.005824 0.000000 0.000000 0.000000 0.000000 0.026724 0.029289
            0.000000  0.481125  0.000000
 0.000000 0.000000 0.005506 0.000000 0.000000 0.000000 0.000000 0.027010 0.029013
            0.000000  0.486190  0.000000
 0.000000 0.000000 0.005190 0.000000 0.000000 0.000000 0.000000 0.027290 0.028752
            0.000000  0.491254  0.000000
 0.000000 0.000000 0.004878 0.000000 0.000000 0.000000 0.000000 0.027563 0.028505
            0.000000  0.496319  0.000000
 0.000000 0.000000 0.004569 0.000000 0.000000 0.000000 0.000000 0.027826 0.028273
            0.000000  0.501383  0.000000
 0.000000 0.000000 0.004262 0.000000 0.000000 0.000000 0.000000 0.028080 0.028055
            0.000000  0.506448  0.000000
 0.000000 0.000000 0.003960 0.000000 0.000000 0.000000 0.000000 0.028323 0.027852
            0.000000  0.511512  0.000000
 0.000000 0.000000 0.003661 0.000000 0.000000 0.000000 0.000000 0.028554 0.027665
            0.000000  0.516577  0.000000
 0.000000 0.000000 0.003366 0.000000 0.000000 0.000000 0.000000 0.028772 0.027493
            0.000000  0.521641  0.000000
 0.000000 0.000000 0.003074 0.000000 0.000000 0.000000 0.000000 0.028976 0.027335
            0.000000  0.526706  0.000000
 0.000000 0.000000 0.002786 0.000000 0.000000 0.000000 0.000000 0.029166 0.027193
            0.000000  0.531770  0.000000
 0.000000 0.000000 0.002503 0.000000 0.000000 0.000000 0.000000 0.029341 0.027065
            0.000000  0.536834  0.000000
 0.000000 0.000000 0.002223 0.000000 0.000000 0.000000 0.000000 0.029500 0.026951
            0.000000  0.541899  0.000000
 0.000000 0.000000 0.001947 0.000000 0.000000 0.000000 0.000000 0.029642 0.026852
            0.000000  0.546963  0.000000
 0.000000 0.000000 0.001676 0.000000 0.000000 0.000000 0.000000 0.029766 0.026767
            0.000000  0.552028  0.000000
 0.000000 0.000000 0.001410 0.000000 0.000000 0.000000 0.000000 0.029872 0.026696
            0.000000  0.557092  0.000000
 0.000000 0.000000 0.001150 0.000000 0.000000 0.000000 0.000000 0.029960 0.026638
            0.000000  0.562157  0.000000
 0.000000 0.000000 0.000899 0.000000 0.000000 0.000000 0.000000 0.030028 0.026594
            0.000000  0.567221  0.000000
 0.000000 0.000000 0.000667 0.000000 0.000000 0.000000 0.000000 0.030078 0.026562
            0.000000  0.572286  0.000000
 0.000000 0.000000 0.000476 0.000000 0.000000 0.000000 0.000000 0.030107 0.026543
            0.000000  0.577350  0.000000
 0.000000 0.000000 0.000393 0.000000 0.000000 0.000000 0.000000 0.030117 0.026536


==> anc/fig04/qpl13.decay <==
R_p [Ang], max |dV/du| [eV^(3/2)]
  20.8582934592   0.0001399456
  20.3164269920   0.0000946428
  20.3164269920   0.0000644783
  20.0400001389   0.0001783850
  18.5963331008   0.0001713970
  17.6736188804   0.0001750389
  17.3551492121   0.0001404262
  17.6736188804   0.0000831393
  18.5963331008   0.0000530543
  20.8582934592   0.0001585362
  18.5963331008   0.0002177314
  16.7000001158   0.0002390586
  15.3058029272   0.0002942283
  14.5587225723   0.0002942982
  14.5587225723   0.0002046601
  15.3058029272   0.0001318418
  16.7000001158   0.0000819161
  18.5963331008   0.0000515859
  23.1401989495   0.0000988541
  20.3164269920   0.0001764090
  17.6736188804   0.0002597882
  15.3058029272   0.0003412752
  13.3600000926   0.0004091142
  12.0425413435   0.0005641387
  11.5700994748   0.0004691321
  12.0425413435   0.0003484200
  13.3600000926   0.0001685443
  15.3058029272   0.0000932102
  17.6736188804   0.0000567570
  20.3164269920   0.0000413284
  20.3164269920   0.0001764087
  17.3551492121   0.0002789978
  14.5587225723   0.0004279186
  12.0425413435   0.0006165548
  10.0200000695   0.0009402352
   8.8368094402   0.0011774703
   8.8368094402   0.0009727254
  10.0200000695   0.0004136810
  12.0425413435   0.0002006714
  14.5587225723   0.0001102452
  17.3551492121   0.0000785638
  20.3164269920   0.0001014428
  20.8582934592   0.0001585372
  17.6736188804   0.0002597875
  14.5587225723   0.0004279181
  11.5700994748   0.0007545038
   8.8368094402   0.0013418009
   6.6800000463   0.0038678377
   5.7850497374   0.0037805719
   6.6800000463   0.0017859423
   8.8368094402   0.0004538836
  11.5700994748   0.0002326262
  14.5587225723   0.0001446543
  17.6736188804   0.0001028692
  18.5963331008   0.0002177302
  15.3058029272   0.0003412740
  12.0425413435   0.0006165533
   8.8368094402   0.0013417990
   5.7850497374   0.0037416382
   3.3400000232   0.0266113443
   3.3400000232   0.0130228997
   5.7850497374   0.0014650305
   8.8368094402   0.0005205170
  12.0425413435   0.0002529783
  15.3058029272   0.0001443876
  18.5963331008   0.0001567552
  20.0400001389   0.0001783866
  16.7000001158   0.0002390571
  13.3600000926   0.0004091144
  10.0200000695   0.0009402472
   6.6800000463   0.0038678501
   3.3400000232   0.0266112308
   0.0000000000   0.1018791090
   3.3400000232   0.0122969015
   6.6800000463   0.0016071462
  10.0200000695   0.0004880303
  13.3600000926   0.0002120044
  16.7000001158   0.0001715886
  18.5963331008   0.0001713956
  15.3058029272   0.0002942276
  12.0425413435   0.0005641373
   8.8368094402   0.0011774670
   5.7850497374   0.0037805756
   3.3400000232   0.0130225915
   3.3400000232   0.0122970745
   5.7850497374   0.0018834223
   8.8368094402   0.0006813562
  12.0425413435   0.0003258372
  15.3058029272   0.0002109821
  18.5963331008   0.0001718934
  20.8582934592   0.0001399467
  17.6736188804   0.0001750378
  14.5587225723   0.0002942963
  11.5700994748   0.0004691324
   8.8368094402   0.0009727280
   6.6800000463   0.0017859674
   5.7850497374   0.0014650438
   6.6800000463   0.0016071459
   8.8368094402   0.0006813561
  11.5700994748   0.0003934878
  14.5587225723   0.0002480742
  17.6736188804   0.0001771113
  20.3164269920   0.0000946428
  17.3551492121   0.0001404263
  14.5587225723   0.0002046603
  12.0425413435   0.0003484218
  10.0200000695   0.0004136827
   8.8368094402   0.0004538837
   8.8368094402   0.0005205258
  10.0200000695   0.0004880304
  12.0425413435   0.0003258399
  14.5587225723   0.0002480749
  17.3551492121   0.0001818213
  20.3164269920   0.0001328210
  23.1401989495   0.0000299543
  20.3164269920   0.0000644787
  17.6736188804   0.0000831394
  15.3058029272   0.0001318419
  13.3600000926   0.0001685449
  12.0425413435   0.0002006715
  11.5700994748   0.0002326296
  12.0425413435   0.0002529813
  13.3600000926   0.0002120045
  15.3058029272   0.0002109839
  17.6736188804   0.0001771121
  20.3164269920   0.0001328213
  20.8582934592   0.0000436325
  18.5963331008   0.0000530542
  16.7000001158   0.0000819163
  15.3058029272   0.0000932103
  14.5587225723   0.0001102480
  14.5587225723   0.0001446560
  15.3058029272   0.0001443890
  16.7000001158   0.0001715905
  18.5963331008   0.0001718948
  20.0400001389   0.0000591196
  18.5963331008   0.0000515860
  17.6736188804   0.0000567576
  17.3551492121   0.0000785655
  17.6736188804   0.0001028702
  18.5963331008   0.0001567568
  20.8582934592   0.0000407155
  20.3164269920   0.0000413287
  20.3164269920   0.0001014435
  20.8582934592   0.0001645383
  20.0400001389   0.0001828643
  20.8582934592   0.0001412371
  23.1401989495   0.0000877805
  20.8582934592   0.0001412381
  20.0400001389   0.0001828657
  20.8582934592   0.0001645392
  23.1401989495   0.0001039178
  23.3800001621   0.0000149787
  21.9018448230   0.0000265925
  21.9018448230   0.0000185024
  23.3800001621   0.0000339104
  23.3800001621   0.0000339101
  21.9018448230   0.0000185025
  21.9018448230   0.0000265929
  23.3800001621   0.0000149793
  20.8582934592   0.0000436325
  20.0400001389   0.0000571567
  20.8582934592   0.0000407155
  23.1401989495   0.0000988569
  23.3800001621   0.0001208172
  21.9018448230   0.0001535453
  21.9018448230   0.0001280347
  23.3800001621   0.0000766405
  23.3800001621   0.0000766405
  21.9018448230   0.0001280357
  21.9018448230   0.0001535462
  23.3800001621   0.0001208174
  23.1401989495   0.0000884259


==> anc/fig04/qpl17.dat <==
 &plot nbnd=   9, nks=   248 /
            0.333333  0.577350  0.000000
 0.000000 0.000000 0.008321 0.000000 0.000000 0.000000 0.026804 0.000000 0.000000
            0.330808  0.572976  0.000000
 0.000000 0.000000 0.008302 0.000000 0.000191 0.001056 0.026791 0.000000 0.000397
            0.328283  0.568603  0.000000
 0.000000 0.000000 0.008255 0.000000 0.000350 0.002109 0.026755 0.000000 0.000808
            0.325758  0.564229  0.000000
 0.000000 0.000000 0.008180 0.000000 0.000477 0.003151 0.026695 0.000000 0.001232
            0.323232  0.559855  0.000000
 0.000000 0.000000 0.008079 0.000000 0.000575 0.004177 0.026614 0.000000 0.001666
            0.320707  0.555481  0.000000
 0.000000 0.000000 0.007955 0.000000 0.000645 0.005181 0.026511 0.000000 0.002109
            0.318182  0.551107  0.000000
 0.000000 0.000000 0.007810 0.000000 0.000689 0.006157 0.026389 0.000000 0.002559
            0.315657  0.546733  0.000000
 0.000000 0.000000 0.007648 0.000000 0.000709 0.007102 0.026248 0.000000 0.003015
            0.313131  0.542359  0.000000
 0.000000 0.000000 0.007472 0.000000 0.000706 0.008014 0.026091 0.000000 0.003474
            0.310606  0.537985  0.000000
 0.000000 0.000000 0.007286 0.000000 0.000682 0.008890 0.025919 0.000000 0.003935
            0.308081  0.533612  0.000000
 0.000000 0.000000 0.007092 0.000000 0.000638 0.009729 0.025735 0.000000 0.004396
            0.305556  0.529238  0.000000
 0.000000 0.000000 0.006893 0.000000 0.000575 0.010532 0.025541 0.000000 0.004855
            0.303030  0.524864  0.000000
 0.000000 0.000000 0.006694 0.000000 0.000495 0.011300 0.025338 0.000000 0.005312
            0.300505  0.520490  0.000000
 0.000000 0.000000 0.006495 0.000000 0.000399 0.012033 0.025128 0.000000 0.005763
            0.297980  0.516116  0.000000
 0.000000 0.000000 0.006300 0.000000 0.000287 0.012734 0.024913 0.000000 0.006209
            0.295455  0.511742  0.000000
 0.000000 0.000000 0.006110 0.000000 0.000160 0.013404 0.024694 0.000000 0.006648
            0.292929  0.507368  0.000000
 0.000000 0.000000 0.005927 0.000000 0.000023 0.014046 0.024473 0.000000 0.007079
            0.290404  0.502995  0.000000
 0.000000 0.000000 0.005751 0.000000 0.000139 0.014662 0.024251 0.000000 0.007501
            0.287879  0.498621  0.000000
 0.000000 0.000000 0.005584 0.000000 0.000306 0.015254 0.024029 0.000000 0.007914
            0.285354  0.494247  0.000000
 0.000000 0.000000 0.005425 0.000000 0.000487 0.015826 0.023807 0.000000 0.008316
            0.282828  0.489873  0.000000
 0.000000 0.000000 0.005276 0.000000 0.000679 0.016378 0.023587 0.000000 0.008708
            0.280303  0.485499  0.000000
 0.000000 0.000000 0.005135 0.000000 0.000883 0.016913 0.023368 0.000000 0.009090
            0.277778  0.481125  0.000000
 0.000000 0.000000 0.005004 0.000000 0.001097 0.017433 0.023152 0.000000 0.009460
            0.275253  0.476751  0.000000
 0.000000 0.000000 0.004882 0.000000 0.001322 0.017939 0.022938 0.000000 0.009819
            0.272727  0.472377  0.000000
 0.000000 0.000000 0.004767 0.000000 0.001557 0.018434 0.022727 0.000000 0.010167
            0.270202  0.468004  0.000000
 0.000000 0.000000 0.004660 0.000000 0.001801 0.018918 0.022518 0.000000 0.010504
            0.267677  0.463630  0.000000
 0.000000 0.000000 0.004561 0.000000 0.002054 0.019393 0.022312 0.000000 0.010830
            0.265152  0.459256  0.000000
 0.000000 0.000000 0.004467 0.000000 0.002317 0.019860 0.022108 0.000000 0.011146
            0.262626  0.454882  0.000000
 0.000000 0.000000 0.004380 0.000000 0.002588 0.020320 0.021906 0.000000 0.011452
            0.260101  0.450508  0.000000
 0.000000 0.000000 0.004298 0.000000 0.002867 0.020775 0.021705 0.000000 0.011749
            0.257576  0.446134  0.000000
 0.000000 0.000000 0.004220 0.000000 0.003154 0.021227 0.021506 0.000000 0.012038
            0.255051  0.441760  0.000000
 0.000000 0.000000 0.004147 0.000000 0.003449 0.021675 0.021308 0.000000 0.012321
            0.252525  0.437387  0.000000
 0.000000 0.000000 0.004077 0.000000 0.003751 0.022122 0.021110 0.000000 0.012597
            0.250000  0.433013  0.000000
 0.000000 0.000000 0.004010 0.000000 0.004061 0.022569 0.020913 0.000000 0.012869
            0.247475  0.428639  0.000000
 0.000000 0.000000 0.003945 0.000000 0.004377 0.023019 0.020715 0.000000 0.013137
            0.244949  0.424265  0.000000
 0.000000 0.000000 0.003883 0.000000 0.004701 0.023471 0.020517 0.000000 0.013404
            0.242424  0.419891  0.000000
 0.000000 0.000000 0.003822 0.000000 0.005031 0.023929 0.020319 0.000000 0.013671
            0.239899  0.415517  0.000000
 0.000000 0.000000 0.003761 0.000000 0.005368 0.024393 0.020119 0.000000 0.013940
            0.237374  0.411143  0.000000
 0.000000 0.000000 0.003702 0.000000 0.005711 0.024866 0.019917 0.000000 0.014211
            0.234848  0.406770  0.000000
 0.000000 0.000000 0.003643 0.000000 0.006061 0.025349 0.019714 0.000000 0.014488
            0.232323  0.402396  0.000000
 0.000000 0.000000 0.003583 0.000000 0.006417 0.025845 0.019509 0.000000 0.014770
            0.229798  0.398022  0.000000
 0.000000 0.000000 0.003523 0.000000 0.006779 0.026354 0.019301 0.000000 0.015060
            0.227273  0.393648  0.000000
 0.000000 0.000000 0.003462 0.000000 0.007148 0.026877 0.019091 0.000000 0.015358
            0.224747  0.389274  0.000000
 0.000000 0.000000 0.003399 0.000000 0.007523 0.027417 0.018877 0.000000 0.015665
            0.222222  0.384900  0.000000
 0.000000 0.000000 0.003334 0.000000 0.007905 0.027974 0.018660 0.000000 0.015983
            0.219697  0.380526  0.000000
 0.000000 0.000000 0.003266 0.000000 0.008293 0.028548 0.018439 0.000000 0.016312
            0.217172  0.376152  0.000000
 0.000000 0.000000 0.003195 0.000000 0.008688 0.029140 0.018214 0.000000 0.016652
            0.214646  0.371779  0.000000
 0.000000 0.000000 0.003121 0.000000 0.009091 0.029749 0.017983 0.000000 0.017004
            0.212121  0.367405  0.000000
 0.000000 0.000000 0.003042 0.000000 0.009503 0.030376 0.017747 0.000000 0.017366
            0.209596  0.363031  0.000000
 0.000000 0.000000 0.002959 0.000000 0.009923 0.031019 0.017506 0.000000 0.017740
            0.207071  0.358657  0.000000
 0.000000 0.000000 0.002870 0.000000 0.010354 0.031678 0.017257 0.000000 0.018124
            0.204545  0.354283  0.000000
 0.000000 0.000000 0.002776 0.000000 0.010795 0.032350 0.017002 0.000000 0.018517
            0.202020  0.349909  0.000000
 0.000000 0.000000 0.002676 0.000000 0.011250 0.033034 0.016740 0.000000 0.018921
            0.199495  0.345535  0.000000
 0.000000 0.000000 0.002570 0.000000 0.011719 0.033728 0.016470 0.000000 0.019332
            0.196970  0.341162  0.000000
 0.000000 0.000000 0.002457 0.000000 0.012205 0.034429 0.016192 0.000000 0.019752
            0.194444  0.336788  0.000000
 0.000000 0.000000 0.002337 0.000000 0.012711 0.035135 0.015905 0.000000 0.020179
            0.191919  0.332414  0.000000
 0.000000 0.000000 0.002212 0.000000 0.013240 0.035841 0.015610 0.000000 0.020614
            0.189394  0.328040  0.000000
 0.000000 0.000000 0.002079 0.000000 0.013796 0.036546 0.015306 0.000000 0.021055
            0.186869  0.323666  0.000000
 0.000000 0.000000 0.001941 0.000000 0.014384 0.037245 0.014994 0.000000 0.021504
            0.184343  0.319292  0.000000
 0.000000 0.000000 0.001797 0.000000 0.015010 0.037935 0.014673 0.000000 0.021960
            0.181818  0.314918  0.000000
 0.000000 0.000000 0.001647 0.000000 0.015680 0.038611 0.014345 0.000000 0.022424
            0.179293  0.310544  0.000000
 0.000000 0.000000 0.001494 0.000000 0.016402 0.039269 0.014009 0.000000 0.022898
            0.176768  0.306171  0.000000
 0.000000 0.000000 0.001336 0.000000 0.017187 0.039902 0.013667 0.000000 0.023384
            0.174242  0.301797  0.000000
 0.000000 0.000000 0.001177 0.000000 0.018046 0.040503 0.013318 0.000000 0.023882
            0.171717  0.297423  0.000000
 0.000000 0.000000 0.001015 0.000000 0.018994 0.041065 0.012965 0.000000 0.024396
            0.169192  0.293049  0.000000
 0.000000 0.000000 0.000853 0.000000 0.020046 0.041577 0.012608 0.000000 0.024928
            0.166667  0.288675  0.000000
 0.000000 0.000000 0.000691 0.000000 0.021223 0.042025 0.012248 0.000000 0.025481
            0.164141  0.284301  0.000000
 0.000000 0.000000 0.000532 0.000000 0.022547 0.042391 0.011887 0.000000 0.026059
            0.161616  0.279927  0.000000
 0.000000 0.000000 0.000375 0.000000 0.024046 0.042653 0.011526 0.000000 0.026665
            0.159091  0.275554  0.000000
 0.000000 0.000000 0.000223 0.000000 0.025749 0.042779 0.011165 0.000000 0.027303
            0.156566  0.271180  0.000000
 0.000000 0.000000 0.000083 0.000000 0.027687 0.042731 0.010807 0.000000 0.027977
            0.154040  0.266806  0.000000
 0.000000 0.000000 0.000087 0.000000 0.029888 0.042461 0.010452 0.000000 0.028689
            0.151515  0.262432  0.000000
 0.000000 0.000000 0.000216 0.000000 0.032374 0.041912 0.010101 0.000000 0.029444
            0.148990  0.258058  0.000000
 0.000000 0.000000 0.000344 0.000000 0.035148 0.041025 0.009756 0.000000 0.030244
            0.146465  0.253684  0.000000
 0.000000 0.000000 0.000466 0.000000 0.038183 0.039747 0.009417 0.000000 0.031094
            0.143939  0.249310  0.000000
 0.000000 0.000000 0.000580 0.000000 0.041417 0.038052 0.009085 0.000000 0.031995
            0.141414  0.244936  0.000000
 0.000000 0.000000 0.000686 0.000000 0.044747 0.035961 0.008760 0.000000 0.032951
            0.138889  0.240563  0.000000
 0.000000 0.000000 0.000783 0.000000 0.048053 0.033550 0.008443 0.000000 0.033962
            0.136364  0.236189  0.000000
 0.000000 0.000000 0.000873 0.000000 0.051223 0.030945 0.008133 0.000000 0.035030
            0.133838  0.231815  0.000000
 0.000000 0.000000 0.000954 0.000000 0.054183 0.028290 0.007832 0.000000 0.036157
            0.131313  0.227441  0.000000
 0.000000 0.000000 0.001028 0.000000 0.056903 0.025714 0.007539 0.000000 0.037342
            0.128788  0.223067  0.000000
 0.000000 0.000000 0.001094 0.000000 0.059395 0.023308 0.007253 0.000000 0.038587
            0.126263  0.218693  0.000000
 0.000000 0.000000 0.001152 0.000000 0.061691 0.021121 0.006975 0.000000 0.039889
            0.123737  0.214319  0.000000
 0.000000 0.000000 0.001204 0.000000 0.063832 0.019170 0.006704 0.000000 0.041250
            0.121212  0.209946  0.000000
 0.000000 0.000000 0.001248 0.000000 0.065858 0.017451 0.006439 0.000000 0.042666
            0.118687  0.205572  0.000000
 0.000000 0.000000 0.001287 0.000000 0.067803 0.015945 0.006181 0.000000 0.044138
            0.116162  0.201198  0.000000
 0.000000 0.000000 0.001319 0.000000 0.069693 0.014632 0.005928 0.000000 0.045663
            0.113636  0.196824  0.000000
 0.000000 0.000000 0.001346 0.000000 0.071549 0.013488 0.005680 0.000000 0.047240
            0.111111  0.192450  0.000000
 0.000000 0.000000 0.001367 0.000000 0.073387 0.012494 0.005437 0.000000 0.048867
            0.108586  0.188076  0.000000
 0.000000 0.000000 0.001382 0.000000 0.075218 0.011629 0.005198 0.000000 0.050544
            0.106061  0.183702  0.000000
 0.000000 0.000000 0.001393 0.000000 0.077053 0.010879 0.004962 0.000000 0.052268
            0.103535  0.179328  0.000000
 0.000000 0.000000 0.001399 0.000000 0.078899 0.010231 0.004730 0.000000 0.054041
            0.101010  0.174955  0.000000
 0.000000 0.000000 0.001399 0.000000 0.080761 0.009673 0.004501 0.000000 0.055861
            0.098485  0.170581  0.000000
 0.000000 0.000000 0.001395 0.000000 0.082646 0.009197 0.004274 0.000000 0.057730
            0.095960  0.166207  0.000000
 0.000000 0.000000 0.001386 0.000000 0.084560 0.008798 0.004050 0.000000 0.059649
            0.093434  0.161833  0.000000
 0.000000 0.000000 0.001372 0.000000 0.086509 0.008468 0.003830 0.000000 0.061621
            0.090909  0.157459  0.000000
 0.000000 0.000000 0.001354 0.000000 0.088498 0.008205 0.003612 0.000000 0.063649
            0.088384  0.153085  0.000000
 0.000000 0.000000 0.001332 0.000000 0.090536 0.008007 0.003397 0.000000 0.065738
            0.085859  0.148711  0.000000
 0.000000 0.000000 0.001306 0.000000 0.092629 0.007870 0.003185 0.000000 0.067894
            0.083333  0.144338  0.000000
 0.000000 0.000000 0.001276 0.000000 0.094788 0.007795 0.002977 0.000000 0.070122
            0.080808  0.139964  0.000000
 0.000000 0.000000 0.001243 0.000000 0.097021 0.007781 0.002774 0.000000 0.072431
            0.078283  0.135590  0.000000
 0.000000 0.000000 0.001207 0.000000 0.099339 0.007828 0.002575 0.000000 0.074828
            0.075758  0.131216  0.000000
 0.000000 0.000000 0.001168 0.000000 0.101754 0.007936 0.002381 0.000000 0.077324
            0.073232  0.126842  0.000000
 0.000000 0.000000 0.001127 0.000000 0.104278 0.008107 0.002193 0.000000 0.079928
            0.070707  0.122468  0.000000
 0.000000 0.000000 0.001085 0.000000 0.106925 0.008340 0.002012 0.000000 0.082652
            0.068182  0.118094  0.000000
 0.000000 0.000000 0.001041 0.000000 0.109710 0.008638 0.001837 0.000000 0.085508
            0.065657  0.113721  0.000000
 0.000000 0.000000 0.000996 0.000000 0.112647 0.009002 0.001670 0.000000 0.088507
            0.063131  0.109347  0.000000
 0.000000 0.000000 0.000951 0.000000 0.115754 0.009433 0.001512 0.000000 0.091664
            0.060606  0.104973  0.000000
 0.000000 0.000000 0.000906 0.000000 0.119047 0.009933 0.001362 0.000000 0.094992
            0.058081  0.100599  0.000000
 0.000000 0.000000 0.000861 0.000000 0.122545 0.010502 0.001221 0.000000 0.098505
            0.055556  0.096225  0.000000
 0.000000 0.000000 0.000815 0.000000 0.126268 0.011143 0.001090 0.000000 0.102218
            0.053030  0.091851  0.000000
 0.000000 0.000000 0.000771 0.000000 0.130236 0.011857 0.000970 0.000000 0.106146
            0.050505  0.087477  0.000000
 0.000000 0.000000 0.000726 0.000000 0.134471 0.012644 0.000861 0.000000 0.110305
            0.047980  0.083103  0.000000
 0.000000 0.000000 0.000683 0.000000 0.138997 0.013505 0.000764 0.000000 0.114710
            0.045455  0.078730  0.000000
 0.000000 0.000000 0.000639 0.000000 0.143838 0.014442 0.000679 0.000000 0.119378
            0.042929  0.074356  0.000000
 0.000000 0.000000 0.000597 0.000000 0.149022 0.015453 0.000607 0.000000 0.124324
            0.040404  0.069982  0.000000
 0.000000 0.000000 0.000555 0.000000 0.154577 0.016539 0.000547 0.000000 0.129565
            0.037879  0.065608  0.000000
 0.000000 0.000000 0.000514 0.000000 0.160535 0.017700 0.000498 0.000000 0.135120
            0.035354  0.061234  0.000000
 0.000000 0.000000 0.000473 0.000000 0.166930 0.018934 0.000460 0.000000 0.141004
            0.032828  0.056860  0.000000
 0.000000 0.000000 0.000434 0.000000 0.173803 0.020239 0.000429 0.000000 0.147238
            0.030303  0.052486  0.000000
 0.000000 0.000000 0.000395 0.000000 0.181195 0.021614 0.000404 0.000000 0.153840
            0.027778  0.048113  0.000000
 0.000000 0.000000 0.000358 0.000000 0.189155 0.023056 0.000381 0.000000 0.160833
            0.025253  0.043739  0.000000
 0.000000 0.000000 0.000321 0.000000 0.197740 0.024562 0.000360 0.000000 0.168238
            0.022727  0.039365  0.000000
 0.000000 0.000000 0.000285 0.000000 0.207014 0.026129 0.000337 0.000000 0.176081
            0.020202  0.034991  0.000000
 0.000000 0.000000 0.000251 0.000000 0.217050 0.027752 0.000312 0.000000 0.184390
            0.017677  0.030617  0.000000
 0.000000 0.000000 0.000217 0.000000 0.227935 0.029428 0.000283 0.000000 0.193197
            0.015152  0.026243  0.000000
 0.000000 0.000000 0.000184 0.000000 0.239771 0.031151 0.000252 0.000000 0.202538
            0.012626  0.021869  0.000000
 0.000000 0.000000 0.000152 0.000000 0.252678 0.032916 0.000216 0.000000 0.212454
            0.010101  0.017495  0.000000
 0.000000 0.000000 0.000121 0.000000 0.266798 0.034717 0.000178 0.000000 0.222994
            0.007576  0.013122  0.000000
 0.000000 0.000000 0.000090 0.000000 0.282305 0.036548 0.000136 0.000000 0.234213
            0.005051  0.008748  0.000000
 0.000000 0.000000 0.000060 0.000000 0.299403 0.038402 0.000092 0.000000 0.246176
            0.002525  0.004374  0.000000
 0.000000 0.000000 0.000030 0.000000 0.318345 0.040272 0.000046 0.000000 0.258956
            0.000253  0.000437  0.000000
 0.000000 0.000000 0.000003 0.000000 0.337224 0.041961 0.000005 0.000000 0.271230
            0.000000  0.000506  0.000000
 0.000000 0.000000 0.000000 0.000000 0.337219 0.041961 0.000000 0.000000 0.271229
            0.000000  0.005064  0.000000
 0.000000 0.000000 0.000000 0.000000 0.318306 0.040267 0.000000 0.000000 0.258943
            0.000000  0.010129  0.000000
 0.000000 0.000000 0.000000 0.000000 0.299331 0.038391 0.000000 0.000000 0.246151
            0.000000  0.015193  0.000000
 0.000000 0.000000 0.000000 0.000000 0.282205 0.036530 0.000000 0.000000 0.234177
            0.000000  0.020258  0.000000
 0.000000 0.000000 0.000000 0.000000 0.266675 0.034693 0.000000 0.000000 0.222947
            0.000000  0.025322  0.000000
 0.000000 0.000000 0.000000 0.000000 0.252535 0.032885 0.000000 0.000000 0.212396
            0.000000  0.030387  0.000000
 0.000000 0.000000 0.000000 0.000000 0.239612 0.031115 0.000000 0.000000 0.202468
            0.000000  0.035451  0.000000
 0.000000 0.000000 0.000000 0.000000 0.227763 0.029387 0.000000 0.000000 0.193116
            0.000000  0.040516  0.000000
 0.000000 0.000000 0.000000 0.000000 0.216868 0.027708 0.000000 0.000000 0.184297
            0.000000  0.045580  0.000000
 0.000000 0.000000 0.000000 0.000000 0.206825 0.026084 0.000000 0.000000 0.175975
            0.000000  0.050645  0.000000
 0.000000 0.000000 0.000000 0.000000 0.197547 0.024518 0.000000 0.000000 0.168119
            0.000000  0.055709  0.000000
 0.000000 0.000000 0.000000 0.000000 0.188961 0.023015 0.000000 0.000000 0.160699
            0.000000  0.060774  0.000000
 0.000000 0.000000 0.000000 0.000000 0.181000 0.021578 0.000000 0.000000 0.153691
            0.000000  0.065838  0.000000
 0.000000 0.000000 0.000000 0.000000 0.173610 0.020212 0.000000 0.000000 0.147071
            0.000000  0.070903  0.000000
 0.000000 0.000000 0.000000 0.000000 0.166740 0.018919 0.000000 0.000000 0.140818
            0.000000  0.075967  0.000000
 0.000000 0.000000 0.000000 0.000000 0.160346 0.017700 0.000000 0.000000 0.134912
            0.000000  0.081032  0.000000
 0.000000 0.000000 0.000000 0.000000 0.154390 0.016558 0.000000 0.000000 0.129334
            0.000000  0.086096  0.000000
 0.000000 0.000000 0.000000 0.000000 0.148834 0.015495 0.000000 0.000000 0.124067
            0.000000  0.091161  0.000000
 0.000000 0.000000 0.000000 0.000000 0.143648 0.014511 0.000000 0.000000 0.119091
            0.000000  0.096225  0.000000
 0.000000 0.000000 0.000000 0.000000 0.138799 0.013606 0.000000 0.000000 0.114392
            0.000000  0.101290  0.000000
 0.000000 0.000000 0.000000 0.000000 0.134261 0.012783 0.000000 0.000000 0.109951
            0.000000  0.106354  0.000000
 0.000000 0.000000 0.000000 0.000000 0.130008 0.012040 0.000000 0.000000 0.105753
            0.000000  0.111418  0.000000
 0.000000 0.000000 0.000000 0.000000 0.126016 0.011379 0.000000 0.000000 0.101782
            0.000000  0.116483  0.000000
 0.000000 0.000000 0.000000 0.000000 0.122262 0.010798 0.000000 0.000000 0.098022
            0.000000  0.121547  0.000000
 0.000000 0.000000 0.000000 0.000000 0.118726 0.010300 0.000000 0.000000 0.094458
            0.000000  0.126612  0.000000
 0.000000 0.000000 0.000000 0.000000 0.115387 0.009883 0.000000 0.000000 0.091075
            0.000000  0.131676  0.000000
 0.000000 0.000000 0.000000 0.000000 0.112228 0.009548 0.000000 0.000000 0.087860
            0.000000  0.136741  0.000000
 0.000000 0.000000 0.000000 0.000000 0.109233 0.009295 0.000000 0.000000 0.084798
            0.000000  0.141805  0.000000
 0.000000 0.000000 0.000000 0.000000 0.106385 0.009122 0.000000 0.000000 0.081878
            0.000000  0.146870  0.000000
 0.000000 0.000000 0.000000 0.000000 0.103669 0.009031 0.000000 0.000000 0.079087
            0.000000  0.151934  0.000000
 0.000000 0.000000 0.000000 0.000000 0.101073 0.009020 0.000000 0.000000 0.076414
            0.000000  0.156999  0.000000
 0.000000 0.000000 0.000000 0.000000 0.098584 0.009089 0.000000 0.000000 0.073850
            0.000000  0.162063  0.000000
 0.000000 0.000000 0.000000 0.000000 0.096190 0.009237 0.000000 0.000000 0.071384
            0.000000  0.167128  0.000000
 0.000000 0.000000 0.000000 0.000000 0.093882 0.009465 0.000000 0.000000 0.069008
            0.000000  0.172192  0.000000
 0.000000 0.000000 0.000000 0.000000 0.091649 0.009772 0.000000 0.000000 0.066714
            0.000000  0.177257  0.000000
 0.000000 0.000000 0.000000 0.000000 0.089481 0.010161 0.000000 0.000000 0.064497
            0.000000  0.182321  0.000000
 0.000000 0.000000 0.000000 0.000000 0.087372 0.010633 0.000000 0.000000 0.062351
            0.000000  0.187386  0.000000
 0.000000 0.000000 0.000000 0.000000 0.085311 0.011192 0.000000 0.000000 0.060270
            0.000000  0.192450  0.000000
 0.000000 0.000000 0.000000 0.000000 0.083291 0.011843 0.000000 0.000000 0.058251
            0.000000  0.197515  0.000000
 0.000000 0.000000 0.000000 0.000000 0.081303 0.012593 0.000000 0.000000 0.056292
            0.000000  0.202579  0.000000
 0.000000 0.000000 0.000000 0.000000 0.079339 0.013449 0.000000 0.000000 0.054389
            0.000000  0.207644  0.000000
 0.000000 0.000000 0.000000 0.000000 0.077389 0.014422 0.000000 0.000000 0.052541
            0.000000  0.212708  0.000000
 0.000000 0.000000 0.000000 0.000000 0.075442 0.015521 0.000000 0.000000 0.050747
            0.000000  0.217772  0.000000
 0.000000 0.000000 0.000000 0.000000 0.073484 0.016759 0.000000 0.000000 0.049006
            0.000000  0.222837  0.000000
 0.000000 0.000000 0.000000 0.000000 0.071501 0.018147 0.000000 0.000000 0.047318
            0.000000  0.227901  0.000000
 0.000000 0.000000 0.000000 0.000000 0.069475 0.019694 0.000000 0.000000 0.045684
            0.000000  0.232966  0.000000
 0.000000 0.000000 0.000000 0.000000 0.067384 0.021406 0.000000 0.000000 0.044102
            0.000000  0.238030  0.000000
 0.000000 0.000000 0.000000 0.000000 0.065208 0.023282 0.000000 0.000000 0.042573
            0.000000  0.243095  0.000000
 0.000000 0.000000 0.000000 0.000000 0.062924 0.025309 0.000000 0.000000 0.041097
            0.000000  0.248159  0.000000
 0.000000 0.000000 0.000000 0.000000 0.060514 0.027458 0.000000 0.000000 0.039674
            0.000000  0.253224  0.000000
 0.000000 0.000000 0.000000 0.000000 0.057971 0.029681 0.000000 0.000000 0.038304
            0.000000  0.258288  0.000000
 0.000000 0.000000 0.000000 0.000000 0.055301 0.031911 0.000000 0.000000 0.036986
            0.000000  0.263353  0.000000
 0.000000 0.000000 0.000000 0.000000 0.052531 0.034070 0.000000 0.000000 0.035718
            0.000000  0.268417  0.000000
 0.000000 0.000000 0.000000 0.000000 0.049710 0.036077 0.000000 0.000000 0.034501
            0.000000  0.273482  0.000000
 0.000000 0.000000 0.000000 0.000000 0.046899 0.037861 0.000000 0.000000 0.033333
            0.000000  0.278546  0.000000
 0.000000 0.000000 0.000000 0.000000 0.044164 0.039375 0.000000 0.000000 0.032212
            0.000000  0.283611  0.000000
 0.000000 0.000000 0.000000 0.000000 0.041565 0.040600 0.000000 0.000000 0.031135
            0.000000  0.288675  0.000000
 0.000000 0.000000 0.000000 0.000000 0.039147 0.041539 0.000000 0.000000 0.030102
            0.000000  0.293740  0.000000
 0.000000 0.000000 0.000000 0.000000 0.036937 0.042214 0.000000 0.000000 0.029109
            0.000000  0.298804  0.000000
 0.000000 0.000000 0.000000 0.000000 0.034946 0.042656 0.000000 0.000000 0.028155
            0.000000  0.303869  0.000000
 0.000000 0.000000 0.000000 0.000000 0.033171 0.042901 0.000000 0.000000 0.027236
            0.000000  0.308933  0.000000
 0.000000 0.000000 0.000000 0.000000 0.031603 0.042982 0.000000 0.000000 0.026352
            0.000000  0.313998  0.000000
 0.000000 0.000000 0.000000 0.000000 0.030228 0.042929 0.000000 0.000000 0.025498
            0.000000  0.319062  0.000000
 0.000000 0.000000 0.000000 0.000000 0.029027 0.042768 0.000000 0.000000 0.024674
            0.000000  0.324126  0.000000
 0.000000 0.000000 0.000000 0.000000 0.027985 0.042521 0.000000 0.000000 0.023877
            0.000000  0.329191  0.000000
 0.000000 0.000000 0.000000 0.000000 0.027085 0.042206 0.000000 0.000000 0.023106
            0.000000  0.334255  0.000000
 0.000000 0.000000 0.000000 0.000000 0.026311 0.041837 0.000000 0.000000 0.022358
            0.000000  0.339320  0.000000
 0.000000 0.000000 0.000000 0.000000 0.025652 0.041426 0.000000 0.000000 0.021633
            0.000000  0.344384  0.000000
 0.000000 0.000000 0.000000 0.000000 0.025094 0.040983 0.000000 0.000000 0.020929
            0.000000  0.349449  0.000000
 0.000000 0.000000 0.000000 0.000000 0.024627 0.040515 0.000000 0.000000 0.020246
            0.000000  0.354513  0.000000
 0.000000 0.000000 0.000000 0.000000 0.024242 0.040029 0.000000 0.000000 0.019581
            0.000000  0.359578  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023930 0.039530 0.000000 0.000000 0.018935
            0.000000  0.364642  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023686 0.039023 0.000000 0.000000 0.018306
            0.000000  0.369707  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023502 0.038510 0.000000 0.000000 0.017695
            0.000000  0.374771  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023372 0.037997 0.000000 0.000000 0.017100
            0.000000  0.379836  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023293 0.037484 0.000000 0.000000 0.016521
            0.000000  0.384900  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023259 0.036974 0.000000 0.000000 0.015958
            0.000000  0.389965  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023266 0.036470 0.000000 0.000000 0.015409
            0.000000  0.395029  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023311 0.035972 0.000000 0.000000 0.014875
            0.000000  0.400094  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023390 0.035483 0.000000 0.000000 0.014354
            0.000000  0.405158  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023500 0.035003 0.000000 0.000000 0.013845
            0.000000  0.410223  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023638 0.034533 0.000000 0.000000 0.013347
            0.000000  0.415287  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023801 0.034075 0.000000 0.000000 0.012861
            0.000000  0.420352  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023985 0.033628 0.000000 0.000000 0.012383
            0.000000  0.425416  0.000000
 0.000000 0.000000 0.000000 0.000000 0.024189 0.033193 0.000000 0.000000 0.011915
            0.000000  0.430480  0.000000
 0.000000 0.000000 0.000000 0.000000 0.024410 0.032771 0.000000 0.000000 0.011453
            0.000000  0.435545  0.000000
 0.000000 0.000000 0.000000 0.000000 0.024645 0.032362 0.000000 0.000000 0.010999
            0.000000  0.440609  0.000000
 0.000000 0.000000 0.000000 0.000000 0.024892 0.031967 0.000000 0.000000 0.010550
            0.000000  0.445674  0.000000
 0.000000 0.000000 0.000000 0.000000 0.025148 0.031584 0.000000 0.000000 0.010107
            0.000000  0.450738  0.000000
 0.000000 0.000000 0.000000 0.000000 0.025412 0.031215 0.000000 0.000000 0.009668
            0.000000  0.455803  0.000000
 0.000000 0.000000 0.000000 0.000000 0.025682 0.030860 0.000000 0.000000 0.009233
            0.000000  0.460867  0.000000
 0.000000 0.000000 0.000000 0.000000 0.025955 0.030518 0.000000 0.000000 0.008801
            0.000000  0.465932  0.000000
 0.000000 0.000000 0.000000 0.000000 0.026230 0.030191 0.000000 0.000000 0.008373
            0.000000  0.470996  0.000000
 0.000000 0.000000 0.000000 0.000000 0.026504 0.029877 0.000000 0.000000 0.007948
            0.000000  0.476061  0.000000
 0.000000 0.000000 0.000000 0.000000 0.026777 0.029578 0.000000 0.000000 0.007527
            0.000000  0.481125  0.000000
 0.000000 0.000000 0.000000 0.000000 0.027046 0.029293 0.000000 0.000000 0.007109
            0.000000  0.486190  0.000000
 0.000000 0.000000 0.000000 0.000000 0.027311 0.029023 0.000000 0.000000 0.006695
            0.000000  0.491254  0.000000
 0.000000 0.000000 0.000000 0.000000 0.027569 0.028768 0.000000 0.000000 0.006285
            0.000000  0.496319  0.000000
 0.000000 0.000000 0.000000 0.000000 0.027819 0.028528 0.000000 0.000000 0.005880
            0.000000  0.501383  0.000000
 0.000000 0.000000 0.000000 0.000000 0.028061 0.028302 0.000000 0.000000 0.005479
            0.000000  0.506448  0.000000
 0.000000 0.000000 0.000000 0.000000 0.028293 0.028092 0.000000 0.000000 0.005084
            0.000000  0.511512  0.000000
 0.000000 0.000000 0.000000 0.000000 0.028513 0.027897 0.000000 0.000000 0.004694
            0.000000  0.516577  0.000000
 0.000000 0.000000 0.000000 0.000000 0.028722 0.027717 0.000000 0.000000 0.004309
            0.000000  0.521641  0.000000
 0.000000 0.000000 0.000000 0.000000 0.028918 0.027552 0.000000 0.000000 0.003931
            0.000000  0.526706  0.000000
 0.000000 0.000000 0.000000 0.000000 0.029099 0.027403 0.000000 0.000000 0.003558
            0.000000  0.531770  0.000000
 0.000000 0.000000 0.000000 0.000000 0.029266 0.027268 0.000000 0.000000 0.003192
            0.000000  0.536834  0.000000
 0.000000 0.000000 0.000000 0.000000 0.029417 0.027149 0.000000 0.000000 0.002831
            0.000000  0.541899  0.000000
 0.000000 0.000000 0.000000 0.000000 0.029553 0.027044 0.000000 0.000000 0.002477
            0.000000  0.546963  0.000000
 0.000000 0.000000 0.000000 0.000000 0.029671 0.026953 0.000000 0.000000 0.002130
            0.000000  0.552028  0.000000
 0.000000 0.000000 0.000000 0.000000 0.029772 0.026877 0.000000 0.000000 0.001789
            0.000000  0.557092  0.000000
 0.000000 0.000000 0.000000 0.000000 0.029856 0.026815 0.000000 0.000000 0.001458
            0.000000  0.562157  0.000000
 0.000000 0.000000 0.000000 0.000000 0.029921 0.026767 0.000000 0.000000 0.001139
            0.000000  0.567221  0.000000
 0.000000 0.000000 0.000000 0.000000 0.029968 0.026733 0.000000 0.000000 0.000843
            0.000000  0.572286  0.000000
 0.000000 0.000000 0.000000 0.000000 0.029996 0.026712 0.000000 0.000000 0.000601
            0.000000  0.577350  0.000000
 0.000000 0.000000 0.000000 0.000000 0.030006 0.026705 0.000000 0.000000 0.000495


==> anc/fig04/qpl17.decay <==
R_p [Ang], max |dV/du| [eV^(3/2)]
  20.8582934592   0.0001399971
  20.3164269920   0.0001356483
  20.3164269920   0.0000916412
  20.0400001389   0.0001787484
  18.5963331008   0.0002188861
  17.6736188804   0.0002030109
  17.3551492121   0.0001850435
  17.6736188804   0.0001908916
  18.5963331008   0.0000899083
  20.8582934592   0.0001590810
  18.5963331008   0.0002546585
  16.7000001158   0.0002960012
  15.3058029272   0.0002959208
  14.5587225723   0.0003392650
  14.5587225723   0.0003081384
  15.3058029272   0.0002312325
  16.7000001158   0.0001792737
  18.5963331008   0.0001129680
  23.1401989495   0.0000991872
  20.3164269920   0.0001974641
  17.6736188804   0.0003062991
  15.3058029272   0.0004045690
  13.3600000926   0.0004478191
  12.0425413435   0.0006980902
  11.5700994748   0.0006008249
  12.0425413435   0.0004932199
  13.3600000926   0.0003840688
  15.3058029272   0.0002149411
  17.6736188804   0.0001328965
  20.3164269920   0.0001446774
  20.3164269920   0.0001974646
  17.3551492121   0.0003267250
  14.5587225723   0.0004952448
  12.0425413435   0.0007016836
  10.0200000695   0.0010907095
   8.8368094402   0.0011916631
   8.8368094402   0.0010751243
  10.0200000695   0.0015800650
  12.0425413435   0.0005452484
  14.5587225723   0.0003413072
  17.3551492121   0.0002294997
  20.3164269920   0.0001303990
  20.8582934592   0.0001590820
  17.6736188804   0.0003062981
  14.5587225723   0.0004952442
  11.5700994748   0.0008752539
   8.8368094402   0.0014230927
   6.6800000463   0.0038601320
   5.7850497374   0.0039833622
   6.6800000463   0.0045491404
   8.8368094402   0.0012402071
  11.5700994748   0.0007626660
  14.5587225723   0.0002559733
  17.6736188804   0.0001561894
  18.5963331008   0.0002546603
  15.3058029272   0.0004045673
  12.0425413435   0.0007016817
   8.8368094402   0.0014230904
   5.7850497374   0.0040491460
   3.3400000232   0.0264219947
   3.3400000232   0.0156095173
   5.7850497374   0.0035086352
   8.8368094402   0.0012839635
  12.0425413435   0.0005412394
  15.3058029272   0.0002662786
  18.5963331008   0.0001874317
  20.0400001389   0.0001787500
  16.7000001158   0.0002959991
  13.3600000926   0.0004478163
  10.0200000695   0.0010907065
   6.6800000463   0.0038601442
   3.3400000232   0.0264218807
   0.0000000000   0.3126281650
   3.3400000232   0.0243457257
   6.6800000463   0.0035507589
  10.0200000695   0.0017870200
  13.3600000926   0.0004761141
  16.7000001158   0.0002271749
  18.5963331008   0.0002188881
  15.3058029272   0.0002959200
  12.0425413435   0.0006980916
   8.8368094402   0.0011916597
   5.7850497374   0.0039834148
   3.3400000232   0.0156095702
   3.3400000232   0.0243455328
   5.7850497374   0.0076189922
   8.8368094402   0.0012121762
  12.0425413435   0.0007419639
  15.3058029272   0.0003529596
  18.5963331008   0.0002209884
  20.8582934592   0.0001399982
  17.6736188804   0.0002030103
  14.5587225723   0.0003392637
  11.5700994748   0.0006008226
   8.8368094402   0.0010751248
   6.6800000463   0.0045491288
   5.7850497374   0.0035086693
   6.6800000463   0.0035507875
   8.8368094402   0.0012121726
  11.5700994748   0.0007656391
  14.5587225723   0.0004183264
  17.6736188804   0.0002328637
  20.3164269920   0.0001356483
  17.3551492121   0.0001850421
  14.5587225723   0.0003081359
  12.0425413435   0.0004932238
  10.0200000695   0.0015800635
   8.8368094402   0.0012402183
   8.8368094402   0.0012840305
  10.0200000695   0.0017870340
  12.0425413435   0.0007419663
  14.5587225723   0.0004183268
  17.3551492121   0.0002407566
  20.3164269920   0.0001804852
  23.1401989495   0.0000611989
  20.3164269920   0.0000916416
  17.6736188804   0.0001908928
  15.3058029272   0.0002312334
  13.3600000926   0.0003840653
  12.0425413435   0.0005452520
  11.5700994748   0.0007626724
  12.0425413435   0.0005412404
  13.3600000926   0.0004761182
  15.3058029272   0.0003529615
  17.6736188804   0.0002328650
  20.3164269920   0.0001804857
  20.8582934592   0.0001448540
  18.5963331008   0.0000899086
  16.7000001158   0.0001792737
  15.3058029272   0.0002149445
  14.5587225723   0.0003413093
  14.5587225723   0.0002559741
  15.3058029272   0.0002662810
  16.7000001158   0.0002271754
  18.5963331008   0.0002209905
  20.0400001389   0.0001069318
  18.5963331008   0.0001129685
  17.6736188804   0.0001328971
  17.3551492121   0.0002295002
  17.6736188804   0.0001561919
  18.5963331008   0.0001874340
  20.8582934592   0.0000818136
  20.3164269920   0.0001446780
  20.3164269920   0.0001303986
  20.8582934592   0.0001934130
  20.0400001389   0.0002281975
  20.8582934592   0.0001895706
  23.1401989495   0.0001276517
  20.8582934592   0.0001895719
  20.0400001389   0.0002281996
  20.8582934592   0.0001934144
  23.1401989495   0.0001166723
  23.3800001621   0.0000192535
  21.9018448230   0.0000265509
  21.9018448230   0.0000230304
  23.3800001621   0.0000341273
  23.3800001621   0.0000341270
  21.9018448230   0.0000230304
  21.9018448230   0.0000265514
  23.3800001621   0.0000192535
  20.8582934592   0.0000435574
  20.0400001389   0.0000689640
  20.8582934592   0.0000686478
  23.1401989495   0.0001099991
  23.3800001621   0.0002055819
  21.9018448230   0.0002625697
  21.9018448230   0.0002223851
  23.3800001621   0.0001348198
  23.3800001621   0.0001348198
  21.9018448230   0.0002223870
  21.9018448230   0.0002625714
  23.3800001621   0.0002055824
  23.1401989495   0.0000885600


==> anc/fig04/qpl22.dat <==
 &plot nbnd=   9, nks=   248 /
            0.333333  0.577350  0.000000
 0.000000 0.000000 0.000000 0.007729 0.000000 0.000000 0.032936 0.000000 0.000000
            0.330808  0.572976  0.000000
 0.000425 0.000012 0.000007 0.007703 0.000011 0.002079 0.023360 0.000017 0.023243
            0.328283  0.568603  0.000000
 0.000828 0.000023 0.000014 0.007629 0.000021 0.004148 0.023321 0.000033 0.023293
            0.325758  0.564229  0.000000
 0.001211 0.000035 0.000022 0.007509 0.000029 0.006190 0.023273 0.000047 0.023341
            0.323232  0.559855  0.000000
 0.001571 0.000047 0.000030 0.007348 0.000035 0.008190 0.023205 0.000058 0.023399
            0.320707  0.555481  0.000000
 0.001908 0.000057 0.000038 0.007149 0.000039 0.010135 0.023116 0.000065 0.023469
            0.318182  0.551107  0.000000
 0.002222 0.000067 0.000045 0.006917 0.000040 0.012015 0.023011 0.000069 0.023550
            0.315657  0.546733  0.000000
 0.002512 0.000076 0.000051 0.006656 0.000040 0.013823 0.022891 0.000068 0.023643
            0.313131  0.542359  0.000000
 0.002778 0.000082 0.000056 0.006370 0.000037 0.015553 0.022759 0.000065 0.023747
            0.310606  0.537985  0.000000
 0.003020 0.000087 0.000059 0.006063 0.000033 0.017203 0.022620 0.000060 0.023861
            0.308081  0.533612  0.000000
 0.003235 0.000089 0.000062 0.005741 0.000029 0.018773 0.022475 0.000058 0.023985
            0.305556  0.529238  0.000000
 0.003423 0.000090 0.000063 0.005406 0.000024 0.020264 0.022328 0.000063 0.024120
            0.303030  0.524864  0.000000
 0.003583 0.000090 0.000064 0.005064 0.000020 0.021679 0.022180 0.000076 0.024267
            0.300505  0.520490  0.000000
 0.003713 0.000089 0.000064 0.004721 0.000016 0.023023 0.022034 0.000097 0.024427
            0.297980  0.516116  0.000000
 0.003813 0.000089 0.000065 0.004381 0.000014 0.024300 0.021891 0.000122 0.024603
            0.295455  0.511742  0.000000
 0.003882 0.000091 0.000067 0.004050 0.000014 0.025516 0.021751 0.000148 0.024796
            0.292929  0.507368  0.000000
 0.003920 0.000094 0.000070 0.003734 0.000013 0.026677 0.021616 0.000174 0.025009
            0.290404  0.502995  0.000000
 0.003928 0.000099 0.000074 0.003439 0.000012 0.027789 0.021486 0.000198 0.025246
            0.287879  0.498621  0.000000
 0.003907 0.000105 0.000080 0.003169 0.000012 0.028858 0.021361 0.000219 0.025509
            0.285354  0.494247  0.000000
 0.003861 0.000111 0.000086 0.002927 0.000011 0.029891 0.021242 0.000236 0.025802
            0.282828  0.489873  0.000000
 0.003791 0.000116 0.000093 0.002716 0.000013 0.030893 0.021128 0.000248 0.026128
            0.280303  0.485499  0.000000
 0.003702 0.000119 0.000099 0.002537 0.000017 0.031872 0.021018 0.000255 0.026490
            0.277778  0.481125  0.000000
 0.003597 0.000121 0.000105 0.002391 0.000022 0.032831 0.020913 0.000255 0.026889
            0.275253  0.476751  0.000000
 0.003477 0.000119 0.000108 0.002278 0.000027 0.033777 0.020811 0.000250 0.027329
            0.272727  0.472377  0.000000
 0.003346 0.000115 0.000109 0.002196 0.000033 0.034715 0.020712 0.000239 0.027810
            0.270202  0.468004  0.000000
 0.003207 0.000109 0.000107 0.002145 0.000037 0.035649 0.020616 0.000223 0.028333
            0.267677  0.463630  0.000000
 0.003060 0.000101 0.000102 0.002123 0.000040 0.036584 0.020521 0.000202 0.028898
            0.265152  0.459256  0.000000
 0.002909 0.000090 0.000095 0.002128 0.000041 0.037521 0.020426 0.000177 0.029505
            0.262626  0.454882  0.000000
 0.002755 0.000077 0.000084 0.002158 0.000040 0.038466 0.020332 0.000149 0.030153
            0.260101  0.450508  0.000000
 0.002600 0.000063 0.000071 0.002213 0.000037 0.039419 0.020237 0.000118 0.030840
            0.257576  0.446134  0.000000
 0.002445 0.000048 0.000056 0.002290 0.000031 0.040384 0.020141 0.000087 0.031563
            0.255051  0.441760  0.000000
 0.002292 0.000032 0.000038 0.002387 0.000023 0.041360 0.020043 0.000057 0.032320
            0.252525  0.437387  0.000000
 0.002143 0.000016 0.000020 0.002504 0.000012 0.042351 0.019943 0.000027 0.033108
            0.250000  0.433013  0.000000
 0.001999 0.000000 0.000000 0.002639 0.000000 0.043355 0.019840 0.000000 0.033922
            0.247475  0.428639  0.000000
 0.001861 0.000015 0.000021 0.002791 0.000014 0.044375 0.019734 0.000024 0.034758
            0.244949  0.424265  0.000000
 0.001731 0.000029 0.000042 0.002957 0.000028 0.045409 0.019624 0.000043 0.035614
            0.242424  0.419891  0.000000
 0.001610 0.000041 0.000063 0.003136 0.000043 0.046459 0.019509 0.000058 0.036485
            0.239899  0.415517  0.000000
 0.001498 0.000051 0.000084 0.003327 0.000058 0.047524 0.019390 0.000068 0.037367
            0.237374  0.411143  0.000000
 0.001395 0.000058 0.000106 0.003528 0.000072 0.048605 0.019265 0.000072 0.038258
            0.234848  0.406770  0.000000
 0.001303 0.000062 0.000126 0.003737 0.000085 0.049702 0.019135 0.000072 0.039156
            0.232323  0.402396  0.000000
 0.001219 0.000063 0.000146 0.003954 0.000096 0.050816 0.018999 0.000069 0.040060
            0.229798  0.398022  0.000000
 0.001145 0.000061 0.000165 0.004176 0.000106 0.051948 0.018857 0.000066 0.040968
            0.227273  0.393648  0.000000
 0.001079 0.000058 0.000182 0.004403 0.000113 0.053099 0.018708 0.000068 0.041882
            0.224747  0.389274  0.000000
 0.001021 0.000053 0.000197 0.004634 0.000119 0.054270 0.018551 0.000081 0.042804
            0.222222  0.384900  0.000000
 0.000969 0.000049 0.000209 0.004868 0.000123 0.055465 0.018388 0.000102 0.043736
            0.219697  0.380526  0.000000
 0.000924 0.000047 0.000219 0.005106 0.000126 0.056685 0.018217 0.000131 0.044682
            0.217172  0.376152  0.000000
 0.000884 0.000050 0.000224 0.005348 0.000128 0.057934 0.018038 0.000164 0.045648
            0.214646  0.371779  0.000000
 0.000849 0.000056 0.000226 0.005593 0.000129 0.059213 0.017851 0.000199 0.046639
            0.212121  0.367405  0.000000
 0.000818 0.000065 0.000225 0.005844 0.000130 0.060526 0.017657 0.000233 0.047662
            0.209596  0.363031  0.000000
 0.000790 0.000075 0.000220 0.006100 0.000131 0.061876 0.017456 0.000266 0.048723
            0.207071  0.358657  0.000000
 0.000763 0.000083 0.000211 0.006363 0.000131 0.063266 0.017247 0.000297 0.049829
            0.204545  0.354283  0.000000
 0.000735 0.000091 0.000200 0.006635 0.000132 0.064700 0.017031 0.000322 0.050987
            0.202020  0.349909  0.000000
 0.000705 0.000096 0.000186 0.006916 0.000132 0.066179 0.016810 0.000343 0.052204
            0.199495  0.345535  0.000000
 0.000669 0.000100 0.000170 0.007210 0.000130 0.067707 0.016583 0.000357 0.053486
            0.196970  0.341162  0.000000
 0.000627 0.000101 0.000154 0.007516 0.000128 0.069287 0.016351 0.000365 0.054838
            0.194444  0.336788  0.000000
 0.000576 0.000100 0.000136 0.007837 0.000124 0.070919 0.016115 0.000366 0.056266
            0.191919  0.332414  0.000000
 0.000514 0.000097 0.000119 0.008176 0.000118 0.072607 0.015876 0.000359 0.057773
            0.189394  0.328040  0.000000
 0.000443 0.000093 0.000101 0.008534 0.000111 0.074351 0.015635 0.000345 0.059363
            0.186869  0.323666  0.000000
 0.000365 0.000087 0.000085 0.008912 0.000101 0.076152 0.015392 0.000324 0.061038
            0.184343  0.319292  0.000000
 0.000288 0.000080 0.000070 0.009314 0.000090 0.078011 0.015148 0.000296 0.062800
            0.181818  0.314918  0.000000
 0.000237 0.000071 0.000056 0.009741 0.000078 0.079929 0.014905 0.000263 0.064649
            0.179293  0.310544  0.000000
 0.000253 0.000062 0.000044 0.010195 0.000065 0.081904 0.014662 0.000225 0.066586
            0.176768  0.306171  0.000000
 0.000346 0.000051 0.000033 0.010679 0.000051 0.083936 0.014419 0.000183 0.068610
            0.174242  0.301797  0.000000
 0.000482 0.000039 0.000023 0.011195 0.000037 0.086023 0.014178 0.000138 0.070719
            0.171717  0.297423  0.000000
 0.000643 0.000027 0.000015 0.011746 0.000024 0.088163 0.013937 0.000092 0.072912
            0.169192  0.293049  0.000000
 0.000817 0.000014 0.000007 0.012334 0.000011 0.090354 0.013697 0.000045 0.075187
            0.166667  0.288675  0.000000
 0.000998 0.000000 0.000000 0.012964 0.000000 0.092593 0.013456 0.000000 0.077542
            0.164141  0.284301  0.000000
 0.001183 0.000014 0.000007 0.013640 0.000011 0.094877 0.013214 0.000043 0.079974
            0.161616  0.279927  0.000000
 0.001366 0.000028 0.000013 0.014364 0.000019 0.097202 0.012969 0.000082 0.082483
            0.159091  0.275554  0.000000
 0.001544 0.000040 0.000018 0.015143 0.000026 0.099565 0.012720 0.000116 0.085065
            0.156566  0.271180  0.000000
 0.001714 0.000052 0.000023 0.015981 0.000032 0.101962 0.012466 0.000145 0.087722
            0.154040  0.266806  0.000000
 0.001872 0.000063 0.000028 0.016884 0.000035 0.104391 0.012205 0.000168 0.090451
            0.151515  0.262432  0.000000
 0.002017 0.000071 0.000032 0.017859 0.000038 0.106849 0.011936 0.000184 0.093255
            0.148990  0.258058  0.000000
 0.002144 0.000077 0.000036 0.018912 0.000039 0.109333 0.011656 0.000194 0.096135
            0.146465  0.253684  0.000000
 0.002254 0.000081 0.000040 0.020052 0.000040 0.111843 0.011366 0.000197 0.099092
            0.143939  0.249310  0.000000
 0.002344 0.000082 0.000043 0.021286 0.000042 0.114378 0.011064 0.000194 0.102132
            0.141414  0.244936  0.000000
 0.002414 0.000080 0.000047 0.022624 0.000044 0.116938 0.010750 0.000185 0.105258
            0.138889  0.240563  0.000000
 0.002464 0.000075 0.000051 0.024076 0.000047 0.119524 0.010425 0.000170 0.108476
            0.136364  0.236189  0.000000
 0.002494 0.000068 0.000057 0.025652 0.000053 0.122137 0.010090 0.000152 0.111791
            0.133838  0.231815  0.000000
 0.002507 0.000058 0.000063 0.027365 0.000060 0.124779 0.009745 0.000130 0.115209
            0.131313  0.227441  0.000000
 0.002503 0.000045 0.000071 0.029226 0.000068 0.127453 0.009393 0.000106 0.118737
            0.128788  0.223067  0.000000
 0.002486 0.000031 0.000079 0.031252 0.000077 0.130159 0.009036 0.000082 0.122379
            0.126263  0.218693  0.000000
 0.002456 0.000016 0.000088 0.033456 0.000087 0.132901 0.008676 0.000058 0.126141
            0.123737  0.214319  0.000000
 0.002418 0.000002 0.000097 0.035856 0.000095 0.135677 0.008316 0.000038 0.130027
            0.121212  0.209946  0.000000
 0.002374 0.000018 0.000106 0.038470 0.000103 0.138488 0.007960 0.000029 0.134040
            0.118687  0.205572  0.000000
 0.002325 0.000034 0.000115 0.041318 0.000110 0.141330 0.007610 0.000036 0.138181
            0.116162  0.201198  0.000000
 0.002275 0.000050 0.000122 0.044422 0.000114 0.144199 0.007268 0.000050 0.142450
            0.113636  0.196824  0.000000
 0.002224 0.000064 0.000127 0.047804 0.000117 0.147088 0.006937 0.000064 0.146848
            0.111111  0.192450  0.000000
 0.002175 0.000076 0.000130 0.051488 0.000118 0.149987 0.006621 0.000075 0.151370
            0.108586  0.188076  0.000000
 0.002129 0.000086 0.000132 0.055500 0.000116 0.152882 0.006319 0.000083 0.156013
            0.106061  0.183702  0.000000
 0.002087 0.000092 0.000130 0.059865 0.000111 0.155760 0.006035 0.000087 0.160773
            0.103535  0.179328  0.000000
 0.002051 0.000096 0.000126 0.064608 0.000104 0.158599 0.005770 0.000088 0.165644
            0.101010  0.174955  0.000000
 0.002024 0.000095 0.000119 0.069754 0.000095 0.161379 0.005524 0.000085 0.170621
            0.098485  0.170581  0.000000
 0.002007 0.000090 0.000109 0.075324 0.000084 0.164075 0.005300 0.000079 0.175696
            0.095960  0.166207  0.000000
 0.002003 0.000082 0.000096 0.081338 0.000071 0.166660 0.005096 0.000071 0.180864
            0.093434  0.161833  0.000000
 0.002014 0.000071 0.000081 0.087811 0.000057 0.169106 0.004915 0.000060 0.186117
            0.090909  0.157459  0.000000
 0.002041 0.000056 0.000063 0.094751 0.000042 0.171386 0.004755 0.000046 0.191449
            0.088384  0.153085  0.000000
 0.002087 0.000039 0.000043 0.102160 0.000027 0.173474 0.004617 0.000032 0.196854
            0.085859  0.148711  0.000000
 0.002150 0.000020 0.000022 0.110033 0.000013 0.175346 0.004499 0.000016 0.202326
            0.083333  0.144338  0.000000
 0.002228 0.000000 0.000000 0.118357 0.000000 0.176983 0.004400 0.000000 0.207859
            0.080808  0.139964  0.000000
 0.002320 0.000020 0.000022 0.127112 0.000010 0.178374 0.004318 0.000016 0.213448
            0.078283  0.135590  0.000000
 0.002421 0.000040 0.000044 0.136270 0.000019 0.179514 0.004249 0.000031 0.219088
            0.075758  0.131216  0.000000
 0.002527 0.000058 0.000065 0.145802 0.000023 0.180406 0.004192 0.000045 0.224775
            0.073232  0.126842  0.000000
 0.002633 0.000073 0.000084 0.155675 0.000024 0.181062 0.004141 0.000057 0.230503
            0.070707  0.122468  0.000000
 0.002734 0.000085 0.000099 0.165858 0.000021 0.181502 0.004092 0.000067 0.236270
            0.068182  0.118094  0.000000
 0.002826 0.000094 0.000111 0.176324 0.000013 0.181751 0.004043 0.000075 0.242071
            0.065657  0.113721  0.000000
 0.002903 0.000099 0.000119 0.187051 0.000005 0.181840 0.003989 0.000079 0.247901
            0.063131  0.109347  0.000000
 0.002963 0.000100 0.000121 0.198027 0.000020 0.181802 0.003926 0.000082 0.253756
            0.060606  0.104973  0.000000
 0.003003 0.000096 0.000119 0.209245 0.000043 0.181670 0.003852 0.000085 0.259631
            0.058081  0.100599  0.000000
 0.003020 0.000088 0.000111 0.220710 0.000071 0.181479 0.003765 0.000089 0.265517
            0.055556  0.096225  0.000000
 0.003012 0.000075 0.000098 0.232436 0.000103 0.181260 0.003664 0.000099 0.271408
            0.053030  0.091851  0.000000
 0.002980 0.000059 0.000082 0.244446 0.000139 0.181041 0.003549 0.000117 0.277291
            0.050505  0.087477  0.000000
 0.002922 0.000038 0.000063 0.256769 0.000178 0.180848 0.003421 0.000145 0.283154
            0.047980  0.083103  0.000000
 0.002840 0.000016 0.000044 0.269443 0.000219 0.180702 0.003282 0.000181 0.288978
            0.045455  0.078730  0.000000
 0.002736 0.000018 0.000033 0.282513 0.000262 0.180620 0.003132 0.000225 0.294745
            0.042929  0.074356  0.000000
 0.002609 0.000045 0.000040 0.296025 0.000305 0.180615 0.002974 0.000276 0.300427
            0.040404  0.069982  0.000000
 0.002464 0.000075 0.000059 0.310032 0.000349 0.180696 0.002808 0.000332 0.305996
            0.037879  0.065608  0.000000
 0.002303 0.000104 0.000081 0.324587 0.000391 0.180867 0.002638 0.000391 0.311416
            0.035354  0.061234  0.000000
 0.002127 0.000132 0.000101 0.339744 0.000430 0.181130 0.002462 0.000451 0.316648
            0.032828  0.056860  0.000000
 0.001941 0.000157 0.000119 0.355555 0.000467 0.181480 0.002281 0.000509 0.321646
            0.030303  0.052486  0.000000
 0.001747 0.000179 0.000134 0.372069 0.000498 0.181908 0.002096 0.000563 0.326360
            0.027778  0.048113  0.000000
 0.001549 0.000195 0.000144 0.389331 0.000523 0.182402 0.001906 0.000611 0.330733
            0.025253  0.043739  0.000000
 0.001351 0.000205 0.000150 0.407376 0.000539 0.182946 0.001712 0.000649 0.334707
            0.022727  0.039365  0.000000
 0.001154 0.000209 0.000152 0.426234 0.000546 0.183519 0.001513 0.000673 0.338219
            0.020202  0.034991  0.000000
 0.000964 0.000206 0.000149 0.445921 0.000541 0.184098 0.001313 0.000681 0.341205
            0.017677  0.030617  0.000000
 0.000783 0.000196 0.000141 0.466445 0.000523 0.184658 0.001112 0.000671 0.343599
            0.015152  0.026243  0.000000
 0.000614 0.000180 0.000129 0.487798 0.000491 0.185173 0.000914 0.000639 0.345341
            0.012626  0.021869  0.000000
 0.000461 0.000158 0.000114 0.509963 0.000443 0.185613 0.000721 0.000584 0.346373
            0.010101  0.017495  0.000000
 0.000325 0.000131 0.000095 0.532908 0.000381 0.185953 0.000540 0.000507 0.346645
            0.007576  0.013122  0.000000
 0.000210 0.000100 0.000074 0.556589 0.000304 0.186166 0.000372 0.000407 0.346117
            0.005051  0.008748  0.000000
 0.000117 0.000067 0.000051 0.580955 0.000213 0.186228 0.000224 0.000287 0.344762
            0.002525  0.004374  0.000000
 0.000046 0.000033 0.000026 0.605942 0.000111 0.186119 0.000099 0.000150 0.342566
            0.000253  0.000437  0.000000
 0.000004 0.000003 0.000003 0.628905 0.000011 0.185860 0.000009 0.000015 0.339872
            0.000000  0.000506  0.000000
 0.000006 0.000002 0.000003 0.628902 0.000005 0.185857 0.000003 0.000005 0.339872
            0.000000  0.005064  0.000000
 0.000060 0.000027 0.000032 0.605909 0.000044 0.186092 0.000036 0.000044 0.342562
            0.000000  0.010129  0.000000
 0.000115 0.000055 0.000064 0.580880 0.000082 0.186175 0.000080 0.000080 0.344745
            0.000000  0.015193  0.000000
 0.000162 0.000084 0.000093 0.556465 0.000112 0.186087 0.000131 0.000107 0.346079
            0.000000  0.020258  0.000000
 0.000202 0.000112 0.000121 0.532726 0.000134 0.185851 0.000187 0.000126 0.346576
            0.000000  0.025322  0.000000
 0.000233 0.000138 0.000144 0.509719 0.000148 0.185491 0.000247 0.000136 0.346263
            0.000000  0.030387  0.000000
 0.000256 0.000161 0.000164 0.487489 0.000153 0.185034 0.000306 0.000139 0.345182
            0.000000  0.035451  0.000000
 0.000270 0.000180 0.000179 0.466070 0.000150 0.184510 0.000362 0.000136 0.343383
            0.000000  0.040516  0.000000
 0.000276 0.000195 0.000189 0.445484 0.000141 0.183946 0.000411 0.000130 0.340926
            0.000000  0.045580  0.000000
 0.000274 0.000203 0.000193 0.425740 0.000127 0.183372 0.000450 0.000123 0.337878
            0.000000  0.050645  0.000000
 0.000265 0.000206 0.000191 0.406836 0.000112 0.182813 0.000475 0.000118 0.334305
            0.000000  0.055709  0.000000
 0.000250 0.000202 0.000185 0.388756 0.000098 0.182294 0.000484 0.000116 0.330275
            0.000000  0.060774  0.000000
 0.000229 0.000192 0.000172 0.371474 0.000088 0.181836 0.000477 0.000114 0.325855
            0.000000  0.065838  0.000000
 0.000204 0.000177 0.000156 0.354955 0.000081 0.181454 0.000452 0.000112 0.321108
            0.000000  0.070903  0.000000
 0.000175 0.000155 0.000135 0.339154 0.000076 0.181164 0.000409 0.000106 0.316089
            0.000000  0.075967  0.000000
 0.000143 0.000130 0.000111 0.324021 0.000071 0.180971 0.000350 0.000096 0.310852
            0.000000  0.081032  0.000000
 0.000109 0.000100 0.000084 0.309501 0.000062 0.180881 0.000277 0.000080 0.305441
            0.000000  0.086096  0.000000
 0.000073 0.000068 0.000056 0.295538 0.000048 0.180891 0.000192 0.000058 0.299895
            0.000000  0.091161  0.000000
 0.000037 0.000034 0.000028 0.282073 0.000027 0.180996 0.000098 0.000032 0.294246
            0.000000  0.096225  0.000000
 0.000000 0.000000 0.000000 0.269050 0.000000 0.181184 0.000000 0.000000 0.288519
            0.000000  0.101290  0.000000
 0.000036 0.000033 0.000026 0.256416 0.000033 0.181440 0.000099 0.000034 0.282736
            0.000000  0.106354  0.000000
 0.000070 0.000065 0.000050 0.244125 0.000070 0.181741 0.000196 0.000070 0.276913
            0.000000  0.111418  0.000000
 0.000102 0.000094 0.000071 0.232134 0.000110 0.182064 0.000286 0.000105 0.271062
            0.000000  0.116483  0.000000
 0.000132 0.000119 0.000088 0.220412 0.000152 0.182377 0.000368 0.000138 0.265191
            0.000000  0.121547  0.000000
 0.000158 0.000139 0.000102 0.208935 0.000193 0.182646 0.000437 0.000169 0.259309
            0.000000  0.126612  0.000000
 0.000179 0.000155 0.000111 0.197692 0.000230 0.182836 0.000493 0.000194 0.253419
            0.000000  0.131676  0.000000
 0.000196 0.000166 0.000116 0.186681 0.000264 0.182906 0.000533 0.000214 0.247527
            0.000000  0.136741  0.000000
 0.000208 0.000171 0.000117 0.175910 0.000290 0.182819 0.000556 0.000227 0.241636
            0.000000  0.141805  0.000000
 0.000213 0.000171 0.000115 0.165401 0.000309 0.182538 0.000564 0.000233 0.235751
            0.000000  0.146870  0.000000
 0.000213 0.000166 0.000109 0.155182 0.000319 0.182030 0.000555 0.000233 0.229877
            0.000000  0.151934  0.000000
 0.000207 0.000157 0.000101 0.145286 0.000319 0.181270 0.000530 0.000225 0.224019
            0.000000  0.156999  0.000000
 0.000195 0.000143 0.000091 0.135752 0.000308 0.180239 0.000491 0.000211 0.218182
            0.000000  0.162063  0.000000
 0.000178 0.000126 0.000079 0.126617 0.000287 0.178928 0.000440 0.000190 0.212375
            0.000000  0.167128  0.000000
 0.000155 0.000107 0.000066 0.117917 0.000257 0.177339 0.000379 0.000165 0.206605
            0.000000  0.172192  0.000000
 0.000129 0.000086 0.000052 0.109682 0.000218 0.175483 0.000309 0.000135 0.200879
            0.000000  0.177257  0.000000
 0.000099 0.000064 0.000038 0.101934 0.000171 0.173377 0.000234 0.000103 0.195206
            0.000000  0.182321  0.000000
 0.000067 0.000042 0.000025 0.094685 0.000117 0.171047 0.000156 0.000069 0.189596
            0.000000  0.187386  0.000000
 0.000034 0.000020 0.000012 0.087941 0.000060 0.168524 0.000077 0.000034 0.184058
            0.000000  0.192450  0.000000
 0.000000 0.000000 0.000000 0.081698 0.000000 0.165838 0.000000 0.000000 0.178600
            0.000000  0.197515  0.000000
 0.000033 0.000018 0.000011 0.075944 0.000060 0.163024 0.000073 0.000032 0.173232
            0.000000  0.202579  0.000000
 0.000065 0.000034 0.000022 0.070663 0.000118 0.160113 0.000139 0.000061 0.167964
            0.000000  0.207644  0.000000
 0.000094 0.000047 0.000032 0.065833 0.000173 0.157137 0.000197 0.000086 0.162802
            0.000000  0.212708  0.000000
 0.000120 0.000057 0.000041 0.061429 0.000222 0.154121 0.000246 0.000106 0.157754
            0.000000  0.217772  0.000000
 0.000143 0.000063 0.000049 0.057423 0.000264 0.151091 0.000285 0.000122 0.152827
            0.000000  0.222837  0.000000
 0.000161 0.000067 0.000057 0.053790 0.000298 0.148067 0.000313 0.000132 0.148027
            0.000000  0.227901  0.000000
 0.000174 0.000068 0.000064 0.050501 0.000322 0.145065 0.000329 0.000137 0.143357
            0.000000  0.232966  0.000000
 0.000183 0.000067 0.000069 0.047529 0.000336 0.142099 0.000335 0.000138 0.138821
            0.000000  0.238030  0.000000
 0.000186 0.000063 0.000073 0.044850 0.000340 0.139178 0.000330 0.000134 0.134420
            0.000000  0.243095  0.000000
 0.000185 0.000058 0.000075 0.042439 0.000335 0.136311 0.000316 0.000126 0.130154
            0.000000  0.248159  0.000000
 0.000178 0.000051 0.000076 0.040275 0.000319 0.133501 0.000294 0.000114 0.126022
            0.000000  0.253224  0.000000
 0.000166 0.000043 0.000074 0.038335 0.000295 0.130751 0.000265 0.000101 0.122022
            0.000000  0.258288  0.000000
 0.000151 0.000035 0.000070 0.036603 0.000264 0.128062 0.000230 0.000086 0.118151
            0.000000  0.263353  0.000000
 0.000131 0.000027 0.000063 0.035059 0.000226 0.125434 0.000192 0.000070 0.114403
            0.000000  0.268417  0.000000
 0.000108 0.000020 0.000054 0.033688 0.000183 0.122865 0.000152 0.000054 0.110775
            0.000000  0.273482  0.000000
 0.000083 0.000013 0.000043 0.032475 0.000138 0.120354 0.000112 0.000039 0.107261
            0.000000  0.278546  0.000000
 0.000056 0.000008 0.000030 0.031407 0.000091 0.117899 0.000072 0.000024 0.103856
            0.000000  0.283611  0.000000
 0.000028 0.000003 0.000015 0.030470 0.000045 0.115497 0.000034 0.000011 0.100554
            0.000000  0.288675  0.000000
 0.000000 0.000000 0.000000 0.029653 0.000001 0.113147 0.000000 0.000000 0.097349
            0.000000  0.293740  0.000000
 0.000027 0.000003 0.000015 0.028944 0.000040 0.110848 0.000030 0.000010 0.094237
            0.000000  0.298804  0.000000
 0.000052 0.000005 0.000030 0.028335 0.000076 0.108598 0.000056 0.000018 0.091213
            0.000000  0.303869  0.000000
 0.000076 0.000007 0.000044 0.027814 0.000106 0.106397 0.000077 0.000024 0.088273
            0.000000  0.308933  0.000000
 0.000096 0.000010 0.000057 0.027373 0.000130 0.104244 0.000093 0.000030 0.085413
            0.000000  0.313998  0.000000
 0.000112 0.000013 0.000067 0.027004 0.000147 0.102141 0.000104 0.000034 0.082631
            0.000000  0.319062  0.000000
 0.000125 0.000017 0.000075 0.026699 0.000157 0.100088 0.000111 0.000038 0.079923
            0.000000  0.324126  0.000000
 0.000134 0.000021 0.000080 0.026451 0.000160 0.098086 0.000113 0.000042 0.077288
            0.000000  0.329191  0.000000
 0.000139 0.000025 0.000083 0.026254 0.000157 0.096136 0.000113 0.000044 0.074723
            0.000000  0.334255  0.000000
 0.000139 0.000028 0.000082 0.026101 0.000148 0.094238 0.000110 0.000046 0.072228
            0.000000  0.339320  0.000000
 0.000136 0.000031 0.000079 0.025988 0.000135 0.092395 0.000105 0.000048 0.069800
            0.000000  0.344384  0.000000
 0.000129 0.000032 0.000074 0.025910 0.000119 0.090605 0.000098 0.000048 0.067440
            0.000000  0.349449  0.000000
 0.000118 0.000033 0.000066 0.025863 0.000100 0.088871 0.000090 0.000047 0.065144
            0.000000  0.354513  0.000000
 0.000105 0.000032 0.000057 0.025844 0.000081 0.087191 0.000081 0.000045 0.062913
            0.000000  0.359578  0.000000
 0.000090 0.000029 0.000048 0.025850 0.000061 0.085566 0.000071 0.000041 0.060745
            0.000000  0.364642  0.000000
 0.000073 0.000026 0.000037 0.025880 0.000043 0.083994 0.000060 0.000035 0.058638
            0.000000  0.369707  0.000000
 0.000055 0.000021 0.000027 0.025931 0.000028 0.082474 0.000048 0.000028 0.056591
            0.000000  0.374771  0.000000
 0.000036 0.000015 0.000017 0.026003 0.000015 0.081004 0.000033 0.000020 0.054602
            0.000000  0.379836  0.000000
 0.000018 0.000008 0.000008 0.026095 0.000006 0.079583 0.000017 0.000010 0.052670
            0.000000  0.384900  0.000000
 0.000000 0.000000 0.000000 0.026206 0.000000 0.078207 0.000000 0.000000 0.050792
            0.000000  0.389965  0.000000
 0.000017 0.000008 0.000007 0.026337 0.000003 0.076876 0.000019 0.000011 0.048966
            0.000000  0.395029  0.000000
 0.000032 0.000017 0.000015 0.026487 0.000005 0.075586 0.000039 0.000023 0.047191
            0.000000  0.400094  0.000000
 0.000045 0.000025 0.000022 0.026656 0.000010 0.074334 0.000059 0.000034 0.045463
            0.000000  0.405158  0.000000
 0.000057 0.000033 0.000031 0.026844 0.000017 0.073119 0.000079 0.000045 0.043781
            0.000000  0.410223  0.000000
 0.000066 0.000040 0.000040 0.027051 0.000027 0.071939 0.000098 0.000055 0.042142
            0.000000  0.415287  0.000000
 0.000073 0.000046 0.000050 0.027275 0.000037 0.070791 0.000115 0.000064 0.040544
            0.000000  0.420352  0.000000
 0.000077 0.000051 0.000061 0.027517 0.000048 0.069675 0.000130 0.000072 0.038986
            0.000000  0.425416  0.000000
 0.000079 0.000054 0.000071 0.027775 0.000058 0.068589 0.000142 0.000078 0.037465
            0.000000  0.430480  0.000000
 0.000079 0.000056 0.000081 0.028047 0.000067 0.067532 0.000149 0.000081 0.035980
            0.000000  0.435545  0.000000
 0.000077 0.000057 0.000088 0.028333 0.000073 0.066506 0.000152 0.000083 0.034528
            0.000000  0.440609  0.000000
 0.000074 0.000055 0.000093 0.028629 0.000077 0.065509 0.000151 0.000082 0.033110
            0.000000  0.445674  0.000000
 0.000068 0.000052 0.000095 0.028934 0.000077 0.064543 0.000145 0.000079 0.031722
            0.000000  0.450738  0.000000
 0.000061 0.000048 0.000094 0.029246 0.000075 0.063609 0.000134 0.000073 0.030365
            0.000000  0.455803  0.000000
 0.000052 0.000042 0.000088 0.029562 0.000069 0.062708 0.000119 0.000065 0.029036
            0.000000  0.460867  0.000000
 0.000043 0.000035 0.000078 0.029880 0.000060 0.061841 0.000100 0.000055 0.027736
            0.000000  0.465932  0.000000
 0.000033 0.000027 0.000064 0.030195 0.000048 0.061010 0.000078 0.000044 0.026463
            0.000000  0.470996  0.000000
 0.000022 0.000018 0.000046 0.030507 0.000033 0.060217 0.000053 0.000030 0.025216
            0.000000  0.476061  0.000000
 0.000011 0.000009 0.000025 0.030813 0.000017 0.059463 0.000027 0.000016 0.023994
            0.000000  0.481125  0.000000
 0.000000 0.000000 0.000000 0.031109 0.000000 0.058750 0.000000 0.000000 0.022797
            0.000000  0.486190  0.000000
 0.000011 0.000009 0.000027 0.031394 0.000018 0.058078 0.000027 0.000016 0.021624
            0.000000  0.491254  0.000000
 0.000021 0.000018 0.000055 0.031665 0.000035 0.057449 0.000052 0.000032 0.020475
            0.000000  0.496319  0.000000
 0.000030 0.000026 0.000084 0.031921 0.000052 0.056862 0.000075 0.000048 0.019348
            0.000000  0.501383  0.000000
 0.000038 0.000034 0.000112 0.032160 0.000067 0.056319 0.000096 0.000064 0.018244
            0.000000  0.506448  0.000000
 0.000046 0.000040 0.000139 0.032382 0.000079 0.055819 0.000112 0.000078 0.017163
            0.000000  0.511512  0.000000
 0.000051 0.000045 0.000163 0.032584 0.000090 0.055362 0.000125 0.000090 0.016104
            0.000000  0.516577  0.000000
 0.000056 0.000049 0.000183 0.032767 0.000097 0.054946 0.000134 0.000101 0.015071
            0.000000  0.521641  0.000000
 0.000059 0.000051 0.000198 0.032931 0.000101 0.054570 0.000138 0.000109 0.014063
            0.000000  0.526706  0.000000
 0.000060 0.000052 0.000209 0.033076 0.000102 0.054233 0.000138 0.000115 0.013084
            0.000000  0.531770  0.000000
 0.000059 0.000052 0.000213 0.033201 0.000100 0.053933 0.000134 0.000118 0.012138
            0.000000  0.536834  0.000000
 0.000058 0.000050 0.000211 0.033309 0.000095 0.053669 0.000126 0.000118 0.011231
            0.000000  0.541899  0.000000
 0.000054 0.000046 0.000202 0.033400 0.000087 0.053438 0.000114 0.000114 0.010370
            0.000000  0.546963  0.000000
 0.000049 0.000042 0.000188 0.033475 0.000077 0.053239 0.000100 0.000107 0.009566
            0.000000  0.552028  0.000000
 0.000043 0.000036 0.000167 0.033535 0.000066 0.053071 0.000084 0.000097 0.008833
            0.000000  0.557092  0.000000
 0.000036 0.000030 0.000141 0.033582 0.000053 0.052930 0.000067 0.000083 0.008186
            0.000000  0.562157  0.000000
 0.000028 0.000022 0.000110 0.033616 0.000040 0.052817 0.000049 0.000066 0.007648
            0.000000  0.567221  0.000000
 0.000019 0.000015 0.000075 0.033638 0.000026 0.052731 0.000032 0.000046 0.007239
            0.000000  0.572286  0.000000
 0.000009 0.000007 0.000038 0.033650 0.000013 0.052670 0.000015 0.000024 0.006983
            0.000000  0.577350  0.000000
 0.000000 0.000000 0.000000 0.033651 0.000000 0.052635 0.000000 0.000000 0.006893


==> anc/fig04/qpl22.decay <==
R_p [Ang], max |dV/du| [eV^(3/2)]
  20.3164269920   0.0004545790
  18.5963331008   0.0009975027
  17.6736188804   0.0006931891
  17.3551492121   0.0007076171
  17.6736188804   0.0006579108
  18.5963331008   0.0009508588
  16.7000001158   0.0010522871
  15.3058029272   0.0010503129
  14.5587225723   0.0011778383
  14.5587225723   0.0011209193
  15.3058029272   0.0008658123
  16.7000001158   0.0007321257
  20.3164269920   0.0007072850
  17.6736188804   0.0010482118
  15.3058029272   0.0013850464
  13.3600000926   0.0016430329
  12.0425413435   0.0020415407
  11.5700994748   0.0021359675
  12.0425413435   0.0015770808
  13.3600000926   0.0013443851
  15.3058029272   0.0011225151
  17.6736188804   0.0008452304
  20.3164269920   0.0007077514
  17.3551492121   0.0011256506
  14.5587225723   0.0017590435
  12.0425413435   0.0030005382
  10.0200000695   0.0035037962
   8.8368094402   0.0051504268
   8.8368094402   0.0049466715
  10.0200000695   0.0034529764
  12.0425413435   0.0019202783
  14.5587225723   0.0013421430
  17.3551492121   0.0007636302
  20.3164269920   0.0005393324
  20.8582934592   0.0005039326
  17.6736188804   0.0011008983
  14.5587225723   0.0017864077
  11.5700994748   0.0034090241
   8.8368094402   0.0063374619
   6.6800000463   0.0115065874
   5.7850497374   0.0125358308
   6.6800000463   0.0066771131
   8.8368094402   0.0042704708
  11.5700994748   0.0035428801
  14.5587225723   0.0021508941
  17.6736188804   0.0007512035
  18.5963331008   0.0009115233
  15.3058029272   0.0015353682
  12.0425413435   0.0028832503
   8.8368094402   0.0069097462
   5.7850497374   0.0208184200
   3.3400000232   0.0824251733
   3.3400000232   0.0365287436
   5.7850497374   0.0129862305
   8.8368094402   0.0050690513
  12.0425413435   0.0030932484
  15.3058029272   0.0011631229
  18.5963331008   0.0009351940
  20.0400001389   0.0005680941
  16.7000001158   0.0011545778
  13.3600000926   0.0018376186
  10.0200000695   0.0037244005
   6.6800000463   0.0108001474
   3.3400000232   0.0804405774
   0.0000000000   0.4041534042
   3.3400000232   0.0501091431
   6.6800000463   0.0123704775
  10.0200000695   0.0042066099
  13.3600000926   0.0020048257
  16.7000001158   0.0011367084
  18.5963331008   0.0008388486
  15.3058029272   0.0010860150
  12.0425413435   0.0021823465
   8.8368094402   0.0051977078
   5.7850497374   0.0133795978
   3.3400000232   0.0514089799
   3.3400000232   0.0849098703
   5.7850497374   0.0393565387
   8.8368094402   0.0082345880
  12.0425413435   0.0036666352
  15.3058029272   0.0017684345
  18.5963331008   0.0009639748
  20.8582934592   0.0004591663
  17.6736188804   0.0007360175
  14.5587225723   0.0013174623
  11.5700994748   0.0024165258
   8.8368094402   0.0042624205
   6.6800000463   0.0116628266
   5.7850497374   0.0189403960
   6.6800000463   0.0121118394
   8.8368094402   0.0082160515
  11.5700994748   0.0043504471
  14.5587225723   0.0021554161
  17.6736188804   0.0012138502
  20.3164269920   0.0005619800
  17.3551492121   0.0007642823
  14.5587225723   0.0012376375
  12.0425413435   0.0019712114
  10.0200000695   0.0027680983
   8.8368094402   0.0061015606
   8.8368094402   0.0053969382
  10.0200000695   0.0042955183
  12.0425413435   0.0036498520
  14.5587225723   0.0021522567
  17.3551492121   0.0013511281
  20.3164269920   0.0008482847
  23.1401989495   0.0004269308
  20.3164269920   0.0005856372
  17.6736188804   0.0006923271
  15.3058029272   0.0009376766
  13.3600000926   0.0012417482
  12.0425413435   0.0028343226
  11.5700994748   0.0030629725
  12.0425413435   0.0020493270
  13.3600000926   0.0022449272
  15.3058029272   0.0018346467
  17.6736188804   0.0012148072
  20.3164269920   0.0008475542
  23.3800001621   0.0004237589
  20.8582934592   0.0004317765
  18.5963331008   0.0005114493
  16.7000001158   0.0007347095
  15.3058029272   0.0011201017
  14.5587225723   0.0012483754
  14.5587225723   0.0013201971
  15.3058029272   0.0011248112
  16.7000001158   0.0011211395
  18.5963331008   0.0009608415
  20.8582934592   0.0007935306
  21.9018448230   0.0005845024
  20.0400001389   0.0005837662
  18.5963331008   0.0006512854
  17.6736188804   0.0009373101
  17.3551492121   0.0009708792
  17.6736188804   0.0007299129
  18.5963331008   0.0008788406
  20.0400001389   0.0009021167
  21.9018448230   0.0005302942
  20.8582934592   0.0006186291
  20.3164269920   0.0005061436
  20.3164269920   0.0005391444
  20.8582934592   0.0007569040
  23.3800001621   0.0004583413
  23.1401989495   0.0004847713
  20.8582934592   0.0008125412
  20.0400001389   0.0009726442
  20.8582934592   0.0007953972
  23.1401989495   0.0006210531
  23.3800001621   0.0005424837
  21.9018448230   0.0007822396
  21.9018448230   0.0008271072
  23.3800001621   0.0005258362
  20.3164269920   0.0005324138
  20.8582934592   0.0004780045
  18.5963331008   0.0005529872
  20.0400001389   0.0009801554
  18.5963331008   0.0006308165
  20.8582934592   0.0005951268
  20.3164269920   0.0004866797
  23.1401989495   0.0004169059
  23.3800001621   0.0007147274
  21.9018448230   0.0010281114
  21.9018448230   0.0008712706
  23.3800001621   0.0005435932
  20.8582934592   0.0004358870
  20.0400001389   0.0005232787
  20.8582934592   0.0004651485
  23.1401989495   0.0004603547
  23.3800001621   0.0004082174
  21.9018448230   0.0005750683
  21.9018448230   0.0005214950
  23.3800001621   0.0003998190
  26.0862340983   0.0004228160
  24.0850826870   0.0008621988
  23.3800001621   0.0009948341
  24.0850826870   0.0006511709
  26.0862340983   0.0003730684
  23.3800001621   0.0003739850
  21.9018448230   0.0004108989
  21.9018448230   0.0004330191
  23.3800001621   0.0004054687
  23.3800001621   0.0004055632
  21.9018448230   0.0004328206
  21.9018448230   0.0004103195
  23.3800001621   0.0003738260
  23.1401989495   0.0004291378


==> anc/fig04/ref00.dat <==
 &plot nbnd=   9, nks=    42 /
            0.333333  0.577350  0.000000
 0.012693 0.000000 0.000000 0.012616 0.000000 0.000000 0.000000 0.000000 0.000000
            0.312500  0.541266  0.000000
 0.012152 0.000000 0.001135 0.012726 0.000000 0.000000 0.000000 0.000671 0.000690
            0.291667  0.505181  0.000000
 0.011017 0.000000 0.001714 0.012997 0.000000 0.000000 0.000000 0.001191 0.000090
            0.270833  0.469097  0.000000
 0.009800 0.000000 0.001976 0.013279 0.000000 0.000000 0.000000 0.001832 0.001781
            0.250000  0.433013  0.000000
 0.008579 0.000000 0.002091 0.013424 0.000000 0.000000 0.000000 0.002676 0.003997
            0.229167  0.396928  0.000000
 0.000000 0.007270 0.002142 0.013244 0.000000 0.000000 0.000000 0.003682 0.006495
            0.208333  0.360844  0.000000
 0.000000 0.005827 0.002134 0.012483 0.000000 0.000000 0.004779 0.000000 0.009095
            0.187500  0.324760  0.000000
 0.000000 0.004343 0.001965 0.010919 0.000000 0.000000 0.005868 0.000000 0.011675
            0.166667  0.288675  0.000000
 0.000000 0.003086 0.001526 0.008645 0.000000 0.006802 0.000000 0.000000 0.014199
            0.145833  0.252591  0.000000
 0.000000 0.002338 0.000780 0.006224 0.000000 0.007382 0.000000 0.000000 0.016727
            0.125000  0.216506  0.000000
 0.000000 0.001959 0.000516 0.004347 0.000000 0.007438 0.000000 0.000000 0.019377
            0.104167  0.180422  0.000000
 0.000000 0.001217 0.001790 0.000000 0.003371 0.000000 0.006853 0.000000 0.022203
            0.083333  0.144338  0.000000
 0.000000 0.000665 0.002400 0.000000 0.000000 0.003018 0.005648 0.000000 0.025071
            0.062500  0.108253  0.000000
 0.000000 0.000319 0.002485 0.000000 0.000000 0.002508 0.004174 0.000000 0.027662
            0.041667  0.072169  0.000000
 0.000000 0.000116 0.002017 0.000000 0.000000 0.001622 0.002762 0.000000 0.029644
            0.020833  0.036084  0.000000
 0.000000 0.000024 0.001121 0.000000 0.000000 0.000621 0.001438 0.000000 0.030851
            0.002083  0.003608  0.000000
 0.000000 0.000000 0.000116 0.000000 0.000000 0.000011 0.000155 0.000000 0.031263
            0.000000  0.002406  0.000000
 0.000000 0.000067 0.000000 0.000000 0.000000 0.000063 0.000063 0.000000 0.031267
            0.000000  0.024056  0.000000
 0.000000 0.000000 0.000662 0.000000 0.000000 0.000000 0.000898 0.000000 0.031124
            0.000000  0.048113  0.000000
 0.000000 0.000000 0.001280 0.000000 0.000000 0.000000 0.001815 0.000000 0.030717
            0.000000  0.072169  0.000000
 0.000000 0.000000 0.001810 0.000000 0.000000 0.000000 0.002761 0.000000 0.030045
            0.000000  0.096225  0.000000
 0.000000 0.000000 0.002207 0.000000 0.000000 0.000000 0.003732 0.000000 0.029106
            0.000000  0.120281  0.000000
 0.000000 0.000000 0.002431 0.000000 0.000000 0.000000 0.004712 0.000000 0.027909
            0.000000  0.144338  0.000000
 0.000000 0.000000 0.002450 0.000000 0.000000 0.000000 0.005662 0.000000 0.026486
            0.000000  0.168394  0.000000
 0.000000 0.000000 0.002260 0.000000 0.000000 0.000000 0.006531 0.000000 0.024893
            0.000000  0.192450  0.000000
 0.000000 0.000000 0.001897 0.000000 0.000000 0.000000 0.007264 0.000000 0.023207
            0.000000  0.216506  0.000000
 0.000000 0.000000 0.001444 0.000000 0.000000 0.000000 0.007812 0.000000 0.021508
            0.000000  0.240563  0.000000
 0.000000 0.000000 0.001017 0.000000 0.000000 0.008158 0.000000 0.000000 0.019866
            0.000000  0.264619  0.000000
 0.000000 0.000718 0.000000 0.000000 0.000000 0.008311 0.000000 0.000000 0.018343
            0.000000  0.288675  0.000000
 0.000000 0.000566 0.000000 0.000000 0.000000 0.008301 0.000000 0.000000 0.016993
            0.000000  0.312731  0.000000
 0.000472 0.000000 0.000000 0.000000 0.000000 0.008166 0.000000 0.000000 0.015874
            0.000000  0.336788  0.000000
 0.000408 0.000000 0.000000 0.000000 0.000000 0.000000 0.007948 0.000000 0.015053
            0.000000  0.360844  0.000000
 0.000558 0.000000 0.000000 0.000000 0.000000 0.000000 0.007685 0.000000 0.014599
            0.000000  0.384900  0.000000
 0.000997 0.000000 0.000000 0.000000 0.000000 0.000000 0.007420 0.000000 0.014553
            0.000000  0.408956  0.000000
 0.001619 0.000000 0.000000 0.000000 0.000000 0.000000 0.007189 0.000000 0.014902
            0.000000  0.433013  0.000000
 0.002349 0.000000 0.000000 0.000000 0.000000 0.000000 0.007022 0.000000 0.015566
            0.000000  0.457069  0.000000
 0.003125 0.000000 0.000000 0.000000 0.000000 0.000000 0.006933 0.000000 0.016420
            0.000000  0.481125  0.000000
 0.003882 0.000000 0.000000 0.000000 0.000000 0.000000 0.006915 0.000000 0.017324
            0.000000  0.505181  0.000000
 0.004557 0.000000 0.000000 0.000000 0.000000 0.000000 0.006948 0.000000 0.018155
            0.000000  0.529238  0.000000
 0.005091 0.000000 0.000000 0.000000 0.000000 0.000000 0.007000 0.000000 0.018817
            0.000000  0.553294  0.000000
 0.005434 0.000000 0.000000 0.000000 0.000000 0.000000 0.007043 0.000000 0.019241
            0.000000  0.577350  0.000000
 0.005552 0.000000 0.000000 0.000000 0.000000 0.000000 0.007059 0.000000 0.019387


==> anc/fig04/ref01.dat <==
 &plot nbnd=   9, nks=    42 /
            0.333333  0.577350  0.000000
 0.000000 0.014076 0.000000 0.000000 0.000000 0.000000 0.014753 0.000000 0.000000
            0.312500  0.541266  0.000000
 0.000000 0.012091 0.006129 0.000000 0.000000 0.014706 0.000000 0.000377 0.000767
            0.291667  0.505181  0.000000
 0.000000 0.010402 0.006918 0.000000 0.000000 0.014632 0.000000 0.000680 0.000069
            0.270833  0.469097  0.000000
 0.000000 0.008983 0.007171 0.000000 0.000000 0.014562 0.000000 0.000881 0.001554
            0.250000  0.433013  0.000000
 0.000000 0.007728 0.007465 0.000000 0.000000 0.014382 0.000000 0.001026 0.003753
            0.229167  0.396928  0.000000
 0.000000 0.006593 0.007793 0.000000 0.013895 0.000000 0.000000 0.001127 0.006305
            0.208333  0.360844  0.000000
 0.000000 0.005545 0.008043 0.000000 0.012857 0.000000 0.000000 0.001169 0.009013
            0.187500  0.324760  0.000000
 0.000000 0.004569 0.008128 0.000000 0.000000 0.011084 0.000000 0.001201 0.011710
            0.166667  0.288675  0.000000
 0.000000 0.003665 0.008059 0.000000 0.000000 0.008670 0.001437 0.000000 0.014282
            0.145833  0.252591  0.000000
 0.000000 0.002818 0.007945 0.000000 0.000000 0.006095 0.002228 0.000000 0.016699
            0.125000  0.216506  0.000000
 0.000000 0.001987 0.007876 0.000000 0.000000 0.003868 0.003875 0.000000 0.019023
            0.104167  0.180422  0.000000
 0.000000 0.001132 0.007825 0.000000 0.000000 0.002174 0.006554 0.000000 0.021309
            0.083333  0.144338  0.000000
 0.000000 0.000259 0.007677 0.000000 0.000000 0.000973 0.010397 0.000000 0.023473
            0.062500  0.108253  0.000000
 0.000000 0.000552 0.007363 0.000000 0.000000 0.000220 0.015677 0.000000 0.025267
            0.041667  0.072169  0.000000
 0.000000 0.001138 0.007121 0.000000 0.000000 0.000089 0.023630 0.000000 0.026414
            0.020833  0.036084  0.000000
 0.000000 0.001180 0.008162 0.000000 0.000000 0.000065 0.040465 0.000000 0.026692
            0.002083  0.003608  0.000000
 0.000064 0.000000 0.019832 0.000000 0.000000 0.000001 0.119051 0.000000 0.025795
            0.000000  0.002406  0.000000
 0.000000 0.000000 0.024460 0.000000 0.000000 0.000000 0.146916 0.000000 0.026317
            0.000000  0.024056  0.000000
 0.000000 0.000000 0.010241 0.000000 0.000000 0.000000 0.057242 0.000000 0.026413
            0.000000  0.048113  0.000000
 0.000000 0.000000 0.007885 0.000000 0.000000 0.000000 0.036557 0.000000 0.026721
            0.000000  0.072169  0.000000
 0.000000 0.000000 0.007278 0.000000 0.000000 0.000000 0.026741 0.000000 0.026588
            0.000000  0.096225  0.000000
 0.000000 0.000000 0.007215 0.000000 0.000000 0.000000 0.020739 0.000000 0.026147
            0.000000  0.120281  0.000000
 0.000000 0.000000 0.007333 0.000000 0.000000 0.000000 0.016437 0.000000 0.025439
            0.000000  0.144338  0.000000
 0.000000 0.000000 0.007472 0.000000 0.000000 0.000000 0.013024 0.000000 0.024501
            0.000000  0.168394  0.000000
 0.000000 0.000000 0.007555 0.000000 0.000000 0.000000 0.010164 0.000000 0.023385
            0.000000  0.192450  0.000000
 0.000000 0.000000 0.007551 0.000000 0.000000 0.000000 0.007719 0.000000 0.022161
            0.000000  0.216506  0.000000
 0.000000 0.000000 0.007456 0.000000 0.000000 0.000000 0.005630 0.000000 0.020907
            0.000000  0.240563  0.000000
 0.000000 0.000000 0.007278 0.000000 0.000000 0.000000 0.003861 0.000000 0.019695
            0.000000  0.264619  0.000000
 0.000000 0.000000 0.007028 0.000000 0.000000 0.000000 0.002378 0.000000 0.018587
            0.000000  0.288675  0.000000
 0.000000 0.000000 0.006710 0.000000 0.000000 0.000000 0.001158 0.000000 0.017640
            0.000000  0.312731  0.000000
 0.000000 0.000000 0.006326 0.000000 0.000000 0.000000 0.000407 0.000000 0.016911
            0.000000  0.336788  0.000000
 0.000000 0.000000 0.005878 0.000000 0.000000 0.000000 0.000973 0.000000 0.016457
            0.000000  0.360844  0.000000
 0.000000 0.000000 0.005372 0.000000 0.000000 0.000000 0.000000 0.001715 0.016328
            0.000000  0.384900  0.000000
 0.000000 0.000000 0.004831 0.000000 0.000000 0.000000 0.000000 0.002387 0.016548
            0.000000  0.408956  0.000000
 0.000000 0.000000 0.004298 0.000000 0.000000 0.000000 0.000000 0.002988 0.017096
            0.000000  0.433013  0.000000
 0.000000 0.000000 0.003844 0.000000 0.000000 0.000000 0.000000 0.003525 0.017899
            0.000000  0.457069  0.000000
 0.000000 0.000000 0.003550 0.000000 0.000000 0.000000 0.000000 0.004000 0.018849
            0.000000  0.481125  0.000000
 0.000000 0.000000 0.003468 0.000000 0.000000 0.000000 0.000000 0.004409 0.019821
            0.000000  0.505181  0.000000
 0.000000 0.000000 0.003569 0.000000 0.000000 0.000000 0.000000 0.004745 0.020703
            0.000000  0.529238  0.000000
 0.000000 0.000000 0.003757 0.000000 0.000000 0.000000 0.000000 0.004998 0.021401
            0.000000  0.553294  0.000000
 0.000000 0.000000 0.003920 0.000000 0.000000 0.000000 0.000000 0.005155 0.021847
            0.000000  0.577350  0.000000
 0.000000 0.000000 0.003984 0.000000 0.000000 0.000000 0.000000 0.005208 0.022000


==> anc/fig04/ref05.dat <==
 &plot nbnd=   9, nks=    42 /
            0.333333  0.577350  0.000000
 0.000000 0.014590 0.000000 0.000000 0.000000 0.014563 0.000000 0.000000 0.000000
            0.312500  0.541266  0.000000
 0.000000 0.011685 0.007797 0.000000 0.000000 0.014546 0.000000 0.001014 0.000782
            0.291667  0.505181  0.000000
 0.000000 0.010187 0.008007 0.000000 0.000000 0.014540 0.000000 0.001720 0.000025
            0.270833  0.469097  0.000000
 0.000000 0.008852 0.008051 0.000000 0.000000 0.014535 0.000000 0.002149 0.001678
            0.250000  0.433013  0.000000
 0.000000 0.007641 0.008286 0.000000 0.014397 0.000000 0.000000 0.002470 0.003945
            0.229167  0.396928  0.000000
 0.000000 0.006537 0.008657 0.000000 0.013928 0.000000 0.000000 0.002775 0.006537
            0.208333  0.360844  0.000000
 0.000000 0.005508 0.009050 0.000000 0.012894 0.000000 0.000000 0.003085 0.009253
            0.187500  0.324760  0.000000
 0.000000 0.004537 0.009385 0.000000 0.000000 0.011110 0.000000 0.003454 0.011937
            0.166667  0.288675  0.000000
 0.000000 0.003625 0.009666 0.000000 0.000000 0.008669 0.004086 0.000000 0.014501
            0.145833  0.252591  0.000000
 0.000000 0.002765 0.009983 0.000000 0.000000 0.006047 0.005327 0.000000 0.016950
            0.125000  0.216506  0.000000
 0.000000 0.001928 0.010450 0.000000 0.000000 0.003755 0.007499 0.000000 0.019363
            0.104167  0.180422  0.000000
 0.000000 0.001081 0.011138 0.000000 0.000000 0.001981 0.010820 0.000000 0.021785
            0.083333  0.144338  0.000000
 0.000000 0.000246 0.012114 0.000000 0.000000 0.000706 0.015471 0.000000 0.024099
            0.062500  0.108253  0.000000
 0.000000 0.000450 0.013625 0.000000 0.000000 0.000071 0.021810 0.000000 0.025996
            0.041667  0.072169  0.000000
 0.000000 0.000769 0.016597 0.000000 0.000000 0.000307 0.031275 0.000000 0.027104
            0.020833  0.036084  0.000000
 0.000000 0.000464 0.024466 0.000000 0.000000 0.000141 0.050556 0.000000 0.027011
            0.002083  0.003608  0.000000
 0.000000 0.000008 0.061621 0.000000 0.000000 0.000002 0.128453 0.000000 0.024913
            0.000000  0.002406  0.000000
 0.000000 0.000000 0.075060 0.000000 0.000000 0.000000 0.156062 0.000000 0.025255
            0.000000  0.024056  0.000000
 0.000000 0.000000 0.032649 0.000000 0.000000 0.000000 0.068542 0.000000 0.026355
            0.000000  0.048113  0.000000
 0.000000 0.000000 0.022567 0.000000 0.000000 0.000000 0.046189 0.000000 0.027134
            0.000000  0.072169  0.000000
 0.000000 0.000000 0.017951 0.000000 0.000000 0.000000 0.034923 0.000000 0.027224
            0.000000  0.096225  0.000000
 0.000000 0.000000 0.015406 0.000000 0.000000 0.000000 0.027840 0.000000 0.026871
            0.000000  0.120281  0.000000
 0.000000 0.000000 0.013830 0.000000 0.000000 0.000000 0.022698 0.000000 0.026170
            0.000000  0.144338  0.000000
 0.000000 0.000000 0.012746 0.000000 0.000000 0.000000 0.018590 0.000000 0.025184
            0.000000  0.168394  0.000000
 0.000000 0.000000 0.011917 0.000000 0.000000 0.000000 0.015130 0.000000 0.023986
            0.000000  0.192450  0.000000
 0.000000 0.000000 0.011218 0.000000 0.000000 0.000000 0.012151 0.000000 0.022662
            0.000000  0.216506  0.000000
 0.000000 0.000000 0.010586 0.000000 0.000000 0.000000 0.009579 0.000000 0.021300
            0.000000  0.240563  0.000000
 0.000000 0.000000 0.009988 0.000000 0.000000 0.000000 0.007366 0.000000 0.019983
            0.000000  0.264619  0.000000
 0.000000 0.000000 0.009403 0.000000 0.000000 0.000000 0.005468 0.000000 0.018778
            0.000000  0.288675  0.000000
 0.000000 0.000000 0.008816 0.000000 0.000000 0.000000 0.003840 0.000000 0.017748
            0.000000  0.312731  0.000000
 0.000000 0.000000 0.008213 0.000000 0.000000 0.000000 0.002437 0.000000 0.016955
            0.000000  0.336788  0.000000
 0.000000 0.000000 0.007585 0.000000 0.000000 0.000000 0.001216 0.000000 0.016460
            0.000000  0.360844  0.000000
 0.000000 0.000000 0.006931 0.000000 0.000000 0.000000 0.000000 0.000143 0.016317
            0.000000  0.384900  0.000000
 0.000000 0.000000 0.006268 0.000000 0.000000 0.000000 0.000000 0.000814 0.016550
            0.000000  0.408956  0.000000
 0.000000 0.000000 0.005630 0.000000 0.000000 0.000000 0.000000 0.001669 0.017133
            0.000000  0.433013  0.000000
 0.000000 0.000000 0.005076 0.000000 0.000000 0.000000 0.000000 0.002434 0.017983
            0.000000  0.457069  0.000000
 0.000000 0.000000 0.004674 0.000000 0.000000 0.000000 0.000000 0.003110 0.018982
            0.000000  0.481125  0.000000
 0.000000 0.000000 0.004470 0.000000 0.000000 0.000000 0.000000 0.003689 0.020000
            0.000000  0.505181  0.000000
 0.000000 0.000000 0.004451 0.000000 0.000000 0.000000 0.000000 0.004161 0.020919
            0.000000  0.529238  0.000000
 0.000000 0.000000 0.004543 0.000000 0.000000 0.000000 0.000000 0.004513 0.021644
            0.000000  0.553294  0.000000
 0.000000 0.000000 0.004648 0.000000 0.000000 0.000000 0.000000 0.004731 0.022107
            0.000000  0.577350  0.000000
 0.000000 0.000000 0.004692 0.000000 0.000000 0.000000 0.000000 0.004805 0.022265


==> anc/fig04/ref13.dat <==
 &plot nbnd=   9, nks=    42 /
            0.333333  0.577350  0.000000
 0.000000 0.017823 0.000000 0.000000 0.000000 0.000000 0.012649 0.000000 0.000000
            0.312500  0.541266  0.000000
 0.000000 0.017407 0.001217 0.000000 0.000000 0.000000 0.011538 0.000221 0.008781
            0.291667  0.505181  0.000000
 0.000000 0.016513 0.003101 0.000000 0.000000 0.000000 0.009583 0.000588 0.014961
            0.270833  0.469097  0.000000
 0.000000 0.015510 0.005297 0.000000 0.000000 0.000000 0.008187 0.001782 0.019219
            0.250000  0.433013  0.000000
 0.014434 0.000000 0.007615 0.000000 0.000000 0.007400 0.000000 0.003684 0.022831
            0.229167  0.396928  0.000000
 0.013220 0.000000 0.009995 0.000000 0.000000 0.006840 0.000000 0.006016 0.026613
            0.208333  0.360844  0.000000
 0.011823 0.000000 0.012496 0.000000 0.000000 0.006085 0.000000 0.008593 0.031068
            0.187500  0.324760  0.000000
 0.010244 0.000000 0.015334 0.000000 0.000000 0.004836 0.000000 0.011593 0.036398
            0.166667  0.288675  0.000000
 0.008556 0.000000 0.018901 0.000000 0.000000 0.003148 0.000000 0.016407 0.042063
            0.145833  0.252591  0.000000
 0.006888 0.000000 0.023745 0.000000 0.000000 0.001477 0.000000 0.030337 0.043409
            0.125000  0.216506  0.000000
 0.005335 0.000000 0.030550 0.000000 0.000000 0.000273 0.000000 0.058638 0.019740
            0.104167  0.180422  0.000000
 0.003914 0.000000 0.040150 0.000000 0.000000 0.000366 0.000000 0.072147 0.008208
            0.083333  0.144338  0.000000
 0.002624 0.053600 0.000000 0.000000 0.000000 0.000562 0.000000 0.085908 0.006659
            0.062500  0.108253  0.000000
 0.001518 0.072546 0.000000 0.000000 0.000000 0.000478 0.000000 0.103576 0.009269
            0.041667  0.072169  0.000000
 0.000681 0.100739 0.000000 0.000000 0.000000 0.000270 0.128278 0.000000 0.015581
            0.020833  0.036084  0.000000
 0.000170 0.149212 0.000000 0.000000 0.000000 0.000077 0.167402 0.000000 0.026270
            0.002083  0.003608  0.000000
 0.000002 0.242795 0.000000 0.000000 0.000000 0.000001 0.229963 0.000000 0.040346
            0.000000  0.002406  0.000000
 0.000000 0.249797 0.000000 0.000000 0.000000 0.000000 0.233971 0.000000 0.041108
            0.000000  0.024056  0.000000
 0.000000 0.183194 0.000000 0.000000 0.000000 0.000000 0.192116 0.000000 0.032333
            0.000000  0.048113  0.000000
 0.000000 0.139430 0.000000 0.000000 0.000000 0.000000 0.159863 0.000000 0.024299
            0.000000  0.072169  0.000000
 0.000000 0.110927 0.000000 0.000000 0.000000 0.000000 0.136860 0.000000 0.018022
            0.000000  0.096225  0.000000
 0.000000 0.090586 0.000000 0.000000 0.000000 0.000000 0.119559 0.000000 0.013376
            0.000000  0.120281  0.000000
 0.000000 0.075095 0.000000 0.000000 0.000000 0.000000 0.000000 0.105887 0.010303
            0.000000  0.144338  0.000000
 0.000000 0.062760 0.000000 0.000000 0.000000 0.000000 0.000000 0.094612 0.008866
            0.000000  0.168394  0.000000
 0.000000 0.052669 0.000000 0.000000 0.000000 0.000000 0.000000 0.084980 0.009184
            0.000000  0.192450  0.000000
 0.000000 0.044308 0.000000 0.000000 0.000000 0.000000 0.000000 0.076444 0.011456
            0.000000  0.216506  0.000000
 0.000000 0.000000 0.037358 0.000000 0.000000 0.000000 0.000000 0.068287 0.016470
            0.000000  0.240563  0.000000
 0.000000 0.000000 0.031587 0.000000 0.000000 0.000000 0.000000 0.058722 0.025838
            0.000000  0.264619  0.000000
 0.000000 0.000000 0.026800 0.000000 0.000000 0.000000 0.000000 0.045418 0.037514
            0.000000  0.288675  0.000000
 0.000000 0.000000 0.022826 0.000000 0.000000 0.000000 0.000000 0.033243 0.043068
            0.000000  0.312731  0.000000
 0.000000 0.000000 0.019509 0.000000 0.000000 0.000000 0.000000 0.026466 0.043094
            0.000000  0.336788  0.000000
 0.000000 0.000000 0.016710 0.000000 0.000000 0.000000 0.000000 0.023327 0.041213
            0.000000  0.360844  0.000000
 0.000000 0.000000 0.014311 0.000000 0.000000 0.000000 0.000000 0.022185 0.038843
            0.000000  0.384900  0.000000
 0.000000 0.000000 0.012212 0.000000 0.000000 0.000000 0.000000 0.022221 0.036445
            0.000000  0.408956  0.000000
 0.000000 0.000000 0.010333 0.000000 0.000000 0.000000 0.000000 0.022991 0.034193
            0.000000  0.433013  0.000000
 0.000000 0.000000 0.008615 0.000000 0.000000 0.000000 0.000000 0.024196 0.032172
            0.000000  0.457069  0.000000
 0.000000 0.000000 0.007016 0.000000 0.000000 0.000000 0.000000 0.025600 0.030433
            0.000000  0.481125  0.000000
 0.000000 0.000000 0.005507 0.000000 0.000000 0.000000 0.000000 0.027012 0.029008
            0.000000  0.505181  0.000000
 0.000000 0.000000 0.004072 0.000000 0.000000 0.000000 0.000000 0.028275 0.027909
            0.000000  0.529238  0.000000
 0.000000 0.000000 0.002697 0.000000 0.000000 0.000000 0.000000 0.029268 0.027137
            0.000000  0.553294  0.000000
 0.000000 0.000000 0.001381 0.000000 0.000000 0.000000 0.000000 0.029901 0.026681
            0.000000  0.577350  0.000000
 0.000000 0.000000 0.000393 0.000000 0.000000 0.000000 0.000000 0.030118 0.026531


==> anc/fig04/ref17.dat <==
 &plot nbnd=   9, nks=    42 /
            0.333333  0.577350  0.000000
 0.000000 0.000000 0.000000 0.008320 0.000000 0.000000 0.000000 0.026807 0.000000
            0.312500  0.541266  0.000000
 0.000000 0.000000 0.000000 0.007443 0.000699 0.008241 0.000000 0.026010 0.003800
            0.291667  0.505181  0.000000
 0.000000 0.000000 0.000000 0.005855 0.000044 0.014313 0.000000 0.024292 0.007358
            0.270833  0.469097  0.000000
 0.000000 0.000000 0.004678 0.000000 0.001715 0.018710 0.000000 0.022531 0.010313
            0.250000  0.433013  0.000000
 0.000000 0.000000 0.004009 0.000000 0.004059 0.022566 0.000000 0.020916 0.012870
            0.229167  0.396928  0.000000
 0.000000 0.000000 0.003554 0.000000 0.006881 0.026633 0.000000 0.019279 0.015307
            0.208333  0.360844  0.000000
 0.000000 0.000000 0.002963 0.000000 0.010116 0.031359 0.000000 0.017373 0.017922
            0.187500  0.324760  0.000000
 0.000000 0.000000 0.001988 0.000000 0.014199 0.036828 0.000000 0.015014 0.021127
            0.166667  0.288675  0.000000
 0.000000 0.000000 0.000692 0.000000 0.021227 0.042017 0.000000 0.012248 0.025488
            0.145833  0.252591  0.000000
 0.000000 0.000000 0.000518 0.000000 0.038909 0.039912 0.009410 0.000000 0.031693
            0.125000  0.216506  0.000000
 0.000000 0.000000 0.001261 0.000000 0.062808 0.019927 0.006859 0.000000 0.040548
            0.104167  0.180422  0.000000
 0.000000 0.000000 0.001468 0.000000 0.077918 0.009879 0.004720 0.000000 0.052998
            0.083333  0.144338  0.000000
 0.000000 0.000000 0.001275 0.000000 0.094788 0.007740 0.002976 0.000000 0.070133
            0.062500  0.108253  0.000000
 0.000000 0.000000 0.000872 0.000000 0.117411 0.009774 0.001627 0.093393 0.000000
            0.041667  0.072169  0.000000
 0.000000 0.000000 0.000436 0.150839 0.000000 0.015687 0.000694 0.125748 0.000000
            0.020833  0.036084  0.000000
 0.000000 0.000000 0.000116 0.208368 0.000000 0.026196 0.000167 0.175203 0.000000
            0.002083  0.003608  0.000000
 0.000000 0.000000 0.000001 0.316447 0.000000 0.040296 0.000001 0.253685 0.000000
            0.000000  0.002406  0.000000
 0.000000 0.000000 0.000000 0.324316 0.000000 0.041062 0.000000 0.258869 0.000000
            0.000000  0.024056  0.000000
 0.000000 0.000000 0.000000 0.248220 0.000000 0.032252 0.000000 0.205920 0.000000
            0.000000  0.048113  0.000000
 0.000000 0.000000 0.000000 0.196798 0.000000 0.024237 0.000000 0.165798 0.000000
            0.000000  0.072169  0.000000
 0.000000 0.000000 0.000000 0.162952 0.000000 0.018052 0.000000 0.136762 0.000000
            0.000000  0.096225  0.000000
 0.000000 0.000000 0.000000 0.138801 0.000000 0.013560 0.000000 0.114413 0.000000
            0.000000  0.120281  0.000000
 0.000000 0.000000 0.000000 0.120456 0.000000 0.010671 0.000000 0.096421 0.000000
            0.000000  0.144338  0.000000
 0.000000 0.000000 0.000000 0.000000 0.105822 0.009375 0.000000 0.000000 0.081497
            0.000000  0.168394  0.000000
 0.000000 0.000000 0.000000 0.000000 0.093696 0.009704 0.000000 0.000000 0.068916
            0.000000  0.192450  0.000000
 0.000000 0.000000 0.000000 0.000000 0.083298 0.011779 0.000000 0.000000 0.058263
            0.000000  0.216506  0.000000
 0.000000 0.000000 0.000000 0.000000 0.073874 0.016139 0.000000 0.000000 0.049267
            0.000000  0.240563  0.000000
 0.000000 0.000000 0.000000 0.000000 0.064098 0.023871 0.000000 0.000000 0.041709
            0.000000  0.264619  0.000000
 0.000000 0.000000 0.000000 0.000000 0.051939 0.034352 0.000000 0.000000 0.035388
            0.000000  0.288675  0.000000
 0.000000 0.000000 0.000000 0.000000 0.039180 0.041506 0.000000 0.000000 0.030109
            0.000000  0.312731  0.000000
 0.000000 0.000000 0.000000 0.000000 0.030549 0.042932 0.000000 0.000000 0.025688
            0.000000  0.336788  0.000000
 0.000000 0.000000 0.000000 0.000000 0.025963 0.041590 0.000000 0.000000 0.021953
            0.000000  0.360844  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023862 0.039366 0.000000 0.000000 0.018756
            0.000000  0.384900  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023263 0.036968 0.000000 0.000000 0.015965
            0.000000  0.408956  0.000000
 0.000000 0.000000 0.000000 0.000000 0.023610 0.034664 0.000000 0.000000 0.013474
            0.000000  0.433013  0.000000
 0.000000 0.000000 0.000000 0.000000 0.024533 0.032577 0.000000 0.000000 0.011203
            0.000000  0.457069  0.000000
 0.000000 0.000000 0.000000 0.000000 0.025754 0.030772 0.000000 0.000000 0.009094
            0.000000  0.481125  0.000000
 0.000000 0.000000 0.000000 0.000000 0.027047 0.029288 0.000000 0.000000 0.007113
            0.000000  0.505181  0.000000
 0.000000 0.000000 0.000000 0.000000 0.028237 0.028142 0.000000 0.000000 0.005239
            0.000000  0.529238  0.000000
 0.000000 0.000000 0.000000 0.000000 0.029186 0.027335 0.000000 0.000000 0.003457
            0.000000  0.553294  0.000000
 0.000000 0.000000 0.000000 0.000000 0.029796 0.026858 0.000000 0.000000 0.001763
            0.000000  0.577350  0.000000
 0.000000 0.000000 0.000000 0.000000 0.030006 0.026700 0.000000 0.000000 0.000495


==> anc/fig04/ref22.dat <==
 &plot nbnd=   9, nks=    42 /
            0.333333  0.577350  0.000000
 0.000000 0.000000 0.000000 0.007734 0.000000 0.000000 0.000000 0.000000 0.032936
            0.312500  0.541266  0.000000
 0.000000 0.002833 0.000000 0.006260 0.000000 0.015309 0.000000 0.022954 0.023552
            0.291667  0.505181  0.000000
 0.000000 0.003749 0.000000 0.003485 0.000000 0.026917 0.000000 0.021915 0.025375
            0.270833  0.469097  0.000000
 0.000000 0.003032 0.000000 0.002086 0.000000 0.035556 0.000000 0.020808 0.028879
            0.250000  0.433013  0.000000
 0.000000 0.002130 0.000000 0.002677 0.000000 0.043374 0.000000 0.019783 0.033907
            0.229167  0.396928  0.000000
 0.001569 0.000000 0.000000 0.004311 0.000000 0.051988 0.018730 0.000000 0.040525
            0.208333  0.360844  0.000000
 0.001077 0.000000 0.000000 0.006405 0.000000 0.062614 0.017403 0.000000 0.049313
            0.187500  0.324760  0.000000
 0.000221 0.000000 0.000000 0.008976 0.000000 0.076065 0.015647 0.000000 0.061224
            0.166667  0.288675  0.000000
 0.000880 0.000000 0.000000 0.012799 0.000000 0.092651 0.013396 0.000000 0.077559
            0.145833  0.252591  0.000000
 0.001821 0.000000 0.000000 0.000000 0.019945 0.112105 0.010930 0.000000 0.099339
            0.125000  0.216506  0.000000
 0.002288 0.000000 0.000000 0.000000 0.034079 0.134461 0.008520 0.000000 0.127882
            0.104167  0.180422  0.000000
 0.002278 0.000000 0.000000 0.062688 0.000000 0.158615 0.006310 0.000000 0.164112
            0.083333  0.144338  0.000000
 0.001975 0.000000 0.000000 0.116779 0.000000 0.178130 0.004300 0.207923 0.000000
            0.062500  0.108253  0.000000
 0.001234 0.000000 0.000000 0.199459 0.000000 0.183523 0.002517 0.256142 0.000000
            0.041667  0.072169  0.000000
 0.000885 0.000000 0.000000 0.302653 0.000000 0.182147 0.001215 0.302106 0.000000
            0.020833  0.036084  0.000000
 0.000165 0.000000 0.000000 0.437273 0.183942 0.000000 0.000304 0.333599 0.000000
            0.002083  0.003608  0.000000
 0.000058 0.000000 0.000000 0.606236 0.185653 0.000000 0.000070 0.336193 0.000000
            0.000000  0.002406  0.000000
 0.000000 0.000000 0.000000 0.615651 0.185628 0.000000 0.000000 0.335542 0.000000
            0.000000  0.024056  0.000000
 0.000000 0.000000 0.000000 0.509623 0.185241 0.000000 0.000000 0.338616 0.000000
            0.000000  0.048113  0.000000
 0.000000 0.000000 0.000000 0.413413 0.183502 0.000000 0.000000 0.330359 0.000000
            0.000000  0.072169  0.000000
 0.000000 0.000000 0.000000 0.334709 0.000000 0.182196 0.000000 0.312562 0.000000
            0.000000  0.096225  0.000000
 0.000000 0.000000 0.000000 0.268127 0.000000 0.182724 0.000000 0.288660 0.000000
            0.000000  0.120281  0.000000
 0.000000 0.000000 0.000000 0.209740 0.000000 0.183772 0.000000 0.261424 0.000000
            0.000000  0.144338  0.000000
 0.000000 0.000000 0.000000 0.157547 0.000000 0.183154 0.000000 0.233053 0.000000
            0.000000  0.168394  0.000000
 0.000000 0.000000 0.000000 0.113868 0.000000 0.177279 0.000000 0.205054 0.000000
            0.000000  0.192450  0.000000
 0.000000 0.000000 0.000000 0.080614 0.000000 0.166407 0.000000 0.000000 0.178611
            0.000000  0.216506  0.000000
 0.000000 0.000000 0.000000 0.058022 0.000000 0.152607 0.000000 0.000000 0.154382
            0.000000  0.240563  0.000000
 0.000000 0.000000 0.000000 0.000000 0.043400 0.138463 0.000000 0.000000 0.132773
            0.000000  0.264619  0.000000
 0.000000 0.000000 0.000000 0.034519 0.000000 0.125148 0.000000 0.000000 0.113771
            0.000000  0.288675  0.000000
 0.000000 0.000000 0.000000 0.029291 0.000000 0.113221 0.000000 0.000000 0.097290
            0.000000  0.312731  0.000000
 0.000000 0.000000 0.000000 0.026593 0.000000 0.102666 0.000000 0.000000 0.083022
            0.000000  0.336788  0.000000
 0.000000 0.000000 0.000000 0.025517 0.000000 0.093418 0.000000 0.000000 0.070716
            0.000000  0.360844  0.000000
 0.000000 0.000000 0.000000 0.025400 0.000000 0.085311 0.000000 0.000000 0.060039
            0.000000  0.384900  0.000000
 0.000000 0.000000 0.000000 0.026025 0.000000 0.078223 0.000000 0.000000 0.050733
            0.000000  0.408956  0.000000
 0.000000 0.000000 0.000000 0.027091 0.000000 0.072038 0.000000 0.000000 0.042527
            0.000000  0.433013  0.000000
 0.000000 0.000000 0.000000 0.028408 0.000000 0.066749 0.000000 0.000000 0.035242
            0.000000  0.457069  0.000000
 0.000000 0.000000 0.000000 0.029721 0.000000 0.062313 0.000000 0.000000 0.028688
            0.000000  0.481125  0.000000
 0.000000 0.000000 0.000000 0.030981 0.000000 0.058753 0.000000 0.000000 0.022757
            0.000000  0.505181  0.000000
 0.000000 0.000000 0.000000 0.032072 0.000000 0.056018 0.000000 0.000000 0.017360
            0.000000  0.529238  0.000000
 0.000000 0.000000 0.000000 0.032894 0.000000 0.054121 0.000000 0.000000 0.012537
            0.000000  0.553294  0.000000
 0.000000 0.000000 0.000000 0.033421 0.000000 0.052987 0.000000 0.000000 0.008629
            0.000000  0.577350  0.000000
 0.000000 0.000000 0.000000 0.033598 0.000000 0.052625 0.000000 0.000000 0.006896


==> anc/fig05/fig05.py <==
#!/usr/bin/env python3

import elphmod
import storylines

comm = elphmod.MPI.comm

height = 11.0 + 2.0 / 3.0
Margin = 0.96
margin = 0.12

orange = storylines.Color(241, 163, 64)
mauve = storylines.Color(153, 142, 195)

labels = ['abcde', 'fghij', 'klmno', 'pqrst', 'uvwxy']

nbnd = [1, 5, 13, 17, 22]

q, x, corners = elphmod.bravais.path('GMKG', ibrav=4)

q0, x0, w0 = elphmod.el.read_bands('ref.freq')
qi, xi, wi = elphmod.el.read_bands('phband.freq')

w0 *= 1e3 * elphmod.misc.cmm1

for l, label in enumerate(['r', 'cr', 'tcr', 'bcr', 'btcr']):
    for i, n in enumerate(nbnd):
        gr, xr, wr = elphmod.el.read_bands('phband%02d%s1.freq' % (n, label))

        if comm.rank != 0:
            continue

        plot = storylines.Plot(
            style='APS',

            margin=Margin / 2,

            dbottom=0 if l == 4 else margin,
            dtop=margin,

            ymax=22.5,
            ystep=15.0,

            xticks=list(zip(x[corners], [
                r'$\Gamma$',
                r'$\mathrm M$',
                r'$\mathrm K$',
                r'$\Gamma$',
                ])),

            yformat=lambda y: '$%g\,\mathrm i$' % abs(y)
                if y < 0 else '$%g$' % y,
            )

        plot.ymin = plot.ymax - plot.ystep * (4 if l == 3 else 3)

        plot.width = (1.5 * Margin + 2 * (len(nbnd) - 1) * margin
            - plot.double) / len(nbnd)

        plot.height = (4 if l == 3 else 3) * (height - Margin + margin) / 16

        if l == 4:
            plot.height += Margin / 2
        else:
            plot.bottom = margin
            plot.xlabels = False

        if l == 0:
            plot.height += Margin / 2 - margin

            plot.title = r'%d band' % nbnd[i]

            if n != 1:
                plot.title += 's'
        else:
            plot.top = margin

        if i != 0:
            plot.left = margin
            plot.ylabel = None
            plot.ylabels = False

        plot.line(y=0.0, color='lightgray')

        if i == len(nbnd) - 1:
            plot.node(x[-1], (plot.ymax + plot.ymin) / 2,
                r'Via $\varPi^{\text{%s}}$'
                % ['00', 'p0', 'p$T$', 'b0', 'b$T$'][l], below=True, rotate=90)
        else:
            plot.right = margin

        for nu in range(len(wi)):
            plot.line(xi[1:-1], wi[nu, 1:-1], color='lightgray', cut=True)

        plot.axes()

        for nu in range(len(wr)):
            plot.line(xr[1:-1], wr[nu, 1:-1], thick=True, cut=True,
                color=[orange, mauve, mauve, 'gray', 'gray'][l])

        for nu in range(len(w0)):
            plot.line(x0, w0[nu], mark='*', mark_size='0.3pt', only_marks=True,
                cut=True)

        plot.node(x[0], plot.ymax, '(%s)' % labels[l][i], below_right='0.5mm',
            yshift='%gcm' % -margin, inner_sep='1pt', rounded_corners=True,
            fill='white')

        plot.save('fig05%s.pdf' % labels[l][i])

if comm.rank == 0:
    plot = storylines.Plot(
        style='APS',

        width=Margin / 2,
        height=5.0,

        margin=0.0,
        xyaxes=False,
        )

    plot.code(r'\node [rotate=90, above=\baselineskip] at (%g, <y=0>) '
        r'{Phonon energy (meV)};' % (Margin - plot.tick))

    plot.save('fig05.l.pdf')

    storylines.combine('fig05.r.pdf',
        ['fig05%s' % a for abc in labels for a in abc], columns=len(nbnd))

    storylines.combine('fig05.pdf', ['fig05.l', 'fig05.r'], align=0.5)


==> anc/fig05/phband.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
  5.582188E-02  5.582188E-02  1.208737E-01  2.686163E+01  2.686163E+01  3.374141E+01  3.374141E+01  4.420550E+01  4.766704E+01
            0.000000  0.005064  0.000000
  1.324412E-01  1.789199E-01  3.234380E-01  2.686357E+01  2.686474E+01  3.373810E+01  3.373859E+01  4.420382E+01  4.766619E+01
            0.000000  0.010129  0.000000
  1.623838E-01  3.705597E-01  6.538119E-01  2.686937E+01  2.687408E+01  3.372818E+01  3.373013E+01  4.419877E+01  4.766366E+01
            0.000000  0.015193  0.000000
  2.029930E-01  5.590532E-01  9.820771E-01  2.687903E+01  2.688961E+01  3.371165E+01  3.371603E+01  4.419039E+01  4.765944E+01
            0.000000  0.020258  0.000000
  2.494849E-01  7.465102E-01  1.309191E+00  2.689252E+01  2.691130E+01  3.368854E+01  3.369631E+01  4.417868E+01  4.765355E+01
            0.000000  0.025322  0.000000
  2.995787E-01  9.332499E-01  1.635132E+00  2.690983E+01  2.693911E+01  3.365887E+01  3.367097E+01  4.416369E+01  4.764600E+01
            0.000000  0.030387  0.000000
  3.522410E-01  1.119309E+00  1.959712E+00  2.693090E+01  2.697298E+01  3.362269E+01  3.364003E+01  4.414546E+01  4.763682E+01
            0.000000  0.035451  0.000000
  4.070187E-01  1.304650E+00  2.282687E+00  2.695570E+01  2.701284E+01  3.358004E+01  3.360354E+01  4.412404E+01  4.762603E+01
            0.000000  0.040516  0.000000
  4.637414E-01  1.489207E+00  2.603785E+00  2.698418E+01  2.705860E+01  3.353098E+01  3.356152E+01  4.409950E+01  4.761365E+01
            0.000000  0.045580  0.000000
  5.223856E-01  1.672907E+00  2.922711E+00  2.701628E+01  2.711016E+01  3.347559E+01  3.351403E+01  4.407189E+01  4.759971E+01
            0.000000  0.050645  0.000000
  5.830088E-01  1.855677E+00  3.239152E+00  2.705194E+01  2.716742E+01  3.341395E+01  3.346117E+01  4.404128E+01  4.758424E+01
            0.000000  0.055709  0.000000
  6.457149E-01  2.037445E+00  3.552778E+00  2.709109E+01  2.723027E+01  3.334615E+01  3.340301E+01  4.400776E+01  4.756728E+01
            0.000000  0.060774  0.000000
  7.106340E-01  2.218143E+00  3.863236E+00  2.713366E+01  2.729857E+01  3.327231E+01  3.333970E+01  4.397139E+01  4.754886E+01
            0.000000  0.065838  0.000000
  7.779107E-01  2.397708E+00  4.170152E+00  2.717956E+01  2.737219E+01  3.319255E+01  3.327139E+01  4.393225E+01  4.752901E+01
            0.000000  0.070903  0.000000
  8.476948E-01  2.576080E+00  4.473130E+00  2.722871E+01  2.745099E+01  3.310701E+01  3.319828E+01  4.389041E+01  4.750776E+01
            0.000000  0.075967  0.000000
  9.201360E-01  2.753207E+00  4.771752E+00  2.728102E+01  2.753482E+01  3.301587E+01  3.312059E+01  4.384596E+01  4.748517E+01
            0.000000  0.081032  0.000000
  9.953783E-01  2.929039E+00  5.065572E+00  2.733641E+01  2.762352E+01  3.291928E+01  3.303860E+01  4.379895E+01  4.746124E+01
            0.000000  0.086096  0.000000
  1.073557E+00  3.103533E+00  5.354120E+00  2.739477E+01  2.771692E+01  3.281746E+01  3.295263E+01  4.374947E+01  4.743603E+01
            0.000000  0.091161  0.000000
  1.154793E+00  3.276647E+00  5.636898E+00  2.745600E+01  2.781487E+01  3.271061E+01  3.286305E+01  4.369758E+01  4.740955E+01
            0.000000  0.096225  0.000000
  1.239196E+00  3.448347E+00  5.913383E+00  2.752001E+01  2.791718E+01  3.259897E+01  3.277028E+01  4.364334E+01  4.738185E+01
            0.000000  0.101290  0.000000
  1.326854E+00  3.618598E+00  6.183023E+00  2.758670E+01  2.802368E+01  3.248278E+01  3.267479E+01  4.358680E+01  4.735295E+01
            0.000000  0.106354  0.000000
  1.417840E+00  3.787372E+00  6.445241E+00  2.765595E+01  2.813418E+01  3.236232E+01  3.257711E+01  4.352801E+01  4.732288E+01
            0.000000  0.111418  0.000000
  1.512204E+00  3.954641E+00  6.699432E+00  2.772765E+01  2.824851E+01  3.223786E+01  3.247781E+01  4.346703E+01  4.729167E+01
            0.000000  0.116483  0.000000
  1.609977E+00  4.120381E+00  6.944969E+00  2.780171E+01  2.836648E+01  3.210973E+01  3.237754E+01  4.340390E+01  4.725935E+01
            0.000000  0.121547  0.000000
  1.711169E+00  4.284568E+00  7.181201E+00  2.787801E+01  2.848790E+01  3.197822E+01  3.227697E+01  4.333865E+01  4.722595E+01
            0.000000  0.126612  0.000000
  1.815770E+00  4.447183E+00  7.407462E+00  2.795643E+01  2.861259E+01  3.184369E+01  3.217683E+01  4.327132E+01  4.719150E+01
            0.000000  0.131676  0.000000
  1.923748E+00  4.608206E+00  7.623067E+00  2.803687E+01  2.874035E+01  3.170647E+01  3.207792E+01  4.320195E+01  4.715602E+01
            0.000000  0.136741  0.000000
  2.035053E+00  4.767621E+00  7.827324E+00  2.811921E+01  2.887099E+01  3.156692E+01  3.198103E+01  4.313055E+01  4.711956E+01
            0.000000  0.141805  0.000000
  2.149616E+00  4.925413E+00  8.019537E+00  2.820334E+01  2.900434E+01  3.142543E+01  3.188703E+01  4.305717E+01  4.708214E+01
            0.000000  0.146870  0.000000
  2.267350E+00  5.081570E+00  8.199016E+00  2.828914E+01  2.914019E+01  3.128237E+01  3.179678E+01  4.298183E+01  4.704380E+01
            0.000000  0.151934  0.000000
  2.388153E+00  5.236084E+00  8.365081E+00  2.837649E+01  2.927836E+01  3.113813E+01  3.171117E+01  4.290456E+01  4.700457E+01
            0.000000  0.156999  0.000000
  2.511909E+00  5.388948E+00  8.517077E+00  2.846529E+01  2.941868E+01  3.099311E+01  3.163110E+01  4.282539E+01  4.696449E+01
            0.000000  0.162063  0.000000
  2.638488E+00  5.540161E+00  8.654380E+00  2.855541E+01  2.956095E+01  3.084771E+01  3.155743E+01  4.274435E+01  4.692361E+01
            0.000000  0.167128  0.000000
  2.767750E+00  5.689726E+00  8.776411E+00  2.864675E+01  2.970499E+01  3.070232E+01  3.149105E+01  4.266148E+01  4.688197E+01
            0.000000  0.172192  0.000000
  2.899545E+00  5.837651E+00  8.882650E+00  2.873918E+01  2.985064E+01  3.055735E+01  3.143276E+01  4.257682E+01  4.683962E+01
            0.000000  0.177257  0.000000
  3.033717E+00  5.983951E+00  8.972642E+00  2.883258E+01  2.999771E+01  3.041321E+01  3.138335E+01  4.249042E+01  4.679660E+01
            0.000000  0.182321  0.000000
  3.170102E+00  6.128645E+00  9.046015E+00  2.892686E+01  3.014603E+01  3.027028E+01  3.134354E+01  4.240233E+01  4.675298E+01
            0.000000  0.187386  0.000000
  3.308533E+00  6.271763E+00  9.102488E+00  2.902188E+01  3.012896E+01  3.029545E+01  3.131397E+01  4.231260E+01  4.670880E+01
            0.000000  0.192450  0.000000
  3.448839E+00  6.413338E+00  9.141884E+00  2.911753E+01  2.998963E+01  3.044580E+01  3.129518E+01  4.222129E+01  4.666412E+01
            0.000000  0.197515  0.000000
  3.590848E+00  6.553416E+00  9.164137E+00  2.921371E+01  2.985266E+01  3.059692E+01  3.128764E+01  4.212847E+01  4.661901E+01
            0.000000  0.202579  0.000000
  3.734388E+00  6.692046E+00  9.169297E+00  2.931030E+01  2.971842E+01  3.074866E+01  3.129171E+01  4.203421E+01  4.657352E+01
            0.000000  0.207644  0.000000
  3.879287E+00  6.829288E+00  9.157540E+00  2.940720E+01  2.958725E+01  3.090089E+01  3.130763E+01  4.193860E+01  4.652771E+01
            0.000000  0.212708  0.000000
  4.025377E+00  6.965210E+00  9.129165E+00  2.945949E+01  2.950428E+01  3.105345E+01  3.133553E+01  4.184171E+01  4.648164E+01
            0.000000  0.217772  0.000000
  4.172491E+00  7.099887E+00  9.084596E+00  2.933544E+01  2.960145E+01  3.120621E+01  3.137544E+01  4.174364E+01  4.643538E+01
            0.000000  0.222837  0.000000
  4.320465E+00  7.233399E+00  9.024379E+00  2.921541E+01  2.969860E+01  3.135905E+01  3.142725E+01  4.164449E+01  4.638898E+01
            0.000000  0.227901  0.000000
  4.469142E+00  7.365835E+00  8.949177E+00  2.909965E+01  2.979563E+01  3.149079E+01  3.151184E+01  4.154434E+01  4.634251E+01
            0.000000  0.232966  0.000000
  4.618366E+00  7.497287E+00  8.859765E+00  2.898843E+01  2.989243E+01  3.156575E+01  3.166446E+01  4.144332E+01  4.629602E+01
            0.000000  0.238030  0.000000
  4.767989E+00  7.627852E+00  8.757017E+00  2.888197E+01  2.998890E+01  3.165177E+01  3.181680E+01  4.134152E+01  4.624957E+01
            0.000000  0.243095  0.000000
  4.917866E+00  7.757629E+00  8.641901E+00  2.878047E+01  3.008496E+01  3.174837E+01  3.196875E+01  4.123906E+01  4.620321E+01
            0.000000  0.248159  0.000000
  5.067858E+00  7.886715E+00  8.515467E+00  2.868411E+01  3.018050E+01  3.185504E+01  3.212021E+01  4.113605E+01  4.615699E+01
            0.000000  0.253224  0.000000
  5.217831E+00  8.015211E+00  8.378838E+00  2.859301E+01  3.027543E+01  3.197119E+01  3.227109E+01  4.103260E+01  4.611096E+01
            0.000000  0.258288  0.000000
  5.367656E+00  8.143211E+00  8.233198E+00  2.850731E+01  3.036967E+01  3.209620E+01  3.242127E+01  4.092884E+01  4.606517E+01
            0.000000  0.263353  0.000000
  5.517208E+00  8.079785E+00  8.270805E+00  2.842710E+01  3.046313E+01  3.222942E+01  3.257069E+01  4.082489E+01  4.601966E+01
            0.000000  0.268417  0.000000
  5.666367E+00  7.919881E+00  8.398079E+00  2.835241E+01  3.055572E+01  3.237015E+01  3.271924E+01  4.072087E+01  4.597447E+01
            0.000000  0.273482  0.000000
  5.815019E+00  7.754801E+00  8.525107E+00  2.828329E+01  3.064737E+01  3.251771E+01  3.286684E+01  4.061690E+01  4.592964E+01
            0.000000  0.278546  0.000000
  5.963050E+00  7.585893E+00  8.651957E+00  2.821973E+01  3.073799E+01  3.267140E+01  3.301342E+01  4.051311E+01  4.588520E+01
            0.000000  0.283611  0.000000
  6.110355E+00  7.414524E+00  8.778682E+00  2.816169E+01  3.082752E+01  3.283052E+01  3.315887E+01  4.040962E+01  4.584119E+01
            0.000000  0.288675  0.000000
  6.256827E+00  7.242078E+00  8.905326E+00  2.810911E+01  3.091589E+01  3.299438E+01  3.330313E+01  4.030656E+01  4.579764E+01
            0.000000  0.293740  0.000000
  6.402364E+00  7.069951E+00  9.031916E+00  2.806192E+01  3.100302E+01  3.316233E+01  3.344611E+01  4.020406E+01  4.575458E+01
            0.000000  0.298804  0.000000
  6.546869E+00  6.899539E+00  9.158466E+00  2.801998E+01  3.108885E+01  3.333369E+01  3.358773E+01  4.010226E+01  4.571203E+01
            0.000000  0.303869  0.000000
  6.690244E+00  6.732240E+00  9.284976E+00  2.798316E+01  3.117333E+01  3.350784E+01  3.372789E+01  4.000128E+01  4.567003E+01
            0.000000  0.308933  0.000000
  6.569438E+00  6.832396E+00  9.411430E+00  2.795131E+01  3.125640E+01  3.368418E+01  3.386650E+01  3.990126E+01  4.562861E+01
            0.000000  0.313998  0.000000
  6.412500E+00  6.973232E+00  9.537795E+00  2.792422E+01  3.133800E+01  3.386213E+01  3.400347E+01  3.980236E+01  4.558778E+01
            0.000000  0.319062  0.000000
  6.262759E+00  7.112662E+00  9.664027E+00  2.790171E+01  3.141809E+01  3.404113E+01  3.413871E+01  3.970470E+01  4.554759E+01
            0.000000  0.324126  0.000000
  6.121503E+00  7.250600E+00  9.790064E+00  2.788354E+01  3.149661E+01  3.422066E+01  3.427208E+01  3.960845E+01  4.550806E+01
            0.000000  0.329191  0.000000
  5.989960E+00  7.386957E+00  9.915832E+00  2.786950E+01  3.157353E+01  3.440023E+01  3.440349E+01  3.951375E+01  4.546921E+01
            0.000000  0.334255  0.000000
  5.869273E+00  7.521652E+00  1.004125E+01  2.785934E+01  3.164882E+01  3.453280E+01  3.457938E+01  3.942079E+01  4.543109E+01
            0.000000  0.339320  0.000000
  5.760485E+00  7.654602E+00  1.016621E+01  2.785280E+01  3.172243E+01  3.465988E+01  3.475766E+01  3.932972E+01  4.539371E+01
            0.000000  0.344384  0.000000
  5.664510E+00  7.785728E+00  1.029061E+01  2.784962E+01  3.179434E+01  3.478456E+01  3.493467E+01  3.924075E+01  4.535712E+01
            0.000000  0.349449  0.000000
  5.582114E+00  7.914952E+00  1.041434E+01  2.784956E+01  3.186452E+01  3.490669E+01  3.511003E+01  3.915405E+01  4.532135E+01
            0.000000  0.354513  0.000000
  5.513892E+00  8.042201E+00  1.053727E+01  2.785234E+01  3.193295E+01  3.502606E+01  3.528338E+01  3.906986E+01  4.528643E+01
            0.000000  0.359578  0.000000
  5.460248E+00  8.167402E+00  1.065927E+01  2.785770E+01  3.199962E+01  3.514249E+01  3.545438E+01  3.898839E+01  4.525240E+01
            0.000000  0.364642  0.000000
  5.421385E+00  8.290485E+00  1.078021E+01  2.786541E+01  3.206451E+01  3.525574E+01  3.562273E+01  3.890990E+01  4.521929E+01
            0.000000  0.369707  0.000000
  5.397299E+00  8.411385E+00  1.089997E+01  2.787519E+01  3.212761E+01  3.536555E+01  3.578814E+01  3.883464E+01  4.518715E+01
            0.000000  0.374771  0.000000
  5.387777E+00  8.530037E+00  1.101839E+01  2.788682E+01  3.218891E+01  3.547164E+01  3.595035E+01  3.876293E+01  4.515599E+01
            0.000000  0.379836  0.000000
  5.392410E+00  8.646380E+00  1.113535E+01  2.790007E+01  3.224842E+01  3.557370E+01  3.610912E+01  3.869506E+01  4.512587E+01
            0.000000  0.384900  0.000000
  5.410613E+00  8.760356E+00  1.125071E+01  2.791471E+01  3.230613E+01  3.567139E+01  3.626422E+01  3.863139E+01  4.509682E+01
            0.000000  0.389965  0.000000
  5.441641E+00  8.871912E+00  1.136433E+01  2.793055E+01  3.236206E+01  3.576434E+01  3.641544E+01  3.857228E+01  4.506886E+01
            0.000000  0.395029  0.000000
  5.484624E+00  8.980994E+00  1.147610E+01  2.794738E+01  3.241620E+01  3.585215E+01  3.656260E+01  3.851812E+01  4.504203E+01
            0.000000  0.400094  0.000000
  5.538593E+00  9.087553E+00  1.158588E+01  2.796504E+01  3.246857E+01  3.593439E+01  3.670553E+01  3.846933E+01  4.501636E+01
            0.000000  0.405158  0.000000
  5.602511E+00  9.191542E+00  1.169356E+01  2.798335E+01  3.251918E+01  3.601065E+01  3.684408E+01  3.842632E+01  4.499187E+01
            0.000000  0.410223  0.000000
  5.675302E+00  9.292919E+00  1.179901E+01  2.800217E+01  3.256806E+01  3.608049E+01  3.697811E+01  3.838948E+01  4.496858E+01
            0.000000  0.415287  0.000000
  5.755875E+00  9.391640E+00  1.190213E+01  2.802136E+01  3.261521E+01  3.614352E+01  3.710751E+01  3.835918E+01  4.494652E+01
            0.000000  0.420352  0.000000
  5.843145E+00  9.487668E+00  1.200282E+01  2.804079E+01  3.266065E+01  3.619941E+01  3.723217E+01  3.833573E+01  4.492568E+01
            0.000000  0.425416  0.000000
  5.936053E+00  9.580964E+00  1.210097E+01  2.806036E+01  3.270442E+01  3.624793E+01  3.735200E+01  3.831933E+01  4.490609E+01
            0.000000  0.430480  0.000000
  6.033577E+00  9.671494E+00  1.219650E+01  2.807997E+01  3.274652E+01  3.628896E+01  3.746694E+01  3.831006E+01  4.488774E+01
            0.000000  0.435545  0.000000
  6.134743E+00  9.759225E+00  1.228933E+01  2.809953E+01  3.278699E+01  3.632253E+01  3.757693E+01  3.830783E+01  4.487064E+01
            0.000000  0.440609  0.000000
  6.238632E+00  9.844125E+00  1.237936E+01  2.811897E+01  3.282584E+01  3.634885E+01  3.768194E+01  3.831241E+01  4.485476E+01
            0.000000  0.445674  0.000000
  6.344381E+00  9.926163E+00  1.246654E+01  2.813821E+01  3.286310E+01  3.636828E+01  3.778194E+01  3.832338E+01  4.484011E+01
            0.000000  0.450738  0.000000
  6.451187E+00  1.000531E+01  1.255079E+01  2.815720E+01  3.289879E+01  3.638132E+01  3.787693E+01  3.834020E+01  4.482666E+01
            0.000000  0.455803  0.000000
  6.558308E+00  1.008155E+01  1.263205E+01  2.817588E+01  3.293294E+01  3.638860E+01  3.796692E+01  3.836220E+01  4.481438E+01
            0.000000  0.460867  0.000000
  6.665059E+00  1.015484E+01  1.271027E+01  2.819421E+01  3.296557E+01  3.639078E+01  3.805195E+01  3.838863E+01  4.480325E+01
            0.000000  0.465932  0.000000
  6.770810E+00  1.022516E+01  1.278541E+01  2.821214E+01  3.299669E+01  3.638858E+01  3.813205E+01  3.841875E+01  4.479323E+01
            0.000000  0.470996  0.000000
  6.874988E+00  1.029250E+01  1.285740E+01  2.822963E+01  3.302634E+01  3.638272E+01  3.820729E+01  3.845177E+01  4.478426E+01
            0.000000  0.476061  0.000000
  6.977066E+00  1.035682E+01  1.292622E+01  2.824664E+01  3.305452E+01  3.637387E+01  3.827774E+01  3.848698E+01  4.477632E+01
            0.000000  0.481125  0.000000
  7.076568E+00  1.041812E+01  1.299183E+01  2.826314E+01  3.308125E+01  3.636265E+01  3.834348E+01  3.852369E+01  4.476933E+01
            0.000000  0.486190  0.000000
  7.173061E+00  1.047636E+01  1.305419E+01  2.827909E+01  3.310655E+01  3.634963E+01  3.840464E+01  3.856127E+01  4.476326E+01
            0.000000  0.491254  0.000000
  7.266152E+00  1.053153E+01  1.311329E+01  2.829446E+01  3.313043E+01  3.633533E+01  3.846131E+01  3.859916E+01  4.475803E+01
            0.000000  0.496319  0.000000
  7.355488E+00  1.058362E+01  1.316909E+01  2.830921E+01  3.315292E+01  3.632018E+01  3.851363E+01  3.863687E+01  4.475358E+01
            0.000000  0.501383  0.000000
  7.440748E+00  1.063261E+01  1.322158E+01  2.832330E+01  3.317400E+01  3.630458E+01  3.856173E+01  3.867396E+01  4.474986E+01
            0.000000  0.506448  0.000000
  7.521648E+00  1.067849E+01  1.327074E+01  2.833671E+01  3.319371E+01  3.628885E+01  3.860576E+01  3.871005E+01  4.474678E+01
            0.000000  0.511512  0.000000
  7.597930E+00  1.072125E+01  1.331655E+01  2.834939E+01  3.321203E+01  3.627329E+01  3.864586E+01  3.874480E+01  4.474429E+01
            0.000000  0.516577  0.000000
  7.669366E+00  1.076086E+01  1.335900E+01  2.836132E+01  3.322899E+01  3.625813E+01  3.868219E+01  3.877791E+01  4.474231E+01
            0.000000  0.521641  0.000000
  7.735752E+00  1.079734E+01  1.339808E+01  2.837245E+01  3.324458E+01  3.624358E+01  3.871490E+01  3.880915E+01  4.474079E+01
            0.000000  0.526706  0.000000
  7.796908E+00  1.083066E+01  1.343379E+01  2.838276E+01  3.325881E+01  3.622982E+01  3.874415E+01  3.883829E+01  4.473964E+01
            0.000000  0.531770  0.000000
  7.852676E+00  1.086083E+01  1.346611E+01  2.839220E+01  3.327168E+01  3.621700E+01  3.877008E+01  3.886515E+01  4.473882E+01
            0.000000  0.536834  0.000000
  7.902917E+00  1.088783E+01  1.349504E+01  2.840075E+01  3.328320E+01  3.620524E+01  3.879284E+01  3.888956E+01  4.473826E+01
            0.000000  0.541899  0.000000
  7.947511E+00  1.091166E+01  1.352057E+01  2.840837E+01  3.329336E+01  3.619465E+01  3.881257E+01  3.891139E+01  4.473790E+01
            0.000000  0.546963  0.000000
  7.986357E+00  1.093232E+01  1.354271E+01  2.841504E+01  3.330216E+01  3.618532E+01  3.882939E+01  3.893053E+01  4.473770E+01
            0.000000  0.552028  0.000000
  8.019367E+00  1.094980E+01  1.356144E+01  2.842074E+01  3.330961E+01  3.617731E+01  3.884342E+01  3.894688E+01  4.473762E+01
            0.000000  0.557092  0.000000
  8.046470E+00  1.096411E+01  1.357677E+01  2.842542E+01  3.331571E+01  3.617068E+01  3.885475E+01  3.896036E+01  4.473760E+01
            0.000000  0.562157  0.000000
  8.067608E+00  1.097524E+01  1.358870E+01  2.842909E+01  3.332045E+01  3.616548E+01  3.886348E+01  3.897091E+01  4.473762E+01
            0.000000  0.567221  0.000000
  8.082737E+00  1.098319E+01  1.359721E+01  2.843172E+01  3.332384E+01  3.616174E+01  3.886966E+01  3.897847E+01  4.473765E+01
            0.000000  0.572286  0.000000
  8.091827E+00  1.098796E+01  1.360233E+01  2.843330E+01  3.332587E+01  3.615949E+01  3.887335E+01  3.898303E+01  4.473768E+01
            0.000000  0.577350  0.000000
  8.094859E+00  1.098955E+01  1.360403E+01  2.843383E+01  3.332655E+01  3.615874E+01  3.887458E+01  3.898455E+01  4.473769E+01
            0.005051  0.577350  0.000000
  8.098435E+00  1.098988E+01  1.360838E+01  2.843737E+01  3.332742E+01  3.615822E+01  3.887423E+01  3.898362E+01  4.473732E+01
            0.010101  0.577350  0.000000
  8.109130E+00  1.099085E+01  1.362142E+01  2.844798E+01  3.333005E+01  3.615668E+01  3.887320E+01  3.898086E+01  4.473622E+01
            0.015152  0.577350  0.000000
  8.126851E+00  1.099246E+01  1.364305E+01  2.846560E+01  3.333442E+01  3.615410E+01  3.887148E+01  3.897627E+01  4.473438E+01
            0.020202  0.577350  0.000000
  8.151445E+00  1.099471E+01  1.367315E+01  2.849017E+01  3.334054E+01  3.615049E+01  3.886907E+01  3.896986E+01  4.473183E+01
            0.025253  0.577350  0.000000
  8.182701E+00  1.099760E+01  1.371153E+01  2.852159E+01  3.334839E+01  3.614586E+01  3.886597E+01  3.896166E+01  4.472856E+01
            0.030303  0.577350  0.000000
  8.220356E+00  1.100113E+01  1.375796E+01  2.855971E+01  3.335799E+01  3.614021E+01  3.886218E+01  3.895171E+01  4.472460E+01
            0.035354  0.577350  0.000000
  8.264096E+00  1.100529E+01  1.381216E+01  2.860439E+01  3.336931E+01  3.613355E+01  3.885768E+01  3.894003E+01  4.471997E+01
            0.040404  0.577350  0.000000
  8.313566E+00  1.101008E+01  1.387383E+01  2.865545E+01  3.338235E+01  3.612588E+01  3.885249E+01  3.892668E+01  4.471468E+01
            0.045455  0.577350  0.000000
  8.368376E+00  1.101549E+01  1.394261E+01  2.871269E+01  3.339711E+01  3.611721E+01  3.884660E+01  3.891169E+01  4.470876E+01
            0.050505  0.577350  0.000000
  8.428103E+00  1.102151E+01  1.401814E+01  2.877591E+01  3.341356E+01  3.610755E+01  3.883999E+01  3.889513E+01  4.470223E+01
            0.055556  0.577350  0.000000
  8.492304E+00  1.102813E+01  1.410001E+01  2.884487E+01  3.343170E+01  3.609692E+01  3.883268E+01  3.887705E+01  4.469514E+01
            0.060606  0.577350  0.000000
  8.560518E+00  1.103534E+01  1.418781E+01  2.891934E+01  3.345152E+01  3.608532E+01  3.882466E+01  3.885751E+01  4.468750E+01
            0.065657  0.577350  0.000000
  8.632276E+00  1.104313E+01  1.428112E+01  2.899908E+01  3.347298E+01  3.607277E+01  3.881592E+01  3.883658E+01  4.467935E+01
            0.070707  0.577350  0.000000
  8.707107E+00  1.105148E+01  1.437950E+01  2.908384E+01  3.349608E+01  3.605928E+01  3.880646E+01  3.881432E+01  4.467073E+01
            0.075758  0.577350  0.000000
  8.784542E+00  1.106037E+01  1.448251E+01  2.917336E+01  3.352079E+01  3.604488E+01  3.879082E+01  3.879627E+01  4.466167E+01
            0.080808  0.577350  0.000000
  8.864121E+00  1.106979E+01  1.458971E+01  2.926740E+01  3.354708E+01  3.602957E+01  3.876614E+01  3.878537E+01  4.465222E+01
            0.085859  0.577350  0.000000
  8.945398E+00  1.107971E+01  1.470067E+01  2.936570E+01  3.357492E+01  3.601339E+01  3.874036E+01  3.877373E+01  4.464241E+01
            0.090909  0.577350  0.000000
  9.027944E+00  1.109012E+01  1.481495E+01  2.946801E+01  3.360429E+01  3.599636E+01  3.871356E+01  3.876137E+01  4.463228E+01
            0.095960  0.577350  0.000000
  9.111352E+00  1.110099E+01  1.493215E+01  2.957410E+01  3.363514E+01  3.597850E+01  3.868581E+01  3.874828E+01  4.462188E+01
            0.101010  0.577350  0.000000
  9.195237E+00  1.111229E+01  1.505185E+01  2.968371E+01  3.366744E+01  3.595984E+01  3.865719E+01  3.873446E+01  4.461125E+01
            0.106061  0.577350  0.000000
  9.279236E+00  1.112400E+01  1.517365E+01  2.979662E+01  3.370114E+01  3.594041E+01  3.862779E+01  3.871991E+01  4.460043E+01
            0.111111  0.577350  0.000000
  9.363015E+00  1.113609E+01  1.529718E+01  2.991260E+01  3.373620E+01  3.592024E+01  3.859767E+01  3.870463E+01  4.458946E+01
            0.116162  0.577350  0.000000
  9.446265E+00  1.114853E+01  1.542207E+01  3.003141E+01  3.377256E+01  3.589937E+01  3.856691E+01  3.868862E+01  4.457840E+01
            0.121212  0.577350  0.000000
  9.528702E+00  1.116128E+01  1.554797E+01  3.015284E+01  3.381016E+01  3.587784E+01  3.853559E+01  3.867187E+01  4.456728E+01
            0.126263  0.577350  0.000000
  9.610065E+00  1.117433E+01  1.567455E+01  3.027668E+01  3.384896E+01  3.585568E+01  3.850379E+01  3.865439E+01  4.455616E+01
            0.131313  0.577350  0.000000
  9.690119E+00  1.118764E+01  1.580149E+01  3.040270E+01  3.388888E+01  3.583294E+01  3.847158E+01  3.863618E+01  4.454507E+01
            0.136364  0.577350  0.000000
  9.768649E+00  1.120117E+01  1.592849E+01  3.053069E+01  3.392986E+01  3.580966E+01  3.843903E+01  3.861723E+01  4.453407E+01
            0.141414  0.577350  0.000000
  9.845462E+00  1.121490E+01  1.605526E+01  3.066044E+01  3.397182E+01  3.578590E+01  3.840621E+01  3.859754E+01  4.452319E+01
            0.146465  0.577350  0.000000
  9.920384E+00  1.122881E+01  1.618153E+01  3.079174E+01  3.401468E+01  3.576169E+01  3.837320E+01  3.857712E+01  4.451249E+01
            0.151515  0.577350  0.000000
  9.993256E+00  1.124285E+01  1.630704E+01  3.092437E+01  3.405837E+01  3.573709E+01  3.834005E+01  3.855595E+01  4.450200E+01
            0.156566  0.577350  0.000000
  1.006394E+01  1.125699E+01  1.643155E+01  3.105812E+01  3.410279E+01  3.571216E+01  3.830685E+01  3.853404E+01  4.449177E+01
            0.161616  0.577350  0.000000
  1.013230E+01  1.127122E+01  1.655481E+01  3.119277E+01  3.414785E+01  3.568695E+01  3.827365E+01  3.851137E+01  4.448184E+01
            0.166667  0.577350  0.000000
  1.019822E+01  1.128551E+01  1.667662E+01  3.132810E+01  3.419347E+01  3.566152E+01  3.824051E+01  3.848795E+01  4.447225E+01
            0.171717  0.577350  0.000000
  1.026161E+01  1.129981E+01  1.679675E+01  3.146387E+01  3.423953E+01  3.563592E+01  3.820752E+01  3.846378E+01  4.446303E+01
            0.176768  0.577350  0.000000
  1.032236E+01  1.131411E+01  1.691499E+01  3.159988E+01  3.428594E+01  3.561023E+01  3.817473E+01  3.843884E+01  4.445423E+01
            0.181818  0.577350  0.000000
  1.038040E+01  1.132839E+01  1.703116E+01  3.173587E+01  3.433259E+01  3.558450E+01  3.814220E+01  3.841314E+01  4.444587E+01
            0.186869  0.577350  0.000000
  1.043565E+01  1.134260E+01  1.714506E+01  3.187162E+01  3.437935E+01  3.555879E+01  3.811000E+01  3.838667E+01  4.443798E+01
            0.191919  0.577350  0.000000
  1.048805E+01  1.135674E+01  1.725651E+01  3.200688E+01  3.442613E+01  3.553317E+01  3.807820E+01  3.835943E+01  4.443059E+01
            0.196970  0.577350  0.000000
  1.053755E+01  1.137077E+01  1.736534E+01  3.214141E+01  3.447279E+01  3.550770E+01  3.804687E+01  3.833143E+01  4.442372E+01
            0.202020  0.577350  0.000000
  1.058411E+01  1.138466E+01  1.747138E+01  3.227495E+01  3.451922E+01  3.548245E+01  3.801606E+01  3.830268E+01  4.441738E+01
            0.207071  0.577350  0.000000
  1.062770E+01  1.139840E+01  1.757446E+01  3.240727E+01  3.456527E+01  3.545748E+01  3.798584E+01  3.827318E+01  4.441160E+01
            0.212121  0.577350  0.000000
  1.066830E+01  1.141196E+01  1.767443E+01  3.253810E+01  3.461084E+01  3.543286E+01  3.795630E+01  3.824296E+01  4.440637E+01
            0.217172  0.577350  0.000000
  1.070590E+01  1.142530E+01  1.777115E+01  3.266718E+01  3.465577E+01  3.540865E+01  3.792748E+01  3.821204E+01  4.440170E+01
            0.222222  0.577350  0.000000
  1.074053E+01  1.143841E+01  1.786447E+01  3.279425E+01  3.469995E+01  3.538491E+01  3.789947E+01  3.818047E+01  4.439758E+01
            0.227273  0.577350  0.000000
  1.077219E+01  1.145125E+01  1.795426E+01  3.291904E+01  3.474322E+01  3.536171E+01  3.787233E+01  3.814828E+01  4.439401E+01
            0.232323  0.577350  0.000000
  1.080094E+01  1.146381E+01  1.804040E+01  3.304129E+01  3.478545E+01  3.533911E+01  3.784614E+01  3.811554E+01  4.439097E+01
            0.237374  0.577350  0.000000
  1.082683E+01  1.147605E+01  1.812277E+01  3.316071E+01  3.482651E+01  3.531716E+01  3.782096E+01  3.808232E+01  4.438845E+01
            0.242424  0.577350  0.000000
  1.084993E+01  1.148795E+01  1.820128E+01  3.327702E+01  3.486625E+01  3.529594E+01  3.779687E+01  3.804873E+01  4.438641E+01
            0.247475  0.577350  0.000000
  1.087033E+01  1.149947E+01  1.827581E+01  3.338993E+01  3.490454E+01  3.527549E+01  3.777392E+01  3.801486E+01  4.438484E+01
            0.252525  0.577350  0.000000
  1.088815E+01  1.151059E+01  1.834629E+01  3.349915E+01  3.494124E+01  3.525587E+01  3.775220E+01  3.798087E+01  4.438369E+01
            0.257576  0.577350  0.000000
  1.090351E+01  1.152129E+01  1.841265E+01  3.360436E+01  3.497622E+01  3.523715E+01  3.773175E+01  3.794689E+01  4.438294E+01
            0.262626  0.577350  0.000000
  1.091653E+01  1.153152E+01  1.847482E+01  3.370525E+01  3.500935E+01  3.521938E+01  3.771263E+01  3.791313E+01  4.438254E+01
            0.267677  0.577350  0.000000
  1.092740E+01  1.154127E+01  1.853275E+01  3.380148E+01  3.504048E+01  3.520262E+01  3.769489E+01  3.787978E+01  4.438244E+01
            0.272727  0.577350  0.000000
  1.093626E+01  1.155050E+01  1.858640E+01  3.389272E+01  3.506947E+01  3.518698E+01  3.767858E+01  3.784709E+01  4.438261E+01
            0.277778  0.577350  0.000000
  1.094330E+01  1.155918E+01  1.863574E+01  3.397860E+01  3.509610E+01  3.517263E+01  3.766373E+01  3.781532E+01  4.438300E+01
            0.282828  0.577350  0.000000
  1.094871E+01  1.156728E+01  1.868074E+01  3.405875E+01  3.511970E+01  3.516018E+01  3.765035E+01  3.778475E+01  4.438356E+01
            0.287879  0.577350  0.000000
  1.095269E+01  1.157477E+01  1.872140E+01  3.413281E+01  3.513520E+01  3.515466E+01  3.763847E+01  3.775570E+01  4.438424E+01
            0.292929  0.577350  0.000000
  1.095544E+01  1.158162E+01  1.875771E+01  3.420038E+01  3.513099E+01  3.516768E+01  3.762806E+01  3.772849E+01  4.438500E+01
            0.297980  0.577350  0.000000
  1.095718E+01  1.158779E+01  1.878967E+01  3.426109E+01  3.512209E+01  3.518420E+01  3.761912E+01  3.770347E+01  4.438580E+01
            0.303030  0.577350  0.000000
  1.095809E+01  1.159326E+01  1.881731E+01  3.431456E+01  3.511367E+01  3.519908E+01  3.761162E+01  3.768096E+01  4.438659E+01
            0.308081  0.577350  0.000000
  1.095839E+01  1.159799E+01  1.884062E+01  3.436044E+01  3.510631E+01  3.521174E+01  3.760550E+01  3.766130E+01  4.438733E+01
            0.313131  0.577350  0.000000
  1.095827E+01  1.160194E+01  1.885965E+01  3.439842E+01  3.510018E+01  3.522205E+01  3.760071E+01  3.764479E+01  4.438800E+01
            0.318182  0.577350  0.000000
  1.095790E+01  1.160508E+01  1.887440E+01  3.442823E+01  3.509536E+01  3.523000E+01  3.759715E+01  3.763169E+01  4.438856E+01
            0.323232  0.577350  0.000000
  1.095746E+01  1.160737E+01  1.888490E+01  3.444964E+01  3.509189E+01  3.523560E+01  3.759475E+01  3.762221E+01  4.438898E+01
            0.328283  0.577350  0.000000
  1.095711E+01  1.160877E+01  1.889119E+01  3.446252E+01  3.508979E+01  3.523891E+01  3.759340E+01  3.761648E+01  4.438924E+01
            0.333333  0.577350  0.000000
  1.095696E+01  1.160925E+01  1.889328E+01  3.446681E+01  3.508909E+01  3.523999E+01  3.759297E+01  3.761457E+01  4.438933E+01
            0.330808  0.572976  0.000000
  1.095714E+01  1.160876E+01  1.889119E+01  3.446254E+01  3.508979E+01  3.523895E+01  3.759335E+01  3.761646E+01  4.438924E+01
            0.328283  0.568603  0.000000
  1.095773E+01  1.160725E+01  1.888496E+01  3.444983E+01  3.509188E+01  3.523589E+01  3.759440E+01  3.762203E+01  4.438895E+01
            0.325758  0.564229  0.000000
  1.095879E+01  1.160469E+01  1.887459E+01  3.442887E+01  3.509530E+01  3.523098E+01  3.759599E+01  3.763110E+01  4.438848E+01
            0.323232  0.559855  0.000000
  1.096036E+01  1.160103E+01  1.886009E+01  3.439993E+01  3.509995E+01  3.522443E+01  3.759795E+01  3.764340E+01  4.438782E+01
            0.320707  0.555481  0.000000
  1.096245E+01  1.159621E+01  1.884147E+01  3.436335E+01  3.510560E+01  3.521660E+01  3.760016E+01  3.765860E+01  4.438697E+01
            0.318182  0.551107  0.000000
  1.096503E+01  1.159018E+01  1.881873E+01  3.431952E+01  3.511179E+01  3.520805E+01  3.760246E+01  3.767632E+01  4.438597E+01
            0.315657  0.546733  0.000000
  1.096807E+01  1.158290E+01  1.879187E+01  3.426885E+01  3.511751E+01  3.519993E+01  3.760470E+01  3.769617E+01  4.438481E+01
            0.313131  0.542359  0.000000
  1.097149E+01  1.157430E+01  1.876086E+01  3.421178E+01  3.512073E+01  3.519434E+01  3.760674E+01  3.771769E+01  4.438353E+01
            0.310606  0.537985  0.000000
  1.097519E+01  1.156433E+01  1.872571E+01  3.414876E+01  3.511859E+01  3.519427E+01  3.760844E+01  3.774047E+01  4.438215E+01
            0.308081  0.533612  0.000000
  1.097906E+01  1.155293E+01  1.868637E+01  3.408023E+01  3.510975E+01  3.520115E+01  3.760965E+01  3.776405E+01  4.438070E+01
            0.305556  0.529238  0.000000
  1.098297E+01  1.154005E+01  1.864283E+01  3.400663E+01  3.509548E+01  3.521379E+01  3.761025E+01  3.778801E+01  4.437920E+01
            0.303030  0.524864  0.000000
  1.098675E+01  1.152562E+01  1.859506E+01  3.392839E+01  3.507754E+01  3.523053E+01  3.761010E+01  3.781194E+01  4.437769E+01
            0.300505  0.520490  0.000000
  1.099024E+01  1.150959E+01  1.854302E+01  3.384591E+01  3.505701E+01  3.525036E+01  3.760908E+01  3.783543E+01  4.437620E+01
            0.297980  0.516116  0.000000
  1.099325E+01  1.149188E+01  1.848668E+01  3.375958E+01  3.503447E+01  3.527276E+01  3.760706E+01  3.785813E+01  4.437477E+01
            0.295455  0.511742  0.000000
  1.099560E+01  1.147246E+01  1.842602E+01  3.366977E+01  3.501022E+01  3.529749E+01  3.760394E+01  3.787969E+01  4.437344E+01
            0.292929  0.507368  0.000000
  1.099708E+01  1.145124E+01  1.836099E+01  3.357681E+01  3.498445E+01  3.532441E+01  3.759960E+01  3.789977E+01  4.437224E+01
            0.290404  0.502995  0.000000
  1.099750E+01  1.142818E+01  1.829157E+01  3.348105E+01  3.495729E+01  3.535343E+01  3.759395E+01  3.791809E+01  4.437121E+01
            0.287879  0.498621  0.000000
  1.099665E+01  1.140322E+01  1.821774E+01  3.338278E+01  3.492880E+01  3.538452E+01  3.758688E+01  3.793435E+01  4.437040E+01
            0.285354  0.494247  0.000000
  1.099434E+01  1.137630E+01  1.813948E+01  3.328232E+01  3.489903E+01  3.541764E+01  3.757831E+01  3.794831E+01  4.436984E+01
            0.282828  0.489873  0.000000
  1.099036E+01  1.134737E+01  1.805679E+01  3.317992E+01  3.486803E+01  3.545277E+01  3.756815E+01  3.795972E+01  4.436958E+01
            0.280303  0.485499  0.000000
  1.098454E+01  1.131637E+01  1.796967E+01  3.307587E+01  3.483582E+01  3.548989E+01  3.755631E+01  3.796838E+01  4.436965E+01
            0.277778  0.481125  0.000000
  1.097668E+01  1.128326E+01  1.787813E+01  3.297041E+01  3.480240E+01  3.552898E+01  3.754273E+01  3.797407E+01  4.437009E+01
            0.275253  0.476751  0.000000
  1.096662E+01  1.124799E+01  1.778219E+01  3.286380E+01  3.476779E+01  3.557003E+01  3.752734E+01  3.797663E+01  4.437096E+01
            0.272727  0.472377  0.000000
  1.095418E+01  1.121051E+01  1.768189E+01  3.275626E+01  3.473197E+01  3.561302E+01  3.751007E+01  3.797587E+01  4.437229E+01
            0.270202  0.468004  0.000000
  1.093923E+01  1.117078E+01  1.757729E+01  3.264802E+01  3.469496E+01  3.565790E+01  3.749088E+01  3.797165E+01  4.437412E+01
            0.267677  0.463630  0.000000
  1.092161E+01  1.112877E+01  1.746844E+01  3.253931E+01  3.465674E+01  3.570467E+01  3.746972E+01  3.796383E+01  4.437651E+01
            0.265152  0.459256  0.000000
  1.090120E+01  1.108442E+01  1.735543E+01  3.243033E+01  3.461729E+01  3.575326E+01  3.744655E+01  3.795228E+01  4.437949E+01
            0.262626  0.454882  0.000000
  1.087787E+01  1.103771E+01  1.723834E+01  3.232130E+01  3.457660E+01  3.580364E+01  3.742137E+01  3.793688E+01  4.438311E+01
            0.260101  0.450508  0.000000
  1.085153E+01  1.098861E+01  1.711728E+01  3.221241E+01  3.453466E+01  3.585574E+01  3.739417E+01  3.791753E+01  4.438743E+01
            0.257576  0.446134  0.000000
  1.082208E+01  1.093707E+01  1.699237E+01  3.210385E+01  3.449144E+01  3.590947E+01  3.736496E+01  3.789413E+01  4.439247E+01
            0.255051  0.441760  0.000000
  1.078944E+01  1.088308E+01  1.686375E+01  3.199582E+01  3.444692E+01  3.596473E+01  3.733380E+01  3.786659E+01  4.439830E+01
            0.252525  0.437387  0.000000
  1.075353E+01  1.082661E+01  1.673155E+01  3.188849E+01  3.440109E+01  3.602135E+01  3.730078E+01  3.783483E+01  4.440496E+01
            0.250000  0.433013  0.000000
  1.071429E+01  1.076763E+01  1.659594E+01  3.178204E+01  3.435391E+01  3.607914E+01  3.726605E+01  3.779880E+01  4.441250E+01
            0.247475  0.428639  0.000000
  1.067168E+01  1.070611E+01  1.645708E+01  3.167663E+01  3.430537E+01  3.613779E+01  3.722985E+01  3.775841E+01  4.442096E+01
            0.244949  0.424265  0.000000
  1.062565E+01  1.064205E+01  1.631515E+01  3.157242E+01  3.425545E+01  3.619688E+01  3.719257E+01  3.771363E+01  4.443039E+01
            0.242424  0.419891  0.000000
  1.057541E+01  1.057617E+01  1.617033E+01  3.146955E+01  3.420412E+01  3.625577E+01  3.715479E+01  3.766440E+01  4.444084E+01
            0.239899  0.415517  0.000000
  1.050619E+01  1.052324E+01  1.602281E+01  3.136817E+01  3.415137E+01  3.631347E+01  3.711746E+01  3.761069E+01  4.445234E+01
            0.237374  0.411143  0.000000
  1.043437E+01  1.046683E+01  1.587278E+01  3.126840E+01  3.409718E+01  3.636842E+01  3.708208E+01  3.755247E+01  4.446495E+01
            0.234848  0.406770  0.000000
  1.035993E+01  1.040695E+01  1.572046E+01  3.117036E+01  3.404153E+01  3.641818E+01  3.705107E+01  3.748971E+01  4.447869E+01
            0.232323  0.402396  0.000000
  1.028287E+01  1.034363E+01  1.556605E+01  3.107415E+01  3.398440E+01  3.645904E+01  3.702808E+01  3.742240E+01  4.449361E+01
            0.229798  0.398022  0.000000
  1.020319E+01  1.027689E+01  1.540974E+01  3.097987E+01  3.392580E+01  3.648606E+01  3.701802E+01  3.735053E+01  4.450974E+01
            0.227273  0.393648  0.000000
  1.012087E+01  1.020680E+01  1.525176E+01  3.088759E+01  3.386570E+01  3.649453E+01  3.702558E+01  3.727410E+01  4.452711E+01
            0.224747  0.389274  0.000000
  1.003592E+01  1.013340E+01  1.509230E+01  3.079740E+01  3.380409E+01  3.648252E+01  3.705263E+01  3.719312E+01  4.454574E+01
            0.222222  0.384900  0.000000
  9.948337E+00  1.005680E+01  1.493158E+01  3.070933E+01  3.374098E+01  3.645204E+01  3.709715E+01  3.710760E+01  4.456566E+01
            0.219697  0.380526  0.000000
  9.858138E+00  9.977091E+00  1.476979E+01  3.062344E+01  3.367636E+01  3.640701E+01  3.701758E+01  3.715517E+01  4.458689E+01
            0.217172  0.376152  0.000000
  9.765331E+00  9.894424E+00  1.460714E+01  3.053976E+01  3.361023E+01  3.635115E+01  3.692309E+01  3.722297E+01  4.460943E+01
            0.214646  0.371779  0.000000
  9.669932E+00  9.808957E+00  1.444383E+01  3.045832E+01  3.354259E+01  3.628712E+01  3.682417E+01  3.729783E+01  4.463329E+01
            0.212121  0.367405  0.000000
  9.571961E+00  9.720887E+00  1.428005E+01  3.037911E+01  3.347345E+01  3.621671E+01  3.672087E+01  3.737796E+01  4.465848E+01
            0.209596  0.363031  0.000000
  9.471445E+00  9.630443E+00  1.411598E+01  3.030216E+01  3.340282E+01  3.614105E+01  3.661326E+01  3.746220E+01  4.468499E+01
            0.207071  0.358657  0.000000
  9.368413E+00  9.537894E+00  1.395180E+01  3.022744E+01  3.333070E+01  3.606089E+01  3.650141E+01  3.754977E+01  4.471282E+01
            0.204545  0.354283  0.000000
  9.262900E+00  9.443547E+00  1.378768E+01  3.015496E+01  3.325711E+01  3.597675E+01  3.638541E+01  3.764013E+01  4.474194E+01
            0.202020  0.349909  0.000000
  9.154948E+00  9.347751E+00  1.362378E+01  3.008470E+01  3.318207E+01  3.588900E+01  3.626535E+01  3.773291E+01  4.477236E+01
            0.199495  0.345535  0.000000
  9.044600E+00  9.250901E+00  1.346026E+01  3.001666E+01  3.310559E+01  3.579790E+01  3.614134E+01  3.782781E+01  4.480403E+01
            0.196970  0.341162  0.000000
  8.931906E+00  9.153435E+00  1.329726E+01  2.995080E+01  3.302769E+01  3.570366E+01  3.601350E+01  3.792461E+01  4.483695E+01
            0.194444  0.336788  0.000000
  8.816921E+00  9.055837E+00  1.313491E+01  2.988713E+01  3.294840E+01  3.560644E+01  3.588197E+01  3.802314E+01  4.487107E+01
            0.191919  0.332414  0.000000
  8.699701E+00  8.958635E+00  1.297334E+01  2.982564E+01  3.286773E+01  3.550638E+01  3.574688E+01  3.812324E+01  4.490636E+01
            0.189394  0.328040  0.000000
  8.580310E+00  8.862398E+00  1.281266E+01  2.976634E+01  3.278572E+01  3.540360E+01  3.560840E+01  3.822479E+01  4.494279E+01
            0.186869  0.323666  0.000000
  8.458812E+00  8.767732E+00  1.265297E+01  2.970922E+01  3.270238E+01  3.529820E+01  3.546671E+01  3.832767E+01  4.498031E+01
            0.184343  0.319292  0.000000
  8.335276E+00  8.675276E+00  1.249438E+01  2.965433E+01  3.261775E+01  3.519027E+01  3.532200E+01  3.843177E+01  4.501889E+01
            0.181818  0.314918  0.000000
  8.209773E+00  8.585690E+00  1.233698E+01  2.960169E+01  3.253186E+01  3.507991E+01  3.517447E+01  3.853701E+01  4.505849E+01
            0.179293  0.310544  0.000000
  8.082378E+00  8.499651E+00  1.218084E+01  2.955136E+01  3.244473E+01  3.496720E+01  3.502435E+01  3.864330E+01  4.509904E+01
            0.176768  0.306171  0.000000
  7.953166E+00  8.417837E+00  1.202604E+01  2.950340E+01  3.235640E+01  3.485220E+01  3.487190E+01  3.875054E+01  4.514052E+01
            0.174242  0.301797  0.000000
  7.822214E+00  8.340914E+00  1.187267E+01  2.945791E+01  3.226690E+01  3.471736E+01  3.473501E+01  3.885867E+01  4.518287E+01
            0.171717  0.297423  0.000000
  7.689600E+00  8.269519E+00  1.172078E+01  2.941499E+01  3.217627E+01  3.456103E+01  3.461568E+01  3.896760E+01  4.522604E+01
            0.169192  0.293049  0.000000
  7.555404E+00  8.204245E+00  1.157046E+01  2.937475E+01  3.208454E+01  3.440322E+01  3.449429E+01  3.907726E+01  4.526999E+01
            0.166667  0.288675  0.000000
  7.419706E+00  8.145618E+00  1.142179E+01  2.933736E+01  3.199174E+01  3.424427E+01  3.437091E+01  3.918758E+01  4.531467E+01
            0.164141  0.284301  0.000000
  7.282586E+00  8.094075E+00  1.127485E+01  2.930295E+01  3.189793E+01  3.408452E+01  3.424560E+01  3.929849E+01  4.536003E+01
            0.161616  0.279927  0.000000
  7.144125E+00  8.049945E+00  1.112974E+01  2.927172E+01  3.180312E+01  3.392436E+01  3.411842E+01  3.940991E+01  4.540603E+01
            0.159091  0.275554  0.000000
  7.004405E+00  8.013421E+00  1.098659E+01  2.924384E+01  3.170737E+01  3.376421E+01  3.398944E+01  3.952177E+01  4.545261E+01
            0.156566  0.271180  0.000000
  6.863507E+00  7.984543E+00  1.084555E+01  2.921954E+01  3.161071E+01  3.360449E+01  3.385872E+01  3.963401E+01  4.549973E+01
            0.154040  0.266806  0.000000
  6.721513E+00  7.963166E+00  1.070680E+01  2.919902E+01  3.151319E+01  3.344569E+01  3.372632E+01  3.974654E+01  4.554734E+01
            0.151515  0.262432  0.000000
  6.578506E+00  7.948942E+00  1.057058E+01  2.918250E+01  3.141485E+01  3.328829E+01  3.359232E+01  3.985930E+01  4.559540E+01
            0.148990  0.258058  0.000000
  6.434570E+00  7.941293E+00  1.043720E+01  2.917023E+01  3.131574E+01  3.313281E+01  3.345677E+01  3.997220E+01  4.564386E+01
            0.146465  0.253684  0.000000
  6.289789E+00  7.939385E+00  1.030706E+01  2.916243E+01  3.121591E+01  3.297980E+01  3.331973E+01  4.008516E+01  4.569267E+01
            0.143939  0.249310  0.000000
  6.144251E+00  7.942104E+00  1.018067E+01  2.915932E+01  3.111540E+01  3.282986E+01  3.318128E+01  4.019810E+01  4.574180E+01
            0.141414  0.244936  0.000000
  5.998043E+00  7.948029E+00  1.005870E+01  2.916114E+01  3.101426E+01  3.268356E+01  3.304148E+01  4.031094E+01  4.579118E+01
            0.138889  0.240563  0.000000
  5.851258E+00  7.955409E+00  9.941971E+00  2.916809E+01  3.091256E+01  3.254155E+01  3.290041E+01  4.042359E+01  4.584079E+01
            0.136364  0.236189  0.000000
  5.703990E+00  7.962149E+00  9.831544E+00  2.918037E+01  3.081034E+01  3.240447E+01  3.275813E+01  4.053595E+01  4.589056E+01
            0.133838  0.231815  0.000000
  5.556337E+00  7.965825E+00  9.728663E+00  2.919817E+01  3.070767E+01  3.227296E+01  3.261472E+01  4.064794E+01  4.594045E+01
            0.131313  0.227441  0.000000
  5.408399E+00  7.963746E+00  9.634735E+00  2.922164E+01  3.060461E+01  3.214771E+01  3.247026E+01  4.075945E+01  4.599042E+01
            0.128788  0.223067  0.000000
  5.260284E+00  7.953113E+00  9.551193E+00  2.925092E+01  3.050121E+01  3.202938E+01  3.232485E+01  4.087038E+01  4.604041E+01
            0.126263  0.218693  0.000000
  5.112103E+00  7.931274E+00  9.479251E+00  2.928611E+01  3.039756E+01  3.191862E+01  3.217855E+01  4.098065E+01  4.609037E+01
            0.123737  0.214319  0.000000
  4.963970E+00  7.896076E+00  9.419586E+00  2.932729E+01  3.029371E+01  3.181610E+01  3.203147E+01  4.109014E+01  4.614026E+01
            0.121212  0.209946  0.000000
  4.816007E+00  7.846196E+00  9.372018E+00  2.937451E+01  3.018973E+01  3.172242E+01  3.188371E+01  4.119876E+01  4.619003E+01
            0.118687  0.205572  0.000000
  4.668341E+00  7.781323E+00  9.335360E+00  2.942777E+01  3.008571E+01  3.163817E+01  3.173536E+01  4.130641E+01  4.623963E+01
            0.116162  0.201198  0.000000
  4.521102E+00  7.702079E+00  9.307513E+00  2.948707E+01  2.998171E+01  3.156388E+01  3.158654E+01  4.141298E+01  4.628900E+01
            0.113636  0.196824  0.000000
  4.374428E+00  7.609749E+00  9.285762E+00  2.955234E+01  2.987782E+01  3.143734E+01  3.150002E+01  4.151839E+01  4.633810E+01
            0.111111  0.192450  0.000000
  4.228461E+00  7.505929E+00  9.267144E+00  2.962351E+01  2.977412E+01  3.128790E+01  3.144698E+01  4.162254E+01  4.638687E+01
            0.108586  0.188076  0.000000
  4.083346E+00  7.392248E+00  9.248746E+00  2.967070E+01  2.970046E+01  3.113834E+01  3.140506E+01  4.172534E+01  4.643527E+01
            0.106061  0.183702  0.000000
  3.939235E+00  7.270196E+00  9.227897E+00  2.956763E+01  2.978306E+01  3.098878E+01  3.137447E+01  4.182670E+01  4.648325E+01
            0.103535  0.179328  0.000000
  3.796282E+00  7.141048E+00  9.202251E+00  2.946502E+01  2.987115E+01  3.083935E+01  3.135528E+01  4.192655E+01  4.653076E+01
            0.101010  0.174955  0.000000
  3.654642E+00  7.005857E+00  9.169816E+00  2.936295E+01  2.996455E+01  3.069020E+01  3.134748E+01  4.202481E+01  4.657776E+01
            0.098485  0.170581  0.000000
  3.514474E+00  6.865476E+00  9.128931E+00  2.926151E+01  3.006306E+01  3.054146E+01  3.135089E+01  4.212141E+01  4.662420E+01
            0.095960  0.166207  0.000000
  3.375937E+00  6.720593E+00  9.078248E+00  2.916080E+01  3.016646E+01  3.039329E+01  3.136525E+01  4.221628E+01  4.667004E+01
            0.093434  0.161833  0.000000
  3.239190E+00  6.571759E+00  9.016694E+00  2.906092E+01  3.024583E+01  3.027450E+01  3.139014E+01  4.230938E+01  4.671524E+01
            0.090909  0.157459  0.000000
  3.104389E+00  6.419424E+00  8.943443E+00  2.896196E+01  3.009925E+01  3.038693E+01  3.142506E+01  4.240065E+01  4.675976E+01
            0.088384  0.153085  0.000000
  2.971690E+00  6.263959E+00  8.857893E+00  2.886403E+01  2.995370E+01  3.050347E+01  3.146938E+01  4.249005E+01  4.680357E+01
            0.085859  0.148711  0.000000
  2.841243E+00  6.105673E+00  8.759634E+00  2.876723E+01  2.980935E+01  3.062380E+01  3.152240E+01  4.257754E+01  4.684662E+01
            0.083333  0.144338  0.000000
  2.713190E+00  5.944827E+00  8.648431E+00  2.867166E+01  2.966636E+01  3.074758E+01  3.158335E+01  4.266309E+01  4.688890E+01
            0.080808  0.139964  0.000000
  2.587670E+00  5.781648E+00  8.524202E+00  2.857742E+01  2.952490E+01  3.087443E+01  3.165140E+01  4.274668E+01  4.693036E+01
            0.078283  0.135590  0.000000
  2.464811E+00  5.616334E+00  8.386994E+00  2.848462E+01  2.938516E+01  3.100392E+01  3.172570E+01  4.282828E+01  4.697098E+01
            0.075758  0.131216  0.000000
  2.344732E+00  5.449060E+00  8.236971E+00  2.839337E+01  2.924729E+01  3.113561E+01  3.180539E+01  4.290787E+01  4.701073E+01
            0.073232  0.126842  0.000000
  2.227541E+00  5.279985E+00  8.074389E+00  2.830376E+01  2.911149E+01  3.126899E+01  3.188959E+01  4.298544E+01  4.704960E+01
            0.070707  0.122468  0.000000
  2.113331E+00  5.109252E+00  7.899586E+00  2.821590E+01  2.897794E+01  3.140355E+01  3.197747E+01  4.306097E+01  4.708754E+01
            0.068182  0.118094  0.000000
  2.002184E+00  4.936993E+00  7.712962E+00  2.812991E+01  2.884680E+01  3.153872E+01  3.206822E+01  4.313444E+01  4.712455E+01
            0.065657  0.113721  0.000000
  1.894165E+00  4.763328E+00  7.514969E+00  2.804588E+01  2.871828E+01  3.167392E+01  3.216105E+01  4.320586E+01  4.716059E+01
            0.063131  0.109347  0.000000
  1.789325E+00  4.588369E+00  7.306095E+00  2.796392E+01  2.859254E+01  3.180857E+01  3.225523E+01  4.327519E+01  4.719564E+01
            0.060606  0.104973  0.000000
  1.687697E+00  4.412218E+00  7.086857E+00  2.788414E+01  2.846978E+01  3.194207E+01  3.235006E+01  4.334242E+01  4.722968E+01
            0.058081  0.100599  0.000000
  1.589296E+00  4.234973E+00  6.857787E+00  2.780664E+01  2.835019E+01  3.207384E+01  3.244492E+01  4.340752E+01  4.726269E+01
            0.055556  0.096225  0.000000
  1.494121E+00  4.056721E+00  6.619428E+00  2.773153E+01  2.823394E+01  3.220329E+01  3.253920E+01  4.347048E+01  4.729464E+01
            0.053030  0.091851  0.000000
  1.402152E+00  3.877544E+00  6.372323E+00  2.765890E+01  2.812122E+01  3.232988E+01  3.263236E+01  4.353126E+01  4.732550E+01
            0.050505  0.087477  0.000000
  1.313352E+00  3.697519E+00  6.117014E+00  2.758886E+01  2.801222E+01  3.245308E+01  3.272390E+01  4.358983E+01  4.735525E+01
            0.047980  0.083103  0.000000
  1.227668E+00  3.516716E+00  5.854034E+00  2.752150E+01  2.790712E+01  3.257240E+01  3.281335E+01  4.364614E+01  4.738387E+01
            0.045455  0.078730  0.000000
  1.145028E+00  3.335200E+00  5.583905E+00  2.745693E+01  2.780610E+01  3.268738E+01  3.290031E+01  4.370015E+01  4.741131E+01
            0.042929  0.074356  0.000000
  1.065347E+00  3.153030E+00  5.307134E+00  2.739524E+01  2.770933E+01  3.279763E+01  3.298439E+01  4.375181E+01  4.743755E+01
            0.040404  0.069982  0.000000
  9.885257E-01  2.970262E+00  5.024215E+00  2.733651E+01  2.761700E+01  3.290276E+01  3.306524E+01  4.380106E+01  4.746255E+01
            0.037879  0.065608  0.000000
  9.144523E-01  2.786948E+00  4.735621E+00  2.728085E+01  2.752927E+01  3.300247E+01  3.314256E+01  4.384784E+01  4.748629E+01
            0.035354  0.061234  0.000000
  8.430058E-01  2.603134E+00  4.441811E+00  2.722834E+01  2.744632E+01  3.309646E+01  3.321607E+01  4.389207E+01  4.750872E+01
            0.032828  0.056860  0.000000
  7.740580E-01  2.418864E+00  4.143224E+00  2.717905E+01  2.736829E+01  3.318452E+01  3.328551E+01  4.393369E+01  4.752982E+01
            0.030303  0.052486  0.000000
  7.074768E-01  2.234178E+00  3.840281E+00  2.713308E+01  2.729536E+01  3.326644E+01  3.335065E+01  4.397264E+01  4.754954E+01
            0.027778  0.048113  0.000000
  6.431306E-01  2.049113E+00  3.533387E+00  2.709049E+01  2.722766E+01  3.334207E+01  3.341130E+01  4.400882E+01  4.756784E+01
            0.025253  0.043739  0.000000
  5.808939E-01  1.863703E+00  3.222930E+00  2.705135E+01  2.716533E+01  3.341129E+01  3.346726E+01  4.404217E+01  4.758470E+01
            0.022727  0.039365  0.000000
  5.206548E-01  1.677979E+00  2.909282E+00  2.701573E+01  2.710852E+01  3.347402E+01  3.351837E+01  4.407261E+01  4.760008E+01
            0.020202  0.034991  0.000000
  4.623268E-01  1.491968E+00  2.592798E+00  2.698370E+01  2.705734E+01  3.353018E+01  3.356449E+01  4.410007E+01  4.761394E+01
            0.017677  0.030617  0.000000
  4.058684E-01  1.305691E+00  2.273821E+00  2.695530E+01  2.701191E+01  3.357974E+01  3.360549E+01  4.412449E+01  4.762625E+01
            0.015152  0.026243  0.000000
  3.513171E-01  1.119164E+00  1.952675E+00  2.693058E+01  2.697231E+01  3.362268E+01  3.364125E+01  4.414579E+01  4.763699E+01
            0.012626  0.021869  0.000000
  2.988551E-01  9.323853E-01  1.629669E+00  2.690959E+01  2.693866E+01  3.365900E+01  3.367168E+01  4.416392E+01  4.764612E+01
            0.010101  0.017495  0.000000
  2.489452E-01  7.453253E-01  1.305085E+00  2.689237E+01  2.691102E+01  3.368869E+01  3.369669E+01  4.417883E+01  4.765362E+01
            0.007576  0.013122  0.000000
  2.026273E-01  5.578721E-01  9.791524E-01  2.687894E+01  2.688945E+01  3.371177E+01  3.371622E+01  4.419047E+01  4.765948E+01
            0.005051  0.008748  0.000000
  1.621833E-01  3.696273E-01  6.519333E-01  2.686933E+01  2.687401E+01  3.372824E+01  3.373020E+01  4.419881E+01  4.766368E+01
            0.002525  0.004374  0.000000
  1.323802E-01  1.783936E-01  3.225109E-01  2.686356E+01  2.686473E+01  3.373812E+01  3.373861E+01  4.420383E+01  4.766620E+01
            0.000000  0.000000  0.000000
  5.582188E-02  5.582188E-02  1.208737E-01  2.686163E+01  2.686163E+01  3.374141E+01  3.374141E+01  4.420550E+01  4.766704E+01


==> anc/fig05/phband01bcr1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -1.732210E-01 -1.064359E-01  1.208737E-01  2.686163E+01  2.686163E+01  3.495274E+01  3.495325E+01  4.006602E+01  4.420550E+01
            0.000000  0.005064  0.000000
 -1.132090E+01  1.318723E-01  1.324412E-01  2.686357E+01  2.686474E+01  3.294383E+01  3.495074E+01  4.287108E+01  4.420382E+01
            0.000000  0.010129  0.000000
 -1.123580E+01  1.623838E-01  3.225327E-01  2.686937E+01  2.687408E+01  3.226306E+01  3.494321E+01  4.301582E+01  4.419877E+01
            0.000000  0.015193  0.000000
 -1.139030E+01  2.029930E-01  4.999951E-01  2.687903E+01  2.688961E+01  3.167829E+01  3.493065E+01  4.316298E+01  4.419039E+01
            0.000000  0.020258  0.000000
 -1.176203E+01  2.494849E-01  6.764314E-01  2.689252E+01  2.691130E+01  3.119024E+01  3.491305E+01  4.331153E+01  4.417868E+01
            0.000000  0.025322  0.000000
 -1.231613E+01  2.995787E-01  8.542309E-01  2.690983E+01  2.693911E+01  3.079691E+01  3.489036E+01  4.346063E+01  4.416369E+01
            0.000000  0.030387  0.000000
 -1.301363E+01  3.522410E-01  1.034400E+00  2.693090E+01  2.697298E+01  3.049402E+01  3.486255E+01  4.360947E+01  4.414546E+01
            0.000000  0.035451  0.000000
 -1.381753E+01  4.070187E-01  1.217469E+00  2.695570E+01  2.701284E+01  3.027571E+01  3.482955E+01  4.375730E+01  4.412404E+01
            0.000000  0.040516  0.000000
 -1.469644E+01  4.637414E-01  1.403701E+00  2.698418E+01  2.705860E+01  3.013521E+01  3.479127E+01  4.390344E+01  4.409950E+01
            0.000000  0.045580  0.000000
 -1.562568E+01  5.223856E-01  1.593150E+00  2.701628E+01  2.711016E+01  3.006552E+01  3.474758E+01  4.404729E+01  4.407189E+01
            0.000000  0.050645  0.000000
 -1.658663E+01  5.830088E-01  1.785685E+00  2.705194E+01  2.716742E+01  3.005978E+01  3.469834E+01  4.404128E+01  4.418840E+01
            0.000000  0.055709  0.000000
 -1.756573E+01  6.457149E-01  1.981014E+00  2.709109E+01  2.723027E+01  3.011164E+01  3.464336E+01  4.400776E+01  4.432644E+01
            0.000000  0.060774  0.000000
 -1.855311E+01  7.106340E-01  2.178695E+00  2.713366E+01  2.729857E+01  3.021530E+01  3.458245E+01  4.397139E+01  4.446127E+01
            0.000000  0.065838  0.000000
 -1.954152E+01  7.779107E-01  2.378156E+00  2.717956E+01  2.737219E+01  3.036550E+01  3.451536E+01  4.393225E+01  4.459290E+01
            0.000000  0.070903  0.000000
 -2.052547E+01  8.476948E-01  2.578717E+00  2.722871E+01  2.745099E+01  3.055747E+01  3.444183E+01  4.389041E+01  4.472149E+01
            0.000000  0.075967  0.000000
 -2.150061E+01  9.201360E-01  2.779612E+00  2.728102E+01  2.753482E+01  3.078683E+01  3.436160E+01  4.384596E+01  4.484734E+01
            0.000000  0.081032  0.000000
 -2.246335E+01  9.953783E-01  2.980013E+00  2.733641E+01  2.762352E+01  3.104942E+01  3.427437E+01  4.379895E+01  4.497089E+01
            0.000000  0.086096  0.000000
 -2.341054E+01  1.073557E+00  3.179059E+00  2.739477E+01  2.771692E+01  3.134129E+01  3.417985E+01  4.374947E+01  4.509268E+01
            0.000000  0.091161  0.000000
 -2.433946E+01  1.154793E+00  3.375883E+00  2.745600E+01  2.781487E+01  3.165854E+01  3.407774E+01  4.369758E+01  4.521332E+01
            0.000000  0.096225  0.000000
 -2.524768E+01  1.239196E+00  3.569638E+00  2.752001E+01  2.791718E+01  3.199737E+01  3.396776E+01  4.364334E+01  4.533352E+01
            0.000000  0.101290  0.000000
 -2.613305E+01  1.326854E+00  3.759528E+00  2.758670E+01  2.802368E+01  3.235396E+01  3.384961E+01  4.358680E+01  4.545410E+01
            0.000000  0.106354  0.000000
 -2.699372E+01  1.417840E+00  3.944829E+00  2.765595E+01  2.813418E+01  3.272447E+01  3.372299E+01  4.352801E+01  4.557594E+01
            0.000000  0.111418  0.000000
 -2.782801E+01  1.512204E+00  4.124914E+00  2.772765E+01  2.824851E+01  3.310503E+01  3.358763E+01  4.346703E+01  4.570007E+01
            0.000000  0.116483  0.000000
 -2.863440E+01  1.609977E+00  4.299272E+00  2.780171E+01  2.836648E+01  3.344324E+01  3.349165E+01  4.340390E+01  4.582762E+01
            0.000000  0.121547  0.000000
 -2.941128E+01  1.711169E+00  4.467519E+00  2.787801E+01  2.848790E+01  3.328955E+01  3.388021E+01  4.333865E+01  4.595985E+01
            0.000000  0.126612  0.000000
 -3.015670E+01  1.815770E+00  4.629406E+00  2.795643E+01  2.861259E+01  3.312631E+01  3.426633E+01  4.327132E+01  4.609812E+01
            0.000000  0.131676  0.000000
 -3.086805E+01  1.923748E+00  4.784823E+00  2.803687E+01  2.874035E+01  3.295329E+01  3.464539E+01  4.320195E+01  4.624378E+01
            0.000000  0.136741  0.000000
 -3.154156E+01  2.035053E+00  4.933797E+00  2.811921E+01  2.887099E+01  3.277034E+01  3.501238E+01  4.313055E+01  4.639802E+01
            0.000000  0.141805  0.000000
 -3.217181E+01  2.149616E+00  5.076488E+00  2.820334E+01  2.900434E+01  3.257740E+01  3.536202E+01  4.305717E+01  4.656156E+01
            0.000000  0.146870  0.000000
 -3.275115E+01  2.267350E+00  5.213184E+00  2.828914E+01  2.914019E+01  3.237457E+01  3.568876E+01  4.298183E+01  4.673430E+01
            0.000000  0.151934  0.000000
 -3.326928E+01  2.388153E+00  5.344294E+00  2.837649E+01  2.927836E+01  3.216214E+01  3.598705E+01  4.290456E+01  4.691479E+01
            0.000000  0.156999  0.000000
 -3.371279E+01  2.511909E+00  5.470350E+00  2.846529E+01  2.941868E+01  3.194070E+01  3.625156E+01  4.282539E+01  4.709977E+01
            0.000000  0.162063  0.000000
 -3.406507E+01  2.638488E+00  5.591998E+00  2.855541E+01  2.956095E+01  3.171113E+01  3.647758E+01  4.274435E+01  4.728370E+01
            0.000000  0.167128  0.000000
 -3.430656E+01  2.767750E+00  5.709995E+00  2.864675E+01  2.970499E+01  3.147470E+01  3.666128E+01  4.266148E+01  4.745866E+01
            0.000000  0.172192  0.000000
 -3.441541E+01  2.899545E+00  5.825190E+00  2.873918E+01  2.985064E+01  3.123297E+01  3.679987E+01  4.257682E+01  4.761449E+01
            0.000000  0.177257  0.000000
 -3.436880E+01  3.033717E+00  5.938487E+00  2.883258E+01  2.999771E+01  3.098778E+01  3.689168E+01  4.249042E+01  4.773966E+01
            0.000000  0.182321  0.000000
 -3.414460E+01  3.170102E+00  6.050790E+00  2.892686E+01  3.014603E+01  3.074110E+01  3.693601E+01  4.240233E+01  4.782244E+01
            0.000000  0.187386  0.000000
 -3.372355E+01  3.308533E+00  6.162907E+00  2.902188E+01  3.029545E+01  3.049481E+01  3.693289E+01  4.231260E+01  4.785258E+01
            0.000000  0.192450  0.000000
 -3.309136E+01  3.448839E+00  6.275450E+00  2.911753E+01  3.025054E+01  3.044580E+01  3.688285E+01  4.222129E+01  4.782300E+01
            0.000000  0.197515  0.000000
 -3.224060E+01  3.590848E+00  6.388725E+00  2.921371E+01  3.000943E+01  3.059692E+01  3.678682E+01  4.212847E+01  4.773116E+01
            0.000000  0.202579  0.000000
 -3.117209E+01  3.734388E+00  6.502652E+00  2.931030E+01  2.977203E+01  3.074866E+01  3.664635E+01  4.203421E+01  4.757980E+01
            0.000000  0.207644  0.000000
 -2.989584E+01  3.879287E+00  6.616718E+00  2.940720E+01  2.953826E+01  3.090089E+01  3.646410E+01  4.193860E+01  4.737692E+01
            0.000000  0.212708  0.000000
 -2.843198E+01  4.025377E+00  6.729994E+00  2.930749E+01  2.950428E+01  3.105345E+01  3.624492E+01  4.184171E+01  4.713489E+01
            0.000000  0.217772  0.000000
 -2.681198E+01  4.172491E+00  6.841197E+00  2.907865E+01  2.960145E+01  3.120621E+01  3.599728E+01  4.174364E+01  4.686904E+01
            0.000000  0.222837  0.000000
 -2.508134E+01  4.320465E+00  6.948778E+00  2.885043E+01  2.969860E+01  3.135905E+01  3.573499E+01  4.164449E+01  4.659593E+01
            0.000000  0.227901  0.000000
 -2.330365E+01  4.469142E+00  7.051038E+00  2.862146E+01  2.979563E+01  3.151184E+01  3.547867E+01  4.154434E+01  4.633164E+01
            0.000000  0.232966  0.000000
 -2.156593E+01  4.618366E+00  7.146236E+00  2.839052E+01  2.989243E+01  3.166446E+01  3.525602E+01  4.144332E+01  4.609041E+01
            0.000000  0.238030  0.000000
 -1.998224E+01  4.767989E+00  7.232695E+00  2.815662E+01  2.998890E+01  3.181680E+01  3.509972E+01  4.134152E+01  4.588376E+01
            0.000000  0.243095  0.000000
 -1.868893E+01  4.917866E+00  7.308895E+00  2.791916E+01  3.008496E+01  3.196875E+01  3.504193E+01  4.123906E+01  4.572026E+01
            0.000000  0.248159  0.000000
 -1.782248E+01  5.067858E+00  7.373555E+00  2.767794E+01  3.018050E+01  3.212021E+01  3.510601E+01  4.113605E+01  4.560566E+01
            0.000000  0.253224  0.000000
 -1.747809E+01  5.217831E+00  7.425711E+00  2.743323E+01  3.027543E+01  3.227109E+01  3.529840E+01  4.103260E+01  4.554341E+01
            0.000000  0.258288  0.000000
 -1.766967E+01  5.367656E+00  7.464760E+00  2.718576E+01  3.036967E+01  3.242127E+01  3.560517E+01  4.092884E+01  4.553507E+01
            0.000000  0.263353  0.000000
 -1.832424E+01  5.517208E+00  7.490499E+00  2.693675E+01  3.046313E+01  3.257069E+01  3.599569E+01  4.082489E+01  4.558039E+01
            0.000000  0.268417  0.000000
 -1.931682E+01  5.666367E+00  7.503120E+00  2.668785E+01  3.055572E+01  3.271924E+01  3.643132E+01  4.072087E+01  4.567716E+01
            0.000000  0.273482  0.000000
 -2.051542E+01  5.815019E+00  7.503197E+00  2.644115E+01  3.064737E+01  3.286684E+01  3.687451E+01  4.061690E+01  4.582076E+01
            0.000000  0.278546  0.000000
 -2.180901E+01  5.963050E+00  7.491641E+00  2.619907E+01  3.073799E+01  3.301342E+01  3.729516E+01  4.051311E+01  4.600378E+01
            0.000000  0.283611  0.000000
 -2.311541E+01  6.110355E+00  7.469671E+00  2.596435E+01  3.082752E+01  3.315887E+01  3.767309E+01  4.040962E+01  4.621624E+01
            0.000000  0.288675  0.000000
 -2.437829E+01  6.256827E+00  7.438790E+00  2.573984E+01  3.091589E+01  3.330313E+01  3.799768E+01  4.030656E+01  4.644633E+01
            0.000000  0.293740  0.000000
 -2.556119E+01  6.402364E+00  7.400786E+00  2.552839E+01  3.100302E+01  3.344611E+01  3.826580E+01  4.020406E+01  4.668173E+01
            0.000000  0.298804  0.000000
 -2.664172E+01  6.546869E+00  7.357772E+00  2.533270E+01  3.108885E+01  3.358773E+01  3.847930E+01  4.010226E+01  4.691099E+01
            0.000000  0.303869  0.000000
 -2.760741E+01  6.690244E+00  7.312222E+00  2.515508E+01  3.117333E+01  3.372789E+01  3.864275E+01  4.000128E+01  4.712463E+01
            0.000000  0.308933  0.000000
 -2.845262E+01  6.832396E+00  7.267001E+00  2.499737E+01  3.125640E+01  3.386650E+01  3.876174E+01  3.990126E+01  4.731577E+01
            0.000000  0.313998  0.000000
 -2.917655E+01  6.973232E+00  7.225352E+00  2.486075E+01  3.133800E+01  3.400347E+01  3.884190E+01  3.980236E+01  4.748028E+01
            0.000000  0.319062  0.000000
 -2.978186E+01  7.112662E+00  7.190817E+00  2.474576E+01  3.141809E+01  3.413871E+01  3.888833E+01  3.970470E+01  4.761657E+01
            0.000000  0.324126  0.000000
 -3.027363E+01  7.167081E+00  7.250600E+00  2.465222E+01  3.149661E+01  3.427208E+01  3.890543E+01  3.960845E+01  4.772514E+01
            0.000000  0.329191  0.000000
 -3.065854E+01  7.157741E+00  7.386957E+00  2.457940E+01  3.157353E+01  3.440349E+01  3.889689E+01  3.951375E+01  4.780803E+01
            0.000000  0.334255  0.000000
 -3.094422E+01  7.166045E+00  7.521652E+00  2.452606E+01  3.164882E+01  3.453280E+01  3.886588E+01  3.942079E+01  4.786828E+01
            0.000000  0.339320  0.000000
 -3.113878E+01  7.194605E+00  7.654602E+00  2.449061E+01  3.172243E+01  3.465988E+01  3.881519E+01  3.932972E+01  4.790943E+01
            0.000000  0.344384  0.000000
 -3.125043E+01  7.245171E+00  7.785728E+00  2.447129E+01  3.179434E+01  3.478456E+01  3.874735E+01  3.924075E+01  4.793511E+01
            0.000000  0.349449  0.000000
 -3.128726E+01  7.318479E+00  7.914952E+00  2.446626E+01  3.186452E+01  3.490669E+01  3.866476E+01  3.915405E+01  4.794880E+01
            0.000000  0.354513  0.000000
 -3.125716E+01  7.414208E+00  8.042201E+00  2.447376E+01  3.193295E+01  3.502606E+01  3.856971E+01  3.906986E+01  4.795358E+01
            0.000000  0.359578  0.000000
 -3.116767E+01  7.531055E+00  8.167402E+00  2.449215E+01  3.199962E+01  3.514249E+01  3.846448E+01  3.898839E+01  4.795201E+01
            0.000000  0.364642  0.000000
 -3.102600E+01  7.666891E+00  8.290485E+00  2.451998E+01  3.206451E+01  3.525574E+01  3.835148E+01  3.890990E+01  4.794601E+01
            0.000000  0.369707  0.000000
 -3.083889E+01  7.819002E+00  8.411385E+00  2.455598E+01  3.212761E+01  3.536555E+01  3.823331E+01  3.883464E+01  4.793678E+01
            0.000000  0.374771  0.000000
 -3.061259E+01  7.984328E+00  8.530037E+00  2.459907E+01  3.218891E+01  3.547164E+01  3.811300E+01  3.876293E+01  4.792475E+01
            0.000000  0.379836  0.000000
 -3.035283E+01  8.159713E+00  8.646380E+00  2.464832E+01  3.224842E+01  3.557370E+01  3.799412E+01  3.869506E+01  4.790952E+01
            0.000000  0.384900  0.000000
 -3.006474E+01  8.342110E+00  8.760356E+00  2.470290E+01  3.230613E+01  3.567139E+01  3.788101E+01  3.863139E+01  4.788986E+01
            0.000000  0.389965  0.000000
 -2.975290E+01  8.528727E+00  8.871912E+00  2.476206E+01  3.236206E+01  3.576434E+01  3.777883E+01  3.857228E+01  4.786368E+01
            0.000000  0.395029  0.000000
 -2.942125E+01  8.717143E+00  8.980994E+00  2.482508E+01  3.241620E+01  3.585215E+01  3.769363E+01  3.851812E+01  4.782821E+01
            0.000000  0.400094  0.000000
 -2.907307E+01  8.905345E+00  9.087553E+00  2.489126E+01  3.246857E+01  3.593439E+01  3.763215E+01  3.846933E+01  4.778016E+01
            0.000000  0.405158  0.000000
 -2.871098E+01  9.091745E+00  9.191542E+00  2.495991E+01  3.251918E+01  3.601065E+01  3.760130E+01  3.842632E+01  4.771617E+01
            0.000000  0.410223  0.000000
 -2.833706E+01  9.275149E+00  9.292919E+00  2.503031E+01  3.256806E+01  3.608049E+01  3.760715E+01  3.838948E+01  4.763354E+01
            0.000000  0.415287  0.000000
 -2.795295E+01  9.391640E+00  9.454710E+00  2.510179E+01  3.261521E+01  3.614352E+01  3.765364E+01  3.835918E+01  4.753103E+01
            0.000000  0.420352  0.000000
 -2.756020E+01  9.487668E+00  9.629872E+00  2.517367E+01  3.266065E+01  3.619941E+01  3.774124E+01  3.833573E+01  4.740957E+01
            0.000000  0.425416  0.000000
 -2.716041E+01  9.580964E+00  9.800293E+00  2.524533E+01  3.270442E+01  3.624793E+01  3.786618E+01  3.831933E+01  4.727257E+01
            0.000000  0.430480  0.000000
 -2.675538E+01  9.671494E+00  9.965797E+00  2.531620E+01  3.274652E+01  3.628896E+01  3.802075E+01  3.831006E+01  4.712551E+01
            0.000000  0.435545  0.000000
 -2.634705E+01  9.759225E+00  1.012630E+01  2.538579E+01  3.278699E+01  3.632253E+01  3.819468E+01  3.830783E+01  4.697494E+01
            0.000000  0.440609  0.000000
 -2.593747E+01  9.844125E+00  1.028179E+01  2.545370E+01  3.282584E+01  3.634885E+01  3.831241E+01  3.837711E+01  4.682719E+01
            0.000000  0.445674  0.000000
 -2.552862E+01  9.926163E+00  1.043224E+01  2.551959E+01  3.286310E+01  3.636828E+01  3.832338E+01  3.855831E+01  4.668744E+01
            0.000000  0.450738  0.000000
 -2.512239E+01  1.000531E+01  1.057765E+01  2.558324E+01  3.289879E+01  3.638132E+01  3.834020E+01  3.873079E+01  4.655913E+01
            0.000000  0.455803  0.000000
 -2.472061E+01  1.008155E+01  1.071796E+01  2.564449E+01  3.293294E+01  3.638860E+01  3.836220E+01  3.888948E+01  4.644400E+01
            0.000000  0.460867  0.000000
 -2.432499E+01  1.015484E+01  1.085312E+01  2.570323E+01  3.296557E+01  3.639078E+01  3.838863E+01  3.903141E+01  4.634243E+01
            0.000000  0.465932  0.000000
 -2.393721E+01  1.022516E+01  1.098300E+01  2.575940E+01  3.299669E+01  3.638858E+01  3.841875E+01  3.915515E+01  4.625383E+01
            0.000000  0.470996  0.000000
 -2.355889E+01  1.029250E+01  1.110750E+01  2.581297E+01  3.302634E+01  3.638272E+01  3.845177E+01  3.926020E+01  4.617707E+01
            0.000000  0.476061  0.000000
 -2.319159E+01  1.035682E+01  1.122648E+01  2.586391E+01  3.305452E+01  3.637387E+01  3.848698E+01  3.934648E+01  4.611071E+01
            0.000000  0.481125  0.000000
 -2.283684E+01  1.041812E+01  1.133979E+01  2.591218E+01  3.308125E+01  3.636265E+01  3.852369E+01  3.941400E+01  4.605329E+01
            0.000000  0.486190  0.000000
 -2.249613E+01  1.047636E+01  1.144732E+01  2.595773E+01  3.310655E+01  3.634963E+01  3.856127E+01  3.946259E+01  4.600341E+01
            0.000000  0.491254  0.000000
 -2.217090E+01  1.053153E+01  1.154894E+01  2.600049E+01  3.313043E+01  3.633533E+01  3.859916E+01  3.949169E+01  4.595986E+01
            0.000000  0.496319  0.000000
 -2.186250E+01  1.058362E+01  1.164458E+01  2.604038E+01  3.315292E+01  3.632018E+01  3.863687E+01  3.950028E+01  4.592163E+01
            0.000000  0.501383  0.000000
 -2.157224E+01  1.063261E+01  1.173417E+01  2.607731E+01  3.317400E+01  3.630458E+01  3.867396E+01  3.948675E+01  4.588800E+01
            0.000000  0.506448  0.000000
 -2.130131E+01  1.067849E+01  1.181768E+01  2.611119E+01  3.319371E+01  3.628885E+01  3.871005E+01  3.944879E+01  4.585858E+01
            0.000000  0.511512  0.000000
 -2.105083E+01  1.072125E+01  1.189511E+01  2.614194E+01  3.321203E+01  3.627329E+01  3.874480E+01  3.938334E+01  4.583338E+01
            0.000000  0.516577  0.000000
 -2.082181E+01  1.076086E+01  1.196647E+01  2.616954E+01  3.322899E+01  3.625813E+01  3.877791E+01  3.928652E+01  4.581285E+01
            0.000000  0.521641  0.000000
 -2.061513E+01  1.079734E+01  1.203180E+01  2.619396E+01  3.324458E+01  3.624358E+01  3.880915E+01  3.915371E+01  4.579791E+01
            0.000000  0.526706  0.000000
 -2.043156E+01  1.083066E+01  1.209115E+01  2.621526E+01  3.325881E+01  3.622982E+01  3.883829E+01  3.897985E+01  4.578997E+01
            0.000000  0.531770  0.000000
 -2.027168E+01  1.086083E+01  1.214459E+01  2.623354E+01  3.327168E+01  3.621700E+01  3.876010E+01  3.886515E+01  4.579079E+01
            0.000000  0.536834  0.000000
 -2.013580E+01  1.088783E+01  1.219219E+01  2.624896E+01  3.328320E+01  3.620524E+01  3.849148E+01  3.888956E+01  4.580213E+01
            0.000000  0.541899  0.000000
 -2.002371E+01  1.091166E+01  1.223401E+01  2.626169E+01  3.329336E+01  3.619465E+01  3.817550E+01  3.891139E+01  4.582507E+01
            0.000000  0.546963  0.000000
 -1.993436E+01  1.093232E+01  1.227010E+01  2.627199E+01  3.330216E+01  3.618532E+01  3.782217E+01  3.893053E+01  4.585893E+01
            0.000000  0.552028  0.000000
 -1.986549E+01  1.094980E+01  1.230055E+01  2.628011E+01  3.330961E+01  3.617731E+01  3.745375E+01  3.894688E+01  4.590025E+01
            0.000000  0.557092  0.000000
 -1.981359E+01  1.096411E+01  1.232538E+01  2.628630E+01  3.331571E+01  3.617068E+01  3.710484E+01  3.896036E+01  4.594257E+01
            0.000000  0.562157  0.000000
 -1.977484E+01  1.097524E+01  1.234466E+01  2.629082E+01  3.332045E+01  3.616548E+01  3.681401E+01  3.897091E+01  4.597838E+01
            0.000000  0.567221  0.000000
 -1.974669E+01  1.098319E+01  1.235840E+01  2.629387E+01  3.332384E+01  3.616174E+01  3.660817E+01  3.897847E+01  4.600266E+01
            0.000000  0.572286  0.000000
 -1.972891E+01  1.098796E+01  1.236663E+01  2.629564E+01  3.332587E+01  3.615949E+01  3.649211E+01  3.898303E+01  4.601519E+01
            0.000000  0.577350  0.000000
 -1.972274E+01  1.098955E+01  1.236938E+01  2.629621E+01  3.332655E+01  3.615874E+01  3.645563E+01  3.898455E+01  4.601881E+01
            0.005051  0.577350  0.000000
 -1.978433E+01  1.098988E+01  1.238979E+01  2.630339E+01  3.332742E+01  3.615822E+01  3.645413E+01  3.898362E+01  4.601849E+01
            0.010101  0.577350  0.000000
 -1.996282E+01  1.099085E+01  1.244888E+01  2.632474E+01  3.333005E+01  3.615668E+01  3.644962E+01  3.898086E+01  4.601750E+01
            0.015152  0.577350  0.000000
 -2.024005E+01  1.099246E+01  1.254067E+01  2.635977E+01  3.333442E+01  3.615410E+01  3.644207E+01  3.897627E+01  4.601584E+01
            0.020202  0.577350  0.000000
 -2.058791E+01  1.099471E+01  1.265683E+01  2.640776E+01  3.334054E+01  3.615049E+01  3.643140E+01  3.896986E+01  4.601344E+01
            0.025253  0.577350  0.000000
 -2.097082E+01  1.099760E+01  1.278820E+01  2.646787E+01  3.334839E+01  3.614586E+01  3.641754E+01  3.896166E+01  4.601026E+01
            0.030303  0.577350  0.000000
 -2.134831E+01  1.100113E+01  1.292626E+01  2.653928E+01  3.335799E+01  3.614021E+01  3.640040E+01  3.895171E+01  4.600621E+01
            0.035354  0.577350  0.000000
 -2.167764E+01  1.100529E+01  1.306393E+01  2.662133E+01  3.336931E+01  3.613355E+01  3.637987E+01  3.894003E+01  4.600119E+01
            0.040404  0.577350  0.000000
 -2.191647E+01  1.101008E+01  1.319594E+01  2.671359E+01  3.338235E+01  3.612588E+01  3.635594E+01  3.892668E+01  4.599510E+01
            0.045455  0.577350  0.000000
 -2.202607E+01  1.101549E+01  1.331884E+01  2.681595E+01  3.339711E+01  3.611721E+01  3.632863E+01  3.891169E+01  4.598785E+01
            0.050505  0.577350  0.000000
 -2.197473E+01  1.102151E+01  1.343077E+01  2.692856E+01  3.341356E+01  3.610755E+01  3.629815E+01  3.889513E+01  4.597941E+01
            0.055556  0.577350  0.000000
 -2.174104E+01  1.102813E+01  1.353119E+01  2.705174E+01  3.343170E+01  3.609692E+01  3.626486E+01  3.887705E+01  4.596981E+01
            0.060606  0.577350  0.000000
 -2.131620E+01  1.103534E+01  1.362065E+01  2.718584E+01  3.345152E+01  3.608532E+01  3.622931E+01  3.885751E+01  4.595918E+01
            0.065657  0.577350  0.000000
 -2.070451E+01  1.104313E+01  1.370051E+01  2.733110E+01  3.347298E+01  3.607277E+01  3.619222E+01  3.883658E+01  4.594770E+01
            0.070707  0.577350  0.000000
 -1.992192E+01  1.105148E+01  1.377274E+01  2.748745E+01  3.349608E+01  3.605928E+01  3.615441E+01  3.881432E+01  4.593561E+01
            0.075758  0.577350  0.000000
 -1.899292E+01  1.106037E+01  1.383982E+01  2.765447E+01  3.352079E+01  3.604488E+01  3.611672E+01  3.879082E+01  4.592312E+01
            0.080808  0.577350  0.000000
 -1.794674E+01  1.106979E+01  1.390453E+01  2.783133E+01  3.354708E+01  3.602957E+01  3.607997E+01  3.876614E+01  4.591040E+01
            0.085859  0.577350  0.000000
 -1.681378E+01  1.107971E+01  1.396992E+01  2.801681E+01  3.357492E+01  3.601339E+01  3.604493E+01  3.874036E+01  4.589752E+01
            0.090909  0.577350  0.000000
 -1.562291E+01  1.109012E+01  1.403913E+01  2.820942E+01  3.360429E+01  3.599636E+01  3.601226E+01  3.871356E+01  4.588448E+01
            0.095960  0.577350  0.000000
 -1.439984E+01  1.110099E+01  1.411531E+01  2.840747E+01  3.363514E+01  3.597850E+01  3.598256E+01  3.868581E+01  4.587120E+01
            0.101010  0.577350  0.000000
 -1.316649E+01  1.111229E+01  1.420139E+01  2.860917E+01  3.366744E+01  3.595633E+01  3.595984E+01  3.865719E+01  4.585753E+01
            0.106061  0.577350  0.000000
 -1.194107E+01  1.112400E+01  1.429995E+01  2.881277E+01  3.370114E+01  3.593403E+01  3.594041E+01  3.862779E+01  4.584330E+01
            0.111111  0.577350  0.000000
 -1.073845E+01  1.113609E+01  1.441287E+01  2.901659E+01  3.373620E+01  3.591603E+01  3.592024E+01  3.859767E+01  4.582831E+01
            0.116162  0.577350  0.000000
 -9.570680E+00  1.114853E+01  1.454118E+01  2.921915E+01  3.377256E+01  3.589937E+01  3.590265E+01  3.856691E+01  4.581239E+01
            0.121212  0.577350  0.000000
 -8.447535E+00  1.116128E+01  1.468482E+01  2.941915E+01  3.381016E+01  3.587784E+01  3.589413E+01  3.853559E+01  4.579537E+01
            0.126263  0.577350  0.000000
 -7.376860E+00  1.117433E+01  1.484264E+01  2.961551E+01  3.384896E+01  3.585568E+01  3.589063E+01  3.850379E+01  4.577714E+01
            0.131313  0.577350  0.000000
 -6.364968E+00  1.118764E+01  1.501246E+01  2.980741E+01  3.388888E+01  3.583294E+01  3.589220E+01  3.847158E+01  4.575760E+01
            0.136364  0.577350  0.000000
 -5.417217E+00  1.120117E+01  1.519145E+01  2.999425E+01  3.392986E+01  3.580966E+01  3.589877E+01  3.843903E+01  4.573671E+01
            0.141414  0.577350  0.000000
 -4.539002E+00  1.121490E+01  1.537640E+01  3.017567E+01  3.397182E+01  3.578590E+01  3.591012E+01  3.840621E+01  4.571444E+01
            0.146465  0.577350  0.000000
 -3.737403E+00  1.122881E+01  1.556423E+01  3.035149E+01  3.401468E+01  3.576169E+01  3.592587E+01  3.837320E+01  4.569082E+01
            0.151515  0.577350  0.000000
 -3.024385E+00  1.124285E+01  1.575220E+01  3.052178E+01  3.405837E+01  3.573709E+01  3.594543E+01  3.834005E+01  4.566588E+01
            0.156566  0.577350  0.000000
 -2.422447E+00  1.125699E+01  1.593816E+01  3.068677E+01  3.410279E+01  3.571216E+01  3.596798E+01  3.830685E+01  4.563965E+01
            0.161616  0.577350  0.000000
 -1.972699E+00  1.127122E+01  1.612056E+01  3.084685E+01  3.414785E+01  3.568695E+01  3.599243E+01  3.827365E+01  4.561218E+01
            0.166667  0.577350  0.000000
 -1.733278E+00  1.128551E+01  1.629846E+01  3.100262E+01  3.419347E+01  3.566152E+01  3.601737E+01  3.824051E+01  4.558351E+01
            0.171717  0.577350  0.000000
 -1.737836E+00  1.129981E+01  1.647143E+01  3.115478E+01  3.423953E+01  3.563592E+01  3.604104E+01  3.820752E+01  4.555369E+01
            0.176768  0.577350  0.000000
 -1.942850E+00  1.131411E+01  1.663938E+01  3.130412E+01  3.428594E+01  3.561023E+01  3.606138E+01  3.817473E+01  4.552274E+01
            0.181818  0.577350  0.000000
 -2.263435E+00  1.132839E+01  1.680242E+01  3.145140E+01  3.433259E+01  3.558450E+01  3.607603E+01  3.814220E+01  4.549072E+01
            0.186869  0.577350  0.000000
 -2.633687E+00  1.134260E+01  1.696070E+01  3.159720E+01  3.437935E+01  3.555879E+01  3.608260E+01  3.811000E+01  4.545774E+01
            0.191919  0.577350  0.000000
 -3.016894E+00  1.135674E+01  1.711419E+01  3.174166E+01  3.442613E+01  3.553317E+01  3.607901E+01  3.807820E+01  4.542398E+01
            0.196970  0.577350  0.000000
 -3.394679E+00  1.137077E+01  1.726255E+01  3.188420E+01  3.447279E+01  3.550770E+01  3.606398E+01  3.804687E+01  4.538976E+01
            0.202020  0.577350  0.000000
 -3.758914E+00  1.138466E+01  1.740494E+01  3.202321E+01  3.451922E+01  3.548245E+01  3.603763E+01  3.801606E+01  4.535548E+01
            0.207071  0.577350  0.000000
 -4.106809E+00  1.139840E+01  1.754006E+01  3.215601E+01  3.456527E+01  3.545748E+01  3.600193E+01  3.798584E+01  4.532172E+01
            0.212121  0.577350  0.000000
 -4.438841E+00  1.141196E+01  1.766618E+01  3.227898E+01  3.461084E+01  3.543286E+01  3.596074E+01  3.795630E+01  4.528908E+01
            0.217172  0.577350  0.000000
 -4.756726E+00  1.142530E+01  1.778145E+01  3.238830E+01  3.465577E+01  3.540865E+01  3.591928E+01  3.792748E+01  4.525814E+01
            0.222222  0.577350  0.000000
 -5.062272E+00  1.143841E+01  1.788422E+01  3.248074E+01  3.469995E+01  3.538491E+01  3.588306E+01  3.789947E+01  4.522937E+01
            0.227273  0.577350  0.000000
 -5.356970E+00  1.145125E+01  1.797321E+01  3.255447E+01  3.474322E+01  3.536171E+01  3.585668E+01  3.787233E+01  4.520308E+01
            0.232323  0.577350  0.000000
 -5.641171E+00  1.146381E+01  1.804779E+01  3.260961E+01  3.478545E+01  3.533911E+01  3.584297E+01  3.784614E+01  4.517940E+01
            0.237374  0.577350  0.000000
 -5.914467E+00  1.147605E+01  1.810795E+01  3.264801E+01  3.482651E+01  3.531716E+01  3.584265E+01  3.782096E+01  4.515829E+01
            0.242424  0.577350  0.000000
 -6.175717E+00  1.148795E+01  1.815423E+01  3.267273E+01  3.486625E+01  3.529594E+01  3.585478E+01  3.779687E+01  4.513964E+01
            0.247475  0.577350  0.000000
 -6.423480E+00  1.149947E+01  1.818756E+01  3.268726E+01  3.490454E+01  3.527549E+01  3.587738E+01  3.777392E+01  4.512326E+01
            0.252525  0.577350  0.000000
 -6.656165E+00  1.151059E+01  1.820917E+01  3.269490E+01  3.494124E+01  3.525587E+01  3.590810E+01  3.775220E+01  4.510895E+01
            0.257576  0.577350  0.000000
 -6.872241E+00  1.152129E+01  1.822041E+01  3.269837E+01  3.497622E+01  3.523715E+01  3.594464E+01  3.773175E+01  4.509652E+01
            0.262626  0.577350  0.000000
 -7.070346E+00  1.153152E+01  1.822268E+01  3.269971E+01  3.500935E+01  3.521938E+01  3.598503E+01  3.771263E+01  4.508579E+01
            0.267677  0.577350  0.000000
 -7.249406E+00  1.154127E+01  1.821737E+01  3.270032E+01  3.504048E+01  3.520262E+01  3.602766E+01  3.769489E+01  4.507657E+01
            0.272727  0.577350  0.000000
 -7.408660E+00  1.155050E+01  1.820581E+01  3.270105E+01  3.506947E+01  3.518698E+01  3.607123E+01  3.767858E+01  4.506871E+01
            0.277778  0.577350  0.000000
 -7.547724E+00  1.155918E+01  1.818927E+01  3.270233E+01  3.509610E+01  3.517263E+01  3.611470E+01  3.766373E+01  4.506205E+01
            0.282828  0.577350  0.000000
 -7.666670E+00  1.156728E+01  1.816892E+01  3.270434E+01  3.511970E+01  3.516018E+01  3.615720E+01  3.765035E+01  4.505645E+01
            0.287879  0.577350  0.000000
 -7.766100E+00  1.157477E+01  1.814584E+01  3.270704E+01  3.513520E+01  3.515466E+01  3.619794E+01  3.763847E+01  4.505177E+01
            0.292929  0.577350  0.000000
 -7.847181E+00  1.158162E+01  1.812106E+01  3.271030E+01  3.513099E+01  3.516768E+01  3.623621E+01  3.762806E+01  4.504787E+01
            0.297980  0.577350  0.000000
 -7.911670E+00  1.158779E+01  1.809553E+01  3.271392E+01  3.512209E+01  3.518420E+01  3.627132E+01  3.761912E+01  4.504462E+01
            0.303030  0.577350  0.000000
 -7.961894E+00  1.159326E+01  1.807016E+01  3.271766E+01  3.511367E+01  3.519908E+01  3.630263E+01  3.761162E+01  4.504191E+01
            0.308081  0.577350  0.000000
 -8.000648E+00  1.159799E+01  1.804584E+01  3.272129E+01  3.510631E+01  3.521174E+01  3.632953E+01  3.760550E+01  4.503965E+01
            0.313131  0.577350  0.000000
 -8.030936E+00  1.160194E+01  1.802349E+01  3.272458E+01  3.510018E+01  3.522205E+01  3.635150E+01  3.760071E+01  4.503776E+01
            0.318182  0.577350  0.000000
 -8.055526E+00  1.160508E+01  1.800404E+01  3.272735E+01  3.509536E+01  3.523000E+01  3.636820E+01  3.759715E+01  4.503619E+01
            0.323232  0.577350  0.000000
 -8.076285E+00  1.160737E+01  1.798849E+01  3.272948E+01  3.509189E+01  3.523560E+01  3.637953E+01  3.759475E+01  4.503493E+01
            0.328283  0.577350  0.000000
 -8.093182E+00  1.160877E+01  1.797794E+01  3.273094E+01  3.508979E+01  3.523891E+01  3.638575E+01  3.759340E+01  4.503400E+01
            0.333333  0.577350  0.000000
 -8.103024E+00  1.160925E+01  1.797351E+01  3.273184E+01  3.508909E+01  3.523999E+01  3.638767E+01  3.759297E+01  4.503345E+01
            0.330808  0.572976  0.000000
 -8.091992E+00  1.160876E+01  1.797777E+01  3.273145E+01  3.508979E+01  3.523895E+01  3.638635E+01  3.759335E+01  4.503391E+01
            0.328283  0.568603  0.000000
 -8.052800E+00  1.160725E+01  1.799026E+01  3.273141E+01  3.509188E+01  3.523589E+01  3.638406E+01  3.759440E+01  4.503506E+01
            0.325758  0.564229  0.000000
 -7.964528E+00  1.160469E+01  1.801186E+01  3.273252E+01  3.509530E+01  3.523098E+01  3.638360E+01  3.759599E+01  4.503703E+01
            0.323232  0.559855  0.000000
 -7.798650E+00  1.160103E+01  1.804310E+01  3.273581E+01  3.509995E+01  3.522443E+01  3.638842E+01  3.759795E+01  4.504000E+01
            0.320707  0.555481  0.000000
 -7.519328E+00  1.159621E+01  1.808399E+01  3.274238E+01  3.510560E+01  3.521660E+01  3.640227E+01  3.760016E+01  4.504415E+01
            0.318182  0.551107  0.000000
 -7.083635E+00  1.159018E+01  1.813394E+01  3.275319E+01  3.511179E+01  3.520805E+01  3.642875E+01  3.760246E+01  4.504966E+01
            0.315657  0.546733  0.000000
 -6.438852E+00  1.158290E+01  1.819167E+01  3.276886E+01  3.511751E+01  3.519993E+01  3.647069E+01  3.760470E+01  4.505666E+01
            0.313131  0.542359  0.000000
 -5.508352E+00  1.157430E+01  1.825535E+01  3.278940E+01  3.512073E+01  3.519434E+01  3.652962E+01  3.760674E+01  4.506524E+01
            0.310606  0.537985  0.000000
 -4.128804E+00  1.156433E+01  1.832276E+01  3.281418E+01  3.511859E+01  3.519427E+01  3.660550E+01  3.760844E+01  4.507540E+01
            0.308081  0.533612  0.000000
 -1.419425E+00  1.155293E+01  1.839155E+01  3.284205E+01  3.510975E+01  3.520115E+01  3.669667E+01  3.760965E+01  4.508710E+01
            0.305556  0.529238  0.000000
  3.766324E+00  1.154005E+01  1.845949E+01  3.287153E+01  3.509548E+01  3.521379E+01  3.680021E+01  3.761025E+01  4.510023E+01
            0.303030  0.524864  0.000000
  5.563980E+00  1.152562E+01  1.852463E+01  3.290111E+01  3.507754E+01  3.523053E+01  3.691238E+01  3.761010E+01  4.511468E+01
            0.300505  0.520490  0.000000
  6.911288E+00  1.150959E+01  1.858542E+01  3.292945E+01  3.505701E+01  3.525036E+01  3.702914E+01  3.760908E+01  4.513034E+01
            0.297980  0.516116  0.000000
  8.010952E+00  1.149188E+01  1.864069E+01  3.295545E+01  3.503447E+01  3.527276E+01  3.714661E+01  3.760706E+01  4.514711E+01
            0.295455  0.511742  0.000000
  8.936931E+00  1.147246E+01  1.868964E+01  3.297836E+01  3.501022E+01  3.529749E+01  3.726138E+01  3.760394E+01  4.516493E+01
            0.292929  0.507368  0.000000
  9.728062E+00  1.145124E+01  1.873172E+01  3.299767E+01  3.498445E+01  3.532441E+01  3.737059E+01  3.759960E+01  4.518376E+01
            0.290404  0.502995  0.000000
  1.040917E+01  1.142818E+01  1.876656E+01  3.301309E+01  3.495729E+01  3.535343E+01  3.747205E+01  3.759395E+01  4.520363E+01
            0.287879  0.498621  0.000000
  1.099802E+01  1.140322E+01  1.879394E+01  3.302453E+01  3.492880E+01  3.538452E+01  3.756414E+01  3.758688E+01  4.522456E+01
            0.285354  0.494247  0.000000
  1.137630E+01  1.150820E+01  1.881367E+01  3.303194E+01  3.489903E+01  3.541764E+01  3.757831E+01  3.764578E+01  4.524662E+01
            0.282828  0.489873  0.000000
  1.134737E+01  1.195050E+01  1.882556E+01  3.303537E+01  3.486803E+01  3.545277E+01  3.756815E+01  3.771629E+01  4.526990E+01
            0.280303  0.485499  0.000000
  1.131637E+01  1.233368E+01  1.882942E+01  3.303492E+01  3.483582E+01  3.548989E+01  3.755631E+01  3.777534E+01  4.529453E+01
            0.277778  0.481125  0.000000
  1.128326E+01  1.266500E+01  1.882495E+01  3.303065E+01  3.480240E+01  3.552898E+01  3.754273E+01  3.782285E+01  4.532065E+01
            0.275253  0.476751  0.000000
  1.124799E+01  1.295055E+01  1.881182E+01  3.302263E+01  3.476779E+01  3.557003E+01  3.752734E+01  3.785893E+01  4.534843E+01
            0.272727  0.472377  0.000000
  1.121051E+01  1.319550E+01  1.878955E+01  3.301089E+01  3.473197E+01  3.561302E+01  3.751007E+01  3.788381E+01  4.537807E+01
            0.270202  0.468004  0.000000
  1.117078E+01  1.340430E+01  1.875759E+01  3.299541E+01  3.469496E+01  3.565790E+01  3.749088E+01  3.789784E+01  4.540980E+01
            0.267677  0.463630  0.000000
  1.112877E+01  1.358087E+01  1.871525E+01  3.297613E+01  3.465674E+01  3.570467E+01  3.746972E+01  3.790141E+01  4.544389E+01
            0.265152  0.459256  0.000000
  1.108442E+01  1.372866E+01  1.866173E+01  3.295294E+01  3.461729E+01  3.575326E+01  3.744655E+01  3.789495E+01  4.548064E+01
            0.262626  0.454882  0.000000
  1.103771E+01  1.385076E+01  1.859612E+01  3.292563E+01  3.457660E+01  3.580364E+01  3.742137E+01  3.787889E+01  4.552038E+01
            0.260101  0.450508  0.000000
  1.098861E+01  1.395002E+01  1.851736E+01  3.289398E+01  3.453466E+01  3.585574E+01  3.739417E+01  3.785370E+01  4.556350E+01
            0.257576  0.446134  0.000000
  1.093707E+01  1.402904E+01  1.842432E+01  3.285765E+01  3.449144E+01  3.590947E+01  3.736496E+01  3.781982E+01  4.561042E+01
            0.255051  0.441760  0.000000
  1.088308E+01  1.409024E+01  1.831573E+01  3.281626E+01  3.444692E+01  3.596473E+01  3.733380E+01  3.777769E+01  4.566160E+01
            0.252525  0.437387  0.000000
  1.082661E+01  1.413588E+01  1.819024E+01  3.276933E+01  3.440109E+01  3.602135E+01  3.730078E+01  3.772773E+01  4.571753E+01
            0.250000  0.433013  0.000000
  1.076763E+01  1.416808E+01  1.804642E+01  3.271632E+01  3.435391E+01  3.607914E+01  3.726605E+01  3.767035E+01  4.577877E+01
            0.247475  0.428639  0.000000
  1.070611E+01  1.418886E+01  1.788276E+01  3.265659E+01  3.430537E+01  3.613779E+01  3.722985E+01  3.760594E+01  4.584589E+01
            0.244949  0.424265  0.000000
  1.064205E+01  1.420010E+01  1.769771E+01  3.258941E+01  3.425545E+01  3.619688E+01  3.719257E+01  3.753487E+01  4.591953E+01
            0.242424  0.419891  0.000000
  1.057541E+01  1.420357E+01  1.748972E+01  3.251396E+01  3.420412E+01  3.625577E+01  3.715479E+01  3.745749E+01  4.600033E+01
            0.239899  0.415517  0.000000
  1.050619E+01  1.420087E+01  1.725727E+01  3.242937E+01  3.415137E+01  3.631347E+01  3.711746E+01  3.737412E+01  4.608898E+01
            0.237374  0.411143  0.000000
  1.043437E+01  1.419342E+01  1.699897E+01  3.233467E+01  3.409718E+01  3.636842E+01  3.708208E+01  3.728507E+01  4.618615E+01
            0.234848  0.406770  0.000000
  1.035993E+01  1.418227E+01  1.671370E+01  3.222894E+01  3.404153E+01  3.641818E+01  3.705107E+01  3.719063E+01  4.629245E+01
            0.232323  0.402396  0.000000
  1.028287E+01  1.416800E+01  1.640093E+01  3.211133E+01  3.398440E+01  3.645904E+01  3.702808E+01  3.709107E+01  4.640836E+01
            0.229798  0.398022  0.000000
  1.020319E+01  1.415023E+01  1.606120E+01  3.198119E+01  3.392580E+01  3.648606E+01  3.698668E+01  3.701802E+01  4.653409E+01
            0.227273  0.393648  0.000000
  1.012087E+01  1.412676E+01  1.569728E+01  3.183830E+01  3.386570E+01  3.649453E+01  3.687778E+01  3.702558E+01  4.666941E+01
            0.224747  0.389274  0.000000
  1.003592E+01  1.409121E+01  1.531686E+01  3.168304E+01  3.380409E+01  3.648252E+01  3.676475E+01  3.705263E+01  4.681339E+01
            0.222222  0.384900  0.000000
  9.948337E+00  1.402625E+01  1.493986E+01  3.151670E+01  3.374098E+01  3.645204E+01  3.664804E+01  3.709715E+01  4.696414E+01
            0.219697  0.380526  0.000000
  9.858138E+00  1.388690E+01  1.461573E+01  3.134157E+01  3.367636E+01  3.640701E+01  3.652819E+01  3.715517E+01  4.711856E+01
            0.217172  0.376152  0.000000
  9.765331E+00  1.361481E+01  1.440980E+01  3.116111E+01  3.361023E+01  3.635115E+01  3.640585E+01  3.722297E+01  4.727225E+01
            0.214646  0.371779  0.000000
  9.669932E+00  1.323941E+01  1.430244E+01  3.097967E+01  3.354259E+01  3.628171E+01  3.628712E+01  3.729783E+01  4.741964E+01
            0.212121  0.367405  0.000000
  9.571961E+00  1.283413E+01  1.423263E+01  3.080210E+01  3.347345E+01  3.615645E+01  3.621671E+01  3.737796E+01  4.755448E+01
            0.209596  0.363031  0.000000
  9.471445E+00  1.244382E+01  1.416951E+01  3.063309E+01  3.340282E+01  3.603072E+01  3.614105E+01  3.746220E+01  4.767064E+01
            0.207071  0.358657  0.000000
  9.368413E+00  1.209440E+01  1.410064E+01  3.047642E+01  3.333070E+01  3.590508E+01  3.606089E+01  3.754977E+01  4.776294E+01
            0.204545  0.354283  0.000000
  9.262900E+00  1.180189E+01  1.402081E+01  3.033447E+01  3.325711E+01  3.577993E+01  3.597675E+01  3.764013E+01  4.782796E+01
            0.202020  0.349909  0.000000
  9.154948E+00  1.157446E+01  1.392820E+01  3.020793E+01  3.318207E+01  3.565557E+01  3.588900E+01  3.773291E+01  4.786434E+01
            0.199495  0.345535  0.000000
  9.044600E+00  1.141326E+01  1.382297E+01  3.009604E+01  3.310559E+01  3.553217E+01  3.579790E+01  3.782781E+01  4.787270E+01
            0.196970  0.341162  0.000000
  8.931906E+00  1.131381E+01  1.370651E+01  2.999687E+01  3.302769E+01  3.540986E+01  3.570366E+01  3.792461E+01  4.785521E+01
            0.194444  0.336788  0.000000
  8.816921E+00  1.126774E+01  1.358089E+01  2.990779E+01  3.294840E+01  3.528872E+01  3.560644E+01  3.802314E+01  4.781504E+01
            0.191919  0.332414  0.000000
  8.699701E+00  1.126468E+01  1.344856E+01  2.982588E+01  3.286773E+01  3.516883E+01  3.550638E+01  3.812324E+01  4.775581E+01
            0.189394  0.328040  0.000000
  8.580310E+00  1.129370E+01  1.331220E+01  2.974824E+01  3.278572E+01  3.505030E+01  3.540360E+01  3.822479E+01  4.768122E+01
            0.186869  0.323666  0.000000
  8.458812E+00  1.134417E+01  1.317475E+01  2.967217E+01  3.270238E+01  3.493328E+01  3.529820E+01  3.832767E+01  4.759475E+01
            0.184343  0.319292  0.000000
  8.335276E+00  1.140591E+01  1.303949E+01  2.959526E+01  3.261775E+01  3.481803E+01  3.519027E+01  3.843177E+01  4.749959E+01
            0.181818  0.314918  0.000000
  8.209773E+00  1.146899E+01  1.291036E+01  2.951539E+01  3.253186E+01  3.470487E+01  3.507991E+01  3.853701E+01  4.739855E+01
            0.179293  0.310544  0.000000
  8.082378E+00  1.152339E+01  1.279237E+01  2.943075E+01  3.244473E+01  3.459422E+01  3.496720E+01  3.864330E+01  4.729406E+01
            0.176768  0.306171  0.000000
  7.953166E+00  1.155873E+01  1.269166E+01  2.933978E+01  3.235640E+01  3.448668E+01  3.485220E+01  3.875054E+01  4.718822E+01
            0.174242  0.301797  0.000000
  7.822214E+00  1.156517E+01  1.261436E+01  2.924113E+01  3.226690E+01  3.438296E+01  3.473501E+01  3.885867E+01  4.708280E+01
            0.171717  0.297423  0.000000
  7.689600E+00  1.153630E+01  1.256367E+01  2.913364E+01  3.217627E+01  3.428392E+01  3.461568E+01  3.896760E+01  4.697928E+01
            0.169192  0.293049  0.000000
  7.555404E+00  1.147225E+01  1.253666E+01  2.901631E+01  3.208454E+01  3.419060E+01  3.449429E+01  3.907726E+01  4.687887E+01
            0.166667  0.288675  0.000000
  7.419706E+00  1.137898E+01  1.252481E+01  2.888826E+01  3.199174E+01  3.410416E+01  3.437091E+01  3.918758E+01  4.678249E+01
            0.164141  0.284301  0.000000
  7.282586E+00  1.126444E+01  1.251773E+01  2.874879E+01  3.189793E+01  3.402589E+01  3.424560E+01  3.929849E+01  4.669084E+01
            0.161616  0.279927  0.000000
  7.144125E+00  1.113545E+01  1.250627E+01  2.859734E+01  3.180312E+01  3.395719E+01  3.411842E+01  3.940991E+01  4.660439E+01
            0.159091  0.275554  0.000000
  7.004405E+00  1.099687E+01  1.248322E+01  2.843348E+01  3.170737E+01  3.389953E+01  3.398944E+01  3.952177E+01  4.652339E+01
            0.156566  0.271180  0.000000
  6.863507E+00  1.085190E+01  1.244290E+01  2.825698E+01  3.161071E+01  3.385442E+01  3.385872E+01  3.963401E+01  4.644787E+01
            0.154040  0.266806  0.000000
  6.721513E+00  1.070260E+01  1.238049E+01  2.806777E+01  3.151319E+01  3.372632E+01  3.382335E+01  3.974654E+01  4.637772E+01
            0.151515  0.262432  0.000000
  6.578506E+00  1.055031E+01  1.229158E+01  2.786594E+01  3.141485E+01  3.359232E+01  3.380783E+01  3.985930E+01  4.631267E+01
            0.148990  0.258058  0.000000
  6.434570E+00  1.039586E+01  1.217181E+01  2.765170E+01  3.131574E+01  3.345677E+01  3.380930E+01  3.997220E+01  4.625230E+01
            0.146465  0.253684  0.000000
  6.289789E+00  1.023975E+01  1.201649E+01  2.742535E+01  3.121591E+01  3.331973E+01  3.382918E+01  4.008516E+01  4.619611E+01
            0.143939  0.249310  0.000000
  6.144251E+00  1.008223E+01  1.182050E+01  2.718720E+01  3.111540E+01  3.318128E+01  3.386883E+01  4.019810E+01  4.614356E+01
            0.141414  0.244936  0.000000
  5.998043E+00  9.923189E+00  1.157813E+01  2.693748E+01  3.101426E+01  3.304148E+01  3.392957E+01  4.031094E+01  4.609404E+01
            0.138889  0.240563  0.000000
  5.851258E+00  9.762015E+00  1.128308E+01  2.667621E+01  3.091256E+01  3.290041E+01  3.401268E+01  4.042359E+01  4.604698E+01
            0.136364  0.236189  0.000000
  5.703990E+00  9.596878E+00  1.092865E+01  2.640312E+01  3.081034E+01  3.275813E+01  3.411942E+01  4.053595E+01  4.600184E+01
            0.133838  0.231815  0.000000
  5.556337E+00  9.422504E+00  1.050920E+01  2.611755E+01  3.070767E+01  3.261472E+01  3.425097E+01  4.064794E+01  4.595820E+01
            0.131313  0.227441  0.000000
  5.408399E+00  9.220581E+00  1.002800E+01  2.581853E+01  3.060461E+01  3.247026E+01  3.440846E+01  4.075945E+01  4.591581E+01
            0.128788  0.223067  0.000000
  5.260284E+00  8.912099E+00  9.541164E+00  2.550505E+01  3.050121E+01  3.232485E+01  3.459291E+01  4.087038E+01  4.587464E+01
            0.126263  0.218693  0.000000
  5.112103E+00  8.304891E+00  9.201553E+00  2.517680E+01  3.039756E+01  3.217855E+01  3.480519E+01  4.098065E+01  4.583499E+01
            0.123737  0.214319  0.000000
  4.963970E+00  7.342928E+00  8.988310E+00  2.483574E+01  3.029371E+01  3.203147E+01  3.504600E+01  4.109014E+01  4.579766E+01
            0.121212  0.209946  0.000000
  4.816007E+00  5.933325E+00  8.814621E+00  2.448873E+01  3.018973E+01  3.188371E+01  3.531597E+01  4.119876E+01  4.576404E+01
            0.118687  0.205572  0.000000
  3.464197E+00  4.668341E+00  8.653469E+00  2.415143E+01  3.008571E+01  3.173536E+01  3.561578E+01  4.130641E+01  4.573641E+01
            0.116162  0.201198  0.000000
 -4.203667E+00  4.521102E+00  8.495880E+00  2.385234E+01  2.998171E+01  3.158654E+01  3.594648E+01  4.141298E+01  4.571815E+01
            0.113636  0.196824  0.000000
 -7.533118E+00  4.374428E+00  8.337475E+00  2.363365E+01  2.987782E+01  3.143734E+01  3.630971E+01  4.151839E+01  4.571404E+01
            0.111111  0.192450  0.000000
 -1.042735E+01  4.228461E+00  8.175874E+00  2.354343E+01  2.977412E+01  3.128790E+01  3.670765E+01  4.162254E+01  4.573039E+01
            0.108586  0.188076  0.000000
 -1.329679E+01  4.083346E+00  8.010241E+00  2.361780E+01  2.967070E+01  3.113834E+01  3.714227E+01  4.172534E+01  4.577507E+01
            0.106061  0.183702  0.000000
 -1.621151E+01  3.939235E+00  7.840868E+00  2.386238E+01  2.956763E+01  3.098878E+01  3.761353E+01  4.182670E+01  4.585715E+01
            0.103535  0.179328  0.000000
 -1.914754E+01  3.796282E+00  7.668517E+00  2.424796E+01  2.946502E+01  3.083935E+01  3.811677E+01  4.192655E+01  4.598625E+01
            0.101010  0.174955  0.000000
 -2.204969E+01  3.654642E+00  7.493880E+00  2.472336E+01  2.936295E+01  3.069020E+01  3.864034E+01  4.202481E+01  4.617125E+01
            0.098485  0.170581  0.000000
 -2.485812E+01  3.514474E+00  7.317341E+00  2.523469E+01  2.926151E+01  3.054146E+01  3.916514E+01  4.212141E+01  4.641842E+01
            0.095960  0.166207  0.000000
 -2.751806E+01  3.375937E+00  7.139002E+00  2.573900E+01  2.916080E+01  3.039329E+01  3.966725E+01  4.221628E+01  4.672837E+01
            0.093434  0.161833  0.000000
 -2.998119E+01  3.239190E+00  6.958788E+00  2.620917E+01  2.906092E+01  3.024583E+01  4.012304E+01  4.230938E+01  4.709262E+01
            0.090909  0.157459  0.000000
 -3.220388E+01  3.104389E+00  6.776551E+00  2.663229E+01  2.896196E+01  3.009925E+01  4.051465E+01  4.240065E+01  4.749092E+01
            0.088384  0.153085  0.000000
 -3.414529E+01  2.971690E+00  6.592143E+00  2.700541E+01  2.886403E+01  2.995370E+01  4.083275E+01  4.249005E+01  4.789147E+01
            0.085859  0.148711  0.000000
 -3.576722E+01  2.841243E+00  6.405448E+00  2.733129E+01  2.876723E+01  2.980935E+01  4.107576E+01  4.257754E+01  4.825481E+01
            0.083333  0.144338  0.000000
 -3.703635E+01  2.713190E+00  6.216403E+00  2.761535E+01  2.867166E+01  2.966636E+01  4.124670E+01  4.266309E+01  4.854050E+01
            0.080808  0.139964  0.000000
 -3.792856E+01  2.587670E+00  6.025001E+00  2.786376E+01  2.857742E+01  2.952490E+01  4.134981E+01  4.274668E+01  4.871446E+01
            0.078283  0.135590  0.000000
 -3.843419E+01  2.464811E+00  5.831295E+00  2.808249E+01  2.848462E+01  2.938516E+01  4.138821E+01  4.282828E+01  4.875539E+01
            0.075758  0.131216  0.000000
 -3.856192E+01  2.344732E+00  5.635397E+00  2.827692E+01  2.839337E+01  2.924729E+01  4.136271E+01  4.290787E+01  4.865892E+01
            0.073232  0.126842  0.000000
 -3.833965E+01  2.227541E+00  5.437483E+00  2.830376E+01  2.845165E+01  2.911149E+01  4.127169E+01  4.298544E+01  4.843829E+01
            0.070707  0.122468  0.000000
 -3.781153E+01  2.113331E+00  5.237793E+00  2.821590E+01  2.861057E+01  2.897794E+01  4.111186E+01  4.306097E+01  4.812143E+01
            0.068182  0.118094  0.000000
 -3.703202E+01  2.002184E+00  5.036626E+00  2.812991E+01  2.875675E+01  2.884680E+01  4.087988E+01  4.313444E+01  4.774499E+01
            0.065657  0.113721  0.000000
 -3.605880E+01  1.894165E+00  4.834337E+00  2.804588E+01  2.871828E+01  2.889251E+01  4.057473E+01  4.320586E+01  4.734673E+01
            0.063131  0.109347  0.000000
 -3.494646E+01  1.789325E+00  4.631320E+00  2.796392E+01  2.859254E+01  2.901937E+01  4.020019E+01  4.327519E+01  4.695848E+01
            0.060606  0.104973  0.000000
 -3.374222E+01  1.687697E+00  4.427994E+00  2.788414E+01  2.846978E+01  2.913806E+01  3.976620E+01  4.334242E+01  4.660165E+01
            0.058081  0.100599  0.000000
 -3.248387E+01  1.589296E+00  4.224789E+00  2.780664E+01  2.835019E+01  2.924857E+01  3.928823E+01  4.340752E+01  4.628637E+01
            0.055556  0.096225  0.000000
 -3.119965E+01  1.494121E+00  4.022127E+00  2.773153E+01  2.823394E+01  2.935023E+01  3.878494E+01  4.347048E+01  4.601375E+01
            0.053030  0.091851  0.000000
 -2.990923E+01  1.402152E+00  3.820412E+00  2.765890E+01  2.812122E+01  2.944189E+01  3.827527E+01  4.353126E+01  4.577939E+01
            0.050505  0.087477  0.000000
 -2.862541E+01  1.313352E+00  3.620014E+00  2.758886E+01  2.801222E+01  2.952214E+01  3.777626E+01  4.358983E+01  4.557659E+01
            0.047980  0.083103  0.000000
 -2.735579E+01  1.227668E+00  3.421259E+00  2.752150E+01  2.790712E+01  2.958956E+01  3.730199E+01  4.364614E+01  4.539832E+01
            0.045455  0.078730  0.000000
 -2.610443E+01  1.145028E+00  3.224418E+00  2.745693E+01  2.780610E+01  2.964309E+01  3.686332E+01  4.370015E+01  4.523829E+01
            0.042929  0.074356  0.000000
 -2.487310E+01  1.065347E+00  3.029694E+00  2.739524E+01  2.770933E+01  2.968238E+01  3.646802E+01  4.375181E+01  4.509123E+01
            0.040404  0.069982  0.000000
 -2.366232E+01  9.885257E-01  2.837212E+00  2.733651E+01  2.761700E+01  2.970825E+01  3.612097E+01  4.380106E+01  4.495291E+01
            0.037879  0.065608  0.000000
 -2.247201E+01  9.144523E-01  2.647013E+00  2.728085E+01  2.752927E+01  2.972297E+01  3.582440E+01  4.384784E+01  4.482000E+01
            0.035354  0.061234  0.000000
 -2.130213E+01  8.430058E-01  2.459053E+00  2.722834E+01  2.744632E+01  2.973054E+01  3.557808E+01  4.389207E+01  4.468991E+01
            0.032828  0.056860  0.000000
 -2.015295E+01  7.740580E-01  2.273211E+00  2.717905E+01  2.736829E+01  2.973668E+01  3.537967E+01  4.393369E+01  4.456063E+01
            0.030303  0.052486  0.000000
 -1.902559E+01  7.074768E-01  2.089305E+00  2.713308E+01  2.729536E+01  2.974869E+01  3.522510E+01  4.397264E+01  4.443067E+01
            0.027778  0.048113  0.000000
 -1.792239E+01  6.431306E-01  1.907122E+00  2.709049E+01  2.722766E+01  2.977506E+01  3.510919E+01  4.400882E+01  4.429897E+01
            0.025253  0.043739  0.000000
 -1.684772E+01  5.808939E-01  1.726444E+00  2.705135E+01  2.716533E+01  2.982522E+01  3.502622E+01  4.404217E+01  4.416483E+01
            0.022727  0.039365  0.000000
 -1.580876E+01  5.206548E-01  1.547075E+00  2.701573E+01  2.710852E+01  2.990910E+01  3.497038E+01  4.402787E+01  4.407261E+01
            0.020202  0.034991  0.000000
 -1.481677E+01  4.623268E-01  1.368860E+00  2.698370E+01  2.705734E+01  3.003698E+01  3.493615E+01  4.388804E+01  4.410007E+01
            0.017677  0.030617  0.000000
 -1.388833E+01  4.058684E-01  1.191693E+00  2.695530E+01  2.701191E+01  3.021921E+01  3.491851E+01  4.374553E+01  4.412449E+01
            0.015152  0.026243  0.000000
 -1.304668E+01  3.513171E-01  1.015496E+00  2.693058E+01  2.697231E+01  3.046593E+01  3.491307E+01  4.360079E+01  4.414579E+01
            0.012626  0.021869  0.000000
 -1.232213E+01  2.988551E-01  8.401854E-01  2.690959E+01  2.693866E+01  3.078666E+01  3.491600E+01  4.345443E+01  4.416392E+01
            0.010101  0.017495  0.000000
 -1.175101E+01  2.489452E-01  6.655498E-01  2.689237E+01  2.691102E+01  3.118967E+01  3.492406E+01  4.330721E+01  4.417883E+01
            0.007576  0.013122  0.000000
 -1.137169E+01  2.026273E-01  4.909102E-01  2.687894E+01  2.688945E+01  3.168139E+01  3.493449E+01  4.316003E+01  4.419047E+01
            0.005051  0.008748  0.000000
 -1.121782E+01  1.621833E-01  3.137595E-01  2.686933E+01  2.687401E+01  3.226570E+01  3.494494E+01  4.301388E+01  4.419881E+01
            0.002525  0.004374  0.000000
 -1.131008E+01  1.170613E-01  1.323802E-01  2.686356E+01  2.686473E+01  3.294343E+01  3.495345E+01  4.286994E+01  4.420383E+01
            0.000000  0.000000  0.000000
 -1.732210E-01 -1.064359E-01  1.208737E-01  2.686163E+01  2.686163E+01  3.495274E+01  3.495325E+01  4.006602E+01  4.420550E+01


==> anc/fig05/phband01btcr1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -8.617362E-02  1.058203E-01  1.208737E-01  2.686163E+01  2.686163E+01  3.493563E+01  3.493719E+01  4.365893E+01  4.420550E+01
            0.000000  0.005064  0.000000
 -6.977454E+00  1.324412E-01  2.008558E-01  2.686357E+01  2.686474E+01  3.457362E+01  3.493310E+01  4.420382E+01  4.434120E+01
            0.000000  0.010129  0.000000
 -7.613526E+00  1.623838E-01  3.580678E-01  2.686937E+01  2.687408E+01  3.455631E+01  3.492550E+01  4.419877E+01  4.434348E+01
            0.000000  0.015193  0.000000
 -8.092942E+00  2.029930E-01  5.254389E-01  2.687903E+01  2.688961E+01  3.454794E+01  3.491284E+01  4.419039E+01  4.436369E+01
            0.000000  0.020258  0.000000
 -8.423932E+00  2.494849E-01  6.971552E-01  2.689252E+01  2.691130E+01  3.454684E+01  3.489510E+01  4.417868E+01  4.440203E+01
            0.000000  0.025322  0.000000
 -8.610962E+00  2.995787E-01  8.722215E-01  2.690983E+01  2.693911E+01  3.455164E+01  3.487225E+01  4.416369E+01  4.445838E+01
            0.000000  0.030387  0.000000
 -8.655398E+00  3.522410E-01  1.050518E+00  2.693090E+01  2.697298E+01  3.456110E+01  3.484427E+01  4.414546E+01  4.453196E+01
            0.000000  0.035451  0.000000
 -8.554849E+00  4.070187E-01  1.232103E+00  2.695570E+01  2.701284E+01  3.457408E+01  3.481109E+01  4.412404E+01  4.462136E+01
            0.000000  0.040516  0.000000
 -8.302195E+00  4.637414E-01  1.417021E+00  2.698418E+01  2.705860E+01  3.458942E+01  3.477265E+01  4.409950E+01  4.472451E+01
            0.000000  0.045580  0.000000
 -7.883625E+00  5.223856E-01  1.605226E+00  2.701628E+01  2.711016E+01  3.460593E+01  3.472882E+01  4.407189E+01  4.483877E+01
            0.000000  0.050645  0.000000
 -7.274455E+00  5.830088E-01  1.796551E+00  2.705194E+01  2.716742E+01  3.462227E+01  3.467947E+01  4.404128E+01  4.496123E+01
            0.000000  0.055709  0.000000
 -6.429254E+00  6.457149E-01  1.990700E+00  2.709109E+01  2.723027E+01  3.462444E+01  3.463694E+01  4.400776E+01  4.508891E+01
            0.000000  0.060774  0.000000
 -5.251326E+00  7.106340E-01  2.187244E+00  2.713366E+01  2.729857E+01  3.456352E+01  3.464829E+01  4.397139E+01  4.521914E+01
            0.000000  0.065838  0.000000
 -3.447420E+00  7.779107E-01  2.385628E+00  2.717956E+01  2.737219E+01  3.449650E+01  3.465454E+01  4.393225E+01  4.534970E+01
            0.000000  0.070903  0.000000
  8.476948E-01  2.328159E+00  2.585190E+00  2.722871E+01  2.745099E+01  3.442313E+01  3.465389E+01  4.389041E+01  4.547895E+01
            0.000000  0.075967  0.000000
  9.201360E-01  2.785174E+00  4.893367E+00  2.728102E+01  2.753482E+01  3.434314E+01  3.464471E+01  4.384596E+01  4.560592E+01
            0.000000  0.081032  0.000000
  9.953783E-01  2.984761E+00  6.575052E+00  2.733641E+01  2.762352E+01  3.425627E+01  3.462566E+01  4.379895E+01  4.573006E+01
            0.000000  0.086096  0.000000
  1.073557E+00  3.183088E+00  7.923109E+00  2.739477E+01  2.771692E+01  3.416225E+01  3.459592E+01  4.374947E+01  4.585118E+01
            0.000000  0.091161  0.000000
  1.154793E+00  3.379281E+00  9.058451E+00  2.745600E+01  2.781487E+01  3.406080E+01  3.455529E+01  4.369758E+01  4.596903E+01
            0.000000  0.096225  0.000000
  1.239196E+00  3.572485E+00  1.002810E+01  2.752001E+01  2.791718E+01  3.395164E+01  3.450422E+01  4.364334E+01  4.608313E+01
            0.000000  0.101290  0.000000
  1.326854E+00  3.761893E+00  1.085538E+01  2.758670E+01  2.802368E+01  3.383451E+01  3.444382E+01  4.358680E+01  4.619245E+01
            0.000000  0.106354  0.000000
  1.417840E+00  3.946772E+00  1.155479E+01  2.765595E+01  2.813418E+01  3.370915E+01  3.437564E+01  4.352801E+01  4.629525E+01
            0.000000  0.111418  0.000000
  1.512204E+00  4.126492E+00  1.213779E+01  2.772765E+01  2.824851E+01  3.357528E+01  3.430150E+01  4.346703E+01  4.638903E+01
            0.000000  0.116483  0.000000
  1.609977E+00  4.300541E+00  1.261552E+01  2.780171E+01  2.836648E+01  3.343264E+01  3.422318E+01  4.340390E+01  4.647060E+01
            0.000000  0.121547  0.000000
  1.711169E+00  4.468543E+00  1.299979E+01  2.787801E+01  2.848790E+01  3.328098E+01  3.414228E+01  4.333865E+01  4.653627E+01
            0.000000  0.126612  0.000000
  1.815770E+00  4.630261E+00  1.330324E+01  2.795643E+01  2.861259E+01  3.312007E+01  3.406006E+01  4.327132E+01  4.658217E+01
            0.000000  0.131676  0.000000
  1.923748E+00  4.785605E+00  1.353869E+01  2.803687E+01  2.874035E+01  3.294968E+01  3.397748E+01  4.320195E+01  4.660471E+01
            0.000000  0.136741  0.000000
  2.035053E+00  4.934624E+00  1.371812E+01  2.811921E+01  2.887099E+01  3.276966E+01  3.389523E+01  4.313055E+01  4.660101E+01
            0.000000  0.141805  0.000000
  2.149616E+00  5.077500E+00  1.385141E+01  2.820334E+01  2.900434E+01  3.257997E+01  3.381397E+01  4.305717E+01  4.656945E+01
            0.000000  0.146870  0.000000
  2.267350E+00  5.214545E+00  1.394524E+01  2.828914E+01  2.914019E+01  3.238067E+01  3.373432E+01  4.298183E+01  4.651014E+01
            0.000000  0.151934  0.000000
  2.388153E+00  5.346188E+00  1.400248E+01  2.837649E+01  2.927836E+01  3.217208E+01  3.365699E+01  4.290456E+01  4.642526E+01
            0.000000  0.156999  0.000000
  2.511909E+00  5.472973E+00  1.402246E+01  2.846529E+01  2.941868E+01  3.195473E+01  3.358248E+01  4.282539E+01  4.631927E+01
            0.000000  0.162063  0.000000
  2.638488E+00  5.595549E+00  1.400220E+01  2.855541E+01  2.956095E+01  3.172949E+01  3.351089E+01  4.274435E+01  4.619876E+01
            0.000000  0.167128  0.000000
  2.767750E+00  5.714665E+00  1.393866E+01  2.864675E+01  2.970499E+01  3.149757E+01  3.344142E+01  4.266148E+01  4.607196E+01
            0.000000  0.172192  0.000000
  2.899545E+00  5.831150E+00  1.383142E+01  2.873918E+01  2.985064E+01  3.126050E+01  3.337211E+01  4.257682E+01  4.594792E+01
            0.000000  0.177257  0.000000
  3.033717E+00  5.945873E+00  1.368521E+01  2.883258E+01  2.999771E+01  3.102006E+01  3.329988E+01  4.249042E+01  4.583531E+01
            0.000000  0.182321  0.000000
  3.170102E+00  6.059690E+00  1.351118E+01  2.892686E+01  3.014603E+01  3.077814E+01  3.322094E+01  4.240233E+01  4.574126E+01
            0.000000  0.187386  0.000000
  3.308533E+00  6.173356E+00  1.332614E+01  2.902188E+01  3.029545E+01  3.053657E+01  3.313177E+01  4.231260E+01  4.567031E+01
            0.000000  0.192450  0.000000
  3.448839E+00  6.287426E+00  1.314961E+01  2.911753E+01  3.029689E+01  3.044580E+01  3.303023E+01  4.222129E+01  4.562398E+01
            0.000000  0.197515  0.000000
  3.590848E+00  6.402153E+00  1.299905E+01  2.921371E+01  3.006020E+01  3.059692E+01  3.291651E+01  4.212847E+01  4.560093E+01
            0.000000  0.202579  0.000000
  3.734388E+00  6.517416E+00  1.288481E+01  2.931030E+01  2.982701E+01  3.074866E+01  3.279365E+01  4.203421E+01  4.559765E+01
            0.000000  0.207644  0.000000
  3.879287E+00  6.632678E+00  1.280625E+01  2.940720E+01  2.959721E+01  3.090089E+01  3.266748E+01  4.193860E+01  4.560942E+01
            0.000000  0.212708  0.000000
  4.025377E+00  6.747012E+00  1.275021E+01  2.937014E+01  2.950428E+01  3.105345E+01  3.254619E+01  4.184171E+01  4.563117E+01
            0.000000  0.217772  0.000000
  4.172491E+00  6.859157E+00  1.269189E+01  2.914474E+01  2.960145E+01  3.120621E+01  3.243962E+01  4.174364E+01  4.565815E+01
            0.000000  0.222837  0.000000
  4.320465E+00  6.967612E+00  1.259714E+01  2.891972E+01  2.969860E+01  3.135905E+01  3.235845E+01  4.164449E+01  4.568636E+01
            0.000000  0.227901  0.000000
  4.469142E+00  7.070749E+00  1.242515E+01  2.869375E+01  2.979563E+01  3.151184E+01  3.231326E+01  4.154434E+01  4.571271E+01
            0.000000  0.232966  0.000000
  4.618366E+00  7.166912E+00  1.213046E+01  2.846564E+01  2.989243E+01  3.166446E+01  3.231353E+01  4.144332E+01  4.573508E+01
            0.000000  0.238030  0.000000
  4.767989E+00  7.254523E+00  1.166345E+01  2.823446E+01  2.998890E+01  3.181680E+01  3.236647E+01  4.134152E+01  4.575228E+01
            0.000000  0.243095  0.000000
  4.917866E+00  7.332168E+00  1.096775E+01  2.799966E+01  3.008496E+01  3.196875E+01  3.247601E+01  4.123906E+01  4.576392E+01
            0.000000  0.248159  0.000000
  5.067858E+00  7.398676E+00  9.971447E+00  2.776108E+01  3.018050E+01  3.212021E+01  3.264211E+01  4.113605E+01  4.577027E+01
            0.000000  0.253224  0.000000
  5.217831E+00  7.453190E+00  8.560613E+00  2.751905E+01  3.027543E+01  3.227109E+01  3.286061E+01  4.103260E+01  4.577208E+01
            0.000000  0.258288  0.000000
  5.367656E+00  6.481831E+00  7.495209E+00  2.727435E+01  3.036967E+01  3.242127E+01  3.312384E+01  4.092884E+01  4.577040E+01
            0.000000  0.263353  0.000000
  2.465880E+00  5.517208E+00  7.524619E+00  2.702824E+01  3.046313E+01  3.257069E+01  3.342156E+01  4.082489E+01  4.576643E+01
            0.000000  0.268417  0.000000
 -5.814163E+00  5.666367E+00  7.541690E+00  2.678239E+01  3.055572E+01  3.271924E+01  3.374225E+01  4.072087E+01  4.576128E+01
            0.000000  0.273482  0.000000
 -8.760008E+00  5.815019E+00  7.547056E+00  2.653890E+01  3.064737E+01  3.286684E+01  3.407425E+01  4.061690E+01  4.575587E+01
            0.000000  0.278546  0.000000
 -1.103152E+01  5.963050E+00  7.541671E+00  2.630021E+01  3.073799E+01  3.301342E+01  3.440670E+01  4.051311E+01  4.575081E+01
            0.000000  0.283611  0.000000
 -1.294591E+01  6.110355E+00  7.526774E+00  2.606903E+01  3.082752E+01  3.315887E+01  3.473025E+01  4.040962E+01  4.574632E+01
            0.000000  0.288675  0.000000
 -1.460748E+01  6.256827E+00  7.503859E+00  2.584818E+01  3.091589E+01  3.330313E+01  3.503744E+01  4.030656E+01  4.574230E+01
            0.000000  0.293740  0.000000
 -1.606370E+01  6.402364E+00  7.474680E+00  2.564046E+01  3.100302E+01  3.344611E+01  3.532286E+01  4.020406E+01  4.573838E+01
            0.000000  0.298804  0.000000
 -1.734072E+01  6.546869E+00  7.441275E+00  2.544852E+01  3.108885E+01  3.358773E+01  3.558312E+01  4.010226E+01  4.573404E+01
            0.000000  0.303869  0.000000
 -1.845557E+01  6.690244E+00  7.405997E+00  2.527460E+01  3.117333E+01  3.372789E+01  3.581667E+01  4.000128E+01  4.572876E+01
            0.000000  0.308933  0.000000
 -1.942117E+01  6.832396E+00  7.371545E+00  2.512047E+01  3.125640E+01  3.386650E+01  3.602349E+01  3.990126E+01  4.572213E+01
            0.000000  0.313998  0.000000
 -2.024869E+01  6.973232E+00  7.340943E+00  2.498725E+01  3.133800E+01  3.400347E+01  3.620473E+01  3.980236E+01  4.571398E+01
            0.000000  0.319062  0.000000
 -2.094866E+01  7.112662E+00  7.317463E+00  2.487541E+01  3.141809E+01  3.413871E+01  3.636230E+01  3.970470E+01  4.570446E+01
            0.000000  0.324126  0.000000
 -2.153146E+01  7.250600E+00  7.304484E+00  2.478475E+01  3.149661E+01  3.427208E+01  3.649857E+01  3.960845E+01  4.569404E+01
            0.000000  0.329191  0.000000
 -2.200739E+01  7.305278E+00  7.386957E+00  2.471448E+01  3.157353E+01  3.440349E+01  3.661603E+01  3.951375E+01  4.568348E+01
            0.000000  0.334255  0.000000
 -2.238657E+01  7.322770E+00  7.521652E+00  2.466333E+01  3.164882E+01  3.453280E+01  3.671710E+01  3.942079E+01  4.567380E+01
            0.000000  0.339320  0.000000
 -2.267885E+01  7.359285E+00  7.654602E+00  2.462971E+01  3.172243E+01  3.465988E+01  3.680404E+01  3.932972E+01  4.566615E+01
            0.000000  0.344384  0.000000
 -2.289365E+01  7.416347E+00  7.785728E+00  2.461183E+01  3.179434E+01  3.478456E+01  3.687875E+01  3.924075E+01  4.566174E+01
            0.000000  0.349449  0.000000
 -2.303991E+01  7.494550E+00  7.914952E+00  2.460785E+01  3.186452E+01  3.490669E+01  3.694279E+01  3.915405E+01  4.566180E+01
            0.000000  0.354513  0.000000
 -2.312611E+01  7.593520E+00  8.042201E+00  2.461601E+01  3.193295E+01  3.502606E+01  3.699730E+01  3.906986E+01  4.566747E+01
            0.000000  0.359578  0.000000
 -2.316022E+01  7.711987E+00  8.167402E+00  2.463467E+01  3.199962E+01  3.514249E+01  3.704307E+01  3.898839E+01  4.567972E+01
            0.000000  0.364642  0.000000
 -2.314972E+01  7.847935E+00  8.290485E+00  2.466238E+01  3.206451E+01  3.525574E+01  3.708067E+01  3.890990E+01  4.569927E+01
            0.000000  0.369707  0.000000
 -2.310152E+01  7.998809E+00  8.411385E+00  2.469786E+01  3.212761E+01  3.536555E+01  3.711066E+01  3.883464E+01  4.572644E+01
            0.000000  0.374771  0.000000
 -2.302202E+01  8.161744E+00  8.530037E+00  2.474006E+01  3.218891E+01  3.547164E+01  3.713389E+01  3.876293E+01  4.576103E+01
            0.000000  0.379836  0.000000
 -2.291698E+01  8.333783E+00  8.646380E+00  2.478803E+01  3.224842E+01  3.557370E+01  3.715178E+01  3.869506E+01  4.580218E+01
            0.000000  0.384900  0.000000
 -2.279160E+01  8.512071E+00  8.760356E+00  2.484098E+01  3.230613E+01  3.567139E+01  3.716663E+01  3.863139E+01  4.584826E+01
            0.000000  0.389965  0.000000
 -2.265046E+01  8.693990E+00  8.871912E+00  2.489815E+01  3.236206E+01  3.576434E+01  3.718184E+01  3.857228E+01  4.589674E+01
            0.000000  0.395029  0.000000
 -2.249741E+01  8.877268E+00  8.980994E+00  2.495887E+01  3.241620E+01  3.585215E+01  3.720210E+01  3.851812E+01  4.594423E+01
            0.000000  0.400094  0.000000
 -2.233553E+01  9.060012E+00  9.087553E+00  2.502245E+01  3.246857E+01  3.593439E+01  3.723317E+01  3.846933E+01  4.598668E+01
            0.000000  0.405158  0.000000
 -2.216698E+01  9.191542E+00  9.240731E+00  2.508823E+01  3.251918E+01  3.601065E+01  3.728144E+01  3.842632E+01  4.601976E+01
            0.000000  0.410223  0.000000
 -2.199298E+01  9.292919E+00  9.418307E+00  2.515555E+01  3.256806E+01  3.608049E+01  3.735283E+01  3.838948E+01  4.603965E+01
            0.000000  0.415287  0.000000
 -2.181387E+01  9.391640E+00  9.591948E+00  2.522376E+01  3.261521E+01  3.614352E+01  3.745146E+01  3.835918E+01  4.604383E+01
            0.000000  0.420352  0.000000
 -2.162923E+01  9.487668E+00  9.761144E+00  2.529225E+01  3.266065E+01  3.619941E+01  3.757823E+01  3.833573E+01  4.603196E+01
            0.000000  0.425416  0.000000
 -2.143817E+01  9.580964E+00  9.925593E+00  2.536042E+01  3.270442E+01  3.624793E+01  3.773008E+01  3.831933E+01  4.600617E+01
            0.000000  0.430480  0.000000
 -2.123960E+01  9.671494E+00  1.008515E+01  2.542777E+01  3.274652E+01  3.628896E+01  3.790025E+01  3.831006E+01  4.597068E+01
            0.000000  0.435545  0.000000
 -2.103253E+01  9.759225E+00  1.023976E+01  2.549384E+01  3.278699E+01  3.632253E+01  3.807970E+01  3.830783E+01  4.593085E+01
            0.000000  0.440609  0.000000
 -2.081625E+01  9.844125E+00  1.038943E+01  2.555827E+01  3.282584E+01  3.634885E+01  3.825904E+01  3.831241E+01  4.589185E+01
            0.000000  0.445674  0.000000
 -2.059056E+01  9.926163E+00  1.053419E+01  2.562077E+01  3.286310E+01  3.636828E+01  3.832338E+01  3.843023E+01  4.585775E+01
            0.000000  0.450738  0.000000
 -2.035579E+01  1.000531E+01  1.067405E+01  2.568114E+01  3.289879E+01  3.638132E+01  3.834020E+01  3.858754E+01  4.583095E+01
            0.000000  0.455803  0.000000
 -2.011277E+01  1.008155E+01  1.080901E+01  2.573924E+01  3.293294E+01  3.638860E+01  3.836220E+01  3.872764E+01  4.581231E+01
            0.000000  0.460867  0.000000
 -1.986284E+01  1.015484E+01  1.093901E+01  2.579498E+01  3.296557E+01  3.639078E+01  3.838863E+01  3.884921E+01  4.580141E+01
            0.000000  0.465932  0.000000
 -1.960762E+01  1.022516E+01  1.106400E+01  2.584833E+01  3.299669E+01  3.638858E+01  3.841875E+01  3.895226E+01  4.579704E+01
            0.000000  0.470996  0.000000
 -1.934900E+01  1.029250E+01  1.118387E+01  2.589924E+01  3.302634E+01  3.638272E+01  3.845177E+01  3.903752E+01  4.579759E+01
            0.000000  0.476061  0.000000
 -1.908902E+01  1.035682E+01  1.129853E+01  2.594770E+01  3.305452E+01  3.637387E+01  3.848698E+01  3.910599E+01  4.580133E+01
            0.000000  0.481125  0.000000
 -1.882978E+01  1.041812E+01  1.140785E+01  2.599367E+01  3.308125E+01  3.636265E+01  3.852369E+01  3.915850E+01  4.580657E+01
            0.000000  0.486190  0.000000
 -1.857343E+01  1.047636E+01  1.151172E+01  2.603709E+01  3.310655E+01  3.634963E+01  3.856127E+01  3.919558E+01  4.581182E+01
            0.000000  0.491254  0.000000
 -1.832212E+01  1.053153E+01  1.161005E+01  2.607788E+01  3.313043E+01  3.633533E+01  3.859916E+01  3.921724E+01  4.581584E+01
            0.000000  0.496319  0.000000
 -1.807797E+01  1.058362E+01  1.170274E+01  2.611595E+01  3.315292E+01  3.632018E+01  3.863687E+01  3.922292E+01  4.581768E+01
            0.000000  0.501383  0.000000
 -1.784304E+01  1.063261E+01  1.178973E+01  2.615121E+01  3.317400E+01  3.630458E+01  3.867396E+01  3.921136E+01  4.581671E+01
            0.000000  0.506448  0.000000
 -1.761930E+01  1.067849E+01  1.187099E+01  2.618354E+01  3.319371E+01  3.628885E+01  3.871005E+01  3.918056E+01  4.581270E+01
            0.000000  0.511512  0.000000
 -1.740862E+01  1.072125E+01  1.194648E+01  2.621288E+01  3.321203E+01  3.627329E+01  3.874480E+01  3.912767E+01  4.580586E+01
            0.000000  0.516577  0.000000
 -1.721277E+01  1.076086E+01  1.201622E+01  2.623916E+01  3.322899E+01  3.625813E+01  3.877791E+01  3.904898E+01  4.579687E+01
            0.000000  0.521641  0.000000
 -1.703339E+01  1.079734E+01  1.208021E+01  2.626238E+01  3.324458E+01  3.624358E+01  3.880915E+01  3.893995E+01  4.578699E+01
            0.000000  0.526706  0.000000
 -1.687194E+01  1.083066E+01  1.213849E+01  2.628259E+01  3.325881E+01  3.622982E+01  3.879544E+01  3.883829E+01  4.577806E+01
            0.000000  0.531770  0.000000
 -1.672969E+01  1.086083E+01  1.219108E+01  2.629987E+01  3.327168E+01  3.621700E+01  3.861041E+01  3.886515E+01  4.577241E+01
            0.000000  0.536834  0.000000
 -1.660759E+01  1.088783E+01  1.223802E+01  2.631437E+01  3.328320E+01  3.620524E+01  3.838132E+01  3.888956E+01  4.577257E+01
            0.000000  0.541899  0.000000
 -1.650605E+01  1.091166E+01  1.227934E+01  2.632630E+01  3.329336E+01  3.619465E+01  3.810872E+01  3.891139E+01  4.578066E+01
            0.000000  0.546963  0.000000
 -1.642461E+01  1.093232E+01  1.231509E+01  2.633589E+01  3.330216E+01  3.618532E+01  3.780101E+01  3.893053E+01  4.579733E+01
            0.000000  0.552028  0.000000
 -1.636150E+01  1.094980E+01  1.234529E+01  2.634339E+01  3.330961E+01  3.617731E+01  3.747815E+01  3.894688E+01  4.582069E+01
            0.000000  0.557092  0.000000
 -1.631372E+01  1.096411E+01  1.236996E+01  2.634908E+01  3.331571E+01  3.617068E+01  3.717171E+01  3.896036E+01  4.584598E+01
            0.000000  0.562157  0.000000
 -1.627780E+01  1.097524E+01  1.238914E+01  2.635320E+01  3.332045E+01  3.616548E+01  3.691699E+01  3.897091E+01  4.586725E+01
            0.000000  0.567221  0.000000
 -1.625150E+01  1.098319E+01  1.240282E+01  2.635597E+01  3.332384E+01  3.616174E+01  3.673817E+01  3.897847E+01  4.588063E+01
            0.000000  0.572286  0.000000
 -1.623477E+01  1.098796E+01  1.241103E+01  2.635755E+01  3.332587E+01  3.615949E+01  3.663854E+01  3.898303E+01  4.588653E+01
            0.000000  0.577350  0.000000
 -1.622894E+01  1.098955E+01  1.241376E+01  2.635807E+01  3.332655E+01  3.615874E+01  3.660753E+01  3.898455E+01  4.588794E+01
            0.005051  0.577350  0.000000
 -1.630449E+01  1.098988E+01  1.243518E+01  2.636469E+01  3.332742E+01  3.615822E+01  3.660588E+01  3.898362E+01  4.588809E+01
            0.010101  0.577350  0.000000
 -1.652275E+01  1.099085E+01  1.249683E+01  2.638441E+01  3.333005E+01  3.615668E+01  3.660095E+01  3.898086E+01  4.588850E+01
            0.015152  0.577350  0.000000
 -1.686012E+01  1.099246E+01  1.259175E+01  2.641688E+01  3.333442E+01  3.615410E+01  3.659273E+01  3.897627E+01  4.588906E+01
            0.020202  0.577350  0.000000
 -1.728122E+01  1.099471E+01  1.271044E+01  2.646159E+01  3.334054E+01  3.615049E+01  3.658125E+01  3.896986E+01  4.588961E+01
            0.025253  0.577350  0.000000
 -1.774323E+01  1.099760E+01  1.284299E+01  2.651799E+01  3.334839E+01  3.614586E+01  3.656654E+01  3.896166E+01  4.588990E+01
            0.030303  0.577350  0.000000
 -1.819950E+01  1.100113E+01  1.298066E+01  2.658560E+01  3.335799E+01  3.614021E+01  3.654864E+01  3.895171E+01  4.588968E+01
            0.035354  0.577350  0.000000
 -1.860258E+01  1.100529E+01  1.311670E+01  2.666415E+01  3.336931E+01  3.613355E+01  3.652763E+01  3.894003E+01  4.588862E+01
            0.040404  0.577350  0.000000
 -1.890690E+01  1.101008E+01  1.324651E+01  2.675366E+01  3.338235E+01  3.612588E+01  3.650364E+01  3.892668E+01  4.588640E+01
            0.045455  0.577350  0.000000
 -1.907160E+01  1.101549E+01  1.336744E+01  2.685443E+01  3.339711E+01  3.611721E+01  3.647692E+01  3.891169E+01  4.588276E+01
            0.050505  0.577350  0.000000
 -1.906363E+01  1.102151E+01  1.347839E+01  2.696703E+01  3.341356E+01  3.610755E+01  3.644786E+01  3.889513E+01  4.587745E+01
            0.055556  0.577350  0.000000
 -1.886086E+01  1.102813E+01  1.357949E+01  2.709217E+01  3.343170E+01  3.609692E+01  3.641698E+01  3.887705E+01  4.587035E+01
            0.060606  0.577350  0.000000
 -1.845404E+01  1.103534E+01  1.367169E+01  2.723050E+01  3.345152E+01  3.608532E+01  3.638501E+01  3.885751E+01  4.586143E+01
            0.065657  0.577350  0.000000
 -1.784723E+01  1.104313E+01  1.375655E+01  2.738241E+01  3.347298E+01  3.607277E+01  3.635280E+01  3.883658E+01  4.585076E+01
            0.070707  0.577350  0.000000
 -1.705605E+01  1.105148E+01  1.383601E+01  2.754785E+01  3.349608E+01  3.605928E+01  3.632128E+01  3.881432E+01  4.583848E+01
            0.075758  0.577350  0.000000
 -1.610442E+01  1.106037E+01  1.391223E+01  2.772616E+01  3.352079E+01  3.604488E+01  3.629142E+01  3.879082E+01  4.582475E+01
            0.080808  0.577350  0.000000
 -1.502040E+01  1.106979E+01  1.398749E+01  2.791608E+01  3.354708E+01  3.602957E+01  3.626414E+01  3.876614E+01  4.580971E+01
            0.085859  0.577350  0.000000
 -1.383221E+01  1.107971E+01  1.406408E+01  2.811575E+01  3.357492E+01  3.601339E+01  3.624028E+01  3.874036E+01  4.579350E+01
            0.090909  0.577350  0.000000
 -1.256498E+01  1.109012E+01  1.414426E+01  2.832287E+01  3.360429E+01  3.599636E+01  3.622057E+01  3.871356E+01  4.577619E+01
            0.095960  0.577350  0.000000
 -1.123826E+01  1.110099E+01  1.423011E+01  2.853486E+01  3.363514E+01  3.597850E+01  3.620566E+01  3.868581E+01  4.575786E+01
            0.101010  0.577350  0.000000
 -9.863903E+00  1.111229E+01  1.432348E+01  2.874907E+01  3.366744E+01  3.595984E+01  3.619603E+01  3.865719E+01  4.573851E+01
            0.106061  0.577350  0.000000
 -8.443359E+00  1.112400E+01  1.442581E+01  2.896294E+01  3.370114E+01  3.594041E+01  3.619210E+01  3.862779E+01  4.571818E+01
            0.111111  0.577350  0.000000
 -6.961523E+00  1.113609E+01  1.453806E+01  2.917419E+01  3.373620E+01  3.592024E+01  3.619413E+01  3.859767E+01  4.569689E+01
            0.116162  0.577350  0.000000
 -5.368597E+00  1.114853E+01  1.466053E+01  2.938087E+01  3.377256E+01  3.589937E+01  3.620226E+01  3.856691E+01  4.567467E+01
            0.121212  0.577350  0.000000
 -3.500240E+00  1.116128E+01  1.479285E+01  2.958146E+01  3.381016E+01  3.587784E+01  3.621648E+01  3.853559E+01  4.565156E+01
            0.126263  0.577350  0.000000
  1.202280E+00  1.117433E+01  1.493401E+01  2.977489E+01  3.384896E+01  3.585568E+01  3.623664E+01  3.850379E+01  4.562764E+01
            0.131313  0.577350  0.000000
  3.537793E+00  1.118764E+01  1.508248E+01  2.996052E+01  3.388888E+01  3.583294E+01  3.626243E+01  3.847158E+01  4.560300E+01
            0.136364  0.577350  0.000000
  4.607412E+00  1.120117E+01  1.523644E+01  3.013806E+01  3.392986E+01  3.580966E+01  3.629338E+01  3.843903E+01  4.557773E+01
            0.141414  0.577350  0.000000
  5.277554E+00  1.121490E+01  1.539400E+01  3.030758E+01  3.397182E+01  3.578590E+01  3.632885E+01  3.840621E+01  4.555193E+01
            0.146465  0.577350  0.000000
  5.713876E+00  1.122881E+01  1.555345E+01  3.046944E+01  3.401468E+01  3.576169E+01  3.636804E+01  3.837320E+01  4.552573E+01
            0.151515  0.577350  0.000000
  5.987927E+00  1.124285E+01  1.571338E+01  3.062421E+01  3.405837E+01  3.573709E+01  3.640995E+01  3.834005E+01  4.549923E+01
            0.156566  0.577350  0.000000
  6.139194E+00  1.125699E+01  1.587277E+01  3.077265E+01  3.410279E+01  3.571216E+01  3.645341E+01  3.830685E+01  4.547251E+01
            0.161616  0.577350  0.000000
  6.192287E+00  1.127122E+01  1.603096E+01  3.091565E+01  3.414785E+01  3.568695E+01  3.649699E+01  3.827365E+01  4.544564E+01
            0.166667  0.577350  0.000000
  6.163765E+00  1.128551E+01  1.618762E+01  3.105426E+01  3.419347E+01  3.566152E+01  3.653901E+01  3.824051E+01  4.541867E+01
            0.171717  0.577350  0.000000
  6.065271E+00  1.129981E+01  1.634265E+01  3.118959E+01  3.423953E+01  3.563592E+01  3.657751E+01  3.820752E+01  4.539162E+01
            0.176768  0.577350  0.000000
  5.905316E+00  1.131411E+01  1.649612E+01  3.132282E+01  3.428594E+01  3.561023E+01  3.661019E+01  3.817473E+01  4.536449E+01
            0.181818  0.577350  0.000000
  5.690193E+00  1.132839E+01  1.664808E+01  3.145512E+01  3.433259E+01  3.558450E+01  3.663453E+01  3.814220E+01  4.533725E+01
            0.186869  0.577350  0.000000
  5.424647E+00  1.134260E+01  1.679852E+01  3.158749E+01  3.437935E+01  3.555879E+01  3.664790E+01  3.811000E+01  4.530993E+01
            0.191919  0.577350  0.000000
  5.111907E+00  1.135674E+01  1.694718E+01  3.172062E+01  3.442613E+01  3.553317E+01  3.664791E+01  3.807820E+01  4.528260E+01
            0.196970  0.577350  0.000000
  4.753519E+00  1.137077E+01  1.709346E+01  3.185460E+01  3.447279E+01  3.550770E+01  3.663287E+01  3.804687E+01  4.525540E+01
            0.202020  0.577350  0.000000
  4.348304E+00  1.138466E+01  1.723630E+01  3.198869E+01  3.451922E+01  3.548245E+01  3.660236E+01  3.801606E+01  4.522860E+01
            0.207071  0.577350  0.000000
  3.890994E+00  1.139840E+01  1.737419E+01  3.212121E+01  3.456527E+01  3.545748E+01  3.655766E+01  3.798584E+01  4.520253E+01
            0.212121  0.577350  0.000000
  3.368435E+00  1.141196E+01  1.750527E+01  3.224964E+01  3.461084E+01  3.543286E+01  3.650196E+01  3.795630E+01  4.517760E+01
            0.217172  0.577350  0.000000
  2.751162E+00  1.142530E+01  1.762757E+01  3.237105E+01  3.465577E+01  3.540865E+01  3.643998E+01  3.792748E+01  4.515421E+01
            0.222222  0.577350  0.000000
  1.960106E+00  1.143841E+01  1.773929E+01  3.248270E+01  3.469995E+01  3.538491E+01  3.637717E+01  3.789947E+01  4.513268E+01
            0.227273  0.577350  0.000000
  4.419322E-01  1.145125E+01  1.783897E+01  3.258254E+01  3.474322E+01  3.536171E+01  3.631874E+01  3.787233E+01  4.511318E+01
            0.232323  0.577350  0.000000
 -1.826797E+00  1.146381E+01  1.792572E+01  3.266968E+01  3.478545E+01  3.533911E+01  3.626884E+01  3.784614E+01  4.509579E+01
            0.237374  0.577350  0.000000
 -2.592117E+00  1.147605E+01  1.799922E+01  3.274433E+01  3.482651E+01  3.531716E+01  3.623012E+01  3.782096E+01  4.508045E+01
            0.242424  0.577350  0.000000
 -3.148012E+00  1.148795E+01  1.805965E+01  3.280761E+01  3.486625E+01  3.529594E+01  3.620374E+01  3.779687E+01  4.506705E+01
            0.247475  0.577350  0.000000
 -3.587405E+00  1.149947E+01  1.810757E+01  3.286117E+01  3.490454E+01  3.527549E+01  3.618967E+01  3.777392E+01  4.505546E+01
            0.252525  0.577350  0.000000
 -3.944419E+00  1.151059E+01  1.814380E+01  3.290680E+01  3.494124E+01  3.525587E+01  3.618708E+01  3.775220E+01  4.504553E+01
            0.257576  0.577350  0.000000
 -4.235798E+00  1.152129E+01  1.816934E+01  3.294616E+01  3.497622E+01  3.523715E+01  3.619470E+01  3.773175E+01  4.503714E+01
            0.262626  0.577350  0.000000
 -4.471172E+00  1.153152E+01  1.818524E+01  3.298069E+01  3.500935E+01  3.521938E+01  3.621107E+01  3.771263E+01  4.503016E+01
            0.267677  0.577350  0.000000
 -4.656886E+00  1.154127E+01  1.819261E+01  3.301146E+01  3.504048E+01  3.520262E+01  3.623470E+01  3.769489E+01  4.502448E+01
            0.272727  0.577350  0.000000
 -4.797621E+00  1.155050E+01  1.819253E+01  3.303929E+01  3.506947E+01  3.518698E+01  3.626411E+01  3.767858E+01  4.502000E+01
            0.277778  0.577350  0.000000
 -4.897341E+00  1.155918E+01  1.818609E+01  3.306473E+01  3.509610E+01  3.517263E+01  3.629786E+01  3.766373E+01  4.501662E+01
            0.282828  0.577350  0.000000
 -4.959865E+00  1.156728E+01  1.817435E+01  3.308813E+01  3.511970E+01  3.516018E+01  3.633458E+01  3.765035E+01  4.501422E+01
            0.287879  0.577350  0.000000
 -4.989308E+00  1.157477E+01  1.815835E+01  3.310968E+01  3.513520E+01  3.515466E+01  3.637288E+01  3.763847E+01  4.501271E+01
            0.292929  0.577350  0.000000
 -4.990361E+00  1.158162E+01  1.813912E+01  3.312949E+01  3.513099E+01  3.516768E+01  3.641142E+01  3.762806E+01  4.501195E+01
            0.297980  0.577350  0.000000
 -4.968525E+00  1.158779E+01  1.811770E+01  3.314756E+01  3.512209E+01  3.518420E+01  3.644887E+01  3.761912E+01  4.501181E+01
            0.303030  0.577350  0.000000
 -4.930262E+00  1.159326E+01  1.809515E+01  3.316387E+01  3.511367E+01  3.519908E+01  3.648392E+01  3.761162E+01  4.501216E+01
            0.308081  0.577350  0.000000
 -4.882961E+00  1.159799E+01  1.807258E+01  3.317836E+01  3.510631E+01  3.521174E+01  3.651538E+01  3.760550E+01  4.501288E+01
            0.313131  0.577350  0.000000
 -4.834613E+00  1.160194E+01  1.805114E+01  3.319093E+01  3.510018E+01  3.522205E+01  3.654213E+01  3.760071E+01  4.501384E+01
            0.318182  0.577350  0.000000
 -4.793036E+00  1.160508E+01  1.803205E+01  3.320155E+01  3.509536E+01  3.523000E+01  3.656329E+01  3.759715E+01  4.501492E+01
            0.323232  0.577350  0.000000
 -4.764591E+00  1.160737E+01  1.801659E+01  3.321019E+01  3.509189E+01  3.523560E+01  3.657826E+01  3.759475E+01  4.501604E+01
            0.328283  0.577350  0.000000
 -4.752230E+00  1.160877E+01  1.800611E+01  3.321693E+01  3.508979E+01  3.523891E+01  3.658688E+01  3.759340E+01  4.501714E+01
            0.333333  0.577350  0.000000
 -4.753116E+00  1.160925E+01  1.800194E+01  3.322195E+01  3.508909E+01  3.523999E+01  3.658954E+01  3.759297E+01  4.501820E+01
            0.330808  0.572976  0.000000
 -4.749245E+00  1.160876E+01  1.800605E+01  3.321921E+01  3.508979E+01  3.523895E+01  3.658773E+01  3.759335E+01  4.501805E+01
            0.328283  0.568603  0.000000
 -4.726096E+00  1.160725E+01  1.801854E+01  3.321585E+01  3.509188E+01  3.523589E+01  3.658366E+01  3.759440E+01  4.501868E+01
            0.325758  0.564229  0.000000
 -4.650041E+00  1.160469E+01  1.804021E+01  3.321292E+01  3.509530E+01  3.523098E+01  3.658000E+01  3.759599E+01  4.502017E+01
            0.323232  0.559855  0.000000
 -4.473261E+00  1.160103E+01  1.807143E+01  3.321165E+01  3.509995E+01  3.522443E+01  3.658017E+01  3.759795E+01  4.502263E+01
            0.320707  0.555481  0.000000
 -4.128561E+00  1.159621E+01  1.811191E+01  3.321330E+01  3.510560E+01  3.521660E+01  3.658799E+01  3.760016E+01  4.502614E+01
            0.318182  0.551107  0.000000
 -3.508903E+00  1.159018E+01  1.816068E+01  3.321891E+01  3.511179E+01  3.520805E+01  3.660725E+01  3.760246E+01  4.503081E+01
            0.315657  0.546733  0.000000
 -2.352555E+00  1.158290E+01  1.821609E+01  3.322903E+01  3.511751E+01  3.519993E+01  3.664108E+01  3.760470E+01  4.503672E+01
            0.313131  0.542359  0.000000
  1.829516E+00  1.157430E+01  1.827589E+01  3.324354E+01  3.512073E+01  3.519434E+01  3.669144E+01  3.760674E+01  4.504391E+01
            0.310606  0.537985  0.000000
  3.760843E+00  1.156433E+01  1.833753E+01  3.326156E+01  3.511859E+01  3.519427E+01  3.675867E+01  3.760844E+01  4.505242E+01
            0.308081  0.533612  0.000000
  5.143798E+00  1.155293E+01  1.839835E+01  3.328171E+01  3.510975E+01  3.520115E+01  3.684150E+01  3.760965E+01  4.506221E+01
            0.305556  0.529238  0.000000
  6.306611E+00  1.154005E+01  1.845585E+01  3.330233E+01  3.509548E+01  3.521379E+01  3.693727E+01  3.761025E+01  4.507329E+01
            0.303030  0.524864  0.000000
  7.317627E+00  1.152562E+01  1.850790E+01  3.332184E+01  3.507754E+01  3.523053E+01  3.704238E+01  3.761010E+01  4.508563E+01
            0.300505  0.520490  0.000000
  8.203483E+00  1.150959E+01  1.855282E+01  3.333890E+01  3.505701E+01  3.525036E+01  3.715284E+01  3.760908E+01  4.509922E+01
            0.297980  0.516116  0.000000
  8.979724E+00  1.149188E+01  1.858939E+01  3.335253E+01  3.503447E+01  3.527276E+01  3.726477E+01  3.760706E+01  4.511411E+01
            0.295455  0.511742  0.000000
  9.658456E+00  1.147246E+01  1.861684E+01  3.336207E+01  3.501022E+01  3.529749E+01  3.737469E+01  3.760394E+01  4.513032E+01
            0.292929  0.507368  0.000000
  1.025039E+01  1.145124E+01  1.863477E+01  3.336717E+01  3.498445E+01  3.532441E+01  3.747974E+01  3.759960E+01  4.514790E+01
            0.290404  0.502995  0.000000
  1.076534E+01  1.142818E+01  1.864306E+01  3.336766E+01  3.495729E+01  3.535343E+01  3.757771E+01  3.759395E+01  4.516689E+01
            0.287879  0.498621  0.000000
  1.121218E+01  1.140322E+01  1.864185E+01  3.336349E+01  3.492880E+01  3.538452E+01  3.758688E+01  3.766703E+01  4.518733E+01
            0.285354  0.494247  0.000000
  1.137630E+01  1.159888E+01  1.863142E+01  3.335465E+01  3.489903E+01  3.541764E+01  3.757831E+01  3.774667E+01  4.520920E+01
            0.282828  0.489873  0.000000
  1.134737E+01  1.193249E+01  1.861219E+01  3.334120E+01  3.486803E+01  3.545277E+01  3.756815E+01  3.781607E+01  4.523247E+01
            0.280303  0.485499  0.000000
  1.131637E+01  1.221915E+01  1.858466E+01  3.332314E+01  3.483582E+01  3.548989E+01  3.755631E+01  3.787501E+01  4.525703E+01
            0.277778  0.481125  0.000000
  1.128326E+01  1.246424E+01  1.854939E+01  3.330047E+01  3.480240E+01  3.552898E+01  3.754273E+01  3.792354E+01  4.528277E+01
            0.275253  0.476751  0.000000
  1.124799E+01  1.267245E+01  1.850694E+01  3.327312E+01  3.476779E+01  3.557003E+01  3.752734E+01  3.796191E+01  4.530952E+01
            0.272727  0.472377  0.000000
  1.121051E+01  1.284783E+01  1.845790E+01  3.324100E+01  3.473197E+01  3.561302E+01  3.751007E+01  3.799050E+01  4.533707E+01
            0.270202  0.468004  0.000000
  1.117078E+01  1.299397E+01  1.840280E+01  3.320397E+01  3.469496E+01  3.565790E+01  3.749088E+01  3.800976E+01  4.536521E+01
            0.267677  0.463630  0.000000
  1.112877E+01  1.311404E+01  1.834216E+01  3.316185E+01  3.465674E+01  3.570467E+01  3.746972E+01  3.802019E+01  4.539372E+01
            0.265152  0.459256  0.000000
  1.108442E+01  1.321087E+01  1.827637E+01  3.311442E+01  3.461729E+01  3.575326E+01  3.744655E+01  3.802230E+01  4.542239E+01
            0.262626  0.454882  0.000000
  1.103771E+01  1.328701E+01  1.820575E+01  3.306145E+01  3.457660E+01  3.580364E+01  3.742137E+01  3.801660E+01  4.545102E+01
            0.260101  0.450508  0.000000
  1.098861E+01  1.334480E+01  1.813042E+01  3.300271E+01  3.453466E+01  3.585574E+01  3.739417E+01  3.800358E+01  4.547948E+01
            0.257576  0.446134  0.000000
  1.093707E+01  1.338642E+01  1.805035E+01  3.293796E+01  3.449144E+01  3.590947E+01  3.736496E+01  3.798369E+01  4.550767E+01
            0.255051  0.441760  0.000000
  1.088308E+01  1.341391E+01  1.796527E+01  3.286698E+01  3.444692E+01  3.596473E+01  3.733380E+01  3.795734E+01  4.553559E+01
            0.252525  0.437387  0.000000
  1.082661E+01  1.342921E+01  1.787466E+01  3.278957E+01  3.440109E+01  3.602135E+01  3.730078E+01  3.792490E+01  4.556328E+01
            0.250000  0.433013  0.000000
  1.076763E+01  1.343421E+01  1.777770E+01  3.270553E+01  3.435391E+01  3.607914E+01  3.726605E+01  3.788669E+01  4.559091E+01
            0.247475  0.428639  0.000000
  1.070611E+01  1.343076E+01  1.767328E+01  3.261473E+01  3.430537E+01  3.613779E+01  3.722985E+01  3.784299E+01  4.561870E+01
            0.244949  0.424265  0.000000
  1.064205E+01  1.342066E+01  1.755997E+01  3.251702E+01  3.425545E+01  3.619688E+01  3.719257E+01  3.779405E+01  4.564702E+01
            0.242424  0.419891  0.000000
  1.057541E+01  1.340572E+01  1.743608E+01  3.241230E+01  3.420412E+01  3.625577E+01  3.715479E+01  3.774007E+01  4.567631E+01
            0.239899  0.415517  0.000000
  1.050619E+01  1.338770E+01  1.729965E+01  3.230050E+01  3.415137E+01  3.631347E+01  3.711746E+01  3.768119E+01  4.570715E+01
            0.237374  0.411143  0.000000
  1.043437E+01  1.336831E+01  1.714856E+01  3.218160E+01  3.409718E+01  3.636842E+01  3.708208E+01  3.761755E+01  4.574019E+01
            0.234848  0.406770  0.000000
  1.035993E+01  1.334913E+01  1.698061E+01  3.205563E+01  3.404153E+01  3.641818E+01  3.705107E+01  3.754924E+01  4.577618E+01
            0.232323  0.402396  0.000000
  1.028287E+01  1.333154E+01  1.679373E+01  3.192278E+01  3.398440E+01  3.645904E+01  3.702808E+01  3.747631E+01  4.581588E+01
            0.229798  0.398022  0.000000
  1.020319E+01  1.331659E+01  1.658620E+01  3.178348E+01  3.392580E+01  3.648606E+01  3.701802E+01  3.739881E+01  4.586000E+01
            0.227273  0.393648  0.000000
  1.012087E+01  1.330481E+01  1.635693E+01  3.163851E+01  3.386570E+01  3.649453E+01  3.702558E+01  3.731678E+01  4.590902E+01
            0.224747  0.389274  0.000000
  1.003592E+01  1.329603E+01  1.610594E+01  3.148922E+01  3.380409E+01  3.648252E+01  3.705263E+01  3.723025E+01  4.596306E+01
            0.222222  0.384900  0.000000
  9.948337E+00  1.328923E+01  1.583474E+01  3.133769E+01  3.374098E+01  3.645204E+01  3.709715E+01  3.713930E+01  4.602155E+01
            0.219697  0.380526  0.000000
  9.858138E+00  1.328235E+01  1.554681E+01  3.118688E+01  3.367636E+01  3.640701E+01  3.704408E+01  3.715517E+01  4.608307E+01
            0.217172  0.376152  0.000000
  9.765331E+00  1.327229E+01  1.524775E+01  3.104060E+01  3.361023E+01  3.635115E+01  3.694486E+01  3.722297E+01  4.614512E+01
            0.214646  0.371779  0.000000
  9.669932E+00  1.325506E+01  1.494514E+01  3.090334E+01  3.354259E+01  3.628712E+01  3.684202E+01  3.729783E+01  4.620422E+01
            0.212121  0.367405  0.000000
  9.571961E+00  1.322622E+01  1.464780E+01  3.077974E+01  3.347345E+01  3.621671E+01  3.673610E+01  3.737796E+01  4.625621E+01
            0.209596  0.363031  0.000000
  9.471445E+00  1.318142E+01  1.436453E+01  3.067401E+01  3.340282E+01  3.614105E+01  3.662777E+01  3.746220E+01  4.629687E+01
            0.207071  0.358657  0.000000
  9.368413E+00  1.311705E+01  1.410256E+01  3.058912E+01  3.333070E+01  3.606089E+01  3.651782E+01  3.754977E+01  4.632271E+01
            0.204545  0.354283  0.000000
  9.262900E+00  1.303082E+01  1.386611E+01  3.052629E+01  3.325711E+01  3.597675E+01  3.640710E+01  3.764013E+01  4.633158E+01
            0.202020  0.349909  0.000000
  9.154948E+00  1.292230E+01  1.365567E+01  3.048477E+01  3.318207E+01  3.588900E+01  3.629649E+01  3.773291E+01  4.632304E+01
            0.199495  0.345535  0.000000
  9.044600E+00  1.279310E+01  1.346828E+01  3.046197E+01  3.310559E+01  3.579790E+01  3.618686E+01  3.782781E+01  4.629832E+01
            0.196970  0.341162  0.000000
  8.931906E+00  1.264622E+01  1.329891E+01  3.045389E+01  3.302769E+01  3.570366E+01  3.607908E+01  3.792461E+01  4.625991E+01
            0.194444  0.336788  0.000000
  8.816921E+00  1.248512E+01  1.314229E+01  3.045561E+01  3.294840E+01  3.560644E+01  3.597389E+01  3.802314E+01  4.621107E+01
            0.191919  0.332414  0.000000
  8.699701E+00  1.231304E+01  1.299416E+01  3.046182E+01  3.286773E+01  3.550638E+01  3.587197E+01  3.812324E+01  4.615535E+01
            0.189394  0.328040  0.000000
  8.580310E+00  1.213315E+01  1.285168E+01  3.046727E+01  3.278572E+01  3.540360E+01  3.577379E+01  3.822479E+01  4.609616E+01
            0.186869  0.323666  0.000000
  8.458812E+00  1.194878E+01  1.271316E+01  3.046708E+01  3.270238E+01  3.529820E+01  3.567964E+01  3.832767E+01  4.603654E+01
            0.184343  0.319292  0.000000
  8.335276E+00  1.176350E+01  1.257780E+01  3.045687E+01  3.261775E+01  3.519027E+01  3.558962E+01  3.843177E+01  4.597905E+01
            0.181818  0.314918  0.000000
  8.209773E+00  1.158096E+01  1.244545E+01  3.043282E+01  3.253186E+01  3.507991E+01  3.550364E+01  3.853701E+01  4.592569E+01
            0.179293  0.310544  0.000000
  8.082378E+00  1.140473E+01  1.231649E+01  3.039173E+01  3.244473E+01  3.496720E+01  3.542156E+01  3.864330E+01  4.587797E+01
            0.176768  0.306171  0.000000
  7.953166E+00  1.123782E+01  1.219183E+01  3.033088E+01  3.235640E+01  3.485220E+01  3.534326E+01  3.875054E+01  4.583693E+01
            0.174242  0.301797  0.000000
  7.822214E+00  1.108219E+01  1.207279E+01  3.024801E+01  3.226690E+01  3.473501E+01  3.526877E+01  3.885867E+01  4.580320E+01
            0.171717  0.297423  0.000000
  7.689600E+00  1.093839E+01  1.196114E+01  3.014135E+01  3.217627E+01  3.461568E+01  3.519836E+01  3.896760E+01  4.577710E+01
            0.169192  0.293049  0.000000
  7.555404E+00  1.080537E+01  1.185898E+01  3.000960E+01  3.208454E+01  3.449429E+01  3.513255E+01  3.907726E+01  4.575865E+01
            0.166667  0.288675  0.000000
  7.419706E+00  1.068036E+01  1.176846E+01  2.985218E+01  3.199174E+01  3.437091E+01  3.507207E+01  3.918758E+01  4.574765E+01
            0.164141  0.284301  0.000000
  7.282586E+00  1.055936E+01  1.169121E+01  2.966941E+01  3.189793E+01  3.424560E+01  3.501769E+01  3.929849E+01  4.574369E+01
            0.161616  0.279927  0.000000
  7.144125E+00  1.043795E+01  1.162770E+01  2.946283E+01  3.180312E+01  3.411842E+01  3.497004E+01  3.940991E+01  4.574621E+01
            0.159091  0.275554  0.000000
  7.004405E+00  1.031219E+01  1.157643E+01  2.923547E+01  3.170737E+01  3.398944E+01  3.492936E+01  3.952177E+01  4.575450E+01
            0.156566  0.271180  0.000000
  6.863507E+00  1.017924E+01  1.153373E+01  2.899210E+01  3.161071E+01  3.385872E+01  3.489532E+01  3.963401E+01  4.576773E+01
            0.154040  0.266806  0.000000
  6.721513E+00  1.003755E+01  1.149395E+01  2.873928E+01  3.151319E+01  3.372632E+01  3.486692E+01  3.974654E+01  4.578501E+01
            0.151515  0.262432  0.000000
  6.578506E+00  9.886618E+00  1.145029E+01  2.848532E+01  3.141485E+01  3.359232E+01  3.484242E+01  3.985930E+01  4.580535E+01
            0.148990  0.258058  0.000000
  6.434570E+00  9.726590E+00  1.139562E+01  2.824006E+01  3.131574E+01  3.345677E+01  3.481944E+01  3.997220E+01  4.582777E+01
            0.146465  0.253684  0.000000
  6.289789E+00  9.557897E+00  1.132319E+01  2.801449E+01  3.121591E+01  3.331973E+01  3.479510E+01  4.008516E+01  4.585128E+01
            0.143939  0.249310  0.000000
  6.144251E+00  9.380999E+00  1.122718E+01  2.782020E+01  3.111540E+01  3.318128E+01  3.476626E+01  4.019810E+01  4.587499E+01
            0.141414  0.244936  0.000000
  5.998043E+00  9.196170E+00  1.110294E+01  2.766880E+01  3.101426E+01  3.304148E+01  3.472973E+01  4.031094E+01  4.589812E+01
            0.138889  0.240563  0.000000
  5.851258E+00  9.003230E+00  1.094726E+01  2.757116E+01  3.091256E+01  3.290041E+01  3.468262E+01  4.042359E+01  4.592011E+01
            0.136364  0.236189  0.000000
  5.703990E+00  8.801198E+00  1.075841E+01  2.753662E+01  3.081034E+01  3.275813E+01  3.462261E+01  4.053595E+01  4.594066E+01
            0.133838  0.231815  0.000000
  5.556337E+00  8.587883E+00  1.053662E+01  2.757213E+01  3.070767E+01  3.261472E+01  3.454824E+01  4.064794E+01  4.595982E+01
            0.131313  0.227441  0.000000
  5.408399E+00  8.359569E+00  1.028490E+01  2.768124E+01  3.060461E+01  3.247026E+01  3.445922E+01  4.075945E+01  4.597797E+01
            0.128788  0.223067  0.000000
  5.260284E+00  8.111294E+00  1.001022E+01  2.786315E+01  3.050121E+01  3.232485E+01  3.435659E+01  4.087038E+01  4.599581E+01
            0.126263  0.218693  0.000000
  5.112103E+00  7.838891E+00  9.724289E+00  2.811175E+01  3.039756E+01  3.217855E+01  3.424285E+01  4.098065E+01  4.601422E+01
            0.123737  0.214319  0.000000
  4.963970E+00  7.544583E+00  9.442560E+00  2.841509E+01  3.029371E+01  3.203147E+01  3.412185E+01  4.109014E+01  4.603408E+01
            0.121212  0.209946  0.000000
  4.816007E+00  7.246411E+00  9.180557E+00  2.875545E+01  3.018973E+01  3.188371E+01  3.399848E+01  4.119876E+01  4.605591E+01
            0.118687  0.205572  0.000000
  4.668341E+00  6.986894E+00  8.949989E+00  2.911053E+01  3.008571E+01  3.173536E+01  3.387799E+01  4.130641E+01  4.607957E+01
            0.116162  0.201198  0.000000
  4.521102E+00  6.830272E+00  8.759308E+00  2.945585E+01  2.998171E+01  3.158654E+01  3.376505E+01  4.141298E+01  4.610396E+01
            0.113636  0.196824  0.000000
  4.374428E+00  6.837355E+00  8.621812E+00  2.976826E+01  2.987782E+01  3.143734E+01  3.366279E+01  4.151839E+01  4.612691E+01
            0.111111  0.192450  0.000000
  4.228461E+00  7.012685E+00  8.575893E+00  2.977412E+01  3.002964E+01  3.128790E+01  3.357238E+01  4.162254E+01  4.614556E+01
            0.108586  0.188076  0.000000
  4.083346E+00  7.241671E+00  8.720387E+00  2.967070E+01  3.022935E+01  3.113834E+01  3.349420E+01  4.172534E+01  4.615696E+01
            0.106061  0.183702  0.000000
  3.939235E+00  7.349853E+00  9.156953E+00  2.956763E+01  3.036424E+01  3.098878E+01  3.343076E+01  4.182670E+01  4.615896E+01
            0.103535  0.179328  0.000000
  3.796282E+00  7.319769E+00  9.800140E+00  2.946502E+01  3.043661E+01  3.083935E+01  3.338996E+01  4.192655E+01  4.615087E+01
            0.101010  0.174955  0.000000
  3.654642E+00  7.218797E+00  1.047788E+01  2.936295E+01  3.045248E+01  3.069020E+01  3.338576E+01  4.202481E+01  4.613366E+01
            0.098485  0.170581  0.000000
  3.514474E+00  7.085082E+00  1.106306E+01  2.926151E+01  3.042206E+01  3.054146E+01  3.343432E+01  4.212141E+01  4.610961E+01
            0.095960  0.166207  0.000000
  3.375937E+00  6.934263E+00  1.147457E+01  2.916080E+01  3.036139E+01  3.039329E+01  3.354714E+01  4.221628E+01  4.608191E+01
            0.093434  0.161833  0.000000
  3.239190E+00  6.773263E+00  1.166732E+01  2.906092E+01  3.024583E+01  3.029210E+01  3.372555E+01  4.230938E+01  4.605406E+01
            0.090909  0.157459  0.000000
  3.104389E+00  6.605812E+00  1.163000E+01  2.896196E+01  3.009925E+01  3.023744E+01  3.395924E+01  4.240065E+01  4.602949E+01
            0.088384  0.153085  0.000000
  2.971690E+00  6.434577E+00  1.138754E+01  2.886403E+01  2.995370E+01  3.021724E+01  3.422783E+01  4.249005E+01  4.601099E+01
            0.085859  0.148711  0.000000
  2.841243E+00  6.261974E+00  1.100345E+01  2.876723E+01  2.980935E+01  3.024433E+01  3.450412E+01  4.257754E+01  4.600035E+01
            0.083333  0.144338  0.000000
  2.713190E+00  6.089919E+00  1.057690E+01  2.867166E+01  2.966636E+01  3.032397E+01  3.475840E+01  4.266309E+01  4.599798E+01
            0.080808  0.139964  0.000000
  2.587670E+00  5.918161E+00  1.022683E+01  2.857742E+01  2.952490E+01  3.045538E+01  3.496365E+01  4.274668E+01  4.600309E+01
            0.078283  0.135590  0.000000
  2.464811E+00  5.742328E+00  1.005896E+01  2.848462E+01  2.938516E+01  3.063390E+01  3.510080E+01  4.282828E+01  4.601418E+01
            0.075758  0.131216  0.000000
  2.344732E+00  5.555791E+00  1.012325E+01  2.839337E+01  2.924729E+01  3.085258E+01  3.516258E+01  4.290787E+01  4.602958E+01
            0.073232  0.126842  0.000000
  2.227541E+00  5.355406E+00  1.039091E+01  2.830376E+01  2.911149E+01  3.110280E+01  3.515463E+01  4.298544E+01  4.604780E+01
            0.070707  0.122468  0.000000
  2.113331E+00  5.143358E+00  1.077411E+01  2.821590E+01  2.897794E+01  3.137436E+01  3.509358E+01  4.306097E+01  4.606728E+01
            0.068182  0.118094  0.000000
  2.002184E+00  4.923880E+00  1.117032E+01  2.812991E+01  2.884680E+01  3.165562E+01  3.500260E+01  4.313444E+01  4.608597E+01
            0.065657  0.113721  0.000000
  1.894165E+00  4.700558E+00  1.149585E+01  2.804588E+01  2.871828E+01  3.193433E+01  3.490593E+01  4.320586E+01  4.610104E+01
            0.063131  0.109347  0.000000
  1.789325E+00  4.475836E+00  1.169740E+01  2.796392E+01  2.859254E+01  3.219912E+01  3.482417E+01  4.327519E+01  4.610914E+01
            0.060606  0.104973  0.000000
  1.687697E+00  4.251343E+00  1.174843E+01  2.788414E+01  2.846978E+01  3.244115E+01  3.477137E+01  4.334242E+01  4.610688E+01
            0.058081  0.100599  0.000000
  1.589296E+00  4.028204E+00  1.164034E+01  2.780664E+01  2.835019E+01  3.265523E+01  3.475435E+01  4.340752E+01  4.609146E+01
            0.055556  0.096225  0.000000
  1.494121E+00  3.807190E+00  1.137374E+01  2.773153E+01  2.823394E+01  3.283988E+01  3.477370E+01  4.347048E+01  4.606107E+01
            0.053030  0.091851  0.000000
  1.402152E+00  3.588758E+00  1.095228E+01  2.765890E+01  2.812122E+01  3.299656E+01  3.482560E+01  4.353126E+01  4.601510E+01
            0.050505  0.087477  0.000000
  1.313352E+00  3.372998E+00  1.037884E+01  2.758886E+01  2.801222E+01  3.312854E+01  3.490364E+01  4.358983E+01  4.595401E+01
            0.047980  0.083103  0.000000
  1.227668E+00  3.159453E+00  9.653418E+00  2.752150E+01  2.790712E+01  3.324004E+01  3.500007E+01  4.364614E+01  4.587910E+01
            0.045455  0.078730  0.000000
  1.145028E+00  2.946550E+00  8.771037E+00  2.745693E+01  2.780610E+01  3.333578E+01  3.510649E+01  4.370015E+01  4.579216E+01
            0.042929  0.074356  0.000000
  1.065347E+00  2.729792E+00  7.718067E+00  2.739524E+01  2.770933E+01  3.342067E+01  3.521438E+01  4.375181E+01  4.569516E+01
            0.040404  0.069982  0.000000
  9.885257E-01  2.494603E+00  6.463601E+00  2.733651E+01  2.761700E+01  3.349946E+01  3.531558E+01  4.380106E+01  4.559008E+01
            0.037879  0.065608  0.000000
  9.144523E-01  2.172036E+00  4.943561E+00  2.728085E+01  2.752927E+01  3.357646E+01  3.540292E+01  4.384784E+01  4.547876E+01
            0.035354  0.061234  0.000000
  8.042810E-01  8.430058E-01  3.225398E+00  2.722834E+01  2.744632E+01  3.365519E+01  3.547063E+01  4.389207E+01  4.536289E+01
            0.032828  0.056860  0.000000
 -3.432232E+00  7.740580E-01  2.441734E+00  2.717905E+01  2.736829E+01  3.373827E+01  3.551466E+01  4.393369E+01  4.524410E+01
            0.030303  0.052486  0.000000
 -5.072439E+00  7.074768E-01  2.166817E+00  2.713308E+01  2.729536E+01  3.382727E+01  3.553279E+01  4.397264E+01  4.512406E+01
            0.027778  0.048113  0.000000
 -6.181737E+00  6.431306E-01  1.982352E+00  2.709049E+01  2.722766E+01  3.392269E+01  3.552461E+01  4.400882E+01  4.500464E+01
            0.025253  0.043739  0.000000
 -6.978602E+00  5.808939E-01  1.829409E+00  2.705135E+01  2.716533E+01  3.402398E+01  3.549138E+01  4.404217E+01  4.488794E+01
            0.022727  0.039365  0.000000
 -7.549021E+00  5.206548E-01  1.691677E+00  2.701573E+01  2.710852E+01  3.412956E+01  3.543588E+01  4.407261E+01  4.477632E+01
            0.020202  0.034991  0.000000
 -7.937081E+00  4.623268E-01  1.560639E+00  2.698370E+01  2.705734E+01  3.423685E+01  3.536225E+01  4.410007E+01  4.467233E+01
            0.017677  0.030617  0.000000
 -8.168736E+00  4.058684E-01  1.429592E+00  2.695530E+01  2.701191E+01  3.434230E+01  3.527588E+01  4.412449E+01  4.457853E+01
            0.015152  0.026243  0.000000
 -8.260239E+00  3.513171E-01  1.292319E+00  2.693058E+01  2.697231E+01  3.444123E+01  3.518351E+01  4.414579E+01  4.449734E+01
            0.012626  0.021869  0.000000
 -8.221591E+00  2.988551E-01  1.142906E+00  2.690959E+01  2.693866E+01  3.452746E+01  3.509354E+01  4.416392E+01  4.443079E+01
            0.010101  0.017495  0.000000
 -8.058335E+00  2.489452E-01  9.758182E-01  2.689237E+01  2.691102E+01  3.459243E+01  3.501690E+01  4.417883E+01  4.438047E+01
            0.007576  0.013122  0.000000
 -7.772605E+00  2.026273E-01  7.859151E-01  2.687894E+01  2.688945E+01  3.462581E+01  3.496648E+01  4.419047E+01  4.434747E+01
            0.005051  0.008748  0.000000
 -7.364101E+00  1.621833E-01  5.683902E-01  2.686933E+01  2.687401E+01  3.462506E+01  3.494753E+01  4.419881E+01  4.433238E+01
            0.002525  0.004374  0.000000
 -6.831024E+00  1.323802E-01  3.201844E-01  2.686356E+01  2.686473E+01  3.460597E+01  3.494728E+01  4.420383E+01  4.433534E+01
            0.000000  0.000000  0.000000
 -8.617362E-02  1.058203E-01  1.208737E-01  2.686163E+01  2.686163E+01  3.493563E+01  3.493719E+01  4.365893E+01  4.420550E+01


==> anc/fig05/phband01cr1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -5.619980E-02 -5.604528E-02  1.208737E-01  2.686163E+01  2.686163E+01  3.465293E+01  3.465404E+01  4.420550E+01  4.759235E+01
            0.000000  0.005064  0.000000
  1.324412E-01  1.817350E-01  5.873628E-01  2.686357E+01  2.686474E+01  3.464985E+01  3.478180E+01  4.420382E+01  4.762499E+01
            0.000000  0.010129  0.000000
  1.623838E-01  3.761344E-01  9.731247E-01  2.686937E+01  2.687408E+01  3.464062E+01  3.489453E+01  4.419877E+01  4.762257E+01
            0.000000  0.015193  0.000000
  2.029930E-01  5.673321E-01  1.295757E+00  2.687903E+01  2.688961E+01  3.462523E+01  3.497001E+01  4.419039E+01  4.761928E+01
            0.000000  0.020258  0.000000
  2.494849E-01  7.574055E-01  1.604050E+00  2.689252E+01  2.691130E+01  3.460370E+01  3.502045E+01  4.417868E+01  4.761466E+01
            0.000000  0.025322  0.000000
  2.995787E-01  9.466508E-01  1.909272E+00  2.690983E+01  2.693911E+01  3.457602E+01  3.505274E+01  4.416369E+01  4.760853E+01
            0.000000  0.030387  0.000000
  3.522410E-01  1.135088E+00  2.214610E+00  2.693090E+01  2.697298E+01  3.454221E+01  3.507111E+01  4.414546E+01  4.760080E+01
            0.000000  0.035451  0.000000
  4.070187E-01  1.322668E+00  2.520815E+00  2.695570E+01  2.701284E+01  3.450227E+01  3.507829E+01  4.412404E+01  4.759146E+01
            0.000000  0.040516  0.000000
  4.637414E-01  1.509322E+00  2.827826E+00  2.698418E+01  2.705860E+01  3.445620E+01  3.507613E+01  4.409950E+01  4.758052E+01
            0.000000  0.045580  0.000000
  5.223856E-01  1.694978E+00  3.135306E+00  2.701628E+01  2.711016E+01  3.440399E+01  3.506594E+01  4.407189E+01  4.756799E+01
            0.000000  0.050645  0.000000
  5.830088E-01  1.879570E+00  3.442839E+00  2.705194E+01  2.716742E+01  3.434561E+01  3.504867E+01  4.404128E+01  4.755389E+01
            0.000000  0.055709  0.000000
  6.457149E-01  2.063036E+00  3.750006E+00  2.709109E+01  2.723027E+01  3.428103E+01  3.502505E+01  4.400776E+01  4.753827E+01
            0.000000  0.060774  0.000000
  7.106340E-01  2.245317E+00  4.056397E+00  2.713366E+01  2.729857E+01  3.421021E+01  3.499562E+01  4.397139E+01  4.752115E+01
            0.000000  0.065838  0.000000
  7.779107E-01  2.426360E+00  4.361623E+00  2.717956E+01  2.737219E+01  3.413305E+01  3.496078E+01  4.393225E+01  4.750258E+01
            0.000000  0.070903  0.000000
  8.476948E-01  2.606111E+00  4.665308E+00  2.722871E+01  2.745099E+01  3.404947E+01  3.492086E+01  4.389041E+01  4.748261E+01
            0.000000  0.075967  0.000000
  9.201360E-01  2.784516E+00  4.967083E+00  2.728102E+01  2.753482E+01  3.395934E+01  3.487608E+01  4.384596E+01  4.746127E+01
            0.000000  0.081032  0.000000
  9.953783E-01  2.961513E+00  5.266581E+00  2.733641E+01  2.762352E+01  3.386250E+01  3.482659E+01  4.379895E+01  4.743861E+01
            0.000000  0.086096  0.000000
  1.073557E+00  3.137037E+00  5.563423E+00  2.739477E+01  2.771692E+01  3.375876E+01  3.477248E+01  4.374947E+01  4.741467E+01
            0.000000  0.091161  0.000000
  1.154793E+00  3.311008E+00  5.857220E+00  2.745600E+01  2.781487E+01  3.364791E+01  3.471375E+01  4.369758E+01  4.738950E+01
            0.000000  0.096225  0.000000
  1.239196E+00  3.483340E+00  6.147559E+00  2.752001E+01  2.791718E+01  3.352968E+01  3.465039E+01  4.364334E+01  4.736312E+01
            0.000000  0.101290  0.000000
  1.326854E+00  3.653930E+00  6.434000E+00  2.758670E+01  2.802368E+01  3.340381E+01  3.458229E+01  4.358680E+01  4.733557E+01
            0.000000  0.106354  0.000000
  1.417840E+00  3.822666E+00  6.716070E+00  2.765595E+01  2.813418E+01  3.326999E+01  3.450932E+01  4.352801E+01  4.730688E+01
            0.000000  0.111418  0.000000
  1.512204E+00  3.989420E+00  6.993256E+00  2.772765E+01  2.824851E+01  3.312791E+01  3.443133E+01  4.346703E+01  4.727705E+01
            0.000000  0.116483  0.000000
  1.609977E+00  4.154058E+00  7.264996E+00  2.780171E+01  2.836648E+01  3.297726E+01  3.434813E+01  4.340390E+01  4.724611E+01
            0.000000  0.121547  0.000000
  1.711169E+00  4.316436E+00  7.530678E+00  2.787801E+01  2.848790E+01  3.281773E+01  3.425952E+01  4.333865E+01  4.721406E+01
            0.000000  0.126612  0.000000
  1.815770E+00  4.476408E+00  7.789629E+00  2.795643E+01  2.861259E+01  3.264908E+01  3.416535E+01  4.327132E+01  4.718090E+01
            0.000000  0.131676  0.000000
  1.923748E+00  4.633832E+00  8.041108E+00  2.803687E+01  2.874035E+01  3.247111E+01  3.406548E+01  4.320195E+01  4.714663E+01
            0.000000  0.136741  0.000000
  2.035053E+00  4.788579E+00  8.284302E+00  2.811921E+01  2.887099E+01  3.228374E+01  3.395988E+01  4.313055E+01  4.711124E+01
            0.000000  0.141805  0.000000
  2.149616E+00  4.940542E+00  8.518314E+00  2.820334E+01  2.900434E+01  3.208704E+01  3.384859E+01  4.305717E+01  4.707475E+01
            0.000000  0.146870  0.000000
  2.267350E+00  5.089654E+00  8.742153E+00  2.828914E+01  2.914019E+01  3.188128E+01  3.373184E+01  4.298183E+01  4.703715E+01
            0.000000  0.151934  0.000000
  2.388153E+00  5.235897E+00  8.954732E+00  2.837649E+01  2.927836E+01  3.166699E+01  3.361004E+01  4.290456E+01  4.699848E+01
            0.000000  0.156999  0.000000
  2.511909E+00  5.379327E+00  9.154850E+00  2.846529E+01  2.941868E+01  3.144502E+01  3.348384E+01  4.282539E+01  4.695876E+01
            0.000000  0.162063  0.000000
  2.638488E+00  5.520081E+00  9.341187E+00  2.855541E+01  2.956095E+01  3.121655E+01  3.335414E+01  4.274435E+01  4.691804E+01
            0.000000  0.167128  0.000000
  2.767750E+00  5.658393E+00  9.512292E+00  2.864675E+01  2.970499E+01  3.098314E+01  3.322216E+01  4.266148E+01  4.687640E+01
            0.000000  0.172192  0.000000
  2.899545E+00  5.794590E+00  9.666572E+00  2.873918E+01  2.985064E+01  3.074667E+01  3.308935E+01  4.257682E+01  4.683391E+01
            0.000000  0.177257  0.000000
  3.033717E+00  5.929077E+00  9.802282E+00  2.883258E+01  2.999771E+01  3.050930E+01  3.295736E+01  4.249042E+01  4.679068E+01
            0.000000  0.182321  0.000000
  3.170102E+00  6.062302E+00  9.917506E+00  2.892686E+01  3.014603E+01  3.027328E+01  3.282796E+01  4.240233E+01  4.674681E+01
            0.000000  0.187386  0.000000
  3.308533E+00  6.194705E+00  1.001014E+01  2.902188E+01  3.004081E+01  3.029545E+01  3.270293E+01  4.231260E+01  4.670239E+01
            0.000000  0.192450  0.000000
  3.448839E+00  6.326651E+00  1.007788E+01  2.911753E+01  2.981383E+01  3.044580E+01  3.258388E+01  4.222129E+01  4.665754E+01
            0.000000  0.197515  0.000000
  3.590848E+00  6.458369E+00  1.011815E+01  2.921371E+01  2.959378E+01  3.059692E+01  3.247220E+01  4.212847E+01  4.661233E+01
            0.000000  0.202579  0.000000
  3.734388E+00  6.589901E+00  1.012811E+01  2.931030E+01  2.938156E+01  3.074866E+01  3.236892E+01  4.203421E+01  4.656683E+01
            0.000000  0.207644  0.000000
  3.879287E+00  6.721075E+00  1.010456E+01  2.917742E+01  2.940720E+01  3.090089E+01  3.227476E+01  4.193860E+01  4.652109E+01
            0.000000  0.212708  0.000000
  4.025377E+00  6.851516E+00  1.004392E+01  2.898103E+01  2.950428E+01  3.105345E+01  3.219010E+01  4.184171E+01  4.647513E+01
            0.000000  0.217772  0.000000
  4.172491E+00  6.980671E+00  9.942073E+00  2.879158E+01  2.960145E+01  3.120621E+01  3.211513E+01  4.174364E+01  4.642897E+01
            0.000000  0.222837  0.000000
  4.320465E+00  7.107869E+00  9.794338E+00  2.860796E+01  2.969860E+01  3.135905E+01  3.204989E+01  4.164449E+01  4.638264E+01
            0.000000  0.227901  0.000000
  4.469142E+00  7.232375E+00  9.595308E+00  2.842895E+01  2.979563E+01  3.151184E+01  3.199447E+01  4.154434E+01  4.633614E+01
            0.000000  0.232966  0.000000
  4.618366E+00  7.353447E+00  9.338685E+00  2.825331E+01  2.989243E+01  3.166446E+01  3.194906E+01  4.144332E+01  4.628952E+01
            0.000000  0.238030  0.000000
  4.767989E+00  7.470389E+00  9.017002E+00  2.808000E+01  2.998890E+01  3.181680E+01  3.191403E+01  4.134152E+01  4.624279E+01
            0.000000  0.243095  0.000000
  4.917866E+00  7.582588E+00  8.621166E+00  2.790823E+01  3.008496E+01  3.188992E+01  3.196875E+01  4.123906E+01  4.619603E+01
            0.000000  0.248159  0.000000
  5.067858E+00  7.689553E+00  8.139628E+00  2.773753E+01  3.018050E+01  3.187745E+01  3.212021E+01  4.113605E+01  4.614928E+01
            0.000000  0.253224  0.000000
  5.217831E+00  7.556804E+00  7.790933E+00  2.756781E+01  3.027543E+01  3.187745E+01  3.227109E+01  4.103260E+01  4.610261E+01
            0.000000  0.258288  0.000000
  5.367656E+00  6.849794E+00  7.886548E+00  2.739935E+01  3.036967E+01  3.189078E+01  3.242127E+01  4.092884E+01  4.605610E+01
            0.000000  0.263353  0.000000
  5.517208E+00  5.980628E+00  7.976401E+00  2.723277E+01  3.046313E+01  3.191830E+01  3.257069E+01  4.082489E+01  4.600982E+01
            0.000000  0.268417  0.000000
  4.873800E+00  5.666367E+00  8.060695E+00  2.706903E+01  3.055572E+01  3.196077E+01  3.271924E+01  4.072087E+01  4.596383E+01
            0.000000  0.273482  0.000000
  3.318705E+00  5.815019E+00  8.139844E+00  2.690934E+01  3.064737E+01  3.201876E+01  3.286684E+01  4.061690E+01  4.591818E+01
            0.000000  0.278546  0.000000
 -1.512537E+00  5.963050E+00  8.214471E+00  2.675512E+01  3.073799E+01  3.209262E+01  3.301342E+01  4.051311E+01  4.587294E+01
            0.000000  0.283611  0.000000
 -3.995398E+00  6.110355E+00  8.285403E+00  2.660787E+01  3.082752E+01  3.218239E+01  3.315887E+01  4.040962E+01  4.582812E+01
            0.000000  0.288675  0.000000
 -5.459830E+00  6.256827E+00  8.353647E+00  2.646910E+01  3.091589E+01  3.228779E+01  3.330313E+01  4.030656E+01  4.578374E+01
            0.000000  0.293740  0.000000
 -6.604423E+00  6.402364E+00  8.420354E+00  2.634025E+01  3.100302E+01  3.240827E+01  3.344611E+01  4.020406E+01  4.573978E+01
            0.000000  0.298804  0.000000
 -7.561940E+00  6.546869E+00  8.486769E+00  2.622257E+01  3.108885E+01  3.254296E+01  3.358773E+01  4.010226E+01  4.569624E+01
            0.000000  0.303869  0.000000
 -8.385031E+00  6.690244E+00  8.554176E+00  2.611708E+01  3.117333E+01  3.269082E+01  3.372789E+01  4.000128E+01  4.565307E+01
            0.000000  0.308933  0.000000
 -9.100565E+00  6.832396E+00  8.623826E+00  2.602454E+01  3.125640E+01  3.285059E+01  3.386650E+01  3.990126E+01  4.561022E+01
            0.000000  0.313998  0.000000
 -9.724570E+00  6.973232E+00  8.696880E+00  2.594539E+01  3.133800E+01  3.302091E+01  3.400347E+01  3.980236E+01  4.556764E+01
            0.000000  0.319062  0.000000
 -1.026784E+01  7.112662E+00  8.774340E+00  2.587977E+01  3.141809E+01  3.320032E+01  3.413871E+01  3.970470E+01  4.552525E+01
            0.000000  0.324126  0.000000
 -1.073841E+01  7.250600E+00  8.857014E+00  2.582756E+01  3.149661E+01  3.338734E+01  3.427208E+01  3.960845E+01  4.548298E+01
            0.000000  0.329191  0.000000
 -1.114280E+01  7.386957E+00  8.945474E+00  2.578838E+01  3.157353E+01  3.358048E+01  3.440349E+01  3.951375E+01  4.544077E+01
            0.000000  0.334255  0.000000
 -1.148660E+01  7.521652E+00  9.040054E+00  2.576166E+01  3.164882E+01  3.377830E+01  3.453280E+01  3.942079E+01  4.539855E+01
            0.000000  0.339320  0.000000
 -1.177481E+01  7.654602E+00  9.140841E+00  2.574667E+01  3.172243E+01  3.397945E+01  3.465988E+01  3.932972E+01  4.535628E+01
            0.000000  0.344384  0.000000
 -1.201201E+01  7.785728E+00  9.247704E+00  2.574257E+01  3.179434E+01  3.418268E+01  3.478456E+01  3.924075E+01  4.531391E+01
            0.000000  0.349449  0.000000
 -1.220243E+01  7.914952E+00  9.360316E+00  2.574846E+01  3.186452E+01  3.438684E+01  3.490669E+01  3.915405E+01  4.527147E+01
            0.000000  0.354513  0.000000
 -1.235004E+01  8.042201E+00  9.478192E+00  2.576338E+01  3.193295E+01  3.459090E+01  3.502606E+01  3.906986E+01  4.522898E+01
            0.000000  0.359578  0.000000
 -1.245855E+01  8.167402E+00  9.600726E+00  2.578637E+01  3.199962E+01  3.479393E+01  3.514249E+01  3.898839E+01  4.518653E+01
            0.000000  0.364642  0.000000
 -1.253142E+01  8.290485E+00  9.727228E+00  2.581647E+01  3.206451E+01  3.499511E+01  3.525574E+01  3.890990E+01  4.514424E+01
            0.000000  0.369707  0.000000
 -1.257186E+01  8.411385E+00  9.856962E+00  2.585274E+01  3.212761E+01  3.519372E+01  3.536555E+01  3.883464E+01  4.510234E+01
            0.000000  0.374771  0.000000
 -1.258283E+01  8.530037E+00  9.989175E+00  2.589426E+01  3.218891E+01  3.538917E+01  3.547164E+01  3.876293E+01  4.506113E+01
            0.000000  0.379836  0.000000
 -1.256700E+01  8.646380E+00  1.012312E+01  2.594015E+01  3.224842E+01  3.557370E+01  3.558094E+01  3.869506E+01  4.502101E+01
            0.000000  0.384900  0.000000
 -1.252678E+01  8.760356E+00  1.025809E+01  2.598958E+01  3.230613E+01  3.567139E+01  3.576865E+01  3.863139E+01  4.498254E+01
            0.000000  0.389965  0.000000
 -1.246428E+01  8.871912E+00  1.039340E+01  2.604177E+01  3.236206E+01  3.576434E+01  3.595198E+01  3.857228E+01  4.494644E+01
            0.000000  0.395029  0.000000
 -1.238134E+01  8.980994E+00  1.052843E+01  2.609599E+01  3.241620E+01  3.585215E+01  3.613072E+01  3.851812E+01  4.491358E+01
            0.000000  0.400094  0.000000
 -1.227955E+01  9.087553E+00  1.066263E+01  2.615159E+01  3.246857E+01  3.593439E+01  3.630472E+01  3.846933E+01  4.488500E+01
            0.000000  0.405158  0.000000
 -1.216026E+01  9.191542E+00  1.079549E+01  2.620797E+01  3.251918E+01  3.601065E+01  3.647389E+01  3.842632E+01  4.486183E+01
            0.000000  0.410223  0.000000
 -1.202466E+01  9.292919E+00  1.092657E+01  2.626462E+01  3.256806E+01  3.608049E+01  3.663815E+01  3.838948E+01  4.484513E+01
            0.000000  0.415287  0.000000
 -1.187396E+01  9.391640E+00  1.105549E+01  2.632109E+01  3.261521E+01  3.614352E+01  3.679741E+01  3.835918E+01  4.483576E+01
            0.000000  0.420352  0.000000
 -1.170942E+01  9.487668E+00  1.118191E+01  2.637701E+01  3.266065E+01  3.619941E+01  3.695152E+01  3.833573E+01  4.483411E+01
            0.000000  0.425416  0.000000
 -1.153255E+01  9.580964E+00  1.130556E+01  2.643208E+01  3.270442E+01  3.624793E+01  3.710022E+01  3.831933E+01  4.483997E+01
            0.000000  0.430480  0.000000
 -1.134507E+01  9.671494E+00  1.142619E+01  2.648606E+01  3.274652E+01  3.628896E+01  3.724314E+01  3.831006E+01  4.485246E+01
            0.000000  0.435545  0.000000
 -1.114889E+01  9.759225E+00  1.154360E+01  2.653877E+01  3.278699E+01  3.632253E+01  3.737989E+01  3.830783E+01  4.487021E+01
            0.000000  0.440609  0.000000
 -1.094597E+01  9.844125E+00  1.165761E+01  2.659008E+01  3.282584E+01  3.634885E+01  3.751003E+01  3.831241E+01  4.489159E+01
            0.000000  0.445674  0.000000
 -1.073813E+01  9.926163E+00  1.176807E+01  2.663990E+01  3.286310E+01  3.636828E+01  3.763319E+01  3.832338E+01  4.491496E+01
            0.000000  0.450738  0.000000
 -1.052705E+01  1.000531E+01  1.187488E+01  2.668816E+01  3.289879E+01  3.638132E+01  3.774908E+01  3.834020E+01  4.493894E+01
            0.000000  0.455803  0.000000
 -1.031417E+01  1.008155E+01  1.197791E+01  2.673482E+01  3.293294E+01  3.638860E+01  3.785751E+01  3.836220E+01  4.496243E+01
            0.000000  0.460867  0.000000
 -1.010075E+01  1.015484E+01  1.207709E+01  2.677984E+01  3.296557E+01  3.639078E+01  3.795831E+01  3.838863E+01  4.498470E+01
            0.000000  0.465932  0.000000
 -9.887901E+00  1.022516E+01  1.217233E+01  2.682317E+01  3.299669E+01  3.638858E+01  3.805142E+01  3.841875E+01  4.500527E+01
            0.000000  0.470996  0.000000
 -9.676635E+00  1.029250E+01  1.226357E+01  2.686478E+01  3.302634E+01  3.638272E+01  3.813675E+01  3.845177E+01  4.502388E+01
            0.000000  0.476061  0.000000
 -9.467936E+00  1.035682E+01  1.235077E+01  2.690462E+01  3.305452E+01  3.637387E+01  3.821424E+01  3.848698E+01  4.504042E+01
            0.000000  0.481125  0.000000
 -9.262781E+00  1.041812E+01  1.243386E+01  2.694264E+01  3.308125E+01  3.636265E+01  3.828382E+01  3.852369E+01  4.505485E+01
            0.000000  0.486190  0.000000
 -9.062174E+00  1.047636E+01  1.251281E+01  2.697875E+01  3.310655E+01  3.634963E+01  3.834535E+01  3.856127E+01  4.506717E+01
            0.000000  0.491254  0.000000
 -8.867153E+00  1.053153E+01  1.258758E+01  2.701290E+01  3.313043E+01  3.633533E+01  3.839868E+01  3.859916E+01  4.507743E+01
            0.000000  0.496319  0.000000
 -8.678798E+00  1.058362E+01  1.265815E+01  2.704500E+01  3.315292E+01  3.632018E+01  3.844359E+01  3.863687E+01  4.508562E+01
            0.000000  0.501383  0.000000
 -8.498226E+00  1.063261E+01  1.272449E+01  2.707500E+01  3.317400E+01  3.630458E+01  3.847977E+01  3.867396E+01  4.509176E+01
            0.000000  0.506448  0.000000
 -8.326578E+00  1.067849E+01  1.278657E+01  2.710282E+01  3.319371E+01  3.628885E+01  3.850686E+01  3.871005E+01  4.509582E+01
            0.000000  0.511512  0.000000
 -8.165006E+00  1.072125E+01  1.284438E+01  2.712843E+01  3.321203E+01  3.627329E+01  3.852437E+01  3.874480E+01  4.509776E+01
            0.000000  0.516577  0.000000
 -8.014649E+00  1.076086E+01  1.289792E+01  2.715179E+01  3.322899E+01  3.625813E+01  3.853177E+01  3.877791E+01  4.509750E+01
            0.000000  0.521641  0.000000
 -7.876604E+00  1.079734E+01  1.294716E+01  2.717291E+01  3.324458E+01  3.624358E+01  3.852843E+01  3.880915E+01  4.509497E+01
            0.000000  0.526706  0.000000
 -7.751880E+00  1.083066E+01  1.299211E+01  2.719180E+01  3.325881E+01  3.622982E+01  3.851373E+01  3.883829E+01  4.509007E+01
            0.000000  0.531770  0.000000
 -7.641332E+00  1.086083E+01  1.303276E+01  2.720851E+01  3.327168E+01  3.621700E+01  3.848719E+01  3.886515E+01  4.508276E+01
            0.000000  0.536834  0.000000
 -7.545562E+00  1.088783E+01  1.306911E+01  2.722309E+01  3.328320E+01  3.620524E+01  3.844873E+01  3.888956E+01  4.507310E+01
            0.000000  0.541899  0.000000
 -7.464777E+00  1.091166E+01  1.310116E+01  2.723562E+01  3.329336E+01  3.619465E+01  3.839910E+01  3.891139E+01  4.506137E+01
            0.000000  0.546963  0.000000
 -7.398617E+00  1.093232E+01  1.312893E+01  2.724621E+01  3.330216E+01  3.618532E+01  3.834054E+01  3.893053E+01  4.504818E+01
            0.000000  0.552028  0.000000
 -7.346018E+00  1.094980E+01  1.315241E+01  2.725494E+01  3.330961E+01  3.617731E+01  3.827734E+01  3.894688E+01  4.503460E+01
            0.000000  0.557092  0.000000
 -7.305296E+00  1.096411E+01  1.317160E+01  2.726192E+01  3.331571E+01  3.617068E+01  3.821588E+01  3.896036E+01  4.502206E+01
            0.000000  0.562157  0.000000
 -7.274603E+00  1.097524E+01  1.318653E+01  2.726724E+01  3.332045E+01  3.616548E+01  3.816328E+01  3.897091E+01  4.501195E+01
            0.000000  0.567221  0.000000
 -7.252662E+00  1.098319E+01  1.319719E+01  2.727097E+01  3.332384E+01  3.616174E+01  3.812489E+01  3.897847E+01  4.500512E+01
            0.000000  0.572286  0.000000
 -7.239202E+00  1.098796E+01  1.320358E+01  2.727319E+01  3.332587E+01  3.615949E+01  3.810251E+01  3.898303E+01  4.500144E+01
            0.000000  0.577350  0.000000
 -7.234624E+00  1.098955E+01  1.320571E+01  2.727392E+01  3.332655E+01  3.615874E+01  3.809531E+01  3.898455E+01  4.500033E+01
            0.005051  0.577350  0.000000
 -7.278947E+00  1.098988E+01  1.321454E+01  2.727820E+01  3.332742E+01  3.615822E+01  3.809520E+01  3.898362E+01  4.499970E+01
            0.010101  0.577350  0.000000
 -7.406730E+00  1.099085E+01  1.324057E+01  2.729107E+01  3.333005E+01  3.615668E+01  3.809488E+01  3.898086E+01  4.499782E+01
            0.015152  0.577350  0.000000
 -7.603299E+00  1.099246E+01  1.328253E+01  2.731271E+01  3.333442E+01  3.615410E+01  3.809438E+01  3.897627E+01  4.499470E+01
            0.020202  0.577350  0.000000
 -7.846725E+00  1.099471E+01  1.333850E+01  2.734338E+01  3.334054E+01  3.615049E+01  3.809372E+01  3.896986E+01  4.499035E+01
            0.025253  0.577350  0.000000
 -8.110468E+00  1.099760E+01  1.340622E+01  2.738347E+01  3.334839E+01  3.614586E+01  3.809296E+01  3.896166E+01  4.498481E+01
            0.030303  0.577350  0.000000
 -8.365710E+00  1.100113E+01  1.348333E+01  2.743346E+01  3.335799E+01  3.614021E+01  3.809215E+01  3.895171E+01  4.497811E+01
            0.035354  0.577350  0.000000
 -8.583172E+00  1.100529E+01  1.356762E+01  2.749388E+01  3.336931E+01  3.613355E+01  3.809136E+01  3.894003E+01  4.497028E+01
            0.040404  0.577350  0.000000
 -8.734634E+00  1.101008E+01  1.365716E+01  2.756526E+01  3.338235E+01  3.612588E+01  3.809067E+01  3.892668E+01  4.496137E+01
            0.045455  0.577350  0.000000
 -8.794399E+00  1.101549E+01  1.375041E+01  2.764801E+01  3.339711E+01  3.611721E+01  3.809016E+01  3.891169E+01  4.495144E+01
            0.050505  0.577350  0.000000
 -8.740782E+00  1.102151E+01  1.384625E+01  2.774230E+01  3.341356E+01  3.610755E+01  3.808988E+01  3.889513E+01  4.494053E+01
            0.055556  0.577350  0.000000
 -8.557362E+00  1.102813E+01  1.394398E+01  2.784794E+01  3.343170E+01  3.609692E+01  3.808989E+01  3.887705E+01  4.492872E+01
            0.060606  0.577350  0.000000
 -8.233479E+00  1.103534E+01  1.404326E+01  2.796431E+01  3.345152E+01  3.608532E+01  3.809020E+01  3.885751E+01  4.491607E+01
            0.065657  0.577350  0.000000
 -7.763395E+00  1.104313E+01  1.414407E+01  2.809031E+01  3.347298E+01  3.607277E+01  3.809081E+01  3.883658E+01  4.490264E+01
            0.070707  0.577350  0.000000
 -7.143597E+00  1.105148E+01  1.424662E+01  2.822450E+01  3.349608E+01  3.605928E+01  3.809168E+01  3.881432E+01  4.488851E+01
            0.075758  0.577350  0.000000
 -6.367393E+00  1.106037E+01  1.435127E+01  2.836516E+01  3.352079E+01  3.604488E+01  3.809273E+01  3.879082E+01  4.487376E+01
            0.080808  0.577350  0.000000
 -5.414059E+00  1.106979E+01  1.445846E+01  2.851053E+01  3.354708E+01  3.602957E+01  3.809387E+01  3.876614E+01  4.485847E+01
            0.085859  0.577350  0.000000
 -4.219805E+00  1.107971E+01  1.456864E+01  2.865890E+01  3.357492E+01  3.601339E+01  3.809501E+01  3.874036E+01  4.484271E+01
            0.090909  0.577350  0.000000
 -2.534563E+00  1.109012E+01  1.468217E+01  2.880878E+01  3.360429E+01  3.599636E+01  3.809601E+01  3.871356E+01  4.482655E+01
            0.095960  0.577350  0.000000
  2.128943E+00  1.110099E+01  1.479931E+01  2.895894E+01  3.363514E+01  3.597850E+01  3.809676E+01  3.868581E+01  4.481009E+01
            0.101010  0.577350  0.000000
  3.853601E+00  1.111229E+01  1.492017E+01  2.910841E+01  3.366744E+01  3.595984E+01  3.809714E+01  3.865719E+01  4.479340E+01
            0.106061  0.577350  0.000000
  4.939369E+00  1.112400E+01  1.504472E+01  2.925648E+01  3.370114E+01  3.594041E+01  3.809703E+01  3.862779E+01  4.477656E+01
            0.111111  0.577350  0.000000
  5.753768E+00  1.113609E+01  1.517274E+01  2.940269E+01  3.373620E+01  3.592024E+01  3.809631E+01  3.859767E+01  4.475963E+01
            0.116162  0.577350  0.000000
  6.399670E+00  1.114853E+01  1.530389E+01  2.954675E+01  3.377256E+01  3.589937E+01  3.809486E+01  3.856691E+01  4.474270E+01
            0.121212  0.577350  0.000000
  6.925382E+00  1.116128E+01  1.543771E+01  2.968850E+01  3.381016E+01  3.587784E+01  3.809259E+01  3.853559E+01  4.472584E+01
            0.126263  0.577350  0.000000
  7.359164E+00  1.117433E+01  1.557366E+01  2.982790E+01  3.384896E+01  3.585568E+01  3.808940E+01  3.850379E+01  4.470911E+01
            0.131313  0.577350  0.000000
  7.719740E+00  1.118764E+01  1.571116E+01  2.996501E+01  3.388888E+01  3.583294E+01  3.808518E+01  3.847158E+01  4.469260E+01
            0.136364  0.577350  0.000000
  8.020515E+00  1.120117E+01  1.584962E+01  3.009993E+01  3.392986E+01  3.580966E+01  3.807987E+01  3.843903E+01  4.467636E+01
            0.141414  0.577350  0.000000
  8.271578E+00  1.121490E+01  1.598845E+01  3.023286E+01  3.397182E+01  3.578590E+01  3.807337E+01  3.840621E+01  4.466048E+01
            0.146465  0.577350  0.000000
  8.480796E+00  1.122881E+01  1.612713E+01  3.036403E+01  3.401468E+01  3.576169E+01  3.806565E+01  3.837320E+01  4.464503E+01
            0.151515  0.577350  0.000000
  8.654451E+00  1.124285E+01  1.626515E+01  3.049377E+01  3.405837E+01  3.573709E+01  3.805664E+01  3.834005E+01  4.463011E+01
            0.156566  0.577350  0.000000
  8.797653E+00  1.125699E+01  1.640210E+01  3.062248E+01  3.410279E+01  3.571216E+01  3.804633E+01  3.830685E+01  4.461579E+01
            0.161616  0.577350  0.000000
  8.914610E+00  1.127122E+01  1.653760E+01  3.075067E+01  3.414785E+01  3.568695E+01  3.803469E+01  3.827365E+01  4.460220E+01
            0.166667  0.577350  0.000000
  9.008848E+00  1.128551E+01  1.667133E+01  3.087899E+01  3.419347E+01  3.566152E+01  3.802176E+01  3.824051E+01  4.458943E+01
            0.171717  0.577350  0.000000
  9.083342E+00  1.129981E+01  1.680301E+01  3.100823E+01  3.423953E+01  3.563592E+01  3.800755E+01  3.820752E+01  4.457764E+01
            0.176768  0.577350  0.000000
  9.140642E+00  1.131411E+01  1.693237E+01  3.113931E+01  3.428594E+01  3.561023E+01  3.799212E+01  3.817473E+01  4.456696E+01
            0.181818  0.577350  0.000000
  9.182937E+00  1.132839E+01  1.705916E+01  3.127330E+01  3.433259E+01  3.558450E+01  3.797556E+01  3.814220E+01  4.455755E+01
            0.186869  0.577350  0.000000
  9.212135E+00  1.134260E+01  1.718310E+01  3.141129E+01  3.437935E+01  3.555879E+01  3.795795E+01  3.811000E+01  4.454958E+01
            0.191919  0.577350  0.000000
  9.229879E+00  1.135674E+01  1.730387E+01  3.155430E+01  3.442613E+01  3.553317E+01  3.793939E+01  3.807820E+01  4.454318E+01
            0.196970  0.577350  0.000000
  9.237583E+00  1.137077E+01  1.742108E+01  3.170308E+01  3.447279E+01  3.550770E+01  3.791995E+01  3.804687E+01  4.453849E+01
            0.202020  0.577350  0.000000
  9.236402E+00  1.138466E+01  1.753430E+01  3.185786E+01  3.451922E+01  3.548245E+01  3.789970E+01  3.801606E+01  4.453555E+01
            0.207071  0.577350  0.000000
  9.227278E+00  1.139840E+01  1.764304E+01  3.201819E+01  3.456527E+01  3.545748E+01  3.787866E+01  3.798584E+01  4.453433E+01
            0.212121  0.577350  0.000000
  9.210897E+00  1.141196E+01  1.774680E+01  3.218283E+01  3.461084E+01  3.543286E+01  3.785681E+01  3.795630E+01  4.453472E+01
            0.217172  0.577350  0.000000
  9.187791E+00  1.142530E+01  1.784514E+01  3.234990E+01  3.465577E+01  3.540865E+01  3.783408E+01  3.792748E+01  4.453650E+01
            0.222222  0.577350  0.000000
  9.158399E+00  1.143841E+01  1.793772E+01  3.251713E+01  3.469995E+01  3.538491E+01  3.781042E+01  3.789947E+01  4.453941E+01
            0.227273  0.577350  0.000000
  9.123067E+00  1.145125E+01  1.802431E+01  3.268218E+01  3.474322E+01  3.536171E+01  3.778577E+01  3.787233E+01  4.454315E+01
            0.232323  0.577350  0.000000
  9.082214E+00  1.146381E+01  1.810484E+01  3.284296E+01  3.478545E+01  3.533911E+01  3.776012E+01  3.784614E+01  4.454744E+01
            0.237374  0.577350  0.000000
  9.036303E+00  1.147605E+01  1.817935E+01  3.299780E+01  3.482651E+01  3.531716E+01  3.773350E+01  3.782096E+01  4.455203E+01
            0.242424  0.577350  0.000000
  8.985913E+00  1.148795E+01  1.824800E+01  3.314552E+01  3.486625E+01  3.529594E+01  3.770600E+01  3.779687E+01  4.455675E+01
            0.247475  0.577350  0.000000
  8.931706E+00  1.149947E+01  1.831098E+01  3.328535E+01  3.490454E+01  3.527549E+01  3.767780E+01  3.777392E+01  4.456145E+01
            0.252525  0.577350  0.000000
  8.874439E+00  1.151059E+01  1.836853E+01  3.341686E+01  3.494124E+01  3.525587E+01  3.764909E+01  3.775220E+01  4.456605E+01
            0.257576  0.577350  0.000000
  8.814936E+00  1.152129E+01  1.842094E+01  3.353986E+01  3.497622E+01  3.523715E+01  3.762012E+01  3.773175E+01  4.457050E+01
            0.262626  0.577350  0.000000
  8.754074E+00  1.153152E+01  1.846845E+01  3.365429E+01  3.500935E+01  3.521938E+01  3.759118E+01  3.771263E+01  4.457475E+01
            0.267677  0.577350  0.000000
  8.692748E+00  1.154127E+01  1.851132E+01  3.376018E+01  3.504048E+01  3.520262E+01  3.756260E+01  3.769489E+01  4.457879E+01
            0.272727  0.577350  0.000000
  8.631857E+00  1.155050E+01  1.854981E+01  3.385756E+01  3.506947E+01  3.518698E+01  3.753471E+01  3.767858E+01  4.458261E+01
            0.277778  0.577350  0.000000
  8.572270E+00  1.155918E+01  1.858415E+01  3.394650E+01  3.509610E+01  3.517263E+01  3.750785E+01  3.766373E+01  4.458620E+01
            0.282828  0.577350  0.000000
  8.514801E+00  1.156728E+01  1.861456E+01  3.402703E+01  3.511970E+01  3.516018E+01  3.748236E+01  3.765035E+01  4.458955E+01
            0.287879  0.577350  0.000000
  8.460176E+00  1.157477E+01  1.864123E+01  3.409920E+01  3.513520E+01  3.515466E+01  3.745856E+01  3.763847E+01  4.459265E+01
            0.292929  0.577350  0.000000
  8.409016E+00  1.158162E+01  1.866436E+01  3.416306E+01  3.513099E+01  3.516768E+01  3.743676E+01  3.762806E+01  4.459549E+01
            0.297980  0.577350  0.000000
  8.361824E+00  1.158779E+01  1.868412E+01  3.421867E+01  3.512209E+01  3.518420E+01  3.741720E+01  3.761912E+01  4.459804E+01
            0.303030  0.577350  0.000000
  8.318992E+00  1.159326E+01  1.870068E+01  3.426610E+01  3.511367E+01  3.519908E+01  3.740009E+01  3.761162E+01  4.460029E+01
            0.308081  0.577350  0.000000
  8.280827E+00  1.159799E+01  1.871419E+01  3.430549E+01  3.510631E+01  3.521174E+01  3.738555E+01  3.760550E+01  4.460221E+01
            0.313131  0.577350  0.000000
  8.247612E+00  1.160194E+01  1.872481E+01  3.433700E+01  3.510018E+01  3.522205E+01  3.737366E+01  3.760071E+01  4.460380E+01
            0.318182  0.577350  0.000000
  8.219717E+00  1.160508E+01  1.873270E+01  3.436084E+01  3.509536E+01  3.523000E+01  3.736444E+01  3.759715E+01  4.460503E+01
            0.323232  0.577350  0.000000
  8.197740E+00  1.160737E+01  1.873804E+01  3.437728E+01  3.509189E+01  3.523560E+01  3.735787E+01  3.759475E+01  4.460589E+01
            0.328283  0.577350  0.000000
  8.182708E+00  1.160877E+01  1.874101E+01  3.438664E+01  3.508979E+01  3.523891E+01  3.735395E+01  3.759340E+01  4.460638E+01
            0.333333  0.577350  0.000000
  8.176314E+00  1.160925E+01  1.874184E+01  3.438926E+01  3.508909E+01  3.523999E+01  3.735266E+01  3.759297E+01  4.460648E+01
            0.330808  0.572976  0.000000
  8.183030E+00  1.160876E+01  1.874102E+01  3.438640E+01  3.508979E+01  3.523895E+01  3.735404E+01  3.759335E+01  4.460634E+01
            0.328283  0.568603  0.000000
  8.204411E+00  1.160725E+01  1.873861E+01  3.437744E+01  3.509188E+01  3.523589E+01  3.735839E+01  3.759440E+01  4.460583E+01
            0.325758  0.564229  0.000000
  8.244931E+00  1.160469E+01  1.873488E+01  3.436272E+01  3.509530E+01  3.523098E+01  3.736608E+01  3.759599E+01  4.460499E+01
            0.323232  0.559855  0.000000
  8.309572E+00  1.160103E+01  1.873010E+01  3.434257E+01  3.509995E+01  3.522443E+01  3.737764E+01  3.759795E+01  4.460385E+01
            0.320707  0.555481  0.000000
  8.402969E+00  1.159621E+01  1.872446E+01  3.431723E+01  3.510560E+01  3.521660E+01  3.739367E+01  3.760016E+01  4.460246E+01
            0.318182  0.551107  0.000000
  8.528235E+00  1.159018E+01  1.871805E+01  3.428692E+01  3.511179E+01  3.520805E+01  3.741474E+01  3.760246E+01  4.460088E+01
            0.315657  0.546733  0.000000
  8.685823E+00  1.158290E+01  1.871073E+01  3.425177E+01  3.511751E+01  3.519993E+01  3.744123E+01  3.760470E+01  4.459920E+01
            0.313131  0.542359  0.000000
  8.872928E+00  1.157430E+01  1.870218E+01  3.421192E+01  3.512073E+01  3.519434E+01  3.747315E+01  3.760674E+01  4.459750E+01
            0.310606  0.537985  0.000000
  9.083756E+00  1.156433E+01  1.869191E+01  3.416750E+01  3.511859E+01  3.519427E+01  3.751011E+01  3.760844E+01  4.459584E+01
            0.308081  0.533612  0.000000
  9.310563E+00  1.155293E+01  1.867929E+01  3.411870E+01  3.510975E+01  3.520115E+01  3.755130E+01  3.760965E+01  4.459431E+01
            0.305556  0.529238  0.000000
  9.545065E+00  1.154005E+01  1.866363E+01  3.406573E+01  3.509548E+01  3.521379E+01  3.759563E+01  3.761025E+01  4.459294E+01
            0.303030  0.524864  0.000000
  9.779660E+00  1.152562E+01  1.864430E+01  3.400886E+01  3.507754E+01  3.523053E+01  3.761010E+01  3.764186E+01  4.459178E+01
            0.300505  0.520490  0.000000
  1.000818E+01  1.150959E+01  1.862072E+01  3.394839E+01  3.505701E+01  3.525036E+01  3.760908E+01  3.768876E+01  4.459087E+01
            0.297980  0.516116  0.000000
  1.022614E+01  1.149188E+01  1.859244E+01  3.388461E+01  3.503447E+01  3.527276E+01  3.760706E+01  3.773525E+01  4.459022E+01
            0.295455  0.511742  0.000000
  1.043059E+01  1.147246E+01  1.855910E+01  3.381782E+01  3.501022E+01  3.529749E+01  3.760394E+01  3.778037E+01  4.458985E+01
            0.292929  0.507368  0.000000
  1.061989E+01  1.145124E+01  1.852044E+01  3.374828E+01  3.498445E+01  3.532441E+01  3.759960E+01  3.782337E+01  4.458976E+01
            0.290404  0.502995  0.000000
  1.079331E+01  1.142818E+01  1.847628E+01  3.367624E+01  3.495729E+01  3.535343E+01  3.759395E+01  3.786367E+01  4.458997E+01
            0.287879  0.498621  0.000000
  1.095075E+01  1.140322E+01  1.842651E+01  3.360190E+01  3.492880E+01  3.538452E+01  3.758688E+01  3.790082E+01  4.459047E+01
            0.285354  0.494247  0.000000
  1.109256E+01  1.137630E+01  1.837105E+01  3.352545E+01  3.489903E+01  3.541764E+01  3.757831E+01  3.793450E+01  4.459126E+01
            0.282828  0.489873  0.000000
  1.121927E+01  1.134737E+01  1.830985E+01  3.344704E+01  3.486803E+01  3.545277E+01  3.756815E+01  3.796445E+01  4.459233E+01
            0.280303  0.485499  0.000000
  1.131637E+01  1.133157E+01  1.824288E+01  3.336681E+01  3.483582E+01  3.548989E+01  3.755631E+01  3.799052E+01  4.459367E+01
            0.277778  0.481125  0.000000
  1.128326E+01  1.143018E+01  1.817013E+01  3.328485E+01  3.480240E+01  3.552898E+01  3.754273E+01  3.801258E+01  4.459527E+01
            0.275253  0.476751  0.000000
  1.124799E+01  1.151582E+01  1.809160E+01  3.320127E+01  3.476779E+01  3.557003E+01  3.752734E+01  3.803053E+01  4.459710E+01
            0.272727  0.472377  0.000000
  1.121051E+01  1.158918E+01  1.800727E+01  3.311615E+01  3.473197E+01  3.561302E+01  3.751007E+01  3.804431E+01  4.459915E+01
            0.270202  0.468004  0.000000
  1.117078E+01  1.165092E+01  1.791715E+01  3.302956E+01  3.469496E+01  3.565790E+01  3.749088E+01  3.805387E+01  4.460137E+01
            0.267677  0.463630  0.000000
  1.112877E+01  1.170164E+01  1.782125E+01  3.294158E+01  3.465674E+01  3.570467E+01  3.746972E+01  3.805918E+01  4.460374E+01
            0.265152  0.459256  0.000000
  1.108442E+01  1.174190E+01  1.771955E+01  3.285228E+01  3.461729E+01  3.575326E+01  3.744655E+01  3.806021E+01  4.460622E+01
            0.262626  0.454882  0.000000
  1.103771E+01  1.177221E+01  1.761205E+01  3.276173E+01  3.457660E+01  3.580364E+01  3.742137E+01  3.805694E+01  4.460877E+01
            0.260101  0.450508  0.000000
  1.098861E+01  1.179303E+01  1.749876E+01  3.267002E+01  3.453466E+01  3.585574E+01  3.739417E+01  3.804933E+01  4.461134E+01
            0.257576  0.446134  0.000000
  1.093707E+01  1.180481E+01  1.737966E+01  3.257723E+01  3.449144E+01  3.590947E+01  3.736496E+01  3.803739E+01  4.461388E+01
            0.255051  0.441760  0.000000
  1.088308E+01  1.180794E+01  1.725477E+01  3.248347E+01  3.444692E+01  3.596473E+01  3.733380E+01  3.802109E+01  4.461636E+01
            0.252525  0.437387  0.000000
  1.082661E+01  1.180280E+01  1.712408E+01  3.238884E+01  3.440109E+01  3.602135E+01  3.730078E+01  3.800041E+01  4.461870E+01
            0.250000  0.433013  0.000000
  1.076763E+01  1.178972E+01  1.698761E+01  3.229347E+01  3.435391E+01  3.607914E+01  3.726605E+01  3.797535E+01  4.462084E+01
            0.247475  0.428639  0.000000
  1.070611E+01  1.176905E+01  1.684538E+01  3.219749E+01  3.430537E+01  3.613779E+01  3.722985E+01  3.794589E+01  4.462274E+01
            0.244949  0.424265  0.000000
  1.064205E+01  1.174107E+01  1.669741E+01  3.210104E+01  3.425545E+01  3.619688E+01  3.719257E+01  3.791201E+01  4.462431E+01
            0.242424  0.419891  0.000000
  1.057541E+01  1.170610E+01  1.654378E+01  3.200426E+01  3.420412E+01  3.625577E+01  3.715479E+01  3.787372E+01  4.462549E+01
            0.239899  0.415517  0.000000
  1.050619E+01  1.166440E+01  1.638457E+01  3.190733E+01  3.415137E+01  3.631347E+01  3.711746E+01  3.783100E+01  4.462622E+01
            0.237374  0.411143  0.000000
  1.043437E+01  1.161626E+01  1.621989E+01  3.181040E+01  3.409718E+01  3.636842E+01  3.708208E+01  3.778385E+01  4.462644E+01
            0.234848  0.406770  0.000000
  1.035993E+01  1.156192E+01  1.604992E+01  3.171365E+01  3.404153E+01  3.641818E+01  3.705107E+01  3.773227E+01  4.462612E+01
            0.232323  0.402396  0.000000
  1.028287E+01  1.150163E+01  1.587489E+01  3.161728E+01  3.398440E+01  3.645904E+01  3.702808E+01  3.767625E+01  4.462526E+01
            0.229798  0.398022  0.000000
  1.020319E+01  1.143564E+01  1.569515E+01  3.152148E+01  3.392580E+01  3.648606E+01  3.701802E+01  3.761582E+01  4.462393E+01
            0.227273  0.393648  0.000000
  1.012087E+01  1.136416E+01  1.551114E+01  3.142647E+01  3.386570E+01  3.649453E+01  3.702558E+01  3.755097E+01  4.462229E+01
            0.224747  0.389274  0.000000
  1.003592E+01  1.128741E+01  1.532346E+01  3.133249E+01  3.380409E+01  3.648252E+01  3.705263E+01  3.748175E+01  4.462062E+01
            0.222222  0.384900  0.000000
  9.948337E+00  1.120559E+01  1.513290E+01  3.123984E+01  3.374098E+01  3.645204E+01  3.709715E+01  3.740816E+01  4.461933E+01
            0.219697  0.380526  0.000000
  9.858138E+00  1.111889E+01  1.494045E+01  3.114882E+01  3.367636E+01  3.640701E+01  3.715517E+01  3.733024E+01  4.461902E+01
            0.217172  0.376152  0.000000
  9.765331E+00  1.102748E+01  1.474728E+01  3.105980E+01  3.361023E+01  3.635115E+01  3.722297E+01  3.724801E+01  4.462041E+01
            0.214646  0.371779  0.000000
  9.669932E+00  1.093151E+01  1.455468E+01  3.097313E+01  3.354259E+01  3.628712E+01  3.716152E+01  3.729783E+01  4.462432E+01
            0.212121  0.367405  0.000000
  9.571961E+00  1.083117E+01  1.436395E+01  3.088918E+01  3.347345E+01  3.621671E+01  3.707080E+01  3.737796E+01  4.463157E+01
            0.209596  0.363031  0.000000
  9.471445E+00  1.072665E+01  1.417626E+01  3.080825E+01  3.340282E+01  3.614105E+01  3.697587E+01  3.746220E+01  4.464284E+01
            0.207071  0.358657  0.000000
  9.368413E+00  1.061825E+01  1.399250E+01  3.073058E+01  3.333070E+01  3.606089E+01  3.687679E+01  3.754977E+01  4.465860E+01
            0.204545  0.354283  0.000000
  9.262900E+00  1.050632E+01  1.381317E+01  3.065629E+01  3.325711E+01  3.597675E+01  3.677362E+01  3.764013E+01  4.467903E+01
            0.202020  0.349909  0.000000
  9.154948E+00  1.039127E+01  1.363838E+01  3.058540E+01  3.318207E+01  3.588900E+01  3.666642E+01  3.773291E+01  4.470399E+01
            0.199495  0.345535  0.000000
  9.044600E+00  1.027365E+01  1.346793E+01  3.051782E+01  3.310559E+01  3.579790E+01  3.655528E+01  3.782781E+01  4.473314E+01
            0.196970  0.341162  0.000000
  8.931906E+00  1.015402E+01  1.330135E+01  3.045341E+01  3.302769E+01  3.570366E+01  3.644030E+01  3.792461E+01  4.476598E+01
            0.194444  0.336788  0.000000
  8.816921E+00  1.003302E+01  1.313806E+01  3.039200E+01  3.294840E+01  3.560644E+01  3.632161E+01  3.802314E+01  4.480195E+01
            0.191919  0.332414  0.000000
  8.699701E+00  9.911281E+00  1.297748E+01  3.033338E+01  3.286773E+01  3.550638E+01  3.619935E+01  3.812324E+01  4.484049E+01
            0.189394  0.328040  0.000000
  8.580310E+00  9.789423E+00  1.281901E+01  3.027738E+01  3.278572E+01  3.540360E+01  3.607367E+01  3.822479E+01  4.488111E+01
            0.186869  0.323666  0.000000
  8.458812E+00  9.668062E+00  1.266215E+01  3.022383E+01  3.270238E+01  3.529820E+01  3.594474E+01  3.832767E+01  4.492337E+01
            0.184343  0.319292  0.000000
  8.335276E+00  9.547775E+00  1.250649E+01  3.017257E+01  3.261775E+01  3.519027E+01  3.581275E+01  3.843177E+01  4.496695E+01
            0.181818  0.314918  0.000000
  8.209773E+00  9.429095E+00  1.235167E+01  3.012346E+01  3.253186E+01  3.507991E+01  3.567791E+01  3.853701E+01  4.501156E+01
            0.179293  0.310544  0.000000
  8.082378E+00  9.312528E+00  1.219742E+01  3.007641E+01  3.244473E+01  3.496720E+01  3.554044E+01  3.864330E+01  4.505702E+01
            0.176768  0.306171  0.000000
  7.953166E+00  9.198553E+00  1.204355E+01  3.003132E+01  3.235640E+01  3.485220E+01  3.540058E+01  3.875054E+01  4.510318E+01
            0.174242  0.301797  0.000000
  7.822214E+00  9.087615E+00  1.188992E+01  2.998811E+01  3.226690E+01  3.473501E+01  3.525859E+01  3.885867E+01  4.514992E+01
            0.171717  0.297423  0.000000
  7.689600E+00  8.980149E+00  1.173642E+01  2.994672E+01  3.217627E+01  3.461568E+01  3.511475E+01  3.896760E+01  4.519718E+01
            0.169192  0.293049  0.000000
  7.555404E+00  8.876586E+00  1.158302E+01  2.990710E+01  3.208454E+01  3.449429E+01  3.496936E+01  3.907726E+01  4.524491E+01
            0.166667  0.288675  0.000000
  7.419706E+00  8.777351E+00  1.142969E+01  2.986920E+01  3.199174E+01  3.437091E+01  3.482275E+01  3.918758E+01  4.529307E+01
            0.164141  0.284301  0.000000
  7.282586E+00  8.682871E+00  1.127644E+01  2.983301E+01  3.189793E+01  3.424560E+01  3.467526E+01  3.929849E+01  4.534164E+01
            0.161616  0.279927  0.000000
  7.144125E+00  8.593573E+00  1.112331E+01  2.979849E+01  3.180312E+01  3.411842E+01  3.452726E+01  3.940991E+01  4.539060E+01
            0.159091  0.275554  0.000000
  7.004405E+00  8.509884E+00  1.097034E+01  2.976562E+01  3.170737E+01  3.398944E+01  3.437915E+01  3.952177E+01  4.543994E+01
            0.156566  0.271180  0.000000
  6.863507E+00  8.432215E+00  1.081760E+01  2.973438E+01  3.161071E+01  3.385872E+01  3.423135E+01  3.963401E+01  4.548962E+01
            0.154040  0.266806  0.000000
  6.721513E+00  8.360954E+00  1.066517E+01  2.970477E+01  3.151319E+01  3.372632E+01  3.408430E+01  3.974654E+01  4.553963E+01
            0.151515  0.262432  0.000000
  6.578506E+00  8.296460E+00  1.051312E+01  2.967677E+01  3.141485E+01  3.359232E+01  3.393848E+01  3.985930E+01  4.558995E+01
            0.148990  0.258058  0.000000
  6.434570E+00  8.239054E+00  1.036157E+01  2.965037E+01  3.131574E+01  3.345677E+01  3.379438E+01  3.997220E+01  4.564055E+01
            0.146465  0.253684  0.000000
  6.289789E+00  8.189011E+00  1.021064E+01  2.962560E+01  3.121591E+01  3.331973E+01  3.365254E+01  4.008516E+01  4.569138E+01
            0.143939  0.249310  0.000000
  6.144251E+00  8.146565E+00  1.006051E+01  2.960249E+01  3.111540E+01  3.318128E+01  3.351351E+01  4.019810E+01  4.574242E+01
            0.141414  0.244936  0.000000
  5.998043E+00  8.111918E+00  9.911415E+00  2.958113E+01  3.101426E+01  3.304148E+01  3.337788E+01  4.031094E+01  4.579362E+01
            0.138889  0.240563  0.000000
  5.851258E+00  8.085242E+00  9.763680E+00  2.956170E+01  3.091256E+01  3.290041E+01  3.324629E+01  4.042359E+01  4.584494E+01
            0.136364  0.236189  0.000000
  5.703990E+00  8.066661E+00  9.617813E+00  2.954448E+01  3.081034E+01  3.275813E+01  3.311942E+01  4.053595E+01  4.589633E+01
            0.133838  0.231815  0.000000
  5.556337E+00  8.056200E+00  9.474599E+00  2.952994E+01  3.070767E+01  3.261472E+01  3.299798E+01  4.064794E+01  4.594774E+01
            0.131313  0.227441  0.000000
  5.408399E+00  8.053623E+00  9.335323E+00  2.951880E+01  3.060461E+01  3.247026E+01  3.288280E+01  4.075945E+01  4.599911E+01
            0.128788  0.223067  0.000000
  5.260284E+00  8.058062E+00  9.202150E+00  2.951209E+01  3.050121E+01  3.232485E+01  3.277475E+01  4.087038E+01  4.605039E+01
            0.126263  0.218693  0.000000
  5.112103E+00  8.067251E+00  9.078846E+00  2.951127E+01  3.039756E+01  3.217855E+01  3.267485E+01  4.098065E+01  4.610153E+01
            0.123737  0.214319  0.000000
  4.963970E+00  8.076155E+00  8.971984E+00  2.951826E+01  3.029371E+01  3.203147E+01  3.258422E+01  4.109014E+01  4.615246E+01
            0.121212  0.209946  0.000000
  4.816007E+00  8.075315E+00  8.892279E+00  2.953544E+01  3.018973E+01  3.188371E+01  3.250416E+01  4.119876E+01  4.620312E+01
            0.118687  0.205572  0.000000
  4.668341E+00  8.051503E+00  8.853438E+00  2.956555E+01  3.008571E+01  3.173536E+01  3.243617E+01  4.130641E+01  4.625347E+01
            0.116162  0.201198  0.000000
  4.521102E+00  7.994707E+00  8.864503E+00  2.961135E+01  2.998171E+01  3.158654E+01  3.238197E+01  4.141298E+01  4.630345E+01
            0.113636  0.196824  0.000000
  4.374428E+00  7.905707E+00  8.921616E+00  2.967506E+01  2.987782E+01  3.143734E+01  3.234351E+01  4.151839E+01  4.635299E+01
            0.111111  0.192450  0.000000
  4.228461E+00  7.792726E+00  9.010947E+00  2.975761E+01  2.977412E+01  3.128790E+01  3.232299E+01  4.162254E+01  4.640204E+01
            0.108586  0.188076  0.000000
  4.083346E+00  7.663986E+00  9.116268E+00  2.967070E+01  2.985789E+01  3.113834E+01  3.232277E+01  4.172534E+01  4.645055E+01
            0.106061  0.183702  0.000000
  3.939235E+00  7.525052E+00  9.222450E+00  2.956763E+01  2.997225E+01  3.098878E+01  3.234512E+01  4.182670E+01  4.649844E+01
            0.103535  0.179328  0.000000
  3.796282E+00  7.379264E+00  9.316476E+00  2.946502E+01  3.009490E+01  3.083935E+01  3.239186E+01  4.192655E+01  4.654565E+01
            0.101010  0.174955  0.000000
  3.654642E+00  7.228580E+00  9.388148E+00  2.936295E+01  3.021907E+01  3.069020E+01  3.246366E+01  4.202481E+01  4.659212E+01
            0.098485  0.170581  0.000000
  3.514474E+00  7.074163E+00  9.430658E+00  2.926151E+01  3.033886E+01  3.054146E+01  3.255954E+01  4.212141E+01  4.663777E+01
            0.095960  0.166207  0.000000
  3.375937E+00  6.916716E+00  9.440673E+00  2.916080E+01  3.039329E+01  3.045089E+01  3.267649E+01  4.221628E+01  4.668255E+01
            0.093434  0.161833  0.000000
  3.239190E+00  6.756669E+00  9.417871E+00  2.906092E+01  3.024583E+01  3.055499E+01  3.280985E+01  4.230938E+01  4.672643E+01
            0.090909  0.157459  0.000000
  3.104389E+00  6.594284E+00  9.364148E+00  2.896196E+01  3.009925E+01  3.065398E+01  3.295417E+01  4.240065E+01  4.676940E+01
            0.088384  0.153085  0.000000
  2.971690E+00  6.429713E+00  9.282733E+00  2.886403E+01  2.995370E+01  3.075265E+01  3.310409E+01  4.249005E+01  4.681146E+01
            0.085859  0.148711  0.000000
  2.841243E+00  6.263039E+00  9.177414E+00  2.876723E+01  2.980935E+01  3.085664E+01  3.325502E+01  4.257754E+01  4.685264E+01
            0.083333  0.144338  0.000000
  2.713190E+00  6.094306E+00  9.051923E+00  2.867166E+01  2.966636E+01  3.097135E+01  3.340338E+01  4.266309E+01  4.689297E+01
            0.080808  0.139964  0.000000
  2.587670E+00  5.923542E+00  8.909507E+00  2.857742E+01  2.952490E+01  3.110101E+01  3.354659E+01  4.274668E+01  4.693251E+01
            0.078283  0.135590  0.000000
  2.464811E+00  5.750790E+00  8.752685E+00  2.848462E+01  2.938516E+01  3.124798E+01  3.368291E+01  4.282828E+01  4.697127E+01
            0.075758  0.131216  0.000000
  2.344732E+00  5.576122E+00  8.583184E+00  2.839337E+01  2.924729E+01  3.141236E+01  3.381134E+01  4.290787E+01  4.700927E+01
            0.073232  0.126842  0.000000
  2.227541E+00  5.399650E+00  8.402039E+00  2.830376E+01  2.911149E+01  3.159208E+01  3.393143E+01  4.298544E+01  4.704649E+01
            0.070707  0.122468  0.000000
  2.113331E+00  5.221525E+00  8.209807E+00  2.821590E+01  2.897794E+01  3.178342E+01  3.404316E+01  4.306097E+01  4.708289E+01
            0.068182  0.118094  0.000000
  2.002184E+00  5.041923E+00  8.006810E+00  2.812991E+01  2.884680E+01  3.198177E+01  3.414682E+01  4.313444E+01  4.711842E+01
            0.065657  0.113721  0.000000
  1.894165E+00  4.861032E+00  7.793334E+00  2.804588E+01  2.871828E+01  3.218246E+01  3.424288E+01  4.320586E+01  4.715302E+01
            0.063131  0.109347  0.000000
  1.789325E+00  4.679035E+00  7.569746E+00  2.796392E+01  2.859254E+01  3.238133E+01  3.433186E+01  4.327519E+01  4.718664E+01
            0.060606  0.104973  0.000000
  1.687697E+00  4.496100E+00  7.336537E+00  2.788414E+01  2.846978E+01  3.257508E+01  3.441433E+01  4.334242E+01  4.721925E+01
            0.058081  0.100599  0.000000
  1.589296E+00  4.312376E+00  7.094313E+00  2.780664E+01  2.835019E+01  3.276135E+01  3.449079E+01  4.340752E+01  4.725079E+01
            0.055556  0.096225  0.000000
  1.494121E+00  4.127989E+00  6.843753E+00  2.773153E+01  2.823394E+01  3.293860E+01  3.456172E+01  4.347048E+01  4.728126E+01
            0.053030  0.091851  0.000000
  1.402152E+00  3.943042E+00  6.585573E+00  2.765890E+01  2.812122E+01  3.310601E+01  3.462752E+01  4.353126E+01  4.731063E+01
            0.050505  0.087477  0.000000
  1.313352E+00  3.757617E+00  6.320489E+00  2.758886E+01  2.801222E+01  3.326322E+01  3.468853E+01  4.358983E+01  4.733888E+01
            0.047980  0.083103  0.000000
  1.227668E+00  3.571779E+00  6.049194E+00  2.752150E+01  2.790712E+01  3.341025E+01  3.474506E+01  4.364614E+01  4.736600E+01
            0.045455  0.078730  0.000000
  1.145028E+00  3.385579E+00  5.772345E+00  2.745693E+01  2.780610E+01  3.354731E+01  3.479733E+01  4.370015E+01  4.739197E+01
            0.042929  0.074356  0.000000
  1.065347E+00  3.199055E+00  5.490554E+00  2.739524E+01  2.770933E+01  3.367473E+01  3.484550E+01  4.375181E+01  4.741677E+01
            0.040404  0.069982  0.000000
  9.885257E-01  3.012238E+00  5.204391E+00  2.733651E+01  2.761700E+01  3.379290E+01  3.488970E+01  4.380106E+01  4.744035E+01
            0.037879  0.065608  0.000000
  9.144523E-01  2.825151E+00  4.914386E+00  2.728085E+01  2.752927E+01  3.390223E+01  3.492994E+01  4.384784E+01  4.746269E+01
            0.035354  0.061234  0.000000
  8.430058E-01  2.637816E+00  4.621041E+00  2.722834E+01  2.744632E+01  3.400308E+01  3.496619E+01  4.389207E+01  4.748375E+01
            0.032828  0.056860  0.000000
  7.740580E-01  2.450250E+00  4.324833E+00  2.717905E+01  2.736829E+01  3.409581E+01  3.499833E+01  4.393369E+01  4.750349E+01
            0.030303  0.052486  0.000000
  7.074768E-01  2.262471E+00  4.026228E+00  2.713308E+01  2.729536E+01  3.418074E+01  3.502615E+01  4.397264E+01  4.752185E+01
            0.027778  0.048113  0.000000
  6.431306E-01  2.074496E+00  3.725691E+00  2.709049E+01  2.722766E+01  3.425813E+01  3.504934E+01  4.400882E+01  4.753880E+01
            0.025253  0.043739  0.000000
  5.808939E-01  1.886342E+00  3.423694E+00  2.705135E+01  2.716533E+01  3.432821E+01  3.506747E+01  4.404217E+01  4.755429E+01
            0.022727  0.039365  0.000000
  5.206548E-01  1.698026E+00  3.120721E+00  2.701573E+01  2.710852E+01  3.439115E+01  3.507998E+01  4.407261E+01  4.756828E+01
            0.020202  0.034991  0.000000
  4.623268E-01  1.509560E+00  2.817268E+00  2.698370E+01  2.705734E+01  3.444712E+01  3.508613E+01  4.410007E+01  4.758074E+01
            0.017677  0.030617  0.000000
  4.058684E-01  1.320955E+00  2.513817E+00  2.695530E+01  2.701191E+01  3.449622E+01  3.508492E+01  4.412449E+01  4.759162E+01
            0.015152  0.026243  0.000000
  3.513171E-01  1.132209E+00  2.210763E+00  2.693058E+01  2.697231E+01  3.453855E+01  3.507502E+01  4.414579E+01  4.760091E+01
            0.012626  0.021869  0.000000
  2.988551E-01  9.433044E-01  1.908216E+00  2.690959E+01  2.693866E+01  3.457415E+01  3.505455E+01  4.416392E+01  4.760860E+01
            0.010101  0.017495  0.000000
  2.489452E-01  7.541848E-01  1.605444E+00  2.689237E+01  2.691102E+01  3.460309E+01  3.502075E+01  4.417883E+01  4.761471E+01
            0.007576  0.013122  0.000000
  2.026273E-01  5.646948E-01  1.299233E+00  2.687894E+01  2.688945E+01  3.462536E+01  3.496940E+01  4.419047E+01  4.761931E+01
            0.005051  0.008748  0.000000
  1.621833E-01  3.743198E-01  9.782079E-01  2.686933E+01  2.687401E+01  3.464097E+01  3.489364E+01  4.419881E+01  4.762259E+01
            0.002525  0.004374  0.000000
  1.323802E-01  1.797647E-01  5.936741E-01  2.686356E+01  2.686473E+01  3.464958E+01  3.478164E+01  4.420383E+01  4.762500E+01
            0.000000  0.000000  0.000000
 -5.619980E-02 -5.604528E-02  1.208737E-01  2.686163E+01  2.686163E+01  3.465293E+01  3.465404E+01  4.420550E+01  4.759235E+01


==> anc/fig05/phband01r1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -5.619918E-02 -5.604030E-02  1.208737E-01  2.686163E+01  2.686163E+01  3.463508E+01  3.463624E+01  4.420550E+01  4.767072E+01
            0.000000  0.005064  0.000000
  1.324412E-01  1.817288E-01  3.247823E-01  2.686357E+01  2.686474E+01  3.463202E+01  3.463451E+01  4.420382E+01  4.766993E+01
            0.000000  0.010129  0.000000
  1.623838E-01  3.761217E-01  6.565721E-01  2.686937E+01  2.687408E+01  3.462286E+01  3.462929E+01  4.419877E+01  4.766755E+01
            0.000000  0.015193  0.000000
  2.029930E-01  5.673121E-01  9.863382E-01  2.687903E+01  2.688961E+01  3.460759E+01  3.462060E+01  4.419039E+01  4.766360E+01
            0.000000  0.020258  0.000000
  2.494849E-01  7.573772E-01  1.315090E+00  2.689252E+01  2.691130E+01  3.458622E+01  3.460842E+01  4.417868E+01  4.765807E+01
            0.000000  0.025322  0.000000
  2.995787E-01  9.466130E-01  1.642858E+00  2.690983E+01  2.693911E+01  3.455873E+01  3.459277E+01  4.416369E+01  4.765099E+01
            0.000000  0.030387  0.000000
  3.522410E-01  1.135040E+00  1.969506E+00  2.693090E+01  2.697298E+01  3.452514E+01  3.457363E+01  4.414546E+01  4.764236E+01
            0.000000  0.035451  0.000000
  4.070187E-01  1.322608E+00  2.294849E+00  2.695570E+01  2.701284E+01  3.448544E+01  3.455102E+01  4.412404E+01  4.763220E+01
            0.000000  0.040516  0.000000
  4.637414E-01  1.509249E+00  2.618675E+00  2.698418E+01  2.705860E+01  3.443961E+01  3.452496E+01  4.409950E+01  4.762054E+01
            0.000000  0.045580  0.000000
  5.223856E-01  1.694893E+00  2.940760E+00  2.701628E+01  2.711016E+01  3.438763E+01  3.449544E+01  4.407189E+01  4.760739E+01
            0.000000  0.050645  0.000000
  5.830088E-01  1.879474E+00  3.260863E+00  2.705194E+01  2.716742E+01  3.432948E+01  3.446252E+01  4.404128E+01  4.759279E+01
            0.000000  0.055709  0.000000
  6.457149E-01  2.062931E+00  3.578731E+00  2.709109E+01  2.723027E+01  3.426511E+01  3.442620E+01  4.400776E+01  4.757676E+01
            0.000000  0.060774  0.000000
  7.106340E-01  2.245209E+00  3.894100E+00  2.713366E+01  2.729857E+01  3.419445E+01  3.438653E+01  4.397139E+01  4.755933E+01
            0.000000  0.065838  0.000000
  7.779107E-01  2.426256E+00  4.206689E+00  2.717956E+01  2.737219E+01  3.411744E+01  3.434354E+01  4.393225E+01  4.754054E+01
            0.000000  0.070903  0.000000
  8.476948E-01  2.606022E+00  4.516204E+00  2.722871E+01  2.745099E+01  3.403398E+01  3.429728E+01  4.389041E+01  4.752041E+01
            0.000000  0.075967  0.000000
  9.201360E-01  2.784453E+00  4.822334E+00  2.728102E+01  2.753482E+01  3.394393E+01  3.424779E+01  4.384596E+01  4.749897E+01
            0.000000  0.081032  0.000000
  9.953783E-01  2.961493E+00  5.124752E+00  2.733641E+01  2.762352E+01  3.384717E+01  3.419509E+01  4.379895E+01  4.747627E+01
            0.000000  0.086096  0.000000
  1.073557E+00  3.137078E+00  5.423108E+00  2.739477E+01  2.771692E+01  3.374352E+01  3.413922E+01  4.374947E+01  4.745232E+01
            0.000000  0.091161  0.000000
  1.154793E+00  3.311134E+00  5.717034E+00  2.745600E+01  2.781487E+01  3.363278E+01  3.408020E+01  4.369758E+01  4.742714E+01
            0.000000  0.096225  0.000000
  1.239196E+00  3.483573E+00  6.006139E+00  2.752001E+01  2.791718E+01  3.351472E+01  3.401804E+01  4.364334E+01  4.740077E+01
            0.000000  0.101290  0.000000
  1.326854E+00  3.654296E+00  6.290004E+00  2.758670E+01  2.802368E+01  3.338912E+01  3.395274E+01  4.358680E+01  4.737322E+01
            0.000000  0.106354  0.000000
  1.417840E+00  3.823190E+00  6.568183E+00  2.765595E+01  2.813418E+01  3.325570E+01  3.388429E+01  4.352801E+01  4.734449E+01
            0.000000  0.111418  0.000000
  1.512204E+00  3.990129E+00  6.840196E+00  2.772765E+01  2.824851E+01  3.311420E+01  3.381269E+01  4.346703E+01  4.731460E+01
            0.000000  0.116483  0.000000
  1.609977E+00  4.154974E+00  7.105531E+00  2.780171E+01  2.836648E+01  3.296434E+01  3.373793E+01  4.340390E+01  4.728355E+01
            0.000000  0.121547  0.000000
  1.711169E+00  4.317577E+00  7.363635E+00  2.787801E+01  2.848790E+01  3.280588E+01  3.366001E+01  4.333865E+01  4.725133E+01
            0.000000  0.126612  0.000000
  1.815770E+00  4.477789E+00  7.613909E+00  2.795643E+01  2.861259E+01  3.263860E+01  3.357898E+01  4.327132E+01  4.721793E+01
            0.000000  0.131676  0.000000
  1.923748E+00  4.635460E+00  7.855710E+00  2.803687E+01  2.874035E+01  3.246234E+01  3.349489E+01  4.320195E+01  4.718335E+01
            0.000000  0.136741  0.000000
  2.035053E+00  4.790453E+00  8.088337E+00  2.811921E+01  2.887099E+01  3.227704E+01  3.340787E+01  4.313055E+01  4.714758E+01
            0.000000  0.141805  0.000000
  2.149616E+00  4.942653E+00  8.311031E+00  2.820334E+01  2.900434E+01  3.208280E+01  3.331810E+01  4.305717E+01  4.711062E+01
            0.000000  0.146870  0.000000
  2.267350E+00  5.091983E+00  8.522966E+00  2.828914E+01  2.914019E+01  3.187989E+01  3.322589E+01  4.298183E+01  4.707246E+01
            0.000000  0.151934  0.000000
  2.388153E+00  5.238416E+00  8.723246E+00  2.837649E+01  2.927836E+01  3.166882E+01  3.313164E+01  4.290456E+01  4.703313E+01
            0.000000  0.156999  0.000000
  2.511909E+00  5.381999E+00  8.910901E+00  2.846529E+01  2.941868E+01  3.145039E+01  3.303590E+01  4.282539E+01  4.699265E+01
            0.000000  0.162063  0.000000
  2.638488E+00  5.522861E+00  9.084876E+00  2.855541E+01  2.956095E+01  3.122574E+01  3.293937E+01  4.274435E+01  4.695105E+01
            0.000000  0.167128  0.000000
  2.767750E+00  5.661230E+00  9.244034E+00  2.864675E+01  2.970499E+01  3.099635E+01  3.284291E+01  4.266148E+01  4.690841E+01
            0.000000  0.172192  0.000000
  2.899545E+00  5.797429E+00  9.387147E+00  2.873918E+01  2.985064E+01  3.076400E+01  3.274752E+01  4.257682E+01  4.686481E+01
            0.000000  0.177257  0.000000
  3.033717E+00  5.931859E+00  9.512893E+00  2.883258E+01  2.999771E+01  3.053074E+01  3.265429E+01  4.249042E+01  4.682033E+01
            0.000000  0.182321  0.000000
  3.170102E+00  6.064972E+00  9.619841E+00  2.892686E+01  3.014603E+01  3.029870E+01  3.256438E+01  4.240233E+01  4.677508E+01
            0.000000  0.187386  0.000000
  3.308533E+00  6.197212E+00  9.706438E+00  2.902188E+01  3.006997E+01  3.029545E+01  3.247889E+01  4.231260E+01  4.672918E+01
            0.000000  0.192450  0.000000
  3.448839E+00  6.328956E+00  9.770987E+00  2.911753E+01  2.984637E+01  3.044580E+01  3.239884E+01  4.222129E+01  4.668273E+01
            0.000000  0.197515  0.000000
  3.590848E+00  6.460446E+00  9.811612E+00  2.921371E+01  2.962930E+01  3.059692E+01  3.232508E+01  4.212847E+01  4.663582E+01
            0.000000  0.202579  0.000000
  3.734388E+00  6.591742E+00  9.826228E+00  2.931030E+01  2.941960E+01  3.074866E+01  3.225829E+01  4.203421E+01  4.658855E+01
            0.000000  0.207644  0.000000
  3.879287E+00  6.722696E+00  9.812486E+00  2.921753E+01  2.940720E+01  3.090089E+01  3.219892E+01  4.193860E+01  4.654096E+01
            0.000000  0.212708  0.000000
  4.025377E+00  6.852955E+00  9.767733E+00  2.902278E+01  2.950428E+01  3.105345E+01  3.214726E+01  4.184171E+01  4.649312E+01
            0.000000  0.217772  0.000000
  4.172491E+00  6.981992E+00  9.688961E+00  2.883461E+01  2.960145E+01  3.120621E+01  3.210346E+01  4.174364E+01  4.644506E+01
            0.000000  0.222837  0.000000
  4.320465E+00  7.109157E+00  9.572754E+00  2.865202E+01  2.969860E+01  3.135905E+01  3.206765E+01  4.164449E+01  4.639681E+01
            0.000000  0.227901  0.000000
  4.469142E+00  7.233737E+00  9.415231E+00  2.847384E+01  2.979563E+01  3.151184E+01  3.203997E+01  4.154434E+01  4.634840E+01
            0.000000  0.232966  0.000000
  4.618366E+00  7.355009E+00  9.211978E+00  2.829898E+01  2.989243E+01  3.166446E+01  3.202065E+01  4.144332E+01  4.629986E+01
            0.000000  0.238030  0.000000
  4.767989E+00  7.472290E+00  8.957936E+00  2.812647E+01  2.998890E+01  3.181680E+01  3.201006E+01  4.134152E+01  4.625125E+01
            0.000000  0.243095  0.000000
  4.917866E+00  7.584982E+00  8.647227E+00  2.795562E+01  3.008496E+01  3.196875E+01  3.200867E+01  4.123906E+01  4.620260E+01
            0.000000  0.248159  0.000000
  5.067858E+00  7.692601E+00  8.272847E+00  2.778603E+01  3.018050E+01  3.201709E+01  3.212021E+01  4.113605E+01  4.615399E+01
            0.000000  0.253224  0.000000
  5.217831E+00  7.794807E+00  7.826119E+00  2.761764E+01  3.027543E+01  3.203602E+01  3.227109E+01  4.103260E+01  4.610547E+01
            0.000000  0.258288  0.000000
  5.367656E+00  7.295648E+00  7.891421E+00  2.745078E+01  3.036967E+01  3.206615E+01  3.242127E+01  4.092884E+01  4.605713E+01
            0.000000  0.263353  0.000000
  5.517208E+00  6.665253E+00  7.982453E+00  2.728606E+01  3.046313E+01  3.210819E+01  3.257069E+01  4.082489E+01  4.600903E+01
            0.000000  0.268417  0.000000
  5.666367E+00  5.909343E+00  8.068107E+00  2.712445E+01  3.055572E+01  3.216279E+01  3.271924E+01  4.072087E+01  4.596124E+01
            0.000000  0.273482  0.000000
  4.980936E+00  5.815019E+00  8.148794E+00  2.696712E+01  3.064737E+01  3.223046E+01  3.286684E+01  4.061690E+01  4.591382E+01
            0.000000  0.278546  0.000000
  3.770283E+00  5.963050E+00  8.225134E+00  2.681542E+01  3.073799E+01  3.231154E+01  3.301342E+01  4.051311E+01  4.586681E+01
            0.000000  0.283611  0.000000
  1.809973E+00  6.110355E+00  8.297944E+00  2.667081E+01  3.082752E+01  3.240614E+01  3.315887E+01  4.040962E+01  4.582026E+01
            0.000000  0.288675  0.000000
 -2.802550E+00  6.256827E+00  8.368216E+00  2.653472E+01  3.091589E+01  3.251410E+01  3.330313E+01  4.030656E+01  4.577417E+01
            0.000000  0.293740  0.000000
 -4.360706E+00  6.402364E+00  8.437077E+00  2.640851E+01  3.100302E+01  3.263504E+01  3.344611E+01  4.020406E+01  4.572856E+01
            0.000000  0.298804  0.000000
 -5.481596E+00  6.546869E+00  8.505746E+00  2.629336E+01  3.108885E+01  3.276832E+01  3.358773E+01  4.010226E+01  4.568338E+01
            0.000000  0.303869  0.000000
 -6.387216E+00  6.690244E+00  8.575466E+00  2.619023E+01  3.117333E+01  3.291310E+01  3.372789E+01  4.000128E+01  4.563863E+01
            0.000000  0.308933  0.000000
 -7.149807E+00  6.832396E+00  8.647443E+00  2.609980E+01  3.125640E+01  3.306838E+01  3.386650E+01  3.990126E+01  4.559425E+01
            0.000000  0.313998  0.000000
 -7.803391E+00  6.973232E+00  8.722784E+00  2.602246E+01  3.133800E+01  3.323304E+01  3.400347E+01  3.980236E+01  4.555020E+01
            0.000000  0.319062  0.000000
 -8.367332E+00  7.112662E+00  8.802438E+00  2.595831E+01  3.141809E+01  3.340585E+01  3.413871E+01  3.970470E+01  4.550641E+01
            0.000000  0.324126  0.000000
 -8.854182E+00  7.250600E+00  8.887153E+00  2.590721E+01  3.149661E+01  3.358553E+01  3.427208E+01  3.960845E+01  4.546283E+01
            0.000000  0.329191  0.000000
 -9.272954E+00  7.386957E+00  8.977449E+00  2.586875E+01  3.157353E+01  3.377077E+01  3.440349E+01  3.951375E+01  4.541939E+01
            0.000000  0.334255  0.000000
 -9.630641E+00  7.521652E+00  9.073611E+00  2.584236E+01  3.164882E+01  3.396031E+01  3.453280E+01  3.942079E+01  4.537604E+01
            0.000000  0.339320  0.000000
 -9.933016E+00  7.654602E+00  9.175692E+00  2.582732E+01  3.172243E+01  3.415291E+01  3.465988E+01  3.932972E+01  4.533277E+01
            0.000000  0.344384  0.000000
 -1.018505E+01  7.785728E+00  9.283534E+00  2.582281E+01  3.179434E+01  3.434746E+01  3.478456E+01  3.924075E+01  4.528954E+01
            0.000000  0.349449  0.000000
 -1.039113E+01  7.914952E+00  9.396802E+00  2.582796E+01  3.186452E+01  3.454289E+01  3.490669E+01  3.915405E+01  4.524640E+01
            0.000000  0.354513  0.000000
 -1.055524E+01  8.042201E+00  9.515013E+00  2.584185E+01  3.193295E+01  3.473824E+01  3.502606E+01  3.906986E+01  4.520339E+01
            0.000000  0.359578  0.000000
 -1.068098E+01  8.167402E+00  9.637579E+00  2.586355E+01  3.199962E+01  3.493265E+01  3.514249E+01  3.898839E+01  4.516061E+01
            0.000000  0.364642  0.000000
 -1.077167E+01  8.290485E+00  9.763836E+00  2.589215E+01  3.206451E+01  3.512534E+01  3.525574E+01  3.890990E+01  4.511822E+01
            0.000000  0.369707  0.000000
 -1.083030E+01  8.411385E+00  9.893085E+00  2.592675E+01  3.212761E+01  3.531564E+01  3.536555E+01  3.883464E+01  4.507643E+01
            0.000000  0.374771  0.000000
 -1.085957E+01  8.530037E+00  1.002461E+01  2.596647E+01  3.218891E+01  3.547164E+01  3.550297E+01  3.876293E+01  4.503556E+01
            0.000000  0.379836  0.000000
 -1.086189E+01  8.646380E+00  1.015771E+01  2.601048E+01  3.224842E+01  3.557370E+01  3.568687E+01  3.869506E+01  4.499600E+01
            0.000000  0.384900  0.000000
 -1.083933E+01  8.760356E+00  1.029172E+01  2.605798E+01  3.230613E+01  3.567139E+01  3.586696E+01  3.863139E+01  4.495830E+01
            0.000000  0.389965  0.000000
 -1.079367E+01  8.871912E+00  1.042599E+01  2.610824E+01  3.236206E+01  3.576434E+01  3.604298E+01  3.857228E+01  4.492312E+01
            0.000000  0.395029  0.000000
 -1.072635E+01  8.980994E+00  1.055993E+01  2.616054E+01  3.241620E+01  3.585215E+01  3.621473E+01  3.851812E+01  4.489131E+01
            0.000000  0.400094  0.000000
 -1.063851E+01  9.087553E+00  1.069303E+01  2.621426E+01  3.246857E+01  3.593439E+01  3.638211E+01  3.846933E+01  4.486381E+01
            0.000000  0.405158  0.000000
 -1.053104E+01  9.191542E+00  1.082480E+01  2.626881E+01  3.251918E+01  3.601065E+01  3.654506E+01  3.842632E+01  4.484167E+01
            0.000000  0.410223  0.000000
 -1.040475E+01  9.292919E+00  1.095480E+01  2.632370E+01  3.256806E+01  3.608049E+01  3.670353E+01  3.838948E+01  4.482588E+01
            0.000000  0.415287  0.000000
 -1.026050E+01  9.391640E+00  1.108268E+01  2.637848E+01  3.261521E+01  3.614352E+01  3.685746E+01  3.835918E+01  4.481718E+01
            0.000000  0.420352  0.000000
 -1.009940E+01  9.487668E+00  1.120810E+01  2.643278E+01  3.266065E+01  3.619941E+01  3.700668E+01  3.833573E+01  4.481591E+01
            0.000000  0.425416  0.000000
 -9.922981E+00  9.580964E+00  1.133078E+01  2.648630E+01  3.270442E+01  3.624793E+01  3.715095E+01  3.831933E+01  4.482182E+01
            0.000000  0.430480  0.000000
 -9.733182E+00  9.671494E+00  1.145049E+01  2.653880E+01  3.274652E+01  3.628896E+01  3.728986E+01  3.831006E+01  4.483406E+01
            0.000000  0.435545  0.000000
 -9.532255E+00  9.759225E+00  1.156701E+01  2.659009E+01  3.278699E+01  3.632253E+01  3.742300E+01  3.830783E+01  4.485130E+01
            0.000000  0.440609  0.000000
 -9.322530E+00  9.844125E+00  1.168016E+01  2.664004E+01  3.282584E+01  3.634885E+01  3.754989E+01  3.831241E+01  4.487197E+01
            0.000000  0.445674  0.000000
 -9.106202E+00  9.926163E+00  1.178981E+01  2.668854E+01  3.286310E+01  3.636828E+01  3.767015E+01  3.832338E+01  4.489453E+01
            0.000000  0.450738  0.000000
 -8.885185E+00  1.000531E+01  1.189582E+01  2.673553E+01  3.289879E+01  3.638132E+01  3.778347E+01  3.834020E+01  4.491765E+01
            0.000000  0.455803  0.000000
 -8.661061E+00  1.008155E+01  1.199809E+01  2.678096E+01  3.293294E+01  3.638860E+01  3.788963E+01  3.836220E+01  4.494031E+01
            0.000000  0.460867  0.000000
 -8.435117E+00  1.015484E+01  1.209652E+01  2.682478E+01  3.296557E+01  3.639078E+01  3.798850E+01  3.838863E+01  4.496180E+01
            0.000000  0.465932  0.000000
 -8.208415E+00  1.022516E+01  1.219105E+01  2.686697E+01  3.299669E+01  3.638858E+01  3.807999E+01  3.841875E+01  4.498168E+01
            0.000000  0.470996  0.000000
 -7.981878E+00  1.029250E+01  1.228161E+01  2.690748E+01  3.302634E+01  3.638272E+01  3.816404E+01  3.845177E+01  4.499973E+01
            0.000000  0.476061  0.000000
 -7.756366E+00  1.035682E+01  1.236814E+01  2.694626E+01  3.305452E+01  3.637387E+01  3.824061E+01  3.848698E+01  4.501583E+01
            0.000000  0.481125  0.000000
 -7.532729E+00  1.041812E+01  1.245061E+01  2.698326E+01  3.308125E+01  3.636265E+01  3.830963E+01  3.852369E+01  4.502995E+01
            0.000000  0.486190  0.000000
 -7.311859E+00  1.047636E+01  1.252896E+01  2.701842E+01  3.310655E+01  3.634963E+01  3.837101E+01  3.856127E+01  4.504213E+01
            0.000000  0.491254  0.000000
 -7.094705E+00  1.053153E+01  1.260318E+01  2.705166E+01  3.313043E+01  3.633533E+01  3.842461E+01  3.859916E+01  4.505238E+01
            0.000000  0.496319  0.000000
 -6.882298E+00  1.058362E+01  1.267323E+01  2.708293E+01  3.315292E+01  3.632018E+01  3.847024E+01  3.863687E+01  4.506073E+01
            0.000000  0.501383  0.000000
 -6.675749E+00  1.063261E+01  1.273908E+01  2.711215E+01  3.317400E+01  3.630458E+01  3.850764E+01  3.867396E+01  4.506720E+01
            0.000000  0.506448  0.000000
 -6.476243E+00  1.067849E+01  1.280072E+01  2.713926E+01  3.319371E+01  3.628885E+01  3.853648E+01  3.871005E+01  4.507178E+01
            0.000000  0.511512  0.000000
 -6.285042E+00  1.072125E+01  1.285813E+01  2.716422E+01  3.321203E+01  3.627329E+01  3.855636E+01  3.874480E+01  4.507442E+01
            0.000000  0.516577  0.000000
 -6.103457E+00  1.076086E+01  1.291129E+01  2.718700E+01  3.322899E+01  3.625813E+01  3.856675E+01  3.877791E+01  4.507507E+01
            0.000000  0.521641  0.000000
 -5.932833E+00  1.079734E+01  1.296021E+01  2.720760E+01  3.324458E+01  3.624358E+01  3.856711E+01  3.880915E+01  4.507367E+01
            0.000000  0.526706  0.000000
 -5.774507E+00  1.083066E+01  1.300486E+01  2.722603E+01  3.325881E+01  3.622982E+01  3.855686E+01  3.883829E+01  4.507012E+01
            0.000000  0.531770  0.000000
 -5.629756E+00  1.086083E+01  1.304525E+01  2.724233E+01  3.327168E+01  3.621700E+01  3.853555E+01  3.886515E+01  4.506440E+01
            0.000000  0.536834  0.000000
 -5.499720E+00  1.088783E+01  1.308138E+01  2.725657E+01  3.328320E+01  3.620524E+01  3.850304E+01  3.888956E+01  4.505656E+01
            0.000000  0.541899  0.000000
 -5.385288E+00  1.091166E+01  1.311324E+01  2.726881E+01  3.329336E+01  3.619465E+01  3.846000E+01  3.891139E+01  4.504682E+01
            0.000000  0.546963  0.000000
 -5.286965E+00  1.093232E+01  1.314084E+01  2.727915E+01  3.330216E+01  3.618532E+01  3.840837E+01  3.893053E+01  4.503572E+01
            0.000000  0.552028  0.000000
 -5.204754E+00  1.094980E+01  1.316419E+01  2.728769E+01  3.330961E+01  3.617731E+01  3.835203E+01  3.894688E+01  4.502420E+01
            0.000000  0.557092  0.000000
 -5.138180E+00  1.096411E+01  1.318328E+01  2.729451E+01  3.331571E+01  3.617068E+01  3.829674E+01  3.896036E+01  4.501348E+01
            0.000000  0.562157  0.000000
 -5.086556E+00  1.097524E+01  1.319812E+01  2.729971E+01  3.332045E+01  3.616548E+01  3.824905E+01  3.897091E+01  4.500483E+01
            0.000000  0.567221  0.000000
 -5.049431E+00  1.098319E+01  1.320872E+01  2.730336E+01  3.332384E+01  3.616174E+01  3.821399E+01  3.897847E+01  4.499896E+01
            0.000000  0.572286  0.000000
 -5.026876E+00  1.098796E+01  1.321508E+01  2.730553E+01  3.332587E+01  3.615949E+01  3.819342E+01  3.898303E+01  4.499581E+01
            0.000000  0.577350  0.000000
 -5.019286E+00  1.098955E+01  1.321720E+01  2.730625E+01  3.332655E+01  3.615874E+01  3.818678E+01  3.898455E+01  4.499485E+01
            0.005051  0.577350  0.000000
 -5.075110E+00  1.098988E+01  1.322585E+01  2.731047E+01  3.332742E+01  3.615822E+01  3.818661E+01  3.898362E+01  4.499425E+01
            0.010101  0.577350  0.000000
 -5.234644E+00  1.099085E+01  1.325140E+01  2.732319E+01  3.333005E+01  3.615668E+01  3.818610E+01  3.898086E+01  4.499244E+01
            0.015152  0.577350  0.000000
 -5.476376E+00  1.099246E+01  1.329262E+01  2.734458E+01  3.333442E+01  3.615410E+01  3.818528E+01  3.897627E+01  4.498944E+01
            0.020202  0.577350  0.000000
 -5.770478E+00  1.099471E+01  1.334771E+01  2.737495E+01  3.334054E+01  3.615049E+01  3.818417E+01  3.896986E+01  4.498526E+01
            0.025253  0.577350  0.000000
 -6.083933E+00  1.099760E+01  1.341450E+01  2.741470E+01  3.334839E+01  3.614586E+01  3.818280E+01  3.896166E+01  4.497993E+01
            0.030303  0.577350  0.000000
 -6.383801E+00  1.100113E+01  1.349075E+01  2.746436E+01  3.335799E+01  3.614021E+01  3.818124E+01  3.895171E+01  4.497348E+01
            0.035354  0.577350  0.000000
 -6.638795E+00  1.100529E+01  1.357432E+01  2.752449E+01  3.336931E+01  3.613355E+01  3.817954E+01  3.894003E+01  4.496595E+01
            0.040404  0.577350  0.000000
 -6.820020E+00  1.101008E+01  1.366335E+01  2.759565E+01  3.338235E+01  3.612588E+01  3.817776E+01  3.892668E+01  4.495738E+01
            0.045455  0.577350  0.000000
 -6.901592E+00  1.101549E+01  1.375633E+01  2.767827E+01  3.339711E+01  3.611721E+01  3.817596E+01  3.891169E+01  4.494783E+01
            0.050505  0.577350  0.000000
 -6.861298E+00  1.102151E+01  1.385214E+01  2.777251E+01  3.341356E+01  3.610755E+01  3.817421E+01  3.889513E+01  4.493733E+01
            0.055556  0.577350  0.000000
 -6.681007E+00  1.102813E+01  1.395004E+01  2.787815E+01  3.343170E+01  3.609692E+01  3.817254E+01  3.887705E+01  4.492597E+01
            0.060606  0.577350  0.000000
 -6.346071E+00  1.103534E+01  1.404964E+01  2.799451E+01  3.345152E+01  3.608532E+01  3.817098E+01  3.885751E+01  4.491379E+01
            0.065657  0.577350  0.000000
 -5.842582E+00  1.104313E+01  1.415083E+01  2.812045E+01  3.347298E+01  3.607277E+01  3.816952E+01  3.883658E+01  4.490086E+01
            0.070707  0.577350  0.000000
 -5.150145E+00  1.105148E+01  1.425374E+01  2.825444E+01  3.349608E+01  3.605928E+01  3.816814E+01  3.881432E+01  4.488726E+01
            0.075758  0.577350  0.000000
 -4.222435E+00  1.106037E+01  1.435864E+01  2.839473E+01  3.352079E+01  3.604488E+01  3.816677E+01  3.879082E+01  4.487306E+01
            0.080808  0.577350  0.000000
 -2.910427E+00  1.106979E+01  1.446588E+01  2.853953E+01  3.354708E+01  3.602957E+01  3.816536E+01  3.876614E+01  4.485833E+01
            0.085859  0.577350  0.000000
  1.075850E+00  1.107971E+01  1.457580E+01  2.868715E+01  3.357492E+01  3.601339E+01  3.816382E+01  3.874036E+01  4.484315E+01
            0.090909  0.577350  0.000000
  3.274568E+00  1.109012E+01  1.468869E+01  2.883612E+01  3.360429E+01  3.599636E+01  3.816205E+01  3.871356E+01  4.482758E+01
            0.095960  0.577350  0.000000
  4.468713E+00  1.110099E+01  1.480476E+01  2.898524E+01  3.363514E+01  3.597850E+01  3.815997E+01  3.868581E+01  4.481172E+01
            0.101010  0.577350  0.000000
  5.358828E+00  1.111229E+01  1.492409E+01  2.913362E+01  3.366744E+01  3.595984E+01  3.815747E+01  3.865719E+01  4.479563E+01
            0.106061  0.577350  0.000000
  6.070570E+00  1.112400E+01  1.504662E+01  2.928062E+01  3.370114E+01  3.594041E+01  3.815445E+01  3.862779E+01  4.477938E+01
            0.111111  0.577350  0.000000
  6.656806E+00  1.113609E+01  1.517218E+01  2.942580E+01  3.373620E+01  3.592024E+01  3.815083E+01  3.859767E+01  4.476305E+01
            0.116162  0.577350  0.000000
  7.147015E+00  1.114853E+01  1.530048E+01  2.956894E+01  3.377256E+01  3.589937E+01  3.814651E+01  3.856691E+01  4.474670E+01
            0.121212  0.577350  0.000000
  7.560366E+00  1.116128E+01  1.543115E+01  2.970992E+01  3.381016E+01  3.587784E+01  3.814141E+01  3.853559E+01  4.473040E+01
            0.126263  0.577350  0.000000
  7.910531E+00  1.117433E+01  1.556374E+01  2.984873E+01  3.384896E+01  3.585568E+01  3.813543E+01  3.850379E+01  4.471422E+01
            0.131313  0.577350  0.000000
  8.207846E+00  1.118764E+01  1.569776E+01  2.998542E+01  3.388888E+01  3.583294E+01  3.812849E+01  3.847158E+01  4.469822E+01
            0.136364  0.577350  0.000000
  8.460423E+00  1.120117E+01  1.583274E+01  3.012013E+01  3.392986E+01  3.580966E+01  3.812054E+01  3.843903E+01  4.468247E+01
            0.141414  0.577350  0.000000
  8.674778E+00  1.121490E+01  1.596818E+01  3.025304E+01  3.397182E+01  3.578590E+01  3.811150E+01  3.840621E+01  4.466704E+01
            0.146465  0.577350  0.000000
  8.856243E+00  1.122881E+01  1.610363E+01  3.038438E+01  3.401468E+01  3.576169E+01  3.810133E+01  3.837320E+01  4.465201E+01
            0.151515  0.577350  0.000000
  9.009232E+00  1.124285E+01  1.623866E+01  3.051445E+01  3.405837E+01  3.573709E+01  3.808998E+01  3.834005E+01  4.463746E+01
            0.156566  0.577350  0.000000
  9.137436E+00  1.125699E+01  1.637288E+01  3.064363E+01  3.410279E+01  3.571216E+01  3.807745E+01  3.830685E+01  4.462346E+01
            0.161616  0.577350  0.000000
  9.243961E+00  1.127122E+01  1.650595E+01  3.077240E+01  3.414785E+01  3.568695E+01  3.806372E+01  3.827365E+01  4.461013E+01
            0.166667  0.577350  0.000000
  9.331446E+00  1.128551E+01  1.663755E+01  3.090136E+01  3.419347E+01  3.566152E+01  3.804881E+01  3.824051E+01  4.459757E+01
            0.171717  0.577350  0.000000
  9.402142E+00  1.129981E+01  1.676741E+01  3.103124E+01  3.423953E+01  3.563592E+01  3.803278E+01  3.820752E+01  4.458590E+01
            0.176768  0.577350  0.000000
  9.457990E+00  1.131411E+01  1.689526E+01  3.116292E+01  3.428594E+01  3.561023E+01  3.801568E+01  3.817473E+01  4.457525E+01
            0.181818  0.577350  0.000000
  9.500656E+00  1.132839E+01  1.702081E+01  3.129738E+01  3.433259E+01  3.558450E+01  3.799761E+01  3.814220E+01  4.456577E+01
            0.186869  0.577350  0.000000
  9.531592E+00  1.134260E+01  1.714378E+01  3.143565E+01  3.437935E+01  3.555879E+01  3.797868E+01  3.811000E+01  4.455761E+01
            0.191919  0.577350  0.000000
  9.552046E+00  1.135674E+01  1.726384E+01  3.157868E+01  3.442613E+01  3.553317E+01  3.795900E+01  3.807820E+01  4.455090E+01
            0.196970  0.577350  0.000000
  9.563103E+00  1.137077E+01  1.738059E+01  3.172717E+01  3.447279E+01  3.550770E+01  3.793866E+01  3.804687E+01  4.454575E+01
            0.202020  0.577350  0.000000
  9.565666E+00  1.138466E+01  1.749360E+01  3.188132E+01  3.451922E+01  3.548245E+01  3.791775E+01  3.801606E+01  4.454221E+01
            0.207071  0.577350  0.000000
  9.560510E+00  1.139840E+01  1.760240E+01  3.204067E+01  3.456527E+01  3.545748E+01  3.789629E+01  3.798584E+01  4.454025E+01
            0.212121  0.577350  0.000000
  9.548251E+00  1.141196E+01  1.770650E+01  3.220405E+01  3.461084E+01  3.543286E+01  3.787425E+01  3.795630E+01  4.453978E+01
            0.217172  0.577350  0.000000
  9.529424E+00  1.142530E+01  1.780549E+01  3.236964E+01  3.465577E+01  3.540865E+01  3.785156E+01  3.792748E+01  4.454062E+01
            0.222222  0.577350  0.000000
  9.504525E+00  1.143841E+01  1.789903E+01  3.253529E+01  3.469995E+01  3.538491E+01  3.782814E+01  3.789947E+01  4.454251E+01
            0.227273  0.577350  0.000000
  9.473985E+00  1.145125E+01  1.798688E+01  3.269875E+01  3.474322E+01  3.536171E+01  3.780389E+01  3.787233E+01  4.454522E+01
            0.232323  0.577350  0.000000
  9.438291E+00  1.146381E+01  1.806898E+01  3.285804E+01  3.478545E+01  3.533911E+01  3.777875E+01  3.784614E+01  4.454847E+01
            0.237374  0.577350  0.000000
  9.397953E+00  1.147605E+01  1.814532E+01  3.301155E+01  3.482651E+01  3.531716E+01  3.775273E+01  3.782096E+01  4.455207E+01
            0.242424  0.577350  0.000000
  9.353552E+00  1.148795E+01  1.821603E+01  3.315815E+01  3.486625E+01  3.529594E+01  3.772587E+01  3.779687E+01  4.455585E+01
            0.247475  0.577350  0.000000
  9.305715E+00  1.149947E+01  1.828126E+01  3.329710E+01  3.490454E+01  3.527549E+01  3.769829E+01  3.777392E+01  4.455967E+01
            0.252525  0.577350  0.000000
  9.255134E+00  1.151059E+01  1.834123E+01  3.342799E+01  3.494124E+01  3.525587E+01  3.767017E+01  3.775220E+01  4.456346E+01
            0.257576  0.577350  0.000000
  9.202539E+00  1.152129E+01  1.839615E+01  3.355062E+01  3.497622E+01  3.523715E+01  3.764173E+01  3.773175E+01  4.456717E+01
            0.262626  0.577350  0.000000
  9.148701E+00  1.153152E+01  1.844624E+01  3.366493E+01  3.500935E+01  3.521938E+01  3.761325E+01  3.771263E+01  4.457077E+01
            0.267677  0.577350  0.000000
  9.094398E+00  1.154127E+01  1.849173E+01  3.377089E+01  3.504048E+01  3.520262E+01  3.758502E+01  3.769489E+01  4.457423E+01
            0.272727  0.577350  0.000000
  9.040413E+00  1.155050E+01  1.853283E+01  3.386855E+01  3.506947E+01  3.518698E+01  3.755737E+01  3.767858E+01  4.457753E+01
            0.277778  0.577350  0.000000
  8.987502E+00  1.155918E+01  1.856975E+01  3.395793E+01  3.509610E+01  3.517263E+01  3.753064E+01  3.766373E+01  4.458067E+01
            0.282828  0.577350  0.000000
  8.936380E+00  1.156728E+01  1.860266E+01  3.403904E+01  3.511970E+01  3.516018E+01  3.750518E+01  3.765035E+01  4.458364E+01
            0.287879  0.577350  0.000000
  8.887692E+00  1.157477E+01  1.863174E+01  3.411190E+01  3.513520E+01  3.515466E+01  3.748131E+01  3.763847E+01  4.458640E+01
            0.292929  0.577350  0.000000
  8.842002E+00  1.158162E+01  1.865716E+01  3.417652E+01  3.513099E+01  3.516768E+01  3.745935E+01  3.762806E+01  4.458895E+01
            0.297980  0.577350  0.000000
  8.799782E+00  1.158779E+01  1.867905E+01  3.423293E+01  3.512209E+01  3.518420E+01  3.743956E+01  3.761912E+01  4.459126E+01
            0.303030  0.577350  0.000000
  8.761419E+00  1.159326E+01  1.869755E+01  3.428118E+01  3.511367E+01  3.519908E+01  3.742217E+01  3.761162E+01  4.459332E+01
            0.308081  0.577350  0.000000
  8.727231E+00  1.159799E+01  1.871280E+01  3.432135E+01  3.510631E+01  3.521174E+01  3.740735E+01  3.760550E+01  4.459509E+01
            0.313131  0.577350  0.000000
  8.697522E+00  1.160194E+01  1.872491E+01  3.435357E+01  3.510018E+01  3.522205E+01  3.739519E+01  3.760071E+01  4.459656E+01
            0.318182  0.577350  0.000000
  8.672661E+00  1.160508E+01  1.873402E+01  3.437802E+01  3.509536E+01  3.523000E+01  3.738575E+01  3.759715E+01  4.459770E+01
            0.323232  0.577350  0.000000
  8.653196E+00  1.160737E+01  1.874027E+01  3.439493E+01  3.509189E+01  3.523560E+01  3.737903E+01  3.759475E+01  4.459851E+01
            0.328283  0.577350  0.000000
  8.640006E+00  1.160877E+01  1.874383E+01  3.440458E+01  3.508979E+01  3.523891E+01  3.737502E+01  3.759340E+01  4.459896E+01
            0.333333  0.577350  0.000000
  8.634481E+00  1.160925E+01  1.874489E+01  3.440731E+01  3.508909E+01  3.523999E+01  3.737372E+01  3.759297E+01  4.459905E+01
            0.330808  0.572976  0.000000
  8.640256E+00  1.160876E+01  1.874387E+01  3.440434E+01  3.508979E+01  3.523895E+01  3.737510E+01  3.759335E+01  4.459892E+01
            0.328283  0.568603  0.000000
  8.658511E+00  1.160725E+01  1.874088E+01  3.439504E+01  3.509188E+01  3.523589E+01  3.737943E+01  3.759440E+01  4.459844E+01
            0.325758  0.564229  0.000000
  8.692748E+00  1.160469E+01  1.873624E+01  3.437976E+01  3.509530E+01  3.523098E+01  3.738703E+01  3.759599E+01  4.459764E+01
            0.323232  0.559855  0.000000
  8.746849E+00  1.160103E+01  1.873026E+01  3.435881E+01  3.509995E+01  3.522443E+01  3.739830E+01  3.759795E+01  4.459655E+01
            0.320707  0.555481  0.000000
  8.824416E+00  1.159621E+01  1.872319E+01  3.433246E+01  3.510560E+01  3.521660E+01  3.741376E+01  3.760016E+01  4.459523E+01
            0.318182  0.551107  0.000000
  8.927869E+00  1.159018E+01  1.871519E+01  3.430094E+01  3.511179E+01  3.520805E+01  3.743389E+01  3.760246E+01  4.459373E+01
            0.315657  0.546733  0.000000
  9.057565E+00  1.158290E+01  1.870620E+01  3.426442E+01  3.511751E+01  3.519993E+01  3.745900E+01  3.760470E+01  4.459214E+01
            0.313131  0.542359  0.000000
  9.211313E+00  1.157430E+01  1.869600E+01  3.422304E+01  3.512073E+01  3.519434E+01  3.748909E+01  3.760674E+01  4.459052E+01
            0.310606  0.537985  0.000000
  9.384544E+00  1.156433E+01  1.868413E+01  3.417697E+01  3.511859E+01  3.519427E+01  3.752380E+01  3.760844E+01  4.458895E+01
            0.308081  0.533612  0.000000
  9.571098E+00  1.155293E+01  1.867000E+01  3.412640E+01  3.510975E+01  3.520115E+01  3.756237E+01  3.760965E+01  4.458750E+01
            0.305556  0.529238  0.000000
  9.764311E+00  1.154005E+01  1.865295E+01  3.407158E+01  3.509548E+01  3.521379E+01  3.760381E+01  3.761025E+01  4.458622E+01
            0.303030  0.524864  0.000000
  9.957996E+00  1.152562E+01  1.863232E+01  3.401276E+01  3.507754E+01  3.523053E+01  3.761010E+01  3.764699E+01  4.458514E+01
            0.300505  0.520490  0.000000
  1.014706E+01  1.150959E+01  1.860752E+01  3.395026E+01  3.505701E+01  3.525036E+01  3.760908E+01  3.769079E+01  4.458430E+01
            0.297980  0.516116  0.000000
  1.032774E+01  1.149188E+01  1.857806E+01  3.388439E+01  3.503447E+01  3.527276E+01  3.760706E+01  3.773418E+01  4.458371E+01
            0.295455  0.511742  0.000000
  1.049750E+01  1.147246E+01  1.854357E+01  3.381544E+01  3.501022E+01  3.529749E+01  3.760394E+01  3.777628E+01  4.458339E+01
            0.292929  0.507368  0.000000
  1.065488E+01  1.145124E+01  1.850376E+01  3.374369E+01  3.498445E+01  3.532441E+01  3.759960E+01  3.781638E+01  4.458334E+01
            0.290404  0.502995  0.000000
  1.079917E+01  1.142818E+01  1.845845E+01  3.366940E+01  3.495729E+01  3.535343E+01  3.759395E+01  3.785391E+01  4.458357E+01
            0.287879  0.498621  0.000000
  1.093019E+01  1.140322E+01  1.840750E+01  3.359278E+01  3.492880E+01  3.538452E+01  3.758688E+01  3.788843E+01  4.458409E+01
            0.285354  0.494247  0.000000
  1.104813E+01  1.137630E+01  1.835082E+01  3.351404E+01  3.489903E+01  3.541764E+01  3.757831E+01  3.791962E+01  4.458488E+01
            0.282828  0.489873  0.000000
  1.115338E+01  1.134737E+01  1.828839E+01  3.343333E+01  3.486803E+01  3.545277E+01  3.756815E+01  3.794723E+01  4.458594E+01
            0.280303  0.485499  0.000000
  1.124643E+01  1.131637E+01  1.822017E+01  3.335080E+01  3.483582E+01  3.548989E+01  3.755631E+01  3.797106E+01  4.458727E+01
            0.277778  0.481125  0.000000
  1.128326E+01  1.132783E+01  1.814616E+01  3.326658E+01  3.480240E+01  3.552898E+01  3.754273E+01  3.799099E+01  4.458884E+01
            0.275253  0.476751  0.000000
  1.124799E+01  1.139814E+01  1.806638E+01  3.318078E+01  3.476779E+01  3.557003E+01  3.752734E+01  3.800689E+01  4.459064E+01
            0.272727  0.472377  0.000000
  1.121051E+01  1.145788E+01  1.798085E+01  3.309349E+01  3.473197E+01  3.561302E+01  3.751007E+01  3.801870E+01  4.459265E+01
            0.270202  0.468004  0.000000
  1.117078E+01  1.150756E+01  1.788959E+01  3.300480E+01  3.469496E+01  3.565790E+01  3.749088E+01  3.802634E+01  4.459483E+01
            0.267677  0.463630  0.000000
  1.112877E+01  1.154764E+01  1.779263E+01  3.291481E+01  3.465674E+01  3.570467E+01  3.746972E+01  3.802976E+01  4.459716E+01
            0.265152  0.459256  0.000000
  1.108442E+01  1.157857E+01  1.769000E+01  3.282360E+01  3.461729E+01  3.575326E+01  3.744655E+01  3.802891E+01  4.459959E+01
            0.262626  0.454882  0.000000
  1.103771E+01  1.160072E+01  1.758174E+01  3.273126E+01  3.457660E+01  3.580364E+01  3.742137E+01  3.802377E+01  4.460209E+01
            0.260101  0.450508  0.000000
  1.098861E+01  1.161445E+01  1.746788E+01  3.263789E+01  3.453466E+01  3.585574E+01  3.739417E+01  3.801428E+01  4.460462E+01
            0.257576  0.446134  0.000000
  1.093707E+01  1.162010E+01  1.734846E+01  3.254359E+01  3.449144E+01  3.590947E+01  3.736496E+01  3.800043E+01  4.460711E+01
            0.255051  0.441760  0.000000
  1.088308E+01  1.161795E+01  1.722354E+01  3.244847E+01  3.444692E+01  3.596473E+01  3.733380E+01  3.798219E+01  4.460952E+01
            0.252525  0.437387  0.000000
  1.082661E+01  1.160827E+01  1.709315E+01  3.235267E+01  3.440109E+01  3.602135E+01  3.730078E+01  3.795953E+01  4.461179E+01
            0.250000  0.433013  0.000000
  1.076763E+01  1.159131E+01  1.695737E+01  3.225630E+01  3.435391E+01  3.607914E+01  3.726605E+01  3.793242E+01  4.461386E+01
            0.247475  0.428639  0.000000
  1.070611E+01  1.156730E+01  1.681624E+01  3.215951E+01  3.430537E+01  3.613779E+01  3.722985E+01  3.790084E+01  4.461566E+01
            0.244949  0.424265  0.000000
  1.064205E+01  1.153644E+01  1.666987E+01  3.206245E+01  3.425545E+01  3.619688E+01  3.719257E+01  3.786477E+01  4.461711E+01
            0.242424  0.419891  0.000000
  1.057541E+01  1.149892E+01  1.651836E+01  3.196528E+01  3.420412E+01  3.625577E+01  3.715479E+01  3.782419E+01  4.461814E+01
            0.239899  0.415517  0.000000
  1.050619E+01  1.145493E+01  1.636182E+01  3.186816E+01  3.415137E+01  3.631347E+01  3.711746E+01  3.777907E+01  4.461869E+01
            0.237374  0.411143  0.000000
  1.043437E+01  1.140461E+01  1.620042E+01  3.177128E+01  3.409718E+01  3.636842E+01  3.708208E+01  3.772942E+01  4.461868E+01
            0.234848  0.406770  0.000000
  1.035993E+01  1.134813E+01  1.603436E+01  3.167480E+01  3.404153E+01  3.641818E+01  3.705107E+01  3.767520E+01  4.461808E+01
            0.232323  0.402396  0.000000
  1.028287E+01  1.128563E+01  1.586390E+01  3.157891E+01  3.398440E+01  3.645904E+01  3.702808E+01  3.761642E+01  4.461689E+01
            0.229798  0.398022  0.000000
  1.020319E+01  1.121726E+01  1.568934E+01  3.148381E+01  3.392580E+01  3.648606E+01  3.701802E+01  3.755308E+01  4.461518E+01
            0.227273  0.393648  0.000000
  1.012087E+01  1.114315E+01  1.551112E+01  3.138969E+01  3.386570E+01  3.649453E+01  3.702558E+01  3.748518E+01  4.461308E+01
            0.224747  0.389274  0.000000
  1.003592E+01  1.106347E+01  1.532975E+01  3.129679E+01  3.380409E+01  3.648252E+01  3.705263E+01  3.741273E+01  4.461088E+01
            0.222222  0.384900  0.000000
  9.948337E+00  1.097840E+01  1.514588E+01  3.120535E+01  3.374098E+01  3.645204E+01  3.709715E+01  3.733577E+01  4.460902E+01
            0.219697  0.380526  0.000000
  9.858138E+00  1.088817E+01  1.496032E+01  3.111564E+01  3.367636E+01  3.640701E+01  3.715517E+01  3.725433E+01  4.460808E+01
            0.217172  0.376152  0.000000
  9.765331E+00  1.079302E+01  1.477397E+01  3.102797E+01  3.361023E+01  3.635115E+01  3.716845E+01  3.722297E+01  4.460881E+01
            0.214646  0.371779  0.000000
  9.669932E+00  1.069329E+01  1.458784E+01  3.094262E+01  3.354259E+01  3.628712E+01  3.707821E+01  3.729783E+01  4.461206E+01
            0.212121  0.367405  0.000000
  9.571961E+00  1.058931E+01  1.440290E+01  3.085990E+01  3.347345E+01  3.621671E+01  3.698368E+01  3.737796E+01  4.461866E+01
            0.209596  0.363031  0.000000
  9.471445E+00  1.048150E+01  1.422002E+01  3.078007E+01  3.340282E+01  3.614105E+01  3.688495E+01  3.746220E+01  4.462935E+01
            0.207071  0.358657  0.000000
  9.368413E+00  1.037029E+01  1.403985E+01  3.070331E+01  3.333070E+01  3.606089E+01  3.678213E+01  3.754977E+01  4.464461E+01
            0.204545  0.354283  0.000000
  9.262900E+00  1.025615E+01  1.386278E+01  3.062975E+01  3.325711E+01  3.597675E+01  3.667533E+01  3.764013E+01  4.466463E+01
            0.202020  0.349909  0.000000
  9.154948E+00  1.013951E+01  1.368888E+01  3.055939E+01  3.318207E+01  3.588900E+01  3.656467E+01  3.773291E+01  4.468931E+01
            0.199495  0.345535  0.000000
  9.044600E+00  1.002085E+01  1.351804E+01  3.049218E+01  3.310559E+01  3.579790E+01  3.645027E+01  3.782781E+01  4.471829E+01
            0.196970  0.341162  0.000000
  8.931906E+00  9.900655E+00  1.334995E+01  3.042802E+01  3.302769E+01  3.570366E+01  3.633228E+01  3.792461E+01  4.475106E+01
            0.194444  0.336788  0.000000
  8.816921E+00  9.779419E+00  1.318425E+01  3.036675E+01  3.294840E+01  3.560644E+01  3.621081E+01  3.802314E+01  4.478706E+01
            0.191919  0.332414  0.000000
  8.699701E+00  9.657647E+00  1.302053E+01  3.030822E+01  3.286773E+01  3.550638E+01  3.608602E+01  3.812324E+01  4.482572E+01
            0.189394  0.328040  0.000000
  8.580310E+00  9.535863E+00  1.285842E+01  3.025228E+01  3.278572E+01  3.540360E+01  3.595805E+01  3.822479E+01  4.486653E+01
            0.186869  0.323666  0.000000
  8.458812E+00  9.414610E+00  1.269760E+01  3.019878E+01  3.270238E+01  3.529820E+01  3.582707E+01  3.832767E+01  4.490906E+01
            0.184343  0.319292  0.000000
  8.335276E+00  9.294433E+00  1.253780E+01  3.014760E+01  3.261775E+01  3.519027E+01  3.569324E+01  3.843177E+01  4.495296E+01
            0.181818  0.314918  0.000000
  8.209773E+00  9.175879E+00  1.237880E+01  3.009861E+01  3.253186E+01  3.507991E+01  3.555677E+01  3.853701E+01  4.499796E+01
            0.179293  0.310544  0.000000
  8.082378E+00  9.059499E+00  1.222044E+01  3.005173E+01  3.244473E+01  3.496720E+01  3.541786E+01  3.864330E+01  4.504384E+01
            0.176768  0.306171  0.000000
  7.953166E+00  8.945852E+00  1.206260E+01  3.000687E+01  3.235640E+01  3.485220E+01  3.527674E+01  3.875054E+01  4.509045E+01
            0.174242  0.301797  0.000000
  7.822214E+00  8.835491E+00  1.190520E+01  2.996396E+01  3.226690E+01  3.473501E+01  3.513367E+01  3.885867E+01  4.513768E+01
            0.171717  0.297423  0.000000
  7.689600E+00  8.728976E+00  1.174819E+01  2.992294E+01  3.217627E+01  3.461568E+01  3.498893E+01  3.896760E+01  4.518546E+01
            0.169192  0.293049  0.000000
  7.555404E+00  8.626876E+00  1.159156E+01  2.988376E+01  3.208454E+01  3.449429E+01  3.484282E+01  3.907726E+01  4.523373E+01
            0.166667  0.288675  0.000000
  7.419706E+00  8.529758E+00  1.143529E+01  2.984640E+01  3.199174E+01  3.437091E+01  3.469567E+01  3.918758E+01  4.528244E+01
            0.164141  0.284301  0.000000
  7.282586E+00  8.438192E+00  1.127940E+01  2.981081E+01  3.189793E+01  3.424560E+01  3.454785E+01  3.929849E+01  4.533157E+01
            0.161616  0.279927  0.000000
  7.144125E+00  8.352740E+00  1.112392E+01  2.977697E+01  3.180312E+01  3.411842E+01  3.439976E+01  3.940991E+01  4.538110E+01
            0.159091  0.275554  0.000000
  7.004405E+00  8.273949E+00  1.096888E+01  2.974484E+01  3.170737E+01  3.398944E+01  3.425183E+01  3.952177E+01  4.543100E+01
            0.156566  0.271180  0.000000
  6.863507E+00  8.202335E+00  1.081433E+01  2.971441E+01  3.161071E+01  3.385872E+01  3.410451E+01  3.963401E+01  4.548125E+01
            0.154040  0.266806  0.000000
  6.721513E+00  8.138373E+00  1.066033E+01  2.968563E+01  3.151319E+01  3.372632E+01  3.395832E+01  3.974654E+01  4.553182E+01
            0.151515  0.262432  0.000000
  6.578506E+00  8.082479E+00  1.050692E+01  2.965848E+01  3.141485E+01  3.359232E+01  3.381378E+01  3.985930E+01  4.558270E+01
            0.148990  0.258058  0.000000
  6.434570E+00  8.035008E+00  1.035419E+01  2.963291E+01  3.131574E+01  3.345677E+01  3.367147E+01  3.997220E+01  4.563385E+01
            0.146465  0.253684  0.000000
  6.289789E+00  7.996235E+00  1.020224E+01  2.960891E+01  3.121591E+01  3.331973E+01  3.353201E+01  4.008516E+01  4.568524E+01
            0.143939  0.249310  0.000000
  6.144251E+00  7.966360E+00  1.005120E+01  2.958647E+01  3.111540E+01  3.318128E+01  3.339604E+01  4.019810E+01  4.573683E+01
            0.141414  0.244936  0.000000
  5.998043E+00  7.945504E+00  9.901255E+00  2.956559E+01  3.101426E+01  3.304148E+01  3.326425E+01  4.031094E+01  4.578858E+01
            0.138889  0.240563  0.000000
  5.851258E+00  7.933708E+00  9.752687E+00  2.954639E+01  3.091256E+01  3.290041E+01  3.313736E+01  4.042359E+01  4.584046E+01
            0.136364  0.236189  0.000000
  5.703990E+00  7.930908E+00  9.605926E+00  2.952904E+01  3.081034E+01  3.275813E+01  3.301614E+01  4.053595E+01  4.589243E+01
            0.133838  0.231815  0.000000
  5.556337E+00  7.936872E+00  9.461655E+00  2.951390E+01  3.070767E+01  3.261472E+01  3.290138E+01  4.064794E+01  4.594443E+01
            0.131313  0.227441  0.000000
  5.408399E+00  7.951051E+00  9.320994E+00  2.950154E+01  3.060461E+01  3.247026E+01  3.279391E+01  4.075945E+01  4.599642E+01
            0.128788  0.223067  0.000000
  5.260284E+00  7.972230E+00  9.185853E+00  2.949284E+01  3.050121E+01  3.232485E+01  3.269461E+01  4.087038E+01  4.604836E+01
            0.126263  0.218693  0.000000
  5.112103E+00  7.997826E+00  9.059587E+00  2.948906E+01  3.039756E+01  3.217855E+01  3.260436E+01  4.098065E+01  4.610020E+01
            0.123737  0.214319  0.000000
  4.963970E+00  8.022588E+00  8.948159E+00  2.949192E+01  3.029371E+01  3.203147E+01  3.252408E+01  4.109014E+01  4.615189E+01
            0.121212  0.209946  0.000000
  4.816007E+00  8.036842E+00  8.861655E+00  2.950363E+01  3.018973E+01  3.188371E+01  3.245470E+01  4.119876E+01  4.620340E+01
            0.118687  0.205572  0.000000
  4.668341E+00  8.026529E+00  8.813867E+00  2.952679E+01  3.008571E+01  3.173536E+01  3.239712E+01  4.130641E+01  4.625468E+01
            0.116162  0.201198  0.000000
  4.521102E+00  7.979952E+00  8.815058E+00  2.956419E+01  2.998171E+01  3.158654E+01  3.235223E+01  4.141298E+01  4.630569E+01
            0.113636  0.196824  0.000000
  4.374428E+00  7.897129E+00  8.862138E+00  2.961840E+01  2.987782E+01  3.143734E+01  3.232084E+01  4.151839E+01  4.635639E+01
            0.111111  0.192450  0.000000
  4.228461E+00  7.787278E+00  8.940886E+00  2.969117E+01  2.977412E+01  3.128790E+01  3.230365E+01  4.162254E+01  4.640673E+01
            0.108586  0.188076  0.000000
  4.083346E+00  7.659927E+00  9.034978E+00  2.967070E+01  2.978285E+01  3.113834E+01  3.230114E+01  4.172534E+01  4.645667E+01
            0.106061  0.183702  0.000000
  3.939235E+00  7.521464E+00  9.130089E+00  2.956763E+01  2.989195E+01  3.098878E+01  3.231356E+01  4.182670E+01  4.650614E+01
            0.103535  0.179328  0.000000
  3.796282E+00  7.375649E+00  9.214497E+00  2.946502E+01  3.001524E+01  3.083935E+01  3.234077E+01  4.192655E+01  4.655508E+01
            0.101010  0.174955  0.000000
  3.654642E+00  7.224649E+00  9.279230E+00  2.936295E+01  3.014829E+01  3.069020E+01  3.238215E+01  4.202481E+01  4.660341E+01
            0.098485  0.170581  0.000000
  3.514474E+00  7.069743E+00  9.318250E+00  2.926151E+01  3.028654E+01  3.054146E+01  3.243661E+01  4.212141E+01  4.665106E+01
            0.095960  0.166207  0.000000
  3.375937E+00  6.911709E+00  9.328383E+00  2.916080E+01  3.039329E+01  3.042634E+01  3.250252E+01  4.221628E+01  4.669794E+01
            0.093434  0.161833  0.000000
  3.239190E+00  6.751040E+00  9.308885E+00  2.906092E+01  3.024583E+01  3.056566E+01  3.257793E+01  4.230938E+01  4.674400E+01
            0.090909  0.157459  0.000000
  3.104389E+00  6.588057E+00  9.260783E+00  2.896196E+01  3.009925E+01  3.070434E+01  3.266067E+01  4.240065E+01  4.678918E+01
            0.088384  0.153085  0.000000
  2.971690E+00  6.422977E+00  9.186187E+00  2.886403E+01  2.995370E+01  3.084378E+01  3.274861E+01  4.249005E+01  4.683346E+01
            0.085859  0.148711  0.000000
  2.841243E+00  6.255946E+00  9.087697E+00  2.876723E+01  2.980935E+01  3.098638E+01  3.283983E+01  4.257754E+01  4.687682E+01
            0.083333  0.144338  0.000000
  2.713190E+00  6.087065E+00  8.967993E+00  2.867166E+01  2.966636E+01  3.113481E+01  3.293268E+01  4.266309E+01  4.691925E+01
            0.080808  0.139964  0.000000
  2.587670E+00  5.916406E+00  8.829556E+00  2.857742E+01  2.952490E+01  3.129127E+01  3.302588E+01  4.274668E+01  4.696074E+01
            0.078283  0.135590  0.000000
  2.464811E+00  5.744031E+00  8.674534E+00  2.848462E+01  2.938516E+01  3.145689E+01  3.311843E+01  4.282828E+01  4.700128E+01
            0.075758  0.131216  0.000000
  2.344732E+00  5.570000E+00  8.504690E+00  2.839337E+01  2.924729E+01  3.163142E+01  3.320960E+01  4.290787E+01  4.704085E+01
            0.073232  0.126842  0.000000
  2.227541E+00  5.394386E+00  8.321432E+00  2.830376E+01  2.911149E+01  3.181325E+01  3.329884E+01  4.298544E+01  4.707942E+01
            0.070707  0.122468  0.000000
  2.113331E+00  5.217280E+00  8.125875E+00  2.821590E+01  2.897794E+01  3.199978E+01  3.338578E+01  4.306097E+01  4.711694E+01
            0.068182  0.118094  0.000000
  2.002184E+00  5.038790E+00  7.918925E+00  2.812991E+01  2.884680E+01  3.218789E+01  3.347016E+01  4.313444E+01  4.715339E+01
            0.065657  0.113721  0.000000
  1.894165E+00  4.859039E+00  7.701349E+00  2.804588E+01  2.871828E+01  3.237452E+01  3.355181E+01  4.320586E+01  4.718871E+01
            0.063131  0.109347  0.000000
  1.789325E+00  4.678157E+00  7.473838E+00  2.796392E+01  2.859254E+01  3.255698E+01  3.363063E+01  4.327519E+01  4.722289E+01
            0.060606  0.104973  0.000000
  1.687697E+00  4.496268E+00  7.237034E+00  2.788414E+01  2.846978E+01  3.273320E+01  3.370656E+01  4.334242E+01  4.725592E+01
            0.058081  0.100599  0.000000
  1.589296E+00  4.313495E+00  6.991552E+00  2.780664E+01  2.835019E+01  3.290175E+01  3.377959E+01  4.340752E+01  4.728777E+01
            0.055556  0.096225  0.000000
  1.494121E+00  4.129944E+00  6.737980E+00  2.773153E+01  2.823394E+01  3.306177E+01  3.384970E+01  4.347048E+01  4.731846E+01
            0.053030  0.091851  0.000000
  1.402152E+00  3.945709E+00  6.476884E+00  2.765890E+01  2.812122E+01  3.321282E+01  3.391692E+01  4.353126E+01  4.734798E+01
            0.050505  0.087477  0.000000
  1.313352E+00  3.760872E+00  6.208806E+00  2.758886E+01  2.801222E+01  3.335481E+01  3.398126E+01  4.358983E+01  4.737633E+01
            0.047980  0.083103  0.000000
  1.227668E+00  3.575497E+00  5.934259E+00  2.752150E+01  2.790712E+01  3.348785E+01  3.404273E+01  4.364614E+01  4.740352E+01
            0.045455  0.078730  0.000000
  1.145028E+00  3.389639E+00  5.653729E+00  2.745693E+01  2.780610E+01  3.361219E+01  3.410134E+01  4.370015E+01  4.742954E+01
            0.042929  0.074356  0.000000
  1.065347E+00  3.203345E+00  5.367672E+00  2.739524E+01  2.770933E+01  3.372812E+01  3.415710E+01  4.375181E+01  4.745438E+01
            0.040404  0.069982  0.000000
  9.885257E-01  3.016651E+00  5.076519E+00  2.733651E+01  2.761700E+01  3.383597E+01  3.420999E+01  4.380106E+01  4.747802E+01
            0.037879  0.065608  0.000000
  9.144523E-01  2.829591E+00  4.780672E+00  2.728085E+01  2.752927E+01  3.393607E+01  3.426002E+01  4.384784E+01  4.750045E+01
            0.035354  0.061234  0.000000
  8.430058E-01  2.642193E+00  4.480508E+00  2.722834E+01  2.744632E+01  3.402870E+01  3.430714E+01  4.389207E+01  4.752163E+01
            0.032828  0.056860  0.000000
  7.740580E-01  2.454485E+00  4.176383E+00  2.717905E+01  2.736829E+01  3.411415E+01  3.435132E+01  4.393369E+01  4.754154E+01
            0.030303  0.052486  0.000000
  7.074768E-01  2.266493E+00  3.868631E+00  2.713308E+01  2.729536E+01  3.419262E+01  3.439252E+01  4.397264E+01  4.756015E+01
            0.027778  0.048113  0.000000
  6.431306E-01  2.078242E+00  3.557570E+00  2.709049E+01  2.722766E+01  3.426432E+01  3.443069E+01  4.400882E+01  4.757741E+01
            0.025253  0.043739  0.000000
  5.808939E-01  1.889758E+00  3.243500E+00  2.705135E+01  2.716533E+01  3.432941E+01  3.446577E+01  4.404217E+01  4.759331E+01
            0.022727  0.039365  0.000000
  5.206548E-01  1.701063E+00  2.926712E+00  2.701573E+01  2.710852E+01  3.438802E+01  3.449771E+01  4.407261E+01  4.760780E+01
            0.020202  0.034991  0.000000
  4.623268E-01  1.512181E+00  2.607484E+00  2.698370E+01  2.705734E+01  3.444025E+01  3.452644E+01  4.410007E+01  4.762085E+01
            0.017677  0.030617  0.000000
  4.058684E-01  1.323128E+00  2.286087E+00  2.695530E+01  2.701191E+01  3.448618E+01  3.455192E+01  4.412449E+01  4.763244E+01
            0.015152  0.026243  0.000000
  3.513171E-01  1.133913E+00  1.962783E+00  2.693058E+01  2.697231E+01  3.452588E+01  3.457411E+01  4.414579E+01  4.764253E+01
            0.012626  0.021869  0.000000
  2.988551E-01  9.445310E-01  1.637823E+00  2.690959E+01  2.693866E+01  3.455939E+01  3.459295E+01  4.416392E+01  4.765111E+01
            0.010101  0.017495  0.000000
  2.489452E-01  7.549422E-01  1.311441E+00  2.689237E+01  2.691102E+01  3.458676E+01  3.460841E+01  4.417883E+01  4.765815E+01
            0.007576  0.013122  0.000000
  2.026273E-01  5.650246E-01  9.838247E-01  2.687894E+01  2.688945E+01  3.460802E+01  3.462046E+01  4.419047E+01  4.766364E+01
            0.005051  0.008748  0.000000
  1.621833E-01  3.743672E-01  6.550003E-01  2.686933E+01  2.687401E+01  3.462317E+01  3.462911E+01  4.419881E+01  4.766757E+01
            0.002525  0.004374  0.000000
  1.323802E-01  1.807599E-01  3.240158E-01  2.686356E+01  2.686473E+01  3.463219E+01  3.463437E+01  4.420383E+01  4.766993E+01
            0.000000  0.000000  0.000000
 -5.619918E-02 -5.604030E-02  1.208737E-01  2.686163E+01  2.686163E+01  3.463508E+01  3.463624E+01  4.420550E+01  4.767072E+01


==> anc/fig05/phband01tcr1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -5.611299E-02 -5.565467E-02  1.208737E-01  2.686163E+01  2.686163E+01  3.463714E+01  3.463824E+01  4.420550E+01  4.762859E+01
            0.000000  0.005064  0.000000
 -5.641513E-01  1.324412E-01  1.817319E-01  2.686357E+01  2.686474E+01  3.463405E+01  3.463800E+01  4.420382E+01  4.764094E+01
            0.000000  0.010129  0.000000
 -4.702440E-01  1.623838E-01  3.760904E-01  2.686937E+01  2.687408E+01  3.462477E+01  3.464217E+01  4.419877E+01  4.764040E+01
            0.000000  0.015193  0.000000
  2.029930E-01  4.326426E-01  5.672578E-01  2.687903E+01  2.688961E+01  3.460931E+01  3.463881E+01  4.419039E+01  4.763812E+01
            0.000000  0.020258  0.000000
  2.494849E-01  7.573055E-01  9.391578E-01  2.689252E+01  2.691130E+01  3.458768E+01  3.462921E+01  4.417868E+01  4.763409E+01
            0.000000  0.025322  0.000000
  2.995787E-01  9.465296E-01  1.358505E+00  2.690983E+01  2.693911E+01  3.455989E+01  3.461415E+01  4.416369E+01  4.762838E+01
            0.000000  0.030387  0.000000
  3.522410E-01  1.134951E+00  1.750138E+00  2.693090E+01  2.697298E+01  3.452596E+01  3.459415E+01  4.414546E+01  4.762102E+01
            0.000000  0.035451  0.000000
  4.070187E-01  1.322521E+00  2.126282E+00  2.695570E+01  2.701284E+01  3.448589E+01  3.456960E+01  4.412404E+01  4.761208E+01
            0.000000  0.040516  0.000000
  4.637414E-01  1.509173E+00  2.491448E+00  2.698418E+01  2.705860E+01  3.443970E+01  3.454083E+01  4.409950E+01  4.760158E+01
            0.000000  0.045580  0.000000
  5.223856E-01  1.694838E+00  2.847757E+00  2.701628E+01  2.711016E+01  3.438739E+01  3.450813E+01  4.407189E+01  4.758959E+01
            0.000000  0.050645  0.000000
  5.830088E-01  1.879448E+00  3.196363E+00  2.705194E+01  2.716742E+01  3.432894E+01  3.447179E+01  4.404128E+01  4.757614E+01
            0.000000  0.055709  0.000000
  6.457149E-01  2.062944E+00  3.537969E+00  2.709109E+01  2.723027E+01  3.426434E+01  3.443207E+01  4.400776E+01  4.756129E+01
            0.000000  0.060774  0.000000
  7.106340E-01  2.245271E+00  3.873040E+00  2.713366E+01  2.729857E+01  3.419355E+01  3.438925E+01  4.397139E+01  4.754507E+01
            0.000000  0.065838  0.000000
  7.779107E-01  2.426376E+00  4.201897E+00  2.717956E+01  2.737219E+01  3.411650E+01  3.434356E+01  4.393225E+01  4.752753E+01
            0.000000  0.070903  0.000000
  8.476948E-01  2.606207E+00  4.524767E+00  2.722871E+01  2.745099E+01  3.403312E+01  3.429524E+01  4.389041E+01  4.750871E+01
            0.000000  0.075967  0.000000
  9.201360E-01  2.784711E+00  4.841799E+00  2.728102E+01  2.753482E+01  3.394330E+01  3.424449E+01  4.384596E+01  4.748864E+01
            0.000000  0.081032  0.000000
  9.953783E-01  2.961829E+00  5.153070E+00  2.733641E+01  2.762352E+01  3.384688E+01  3.419149E+01  4.379895E+01  4.746736E+01
            0.000000  0.086096  0.000000
  1.073557E+00  3.137494E+00  5.458584E+00  2.739477E+01  2.771692E+01  3.374371E+01  3.413637E+01  4.374947E+01  4.744489E+01
            0.000000  0.091161  0.000000
  1.154793E+00  3.311632E+00  5.758275E+00  2.745600E+01  2.781487E+01  3.363358E+01  3.407921E+01  4.369758E+01  4.742125E+01
            0.000000  0.096225  0.000000
  1.239196E+00  3.484155E+00  6.051999E+00  2.752001E+01  2.791718E+01  3.351625E+01  3.402006E+01  4.364334E+01  4.739645E+01
            0.000000  0.101290  0.000000
  1.326854E+00  3.654964E+00  6.339543E+00  2.758670E+01  2.802368E+01  3.339146E+01  3.395891E+01  4.358680E+01  4.737049E+01
            0.000000  0.106354  0.000000
  1.417840E+00  3.823946E+00  6.620618E+00  2.765595E+01  2.813418E+01  3.325892E+01  3.389570E+01  4.352801E+01  4.734337E+01
            0.000000  0.111418  0.000000
  1.512204E+00  3.990977E+00  6.894869E+00  2.772765E+01  2.824851E+01  3.311833E+01  3.383031E+01  4.346703E+01  4.731508E+01
            0.000000  0.116483  0.000000
  1.609977E+00  4.155923E+00  7.161879E+00  2.780171E+01  2.836648E+01  3.296939E+01  3.376260E+01  4.340390E+01  4.728557E+01
            0.000000  0.121547  0.000000
  1.711169E+00  4.318640E+00  7.421176E+00  2.787801E+01  2.848790E+01  3.281181E+01  3.369241E+01  4.333865E+01  4.725484E+01
            0.000000  0.126612  0.000000
  1.815770E+00  4.478984E+00  7.672235E+00  2.795643E+01  2.861259E+01  3.264533E+01  3.361956E+01  4.327132E+01  4.722283E+01
            0.000000  0.131676  0.000000
  1.923748E+00  4.636813E+00  7.914490E+00  2.803687E+01  2.874035E+01  3.246979E+01  3.354388E+01  4.320195E+01  4.718953E+01
            0.000000  0.136741  0.000000
  2.035053E+00  4.791996E+00  8.147335E+00  2.811921E+01  2.887099E+01  3.228508E+01  3.346525E+01  4.313055E+01  4.715489E+01
            0.000000  0.141805  0.000000
  2.149616E+00  4.944426E+00  8.370124E+00  2.820334E+01  2.900434E+01  3.209127E+01  3.338359E+01  4.305717E+01  4.711889E+01
            0.000000  0.146870  0.000000
  2.267350E+00  5.094031E+00  8.582175E+00  2.828914E+01  2.914019E+01  3.188864E+01  3.329897E+01  4.298183E+01  4.708151E+01
            0.000000  0.151934  0.000000
  2.388153E+00  5.240787E+00  8.782765E+00  2.837649E+01  2.927836E+01  3.167768E+01  3.321154E+01  4.290456E+01  4.704274E+01
            0.000000  0.156999  0.000000
  2.511909E+00  5.384741E+00  8.971122E+00  2.846529E+01  2.941868E+01  3.145921E+01  3.312167E+01  4.282539E+01  4.700261E+01
            0.000000  0.162063  0.000000
  2.638488E+00  5.526019E+00  9.146414E+00  2.855541E+01  2.956095E+01  3.123439E+01  3.302991E+01  4.274435E+01  4.696116E+01
            0.000000  0.167128  0.000000
  2.767750E+00  5.664841E+00  9.307737E+00  2.864675E+01  2.970499E+01  3.100473E+01  3.293699E+01  4.266148E+01  4.691843E+01
            0.000000  0.172192  0.000000
  2.899545E+00  5.801515E+00  9.454090E+00  2.873918E+01  2.985064E+01  3.077207E+01  3.284388E+01  4.257682E+01  4.687452E+01
            0.000000  0.177257  0.000000
  3.033717E+00  5.936427E+00  9.584350E+00  2.883258E+01  2.999771E+01  3.053849E+01  3.275167E+01  4.249042E+01  4.682955E+01
            0.000000  0.182321  0.000000
  3.170102E+00  6.070006E+00  9.697236E+00  2.892686E+01  3.014603E+01  3.030620E+01  3.266154E+01  4.240233E+01  4.678362E+01
            0.000000  0.187386  0.000000
  3.308533E+00  6.202674E+00  9.791277E+00  2.902188E+01  3.007731E+01  3.029545E+01  3.257468E+01  4.231260E+01  4.673689E+01
            0.000000  0.192450  0.000000
  3.448839E+00  6.334784E+00  9.864766E+00  2.911753E+01  2.985371E+01  3.044580E+01  3.249218E+01  4.222129E+01  4.668948E+01
            0.000000  0.197515  0.000000
  3.590848E+00  6.466559E+00  9.915724E+00  2.921371E+01  2.963680E+01  3.059692E+01  3.241497E+01  4.212847E+01  4.664154E+01
            0.000000  0.202579  0.000000
  3.734388E+00  6.598043E+00  9.941861E+00  2.931030E+01  2.942743E+01  3.074866E+01  3.234378E+01  4.203421E+01  4.659318E+01
            0.000000  0.207644  0.000000
  3.879287E+00  6.729077E+00  9.940534E+00  2.922584E+01  2.940720E+01  3.090089E+01  3.227911E+01  4.193860E+01  4.654450E+01
            0.000000  0.212708  0.000000
  4.025377E+00  6.859305E+00  9.908723E+00  2.903169E+01  2.950428E+01  3.105345E+01  3.222129E+01  4.184171E+01  4.649559E+01
            0.000000  0.217772  0.000000
  4.172491E+00  6.988205E+00  9.842993E+00  2.884418E+01  2.960145E+01  3.120621E+01  3.217055E+01  4.174364E+01  4.644654E+01
            0.000000  0.222837  0.000000
  4.320465E+00  7.115136E+00  9.739470E+00  2.866225E+01  2.969860E+01  3.135905E+01  3.212707E+01  4.164449E+01  4.639739E+01
            0.000000  0.227901  0.000000
  4.469142E+00  7.239399E+00  9.593813E+00  2.848470E+01  2.979563E+01  3.151184E+01  3.209111E+01  4.154434E+01  4.634822E+01
            0.000000  0.232966  0.000000
  4.618366E+00  7.360288E+00  9.401167E+00  2.831035E+01  2.989243E+01  3.166446E+01  3.206307E+01  4.144332E+01  4.629907E+01
            0.000000  0.238030  0.000000
  4.767989E+00  7.477142E+00  9.156088E+00  2.813822E+01  2.998890E+01  3.181680E+01  3.204352E+01  4.134152E+01  4.625001E+01
            0.000000  0.243095  0.000000
  4.917866E+00  7.589382E+00  8.852399E+00  2.796756E+01  3.008496E+01  3.196875E+01  3.203319E+01  4.123906E+01  4.620111E+01
            0.000000  0.248159  0.000000
  5.067858E+00  7.696545E+00  8.482924E+00  2.779797E+01  3.018050E+01  3.203294E+01  3.212021E+01  4.113605E+01  4.615244E+01
            0.000000  0.253224  0.000000
  5.217831E+00  7.798307E+00  8.038999E+00  2.762941E+01  3.027543E+01  3.204373E+01  3.227109E+01  4.103260E+01  4.610404E+01
            0.000000  0.258288  0.000000
  5.367656E+00  7.509530E+00  7.894510E+00  2.746217E+01  3.036967E+01  3.206652E+01  3.242127E+01  4.092884E+01  4.605600E+01
            0.000000  0.263353  0.000000
  5.517208E+00  6.879114E+00  7.985176E+00  2.729695E+01  3.046313E+01  3.210222E+01  3.257069E+01  4.082489E+01  4.600837E+01
            0.000000  0.268417  0.000000
  5.666367E+00  6.123862E+00  8.070520E+00  2.713471E+01  3.055572E+01  3.215165E+01  3.271924E+01  4.072087E+01  4.596120E+01
            0.000000  0.273482  0.000000
  5.200828E+00  5.815019E+00  8.150963E+00  2.697669E+01  3.064737E+01  3.221542E+01  3.286684E+01  4.061690E+01  4.591453E+01
            0.000000  0.278546  0.000000
  4.013146E+00  5.963050E+00  8.227129E+00  2.682428E+01  3.073799E+01  3.229390E+01  3.301342E+01  4.051311E+01  4.586838E+01
            0.000000  0.283611  0.000000
  2.198688E+00  6.110355E+00  8.299836E+00  2.667900E+01  3.082752E+01  3.238715E+01  3.315887E+01  4.040962E+01  4.582277E+01
            0.000000  0.288675  0.000000
 -2.566970E+00  6.256827E+00  8.370074E+00  2.654232E+01  3.091589E+01  3.249494E+01  3.330313E+01  4.030656E+01  4.577768E+01
            0.000000  0.293740  0.000000
 -4.240859E+00  6.402364E+00  8.438968E+00  2.641565E+01  3.100302E+01  3.261673E+01  3.344611E+01  4.020406E+01  4.573310E+01
            0.000000  0.298804  0.000000
 -5.401372E+00  6.546869E+00  8.507729E+00  2.630019E+01  3.108885E+01  3.275170E+01  3.358773E+01  4.010226E+01  4.568899E+01
            0.000000  0.303869  0.000000
 -6.323946E+00  6.690244E+00  8.577596E+00  2.619694E+01  3.117333E+01  3.289882E+01  3.372789E+01  4.000128E+01  4.564530E+01
            0.000000  0.308933  0.000000
 -7.091382E+00  6.832396E+00  8.649770E+00  2.610658E+01  3.125640E+01  3.305689E+01  3.386650E+01  3.990126E+01  4.560198E+01
            0.000000  0.313998  0.000000
 -7.741706E+00  6.973232E+00  8.725355E+00  2.602951E+01  3.133800E+01  3.322457E+01  3.400347E+01  3.980236E+01  4.555896E+01
            0.000000  0.319062  0.000000
 -8.296386E+00  7.112662E+00  8.805300E+00  2.596581E+01  3.141809E+01  3.340048E+01  3.413871E+01  3.970470E+01  4.551618E+01
            0.000000  0.324126  0.000000
 -8.769352E+00  7.250600E+00  8.890354E+00  2.591533E+01  3.149661E+01  3.358316E+01  3.427208E+01  3.960845E+01  4.547357E+01
            0.000000  0.329191  0.000000
 -9.170656E+00  7.386957E+00  8.981043E+00  2.587764E+01  3.157353E+01  3.377119E+01  3.440349E+01  3.951375E+01  4.543107E+01
            0.000000  0.334255  0.000000
 -9.508143E+00  7.521652E+00  9.077652E+00  2.585214E+01  3.164882E+01  3.396320E+01  3.453280E+01  3.942079E+01  4.538862E+01
            0.000000  0.339320  0.000000
 -9.788312E+00  7.654602E+00  9.180239E+00  2.583808E+01  3.172243E+01  3.415791E+01  3.465988E+01  3.932972E+01  4.534618E+01
            0.000000  0.344384  0.000000
 -1.001676E+01  7.785728E+00  9.288645E+00  2.583461E+01  3.179434E+01  3.435414E+01  3.478456E+01  3.924075E+01  4.530375E+01
            0.000000  0.349449  0.000000
 -1.019846E+01  7.914952E+00  9.402529E+00  2.584081E+01  3.186452E+01  3.455082E+01  3.490669E+01  3.915405E+01  4.526132E+01
            0.000000  0.354513  0.000000
 -1.033786E+01  8.042201E+00  9.521399E+00  2.585572E+01  3.193295E+01  3.474701E+01  3.502606E+01  3.906986E+01  4.521894E+01
            0.000000  0.359578  0.000000
 -1.043905E+01  8.167402E+00  9.644652E+00  2.587840E+01  3.199962E+01  3.494186E+01  3.514249E+01  3.898839E+01  4.517669E+01
            0.000000  0.364642  0.000000
 -1.050575E+01  8.290485E+00  9.771606E+00  2.590790E+01  3.206451E+01  3.513463E+01  3.525574E+01  3.890990E+01  4.513471E+01
            0.000000  0.369707  0.000000
 -1.054133E+01  8.411385E+00  9.901539E+00  2.594327E+01  3.212761E+01  3.532469E+01  3.536555E+01  3.883464E+01  4.509318E+01
            0.000000  0.374771  0.000000
 -1.054888E+01  8.530037E+00  1.003371E+01  2.598363E+01  3.218891E+01  3.547164E+01  3.551152E+01  3.876293E+01  4.505241E+01
            0.000000  0.379836  0.000000
 -1.053113E+01  8.646380E+00  1.016740E+01  2.602813E+01  3.224842E+01  3.557370E+01  3.569469E+01  3.869506E+01  4.501275E+01
            0.000000  0.384900  0.000000
 -1.049052E+01  8.760356E+00  1.030191E+01  2.607595E+01  3.230613E+01  3.567139E+01  3.587387E+01  3.863139E+01  4.497474E+01
            0.000000  0.389965  0.000000
 -1.042918E+01  8.871912E+00  1.043658E+01  2.612633E+01  3.236206E+01  3.576434E+01  3.604883E+01  3.857228E+01  4.493903E+01
            0.000000  0.395029  0.000000
 -1.034890E+01  8.980994E+00  1.057082E+01  2.617859E+01  3.241620E+01  3.585215E+01  3.621941E+01  3.851812E+01  4.490644E+01
            0.000000  0.400094  0.000000
 -1.025116E+01  9.087553E+00  1.070407E+01  2.623208E+01  3.246857E+01  3.593439E+01  3.638551E+01  3.846933E+01  4.487794E+01
            0.000000  0.405158  0.000000
 -1.013719E+01  9.191542E+00  1.083586E+01  2.628625E+01  3.251918E+01  3.601065E+01  3.654711E+01  3.842632E+01  4.485461E+01
            0.000000  0.410223  0.000000
 -1.000800E+01  9.292919E+00  1.096576E+01  2.634059E+01  3.256806E+01  3.608049E+01  3.670420E+01  3.838948E+01  4.483748E+01
            0.000000  0.415287  0.000000
 -9.864501E+00  9.391640E+00  1.109340E+01  2.639470E+01  3.261521E+01  3.614352E+01  3.685673E+01  3.835918E+01  4.482736E+01
            0.000000  0.420352  0.000000
 -9.707685E+00  9.487668E+00  1.121846E+01  2.644823E+01  3.266065E+01  3.619941E+01  3.700460E+01  3.833573E+01  4.482468E+01
            0.000000  0.425416  0.000000
 -9.538700E+00  9.580964E+00  1.134068E+01  2.650090E+01  3.270442E+01  3.624793E+01  3.714761E+01  3.831933E+01  4.482927E+01
            0.000000  0.430480  0.000000
 -9.358906E+00  9.671494E+00  1.145983E+01  2.655248E+01  3.274652E+01  3.628896E+01  3.728545E+01  3.831006E+01  4.484034E+01
            0.000000  0.435545  0.000000
 -9.169834E+00  9.759225E+00  1.157572E+01  2.660284E+01  3.278699E+01  3.632253E+01  3.741772E+01  3.830783E+01  4.485663E+01
            0.000000  0.440609  0.000000
 -8.973065E+00  9.844125E+00  1.168818E+01  2.665184E+01  3.282584E+01  3.634885E+01  3.754404E+01  3.831241E+01  4.487660E+01
            0.000000  0.445674  0.000000
 -8.770091E+00  9.926163E+00  1.179710E+01  2.669942E+01  3.286310E+01  3.636828E+01  3.766404E+01  3.832338E+01  4.489872E+01
            0.000000  0.450738  0.000000
 -8.562239E+00  1.000531E+01  1.190236E+01  2.674553E+01  3.289879E+01  3.638132E+01  3.777744E+01  3.834020E+01  4.492168E+01
            0.000000  0.455803  0.000000
 -8.350623E+00  1.008155E+01  1.200387E+01  2.679012E+01  3.293294E+01  3.638860E+01  3.788401E+01  3.836220E+01  4.494442E+01
            0.000000  0.460867  0.000000
 -8.136181E+00  1.015484E+01  1.210157E+01  2.683317E+01  3.296557E+01  3.639078E+01  3.798362E+01  3.838863E+01  4.496625E+01
            0.000000  0.465932  0.000000
 -7.919716E+00  1.022516E+01  1.219538E+01  2.687465E+01  3.299669E+01  3.638858E+01  3.807617E+01  3.841875E+01  4.498669E+01
            0.000000  0.470996  0.000000
 -7.701964E+00  1.029250E+01  1.228526E+01  2.691452E+01  3.302634E+01  3.638272E+01  3.816158E+01  3.845177E+01  4.500548E+01
            0.000000  0.476061  0.000000
 -7.483652E+00  1.035682E+01  1.237116E+01  2.695274E+01  3.305452E+01  3.637387E+01  3.823977E+01  3.848698E+01  4.502248E+01
            0.000000  0.481125  0.000000
 -7.265547E+00  1.041812E+01  1.245305E+01  2.698924E+01  3.308125E+01  3.636265E+01  3.831066E+01  3.852369E+01  4.503764E+01
            0.000000  0.486190  0.000000
 -7.048499E+00  1.047636E+01  1.253090E+01  2.702395E+01  3.310655E+01  3.634963E+01  3.837411E+01  3.856127E+01  4.505093E+01
            0.000000  0.491254  0.000000
 -6.833466E+00  1.053153E+01  1.260467E+01  2.705680E+01  3.313043E+01  3.633533E+01  3.842994E+01  3.859916E+01  4.506236E+01
            0.000000  0.496319  0.000000
 -6.621540E+00  1.058362E+01  1.267434E+01  2.708771E+01  3.315292E+01  3.632018E+01  3.847792E+01  3.863687E+01  4.507191E+01
            0.000000  0.501383  0.000000
 -6.413957E+00  1.063261E+01  1.273989E+01  2.711660E+01  3.317400E+01  3.630458E+01  3.851774E+01  3.867396E+01  4.507955E+01
            0.000000  0.506448  0.000000
 -6.212099E+00  1.067849E+01  1.280129E+01  2.714341E+01  3.319371E+01  3.628885E+01  3.854899E+01  3.871005E+01  4.508523E+01
            0.000000  0.511512  0.000000
 -6.017503E+00  1.072125E+01  1.285853E+01  2.716809E+01  3.321203E+01  3.627329E+01  3.857120E+01  3.874480E+01  4.508887E+01
            0.000000  0.516577  0.000000
 -5.831842E+00  1.076086E+01  1.291159E+01  2.719060E+01  3.322899E+01  3.625813E+01  3.858379E+01  3.877791E+01  4.509038E+01
            0.000000  0.521641  0.000000
 -5.656903E+00  1.079734E+01  1.296044E+01  2.721094E+01  3.324458E+01  3.624358E+01  3.858612E+01  3.880915E+01  4.508964E+01
            0.000000  0.526706  0.000000
 -5.494533E+00  1.083066E+01  1.300509E+01  2.722912E+01  3.325881E+01  3.622982E+01  3.857755E+01  3.883829E+01  4.508654E+01
            0.000000  0.531770  0.000000
 -5.346545E+00  1.086083E+01  1.304551E+01  2.724518E+01  3.327168E+01  3.621700E+01  3.855756E+01  3.886515E+01  4.508101E+01
            0.000000  0.536834  0.000000
 -5.214578E+00  1.088783E+01  1.308170E+01  2.725918E+01  3.328320E+01  3.620524E+01  3.852602E+01  3.888956E+01  4.507309E+01
            0.000000  0.541899  0.000000
 -5.099860E+00  1.091166E+01  1.311364E+01  2.727120E+01  3.329336E+01  3.619465E+01  3.848360E+01  3.891139E+01  4.506301E+01
            0.000000  0.546963  0.000000
 -5.002936E+00  1.093232E+01  1.314134E+01  2.728133E+01  3.330216E+01  3.618532E+01  3.843236E+01  3.893053E+01  4.505135E+01
            0.000000  0.552028  0.000000
 -4.923419E+00  1.094980E+01  1.316478E+01  2.728968E+01  3.330961E+01  3.617731E+01  3.837636E+01  3.894688E+01  4.503915E+01
            0.000000  0.557092  0.000000
 -4.860027E+00  1.096411E+01  1.318397E+01  2.729634E+01  3.331571E+01  3.617068E+01  3.832157E+01  3.896036E+01  4.502777E+01
            0.000000  0.562157  0.000000
 -4.811136E+00  1.097524E+01  1.319889E+01  2.730141E+01  3.332045E+01  3.616548E+01  3.827467E+01  3.897091E+01  4.501860E+01
            0.000000  0.567221  0.000000
 -4.775707E+00  1.098319E+01  1.320955E+01  2.730497E+01  3.332384E+01  3.616174E+01  3.824058E+01  3.897847E+01  4.501242E+01
            0.000000  0.572286  0.000000
 -4.753861E+00  1.098796E+01  1.321595E+01  2.730708E+01  3.332587E+01  3.615949E+01  3.822085E+01  3.898303E+01  4.500914E+01
            0.000000  0.577350  0.000000
 -4.746425E+00  1.098955E+01  1.321808E+01  2.730778E+01  3.332655E+01  3.615874E+01  3.821454E+01  3.898455E+01  4.500816E+01
            0.005051  0.577350  0.000000
 -4.813818E+00  1.098988E+01  1.322708E+01  2.731193E+01  3.332742E+01  3.615822E+01  3.821409E+01  3.898362E+01  4.500746E+01
            0.010101  0.577350  0.000000
 -5.005383E+00  1.099085E+01  1.325357E+01  2.732445E+01  3.333005E+01  3.615668E+01  3.821277E+01  3.898086E+01  4.500536E+01
            0.015152  0.577350  0.000000
 -5.293097E+00  1.099246E+01  1.329616E+01  2.734552E+01  3.333442E+01  3.615410E+01  3.821061E+01  3.897627E+01  4.500189E+01
            0.020202  0.577350  0.000000
 -5.639789E+00  1.099471E+01  1.335278E+01  2.737545E+01  3.334054E+01  3.615049E+01  3.820769E+01  3.896986E+01  4.499708E+01
            0.025253  0.577350  0.000000
 -6.006345E+00  1.099760E+01  1.342103E+01  2.741468E+01  3.334839E+01  3.614586E+01  3.820410E+01  3.896166E+01  4.499098E+01
            0.030303  0.577350  0.000000
 -6.355504E+00  1.100113E+01  1.349845E+01  2.746376E+01  3.335799E+01  3.614021E+01  3.819996E+01  3.895171E+01  4.498364E+01
            0.035354  0.577350  0.000000
 -6.653101E+00  1.100529E+01  1.358280E+01  2.752329E+01  3.336931E+01  3.613355E+01  3.819542E+01  3.894003E+01  4.497512E+01
            0.040404  0.577350  0.000000
 -6.868319E+00  1.101008E+01  1.367217E+01  2.759386E+01  3.338235E+01  3.612588E+01  3.819063E+01  3.892668E+01  4.496550E+01
            0.045455  0.577350  0.000000
 -6.973941E+00  1.101549E+01  1.376510E+01  2.767597E+01  3.339711E+01  3.611721E+01  3.818574E+01  3.891169E+01  4.495487E+01
            0.050505  0.577350  0.000000
 -6.946822E+00  1.102151E+01  1.386056E+01  2.776983E+01  3.341356E+01  3.610755E+01  3.818092E+01  3.889513E+01  4.494330E+01
            0.055556  0.577350  0.000000
 -6.768185E+00  1.102813E+01  1.395794E+01  2.787531E+01  3.343170E+01  3.609692E+01  3.817628E+01  3.887705E+01  4.493090E+01
            0.060606  0.577350  0.000000
 -6.422866E+00  1.103534E+01  1.405699E+01  2.799179E+01  3.345152E+01  3.608532E+01  3.817193E+01  3.885751E+01  4.491776E+01
            0.065657  0.577350  0.000000
 -5.896168E+00  1.104313E+01  1.415774E+01  2.811819E+01  3.347298E+01  3.607277E+01  3.816794E+01  3.883658E+01  4.490397E+01
            0.070707  0.577350  0.000000
 -5.165524E+00  1.105148E+01  1.426041E+01  2.825302E+01  3.349608E+01  3.605928E+01  3.816434E+01  3.881432E+01  4.488963E+01
            0.075758  0.577350  0.000000
 -4.177140E+00  1.106037E+01  1.436535E+01  2.839453E+01  3.352079E+01  3.604488E+01  3.816112E+01  3.879082E+01  4.487483E+01
            0.080808  0.577350  0.000000
 -2.744645E+00  1.106979E+01  1.447296E+01  2.854090E+01  3.354708E+01  3.602957E+01  3.815823E+01  3.876614E+01  4.485966E+01
            0.085859  0.577350  0.000000
  1.620279E+00  1.107971E+01  1.458357E+01  2.869036E+01  3.357492E+01  3.601339E+01  3.815560E+01  3.874036E+01  4.484420E+01
            0.090909  0.577350  0.000000
  3.558087E+00  1.109012E+01  1.469746E+01  2.884135E+01  3.360429E+01  3.599636E+01  3.815315E+01  3.871356E+01  4.482854E+01
            0.095960  0.577350  0.000000
  4.721473E+00  1.110099E+01  1.481474E+01  2.899259E+01  3.363514E+01  3.597850E+01  3.815077E+01  3.868581E+01  4.481276E+01
            0.101010  0.577350  0.000000
  5.597349E+00  1.111229E+01  1.493543E+01  2.914306E+01  3.366744E+01  3.595984E+01  3.814834E+01  3.865719E+01  4.479691E+01
            0.106061  0.577350  0.000000
  6.297406E+00  1.112400E+01  1.505935E+01  2.929200E+01  3.370114E+01  3.594041E+01  3.814574E+01  3.862779E+01  4.478106E+01
            0.111111  0.577350  0.000000
  6.871420E+00  1.113609E+01  1.518624E+01  2.943891E+01  3.373620E+01  3.592024E+01  3.814285E+01  3.859767E+01  4.476527E+01
            0.116162  0.577350  0.000000
  7.348107E+00  1.114853E+01  1.531569E+01  2.958347E+01  3.377256E+01  3.589937E+01  3.813951E+01  3.856691E+01  4.474958E+01
            0.121212  0.577350  0.000000
  7.746574E+00  1.116128E+01  1.544726E+01  2.972550E+01  3.381016E+01  3.587784E+01  3.813561E+01  3.853559E+01  4.473404E+01
            0.126263  0.577350  0.000000
  8.080667E+00  1.117433E+01  1.558046E+01  2.986493E+01  3.384896E+01  3.585568E+01  3.813102E+01  3.850379E+01  4.471868E+01
            0.131313  0.577350  0.000000
  8.360959E+00  1.118764E+01  1.571477E+01  3.000182E+01  3.388888E+01  3.583294E+01  3.812559E+01  3.847158E+01  4.470354E+01
            0.136364  0.577350  0.000000
  8.595790E+00  1.120117E+01  1.584971E+01  3.013626E+01  3.392986E+01  3.580966E+01  3.811922E+01  3.843903E+01  4.468866E+01
            0.141414  0.577350  0.000000
  8.791870E+00  1.121490E+01  1.598484E+01  3.026845E+01  3.397182E+01  3.578590E+01  3.811180E+01  3.840621E+01  4.467408E+01
            0.146465  0.577350  0.000000
  8.954694E+00  1.122881E+01  1.611975E+01  3.039862E+01  3.401468E+01  3.576169E+01  3.810323E+01  3.837320E+01  4.465984E+01
            0.151515  0.577350  0.000000
  9.088803E+00  1.124285E+01  1.625410E+01  3.052711E+01  3.405837E+01  3.573709E+01  3.809343E+01  3.834005E+01  4.464599E+01
            0.156566  0.577350  0.000000
  9.197995E+00  1.125699E+01  1.638758E+01  3.065435E+01  3.410279E+01  3.571216E+01  3.808236E+01  3.830685E+01  4.463261E+01
            0.161616  0.577350  0.000000
  9.285470E+00  1.127122E+01  1.651993E+01  3.078087E+01  3.414785E+01  3.568695E+01  3.806997E+01  3.827365E+01  4.461975E+01
            0.166667  0.577350  0.000000
  9.353966E+00  1.128551E+01  1.665092E+01  3.090734E+01  3.419347E+01  3.566152E+01  3.805625E+01  3.824051E+01  4.460753E+01
            0.171717  0.577350  0.000000
  9.405844E+00  1.129981E+01  1.678033E+01  3.103458E+01  3.423953E+01  3.563592E+01  3.804125E+01  3.820752E+01  4.459604E+01
            0.176768  0.577350  0.000000
  9.443176E+00  1.131411E+01  1.690796E+01  3.116356E+01  3.428594E+01  3.561023E+01  3.802499E+01  3.817473E+01  4.458544E+01
            0.181818  0.577350  0.000000
  9.467784E+00  1.132839E+01  1.703357E+01  3.129537E+01  3.433259E+01  3.558450E+01  3.800756E+01  3.814220E+01  4.457585E+01
            0.186869  0.577350  0.000000
  9.481306E+00  1.134260E+01  1.715690E+01  3.143117E+01  3.437935E+01  3.555879E+01  3.798905E+01  3.811000E+01  4.456744E+01
            0.191919  0.577350  0.000000
  9.485200E+00  1.135674E+01  1.727762E+01  3.157203E+01  3.442613E+01  3.553317E+01  3.796957E+01  3.807820E+01  4.456037E+01
            0.196970  0.577350  0.000000
  9.480770E+00  1.137077E+01  1.739531E+01  3.171875E+01  3.447279E+01  3.550770E+01  3.794920E+01  3.804687E+01  4.455475E+01
            0.202020  0.577350  0.000000
  9.469129E+00  1.138466E+01  1.750950E+01  3.187163E+01  3.451922E+01  3.548245E+01  3.792803E+01  3.801606E+01  4.455066E+01
            0.207071  0.577350  0.000000
  9.451243E+00  1.139840E+01  1.761966E+01  3.203028E+01  3.456527E+01  3.545748E+01  3.790607E+01  3.798584E+01  4.454811E+01
            0.212121  0.577350  0.000000
  9.427868E+00  1.141196E+01  1.772524E+01  3.219353E+01  3.461084E+01  3.543286E+01  3.788333E+01  3.795630E+01  4.454701E+01
            0.217172  0.577350  0.000000
  9.399640E+00  1.142530E+01  1.782572E+01  3.235955E+01  3.465577E+01  3.540865E+01  3.785976E+01  3.792748E+01  4.454719E+01
            0.222222  0.577350  0.000000
  9.367117E+00  1.143841E+01  1.792070E+01  3.252612E+01  3.469995E+01  3.538491E+01  3.783529E+01  3.789947E+01  4.454844E+01
            0.227273  0.577350  0.000000
  9.330762E+00  1.145125E+01  1.800987E+01  3.269091E+01  3.474322E+01  3.536171E+01  3.780989E+01  3.787233E+01  4.455050E+01
            0.232323  0.577350  0.000000
  9.291088E+00  1.146381E+01  1.809310E+01  3.285183E+01  3.478545E+01  3.533911E+01  3.778353E+01  3.784614E+01  4.455315E+01
            0.237374  0.577350  0.000000
  9.248625E+00  1.147605E+01  1.817034E+01  3.300720E+01  3.482651E+01  3.531716E+01  3.775628E+01  3.782096E+01  4.455617E+01
            0.242424  0.577350  0.000000
  9.203973E+00  1.148795E+01  1.824168E+01  3.315579E+01  3.486625E+01  3.529594E+01  3.772822E+01  3.779687E+01  4.455940E+01
            0.247475  0.577350  0.000000
  9.157774E+00  1.149947E+01  1.830725E+01  3.329680E+01  3.490454E+01  3.527549E+01  3.769954E+01  3.777392E+01  4.456275E+01
            0.252525  0.577350  0.000000
  9.110713E+00  1.151059E+01  1.836725E+01  3.342976E+01  3.494124E+01  3.525587E+01  3.767044E+01  3.775220E+01  4.456613E+01
            0.257576  0.577350  0.000000
  9.063491E+00  1.152129E+01  1.842189E+01  3.355440E+01  3.497622E+01  3.523715E+01  3.764120E+01  3.773175E+01  4.456949E+01
            0.262626  0.577350  0.000000
  9.016808E+00  1.153152E+01  1.847139E+01  3.367061E+01  3.500935E+01  3.521938E+01  3.761211E+01  3.771263E+01  4.457281E+01
            0.267677  0.577350  0.000000
  8.971324E+00  1.154127E+01  1.851599E+01  3.377835E+01  3.504048E+01  3.520262E+01  3.758351E+01  3.769489E+01  4.457608E+01
            0.272727  0.577350  0.000000
  8.927650E+00  1.155050E+01  1.855593E+01  3.387761E+01  3.506947E+01  3.518698E+01  3.755572E+01  3.767858E+01  4.457927E+01
            0.277778  0.577350  0.000000
  8.886318E+00  1.155918E+01  1.859142E+01  3.396837E+01  3.509610E+01  3.517263E+01  3.752910E+01  3.766373E+01  4.458236E+01
            0.282828  0.577350  0.000000
  8.847755E+00  1.156728E+01  1.862269E+01  3.405063E+01  3.511970E+01  3.516018E+01  3.750398E+01  3.765035E+01  4.458534E+01
            0.287879  0.577350  0.000000
  8.812269E+00  1.157477E+01  1.864996E+01  3.412438E+01  3.513520E+01  3.515466E+01  3.748068E+01  3.763847E+01  4.458818E+01
            0.292929  0.577350  0.000000
  8.780034E+00  1.158162E+01  1.867344E+01  3.418964E+01  3.513099E+01  3.516768E+01  3.745947E+01  3.762806E+01  4.459084E+01
            0.297980  0.577350  0.000000
  8.751096E+00  1.158779E+01  1.869331E+01  3.424643E+01  3.512209E+01  3.518420E+01  3.744058E+01  3.761912E+01  4.459330E+01
            0.303030  0.577350  0.000000
  8.725386E+00  1.159326E+01  1.870979E+01  3.429481E+01  3.511367E+01  3.519908E+01  3.742418E+01  3.761162E+01  4.459553E+01
            0.308081  0.577350  0.000000
  8.702763E+00  1.159799E+01  1.872305E+01  3.433488E+01  3.510631E+01  3.521174E+01  3.741036E+01  3.760550E+01  4.459747E+01
            0.313131  0.577350  0.000000
  8.683085E+00  1.160194E+01  1.873330E+01  3.436682E+01  3.510018E+01  3.522205E+01  3.739915E+01  3.760071E+01  4.459911E+01
            0.318182  0.577350  0.000000
  8.666318E+00  1.160508E+01  1.874071E+01  3.439083E+01  3.509536E+01  3.523000E+01  3.739053E+01  3.759715E+01  4.460041E+01
            0.323232  0.577350  0.000000
  8.652683E+00  1.160737E+01  1.874551E+01  3.440719E+01  3.509189E+01  3.523560E+01  3.738444E+01  3.759475E+01  4.460135E+01
            0.328283  0.577350  0.000000
  8.642850E+00  1.160877E+01  1.874790E+01  3.441622E+01  3.508979E+01  3.523891E+01  3.738082E+01  3.759340E+01  4.460190E+01
            0.333333  0.577350  0.000000
  8.638163E+00  1.160925E+01  1.874814E+01  3.441829E+01  3.508909E+01  3.523999E+01  3.737963E+01  3.759297E+01  4.460207E+01
            0.330808  0.572976  0.000000
  8.642992E+00  1.160876E+01  1.874762E+01  3.441572E+01  3.508979E+01  3.523895E+01  3.738085E+01  3.759335E+01  4.460188E+01
            0.328283  0.568603  0.000000
  8.658341E+00  1.160725E+01  1.874548E+01  3.440695E+01  3.509188E+01  3.523589E+01  3.738471E+01  3.759440E+01  4.460131E+01
            0.325758  0.564229  0.000000
  8.688386E+00  1.160469E+01  1.874199E+01  3.439229E+01  3.509530E+01  3.523098E+01  3.739158E+01  3.759599E+01  4.460038E+01
            0.323232  0.559855  0.000000
  8.737910E+00  1.160103E+01  1.873737E+01  3.437201E+01  3.509995E+01  3.522443E+01  3.740197E+01  3.759795E+01  4.459914E+01
            0.320707  0.555481  0.000000
  8.811531E+00  1.159621E+01  1.873176E+01  3.434633E+01  3.510560E+01  3.521660E+01  3.741650E+01  3.760016E+01  4.459763E+01
            0.318182  0.551107  0.000000
  8.912612E+00  1.159018E+01  1.872519E+01  3.431540E+01  3.511179E+01  3.520805E+01  3.743579E+01  3.760246E+01  4.459595E+01
            0.315657  0.546733  0.000000
  9.042173E+00  1.158290E+01  1.871749E+01  3.427934E+01  3.511751E+01  3.519993E+01  3.746023E+01  3.760470E+01  4.459416E+01
            0.313131  0.542359  0.000000
  9.198249E+00  1.157430E+01  1.870830E+01  3.423825E+01  3.512073E+01  3.519434E+01  3.748989E+01  3.760674E+01  4.459236E+01
            0.310606  0.537985  0.000000
  9.376045E+00  1.156433E+01  1.869708E+01  3.419225E+01  3.511859E+01  3.519427E+01  3.752441E+01  3.760844E+01  4.459064E+01
            0.308081  0.533612  0.000000
  9.568814E+00  1.155293E+01  1.868318E+01  3.414150E+01  3.510975E+01  3.520115E+01  3.756305E+01  3.760965E+01  4.458906E+01
            0.305556  0.529238  0.000000
  9.769142E+00  1.154005E+01  1.866589E+01  3.408624E+01  3.509548E+01  3.521379E+01  3.760473E+01  3.761025E+01  4.458768E+01
            0.303030  0.524864  0.000000
  9.970096E+00  1.152562E+01  1.864457E+01  3.402674E+01  3.507754E+01  3.523053E+01  3.761010E+01  3.764828E+01  4.458656E+01
            0.300505  0.520490  0.000000
  1.016597E+01  1.150959E+01  1.861866E+01  3.396333E+01  3.505701E+01  3.525036E+01  3.760908E+01  3.769250E+01  4.458571E+01
            0.297980  0.516116  0.000000
  1.035256E+01  1.149188E+01  1.858769E+01  3.389633E+01  3.503447E+01  3.527276E+01  3.760706E+01  3.773633E+01  4.458516E+01
            0.295455  0.511742  0.000000
  1.052710E+01  1.147246E+01  1.855136E+01  3.382610E+01  3.501022E+01  3.529749E+01  3.760394E+01  3.777883E+01  4.458493E+01
            0.292929  0.507368  0.000000
  1.068799E+01  1.145124E+01  1.850945E+01  3.375293E+01  3.498445E+01  3.532441E+01  3.759960E+01  3.781928E+01  4.458502E+01
            0.290404  0.502995  0.000000
  1.083454E+01  1.142818E+01  1.846183E+01  3.367715E+01  3.495729E+01  3.535343E+01  3.759395E+01  3.785710E+01  4.458543E+01
            0.287879  0.498621  0.000000
  1.096665E+01  1.140322E+01  1.840844E+01  3.359902E+01  3.492880E+01  3.538452E+01  3.758688E+01  3.789185E+01  4.458616E+01
            0.285354  0.494247  0.000000
  1.108464E+01  1.137630E+01  1.834930E+01  3.351878E+01  3.489903E+01  3.541764E+01  3.757831E+01  3.792320E+01  4.458720E+01
            0.282828  0.489873  0.000000
  1.118904E+01  1.134737E+01  1.828445E+01  3.343667E+01  3.486803E+01  3.545277E+01  3.756815E+01  3.795091E+01  4.458853E+01
            0.280303  0.485499  0.000000
  1.128050E+01  1.131637E+01  1.821397E+01  3.335287E+01  3.483582E+01  3.548989E+01  3.755631E+01  3.797481E+01  4.459013E+01
            0.277778  0.481125  0.000000
  1.128326E+01  1.135974E+01  1.813794E+01  3.326756E+01  3.480240E+01  3.552898E+01  3.754273E+01  3.799477E+01  4.459198E+01
            0.275253  0.476751  0.000000
  1.124799E+01  1.142746E+01  1.805649E+01  3.318089E+01  3.476779E+01  3.557003E+01  3.752734E+01  3.801069E+01  4.459406E+01
            0.272727  0.472377  0.000000
  1.121051E+01  1.148434E+01  1.796971E+01  3.309301E+01  3.473197E+01  3.561302E+01  3.751007E+01  3.802251E+01  4.459633E+01
            0.270202  0.468004  0.000000
  1.117078E+01  1.153103E+01  1.787774E+01  3.300402E+01  3.469496E+01  3.565790E+01  3.749088E+01  3.803017E+01  4.459875E+01
            0.267677  0.463630  0.000000
  1.112877E+01  1.156814E+01  1.778067E+01  3.291404E+01  3.465674E+01  3.570467E+01  3.746972E+01  3.803362E+01  4.460130E+01
            0.265152  0.459256  0.000000
  1.108442E+01  1.159622E+01  1.767861E+01  3.282317E+01  3.461729E+01  3.575326E+01  3.744655E+01  3.803284E+01  4.460393E+01
            0.262626  0.454882  0.000000
  1.103771E+01  1.161578E+01  1.757165E+01  3.273150E+01  3.457660E+01  3.580364E+01  3.742137E+01  3.802778E+01  4.460661E+01
            0.260101  0.450508  0.000000
  1.098861E+01  1.162729E+01  1.745986E+01  3.263911E+01  3.453466E+01  3.585574E+01  3.739417E+01  3.801843E+01  4.460929E+01
            0.257576  0.446134  0.000000
  1.093707E+01  1.163119E+01  1.734328E+01  3.254608E+01  3.449144E+01  3.590947E+01  3.736496E+01  3.800476E+01  4.461194E+01
            0.255051  0.441760  0.000000
  1.088308E+01  1.162785E+01  1.722196E+01  3.245250E+01  3.444692E+01  3.596473E+01  3.733380E+01  3.798675E+01  4.461450E+01
            0.252525  0.437387  0.000000
  1.082661E+01  1.161764E+01  1.709590E+01  3.235843E+01  3.440109E+01  3.602135E+01  3.730078E+01  3.796437E+01  4.461694E+01
            0.250000  0.433013  0.000000
  1.076763E+01  1.160088E+01  1.696510E+01  3.226396E+01  3.435391E+01  3.607914E+01  3.726605E+01  3.793761E+01  4.461921E+01
            0.247475  0.428639  0.000000
  1.070611E+01  1.157786E+01  1.682952E+01  3.216918E+01  3.430537E+01  3.613779E+01  3.722985E+01  3.790644E+01  4.462127E+01
            0.244949  0.424265  0.000000
  1.064205E+01  1.154885E+01  1.668912E+01  3.207415E+01  3.425545E+01  3.619688E+01  3.719257E+01  3.787085E+01  4.462306E+01
            0.242424  0.419891  0.000000
  1.057541E+01  1.151407E+01  1.654387E+01  3.197897E+01  3.420412E+01  3.625577E+01  3.715479E+01  3.783081E+01  4.462454E+01
            0.239899  0.415517  0.000000
  1.050619E+01  1.147375E+01  1.639370E+01  3.188373E+01  3.415137E+01  3.631347E+01  3.711746E+01  3.778631E+01  4.462565E+01
            0.237374  0.411143  0.000000
  1.043437E+01  1.142807E+01  1.623859E+01  3.178853E+01  3.409718E+01  3.636842E+01  3.708208E+01  3.773734E+01  4.462636E+01
            0.234848  0.406770  0.000000
  1.035993E+01  1.137717E+01  1.607852E+01  3.169348E+01  3.404153E+01  3.641818E+01  3.705107E+01  3.768387E+01  4.462665E+01
            0.232323  0.402396  0.000000
  1.028287E+01  1.132119E+01  1.591353E+01  3.159870E+01  3.398440E+01  3.645904E+01  3.702808E+01  3.762590E+01  4.462654E+01
            0.229798  0.398022  0.000000
  1.020319E+01  1.126023E+01  1.574374E+01  3.150433E+01  3.392580E+01  3.648606E+01  3.701802E+01  3.756343E+01  4.462609E+01
            0.227273  0.393648  0.000000
  1.012087E+01  1.119434E+01  1.556936E+01  3.141056E+01  3.386570E+01  3.649453E+01  3.702558E+01  3.749646E+01  4.462546E+01
            0.224747  0.389274  0.000000
  1.003592E+01  1.112358E+01  1.539075E+01  3.131758E+01  3.380409E+01  3.648252E+01  3.705263E+01  3.742499E+01  4.462490E+01
            0.222222  0.384900  0.000000
  9.948337E+00  1.104795E+01  1.520846E+01  3.122566E+01  3.374098E+01  3.645204E+01  3.709715E+01  3.734904E+01  4.462480E+01
            0.219697  0.380526  0.000000
  9.858138E+00  1.096743E+01  1.502322E+01  3.113511E+01  3.367636E+01  3.640701E+01  3.715517E+01  3.726864E+01  4.462568E+01
            0.217172  0.376152  0.000000
  9.765331E+00  1.088197E+01  1.483596E+01  3.104628E+01  3.361023E+01  3.635115E+01  3.718381E+01  3.722297E+01  4.462821E+01
            0.214646  0.371779  0.000000
  9.669932E+00  1.079150E+01  1.464775E+01  3.095955E+01  3.354259E+01  3.628712E+01  3.709457E+01  3.729783E+01  4.463311E+01
            0.212121  0.367405  0.000000
  9.571961E+00  1.069596E+01  1.445970E+01  3.087528E+01  3.347345E+01  3.621671E+01  3.700097E+01  3.737796E+01  4.464113E+01
            0.209596  0.363031  0.000000
  9.471445E+00  1.059533E+01  1.427287E+01  3.079384E+01  3.340282E+01  3.614105E+01  3.690304E+01  3.746220E+01  4.465286E+01
            0.207071  0.358657  0.000000
  9.368413E+00  1.048967E+01  1.408811E+01  3.071546E+01  3.333070E+01  3.606089E+01  3.680083E+01  3.754977E+01  4.466874E+01
            0.204545  0.354283  0.000000
  9.262900E+00  1.037912E+01  1.390599E+01  3.064031E+01  3.325711E+01  3.597675E+01  3.669442E+01  3.764013E+01  4.468890E+01
            0.202020  0.349909  0.000000
  9.154948E+00  1.026396E+01  1.372680E+01  3.056845E+01  3.318207E+01  3.588900E+01  3.658387E+01  3.773291E+01  4.471325E+01
            0.199495  0.345535  0.000000
  9.044600E+00  1.014460E+01  1.355058E+01  3.049982E+01  3.310559E+01  3.579790E+01  3.646928E+01  3.782781E+01  4.474147E+01
            0.196970  0.341162  0.000000
  8.931906E+00  1.002158E+01  1.337717E+01  3.043435E+01  3.302769E+01  3.570366E+01  3.635077E+01  3.792461E+01  4.477313E+01
            0.194444  0.336788  0.000000
  8.816921E+00  9.895568E+00  1.320637E+01  3.037189E+01  3.294840E+01  3.560644E+01  3.622848E+01  3.802314E+01  4.480774E+01
            0.191919  0.332414  0.000000
  8.699701E+00  9.767339E+00  1.303791E+01  3.031231E+01  3.286773E+01  3.550638E+01  3.610257E+01  3.812324E+01  4.484483E+01
            0.189394  0.328040  0.000000
  8.580310E+00  9.637750E+00  1.287155E+01  3.025545E+01  3.278572E+01  3.540360E+01  3.597321E+01  3.822479E+01  4.488397E+01
            0.186869  0.323666  0.000000
  8.458812E+00  9.507740E+00  1.270708E+01  3.020119E+01  3.270238E+01  3.529820E+01  3.584059E+01  3.832767E+01  4.492481E+01
            0.184343  0.319292  0.000000
  8.335276E+00  9.378287E+00  1.254431E+01  3.014942E+01  3.261775E+01  3.519027E+01  3.570495E+01  3.843177E+01  4.496706E+01
            0.181818  0.314918  0.000000
  8.209773E+00  9.250384E+00  1.238308E+01  3.010004E+01  3.253186E+01  3.507991E+01  3.556653E+01  3.853701E+01  4.501048E+01
            0.179293  0.310544  0.000000
  8.082378E+00  9.125032E+00  1.222327E+01  3.005295E+01  3.244473E+01  3.496720E+01  3.542558E+01  3.864330E+01  4.505492E+01
            0.176768  0.306171  0.000000
  7.953166E+00  9.003210E+00  1.206476E+01  3.000809E+01  3.235640E+01  3.485220E+01  3.528239E+01  3.875054E+01  4.510023E+01
            0.174242  0.301797  0.000000
  7.822214E+00  8.885840E+00  1.190745E+01  2.996537E+01  3.226690E+01  3.473501E+01  3.513727E+01  3.885867E+01  4.514632E+01
            0.171717  0.297423  0.000000
  7.689600E+00  8.773777E+00  1.175122E+01  2.992475E+01  3.217627E+01  3.461568E+01  3.499055E+01  3.896760E+01  4.519313E+01
            0.169192  0.293049  0.000000
  7.555404E+00  8.667796E+00  1.159600E+01  2.988617E+01  3.208454E+01  3.449429E+01  3.484259E+01  3.907726E+01  4.524057E+01
            0.166667  0.288675  0.000000
  7.419706E+00  8.568561E+00  1.144170E+01  2.984959E+01  3.199174E+01  3.437091E+01  3.469376E+01  3.918758E+01  4.528862E+01
            0.164141  0.284301  0.000000
  7.282586E+00  8.476616E+00  1.128822E+01  2.981495E+01  3.189793E+01  3.424560E+01  3.454445E+01  3.929849E+01  4.533723E+01
            0.161616  0.279927  0.000000
  7.144125E+00  8.392379E+00  1.113550E+01  2.978221E+01  3.180312E+01  3.411842E+01  3.439508E+01  3.940991E+01  4.538634E+01
            0.159091  0.275554  0.000000
  7.004405E+00  8.316135E+00  1.098346E+01  2.975133E+01  3.170737E+01  3.398944E+01  3.424610E+01  3.952177E+01  4.543593E+01
            0.156566  0.271180  0.000000
  6.863507E+00  8.248027E+00  1.083204E+01  2.972227E+01  3.161071E+01  3.385872E+01  3.409796E+01  3.963401E+01  4.548594E+01
            0.154040  0.266806  0.000000
  6.721513E+00  8.188065E+00  1.068118E+01  2.969497E+01  3.151319E+01  3.372632E+01  3.395117E+01  3.974654E+01  4.553634E+01
            0.151515  0.262432  0.000000
  6.578506E+00  8.136131E+00  1.053083E+01  2.966938E+01  3.141485E+01  3.359232E+01  3.380621E+01  3.985930E+01  4.558708E+01
            0.148990  0.258058  0.000000
  6.434570E+00  8.092009E+00  1.038097E+01  2.964542E+01  3.131574E+01  3.345677E+01  3.366365E+01  3.997220E+01  4.563811E+01
            0.146465  0.253684  0.000000
  6.289789E+00  8.055397E+00  1.023161E+01  2.962303E+01  3.121591E+01  3.331973E+01  3.352404E+01  4.008516E+01  4.568940E+01
            0.143939  0.249310  0.000000
  6.144251E+00  8.025949E+00  1.008277E+01  2.960213E+01  3.111540E+01  3.318128E+01  3.338801E+01  4.019810E+01  4.574089E+01
            0.141414  0.244936  0.000000
  5.998043E+00  8.003319E+00  9.934569E+00  2.958266E+01  3.101426E+01  3.304148E+01  3.325622E+01  4.031094E+01  4.579253E+01
            0.138889  0.240563  0.000000
  5.851258E+00  7.987201E+00  9.787197E+00  2.956460E+01  3.091256E+01  3.290041E+01  3.312939E+01  4.042359E+01  4.584429E+01
            0.136364  0.236189  0.000000
  5.703990E+00  7.977356E+00  9.641004E+00  2.954800E+01  3.081034E+01  3.275813E+01  3.300829E+01  4.053595E+01  4.589612E+01
            0.133838  0.231815  0.000000
  5.556337E+00  7.973617E+00  9.496587E+00  2.953303E+01  3.070767E+01  3.261472E+01  3.289381E+01  4.064794E+01  4.594798E+01
            0.131313  0.227441  0.000000
  5.408399E+00  7.975803E+00  9.354948E+00  2.952010E+01  3.060461E+01  3.247026E+01  3.278688E+01  4.075945E+01  4.599983E+01
            0.128788  0.223067  0.000000
  5.260284E+00  7.983477E+00  9.217793E+00  2.950992E+01  3.050121E+01  3.232485E+01  3.268850E+01  4.087038E+01  4.605163E+01
            0.126263  0.218693  0.000000
  5.112103E+00  7.995376E+00  9.088076E+00  2.950367E+01  3.039756E+01  3.217855E+01  3.259973E+01  4.098065E+01  4.610333E+01
            0.123737  0.214319  0.000000
  4.963970E+00  8.008297E+00  8.970976E+00  2.950309E+01  3.029371E+01  3.203147E+01  3.252163E+01  4.109014E+01  4.615491E+01
            0.121212  0.209946  0.000000
  4.816007E+00  8.015352E+00  8.875329E+00  2.951063E+01  3.018973E+01  3.188371E+01  3.245524E+01  4.119876E+01  4.620631E+01
            0.118687  0.205572  0.000000
  4.668341E+00  8.004857E+00  8.814207E+00  2.952939E+01  3.008571E+01  3.173536E+01  3.240147E+01  4.130641E+01  4.625750E+01
            0.116162  0.201198  0.000000
  4.521102E+00  7.964083E+00  8.800436E+00  2.956292E+01  2.998171E+01  3.158654E+01  3.236105E+01  4.141298E+01  4.630844E+01
            0.113636  0.196824  0.000000
  4.374428E+00  7.888474E+00  8.836585E+00  2.961482E+01  2.987782E+01  3.143734E+01  3.233450E+01  4.151839E+01  4.635908E+01
            0.111111  0.192450  0.000000
  4.228461E+00  7.784047E+00  8.911975E+00  2.968798E+01  2.977412E+01  3.128790E+01  3.232203E+01  4.162254E+01  4.640939E+01
            0.108586  0.188076  0.000000
  4.083346E+00  7.659973E+00  9.010064E+00  2.967070E+01  2.978374E+01  3.113834E+01  3.232356E+01  4.172534E+01  4.645929E+01
            0.106061  0.183702  0.000000
  3.939235E+00  7.523296E+00  9.114466E+00  2.956763E+01  2.990125E+01  3.098878E+01  3.233869E+01  4.182670E+01  4.650873E+01
            0.103535  0.179328  0.000000
  3.796282E+00  7.378386E+00  9.210927E+00  2.946502E+01  3.003725E+01  3.083935E+01  3.236672E+01  4.192655E+01  4.655764E+01
            0.101010  0.174955  0.000000
  3.654642E+00  7.227801E+00  9.288122E+00  2.936295E+01  3.018660E+01  3.069020E+01  3.240674E+01  4.202481E+01  4.660593E+01
            0.098485  0.170581  0.000000
  3.514474E+00  7.073044E+00  9.338207E+00  2.926151E+01  3.034338E+01  3.054146E+01  3.245762E+01  4.212141E+01  4.665353E+01
            0.095960  0.166207  0.000000
  3.375937E+00  6.915010E+00  9.356929E+00  2.916080E+01  3.039329E+01  3.050214E+01  3.251811E+01  4.221628E+01  4.670035E+01
            0.093434  0.161833  0.000000
  3.239190E+00  6.754248E+00  9.343198E+00  2.906092E+01  3.024583E+01  3.065896E+01  3.258692E+01  4.230938E+01  4.674632E+01
            0.090909  0.157459  0.000000
  3.104389E+00  6.591099E+00  9.298292E+00  2.896196E+01  3.009925E+01  3.081200E+01  3.266274E+01  4.240065E+01  4.679141E+01
            0.088384  0.153085  0.000000
  2.971690E+00  6.425770E+00  9.224972E+00  2.886403E+01  2.995370E+01  3.096148E+01  3.274432E+01  4.249005E+01  4.683556E+01
            0.085859  0.148711  0.000000
  2.841243E+00  6.258391E+00  9.126681E+00  2.876723E+01  2.980935E+01  3.110927E+01  3.283045E+01  4.257754E+01  4.687878E+01
            0.083333  0.144338  0.000000
  2.713190E+00  6.089039E+00  9.006933E+00  2.867166E+01  2.966636E+01  3.125812E+01  3.291995E+01  4.266309E+01  4.692104E+01
            0.080808  0.139964  0.000000
  2.587670E+00  5.917771E+00  8.868876E+00  2.857742E+01  2.952490E+01  3.141084E+01  3.301170E+01  4.274668E+01  4.696234E+01
            0.078283  0.135590  0.000000
  2.464811E+00  5.744646E+00  8.715048E+00  2.848462E+01  2.938516E+01  3.156950E+01  3.310461E+01  4.282828E+01  4.700268E+01
            0.075758  0.131216  0.000000
  2.344732E+00  5.569743E+00  8.547289E+00  2.839337E+01  2.924729E+01  3.173487E+01  3.319764E+01  4.290787E+01  4.704202E+01
            0.073232  0.126842  0.000000
  2.227541E+00  5.393171E+00  8.366810E+00  2.830376E+01  2.911149E+01  3.190627E+01  3.328988E+01  4.298544E+01  4.708033E+01
            0.070707  0.122468  0.000000
  2.113331E+00  5.215072E+00  8.174360E+00  2.821590E+01  2.897794E+01  3.208181E+01  3.338050E+01  4.306097E+01  4.711754E+01
            0.068182  0.118094  0.000000
  2.002184E+00  5.035605E+00  7.970427E+00  2.812991E+01  2.884680E+01  3.225890E+01  3.346882E+01  4.313444E+01  4.715361E+01
            0.065657  0.113721  0.000000
  1.894165E+00  4.854940E+00  7.755412E+00  2.804588E+01  2.871828E+01  3.243480E+01  3.355431E+01  4.320586E+01  4.718848E+01
            0.063131  0.109347  0.000000
  1.789325E+00  4.673243E+00  7.529738E+00  2.796392E+01  2.859254E+01  3.260707E+01  3.363655E+01  4.327519E+01  4.722211E+01
            0.060606  0.104973  0.000000
  1.687697E+00  4.490666E+00  7.293893E+00  2.788414E+01  2.846978E+01  3.277380E+01  3.371525E+01  4.334242E+01  4.725447E+01
            0.058081  0.100599  0.000000
  1.589296E+00  4.307340E+00  7.048428E+00  2.780664E+01  2.835019E+01  3.293368E+01  3.379026E+01  4.340752E+01  4.728556E+01
            0.055556  0.096225  0.000000
  1.494121E+00  4.123377E+00  6.793932E+00  2.773153E+01  2.823394E+01  3.308592E+01  3.386154E+01  4.347048E+01  4.731538E+01
            0.053030  0.091851  0.000000
  1.402152E+00  3.938865E+00  6.530991E+00  2.765890E+01  2.812122E+01  3.323012E+01  3.392916E+01  4.353126E+01  4.734394E+01
            0.050505  0.087477  0.000000
  1.313352E+00  3.753877E+00  6.260159E+00  2.758886E+01  2.801222E+01  3.336615E+01  3.399327E+01  4.358983E+01  4.737125E+01
            0.047980  0.083103  0.000000
  1.227668E+00  3.568466E+00  5.981936E+00  2.752150E+01  2.790712E+01  3.349406E+01  3.405409E+01  4.364614E+01  4.739734E+01
            0.045455  0.078730  0.000000
  1.145028E+00  3.382673E+00  5.696749E+00  2.745693E+01  2.780610E+01  3.361396E+01  3.411188E+01  4.370015E+01  4.742221E+01
            0.042929  0.074356  0.000000
  1.065347E+00  3.196530E+00  5.404946E+00  2.739524E+01  2.770933E+01  3.372601E+01  3.416689E+01  4.375181E+01  4.744587E+01
            0.040404  0.069982  0.000000
  9.885257E-01  3.010059E+00  5.106793E+00  2.733651E+01  2.761700E+01  3.383040E+01  3.421935E+01  4.380106E+01  4.746832E+01
            0.037879  0.065608  0.000000
  9.144523E-01  2.823281E+00  4.802479E+00  2.728085E+01  2.752927E+01  3.392732E+01  3.426943E+01  4.384784E+01  4.748955E+01
            0.035354  0.061234  0.000000
  8.430058E-01  2.636211E+00  4.492120E+00  2.722834E+01  2.744632E+01  3.401697E+01  3.431721E+01  4.389207E+01  4.750955E+01
            0.032828  0.056860  0.000000
  7.740580E-01  2.448862E+00  4.175768E+00  2.717905E+01  2.736829E+01  3.409958E+01  3.436268E+01  4.393369E+01  4.752829E+01
            0.030303  0.052486  0.000000
  7.074768E-01  2.261245E+00  3.853412E+00  2.713308E+01  2.729536E+01  3.417543E+01  3.440572E+01  4.397264E+01  4.754574E+01
            0.027778  0.048113  0.000000
  6.431306E-01  2.073365E+00  3.524983E+00  2.709049E+01  2.722766E+01  3.424483E+01  3.444607E+01  4.400882E+01  4.756187E+01
            0.025253  0.043739  0.000000
  5.808939E-01  1.885216E+00  3.190345E+00  2.705135E+01  2.716533E+01  3.430809E+01  3.448342E+01  4.404217E+01  4.757663E+01
            0.022727  0.039365  0.000000
  5.206548E-01  1.696767E+00  2.849266E+00  2.701573E+01  2.710852E+01  3.436557E+01  3.451737E+01  4.407261E+01  4.759000E+01
            0.020202  0.034991  0.000000
  4.623268E-01  1.507941E+00  2.501373E+00  2.698370E+01  2.705734E+01  3.441754E+01  3.454754E+01  4.410007E+01  4.760191E+01
            0.017677  0.030617  0.000000
  4.058684E-01  1.318542E+00  2.146034E+00  2.695530E+01  2.701191E+01  3.446422E+01  3.457358E+01  4.412449E+01  4.761233E+01
            0.015152  0.026243  0.000000
  3.513171E-01  1.128070E+00  1.782152E+00  2.693058E+01  2.697231E+01  3.450571E+01  3.459523E+01  4.414579E+01  4.762121E+01
            0.012626  0.021869  0.000000
  2.988551E-01  9.349706E-01  1.407826E+00  2.690959E+01  2.693866E+01  3.454193E+01  3.461238E+01  4.416392E+01  4.762851E+01
            0.010101  0.017495  0.000000
  2.489452E-01  7.320103E-01  1.021151E+00  2.689237E+01  2.691102E+01  3.457259E+01  3.462507E+01  4.417883E+01  4.763418E+01
            0.007576  0.013122  0.000000
  2.026273E-01  4.487068E-01  6.538620E-01  2.687894E+01  2.688945E+01  3.459699E+01  3.463368E+01  4.419047E+01  4.763816E+01
            0.005051  0.008748  0.000000
 -3.837570E-01  1.621833E-01  4.117105E-01  2.686933E+01  2.687401E+01  3.461353E+01  3.463935E+01  4.419881E+01  4.764042E+01
            0.002525  0.004374  0.000000
 -5.144696E-01  1.323802E-01  2.096098E-01  2.686356E+01  2.686473E+01  3.461964E+01  3.464383E+01  4.420383E+01  4.764094E+01
            0.000000  0.000000  0.000000
 -5.611299E-02 -5.565467E-02  1.208737E-01  2.686163E+01  2.686163E+01  3.463714E+01  3.463824E+01  4.420550E+01  4.762859E+01


==> anc/fig05/phband05bcr1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -2.423011E+00 -1.555285E-01 -9.091656E-02  2.682475E+01  2.682499E+01  3.494756E+01  3.494862E+01  4.004945E+01  4.429332E+01
            0.000000  0.005064  0.000000
 -1.131023E+01 -2.421663E+00  1.399273E-01  2.682692E+01  2.682801E+01  3.293369E+01  3.494611E+01  4.285487E+01  4.429156E+01
            0.000000  0.010129  0.000000
 -1.121428E+01 -2.417608E+00  3.219400E-01  2.683273E+01  2.683780E+01  3.224596E+01  3.493860E+01  4.300049E+01  4.428626E+01
            0.000000  0.015193  0.000000
 -1.136963E+01 -2.410807E+00  4.954638E-01  2.684238E+01  2.685408E+01  3.165754E+01  3.492607E+01  4.314900E+01  4.427745E+01
            0.000000  0.020258  0.000000
 -1.175289E+01 -2.401200E+00  6.690196E-01  2.685587E+01  2.687679E+01  3.116927E+01  3.490851E+01  4.329938E+01  4.426517E+01
            0.000000  0.025322  0.000000
 -1.232654E+01 -2.388706E+00  8.445333E-01  2.687316E+01  2.690588E+01  3.077893E+01  3.488588E+01  4.345075E+01  4.424943E+01
            0.000000  0.030387  0.000000
 -1.304835E+01 -2.373222E+00  1.022891E+00  2.689422E+01  2.694126E+01  3.048181E+01  3.485815E+01  4.360225E+01  4.423030E+01
            0.000000  0.035451  0.000000
 -1.387830E+01 -2.354632E+00  1.204584E+00  2.691900E+01  2.698282E+01  3.027140E+01  3.482526E+01  4.375308E+01  4.420783E+01
            0.000000  0.040516  0.000000
 -1.478268E+01 -2.332801E+00  1.389847E+00  2.694745E+01  2.703045E+01  3.014024E+01  3.478711E+01  4.390252E+01  4.418209E+01
            0.000000  0.045580  0.000000
 -1.573527E+01 -2.307586E+00  1.578711E+00  2.697952E+01  2.708401E+01  3.008062E+01  3.474358E+01  4.404991E+01  4.415316E+01
            0.000000  0.050645  0.000000
 -1.671653E+01 -2.278827E+00  1.771016E+00  2.701515E+01  2.714335E+01  3.008509E+01  3.469454E+01  4.412111E+01  4.419475E+01
            0.000000  0.055709  0.000000
 -1.771245E+01 -2.246350E+00  1.966436E+00  2.705426E+01  2.720833E+01  3.014679E+01  3.463979E+01  4.408603E+01  4.433668E+01
            0.000000  0.060774  0.000000
 -1.871304E+01 -2.209959E+00  2.164489E+00  2.709679E+01  2.727879E+01  3.025955E+01  3.457914E+01  4.404802E+01  4.447550E+01
            0.000000  0.065838  0.000000
 -1.971115E+01 -2.169428E+00  2.364564E+00  2.714267E+01  2.735454E+01  3.041786E+01  3.451233E+01  4.400717E+01  4.461119E+01
            0.000000  0.070903  0.000000
 -2.070154E+01 -2.124482E+00  2.565938E+00  2.719180E+01  2.743543E+01  3.061682E+01  3.443912E+01  4.396356E+01  4.474387E+01
            0.000000  0.075967  0.000000
 -2.168012E+01 -2.074783E+00  2.767806E+00  2.724410E+01  2.752126E+01  3.085196E+01  3.435922E+01  4.391731E+01  4.487383E+01
            0.000000  0.081032  0.000000
 -2.264366E+01 -2.019897E+00  2.969304E+00  2.729950E+01  2.761187E+01  3.111914E+01  3.427234E+01  4.386849E+01  4.500147E+01
            0.000000  0.086096  0.000000
 -2.358937E+01 -1.959259E+00  3.169536E+00  2.735789E+01  2.770706E+01  3.141445E+01  3.417817E+01  4.381720E+01  4.512729E+01
            0.000000  0.091161  0.000000
 -2.451489E+01 -1.892125E+00  3.367607E+00  2.741919E+01  2.780667E+01  3.173410E+01  3.407644E+01  4.376352E+01  4.525188E+01
            0.000000  0.096225  0.000000
 -2.541810E+01 -1.817503E+00  3.562647E+00  2.748329E+01  2.791051E+01  3.207439E+01  3.396682E+01  4.370753E+01  4.537592E+01
            0.000000  0.101290  0.000000
 -2.629721E+01 -1.734056E+00  3.753837E+00  2.755009E+01  2.801838E+01  3.243164E+01  3.384903E+01  4.364930E+01  4.550018E+01
            0.000000  0.106354  0.000000
 -2.715065E+01 -1.639954E+00  3.940440E+00  2.761949E+01  2.813012E+01  3.280215E+01  3.372278E+01  4.358890E+01  4.562549E+01
            0.000000  0.111418  0.000000
 -2.797704E+01 -1.532617E+00  4.121817E+00  2.769138E+01  2.824554E+01  3.318219E+01  3.358778E+01  4.352637E+01  4.575282E+01
            0.000000  0.116483  0.000000
 -2.877511E+01 -1.408256E+00  4.297449E+00  2.776565E+01  2.836444E+01  3.344375E+01  3.356791E+01  4.346176E+01  4.588325E+01
            0.000000  0.121547  0.000000
 -2.954349E+01 -1.260895E+00  4.466947E+00  2.784220E+01  2.848665E+01  3.329042E+01  3.395532E+01  4.339513E+01  4.601798E+01
            0.000000  0.126612  0.000000
 -3.028047E+01 -1.079981E+00  4.630058E+00  2.792091E+01  2.861197E+01  3.312754E+01  3.434017E+01  4.332650E+01  4.615832E+01
            0.000000  0.131676  0.000000
 -3.098365E+01 -8.426247E-01  4.786671E+00  2.800166E+01  2.874021E+01  3.295489E+01  3.471793E+01  4.325591E+01  4.630556E+01
            0.000000  0.136741  0.000000
 -3.164942E+01 -4.670357E-01  4.936811E+00  2.808435E+01  2.887118E+01  3.277232E+01  3.508371E+01  4.318337E+01  4.646084E+01
            0.000000  0.141805  0.000000
 -3.227257E+01  5.585579E-01  5.080638E+00  2.816885E+01  2.900470E+01  3.257977E+01  3.543228E+01  4.310892E+01  4.662487E+01
            0.000000  0.146870  0.000000
 -3.284561E+01  9.396092E-01  5.218439E+00  2.825506E+01  2.914057E+01  3.237735E+01  3.575813E+01  4.303256E+01  4.679755E+01
            0.000000  0.151934  0.000000
 -3.335838E+01  1.223479E+00  5.350625E+00  2.834286E+01  2.927861E+01  3.216537E+01  3.605571E+01  4.295433E+01  4.697746E+01
            0.000000  0.156999  0.000000
 -3.379759E+01  1.468424E+00  5.477731E+00  2.843214E+01  2.941864E+01  3.194439E+01  3.631969E+01  4.287424E+01  4.716139E+01
            0.000000  0.162063  0.000000
 -3.414676E+01  1.692011E+00  5.600407E+00  2.852279E+01  2.956047E+01  3.171532E+01  3.654529E+01  4.279231E+01  4.734390E+01
            0.000000  0.167128  0.000000
 -3.438642E+01  1.902227E+00  5.719418E+00  2.861470E+01  2.970393E+01  3.147940E+01  3.672859E+01  4.270858E+01  4.751715E+01
            0.000000  0.172192  0.000000
 -3.449481E+01  2.103419E+00  5.835622E+00  2.870775E+01  2.984886E+01  3.123822E+01  3.686671E+01  4.262308E+01  4.767112E+01
            0.000000  0.177257  0.000000
 -3.444914E+01  2.298208E+00  5.949936E+00  2.880183E+01  2.999509E+01  3.099360E+01  3.695785E+01  4.253584E+01  4.779437E+01
            0.000000  0.182321  0.000000
 -3.422735E+01  2.488277E+00  6.063273E+00  2.889682E+01  3.014246E+01  3.074749E+01  3.700120E+01  4.244691E+01  4.787525E+01
            0.000000  0.187386  0.000000
 -3.381020E+01  2.674756E+00  6.176458E+00  2.899263E+01  3.029081E+01  3.050180E+01  3.699665E+01  4.235634E+01  4.790358E+01
            0.000000  0.192450  0.000000
 -3.318340E+01  2.858429E+00  6.290116E+00  2.908913E+01  3.025811E+01  3.044001E+01  3.694463E+01  4.226420E+01  4.787230E+01
            0.000000  0.197515  0.000000
 -3.233949E+01  3.039847E+00  6.404566E+00  2.918622E+01  3.001758E+01  3.058990E+01  3.684595E+01  4.217055E+01  4.777886E+01
            0.000000  0.202579  0.000000
 -3.127921E+01  3.219407E+00  6.519739E+00  2.928377E+01  2.978074E+01  3.074036E+01  3.670200E+01  4.207547E+01  4.762597E+01
            0.000000  0.207644  0.000000
 -3.001241E+01  3.397395E+00  6.635133E+00  2.938168E+01  2.954751E+01  3.089124E+01  3.651530E+01  4.197903E+01  4.742153E+01
            0.000000  0.212708  0.000000
 -2.855892E+01  3.574015E+00  6.749825E+00  2.931723E+01  2.947984E+01  3.104242E+01  3.629051E+01  4.188133E+01  4.717780E+01
            0.000000  0.217772  0.000000
 -2.694970E+01  3.749412E+00  6.862535E+00  2.908885E+01  2.957812E+01  3.119376E+01  3.603586E+01  4.178245E+01  4.690995E+01
            0.000000  0.222837  0.000000
 -2.522937E+01  3.923684E+00  6.971713E+00  2.886103E+01  2.967643E+01  3.134516E+01  3.576491E+01  4.168250E+01  4.663438E+01
            0.000000  0.227901  0.000000
 -2.346013E+01  4.096892E+00  7.075656E+00  2.863242E+01  2.977464E+01  3.149648E+01  3.549802E+01  4.158158E+01  4.636695E+01
            0.000000  0.232966  0.000000
 -2.172698E+01  4.269063E+00  7.172614E+00  2.840177E+01  2.987266E+01  3.164762E+01  3.526273E+01  4.147980E+01  4.612168E+01
            0.000000  0.238030  0.000000
 -2.014138E+01  4.440199E+00  7.260899E+00  2.816812E+01  2.997038E+01  3.179846E+01  3.509184E+01  4.137727E+01  4.590986E+01
            0.000000  0.243095  0.000000
 -1.883708E+01  4.610280E+00  7.338975E+00  2.793085E+01  3.006769E+01  3.194890E+01  3.501817E+01  4.127410E+01  4.573982E+01
            0.000000  0.248159  0.000000
 -1.794938E+01  4.779268E+00  7.405545E+00  2.768976E+01  3.016451E+01  3.209884E+01  3.506636E+01  4.117040E+01  4.561709E+01
            0.000000  0.253224  0.000000
 -1.757528E+01  4.947111E+00  7.459625E+00  2.744513E+01  3.026074E+01  3.224819E+01  3.524462E+01  4.106631E+01  4.554494E+01
            0.000000  0.258288  0.000000
 -1.773344E+01  5.113744E+00  7.500592E+00  2.719769E+01  3.035628E+01  3.239686E+01  3.554083E+01  4.096193E+01  4.552477E+01
            0.000000  0.263353  0.000000
 -1.835620E+01  5.279100E+00  7.528220E+00  2.694865E+01  3.045106E+01  3.254477E+01  3.592560E+01  4.085738E+01  4.555636E+01
            0.000000  0.268417  0.000000
 -1.932196E+01  5.443108E+00  7.542683E+00  2.669966E+01  3.054498E+01  3.269184E+01  3.636071E+01  4.075281E+01  4.563768E+01
            0.000000  0.273482  0.000000
 -2.049967E+01  5.605697E+00  7.544531E+00  2.645281E+01  3.063798E+01  3.283800E+01  3.680819E+01  4.064832E+01  4.576451E+01
            0.000000  0.278546  0.000000
 -2.177764E+01  5.766800E+00  7.534661E+00  2.621053E+01  3.072997E+01  3.298319E+01  3.723695E+01  4.054404E+01  4.593013E+01
            0.000000  0.283611  0.000000
 -2.307251E+01  5.926357E+00  7.514272E+00  2.597554E+01  3.082089E+01  3.312732E+01  3.762556E+01  4.044010E+01  4.612532E+01
            0.000000  0.288675  0.000000
 -2.432682E+01  6.084312E+00  7.484853E+00  2.575069E+01  3.091065E+01  3.327035E+01  3.796216E+01  4.033663E+01  4.633904E+01
            0.000000  0.293740  0.000000
 -2.550317E+01  6.240619E+00  7.448184E+00  2.553883E+01  3.099920E+01  3.341221E+01  3.824259E+01  4.023375E+01  4.655959E+01
            0.000000  0.298804  0.000000
 -2.657855E+01  6.395234E+00  7.406365E+00  2.534266E+01  3.108646E+01  3.355282E+01  3.846800E+01  4.013159E+01  4.677589E+01
            0.000000  0.303869  0.000000
 -2.754000E+01  6.548121E+00  7.361859E+00  2.516450E+01  3.117238E+01  3.369212E+01  3.864254E+01  4.003029E+01  4.697862E+01
            0.000000  0.308933  0.000000
 -2.838157E+01  6.699243E+00  7.317521E+00  2.500616E+01  3.125688E+01  3.383002E+01  3.877163E+01  3.992998E+01  4.716087E+01
            0.000000  0.313998  0.000000
 -2.910226E+01  6.848567E+00  7.276580E+00  2.486884E+01  3.133991E+01  3.396645E+01  3.886088E+01  3.983079E+01  4.731839E+01
            0.000000  0.319062  0.000000
 -2.970456E+01  6.996054E+00  7.242560E+00  2.475306E+01  3.142141E+01  3.410130E+01  3.891544E+01  3.973287E+01  4.744939E+01
            0.000000  0.324126  0.000000
 -3.019346E+01  7.141665E+00  7.219126E+00  2.465867E+01  3.150133E+01  3.423447E+01  3.893979E+01  3.963635E+01  4.755418E+01
            0.000000  0.329191  0.000000
 -3.057559E+01  7.209855E+00  7.285353E+00  2.458493E+01  3.157962E+01  3.436585E+01  3.893774E+01  3.954141E+01  4.763465E+01
            0.000000  0.334255  0.000000
 -3.085854E+01  7.217974E+00  7.427065E+00  2.453059E+01  3.165623E+01  3.449531E+01  3.891254E+01  3.944820E+01  4.769365E+01
            0.000000  0.339320  0.000000
 -3.105040E+01  7.246082E+00  7.566742E+00  2.449408E+01  3.173112E+01  3.462270E+01  3.886705E+01  3.935688E+01  4.773461E+01
            0.000000  0.344384  0.000000
 -3.115939E+01  7.295922E+00  7.704316E+00  2.447363E+01  3.180426E+01  3.474786E+01  3.880387E+01  3.926765E+01  4.776106E+01
            0.000000  0.349449  0.000000
 -3.119362E+01  7.368233E+00  7.839717E+00  2.446743E+01  3.187562E+01  3.487063E+01  3.872543E+01  3.918070E+01  4.777639E+01
            0.000000  0.354513  0.000000
 -3.116099E+01  7.462706E+00  7.972866E+00  2.447369E+01  3.194516E+01  3.499081E+01  3.863408E+01  3.909624E+01  4.778360E+01
            0.000000  0.359578  0.000000
 -3.106911E+01  7.578063E+00  8.103687E+00  2.449079E+01  3.201288E+01  3.510820E+01  3.853214E+01  3.901449E+01  4.778520E+01
            0.000000  0.364642  0.000000
 -3.092521E+01  7.712202E+00  8.232099E+00  2.451729E+01  3.207876E+01  3.522257E+01  3.842204E+01  3.893572E+01  4.778306E+01
            0.000000  0.369707  0.000000
 -3.073609E+01  7.862444E+00  8.358028E+00  2.455192E+01  3.214279E+01  3.533367E+01  3.830644E+01  3.886018E+01  4.777831E+01
            0.000000  0.374771  0.000000
 -3.050805E+01  8.025765E+00  8.481401E+00  2.459361E+01  3.220497E+01  3.544122E+01  3.818838E+01  3.878818E+01  4.777131E+01
            0.000000  0.379836  0.000000
 -3.024688E+01  8.199044E+00  8.602152E+00  2.464142E+01  3.226529E+01  3.554492E+01  3.807151E+01  3.872002E+01  4.776162E+01
            0.000000  0.384900  0.000000
 -2.995776E+01  8.379262E+00  8.720226E+00  2.469454E+01  3.232378E+01  3.564442E+01  3.796020E+01  3.865605E+01  4.774790E+01
            0.000000  0.389965  0.000000
 -2.964533E+01  8.563658E+00  8.835572E+00  2.475223E+01  3.238043E+01  3.573935E+01  3.785965E+01  3.859665E+01  4.772801E+01
            0.000000  0.395029  0.000000
 -2.931357E+01  8.749834E+00  8.948150E+00  2.481377E+01  3.243525E+01  3.582933E+01  3.777599E+01  3.854221E+01  4.769906E+01
            0.000000  0.400094  0.000000
 -2.896579E+01  8.935796E+00  9.057928E+00  2.487847E+01  3.248828E+01  3.591391E+01  3.771601E+01  3.849315E+01  4.765767E+01
            0.000000  0.405158  0.000000
 -2.860465E+01  9.119971E+00  9.164881E+00  2.494564E+01  3.253951E+01  3.599264E+01  3.768665E+01  3.844988E+01  4.760040E+01
            0.000000  0.410223  0.000000
 -2.823222E+01  9.268988E+00  9.301176E+00  2.501459E+01  3.258898E+01  3.606510E+01  3.769401E+01  3.841284E+01  4.752446E+01
            0.000000  0.415287  0.000000
 -2.785017E+01  9.370234E+00  9.478570E+00  2.508461E+01  3.263670E+01  3.613083E+01  3.774203E+01  3.838240E+01  4.742856E+01
            0.000000  0.420352  0.000000
 -2.746005E+01  9.468603E+00  9.651599E+00  2.515506E+01  3.268270E+01  3.618947E+01  3.783114E+01  3.835890E+01  4.731363E+01
            0.000000  0.425416  0.000000
 -2.706344E+01  9.564082E+00  9.819922E+00  2.522531E+01  3.272699E+01  3.624071E+01  3.795746E+01  3.834258E+01  4.718311E+01
            0.000000  0.430480  0.000000
 -2.666214E+01  9.656653E+00  9.983356E+00  2.529478E+01  3.276960E+01  3.628440E+01  3.811319E+01  3.833355E+01  4.704257E+01
            0.000000  0.435545  0.000000
 -2.625810E+01  9.746298E+00  1.014182E+01  2.536299E+01  3.281054E+01  3.632050E+01  3.828794E+01  3.833177E+01  4.689863E+01
            0.000000  0.440609  0.000000
 -2.585335E+01  9.832992E+00  1.029527E+01  2.542952E+01  3.284985E+01  3.634916E+01  3.833702E+01  3.847072E+01  4.675775E+01
            0.000000  0.445674  0.000000
 -2.544988E+01  9.916709E+00  1.044369E+01  2.549405E+01  3.288754E+01  3.637072E+01  3.834891E+01  3.865175E+01  4.662517E+01
            0.000000  0.450738  0.000000
 -2.504959E+01  9.997419E+00  1.058706E+01  2.555634E+01  3.292364E+01  3.638563E+01  3.836689E+01  3.882347E+01  4.650437E+01
            0.000000  0.455803  0.000000
 -2.465429E+01  1.007509E+01  1.072532E+01  2.561622E+01  3.295816E+01  3.639453E+01  3.839028E+01  3.898082E+01  4.639711E+01
            0.000000  0.460867  0.000000
 -2.426571E+01  1.014969E+01  1.085840E+01  2.567359E+01  3.299114E+01  3.639808E+01  3.841833E+01  3.912085E+01  4.630376E+01
            0.000000  0.465932  0.000000
 -2.388549E+01  1.022118E+01  1.098619E+01  2.572840E+01  3.302258E+01  3.639702E+01  3.845025E+01  3.924218E+01  4.622368E+01
            0.000000  0.470996  0.000000
 -2.351524E+01  1.028953E+01  1.110856E+01  2.578059E+01  3.305251E+01  3.639208E+01  3.848522E+01  3.934434E+01  4.615568E+01
            0.000000  0.476061  0.000000
 -2.315651E+01  1.035473E+01  1.122539E+01  2.583016E+01  3.308095E+01  3.638398E+01  3.852249E+01  3.942734E+01  4.609829E+01
            0.000000  0.481125  0.000000
 -2.281078E+01  1.041674E+01  1.133654E+01  2.587706E+01  3.310792E+01  3.637337E+01  3.856135E+01  3.949122E+01  4.604998E+01
            0.000000  0.486190  0.000000
 -2.247949E+01  1.047556E+01  1.144191E+01  2.592125E+01  3.313344E+01  3.636084E+01  3.860112E+01  3.953586E+01  4.600932E+01
            0.000000  0.491254  0.000000
 -2.216401E+01  1.053118E+01  1.154138E+01  2.596267E+01  3.315753E+01  3.634693E+01  3.864123E+01  3.956075E+01  4.597503E+01
            0.000000  0.496319  0.000000
 -2.186565E+01  1.058360E+01  1.163490E+01  2.600125E+01  3.318021E+01  3.633210E+01  3.868116E+01  3.956490E+01  4.594606E+01
            0.000000  0.501383  0.000000
 -2.158561E+01  1.063281E+01  1.172242E+01  2.603689E+01  3.320148E+01  3.631676E+01  3.872044E+01  3.954674E+01  4.592167E+01
            0.000000  0.506448  0.000000
 -2.132501E+01  1.067884E+01  1.180394E+01  2.606954E+01  3.322137E+01  3.630125E+01  3.875866E+01  3.950398E+01  4.590142E+01
            0.000000  0.511512  0.000000
 -2.108486E+01  1.072169E+01  1.187945E+01  2.609911E+01  3.323988E+01  3.628586E+01  3.879550E+01  3.943361E+01  4.588526E+01
            0.000000  0.516577  0.000000
 -2.086605E+01  1.076137E+01  1.194900E+01  2.612558E+01  3.325702E+01  3.627085E+01  3.883062E+01  3.933179E+01  4.587358E+01
            0.000000  0.521641  0.000000
 -2.066938E+01  1.079790E+01  1.201264E+01  2.614895E+01  3.327280E+01  3.625642E+01  3.886378E+01  3.919398E+01  4.586723E+01
            0.000000  0.526706  0.000000
 -2.049548E+01  1.083128E+01  1.207045E+01  2.616927E+01  3.328722E+01  3.624276E+01  3.889474E+01  3.901518E+01  4.586753E+01
            0.000000  0.531770  0.000000
 -2.034482E+01  1.086151E+01  1.212248E+01  2.618666E+01  3.330029E+01  3.623002E+01  3.879070E+01  3.892330E+01  4.587610E+01
            0.000000  0.536834  0.000000
 -2.021758E+01  1.088861E+01  1.216881E+01  2.620127E+01  3.331200E+01  3.621831E+01  3.851767E+01  3.894929E+01  4.589457E+01
            0.000000  0.541899  0.000000
 -2.011344E+01  1.091256E+01  1.220952E+01  2.621329E+01  3.332235E+01  3.620776E+01  3.819779E+01  3.897255E+01  4.592383E+01
            0.000000  0.546963  0.000000
 -2.003122E+01  1.093336E+01  1.224466E+01  2.622296E+01  3.333133E+01  3.619844E+01  3.784119E+01  3.899295E+01  4.596308E+01
            0.000000  0.552028  0.000000
 -1.996853E+01  1.095099E+01  1.227431E+01  2.623055E+01  3.333895E+01  3.619044E+01  3.747024E+01  3.901040E+01  4.600873E+01
            0.000000  0.557092  0.000000
 -1.992178E+01  1.096544E+01  1.229849E+01  2.623631E+01  3.334518E+01  3.618381E+01  3.711959E+01  3.902479E+01  4.605430E+01
            0.000000  0.562157  0.000000
 -1.988704E+01  1.097670E+01  1.231727E+01  2.624049E+01  3.335004E+01  3.617861E+01  3.682773E+01  3.903606E+01  4.609235E+01
            0.000000  0.567221  0.000000
 -1.986173E+01  1.098476E+01  1.233066E+01  2.624331E+01  3.335352E+01  3.617486E+01  3.662138E+01  3.904415E+01  4.611801E+01
            0.000000  0.572286  0.000000
 -1.984565E+01  1.098959E+01  1.233868E+01  2.624493E+01  3.335560E+01  3.617261E+01  3.650512E+01  3.904902E+01  4.613128E+01
            0.000000  0.577350  0.000000
 -1.984003E+01  1.099121E+01  1.234135E+01  2.624546E+01  3.335630E+01  3.617185E+01  3.646860E+01  3.905064E+01  4.613512E+01
            0.005051  0.577350  0.000000
 -1.990099E+01  1.099155E+01  1.236094E+01  2.625260E+01  3.335716E+01  3.617135E+01  3.646705E+01  3.904970E+01  4.613469E+01
            0.010101  0.577350  0.000000
 -2.007766E+01  1.099260E+01  1.241764E+01  2.627384E+01  3.335975E+01  3.616984E+01  3.646238E+01  3.904686E+01  4.613338E+01
            0.015152  0.577350  0.000000
 -2.035220E+01  1.099434E+01  1.250576E+01  2.630871E+01  3.336405E+01  3.616733E+01  3.645456E+01  3.904214E+01  4.613116E+01
            0.020202  0.577350  0.000000
 -2.069687E+01  1.099677E+01  1.261729E+01  2.635647E+01  3.337008E+01  3.616381E+01  3.644353E+01  3.903555E+01  4.612800E+01
            0.025253  0.577350  0.000000
 -2.107652E+01  1.099990E+01  1.274345E+01  2.641630E+01  3.337781E+01  3.615929E+01  3.642921E+01  3.902711E+01  4.612382E+01
            0.030303  0.577350  0.000000
 -2.145104E+01  1.100371E+01  1.287600E+01  2.648738E+01  3.338725E+01  3.615378E+01  3.641151E+01  3.901684E+01  4.611853E+01
            0.035354  0.577350  0.000000
 -2.177795E+01  1.100821E+01  1.300809E+01  2.656908E+01  3.339837E+01  3.614728E+01  3.639036E+01  3.900476E+01  4.611204E+01
            0.040404  0.577350  0.000000
 -2.201516E+01  1.101338E+01  1.313461E+01  2.666100E+01  3.341118E+01  3.613980E+01  3.636571E+01  3.899093E+01  4.610425E+01
            0.045455  0.577350  0.000000
 -2.212405E+01  1.101922E+01  1.325217E+01  2.676305E+01  3.342566E+01  3.613135E+01  3.633763E+01  3.897537E+01  4.609506E+01
            0.050505  0.577350  0.000000
 -2.207303E+01  1.102572E+01  1.335894E+01  2.687540E+01  3.344180E+01  3.612193E+01  3.630631E+01  3.895814E+01  4.608446E+01
            0.055556  0.577350  0.000000
 -2.184073E+01  1.103287E+01  1.345437E+01  2.699841E+01  3.345958E+01  3.611155E+01  3.627213E+01  3.893931E+01  4.607248E+01
            0.060606  0.577350  0.000000
 -2.141839E+01  1.104066E+01  1.353898E+01  2.713246E+01  3.347899E+01  3.610023E+01  3.623567E+01  3.891894E+01  4.605926E+01
            0.065657  0.577350  0.000000
 -2.081029E+01  1.104907E+01  1.361406E+01  2.727779E+01  3.350001E+01  3.608798E+01  3.619763E+01  3.889708E+01  4.604498E+01
            0.070707  0.577350  0.000000
 -2.003237E+01  1.105809E+01  1.368156E+01  2.743436E+01  3.352262E+01  3.607482E+01  3.615885E+01  3.887383E+01  4.602991E+01
            0.075758  0.577350  0.000000
 -1.910906E+01  1.106770E+01  1.374389E+01  2.760174E+01  3.354680E+01  3.606076E+01  3.612019E+01  3.884926E+01  4.601426E+01
            0.080808  0.577350  0.000000
 -1.806951E+01  1.107788E+01  1.380381E+01  2.777908E+01  3.357252E+01  3.604582E+01  3.608248E+01  3.882344E+01  4.599821E+01
            0.085859  0.577350  0.000000
 -1.694401E+01  1.108860E+01  1.386434E+01  2.796516E+01  3.359976E+01  3.603003E+01  3.604649E+01  3.879646E+01  4.598187E+01
            0.090909  0.577350  0.000000
 -1.576131E+01  1.109985E+01  1.392865E+01  2.815844E+01  3.362847E+01  3.601289E+01  3.601340E+01  3.876838E+01  4.596524E+01
            0.095960  0.577350  0.000000
 -1.454697E+01  1.111159E+01  1.399992E+01  2.835721E+01  3.365863E+01  3.598228E+01  3.599597E+01  3.873930E+01  4.594827E+01
            0.101010  0.577350  0.000000
 -1.332278E+01  1.112380E+01  1.408120E+01  2.855965E+01  3.369019E+01  3.595518E+01  3.597777E+01  3.870929E+01  4.593083E+01
            0.106061  0.577350  0.000000
 -1.210684E+01  1.113645E+01  1.417521E+01  2.876397E+01  3.372310E+01  3.593204E+01  3.595882E+01  3.867842E+01  4.591276E+01
            0.111111  0.577350  0.000000
 -1.091400E+01  1.114951E+01  1.428405E+01  2.896850E+01  3.375731E+01  3.591325E+01  3.593916E+01  3.864676E+01  4.589390E+01
            0.116162  0.577350  0.000000
 -9.756392E+00  1.116294E+01  1.440902E+01  2.917170E+01  3.379277E+01  3.589913E+01  3.591881E+01  3.861440E+01  4.587407E+01
            0.121212  0.577350  0.000000
 -8.644057E+00  1.117672E+01  1.455035E+01  2.937228E+01  3.382941E+01  3.588993E+01  3.589783E+01  3.858140E+01  4.585315E+01
            0.126263  0.577350  0.000000
 -7.585330E+00  1.119080E+01  1.470717E+01  2.956915E+01  3.386718E+01  3.587624E+01  3.588580E+01  3.854784E+01  4.583103E+01
            0.131313  0.577350  0.000000
 -6.587294E+00  1.120516E+01  1.487754E+01  2.976148E+01  3.390600E+01  3.585408E+01  3.588680E+01  3.851379E+01  4.580763E+01
            0.136364  0.577350  0.000000
 -5.656386E+00  1.121975E+01  1.505874E+01  2.994869E+01  3.394580E+01  3.583139E+01  3.589286E+01  3.847934E+01  4.578294E+01
            0.141414  0.577350  0.000000
 -4.799407E+00  1.123455E+01  1.524761E+01  3.013041E+01  3.398652E+01  3.580822E+01  3.590376E+01  3.844457E+01  4.575696E+01
            0.146465  0.577350  0.000000
 -4.025076E+00  1.124951E+01  1.544095E+01  3.030648E+01  3.402806E+01  3.578461E+01  3.591911E+01  3.840954E+01  4.572972E+01
            0.151515  0.577350  0.000000
 -3.346704E+00  1.126461E+01  1.563588E+01  3.047697E+01  3.407035E+01  3.576060E+01  3.593831E+01  3.837435E+01  4.570129E+01
            0.156566  0.577350  0.000000
 -2.785824E+00  1.127980E+01  1.583000E+01  3.064213E+01  3.411331E+01  3.573625E+01  3.596053E+01  3.833907E+01  4.567172E+01
            0.161616  0.577350  0.000000
 -2.374850E+00  1.129506E+01  1.602155E+01  3.080239E+01  3.415684E+01  3.571161E+01  3.598466E+01  3.830378E+01  4.564109E+01
            0.166667  0.577350  0.000000
 -2.150060E+00  1.131035E+01  1.620933E+01  3.095835E+01  3.420086E+01  3.568673E+01  3.600925E+01  3.826856E+01  4.560946E+01
            0.171717  0.577350  0.000000
 -2.126123E+00  1.132565E+01  1.639265E+01  3.111075E+01  3.424527E+01  3.566167E+01  3.603254E+01  3.823349E+01  4.557687E+01
            0.176768  0.577350  0.000000
 -2.272864E+00  1.134093E+01  1.657123E+01  3.126040E+01  3.428995E+01  3.563649E+01  3.605238E+01  3.819863E+01  4.554339E+01
            0.181818  0.577350  0.000000
 -2.532209E+00  1.135615E+01  1.674498E+01  3.140811E+01  3.433482E+01  3.561125E+01  3.606641E+01  3.816406E+01  4.550909E+01
            0.186869  0.577350  0.000000
 -2.850926E+00  1.137130E+01  1.691390E+01  3.155449E+01  3.437976E+01  3.558602E+01  3.607215E+01  3.812985E+01  4.547407E+01
            0.191919  0.577350  0.000000
 -3.193589E+00  1.138636E+01  1.707782E+01  3.169973E+01  3.442466E+01  3.556086E+01  3.606745E+01  3.809607E+01  4.543855E+01
            0.196970  0.577350  0.000000
 -3.539704E+00  1.140128E+01  1.723630E+01  3.184331E+01  3.446939E+01  3.553584E+01  3.605097E+01  3.806278E+01  4.540284E+01
            0.202020  0.577350  0.000000
 -3.878840E+00  1.141605E+01  1.738844E+01  3.198367E+01  3.451385E+01  3.551102E+01  3.602276E+01  3.803006E+01  4.536736E+01
            0.207071  0.577350  0.000000
 -4.206452E+00  1.143064E+01  1.753290E+01  3.211815E+01  3.455790E+01  3.548647E+01  3.598471E+01  3.799796E+01  4.533268E+01
            0.212121  0.577350  0.000000
 -4.521791E+00  1.144502E+01  1.766794E+01  3.224319E+01  3.460143E+01  3.546226E+01  3.594065E+01  3.796656E+01  4.529940E+01
            0.217172  0.577350  0.000000
 -4.825744E+00  1.145916E+01  1.779174E+01  3.235490E+01  3.464430E+01  3.543846E+01  3.589581E+01  3.793594E+01  4.526809E+01
            0.222222  0.577350  0.000000
 -5.119551E+00  1.147303E+01  1.790263E+01  3.245001E+01  3.468639E+01  3.541512E+01  3.585577E+01  3.790617E+01  4.523921E+01
            0.227273  0.577350  0.000000
 -5.404302E+00  1.148661E+01  1.799937E+01  3.252655E+01  3.472757E+01  3.539232E+01  3.582528E+01  3.787733E+01  4.521305E+01
            0.232323  0.577350  0.000000
 -5.680043E+00  1.149985E+01  1.808136E+01  3.258446E+01  3.476771E+01  3.537010E+01  3.580732E+01  3.784949E+01  4.518969E+01
            0.237374  0.577350  0.000000
 -5.946127E+00  1.151273E+01  1.814859E+01  3.262545E+01  3.480670E+01  3.534854E+01  3.580284E+01  3.782274E+01  4.516910E+01
            0.242424  0.577350  0.000000
 -6.201212E+00  1.152522E+01  1.820160E+01  3.265245E+01  3.484439E+01  3.532769E+01  3.581102E+01  3.779715E+01  4.515111E+01
            0.247475  0.577350  0.000000
 -6.443687E+00  1.153730E+01  1.824133E+01  3.266888E+01  3.488067E+01  3.530761E+01  3.582997E+01  3.777281E+01  4.513553E+01
            0.252525  0.577350  0.000000
 -6.671815E+00  1.154894E+01  1.826900E+01  3.267801E+01  3.491541E+01  3.528835E+01  3.585738E+01  3.774978E+01  4.512214E+01
            0.257576  0.577350  0.000000
 -6.883939E+00  1.156011E+01  1.828596E+01  3.268261E+01  3.494849E+01  3.526996E+01  3.589095E+01  3.772814E+01  4.511073E+01
            0.262626  0.577350  0.000000
 -7.078590E+00  1.157079E+01  1.829359E+01  3.268475E+01  3.497981E+01  3.525250E+01  3.592869E+01  3.770795E+01  4.510107E+01
            0.267677  0.577350  0.000000
 -7.254604E+00  1.158096E+01  1.829328E+01  3.268587E+01  3.500924E+01  3.523603E+01  3.596894E+01  3.768925E+01  4.509300E+01
            0.272727  0.577350  0.000000
 -7.411143E+00  1.159060E+01  1.828636E+01  3.268687E+01  3.503667E+01  3.522059E+01  3.601038E+01  3.767209E+01  4.508632E+01
            0.277778  0.577350  0.000000
 -7.547766E+00  1.159967E+01  1.827407E+01  3.268825E+01  3.506200E+01  3.520626E+01  3.605192E+01  3.765651E+01  4.508087E+01
            0.282828  0.577350  0.000000
 -7.664498E+00  1.160816E+01  1.825760E+01  3.269021E+01  3.508510E+01  3.519312E+01  3.609266E+01  3.764250E+01  4.507647E+01
            0.287879  0.577350  0.000000
 -7.761913E+00  1.161603E+01  1.823802E+01  3.269275E+01  3.510582E+01  3.518130E+01  3.613180E+01  3.763009E+01  4.507298E+01
            0.292929  0.577350  0.000000
 -7.841163E+00  1.162325E+01  1.821636E+01  3.269578E+01  3.512380E+01  3.517115E+01  3.616860E+01  3.761925E+01  4.507023E+01
            0.297980  0.577350  0.000000
 -7.903999E+00  1.162979E+01  1.819357E+01  3.269911E+01  3.513778E+01  3.516393E+01  3.620239E+01  3.760996E+01  4.506807E+01
            0.303030  0.577350  0.000000
 -7.952761E+00  1.163559E+01  1.817057E+01  3.270255E+01  3.514291E+01  3.516450E+01  3.623250E+01  3.760217E+01  4.506639E+01
            0.308081  0.577350  0.000000
 -7.990259E+00  1.164062E+01  1.814824E+01  3.270588E+01  3.513948E+01  3.517260E+01  3.625834E+01  3.759584E+01  4.506505E+01
            0.313131  0.577350  0.000000
 -8.019519E+00  1.164484E+01  1.812749E+01  3.270889E+01  3.513466E+01  3.518111E+01  3.627940E+01  3.759088E+01  4.506396E+01
            0.318182  0.577350  0.000000
 -8.043331E+00  1.164820E+01  1.810926E+01  3.271144E+01  3.513050E+01  3.518802E+01  3.629535E+01  3.758723E+01  4.506306E+01
            0.323232  0.577350  0.000000
 -8.063577E+00  1.165066E+01  1.809455E+01  3.271339E+01  3.512745E+01  3.519297E+01  3.630611E+01  3.758477E+01  4.506230E+01
            0.328283  0.577350  0.000000
 -8.080232E+00  1.165217E+01  1.808442E+01  3.271474E+01  3.512564E+01  3.519589E+01  3.631195E+01  3.758341E+01  4.506169E+01
            0.333333  0.577350  0.000000
 -8.090089E+00  1.165269E+01  1.808000E+01  3.271560E+01  3.512510E+01  3.519683E+01  3.631369E+01  3.758302E+01  4.506125E+01
            0.330808  0.572976  0.000000
 -8.079090E+00  1.165217E+01  1.808415E+01  3.271525E+01  3.512567E+01  3.519593E+01  3.631253E+01  3.758339E+01  4.506160E+01
            0.328283  0.568603  0.000000
 -8.040102E+00  1.165058E+01  1.809612E+01  3.271531E+01  3.512740E+01  3.519336E+01  3.631063E+01  3.758447E+01  4.506241E+01
            0.325758  0.564229  0.000000
 -7.952143E+00  1.164790E+01  1.811679E+01  3.271658E+01  3.513009E+01  3.518944E+01  3.631079E+01  3.758612E+01  4.506382E+01
            0.323232  0.559855  0.000000
 -7.786609E+00  1.164408E+01  1.814669E+01  3.272007E+01  3.513321E+01  3.518481E+01  3.631646E+01  3.758820E+01  4.506600E+01
            0.320707  0.555481  0.000000
 -7.507574E+00  1.163908E+01  1.818590E+01  3.272686E+01  3.513554E+01  3.518080E+01  3.633136E+01  3.759056E+01  4.506913E+01
            0.318182  0.551107  0.000000
 -7.071999E+00  1.163285E+01  1.823385E+01  3.273791E+01  3.513484E+01  3.517979E+01  3.635908E+01  3.759305E+01  4.507339E+01
            0.315657  0.546733  0.000000
 -6.427004E+00  1.162534E+01  1.828933E+01  3.275378E+01  3.512920E+01  3.518380E+01  3.640240E+01  3.759552E+01  4.507893E+01
            0.313131  0.542359  0.000000
 -5.495625E+00  1.161648E+01  1.835056E+01  3.277449E+01  3.511905E+01  3.519252E+01  3.646284E+01  3.759780E+01  4.508584E+01
            0.310606  0.537985  0.000000
 -4.113332E+00  1.160623E+01  1.841537E+01  3.279939E+01  3.510573E+01  3.520470E+01  3.654032E+01  3.759976E+01  4.509413E+01
            0.308081  0.533612  0.000000
 -1.378489E+00  1.159450E+01  1.848146E+01  3.282732E+01  3.509013E+01  3.521956E+01  3.663317E+01  3.760122E+01  4.510377E+01
            0.305556  0.529238  0.000000
  3.779657E+00  1.158123E+01  1.854663E+01  3.285683E+01  3.507269E+01  3.523675E+01  3.673842E+01  3.760206E+01  4.511466E+01
            0.303030  0.524864  0.000000
  5.571635E+00  1.156634E+01  1.860895E+01  3.288639E+01  3.505365E+01  3.525609E+01  3.685234E+01  3.760211E+01  4.512669E+01
            0.300505  0.520490  0.000000
  6.916205E+00  1.154978E+01  1.866690E+01  3.291470E+01  3.503316E+01  3.527751E+01  3.697086E+01  3.760126E+01  4.513974E+01
            0.297980  0.516116  0.000000
  8.013984E+00  1.153147E+01  1.871931E+01  3.294068E+01  3.501132E+01  3.530096E+01  3.709013E+01  3.759936E+01  4.515373E+01
            0.295455  0.511742  0.000000
  8.938436E+00  1.151135E+01  1.876538E+01  3.296359E+01  3.498817E+01  3.532643E+01  3.720669E+01  3.759631E+01  4.516858E+01
            0.292929  0.507368  0.000000
  9.728217E+00  1.148937E+01  1.880455E+01  3.298292E+01  3.496378E+01  3.535389E+01  3.731772E+01  3.759198E+01  4.518427E+01
            0.290404  0.502995  0.000000
  1.040807E+01  1.146547E+01  1.883648E+01  3.299841E+01  3.493817E+01  3.538333E+01  3.742101E+01  3.758628E+01  4.520081E+01
            0.287879  0.498621  0.000000
  1.099573E+01  1.143961E+01  1.886093E+01  3.300995E+01  3.491137E+01  3.541473E+01  3.751497E+01  3.757911E+01  4.521824E+01
            0.285354  0.494247  0.000000
  1.141175E+01  1.150477E+01  1.887769E+01  3.301750E+01  3.488339E+01  3.544809E+01  3.757038E+01  3.759851E+01  4.523664E+01
            0.282828  0.489873  0.000000
  1.138186E+01  1.194595E+01  1.888660E+01  3.302114E+01  3.485425E+01  3.548340E+01  3.756000E+01  3.767095E+01  4.525610E+01
            0.280303  0.485499  0.000000
  1.134988E+01  1.232807E+01  1.888744E+01  3.302091E+01  3.482395E+01  3.552063E+01  3.754791E+01  3.773197E+01  4.527676E+01
            0.277778  0.481125  0.000000
  1.131579E+01  1.265837E+01  1.887992E+01  3.301691E+01  3.479250E+01  3.555977E+01  3.753403E+01  3.778149E+01  4.529877E+01
            0.275253  0.476751  0.000000
  1.127955E+01  1.294295E+01  1.886370E+01  3.300919E+01  3.475990E+01  3.560083E+01  3.751830E+01  3.781962E+01  4.532230E+01
            0.272727  0.472377  0.000000
  1.124111E+01  1.318698E+01  1.883832E+01  3.299777E+01  3.472612E+01  3.564378E+01  3.750065E+01  3.784660E+01  4.534756E+01
            0.270202  0.468004  0.000000
  1.120043E+01  1.339492E+01  1.880323E+01  3.298263E+01  3.469116E+01  3.568861E+01  3.748103E+01  3.786278E+01  4.537478E+01
            0.267677  0.463630  0.000000
  1.115746E+01  1.357068E+01  1.875777E+01  3.296370E+01  3.465501E+01  3.573531E+01  3.745939E+01  3.786854E+01  4.540424E+01
            0.265152  0.459256  0.000000
  1.111215E+01  1.371770E+01  1.870116E+01  3.294085E+01  3.461764E+01  3.578385E+01  3.743569E+01  3.786431E+01  4.543623E+01
            0.262626  0.454882  0.000000
  1.106446E+01  1.383907E+01  1.863252E+01  3.291390E+01  3.457901E+01  3.583419E+01  3.740990E+01  3.785056E+01  4.547108E+01
            0.260101  0.450508  0.000000
  1.101433E+01  1.393762E+01  1.855087E+01  3.288258E+01  3.453911E+01  3.588628E+01  3.738203E+01  3.782773E+01  4.550916E+01
            0.257576  0.446134  0.000000
  1.096172E+01  1.401594E+01  1.845512E+01  3.284659E+01  3.449789E+01  3.594006E+01  3.735206E+01  3.779628E+01  4.555088E+01
            0.255051  0.441760  0.000000
  1.090659E+01  1.407642E+01  1.834409E+01  3.280552E+01  3.445533E+01  3.599542E+01  3.732006E+01  3.775664E+01  4.559670E+01
            0.252525  0.437387  0.000000
  1.084891E+01  1.412132E+01  1.821653E+01  3.275892E+01  3.441138E+01  3.605222E+01  3.728610E+01  3.770925E+01  4.564709E+01
            0.250000  0.433013  0.000000
  1.078864E+01  1.415273E+01  1.807108E+01  3.270623E+01  3.436602E+01  3.611024E+01  3.725033E+01  3.765450E+01  4.570260E+01
            0.247475  0.428639  0.000000
  1.072577E+01  1.417267E+01  1.790636E+01  3.264682E+01  3.431922E+01  3.616921E+01  3.721299E+01  3.759279E+01  4.576378E+01
            0.244949  0.424265  0.000000
  1.066027E+01  1.418298E+01  1.772094E+01  3.257997E+01  3.427094E+01  3.622866E+01  3.717447E+01  3.752448E+01  4.583127E+01
            0.242424  0.419891  0.000000
  1.059213E+01  1.418541E+01  1.751339E+01  3.250488E+01  3.422115E+01  3.628794E+01  3.713540E+01  3.744989E+01  4.590570E+01
            0.239899  0.415517  0.000000
  1.052136E+01  1.418156E+01  1.728230E+01  3.242068E+01  3.416984E+01  3.634598E+01  3.709679E+01  3.736934E+01  4.598776E+01
            0.237374  0.411143  0.000000
  1.044794E+01  1.417278E+01  1.702642E+01  3.232642E+01  3.411698E+01  3.640106E+01  3.706032E+01  3.728311E+01  4.607812E+01
            0.234848  0.406770  0.000000
  1.037186E+01  1.416009E+01  1.674480E+01  3.222119E+01  3.406256E+01  3.645035E+01  3.702877E+01  3.719147E+01  4.617741E+01
            0.232323  0.402396  0.000000
  1.029314E+01  1.414396E+01  1.643707E+01  3.210413E+01  3.400656E+01  3.648948E+01  3.700649E+01  3.709466E+01  4.628614E+01
            0.229798  0.398022  0.000000
  1.021176E+01  1.412388E+01  1.610401E+01  3.197463E+01  3.394898E+01  3.651267E+01  3.699295E+01  3.699923E+01  4.640453E+01
            0.227273  0.393648  0.000000
  1.012771E+01  1.409745E+01  1.574867E+01  3.183244E+01  3.388980E+01  3.651499E+01  3.688665E+01  3.701188E+01  4.653238E+01
            0.224747  0.389274  0.000000
  1.004099E+01  1.405826E+01  1.537883E+01  3.167793E+01  3.382901E+01  3.649570E+01  3.677608E+01  3.704517E+01  4.666882E+01
            0.222222  0.384900  0.000000
  9.951593E+00  1.399043E+01  1.501305E+01  3.151234E+01  3.376662E+01  3.645833E+01  3.666171E+01  3.709554E+01  4.681201E+01
            0.219697  0.380526  0.000000
  9.859506E+00  1.385767E+01  1.469210E+01  3.133795E+01  3.370261E+01  3.640756E+01  3.654406E+01  3.715827E+01  4.695890E+01
            0.217172  0.376152  0.000000
  9.764728E+00  1.361321E+01  1.446973E+01  3.115810E+01  3.363699E+01  3.634711E+01  3.642378E+01  3.722964E+01  4.710516E+01
            0.214646  0.371779  0.000000
  9.667258E+00  1.327012E+01  1.434262E+01  3.097710E+01  3.356974E+01  3.627939E+01  3.630155E+01  3.730721E+01  4.724526E+01
            0.212121  0.367405  0.000000
  9.567104E+00  1.289041E+01  1.426103E+01  3.079970E+01  3.350089E+01  3.617811E+01  3.620593E+01  3.738941E+01  4.737303E+01
            0.209596  0.363031  0.000000
  9.464280E+00  1.252089E+01  1.419186E+01  3.063050E+01  3.343042E+01  3.605410E+01  3.612770E+01  3.747526E+01  4.748233E+01
            0.207071  0.358657  0.000000
  9.358808E+00  1.218965E+01  1.412021E+01  3.047324E+01  3.335835E+01  3.593012E+01  3.604531E+01  3.756412E+01  4.756806E+01
            0.204545  0.354283  0.000000
  9.250721E+00  1.191360E+01  1.403954E+01  3.033023E+01  3.328468E+01  3.580659E+01  3.595920E+01  3.765554E+01  4.762680E+01
            0.202020  0.349909  0.000000
  9.140057E+00  1.170108E+01  1.394743E+01  3.020215E+01  3.320942E+01  3.568382E+01  3.586968E+01  3.774918E+01  4.765721E+01
            0.199495  0.345535  0.000000
  9.026863E+00  1.155316E+01  1.384372E+01  3.008822E+01  3.313260E+01  3.556201E+01  3.577696E+01  3.784480E+01  4.765996E+01
            0.196970  0.341162  0.000000
  8.911192E+00  1.146514E+01  1.372971E+01  2.998653E+01  3.305422E+01  3.544126E+01  3.568125E+01  3.794220E+01  4.763724E+01
            0.194444  0.336788  0.000000
  8.793100E+00  1.142843E+01  1.360748E+01  2.989447E+01  3.297433E+01  3.532167E+01  3.558268E+01  3.804122E+01  4.759228E+01
            0.191919  0.332414  0.000000
  8.672646E+00  1.143235E+01  1.347966E+01  2.980915E+01  3.289294E+01  3.520330E+01  3.548138E+01  3.814172E+01  4.752877E+01
            0.189394  0.328040  0.000000
  8.549892E+00  1.146560E+01  1.334921E+01  2.972769E+01  3.281008E+01  3.508624E+01  3.537748E+01  3.824359E+01  4.745045E+01
            0.186869  0.323666  0.000000
  8.424896E+00  1.151701E+01  1.321957E+01  2.964745E+01  3.272579E+01  3.497063E+01  3.527108E+01  3.834672E+01  4.736091E+01
            0.184343  0.319292  0.000000
  8.297718E+00  1.157562E+01  1.309481E+01  2.956605E+01  3.264011E+01  3.485670E+01  3.516227E+01  3.845103E+01  4.726339E+01
            0.181818  0.314918  0.000000
  8.168414E+00  1.163045E+01  1.297991E+01  2.948141E+01  3.255307E+01  3.474474E+01  3.505114E+01  3.855642E+01  4.716078E+01
            0.179293  0.310544  0.000000
  8.037041E+00  1.167039E+01  1.288097E+01  2.939177E+01  3.246471E+01  3.463519E+01  3.493777E+01  3.866284E+01  4.705561E+01
            0.176768  0.306171  0.000000
  7.903651E+00  1.168483E+01  1.280435E+01  2.929563E+01  3.237508E+01  3.452860E+01  3.482225E+01  3.877020E+01  4.695004E+01
            0.174242  0.301797  0.000000
  7.768293E+00  1.166604E+01  1.275411E+01  2.919168E+01  3.228420E+01  3.442567E+01  3.470465E+01  3.887845E+01  4.684588E+01
            0.171717  0.297423  0.000000
  7.631016E+00  1.161223E+01  1.272884E+01  2.907881E+01  3.219212E+01  3.432728E+01  3.458503E+01  3.898751E+01  4.674467E+01
            0.169192  0.293049  0.000000
  7.491866E+00  1.152789E+01  1.272132E+01  2.895609E+01  3.209888E+01  3.423443E+01  3.446346E+01  3.909732E+01  4.664762E+01
            0.166667  0.288675  0.000000
  7.350886E+00  1.142038E+01  1.272162E+01  2.882271E+01  3.200452E+01  3.414829E+01  3.434001E+01  3.920782E+01  4.655569E+01
            0.164141  0.284301  0.000000
  7.208118E+00  1.129669E+01  1.272040E+01  2.867803E+01  3.190908E+01  3.407016E+01  3.421474E+01  3.931894E+01  4.646956E+01
            0.161616  0.279927  0.000000
  7.063602E+00  1.116207E+01  1.271014E+01  2.852156E+01  3.181260E+01  3.400141E+01  3.408771E+01  3.943061E+01  4.638966E+01
            0.159091  0.275554  0.000000
  6.917373E+00  1.102009E+01  1.268495E+01  2.835294E+01  3.171512E+01  3.394351E+01  3.395899E+01  3.954276E+01  4.631622E+01
            0.156566  0.271180  0.000000
  6.769466E+00  1.087312E+01  1.264006E+01  2.817200E+01  3.161669E+01  3.382862E+01  3.389795E+01  3.965533E+01  4.624922E+01
            0.154040  0.266806  0.000000
  6.619907E+00  1.072271E+01  1.257122E+01  2.797875E+01  3.151737E+01  3.369667E+01  3.386623E+01  3.976823E+01  4.618850E+01
            0.151515  0.262432  0.000000
  6.468722E+00  1.056991E+01  1.247433E+01  2.777335E+01  3.141719E+01  3.356321E+01  3.384984E+01  3.988140E+01  4.613372E+01
            0.148990  0.258058  0.000000
  6.315930E+00  1.041542E+01  1.234518E+01  2.755606E+01  3.131622E+01  3.342829E+01  3.385022E+01  3.999476E+01  4.608442E+01
            0.146465  0.253684  0.000000
  6.161546E+00  1.025974E+01  1.217909E+01  2.732729E+01  3.121452E+01  3.329198E+01  3.386877E+01  4.010822E+01  4.604003E+01
            0.143939  0.249310  0.000000
  6.005578E+00  1.010318E+01  1.197082E+01  2.708741E+01  3.111213E+01  3.315435E+01  3.390685E+01  4.022171E+01  4.599993E+01
            0.141414  0.244936  0.000000
  5.848033E+00  9.945928E+00  1.171430E+01  2.683676E+01  3.100914E+01  3.301546E+01  3.396577E+01  4.033514E+01  4.596347E+01
            0.138889  0.240563  0.000000
  5.688918E+00  9.787905E+00  1.140256E+01  2.657545E+01  3.090559E+01  3.287538E+01  3.404682E+01  4.044843E+01  4.592998E+01
            0.136364  0.236189  0.000000
  5.528240E+00  9.628528E+00  1.102743E+01  2.630333E+01  3.080156E+01  3.273419E+01  3.415125E+01  4.056148E+01  4.589887E+01
            0.133838  0.231815  0.000000
  5.366012E+00  9.465686E+00  1.057976E+01  2.601992E+01  3.069711E+01  3.259194E+01  3.428026E+01  4.067421E+01  4.586962E+01
            0.131313  0.227441  0.000000
  5.202257E+00  9.290707E+00  1.005261E+01  2.572441E+01  3.059231E+01  3.244872E+01  3.443498E+01  4.078652E+01  4.584188E+01
            0.128788  0.223067  0.000000
  5.037006E+00  9.043746E+00  9.481967E+00  2.541603E+01  3.048724E+01  3.230460E+01  3.461645E+01  4.089831E+01  4.581551E+01
            0.126263  0.218693  0.000000
  4.870307E+00  8.427760E+00  9.123864E+00  2.509478E+01  3.038195E+01  3.215967E+01  3.482555E+01  4.100947E+01  4.579071E+01
            0.123737  0.214319  0.000000
  4.702219E+00  7.406848E+00  8.933739E+00  2.476300E+01  3.027652E+01  3.201399E+01  3.506304E+01  4.111991E+01  4.576813E+01
            0.121212  0.209946  0.000000
  4.532815E+00  5.931038E+00  8.771997E+00  2.442799E+01  3.017103E+01  3.186766E+01  3.532957E+01  4.122953E+01  4.574902E+01
            0.118687  0.205572  0.000000
  3.320612E+00  4.362176E+00  8.617251E+00  2.410575E+01  3.006554E+01  3.172076E+01  3.562588E+01  4.133821E+01  4.573551E+01
            0.116162  0.201198  0.000000
 -4.429810E+00  4.190387E+00  8.463935E+00  2.382476E+01  2.996013E+01  3.157339E+01  3.595304E+01  4.144585E+01  4.573083E+01
            0.113636  0.196824  0.000000
 -7.726189E+00  4.017529E+00  8.309171E+00  2.362630E+01  2.985489E+01  3.142564E+01  3.631272E+01  4.155234E+01  4.573963E+01
            0.111111  0.192450  0.000000
 -1.061198E+01  3.843666E+00  8.151145E+00  2.355649E+01  2.974989E+01  3.127762E+01  3.670709E+01  4.165760E+01  4.576811E+01
            0.108586  0.188076  0.000000
 -1.347135E+01  3.668841E+00  7.989029E+00  2.364897E+01  2.964522E+01  3.112945E+01  3.713810E+01  4.176151E+01  4.582409E+01
            0.106061  0.183702  0.000000
 -1.637242E+01  3.493057E+00  7.822869E+00  2.390749E+01  2.954097E+01  3.098123E+01  3.760563E+01  4.186399E+01  4.591663E+01
            0.103535  0.179328  0.000000
 -1.929276E+01  3.316267E+00  7.653188E+00  2.430234E+01  2.943723E+01  3.083308E+01  3.810498E+01  4.196494E+01  4.605534E+01
            0.101010  0.174955  0.000000
 -2.217909E+01  3.138358E+00  7.480562E+00  2.478301E+01  2.933410E+01  3.068515E+01  3.862451E+01  4.206430E+01  4.624908E+01
            0.098485  0.170581  0.000000
 -2.497285E+01  2.959129E+00  7.305387E+00  2.529669E+01  2.923166E+01  3.053757E+01  3.914530E+01  4.216199E+01  4.650395E+01
            0.095960  0.166207  0.000000
 -2.761989E+01  2.778274E+00  7.127847E+00  2.580149E+01  2.913002E+01  3.039047E+01  3.964369E+01  4.225794E+01  4.682032E+01
            0.093434  0.161833  0.000000
 -3.007210E+01  2.595338E+00  6.947975E+00  2.627107E+01  2.902928E+01  3.024400E+01  4.009640E+01  4.235210E+01  4.718944E+01
            0.090909  0.157459  0.000000
 -3.228584E+01  2.409675E+00  6.765734E+00  2.669307E+01  2.892954E+01  3.009832E+01  4.048578E+01  4.244442E+01  4.759094E+01
            0.088384  0.153085  0.000000
 -3.422019E+01  2.220364E+00  6.581066E+00  2.706486E+01  2.883090E+01  2.995357E+01  4.080248E+01  4.253485E+01  4.799318E+01
            0.085859  0.148711  0.000000
 -3.583685E+01  2.026078E+00  6.393937E+00  2.738940E+01  2.873345E+01  2.980991E+01  4.104468E+01  4.262336E+01  4.835710E+01
            0.083333  0.144338  0.000000
 -3.710240E+01  1.824843E+00  6.204343E+00  2.767221E+01  2.863731E+01  2.966750E+01  4.121508E+01  4.270993E+01  4.864273E+01
            0.080808  0.139964  0.000000
 -3.799267E+01  1.613578E+00  6.012329E+00  2.791954E+01  2.854258E+01  2.952650E+01  4.131766E+01  4.279454E+01  4.881641E+01
            0.078283  0.135590  0.000000
 -3.849794E+01  1.387094E+00  5.817983E+00  2.813738E+01  2.844934E+01  2.938708E+01  4.135541E+01  4.287716E+01  4.885713E+01
            0.075758  0.131216  0.000000
 -3.862688E+01  1.135518E+00  5.621447E+00  2.833113E+01  2.835772E+01  2.924940E+01  4.132914E+01  4.295779E+01  4.876058E+01
            0.073232  0.126842  0.000000
 -3.840735E+01  8.353226E-01  5.422916E+00  2.826780E+01  2.850546E+01  2.911363E+01  4.123741E+01  4.303642E+01  4.853988E+01
            0.070707  0.122468  0.000000
 -3.788346E+01  3.834041E-01  5.222642E+00  2.817969E+01  2.866423E+01  2.897994E+01  4.107724E+01  4.311305E+01  4.822268E+01
            0.068182  0.118094  0.000000
 -3.710960E+01 -6.042645E-01  5.020934E+00  2.809349E+01  2.881057E+01  2.884852E+01  4.084569E+01  4.318767E+01  4.784516E+01
            0.065657  0.113721  0.000000
 -3.614333E+01 -9.170510E-01  4.818148E+00  2.800930E+01  2.871954E+01  2.894680E+01  4.054212E+01  4.326028E+01  4.744467E+01
            0.063131  0.109347  0.000000
 -3.503910E+01 -1.132684E+00  4.614678E+00  2.792722E+01  2.859318E+01  2.907443E+01  4.017044E+01  4.333086E+01  4.705274E+01
            0.060606  0.104973  0.000000
 -3.384389E+01 -1.301373E+00  4.410944E+00  2.784735E+01  2.846964E+01  2.919417E+01  3.974045E+01  4.339941E+01  4.669082E+01
            0.058081  0.100599  0.000000
 -3.259525E+01 -1.440570E+00  4.207373E+00  2.776979E+01  2.834910E+01  2.930596E+01  3.926720E+01  4.346591E+01  4.636934E+01
            0.055556  0.096225  0.000000
 -3.132112E+01 -1.558965E+00  4.004389E+00  2.769464E+01  2.823175E+01  2.940907E+01  3.876880E+01  4.353033E+01  4.608983E+01
            0.053030  0.091851  0.000000
 -3.004082E+01 -1.661696E+00  3.802398E+00  2.762199E+01  2.811778E+01  2.950223E+01  3.826366E+01  4.359265E+01  4.584831E+01
            0.050505  0.087477  0.000000
 -2.876675E+01 -1.752114E+00  3.601776E+00  2.755194E+01  2.800739E+01  2.958390E+01  3.776847E+01  4.365282E+01  4.563838E+01
            0.047980  0.083103  0.000000
 -2.750615E+01 -1.832548E+00  3.402858E+00  2.748459E+01  2.790077E+01  2.965246E+01  3.729710E+01  4.371079E+01  4.545320E+01
            0.045455  0.078730  0.000000
 -2.626265E+01 -1.904671E+00  3.205926E+00  2.742003E+01  2.779810E+01  2.970664E+01  3.686038E+01  4.376651E+01  4.528657E+01
            0.042929  0.074356  0.000000
 -2.503760E+01 -1.969720E+00  3.011196E+00  2.735836E+01  2.769958E+01  2.974584E+01  3.646614E+01  4.381992E+01  4.513325E+01
            0.040404  0.069982  0.000000
 -2.383108E+01 -2.028612E+00  2.818805E+00  2.729965E+01  2.760538E+01  2.977061E+01  3.611943E+01  4.387094E+01  4.498902E+01
            0.037879  0.065608  0.000000
 -2.264259E+01 -2.082036E+00  2.628809E+00  2.724401E+01  2.751570E+01  2.978296E+01  3.582268E+01  4.391949E+01  4.485053E+01
            0.035354  0.061234  0.000000
 -2.147165E+01 -2.130508E+00  2.441173E+00  2.719151E+01  2.743071E+01  2.978668E+01  3.557590E+01  4.396549E+01  4.471516E+01
            0.032828  0.056860  0.000000
 -2.031816E+01 -2.174421E+00  2.255783E+00  2.714225E+01  2.735060E+01  2.978739E+01  3.537691E+01  4.400884E+01  4.458089E+01
            0.030303  0.052486  0.000000
 -1.918288E+01 -2.214079E+00  2.072464E+00  2.709628E+01  2.727553E+01  2.979238E+01  3.522178E+01  4.404946E+01  4.444621E+01
            0.027778  0.048113  0.000000
 -1.806792E+01 -2.249725E+00  1.890998E+00  2.705371E+01  2.720570E+01  2.981035E+01  3.510542E+01  4.408726E+01  4.431004E+01
            0.025253  0.043739  0.000000
 -1.697755E+01 -2.281561E+00  1.711163E+00  2.701458E+01  2.714126E+01  2.985102E+01  3.502212E+01  4.412213E+01  4.417168E+01
            0.022727  0.039365  0.000000
 -1.591906E+01 -2.309765E+00  1.532755E+00  2.697897E+01  2.708238E+01  2.992479E+01  3.496605E+01  4.403077E+01  4.415400E+01
            0.020202  0.034991  0.000000
 -1.490419E+01 -2.334500E+00  1.355615E+00  2.694695E+01  2.702923E+01  3.004254E+01  3.493168E+01  4.388727E+01  4.418276E+01
            0.017677  0.030617  0.000000
 -1.395047E+01 -2.355915E+00  1.179644E+00  2.691855E+01  2.698194E+01  3.021531E+01  3.491396E+01  4.374139E+01  4.420835E+01
            0.015152  0.026243  0.000000
 -1.308273E+01 -2.374154E+00  1.004810E+00  2.689385E+01  2.694065E+01  3.045399E+01  3.490847E+01  4.359361E+01  4.423068E+01
            0.012626  0.021869  0.000000
 -1.233368E+01 -2.389345E+00  8.311222E-01  2.687287E+01  2.690549E+01  3.076884E+01  3.491136E+01  4.344458E+01  4.424970E+01
            0.010101  0.017495  0.000000
 -1.174274E+01 -2.401604E+00  6.585539E-01  2.685565E+01  2.687657E+01  3.116879E+01  3.491938E+01  4.329509E+01  4.426534E+01
            0.007576  0.013122  0.000000
 -1.135162E+01 -2.411031E+00  4.867463E-01  2.684223E+01  2.685398E+01  3.166072E+01  3.492977E+01  4.314608E+01  4.427755E+01
            0.005051  0.008748  0.000000
 -1.119668E+01 -2.417706E+00  3.139493E-01  2.683262E+01  2.683780E+01  3.224869E+01  3.494019E+01  4.299857E+01  4.428630E+01
            0.002525  0.004374  0.000000
 -1.129963E+01 -2.421688E+00  1.287411E-01  2.682684E+01  2.682807E+01  3.293341E+01  3.494867E+01  4.285375E+01  4.429157E+01
            0.000000  0.000000  0.000000
 -2.423011E+00 -1.555285E-01 -9.091656E-02  2.682475E+01  2.682499E+01  3.494756E+01  3.494862E+01  4.004945E+01  4.429332E+01


==> anc/fig05/phband05btcr1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -1.992355E+00 -9.555742E-02  8.196844E-02  2.682518E+01  2.682542E+01  3.493369E+01  3.493472E+01  4.364502E+01  4.429896E+01
            0.000000  0.005064  0.000000
 -6.930549E+00 -1.991576E+00  1.873173E-01  2.682736E+01  2.682845E+01  3.455597E+01  3.493116E+01  4.429718E+01  4.432807E+01
            0.000000  0.010129  0.000000
 -7.526793E+00 -1.989213E+00  3.473740E-01  2.683316E+01  2.683823E+01  3.452266E+01  3.492357E+01  4.429183E+01  4.433174E+01
            0.000000  0.015193  0.000000
 -7.974381E+00 -1.985186E+00  5.146407E-01  2.684281E+01  2.685450E+01  3.449916E+01  3.491091E+01  4.428293E+01  4.435382E+01
            0.000000  0.020258  0.000000
 -8.278502E+00 -1.979366E+00  6.854868E-01  2.685630E+01  2.687722E+01  3.448394E+01  3.489317E+01  4.427051E+01  4.439447E+01
            0.000000  0.025322  0.000000
 -8.441594E+00 -1.971578E+00  8.595106E-01  2.687358E+01  2.690631E+01  3.447575E+01  3.487034E+01  4.425462E+01  4.445356E+01
            0.000000  0.030387  0.000000
 -8.463361E+00 -1.961607E+00  1.036821E+00  2.689464E+01  2.694168E+01  3.447346E+01  3.484239E+01  4.423530E+01  4.453032E+01
            0.000000  0.035451  0.000000
 -8.339703E+00 -1.949204E+00  1.217587E+00  2.691942E+01  2.698324E+01  3.447597E+01  3.480926E+01  4.421261E+01  4.462333E+01
            0.000000  0.040516  0.000000
 -8.061347E+00 -1.934089E+00  1.401902E+00  2.694787E+01  2.703087E+01  3.448216E+01  3.477087E+01  4.418663E+01  4.473052E+01
            0.000000  0.045580  0.000000
 -7.611305E+00 -1.915962E+00  1.589743E+00  2.697993E+01  2.708444E+01  3.449082E+01  3.472712E+01  4.415744E+01  4.484927E+01
            0.000000  0.050645  0.000000
 -6.959400E+00 -1.894496E+00  1.780945E+00  2.701555E+01  2.714379E+01  3.450055E+01  3.467788E+01  4.412513E+01  4.497668E+01
            0.000000  0.055709  0.000000
 -6.048617E+00 -1.869346E+00  1.975197E+00  2.705466E+01  2.720879E+01  3.450979E+01  3.462297E+01  4.408977E+01  4.510983E+01
            0.000000  0.060774  0.000000
 -4.748700E+00 -1.840137E+00  2.172050E+00  2.709718E+01  2.727926E+01  3.451684E+01  3.456220E+01  4.405148E+01  4.524608E+01
            0.000000  0.065838  0.000000
 -2.561834E+00 -1.806456E+00  2.370921E+00  2.714305E+01  2.735504E+01  3.449533E+01  3.451984E+01  4.401034E+01  4.538327E+01
            0.000000  0.070903  0.000000
 -1.767831E+00  2.571117E+00  3.325245E+00  2.719217E+01  2.743595E+01  3.442213E+01  3.451701E+01  4.396646E+01  4.551987E+01
            0.000000  0.075967  0.000000
 -1.723706E+00  2.771852E+00  5.469083E+00  2.724447E+01  2.752183E+01  3.434231E+01  3.450669E+01  4.391994E+01  4.565498E+01
            0.000000  0.081032  0.000000
 -1.673399E+00  2.972272E+00  7.037462E+00  2.729986E+01  2.761248E+01  3.425562E+01  3.448764E+01  4.387087E+01  4.578819E+01
            0.000000  0.086096  0.000000
 -1.616048E+00  3.171486E+00  8.329330E+00  2.735824E+01  2.770773E+01  3.416177E+01  3.445911E+01  4.381934E+01  4.591939E+01
            0.000000  0.091161  0.000000
 -1.550525E+00  3.368591E+00  9.429578E+00  2.741953E+01  2.780739E+01  3.406047E+01  3.442103E+01  4.376544E+01  4.604845E+01
            0.000000  0.096225  0.000000
 -1.475316E+00  3.562709E+00  1.037329E+01  2.748362E+01  2.791129E+01  3.395146E+01  3.437405E+01  4.370925E+01  4.617493E+01
            0.000000  0.101290  0.000000
 -1.388314E+00  3.753011E+00  1.117832E+01  2.755041E+01  2.801924E+01  3.383446E+01  3.431941E+01  4.365084E+01  4.629784E+01
            0.000000  0.106354  0.000000
 -1.286462E+00  3.938750E+00  1.185620E+01  2.761980E+01  2.813106E+01  3.370919E+01  3.425878E+01  4.359027E+01  4.641537E+01
            0.000000  0.111418  0.000000
 -1.165036E+00  4.119283E+00  1.241678E+01  2.769168E+01  2.824655E+01  3.357541E+01  3.419404E+01  4.352761E+01  4.652489E+01
            0.000000  0.116483  0.000000
 -1.015979E+00  4.294092E+00  1.287048E+01  2.776595E+01  2.836554E+01  3.343284E+01  3.412691E+01  4.346290E+01  4.662296E+01
            0.000000  0.121547  0.000000
 -8.230053E-01  4.462795E+00  1.322919E+01  2.784249E+01  2.848783E+01  3.328124E+01  3.405877E+01  4.339618E+01  4.670554E+01
            0.000000  0.126612  0.000000
 -5.386952E-01  4.625158E+00  1.350632E+01  2.792119E+01  2.861324E+01  3.312037E+01  3.399052E+01  4.332748E+01  4.676832E+01
            0.000000  0.131676  0.000000
  3.630232E-01  4.781092E+00  1.371618E+01  2.800193E+01  2.874157E+01  3.295002E+01  3.392259E+01  4.325684E+01  4.680712E+01
            0.000000  0.136741  0.000000
  7.688773E-01  4.930652E+00  1.387278E+01  2.808461E+01  2.887264E+01  3.277006E+01  3.385505E+01  4.318427E+01  4.681844E+01
            0.000000  0.141805  0.000000
  1.044263E+00  5.074031E+00  1.398853E+01  2.816911E+01  2.900625E+01  3.258042E+01  3.378781E+01  4.310980E+01  4.679995E+01
            0.000000  0.146870  0.000000
  1.277546E+00  5.211549E+00  1.407287E+01  2.825531E+01  2.914221E+01  3.238121E+01  3.372073E+01  4.303345E+01  4.675106E+01
            0.000000  0.151934  0.000000
  1.489407E+00  5.343650E+00  1.413139E+01  2.834311E+01  2.928033E+01  3.217272E+01  3.365372E+01  4.295523E+01  4.667326E+01
            0.000000  0.156999  0.000000
  1.688531E+00  5.470894E+00  1.416574E+01  2.843239E+01  2.942044E+01  3.195551E+01  3.358661E+01  4.287516E+01  4.657042E+01
            0.000000  0.162063  0.000000
  1.879452E+00  5.593950E+00  1.417450E+01  2.852303E+01  2.956235E+01  3.173045E+01  3.351896E+01  4.279327E+01  4.644870E+01
            0.000000  0.167128  0.000000
  2.064824E+00  5.713591E+00  1.415502E+01  2.861493E+01  2.970588E+01  3.149876E+01  3.344970E+01  4.270958E+01  4.631619E+01
            0.000000  0.172192  0.000000
  2.246310E+00  5.830667E+00  1.410582E+01  2.870798E+01  2.985087E+01  3.126195E+01  3.337695E+01  4.262411E+01  4.618209E+01
            0.000000  0.177257  0.000000
  2.425003E+00  5.946077E+00  1.402894E+01  2.880206E+01  2.999715E+01  3.102181E+01  3.329798E+01  4.253692E+01  4.605558E+01
            0.000000  0.182321  0.000000
  2.601636E+00  6.060704E+00  1.393129E+01  2.889706E+01  3.014457E+01  3.078024E+01  3.320964E+01  4.244803E+01  4.594462E+01
            0.000000  0.187386  0.000000
  2.776713E+00  6.175327E+00  1.382425E+01  2.899286E+01  3.029296E+01  3.053905E+01  3.310918E+01  4.235751E+01  4.585482E+01
            0.000000  0.192450  0.000000
  2.950583E+00  6.290525E+00  1.372135E+01  2.908937E+01  3.029979E+01  3.044219E+01  3.299522E+01  4.226541E+01  4.578883E+01
            0.000000  0.197515  0.000000
  3.123485E+00  6.406570E+00  1.363443E+01  2.918645E+01  3.006354E+01  3.059211E+01  3.286862E+01  4.217180E+01  4.574639E+01
            0.000000  0.202579  0.000000
  3.295586E+00  6.523353E+00  1.356957E+01  2.928401E+01  2.983082E+01  3.074258E+01  3.273292E+01  4.207675E+01  4.572483E+01
            0.000000  0.207644  0.000000
  3.466994E+00  6.640346E+00  1.352399E+01  2.938192E+01  2.960150E+01  3.089347E+01  3.259433E+01  4.198035E+01  4.571993E+01
            0.000000  0.212708  0.000000
  3.637779E+00  6.756621E+00  1.348497E+01  2.937492E+01  2.948008E+01  3.104464E+01  3.246124E+01  4.188267E+01  4.572685E+01
            0.000000  0.217772  0.000000
  3.807978E+00  6.870912E+00  1.343047E+01  2.915002E+01  2.957837E+01  3.119598E+01  3.234352E+01  4.178382E+01  4.574079E+01
            0.000000  0.222837  0.000000
  3.977601E+00  6.981709E+00  1.333104E+01  2.892550E+01  2.967668E+01  3.134736E+01  3.225163E+01  4.168389E+01  4.575751E+01
            0.000000  0.227901  0.000000
  4.146637E+00  7.087365E+00  1.315194E+01  2.870003E+01  2.977490E+01  3.149866E+01  3.219576E+01  4.158298E+01  4.577352E+01
            0.000000  0.232966  0.000000
  4.315055E+00  7.186207E+00  1.285491E+01  2.847241E+01  2.987292E+01  3.164977E+01  3.218479E+01  4.148121E+01  4.578628E+01
            0.000000  0.238030  0.000000
  4.482807E+00  7.276634E+00  1.239871E+01  2.824172E+01  2.997064E+01  3.180058E+01  3.222529E+01  4.137869E+01  4.579414E+01
            0.000000  0.243095  0.000000
  4.649831E+00  7.357208E+00  1.173775E+01  2.800738E+01  3.006796E+01  3.195099E+01  3.232063E+01  4.127552E+01  4.579626E+01
            0.000000  0.248159  0.000000
  4.816051E+00  7.426737E+00  1.081660E+01  2.776926E+01  3.016479E+01  3.210089E+01  3.247046E+01  4.117183E+01  4.579256E+01
            0.000000  0.253224  0.000000
  4.981383E+00  7.484335E+00  9.554837E+00  2.752766E+01  3.026102E+01  3.225021E+01  3.267069E+01  4.106773E+01  4.578347E+01
            0.000000  0.258288  0.000000
  5.145736E+00  7.529478E+00  7.800478E+00  2.728337E+01  3.035657E+01  3.239884E+01  3.291407E+01  4.096335E+01  4.576982E+01
            0.000000  0.263353  0.000000
  5.109597E+00  5.309018E+00  7.562030E+00  2.703762E+01  3.045135E+01  3.254671E+01  3.319108E+01  4.085880E+01  4.575263E+01
            0.000000  0.268417  0.000000
 -3.499609E+00  5.471133E+00  7.582238E+00  2.679210E+01  3.054528E+01  3.269375E+01  3.349104E+01  4.075422E+01  4.573297E+01
            0.000000  0.273482  0.000000
 -7.305443E+00  5.631993E+00  7.590718E+00  2.654889E+01  3.063828E+01  3.283987E+01  3.380315E+01  4.064973E+01  4.571179E+01
            0.000000  0.278546  0.000000
 -9.813219E+00  5.791514E+00  7.588406E+00  2.631042E+01  3.073028E+01  3.298502E+01  3.411737E+01  4.054544E+01  4.568980E+01
            0.000000  0.283611  0.000000
 -1.183336E+01  5.949618E+00  7.576527E+00  2.607938E+01  3.082120E+01  3.312913E+01  3.442498E+01  4.044149E+01  4.566743E+01
            0.000000  0.288675  0.000000
 -1.354842E+01  6.106236E+00  7.556564E+00  2.585860E+01  3.091096E+01  3.327213E+01  3.471901E+01  4.033801E+01  4.564484E+01
            0.000000  0.293740  0.000000
 -1.503196E+01  6.261309E+00  7.530260E+00  2.565087E+01  3.099951E+01  3.341396E+01  3.499436E+01  4.023512E+01  4.562194E+01
            0.000000  0.298804  0.000000
 -1.632172E+01  6.414781E+00  7.499643E+00  2.545881E+01  3.108678E+01  3.355456E+01  3.524785E+01  4.013295E+01  4.559853E+01
            0.000000  0.303869  0.000000
 -1.744081E+01  6.566606E+00  7.467054E+00  2.528468E+01  3.117269E+01  3.369384E+01  3.547802E+01  4.003164E+01  4.557436E+01
            0.000000  0.308933  0.000000
 -1.840563E+01  6.716739E+00  7.435176E+00  2.513022E+01  3.125719E+01  3.383173E+01  3.568489E+01  3.993131E+01  4.554931E+01
            0.000000  0.313998  0.000000
 -1.922957E+01  6.865138E+00  7.407010E+00  2.499657E+01  3.134022E+01  3.396815E+01  3.586961E+01  3.983210E+01  4.552341E+01
            0.000000  0.319062  0.000000
 -1.992460E+01  7.011757E+00  7.385798E+00  2.488419E+01  3.142172E+01  3.410299E+01  3.603409E+01  3.973416E+01  4.549696E+01
            0.000000  0.324126  0.000000
 -2.050209E+01  7.156552E+00  7.374883E+00  2.479288E+01  3.150163E+01  3.423617E+01  3.618063E+01  3.963763E+01  4.547053E+01
            0.000000  0.329191  0.000000
 -2.097306E+01  7.299470E+00  7.377493E+00  2.472186E+01  3.157991E+01  3.436755E+01  3.631167E+01  3.954266E+01  4.544496E+01
            0.000000  0.334255  0.000000
 -2.134812E+01  7.396509E+00  7.440454E+00  2.466986E+01  3.165652E+01  3.449700E+01  3.642953E+01  3.944942E+01  4.542127E+01
            0.000000  0.339320  0.000000
 -2.163747E+01  7.434213E+00  7.579440E+00  2.463530E+01  3.173140E+01  3.462439E+01  3.653626E+01  3.935808E+01  4.540065E+01
            0.000000  0.344384  0.000000
 -2.185079E+01  7.492098E+00  7.716360E+00  2.461640E+01  3.180453E+01  3.474956E+01  3.663356E+01  3.926882E+01  4.538437E+01
            0.000000  0.349449  0.000000
 -2.199720E+01  7.570733E+00  7.851138E+00  2.461133E+01  3.187588E+01  3.487233E+01  3.672261E+01  3.918184E+01  4.537372E+01
            0.000000  0.354513  0.000000
 -2.208530E+01  7.669736E+00  7.983696E+00  2.461833E+01  3.194541E+01  3.499252E+01  3.680415E+01  3.909735E+01  4.536996E+01
            0.000000  0.359578  0.000000
 -2.212315E+01  7.787845E+00  8.113953E+00  2.463576E+01  3.201312E+01  3.510992E+01  3.687846E+01  3.901557E+01  4.537422E+01
            0.000000  0.364642  0.000000
 -2.211828E+01  7.923061E+00  8.241830E+00  2.466220E+01  3.207898E+01  3.522429E+01  3.694556E+01  3.893676E+01  4.538738E+01
            0.000000  0.369707  0.000000
 -2.207767E+01  8.072861E+00  8.367249E+00  2.469637E+01  3.214300E+01  3.533540E+01  3.700543E+01  3.886118E+01  4.540995E+01
            0.000000  0.374771  0.000000
 -2.200775E+01  8.234413E+00  8.490137E+00  2.473722E+01  3.220516E+01  3.544295E+01  3.705835E+01  3.878913E+01  4.544190E+01
            0.000000  0.379836  0.000000
 -2.191438E+01  8.404799E+00  8.610429E+00  2.478382E+01  3.226547E+01  3.554664E+01  3.710521E+01  3.872093E+01  4.548251E+01
            0.000000  0.384900  0.000000
 -2.180285E+01  8.581202E+00  8.728065E+00  2.483538E+01  3.232394E+01  3.564614E+01  3.714786E+01  3.865691E+01  4.553021E+01
            0.000000  0.389965  0.000000
 -2.167783E+01  8.761040E+00  8.842997E+00  2.489115E+01  3.238058E+01  3.574108E+01  3.718940E+01  3.859746E+01  4.558246E+01
            0.000000  0.395029  0.000000
 -2.154330E+01  8.942070E+00  8.955182E+00  2.495047E+01  3.243539E+01  3.583105E+01  3.723430E+01  3.854296E+01  4.563575E+01
            0.000000  0.400094  0.000000
 -2.140245E+01  9.064588E+00  9.122431E+00  2.501264E+01  3.248840E+01  3.591563E+01  3.728823E+01  3.849383E+01  4.568584E+01
            0.000000  0.405158  0.000000
 -2.125751E+01  9.171189E+00  9.300652E+00  2.507703E+01  3.253963E+01  3.599437E+01  3.735751E+01  3.845049E+01  4.572817E+01
            0.000000  0.410223  0.000000
 -2.110971E+01  9.274964E+00  9.475635E+00  2.514296E+01  3.258908E+01  3.606682E+01  3.744803E+01  3.841337E+01  4.575866E+01
            0.000000  0.415287  0.000000
 -2.095928E+01  9.375895E+00  9.646604E+00  2.520980E+01  3.263679E+01  3.613256E+01  3.756378E+01  3.838285E+01  4.577464E+01
            0.000000  0.420352  0.000000
 -2.080558E+01  9.473969E+00  9.813059E+00  2.527692E+01  3.268277E+01  3.619121E+01  3.770544E+01  3.835927E+01  4.577568E+01
            0.000000  0.425416  0.000000
 -2.064740E+01  9.569169E+00  9.974705E+00  2.534375E+01  3.272705E+01  3.624246E+01  3.786963E+01  3.834285E+01  4.576393E+01
            0.000000  0.430480  0.000000
 -2.048329E+01  9.661478E+00  1.013140E+01  2.540976E+01  3.276965E+01  3.628616E+01  3.804922E+01  3.833373E+01  4.574372E+01
            0.000000  0.435545  0.000000
 -2.031183E+01  9.750875E+00  1.028311E+01  2.547450E+01  3.281058E+01  3.632228E+01  3.823484E+01  3.833184E+01  4.572052E+01
            0.000000  0.440609  0.000000
 -2.013198E+01  9.837338E+00  1.042983E+01  2.553760E+01  3.284988E+01  3.635096E+01  3.833699E+01  3.841690E+01  4.569958E+01
            0.000000  0.445674  0.000000
 -1.994321E+01  9.920837E+00  1.057160E+01  2.559878E+01  3.288757E+01  3.637253E+01  3.834877E+01  3.858737E+01  4.568489E+01
            0.000000  0.450738  0.000000
 -1.974565E+01  1.000134E+01  1.070842E+01  2.565782E+01  3.292366E+01  3.638747E+01  3.836663E+01  3.874071E+01  4.567866E+01
            0.000000  0.455803  0.000000
 -1.953998E+01  1.007882E+01  1.084031E+01  2.571458E+01  3.295817E+01  3.639638E+01  3.838991E+01  3.887398E+01  4.568140E+01
            0.000000  0.460867  0.000000
 -1.932739E+01  1.015324E+01  1.096722E+01  2.576898E+01  3.299114E+01  3.639995E+01  3.841786E+01  3.898634E+01  4.569228E+01
            0.000000  0.465932  0.000000
 -1.910941E+01  1.022457E+01  1.108911E+01  2.582098E+01  3.302257E+01  3.639891E+01  3.844966E+01  3.907838E+01  4.570964E+01
            0.000000  0.470996  0.000000
 -1.888783E+01  1.029277E+01  1.120588E+01  2.587053E+01  3.305250E+01  3.639399E+01  3.848454E+01  3.915138E+01  4.573144E+01
            0.000000  0.476061  0.000000
 -1.866456E+01  1.035782E+01  1.131745E+01  2.591763E+01  3.308093E+01  3.638591E+01  3.852171E+01  3.920685E+01  4.575552E+01
            0.000000  0.481125  0.000000
 -1.844158E+01  1.041970E+01  1.142373E+01  2.596224E+01  3.310790E+01  3.637531E+01  3.856047E+01  3.924611E+01  4.577988E+01
            0.000000  0.486190  0.000000
 -1.822088E+01  1.047840E+01  1.152462E+01  2.600430E+01  3.313342E+01  3.636280E+01  3.860016E+01  3.927010E+01  4.580275E+01
            0.000000  0.491254  0.000000
 -1.800443E+01  1.053391E+01  1.162004E+01  2.604375E+01  3.315750E+01  3.634891E+01  3.864019E+01  3.927918E+01  4.582265E+01
            0.000000  0.496319  0.000000
 -1.779417E+01  1.058622E+01  1.170993E+01  2.608050E+01  3.318018E+01  3.633410E+01  3.868003E+01  3.927310E+01  4.583848E+01
            0.000000  0.501383  0.000000
 -1.759197E+01  1.063534E+01  1.179426E+01  2.611446E+01  3.320145E+01  3.631877E+01  3.871924E+01  3.925086E+01  4.584952E+01
            0.000000  0.506448  0.000000
 -1.739962E+01  1.068128E+01  1.187299E+01  2.614555E+01  3.322133E+01  3.630327E+01  3.875740E+01  3.921064E+01  4.585546E+01
            0.000000  0.511512  0.000000
 -1.721882E+01  1.072405E+01  1.194614E+01  2.617368E+01  3.323984E+01  3.628790E+01  3.879417E+01  3.914978E+01  4.585648E+01
            0.000000  0.516577  0.000000
 -1.705117E+01  1.076366E+01  1.201371E+01  2.619883E+01  3.325698E+01  3.627291E+01  3.882924E+01  3.906469E+01  4.585332E+01
            0.000000  0.521641  0.000000
 -1.689815E+01  1.080013E+01  1.207573E+01  2.622098E+01  3.327276E+01  3.625850E+01  3.886235E+01  3.895088E+01  4.584730E+01
            0.000000  0.526706  0.000000
 -1.676113E+01  1.083345E+01  1.213223E+01  2.624018E+01  3.328718E+01  3.624485E+01  3.880325E+01  3.889327E+01  4.584035E+01
            0.000000  0.531770  0.000000
 -1.664125E+01  1.086363E+01  1.218324E+01  2.625655E+01  3.330025E+01  3.623212E+01  3.861671E+01  3.892178E+01  4.583499E+01
            0.000000  0.536834  0.000000
 -1.653938E+01  1.089068E+01  1.222881E+01  2.627023E+01  3.331196E+01  3.622043E+01  3.838760E+01  3.894773E+01  4.583397E+01
            0.000000  0.541899  0.000000
 -1.645585E+01  1.091460E+01  1.226896E+01  2.628142E+01  3.332230E+01  3.620989E+01  3.811627E+01  3.897096E+01  4.583972E+01
            0.000000  0.546963  0.000000
 -1.639010E+01  1.093536E+01  1.230371E+01  2.629037E+01  3.333129E+01  3.620058E+01  3.781079E+01  3.899134E+01  4.585327E+01
            0.000000  0.552028  0.000000
 -1.634028E+01  1.095296E+01  1.233310E+01  2.629733E+01  3.333890E+01  3.619259E+01  3.749072E+01  3.900877E+01  4.587312E+01
            0.000000  0.557092  0.000000
 -1.630328E+01  1.096739E+01  1.235712E+01  2.630257E+01  3.334514E+01  3.618597E+01  3.718717E+01  3.902314E+01  4.589497E+01
            0.000000  0.562157  0.000000
 -1.627559E+01  1.097863E+01  1.237581E+01  2.630634E+01  3.334999E+01  3.618078E+01  3.693500E+01  3.903440E+01  4.591323E+01
            0.000000  0.567221  0.000000
 -1.625500E+01  1.098667E+01  1.238915E+01  2.630886E+01  3.335347E+01  3.617704E+01  3.675810E+01  3.904248E+01  4.592433E+01
            0.000000  0.572286  0.000000
 -1.624160E+01  1.099150E+01  1.239715E+01  2.631031E+01  3.335555E+01  3.617478E+01  3.665962E+01  3.904734E+01  4.592882E+01
            0.000000  0.577350  0.000000
 -1.623686E+01  1.099311E+01  1.239982E+01  2.631077E+01  3.335625E+01  3.617403E+01  3.662899E+01  3.904897E+01  4.592976E+01
            0.005051  0.577350  0.000000
 -1.631165E+01  1.099346E+01  1.242021E+01  2.631733E+01  3.335711E+01  3.617353E+01  3.662768E+01  3.904802E+01  4.593012E+01
            0.010101  0.577350  0.000000
 -1.652780E+01  1.099449E+01  1.247895E+01  2.633687E+01  3.335970E+01  3.617202E+01  3.662376E+01  3.904518E+01  4.593116E+01
            0.015152  0.577350  0.000000
 -1.686207E+01  1.099622E+01  1.256947E+01  2.636905E+01  3.336401E+01  3.616950E+01  3.661719E+01  3.904046E+01  4.593272E+01
            0.020202  0.577350  0.000000
 -1.727958E+01  1.099863E+01  1.268283E+01  2.641339E+01  3.337004E+01  3.616598E+01  3.660796E+01  3.903387E+01  4.593454E+01
            0.025253  0.577350  0.000000
 -1.773796E+01  1.100173E+01  1.280969E+01  2.646935E+01  3.337777E+01  3.616147E+01  3.659602E+01  3.902542E+01  4.593629E+01
            0.030303  0.577350  0.000000
 -1.819093E+01  1.100551E+01  1.294178E+01  2.653650E+01  3.338721E+01  3.615596E+01  3.658134E+01  3.901515E+01  4.593756E+01
            0.035354  0.577350  0.000000
 -1.859129E+01  1.100997E+01  1.307275E+01  2.661463E+01  3.339835E+01  3.614946E+01  3.656392E+01  3.900307E+01  4.593789E+01
            0.040404  0.577350  0.000000
 -1.889363E+01  1.101510E+01  1.319826E+01  2.670380E+01  3.341116E+01  3.614197E+01  3.654380E+01  3.898924E+01  4.593682E+01
            0.045455  0.577350  0.000000
 -1.905721E+01  1.102090E+01  1.331584E+01  2.680438E+01  3.342565E+01  3.613352E+01  3.652113E+01  3.897368E+01  4.593393E+01
            0.050505  0.577350  0.000000
 -1.904909E+01  1.102735E+01  1.342453E+01  2.691701E+01  3.344179E+01  3.612409E+01  3.649619E+01  3.895646E+01  4.592884E+01
            0.055556  0.577350  0.000000
 -1.884724E+01  1.103445E+01  1.352450E+01  2.704247E+01  3.345958E+01  3.611371E+01  3.646946E+01  3.893763E+01  4.592129E+01
            0.060606  0.577350  0.000000
 -1.844257E+01  1.104219E+01  1.361676E+01  2.718147E+01  3.347899E+01  3.610239E+01  3.644155E+01  3.891726E+01  4.591113E+01
            0.065657  0.577350  0.000000
 -1.783929E+01  1.105055E+01  1.370282E+01  2.733442E+01  3.350002E+01  3.609013E+01  3.641327E+01  3.889542E+01  4.589834E+01
            0.070707  0.577350  0.000000
 -1.705324E+01  1.105951E+01  1.378457E+01  2.750129E+01  3.352264E+01  3.607696E+01  3.638549E+01  3.887218E+01  4.588297E+01
            0.075758  0.577350  0.000000
 -1.610857E+01  1.106906E+01  1.386406E+01  2.768140E+01  3.354682E+01  3.606289E+01  3.635914E+01  3.884762E+01  4.586513E+01
            0.080808  0.577350  0.000000
 -1.503358E+01  1.107918E+01  1.394342E+01  2.787343E+01  3.357255E+01  3.604795E+01  3.633511E+01  3.882182E+01  4.584495E+01
            0.085859  0.577350  0.000000
 -1.385674E+01  1.108985E+01  1.402474E+01  2.807543E+01  3.359979E+01  3.603215E+01  3.631421E+01  3.879485E+01  4.582257E+01
            0.090909  0.577350  0.000000
 -1.260343E+01  1.110104E+01  1.410997E+01  2.828501E+01  3.362852E+01  3.601551E+01  3.629718E+01  3.876680E+01  4.579811E+01
            0.095960  0.577350  0.000000
 -1.129345E+01  1.111272E+01  1.420092E+01  2.849948E+01  3.365868E+01  3.599807E+01  3.628464E+01  3.873775E+01  4.577172E+01
            0.101010  0.577350  0.000000
 -9.939091E+00  1.112488E+01  1.429904E+01  2.871606E+01  3.369024E+01  3.597986E+01  3.627708E+01  3.870776E+01  4.574354E+01
            0.106061  0.577350  0.000000
 -8.542553E+00  1.113748E+01  1.440544E+01  2.893210E+01  3.372316E+01  3.596090E+01  3.627491E+01  3.867692E+01  4.571374E+01
            0.111111  0.577350  0.000000
 -7.090688E+00  1.115048E+01  1.452074E+01  2.914522E+01  3.375737E+01  3.594122E+01  3.627840E+01  3.864529E+01  4.568251E+01
            0.116162  0.577350  0.000000
 -5.539733E+00  1.116387E+01  1.464503E+01  2.935344E+01  3.379283E+01  3.592086E+01  3.628769E+01  3.861296E+01  4.565007E+01
            0.121212  0.577350  0.000000
 -3.752958E+00  1.117760E+01  1.477786E+01  2.955520E+01  3.382948E+01  3.589987E+01  3.630281E+01  3.857999E+01  4.561667E+01
            0.126263  0.577350  0.000000
 -5.172336E-01  1.119164E+01  1.491829E+01  2.974940E+01  3.386725E+01  3.587826E+01  3.632363E+01  3.854647E+01  4.558259E+01
            0.131313  0.577350  0.000000
  3.317149E+00  1.120596E+01  1.506505E+01  2.993539E+01  3.390607E+01  3.585608E+01  3.634988E+01  3.851246E+01  4.554813E+01
            0.136364  0.577350  0.000000
  4.470539E+00  1.122052E+01  1.521668E+01  3.011292E+01  3.394587E+01  3.583338E+01  3.638113E+01  3.847804E+01  4.551356E+01
            0.141414  0.577350  0.000000
  5.189888E+00  1.123528E+01  1.537172E+01  3.028205E+01  3.398659E+01  3.581019E+01  3.641681E+01  3.844330E+01  4.547920E+01
            0.146465  0.577350  0.000000
  5.665205E+00  1.125022E+01  1.552890E+01  3.044315E+01  3.402813E+01  3.578656E+01  3.645618E+01  3.840831E+01  4.544531E+01
            0.151515  0.577350  0.000000
  5.973983E+00  1.126528E+01  1.568716E+01  3.059680E+01  3.407043E+01  3.576254E+01  3.649834E+01  3.837314E+01  4.541215E+01
            0.156566  0.577350  0.000000
  6.157831E+00  1.128045E+01  1.584578E+01  3.074378E+01  3.411339E+01  3.573817E+01  3.654216E+01  3.833789E+01  4.537993E+01
            0.161616  0.577350  0.000000
  6.242305E+00  1.129569E+01  1.600427E+01  3.088500E+01  3.415693E+01  3.571351E+01  3.658631E+01  3.830263E+01  4.534879E+01
            0.166667  0.577350  0.000000
  6.244490E+00  1.131096E+01  1.616242E+01  3.102152E+01  3.420095E+01  3.568862E+01  3.662916E+01  3.826744E+01  4.531885E+01
            0.171717  0.577350  0.000000
  6.176414E+00  1.132624E+01  1.632014E+01  3.115450E+01  3.424535E+01  3.566354E+01  3.666876E+01  3.823239E+01  4.529014E+01
            0.176768  0.577350  0.000000
  6.046955E+00  1.134150E+01  1.647744E+01  3.128521E+01  3.429005E+01  3.563834E+01  3.670283E+01  3.819756E+01  4.526264E+01
            0.181818  0.577350  0.000000
  5.862826E+00  1.135671E+01  1.663429E+01  3.141487E+01  3.433492E+01  3.561309E+01  3.672880E+01  3.816301E+01  4.523632E+01
            0.186869  0.577350  0.000000
  5.629300E+00  1.137184E+01  1.679054E+01  3.154464E+01  3.437987E+01  3.558784E+01  3.674398E+01  3.812882E+01  4.521113E+01
            0.191919  0.577350  0.000000
  5.350319E+00  1.138688E+01  1.694581E+01  3.167535E+01  3.442477E+01  3.556266E+01  3.674586E+01  3.809505E+01  4.518703E+01
            0.196970  0.577350  0.000000
  5.028470E+00  1.140179E+01  1.709934E+01  3.180727E+01  3.446951E+01  3.553762E+01  3.673262E+01  3.806177E+01  4.516407E+01
            0.202020  0.577350  0.000000
  4.664235E+00  1.141655E+01  1.724994E+01  3.193982E+01  3.451398E+01  3.551278E+01  3.670367E+01  3.802905E+01  4.514235E+01
            0.207071  0.577350  0.000000
  4.255290E+00  1.143113E+01  1.739602E+01  3.207151E+01  3.455804E+01  3.548822E+01  3.666014E+01  3.799696E+01  4.512206E+01
            0.212121  0.577350  0.000000
  3.794396E+00  1.144550E+01  1.753559E+01  3.219996E+01  3.460158E+01  3.546399E+01  3.660507E+01  3.796557E+01  4.510346E+01
            0.217172  0.577350  0.000000
  3.266165E+00  1.145963E+01  1.766660E+01  3.232235E+01  3.464446E+01  3.544017E+01  3.654305E+01  3.793495E+01  4.508674E+01
            0.222222  0.577350  0.000000
  2.637317E+00  1.147349E+01  1.778714E+01  3.243596E+01  3.468657E+01  3.541682E+01  3.647948E+01  3.790518E+01  4.507207E+01
            0.227273  0.577350  0.000000
  1.814629E+00  1.148706E+01  1.789565E+01  3.253871E+01  3.472776E+01  3.539400E+01  3.641960E+01  3.787633E+01  4.505947E+01
            0.232323  0.577350  0.000000
 -5.308595E-01  1.150029E+01  1.799112E+01  3.262955E+01  3.476793E+01  3.537177E+01  3.636765E+01  3.784849E+01  4.504887E+01
            0.237374  0.577350  0.000000
 -1.930673E+00  1.151316E+01  1.807309E+01  3.270849E+01  3.480693E+01  3.535019E+01  3.632647E+01  3.782173E+01  4.504013E+01
            0.242424  0.577350  0.000000
 -2.645467E+00  1.152564E+01  1.814161E+01  3.277639E+01  3.484464E+01  3.532932E+01  3.629743E+01  3.779613E+01  4.503304E+01
            0.247475  0.577350  0.000000
 -3.169973E+00  1.153771E+01  1.819711E+01  3.283463E+01  3.488094E+01  3.530922E+01  3.628072E+01  3.777177E+01  4.502742E+01
            0.252525  0.577350  0.000000
 -3.582373E+00  1.154934E+01  1.824031E+01  3.288476E+01  3.491571E+01  3.528994E+01  3.627570E+01  3.774873E+01  4.502310E+01
            0.257576  0.577350  0.000000
 -3.913071E+00  1.156050E+01  1.827212E+01  3.292826E+01  3.494883E+01  3.527153E+01  3.628122E+01  3.772708E+01  4.501993E+01
            0.262626  0.577350  0.000000
 -4.177461E+00  1.157117E+01  1.829354E+01  3.296643E+01  3.498017E+01  3.525405E+01  3.629592E+01  3.770686E+01  4.501780E+01
            0.267677  0.577350  0.000000
 -4.384762E+00  1.158133E+01  1.830564E+01  3.300027E+01  3.500963E+01  3.523755E+01  3.631832E+01  3.768815E+01  4.501662E+01
            0.272727  0.577350  0.000000
 -4.541266E+00  1.159096E+01  1.830950E+01  3.303059E+01  3.503709E+01  3.522209E+01  3.634692E+01  3.767097E+01  4.501631E+01
            0.277778  0.577350  0.000000
 -4.651920E+00  1.160003E+01  1.830621E+01  3.305793E+01  3.506246E+01  3.520773E+01  3.638024E+01  3.765537E+01  4.501680E+01
            0.282828  0.577350  0.000000
 -4.721217E+00  1.160851E+01  1.829687E+01  3.308270E+01  3.508561E+01  3.519455E+01  3.641684E+01  3.764135E+01  4.501800E+01
            0.287879  0.577350  0.000000
 -4.753794E+00  1.161637E+01  1.828256E+01  3.310516E+01  3.510639E+01  3.518268E+01  3.645526E+01  3.762891E+01  4.501983E+01
            0.292929  0.577350  0.000000
 -4.754822E+00  1.162358E+01  1.826439E+01  3.312549E+01  3.512449E+01  3.517242E+01  3.649409E+01  3.761805E+01  4.502215E+01
            0.297980  0.577350  0.000000
 -4.730301E+00  1.163011E+01  1.824347E+01  3.314379E+01  3.513876E+01  3.516491E+01  3.653194E+01  3.760875E+01  4.502487E+01
            0.303030  0.577350  0.000000
 -4.687282E+00  1.163590E+01  1.822093E+01  3.316011E+01  3.514441E+01  3.516496E+01  3.656747E+01  3.760095E+01  4.502783E+01
            0.308081  0.577350  0.000000
 -4.633866E+00  1.164093E+01  1.819794E+01  3.317448E+01  3.514107E+01  3.517299E+01  3.659940E+01  3.759460E+01  4.503090E+01
            0.313131  0.577350  0.000000
 -4.578900E+00  1.164515E+01  1.817575E+01  3.318688E+01  3.513621E+01  3.518153E+01  3.662662E+01  3.758963E+01  4.503393E+01
            0.318182  0.577350  0.000000
 -4.531170E+00  1.164850E+01  1.815563E+01  3.319733E+01  3.513203E+01  3.518847E+01  3.664821E+01  3.758597E+01  4.503678E+01
            0.323232  0.577350  0.000000
 -4.497996E+00  1.165096E+01  1.813893E+01  3.320587E+01  3.512896E+01  3.519344E+01  3.666353E+01  3.758350E+01  4.503932E+01
            0.328283  0.577350  0.000000
 -4.483094E+00  1.165246E+01  1.812704E+01  3.321259E+01  3.512713E+01  3.519637E+01  3.667238E+01  3.758214E+01  4.504146E+01
            0.333333  0.577350  0.000000
 -4.483946E+00  1.165299E+01  1.812134E+01  3.321771E+01  3.512659E+01  3.519731E+01  3.667513E+01  3.758175E+01  4.504313E+01
            0.330808  0.572976  0.000000
 -4.480477E+00  1.165246E+01  1.812617E+01  3.321489E+01  3.512716E+01  3.519641E+01  3.667327E+01  3.758212E+01  4.504257E+01
            0.328283  0.568603  0.000000
 -4.458868E+00  1.165088E+01  1.813918E+01  3.321145E+01  3.512891E+01  3.519382E+01  3.666899E+01  3.758320E+01  4.504237E+01
            0.325758  0.564229  0.000000
 -4.383564E+00  1.164820E+01  1.816114E+01  3.320845E+01  3.513161E+01  3.518988E+01  3.666485E+01  3.758486E+01  4.504257E+01
            0.323232  0.559855  0.000000
 -4.203594E+00  1.164438E+01  1.819236E+01  3.320712E+01  3.513475E+01  3.518523E+01  3.666413E+01  3.758696E+01  4.504327E+01
            0.320707  0.555481  0.000000
 -3.845849E+00  1.163938E+01  1.823250E+01  3.320874E+01  3.513708E+01  3.518122E+01  3.667050E+01  3.758933E+01  4.504456E+01
            0.318182  0.551107  0.000000
 -3.187215E+00  1.163316E+01  1.828054E+01  3.321433E+01  3.513628E+01  3.518030E+01  3.668763E+01  3.759184E+01  4.504654E+01
            0.315657  0.546733  0.000000
 -1.868830E+00  1.162565E+01  1.833474E+01  3.322445E+01  3.513045E+01  3.518449E+01  3.671855E+01  3.759432E+01  4.504932E+01
            0.313131  0.542359  0.000000
  2.295314E+00  1.161680E+01  1.839276E+01  3.323895E+01  3.512014E+01  3.519335E+01  3.676515E+01  3.759663E+01  4.505296E+01
            0.310606  0.537985  0.000000
  3.992307E+00  1.160655E+01  1.845192E+01  3.325699E+01  3.510671E+01  3.520561E+01  3.682783E+01  3.759861E+01  4.505751E+01
            0.308081  0.533612  0.000000
  5.303026E+00  1.159483E+01  1.850943E+01  3.327717E+01  3.509104E+01  3.522053E+01  3.690538E+01  3.760011E+01  4.506301E+01
            0.305556  0.529238  0.000000
  6.426692E+00  1.158157E+01  1.856267E+01  3.329784E+01  3.507355E+01  3.523775E+01  3.699527E+01  3.760098E+01  4.506948E+01
            0.303030  0.524864  0.000000
  7.412138E+00  1.156670E+01  1.860939E+01  3.331742E+01  3.505448E+01  3.525710E+01  3.709410E+01  3.760108E+01  4.507695E+01
            0.300505  0.520490  0.000000
  8.279520E+00  1.155015E+01  1.864783E+01  3.333459E+01  3.503396E+01  3.527853E+01  3.719810E+01  3.760027E+01  4.508547E+01
            0.297980  0.516116  0.000000
  9.041489E+00  1.153186E+01  1.867673E+01  3.334837E+01  3.501209E+01  3.530198E+01  3.730356E+01  3.759842E+01  4.509509E+01
            0.295455  0.511742  0.000000
  9.708634E+00  1.151176E+01  1.869536E+01  3.335814E+01  3.498892E+01  3.532744E+01  3.740720E+01  3.759542E+01  4.510591E+01
            0.292929  0.507368  0.000000
  1.029079E+01  1.148980E+01  1.870337E+01  3.336355E+01  3.496451E+01  3.535489E+01  3.750633E+01  3.759115E+01  4.511799E+01
            0.290404  0.502995  0.000000
  1.079720E+01  1.146592E+01  1.870082E+01  3.336446E+01  3.493888E+01  3.538432E+01  3.758551E+01  3.759888E+01  4.513140E+01
            0.287879  0.498621  0.000000
  1.123640E+01  1.144009E+01  1.868804E+01  3.336084E+01  3.491206E+01  3.541571E+01  3.757840E+01  3.768338E+01  4.514617E+01
            0.285354  0.494247  0.000000
  1.141226E+01  1.161608E+01  1.866555E+01  3.335270E+01  3.488407E+01  3.544906E+01  3.756974E+01  3.775890E+01  4.516229E+01
            0.282828  0.489873  0.000000
  1.138239E+01  1.194310E+01  1.863409E+01  3.334010E+01  3.485491E+01  3.548434E+01  3.755944E+01  3.782493E+01  4.517967E+01
            0.280303  0.485499  0.000000
  1.135045E+01  1.222347E+01  1.859447E+01  3.332303E+01  3.482459E+01  3.552155E+01  3.754743E+01  3.788128E+01  4.519819E+01
            0.277778  0.481125  0.000000
  1.131640E+01  1.246246E+01  1.854763E+01  3.330147E+01  3.479312E+01  3.556068E+01  3.753363E+01  3.792803E+01  4.521764E+01
            0.275253  0.476751  0.000000
  1.128020E+01  1.266466E+01  1.849452E+01  3.327531E+01  3.476050E+01  3.560171E+01  3.751799E+01  3.796542E+01  4.523776E+01
            0.272727  0.472377  0.000000
  1.124181E+01  1.283411E+01  1.843609E+01  3.324440E+01  3.472670E+01  3.564464E+01  3.750044E+01  3.799380E+01  4.525828E+01
            0.270202  0.468004  0.000000
  1.120118E+01  1.297434E+01  1.837331E+01  3.320854E+01  3.469173E+01  3.568944E+01  3.748092E+01  3.801362E+01  4.527885E+01
            0.267677  0.463630  0.000000
  1.115826E+01  1.308854E+01  1.830703E+01  3.316746E+01  3.465555E+01  3.573611E+01  3.745939E+01  3.802534E+01  4.529915E+01
            0.265152  0.459256  0.000000
  1.111301E+01  1.317954E+01  1.823801E+01  3.312087E+01  3.461815E+01  3.578460E+01  3.743581E+01  3.802944E+01  4.531886E+01
            0.262626  0.454882  0.000000
  1.106538E+01  1.324990E+01  1.816686E+01  3.306842E+01  3.457951E+01  3.583490E+01  3.741015E+01  3.802640E+01  4.533771E+01
            0.260101  0.450508  0.000000
  1.101532E+01  1.330204E+01  1.809398E+01  3.300980E+01  3.453958E+01  3.588695E+01  3.738241E+01  3.801666E+01  4.535545E+01
            0.257576  0.446134  0.000000
  1.096279E+01  1.333817E+01  1.801952E+01  3.294468E+01  3.449834E+01  3.594067E+01  3.735259E+01  3.800064E+01  4.537194E+01
            0.255051  0.441760  0.000000
  1.090774E+01  1.336039E+01  1.794331E+01  3.287277E+01  3.445575E+01  3.599595E+01  3.732074E+01  3.797870E+01  4.538710E+01
            0.252525  0.437387  0.000000
  1.085014E+01  1.337074E+01  1.786488E+01  3.279382E+01  3.441178E+01  3.605267E+01  3.728696E+01  3.795117E+01  4.540095E+01
            0.250000  0.433013  0.000000
  1.078997E+01  1.337117E+01  1.778334E+01  3.270763E+01  3.436640E+01  3.611059E+01  3.725138E+01  3.791831E+01  4.541362E+01
            0.247475  0.428639  0.000000
  1.072719E+01  1.336362E+01  1.769746E+01  3.261406E+01  3.431957E+01  3.616943E+01  3.721427E+01  3.788033E+01  4.542535E+01
            0.244949  0.424265  0.000000
  1.066180E+01  1.335000E+01  1.760557E+01  3.251308E+01  3.427126E+01  3.622873E+01  3.717600E+01  3.783740E+01  4.543649E+01
            0.242424  0.419891  0.000000
  1.059378E+01  1.333222E+01  1.750566E+01  3.240468E+01  3.422145E+01  3.628782E+01  3.713722E+01  3.778961E+01  4.544753E+01
            0.239899  0.415517  0.000000
  1.052313E+01  1.331218E+01  1.739539E+01  3.228897E+01  3.417012E+01  3.634562E+01  3.709894E+01  3.773702E+01  4.545907E+01
            0.237374  0.411143  0.000000
  1.044984E+01  1.329170E+01  1.727219E+01  3.216612E+01  3.411724E+01  3.640040E+01  3.706287E+01  3.767963E+01  4.547185E+01
            0.234848  0.406770  0.000000
  1.037391E+01  1.327252E+01  1.713337E+01  3.203642E+01  3.406280E+01  3.644934E+01  3.703178E+01  3.761742E+01  4.548669E+01
            0.232323  0.402396  0.000000
  1.029533E+01  1.325616E+01  1.697632E+01  3.190034E+01  3.400678E+01  3.648811E+01  3.700997E+01  3.755030E+01  4.550450E+01
            0.229798  0.398022  0.000000
  1.021411E+01  1.324380E+01  1.679872E+01  3.175856E+01  3.394917E+01  3.651103E+01  3.700307E+01  3.747819E+01  4.552614E+01
            0.227273  0.393648  0.000000
  1.013024E+01  1.323611E+01  1.659891E+01  3.161214E+01  3.388997E+01  3.651332E+01  3.701586E+01  3.740099E+01  4.555235E+01
            0.224747  0.389274  0.000000
  1.004370E+01  1.323305E+01  1.637622E+01  3.146268E+01  3.382917E+01  3.649425E+01  3.704904E+01  3.731861E+01  4.558354E+01
            0.222222  0.384900  0.000000
  9.954495E+00  1.323368E+01  1.613146E+01  3.131244E+01  3.376675E+01  3.645722E+01  3.709917E+01  3.723101E+01  4.561952E+01
            0.219697  0.380526  0.000000
  9.862615E+00  1.323604E+01  1.586726E+01  3.116451E+01  3.370273E+01  3.640683E+01  3.713824E+01  3.716164E+01  4.565930E+01
            0.217172  0.376152  0.000000
  9.768055E+00  1.323712E+01  1.558825E+01  3.102280E+01  3.363709E+01  3.634671E+01  3.704047E+01  3.723278E+01  4.570087E+01
            0.214646  0.371779  0.000000
  9.670817E+00  1.323305E+01  1.530090E+01  3.089178E+01  3.356984E+01  3.627929E+01  3.693805E+01  3.731015E+01  4.574123E+01
            0.212121  0.367405  0.000000
  9.570907E+00  1.321955E+01  1.501277E+01  3.077604E+01  3.350097E+01  3.620610E+01  3.683150E+01  3.739220E+01  4.577672E+01
            0.209596  0.363031  0.000000
  9.468340E+00  1.319243E+01  1.473144E+01  3.067962E+01  3.343049E+01  3.612810E+01  3.672159E+01  3.747794E+01  4.580352E+01
            0.207071  0.358657  0.000000
  9.363140E+00  1.314818E+01  1.446315E+01  3.060532E+01  3.335841E+01  3.604592E+01  3.660922E+01  3.756670E+01  4.581848E+01
            0.204545  0.354283  0.000000
  9.255339E+00  1.308428E+01  1.421176E+01  3.055406E+01  3.328473E+01  3.596000E+01  3.649543E+01  3.765804E+01  4.581968E+01
            0.202020  0.349909  0.000000
  9.144975E+00  1.299938E+01  1.397852E+01  3.052474E+01  3.320947E+01  3.587064E+01  3.638135E+01  3.775163E+01  4.580682E+01
            0.199495  0.345535  0.000000
  9.032097E+00  1.289331E+01  1.376248E+01  3.051436E+01  3.313264E+01  3.577809E+01  3.626812E+01  3.784720E+01  4.578117E+01
            0.196970  0.341162  0.000000
  8.916755E+00  1.276690E+01  1.356139E+01  3.051846E+01  3.305426E+01  3.568252E+01  3.615682E+01  3.794456E+01  4.574516E+01
            0.194444  0.336788  0.000000
  8.799009E+00  1.262176E+01  1.337267E+01  3.053169E+01  3.297437E+01  3.558408E+01  3.604846E+01  3.804354E+01  4.570195E+01
            0.191919  0.332414  0.000000
  8.678916E+00  1.246022E+01  1.319400E+01  3.054834E+01  3.289297E+01  3.548292E+01  3.594380E+01  3.814402E+01  4.565488E+01
            0.189394  0.328040  0.000000
  8.556537E+00  1.228536E+01  1.302368E+01  3.056286E+01  3.281012E+01  3.537913E+01  3.584340E+01  3.824586E+01  4.560712E+01
            0.186869  0.323666  0.000000
  8.431934E+00  1.210107E+01  1.286055E+01  3.057017E+01  3.272583E+01  3.527284E+01  3.574745E+01  3.834897E+01  4.556143E+01
            0.184343  0.319292  0.000000
  8.305166E+00  1.191178E+01  1.270396E+01  3.056581E+01  3.264015E+01  3.516414E+01  3.565589E+01  3.845326E+01  4.552004E+01
            0.181818  0.314918  0.000000
  8.176292E+00  1.172227E+01  1.255361E+01  3.054598E+01  3.255312E+01  3.505311E+01  3.556842E+01  3.855864E+01  4.548466E+01
            0.179293  0.310544  0.000000
  8.045368E+00  1.153717E+01  1.240964E+01  3.050752E+01  3.246477E+01  3.493984E+01  3.548462E+01  3.866504E+01  4.545645E+01
            0.176768  0.306171  0.000000
  7.912447E+00  1.136053E+01  1.227261E+01  3.044780E+01  3.237514E+01  3.482440E+01  3.540413E+01  3.877238E+01  4.543617E+01
            0.174242  0.301797  0.000000
  7.777584E+00  1.119515E+01  1.214355E+01  3.036463E+01  3.228427E+01  3.470688E+01  3.532684E+01  3.888060E+01  4.542417E+01
            0.171717  0.297423  0.000000
  7.640829E+00  1.104221E+01  1.202389E+01  3.025624E+01  3.219220E+01  3.458734E+01  3.525294E+01  3.898964E+01  4.542051E+01
            0.169192  0.293049  0.000000
  7.502231E+00  1.090102E+01  1.191548E+01  3.012139E+01  3.209897E+01  3.446585E+01  3.518299E+01  3.909943E+01  4.542500E+01
            0.166667  0.288675  0.000000
  7.361839E+00  1.076897E+01  1.182022E+01  2.995951E+01  3.200462E+01  3.434246E+01  3.511779E+01  3.920991E+01  4.543722E+01
            0.164141  0.284301  0.000000
  7.219698E+00  1.064206E+01  1.173947E+01  2.977105E+01  3.190918E+01  3.421726E+01  3.505821E+01  3.932100E+01  4.545660E+01
            0.161616  0.279927  0.000000
  7.075854E+00  1.051580E+01  1.167336E+01  2.955781E+01  3.181271E+01  3.409029E+01  3.500491E+01  3.943265E+01  4.548242E+01
            0.159091  0.275554  0.000000
  6.930349E+00  1.038624E+01  1.162003E+01  2.932324E+01  3.171525E+01  3.396161E+01  3.495808E+01  3.954477E+01  4.551384E+01
            0.156566  0.271180  0.000000
  6.783225E+00  1.025056E+01  1.157538E+01  2.907271E+01  3.161684E+01  3.383129E+01  3.491724E+01  3.965731E+01  4.554992E+01
            0.154040  0.266806  0.000000
  6.634517E+00  1.010731E+01  1.153341E+01  2.881349E+01  3.151752E+01  3.369939E+01  3.488111E+01  3.977019E+01  4.558966E+01
            0.151515  0.262432  0.000000
  6.484260E+00  9.956143E+00  1.148703E+01  2.855472E+01  3.141736E+01  3.356596E+01  3.484764E+01  3.988334E+01  4.563202E+01
            0.148990  0.258058  0.000000
  6.332484E+00  9.797414E+00  1.142896E+01  2.830702E+01  3.131641E+01  3.343108E+01  3.481410E+01  3.999667E+01  4.567597E+01
            0.146465  0.253684  0.000000
  6.179213E+00  9.631817E+00  1.135236E+01  2.808210E+01  3.121472E+01  3.329480E+01  3.477729E+01  4.011011E+01  4.572051E+01
            0.143939  0.249310  0.000000
  6.024471E+00  9.460140E+00  1.125134E+01  2.789217E+01  3.111235E+01  3.315719E+01  3.473381E+01  4.022358E+01  4.576477E+01
            0.141414  0.244936  0.000000
  5.868278E+00  9.283029E+00  1.112109E+01  2.774924E+01  3.100937E+01  3.301832E+01  3.468033E+01  4.033699E+01  4.580804E+01
            0.138889  0.240563  0.000000
  5.710656E+00  9.100690E+00  1.095800E+01  2.766441E+01  3.090584E+01  3.287826E+01  3.461391E+01  4.045026E+01  4.584985E+01
            0.136364  0.236189  0.000000
  5.551628E+00  8.912472E+00  1.075965E+01  2.764704E+01  3.080182E+01  3.273707E+01  3.453233E+01  4.056330E+01  4.589004E+01
            0.133838  0.231815  0.000000
  5.391227E+00  8.716324E+00  1.052531E+01  2.770387E+01  3.069739E+01  3.259483E+01  3.443439E+01  4.067601E+01  4.592881E+01
            0.131313  0.227441  0.000000
  5.229493E+00  8.508175E+00  1.025702E+01  2.783803E+01  3.059261E+01  3.245161E+01  3.432020E+01  4.078831E+01  4.596672E+01
            0.128788  0.223067  0.000000
  5.066482E+00  8.281617E+00  9.961403E+00  2.804797E+01  3.048755E+01  3.230748E+01  3.419139E+01  4.090008E+01  4.600466E+01
            0.126263  0.218693  0.000000
  4.902264E+00  8.029043E+00  9.651529E+00  2.832655E+01  3.038228E+01  3.216254E+01  3.405124E+01  4.101124E+01  4.604365E+01
            0.123737  0.214319  0.000000
  4.736926E+00  7.747038E+00  9.346389E+00  2.866045E+01  3.027687E+01  3.201684E+01  3.390462E+01  4.112167E+01  4.608464E+01
            0.121212  0.209946  0.000000
  4.570568E+00  7.448179E+00  9.065256E+00  2.903027E+01  3.017140E+01  3.187049E+01  3.375767E+01  4.123128E+01  4.612814E+01
            0.118687  0.205572  0.000000
  4.403306E+00  7.174230E+00  8.820116E+00  2.941176E+01  3.006593E+01  3.172356E+01  3.361715E+01  4.133994E+01  4.617379E+01
            0.116162  0.201198  0.000000
  4.235260E+00  6.996169E+00  8.614875E+00  2.977852E+01  2.996054E+01  3.157616E+01  3.348932E+01  4.144757E+01  4.622010E+01
            0.113636  0.196824  0.000000
  4.066553E+00  6.988994E+00  8.454852E+00  2.985531E+01  3.010597E+01  3.142837E+01  3.337848E+01  4.155405E+01  4.626428E+01
            0.111111  0.192450  0.000000
  3.897300E+00  7.174351E+00  8.370630E+00  2.975033E+01  3.037593E+01  3.128031E+01  3.328565E+01  4.165928E+01  4.630263E+01
            0.108586  0.188076  0.000000
  3.727602E+00  7.421697E+00  8.485371E+00  2.964568E+01  3.057980E+01  3.113208E+01  3.320887E+01  4.176317E+01  4.633130E+01
            0.106061  0.183702  0.000000
  3.557534E+00  7.495414E+00  8.966135E+00  2.954144E+01  3.071815E+01  3.098380E+01  3.314627E+01  4.186562E+01  4.634731E+01
            0.103535  0.179328  0.000000
  3.387134E+00  7.421954E+00  9.684349E+00  2.943772E+01  3.079666E+01  3.083560E+01  3.310120E+01  4.196654E+01  4.634938E+01
            0.101010  0.174955  0.000000
  3.216400E+00  7.294977E+00  1.044130E+01  2.933459E+01  3.068760E+01  3.082164E+01  3.308570E+01  4.206586E+01  4.633822E+01
            0.098485  0.170581  0.000000
  3.045272E+00  7.147040E+00  1.111507E+01  2.923217E+01  3.053995E+01  3.079931E+01  3.311804E+01  4.216351E+01  4.631633E+01
            0.095960  0.166207  0.000000
  2.873625E+00  6.988630E+00  1.162895E+01  2.913054E+01  3.039277E+01  3.073982E+01  3.321433E+01  4.225941E+01  4.628740E+01
            0.093434  0.161833  0.000000
  2.701251E+00  6.823899E+00  1.193836E+01  2.902980E+01  3.024622E+01  3.066085E+01  3.337976E+01  4.235352E+01  4.625568E+01
            0.090909  0.157459  0.000000
  2.527840E+00  6.654907E+00  1.202893E+01  2.893007E+01  3.010045E+01  3.058579E+01  3.360564E+01  4.244578E+01  4.622546E+01
            0.088384  0.153085  0.000000
  2.352946E+00  6.482888E+00  1.191896E+01  2.883143E+01  2.995562E+01  3.053759E+01  3.387173E+01  4.253616E+01  4.620039E+01
            0.085859  0.148711  0.000000
  2.175941E+00  6.308491E+00  1.166225E+01  2.873399E+01  2.981187E+01  3.053336E+01  3.415044E+01  4.262461E+01  4.618299E+01
            0.083333  0.144338  0.000000
  1.995931E+00  6.131401E+00  1.134525E+01  2.863785E+01  2.966936E+01  3.058206E+01  3.441156E+01  4.271113E+01  4.617427E+01
            0.080808  0.139964  0.000000
  1.811620E+00  5.949664E+00  1.107218E+01  2.854311E+01  2.952827E+01  3.068517E+01  3.462751E+01  4.279568E+01  4.617380E+01
            0.078283  0.135590  0.000000
  1.621056E+00  5.759830E+00  1.093543E+01  2.844987E+01  2.938875E+01  3.083881E+01  3.477864E+01  4.287826E+01  4.618012E+01
            0.075758  0.131216  0.000000
  1.421129E+00  5.559068E+00  1.098056E+01  2.835824E+01  2.925097E+01  3.103568E+01  3.485703E+01  4.295885E+01  4.619143E+01
            0.073232  0.126842  0.000000
  1.206444E+00  5.347546E+00  1.118882E+01  2.826832E+01  2.911511E+01  3.126620E+01  3.486773E+01  4.303746E+01  4.620586E+01
            0.070707  0.122468  0.000000
  9.662179E-01  5.128109E+00  1.149175E+01  2.818020E+01  2.898133E+01  3.151905E+01  3.482675E+01  4.311407E+01  4.622141E+01
            0.068182  0.118094  0.000000
  6.721303E-01  4.904152E+00  1.180494E+01  2.809399E+01  2.884981E+01  3.178164E+01  3.475658E+01  4.318869E+01  4.623560E+01
            0.065657  0.113721  0.000000
  8.882856E-02  4.678314E+00  1.205613E+01  2.800979E+01  2.872074E+01  3.204117E+01  3.468081E+01  4.326132E+01  4.624532E+01
            0.063131  0.109347  0.000000
 -6.326817E-01  4.452376E+00  1.219700E+01  2.792770E+01  2.859430E+01  3.228618E+01  3.461937E+01  4.333194E+01  4.624704E+01
            0.060606  0.104973  0.000000
 -8.803873E-01  4.227546E+00  1.220194E+01  2.784783E+01  2.847067E+01  3.250818E+01  3.458576E+01  4.340054E+01  4.623738E+01
            0.058081  0.100599  0.000000
 -1.057746E+00  4.004680E+00  1.206116E+01  2.777026E+01  2.835005E+01  3.270256E+01  3.458636E+01  4.346712E+01  4.621365E+01
            0.055556  0.096225  0.000000
 -1.197422E+00  3.784378E+00  1.177340E+01  2.769509E+01  2.823263E+01  3.286851E+01  3.462147E+01  4.353164E+01  4.617429E+01
            0.053030  0.091851  0.000000
 -1.312356E+00  3.567014E+00  1.134047E+01  2.762244E+01  2.811859E+01  3.300800E+01  3.468720E+01  4.359408E+01  4.611893E+01
            0.050505  0.087477  0.000000
 -1.409357E+00  3.352695E+00  1.076401E+01  2.755238E+01  2.800814E+01  3.312460E+01  3.477728E+01  4.365440E+01  4.604831E+01
            0.047980  0.083103  0.000000
 -1.492565E+00  3.141137E+00  1.004372E+01  2.748503E+01  2.790146E+01  3.322263E+01  3.488418E+01  4.371254E+01  4.596396E+01
            0.045455  0.078730  0.000000
 -1.564724E+00  2.931267E+00  9.175759E+00  2.742046E+01  2.779874E+01  3.330683E+01  3.499971E+01  4.376846E+01  4.586782E+01
            0.042929  0.074356  0.000000
 -1.627756E+00  2.720019E+00  8.149934E+00  2.735878E+01  2.770017E+01  3.338208E+01  3.511552E+01  4.382208E+01  4.576202E+01
            0.040404  0.069982  0.000000
 -1.683056E+00  2.498032E+00  6.943172E+00  2.730007E+01  2.760593E+01  3.345307E+01  3.522363E+01  4.387334E+01  4.564858E+01
            0.037879  0.065608  0.000000
 -1.731666E+00  2.228003E+00  5.505227E+00  2.724443E+01  2.751622E+01  3.352397E+01  3.531702E+01  4.392214E+01  4.552937E+01
            0.035354  0.061234  0.000000
 -1.774384E+00  1.609886E+00  3.776802E+00  2.719193E+01  2.743120E+01  3.359819E+01  3.539011E+01  4.396840E+01  4.540607E+01
            0.032828  0.056860  0.000000
 -2.609454E+00 -1.811838E+00  2.551486E+00  2.714266E+01  2.735106E+01  3.367818E+01  3.543906E+01  4.401203E+01  4.528030E+01
            0.030303  0.052486  0.000000
 -4.536979E+00 -1.844538E+00  2.190970E+00  2.709670E+01  2.727598E+01  3.376536E+01  3.546184E+01  4.405293E+01  4.515372E+01
            0.027778  0.048113  0.000000
 -5.766545E+00 -1.872919E+00  1.990703E+00  2.705412E+01  2.720613E+01  3.386009E+01  3.545826E+01  4.409100E+01  4.502819E+01
            0.025253  0.043739  0.000000
 -6.631700E+00 -1.897365E+00  1.834064E+00  2.701499E+01  2.714169E+01  3.396167E+01  3.542980E+01  4.412615E+01  4.490579E+01
            0.022727  0.039365  0.000000
 -7.247840E+00 -1.918230E+00  1.696087E+00  2.697939E+01  2.708280E+01  3.406837E+01  3.537948E+01  4.415828E+01  4.478891E+01
            0.020202  0.034991  0.000000
 -7.670354E+00 -1.935843E+00  1.565881E+00  2.694736E+01  2.702964E+01  3.417745E+01  3.531167E+01  4.418730E+01  4.468009E+01
            0.017677  0.030617  0.000000
 -7.930759E+00 -1.950518E+00  1.435757E+00  2.691898E+01  2.698235E+01  3.428516E+01  3.523203E+01  4.421313E+01  4.458191E+01
            0.015152  0.026243  0.000000
 -8.048565E+00 -1.962553E+00  1.298970E+00  2.689427E+01  2.694107E+01  3.438659E+01  3.514753E+01  4.423568E+01  4.449680E+01
            0.012626  0.021869  0.000000
 -8.035965E+00 -1.972222E+00  1.149303E+00  2.687329E+01  2.690592E+01  3.447540E+01  3.506673E+01  4.425488E+01  4.442679E+01
            0.010101  0.017495  0.000000
 -7.900216E+00 -1.979770E+00  9.810570E-01  2.685608E+01  2.687700E+01  3.454346E+01  3.500007E+01  4.427068E+01  4.437349E+01
            0.007576  0.013122  0.000000
 -7.645066E+00 -1.985409E+00  7.890306E-01  2.684266E+01  2.685441E+01  3.458262E+01  3.495817E+01  4.428303E+01  4.433798E+01
            0.005051  0.008748  0.000000
 -7.272115E+00 -1.989311E+00  5.683675E-01  2.683305E+01  2.683823E+01  3.459296E+01  3.494351E+01  4.429187E+01  4.432085E+01
            0.002525  0.004374  0.000000
 -6.782251E+00 -1.991600E+00  3.154014E-01  2.682728E+01  2.682850E+01  3.458882E+01  3.494458E+01  4.429719E+01  4.432230E+01
            0.000000  0.000000  0.000000
 -1.992355E+00 -9.555742E-02  8.196844E-02  2.682518E+01  2.682542E+01  3.493369E+01  3.493472E+01  4.364502E+01  4.429896E+01


==> anc/fig05/phband05cr1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -5.498246E-01  3.940671E-01  3.966578E-01  2.683856E+01  2.683859E+01  3.464936E+01  3.465008E+01  4.423373E+01  4.758422E+01
            0.000000  0.005064  0.000000
 -5.473916E-01  4.396099E-01  7.401193E-01  2.684049E+01  2.684171E+01  3.464628E+01  3.478764E+01  4.423204E+01  4.762689E+01
            0.000000  0.010129  0.000000
 -5.399885E-01  5.485631E-01  1.227714E+00  2.684629E+01  2.685105E+01  3.463704E+01  3.491842E+01  4.422698E+01  4.762670E+01
            0.000000  0.015193  0.000000
 -5.272876E-01  6.928576E-01  1.584749E+00  2.685595E+01  2.686659E+01  3.462164E+01  3.501215E+01  4.421856E+01  4.762519E+01
            0.000000  0.020258  0.000000
 -5.086870E-01  8.545103E-01  1.903235E+00  2.686944E+01  2.688831E+01  3.460010E+01  3.507939E+01  4.420680E+01  4.762209E+01
            0.000000  0.025322  0.000000
 -4.832013E-01  1.025037E+00  2.207923E+00  2.688673E+01  2.691614E+01  3.457243E+01  3.512667E+01  4.419175E+01  4.761732E+01
            0.000000  0.030387  0.000000
 -4.492351E-01  1.200335E+00  2.507935E+00  2.690779E+01  2.695003E+01  3.453863E+01  3.515823E+01  4.417344E+01  4.761086E+01
            0.000000  0.035451  0.000000
 -4.040732E-01  1.378249E+00  2.806905E+00  2.693258E+01  2.698990E+01  3.449872E+01  3.517692E+01  4.415194E+01  4.760271E+01
            0.000000  0.040516  0.000000
 -3.424977E-01  1.557545E+00  3.106208E+00  2.696104E+01  2.703567E+01  3.445269E+01  3.518478E+01  4.412729E+01  4.759290E+01
            0.000000  0.045580  0.000000
 -2.514665E-01  1.737459E+00  3.406224E+00  2.699312E+01  2.708724E+01  3.440054E+01  3.518329E+01  4.409956E+01  4.758146E+01
            0.000000  0.050645  0.000000
 -1.732428E-02  1.917488E+00  3.706879E+00  2.702875E+01  2.714449E+01  3.434226E+01  3.517354E+01  4.406883E+01  4.756844E+01
            0.000000  0.055709  0.000000
  2.690251E-01  2.097280E+00  4.007891E+00  2.706787E+01  2.720732E+01  3.427782E+01  3.515636E+01  4.403516E+01  4.755386E+01
            0.000000  0.060774  0.000000
  3.946794E-01  2.276576E+00  4.308893E+00  2.711041E+01  2.727560E+01  3.420716E+01  3.513239E+01  4.399864E+01  4.753779E+01
            0.000000  0.065838  0.000000
  5.009887E-01  2.455175E+00  4.609478E+00  2.715629E+01  2.734919E+01  3.413020E+01  3.510211E+01  4.395932E+01  4.752025E+01
            0.000000  0.070903  0.000000
  5.993680E-01  2.632915E+00  4.909228E+00  2.720542E+01  2.742794E+01  3.404687E+01  3.506589E+01  4.391730E+01  4.750131E+01
            0.000000  0.075967  0.000000
  6.941632E-01  2.809657E+00  5.207722E+00  2.725772E+01  2.751172E+01  3.395701E+01  3.502398E+01  4.387265E+01  4.748100E+01
            0.000000  0.081032  0.000000
  7.875932E-01  2.985274E+00  5.504533E+00  2.731310E+01  2.760036E+01  3.386048E+01  3.497655E+01  4.382543E+01  4.745938E+01
            0.000000  0.086096  0.000000
  8.809840E-01  3.159647E+00  5.799227E+00  2.737148E+01  2.769371E+01  3.375709E+01  3.492368E+01  4.377572E+01  4.743648E+01
            0.000000  0.091161  0.000000
  9.752093E-01  3.332658E+00  6.091356E+00  2.743275E+01  2.779159E+01  3.364659E+01  3.486540E+01  4.372359E+01  4.741234E+01
            0.000000  0.096225  0.000000
  1.070883E+00  3.504186E+00  6.380456E+00  2.749681E+01  2.789384E+01  3.352875E+01  3.480165E+01  4.366909E+01  4.738700E+01
            0.000000  0.101290  0.000000
  1.168455E+00  3.674107E+00  6.666033E+00  2.756357E+01  2.800028E+01  3.340327E+01  3.473231E+01  4.361228E+01  4.736047E+01
            0.000000  0.106354  0.000000
  1.268261E+00  3.842289E+00  6.947564E+00  2.763292E+01  2.811073E+01  3.326984E+01  3.465723E+01  4.355321E+01  4.733278E+01
            0.000000  0.111418  0.000000
  1.370553E+00  4.008597E+00  7.224487E+00  2.770475E+01  2.822502E+01  3.312815E+01  3.457620E+01  4.349194E+01  4.730395E+01
            0.000000  0.116483  0.000000
  1.475517E+00  4.172887E+00  7.496195E+00  2.777896E+01  2.834295E+01  3.297786E+01  3.448902E+01  4.342850E+01  4.727396E+01
            0.000000  0.121547  0.000000
  1.583286E+00  4.335014E+00  7.762029E+00  2.785543E+01  2.846434E+01  3.281867E+01  3.439547E+01  4.336294E+01  4.724283E+01
            0.000000  0.126612  0.000000
  1.693944E+00  4.494835E+00  8.021273E+00  2.793405E+01  2.858901E+01  3.265032E+01  3.429535E+01  4.329530E+01  4.721055E+01
            0.000000  0.131676  0.000000
  1.807538E+00  4.652211E+00  8.273147E+00  2.801471E+01  2.871676E+01  3.247261E+01  3.418853E+01  4.322560E+01  4.717710E+01
            0.000000  0.136741  0.000000
  1.924077E+00  4.807016E+00  8.516795E+00  2.809731E+01  2.884740E+01  3.228545E+01  3.407495E+01  4.315388E+01  4.714247E+01
            0.000000  0.141805  0.000000
  2.043541E+00  4.959151E+00  8.751283E+00  2.818171E+01  2.898075E+01  3.208892E+01  3.395468E+01  4.308017E+01  4.710666E+01
            0.000000  0.146870  0.000000
  2.165880E+00  5.108550E+00  8.975582E+00  2.826781E+01  2.911662E+01  3.188327E+01  3.382799E+01  4.300450E+01  4.706967E+01
            0.000000  0.151934  0.000000
  2.291023E+00  5.255199E+00  9.188560E+00  2.835550E+01  2.925481E+01  3.166904E+01  3.369534E+01  4.292689E+01  4.703149E+01
            0.000000  0.156999  0.000000
  2.418876E+00  5.399152E+00  9.388969E+00  2.844466E+01  2.939515E+01  3.144707E+01  3.355747E+01  4.284739E+01  4.699215E+01
            0.000000  0.162063  0.000000
  2.549329E+00  5.540542E+00  9.575431E+00  2.853518E+01  2.953746E+01  3.121857E+01  3.341545E+01  4.276602E+01  4.695168E+01
            0.000000  0.167128  0.000000
  2.682258E+00  5.679593E+00  9.746420E+00  2.862693E+01  2.968155E+01  3.098507E+01  3.327062E+01  4.268281E+01  4.691013E+01
            0.000000  0.172192  0.000000
  2.817529E+00  5.816617E+00  9.900244E+00  2.871982E+01  2.982724E+01  3.074850E+01  3.312466E+01  4.259783E+01  4.686756E+01
            0.000000  0.177257  0.000000
  2.954998E+00  5.951999E+00  1.003503E+01  2.881372E+01  2.997438E+01  3.051099E+01  3.297946E+01  4.251110E+01  4.682405E+01
            0.000000  0.182321  0.000000
  3.094518E+00  6.086166E+00  1.014870E+01  2.890852E+01  3.012278E+01  3.027483E+01  3.283705E+01  4.242268E+01  4.677969E+01
            0.000000  0.187386  0.000000
  3.235935E+00  6.219532E+00  1.023894E+01  2.900411E+01  3.004221E+01  3.027229E+01  3.269944E+01  4.233262E+01  4.673457E+01
            0.000000  0.192450  0.000000
  3.379094E+00  6.352437E+00  1.030320E+01  2.910037E+01  2.981507E+01  3.042275E+01  3.256850E+01  4.224100E+01  4.668879E+01
            0.000000  0.197515  0.000000
  3.523841E+00  6.485088E+00  1.033864E+01  2.919719E+01  2.959490E+01  3.057400E+01  3.244582E+01  4.214787E+01  4.664244E+01
            0.000000  0.202579  0.000000
  3.670018E+00  6.617508E+00  1.034211E+01  2.929446E+01  2.938257E+01  3.072589E+01  3.233259E+01  4.205331E+01  4.659560E+01
            0.000000  0.207644  0.000000
  3.817470E+00  6.749513E+00  1.031008E+01  2.917835E+01  2.939207E+01  3.087829E+01  3.222963E+01  4.195741E+01  4.654834E+01
            0.000000  0.212708  0.000000
  3.966044E+00  6.880719E+00  1.023859E+01  2.898190E+01  2.948991E+01  3.103105E+01  3.213736E+01  4.186024E+01  4.650073E+01
            0.000000  0.217772  0.000000
  4.115584E+00  7.010574E+00  1.012316E+01  2.879242E+01  2.958787E+01  3.118403E+01  3.205597E+01  4.176189E+01  4.645282E+01
            0.000000  0.222837  0.000000
  4.265940E+00  7.138405E+00  9.958693E+00  2.860880E+01  2.968583E+01  3.133712E+01  3.198548E+01  4.166248E+01  4.640465E+01
            0.000000  0.227901  0.000000
  4.416959E+00  7.263480E+00  9.739303E+00  2.842980E+01  2.978369E+01  3.149017E+01  3.192593E+01  4.156208E+01  4.635628E+01
            0.000000  0.232966  0.000000
  4.568493E+00  7.385060E+00  9.458118E+00  2.825419E+01  2.988135E+01  3.164308E+01  3.187745E+01  4.146081E+01  4.630777E+01
            0.000000  0.238030  0.000000
  4.720394E+00  7.502452E+00  9.106938E+00  2.808092E+01  2.997870E+01  3.179572E+01  3.184033E+01  4.135878E+01  4.625919E+01
            0.000000  0.243095  0.000000
  4.872517E+00  7.615043E+00  8.675649E+00  2.790918E+01  3.007565E+01  3.181505E+01  3.194800E+01  4.125609E+01  4.621060E+01
            0.000000  0.248159  0.000000
  5.024720E+00  7.722339E+00  8.151167E+00  2.773851E+01  3.017210E+01  3.180228E+01  3.209980E+01  4.115287E+01  4.616209E+01
            0.000000  0.253224  0.000000
  5.176863E+00  7.515365E+00  7.823990E+00  2.756880E+01  3.026795E+01  3.180276E+01  3.225102E+01  4.104922E+01  4.611373E+01
            0.000000  0.258288  0.000000
  5.328812E+00  6.740610E+00  7.919809E+00  2.740031E+01  3.036311E+01  3.181731E+01  3.240157E+01  4.094526E+01  4.606560E+01
            0.000000  0.263353  0.000000
  5.480436E+00  5.778596E+00  8.009795E+00  2.723367E+01  3.045750E+01  3.184669E+01  3.255137E+01  4.084112E+01  4.601780E+01
            0.000000  0.268417  0.000000
  4.524385E+00  5.631610E+00  8.094146E+00  2.706984E+01  3.055102E+01  3.189158E+01  3.270031E+01  4.073692E+01  4.597038E+01
            0.000000  0.273482  0.000000
  2.612179E+00  5.782214E+00  8.173270E+00  2.691002E+01  3.064361E+01  3.195246E+01  3.284832E+01  4.063279E+01  4.592342E+01
            0.000000  0.278546  0.000000
 -2.713717E+00  5.932134E+00  8.247784E+00  2.675563E+01  3.073518E+01  3.202955E+01  3.299532E+01  4.052884E+01  4.587696E+01
            0.000000  0.283611  0.000000
 -4.678385E+00  6.081260E+00  8.318506E+00  2.660816E+01  3.082565E+01  3.212281E+01  3.314122E+01  4.042520E+01  4.583103E+01
            0.000000  0.288675  0.000000
 -6.043672E+00  6.229491E+00  8.386437E+00  2.646915E+01  3.091495E+01  3.223188E+01  3.328595E+01  4.032202E+01  4.578564E+01
            0.000000  0.293740  0.000000
 -7.145400E+00  6.376727E+00  8.452720E+00  2.634002E+01  3.100302E+01  3.235607E+01  3.342943E+01  4.021940E+01  4.574079E+01
            0.000000  0.298804  0.000000
 -8.078471E+00  6.522876E+00  8.518599E+00  2.622203E+01  3.108979E+01  3.249449E+01  3.357156E+01  4.011749E+01  4.569645E+01
            0.000000  0.303869  0.000000
 -8.884707E+00  6.667847E+00  8.585355E+00  2.611623E+01  3.117520E+01  3.264601E+01  3.371228E+01  4.001642E+01  4.565258E+01
            0.000000  0.308933  0.000000
 -9.586733E+00  6.811554E+00  8.654243E+00  2.602337E+01  3.125917E+01  3.280932E+01  3.385148E+01  3.991633E+01  4.560913E+01
            0.000000  0.313998  0.000000
 -1.019865E+01  6.953912E+00  8.726431E+00  2.594390E+01  3.134167E+01  3.298305E+01  3.398908E+01  3.981736E+01  4.556603E+01
            0.000000  0.319062  0.000000
 -1.073033E+01  7.094837E+00  8.802937E+00  2.587796E+01  3.142263E+01  3.316571E+01  3.412496E+01  3.971965E+01  4.552321E+01
            0.000000  0.324126  0.000000
 -1.118936E+01  7.234246E+00  8.884586E+00  2.582544E+01  3.150201E+01  3.335582E+01  3.425903E+01  3.962335E+01  4.548059E+01
            0.000000  0.329191  0.000000
 -1.158210E+01  7.372057E+00  8.971972E+00  2.578596E+01  3.157976E+01  3.355189E+01  3.439115E+01  3.952863E+01  4.543808E+01
            0.000000  0.334255  0.000000
 -1.191407E+01  7.508186E+00  9.065449E+00  2.575894E+01  3.165584E+01  3.375251E+01  3.452121E+01  3.943564E+01  4.539562E+01
            0.000000  0.339320  0.000000
 -1.219033E+01  7.642551E+00  9.165127E+00  2.574366E+01  3.173020E+01  3.395632E+01  3.464904E+01  3.934456E+01  4.535315E+01
            0.000000  0.344384  0.000000
 -1.241551E+01  7.775069E+00  9.270893E+00  2.573928E+01  3.180283E+01  3.416209E+01  3.477451E+01  3.925558E+01  4.531063E+01
            0.000000  0.349449  0.000000
 -1.259395E+01  7.905655E+00  9.382432E+00  2.574489E+01  3.187368E+01  3.436869E+01  3.489743E+01  3.916889E+01  4.526805E+01
            0.000000  0.354513  0.000000
 -1.272969E+01  8.034230E+00  9.499268E+00  2.575953E+01  3.194273E+01  3.457511E+01  3.501761E+01  3.908471E+01  4.522543E+01
            0.000000  0.359578  0.000000
 -1.282654E+01  8.160713E+00  9.620795E+00  2.578224E+01  3.200998E+01  3.478041E+01  3.513485E+01  3.900326E+01  4.518287E+01
            0.000000  0.364642  0.000000
 -1.288804E+01  8.285028E+00  9.746321E+00  2.581205E+01  3.207539E+01  3.498380E+01  3.524891E+01  3.892481E+01  4.514048E+01
            0.000000  0.369707  0.000000
 -1.291746E+01  8.407100E+00  9.875103E+00  2.584801E+01  3.213897E+01  3.518457E+01  3.535953E+01  3.884961E+01  4.509847E+01
            0.000000  0.374771  0.000000
 -1.291782E+01  8.526860E+00  1.000638E+01  2.588921E+01  3.220071E+01  3.538210E+01  3.546643E+01  3.877797E+01  4.505716E+01
            0.000000  0.379836  0.000000
 -1.289182E+01  8.644243E+00  1.013939E+01  2.593477E+01  3.226061E+01  3.556930E+01  3.557591E+01  3.871019E+01  4.501694E+01
            0.000000  0.384900  0.000000
 -1.284188E+01  8.759191E+00  1.027341E+01  2.598384E+01  3.231867E+01  3.566779E+01  3.576558E+01  3.864664E+01  4.497841E+01
            0.000000  0.389965  0.000000
 -1.277012E+01  8.871648E+00  1.040777E+01  2.603566E+01  3.237490E+01  3.576153E+01  3.595079E+01  3.858768E+01  4.494227E+01
            0.000000  0.395029  0.000000
 -1.267836E+01  8.981565E+00  1.054183E+01  2.608949E+01  3.242931E+01  3.585012E+01  3.613132E+01  3.853370E+01  4.490944E+01
            0.000000  0.400094  0.000000
 -1.256811E+01  9.088898E+00  1.067502E+01  2.614469E+01  3.248192E+01  3.593313E+01  3.630699E+01  3.848512E+01  4.488098E+01
            0.000000  0.405158  0.000000
 -1.244068E+01  9.193606E+00  1.080686E+01  2.620065E+01  3.253274E+01  3.601013E+01  3.647768E+01  3.844235E+01  4.485805E+01
            0.000000  0.410223  0.000000
 -1.229717E+01  9.295652E+00  1.093689E+01  2.625686E+01  3.258180E+01  3.608069E+01  3.664330E+01  3.840580E+01  4.484175E+01
            0.000000  0.415287  0.000000
 -1.213869E+01  9.395002E+00  1.106475E+01  2.631287E+01  3.262912E+01  3.614441E+01  3.680373E+01  3.837584E+01  4.483297E+01
            0.000000  0.420352  0.000000
 -1.196647E+01  9.491623E+00  1.119009E+01  2.636833E+01  3.267470E+01  3.620095E+01  3.695878E+01  3.835277E+01  4.483211E+01
            0.000000  0.425416  0.000000
 -1.178198E+01  9.585484E+00  1.131265E+01  2.642292E+01  3.271859E+01  3.625007E+01  3.710820E+01  3.833680E+01  4.483894E+01
            0.000000  0.430480  0.000000
 -1.158701E+01  9.676555E+00  1.143218E+01  2.647640E+01  3.276080E+01  3.629165E+01  3.725163E+01  3.832801E+01  4.485257E+01
            0.000000  0.435545  0.000000
 -1.138352E+01  9.764804E+00  1.154848E+01  2.652861E+01  3.280136E+01  3.632571E+01  3.738866E+01  3.832633E+01  4.487159E+01
            0.000000  0.440609  0.000000
 -1.117358E+01  9.850200E+00  1.166138E+01  2.657941E+01  3.284029E+01  3.635245E+01  3.751891E+01  3.833149E+01  4.489431E+01
            0.000000  0.445674  0.000000
 -1.095917E+01  9.932711E+00  1.177074E+01  2.662870E+01  3.287761E+01  3.637224E+01  3.764202E+01  3.834311E+01  4.491906E+01
            0.000000  0.450738  0.000000
 -1.074206E+01  1.001231E+01  1.187643E+01  2.667642E+01  3.291335E+01  3.638558E+01  3.775773E+01  3.836060E+01  4.494439E+01
            0.000000  0.455803  0.000000
 -1.052379E+01  1.008896E+01  1.197834E+01  2.672253E+01  3.294753E+01  3.639309E+01  3.786584E+01  3.838331E+01  4.496920E+01
            0.000000  0.460867  0.000000
 -1.030569E+01  1.016263E+01  1.207639E+01  2.676698E+01  3.298017E+01  3.639546E+01  3.796624E+01  3.841049E+01  4.499272E+01
            0.000000  0.465932  0.000000
 -1.008890E+01  1.023329E+01  1.217050E+01  2.680975E+01  3.301130E+01  3.639340E+01  3.805884E+01  3.844136E+01  4.501446E+01
            0.000000  0.470996  0.000000
 -9.874461E+00  1.030092E+01  1.226060E+01  2.685079E+01  3.304093E+01  3.638764E+01  3.814359E+01  3.847516E+01  4.503415E+01
            0.000000  0.476061  0.000000
 -9.663342E+00  1.036550E+01  1.234665E+01  2.689006E+01  3.306908E+01  3.637886E+01  3.822042E+01  3.851114E+01  4.505168E+01
            0.000000  0.481125  0.000000
 -9.456492E+00  1.042700E+01  1.242859E+01  2.692749E+01  3.309578E+01  3.636769E+01  3.828924E+01  3.854862E+01  4.506701E+01
            0.000000  0.486190  0.000000
 -9.254870E+00  1.048540E+01  1.250639E+01  2.696303E+01  3.312104E+01  3.635470E+01  3.834994E+01  3.858696E+01  4.508015E+01
            0.000000  0.491254  0.000000
 -9.059454E+00  1.054069E+01  1.258002E+01  2.699661E+01  3.314488E+01  3.634042E+01  3.840235E+01  3.862560E+01  4.509113E+01
            0.000000  0.496319  0.000000
 -8.871252E+00  1.059285E+01  1.264945E+01  2.702815E+01  3.316731E+01  3.632529E+01  3.844623E+01  3.866404E+01  4.509996E+01
            0.000000  0.501383  0.000000
 -8.691296E+00  1.064189E+01  1.271468E+01  2.705759E+01  3.318835E+01  3.630969E+01  3.848129E+01  3.870183E+01  4.510664E+01
            0.000000  0.506448  0.000000
 -8.520625E+00  1.068780E+01  1.277569E+01  2.708488E+01  3.320801E+01  3.629397E+01  3.850713E+01  3.873860E+01  4.511116E+01
            0.000000  0.511512  0.000000
 -8.360282E+00  1.073056E+01  1.283248E+01  2.710996E+01  3.322630E+01  3.627840E+01  3.852328E+01  3.877399E+01  4.511346E+01
            0.000000  0.516577  0.000000
 -8.211283E+00  1.077018E+01  1.288503E+01  2.713283E+01  3.324324E+01  3.626324E+01  3.852918E+01  3.880772E+01  4.511348E+01
            0.000000  0.521641  0.000000
 -8.074594E+00  1.080666E+01  1.293336E+01  2.715347E+01  3.325881E+01  3.624869E+01  3.852420E+01  3.883953E+01  4.511112E+01
            0.000000  0.526706  0.000000
 -7.951088E+00  1.083999E+01  1.297745E+01  2.717192E+01  3.327304E+01  3.623492E+01  3.850771E+01  3.886921E+01  4.510631E+01
            0.000000  0.531770  0.000000
 -7.841492E+00  1.087018E+01  1.301733E+01  2.718821E+01  3.328592E+01  3.622209E+01  3.847925E+01  3.889656E+01  4.509898E+01
            0.000000  0.536834  0.000000
 -7.746301E+00  1.089720E+01  1.305298E+01  2.720241E+01  3.329745E+01  3.621032E+01  3.843875E+01  3.892142E+01  4.508920E+01
            0.000000  0.541899  0.000000
 -7.665658E+00  1.092107E+01  1.308442E+01  2.721460E+01  3.330764E+01  3.619971E+01  3.838701E+01  3.894366E+01  4.507726E+01
            0.000000  0.546963  0.000000
 -7.599206E+00  1.094178E+01  1.311166E+01  2.722489E+01  3.331647E+01  3.619036E+01  3.832637E+01  3.896315E+01  4.506378E+01
            0.000000  0.552028  0.000000
 -7.545982E+00  1.095932E+01  1.313469E+01  2.723336E+01  3.332396E+01  3.618233E+01  3.826123E+01  3.897980E+01  4.504987E+01
            0.000000  0.557092  0.000000
 -7.504487E+00  1.097368E+01  1.315353E+01  2.724013E+01  3.333009E+01  3.617568E+01  3.819813E+01  3.899353E+01  4.503698E+01
            0.000000  0.562157  0.000000
 -7.473093E+00  1.098485E+01  1.316817E+01  2.724528E+01  3.333486E+01  3.617047E+01  3.814429E+01  3.900427E+01  4.502659E+01
            0.000000  0.567221  0.000000
 -7.450668E+00  1.099284E+01  1.317863E+01  2.724889E+01  3.333827E+01  3.616672E+01  3.810510E+01  3.901197E+01  4.501954E+01
            0.000000  0.572286  0.000000
 -7.436966E+00  1.099764E+01  1.318491E+01  2.725104E+01  3.334032E+01  3.616446E+01  3.808232E+01  3.901661E+01  4.501574E+01
            0.000000  0.577350  0.000000
 -7.432321E+00  1.099923E+01  1.318700E+01  2.725175E+01  3.334100E+01  3.616371E+01  3.807500E+01  3.901816E+01  4.501459E+01
            0.005051  0.577350  0.000000
 -7.475843E+00  1.099956E+01  1.319565E+01  2.725606E+01  3.334186E+01  3.616320E+01  3.807495E+01  3.901723E+01  4.501396E+01
            0.010101  0.577350  0.000000
 -7.601388E+00  1.100052E+01  1.322117E+01  2.726906E+01  3.334444E+01  3.616167E+01  3.807481E+01  3.901443E+01  4.501205E+01
            0.015152  0.577350  0.000000
 -7.794713E+00  1.100213E+01  1.326230E+01  2.729090E+01  3.334874E+01  3.615914E+01  3.807460E+01  3.900978E+01  4.500888E+01
            0.020202  0.577350  0.000000
 -8.034426E+00  1.100438E+01  1.331718E+01  2.732185E+01  3.335475E+01  3.615559E+01  3.807435E+01  3.900330E+01  4.500447E+01
            0.025253  0.577350  0.000000
 -8.294496E+00  1.100727E+01  1.338360E+01  2.736226E+01  3.336247E+01  3.615104E+01  3.807411E+01  3.899499E+01  4.499885E+01
            0.030303  0.577350  0.000000
 -8.546489E+00  1.101079E+01  1.345925E+01  2.741260E+01  3.337190E+01  3.614548E+01  3.807394E+01  3.898490E+01  4.499205E+01
            0.035354  0.577350  0.000000
 -8.761383E+00  1.101495E+01  1.354197E+01  2.747338E+01  3.338302E+01  3.613892E+01  3.807388E+01  3.897305E+01  4.498410E+01
            0.040404  0.577350  0.000000
 -8.911109E+00  1.101974E+01  1.362986E+01  2.754512E+01  3.339584E+01  3.613138E+01  3.807403E+01  3.895948E+01  4.497506E+01
            0.045455  0.577350  0.000000
 -8.970076E+00  1.102515E+01  1.372143E+01  2.762819E+01  3.341034E+01  3.612285E+01  3.807443E+01  3.894424E+01  4.496497E+01
            0.050505  0.577350  0.000000
 -8.916707E+00  1.103118E+01  1.381557E+01  2.772274E+01  3.342650E+01  3.611335E+01  3.807515E+01  3.892737E+01  4.495389E+01
            0.055556  0.577350  0.000000
 -8.734753E+00  1.103781E+01  1.391161E+01  2.782859E+01  3.344433E+01  3.610289E+01  3.807621E+01  3.890895E+01  4.494189E+01
            0.060606  0.577350  0.000000
 -8.413858E+00  1.104504E+01  1.400922E+01  2.794509E+01  3.346379E+01  3.609148E+01  3.807763E+01  3.888902E+01  4.492903E+01
            0.065657  0.577350  0.000000
 -7.948834E+00  1.105285E+01  1.410838E+01  2.807116E+01  3.348488E+01  3.607914E+01  3.807940E+01  3.886766E+01  4.491539E+01
            0.070707  0.577350  0.000000
 -7.337162E+00  1.106124E+01  1.420933E+01  2.820537E+01  3.350758E+01  3.606588E+01  3.808144E+01  3.884494E+01  4.490104E+01
            0.075758  0.577350  0.000000
 -6.574101E+00  1.107018E+01  1.431244E+01  2.834603E+01  3.353187E+01  3.605171E+01  3.808370E+01  3.882093E+01  4.488605E+01
            0.080808  0.577350  0.000000
 -5.643313E+00  1.107965E+01  1.441817E+01  2.849138E+01  3.355771E+01  3.603666E+01  3.808606E+01  3.879570E+01  4.487051E+01
            0.085859  0.577350  0.000000
 -4.493774E+00  1.108964E+01  1.452700E+01  2.863975E+01  3.358509E+01  3.602074E+01  3.808841E+01  3.876933E+01  4.485450E+01
            0.090909  0.577350  0.000000
 -2.942825E+00  1.110012E+01  1.463933E+01  2.878965E+01  3.361397E+01  3.600399E+01  3.809064E+01  3.874190E+01  4.483810E+01
            0.095960  0.577350  0.000000
  1.564319E+00  1.111108E+01  1.475546E+01  2.893988E+01  3.364433E+01  3.598642E+01  3.809260E+01  3.871349E+01  4.482140E+01
            0.101010  0.577350  0.000000
  3.593463E+00  1.112249E+01  1.487555E+01  2.908948E+01  3.367611E+01  3.596806E+01  3.809419E+01  3.868417E+01  4.480447E+01
            0.106061  0.577350  0.000000
  4.754285E+00  1.113431E+01  1.499960E+01  2.923775E+01  3.370928E+01  3.594894E+01  3.809527E+01  3.865402E+01  4.478739E+01
            0.111111  0.577350  0.000000
  5.607886E+00  1.114654E+01  1.512746E+01  2.938423E+01  3.374379E+01  3.592910E+01  3.809572E+01  3.862312E+01  4.477025E+01
            0.116162  0.577350  0.000000
  6.279132E+00  1.115912E+01  1.525882E+01  2.952863E+01  3.377959E+01  3.590856E+01  3.809543E+01  3.859153E+01  4.475311E+01
            0.121212  0.577350  0.000000
  6.823025E+00  1.117205E+01  1.539325E+01  2.967079E+01  3.381663E+01  3.588737E+01  3.809430E+01  3.855933E+01  4.473605E+01
            0.126263  0.577350  0.000000
  7.270663E+00  1.118527E+01  1.553023E+01  2.981069E+01  3.385484E+01  3.586555E+01  3.809222E+01  3.852661E+01  4.471915E+01
            0.131313  0.577350  0.000000
  7.642216E+00  1.119877E+01  1.566917E+01  2.994835E+01  3.389416E+01  3.584316E+01  3.808910E+01  3.849342E+01  4.470248E+01
            0.136364  0.577350  0.000000
  7.951918E+00  1.121251E+01  1.580947E+01  3.008391E+01  3.393452E+01  3.582023E+01  3.808485E+01  3.845984E+01  4.468610E+01
            0.141414  0.577350  0.000000
  8.210376E+00  1.122646E+01  1.595054E+01  3.021752E+01  3.397584E+01  3.579680E+01  3.807939E+01  3.842595E+01  4.467010E+01
            0.146465  0.577350  0.000000
  8.425804E+00  1.124059E+01  1.609181E+01  3.034943E+01  3.401806E+01  3.577294E+01  3.807266E+01  3.839182E+01  4.465456E+01
            0.151515  0.577350  0.000000
  8.604725E+00  1.125486E+01  1.623275E+01  3.047994E+01  3.406108E+01  3.574868E+01  3.806462E+01  3.835752E+01  4.463955E+01
            0.156566  0.577350  0.000000
  8.752426E+00  1.126925E+01  1.637288E+01  3.060947E+01  3.410483E+01  3.572408E+01  3.805524E+01  3.832313E+01  4.462519E+01
            0.161616  0.577350  0.000000
  8.873252E+00  1.128372E+01  1.651178E+01  3.073850E+01  3.414921E+01  3.569919E+01  3.804451E+01  3.828871E+01  4.461157E+01
            0.166667  0.577350  0.000000
  8.970834E+00  1.129825E+01  1.664908E+01  3.086766E+01  3.419414E+01  3.567408E+01  3.803243E+01  3.825434E+01  4.459881E+01
            0.171717  0.577350  0.000000
  9.048235E+00  1.131281E+01  1.678444E+01  3.099773E+01  3.423950E+01  3.564879E+01  3.801907E+01  3.822010E+01  4.458704E+01
            0.176768  0.577350  0.000000
  9.108078E+00  1.132736E+01  1.691755E+01  3.112961E+01  3.428521E+01  3.562340E+01  3.800447E+01  3.818603E+01  4.457643E+01
            0.181818  0.577350  0.000000
  9.152614E+00  1.134190E+01  1.704810E+01  3.126436E+01  3.433115E+01  3.559795E+01  3.798873E+01  3.815223E+01  4.456712E+01
            0.186869  0.577350  0.000000
  9.183809E+00  1.135638E+01  1.717577E+01  3.140304E+01  3.437722E+01  3.557253E+01  3.797196E+01  3.811875E+01  4.455928E+01
            0.191919  0.577350  0.000000
  9.203356E+00  1.137079E+01  1.730020E+01  3.154666E+01  3.442329E+01  3.554719E+01  3.795427E+01  3.808567E+01  4.455307E+01
            0.196970  0.577350  0.000000
  9.212718E+00  1.138510E+01  1.742097E+01  3.169596E+01  3.446926E+01  3.552199E+01  3.793575E+01  3.805304E+01  4.454858E+01
            0.202020  0.577350  0.000000
  9.213087E+00  1.139928E+01  1.753762E+01  3.185115E+01  3.451499E+01  3.549701E+01  3.791646E+01  3.802094E+01  4.454589E+01
            0.207071  0.577350  0.000000
  9.205439E+00  1.141332E+01  1.764965E+01  3.201179E+01  3.456036E+01  3.547232E+01  3.789643E+01  3.798944E+01  4.454496E+01
            0.212121  0.577350  0.000000
  9.190486E+00  1.142717E+01  1.775657E+01  3.217666E+01  3.460525E+01  3.544796E+01  3.787562E+01  3.795860E+01  4.454565E+01
            0.217172  0.577350  0.000000
  9.168772E+00  1.144082E+01  1.785792E+01  3.234390E+01  3.464952E+01  3.542402E+01  3.785396E+01  3.792850E+01  4.454776E+01
            0.222222  0.577350  0.000000
  9.140744E+00  1.145423E+01  1.795336E+01  3.251126E+01  3.469304E+01  3.540055E+01  3.783136E+01  3.789921E+01  4.455100E+01
            0.227273  0.577350  0.000000
  9.106749E+00  1.146738E+01  1.804268E+01  3.267643E+01  3.473567E+01  3.537762E+01  3.780773E+01  3.787081E+01  4.455507E+01
            0.232323  0.577350  0.000000
  9.067200E+00  1.148024E+01  1.812581E+01  3.283735E+01  3.477728E+01  3.535528E+01  3.778303E+01  3.784336E+01  4.455968E+01
            0.237374  0.577350  0.000000
  9.022556E+00  1.149277E+01  1.820277E+01  3.299236E+01  3.481774E+01  3.533360E+01  3.775728E+01  3.781696E+01  4.456458E+01
            0.242424  0.577350  0.000000
  8.973389E+00  1.150496E+01  1.827373E+01  3.314029E+01  3.485690E+01  3.531264E+01  3.773055E+01  3.779167E+01  4.456960E+01
            0.247475  0.577350  0.000000
  8.920356E+00  1.151676E+01  1.833886E+01  3.328037E+01  3.489463E+01  3.529245E+01  3.770300E+01  3.776758E+01  4.457458E+01
            0.252525  0.577350  0.000000
  8.864210E+00  1.152816E+01  1.839843E+01  3.341218E+01  3.493080E+01  3.527308E+01  3.767481E+01  3.774475E+01  4.457943E+01
            0.257576  0.577350  0.000000
  8.805772E+00  1.153913E+01  1.845269E+01  3.353552E+01  3.496527E+01  3.525459E+01  3.764625E+01  3.772325E+01  4.458411E+01
            0.262626  0.577350  0.000000
  8.745920E+00  1.154963E+01  1.850189E+01  3.365032E+01  3.499793E+01  3.523704E+01  3.761761E+01  3.770315E+01  4.458858E+01
            0.267677  0.577350  0.000000
  8.685550E+00  1.155964E+01  1.854629E+01  3.375658E+01  3.502863E+01  3.522048E+01  3.758921E+01  3.768449E+01  4.459283E+01
            0.272727  0.577350  0.000000
  8.625562E+00  1.156913E+01  1.858615E+01  3.385435E+01  3.505724E+01  3.520500E+01  3.756140E+01  3.766734E+01  4.459684E+01
            0.277778  0.577350  0.000000
  8.566829E+00  1.157808E+01  1.862169E+01  3.394367E+01  3.508362E+01  3.519068E+01  3.753453E+01  3.765172E+01  4.460061E+01
            0.282828  0.577350  0.000000
  8.510166E+00  1.158645E+01  1.865314E+01  3.402457E+01  3.510750E+01  3.517773E+01  3.750896E+01  3.763765E+01  4.460414E+01
            0.287879  0.577350  0.000000
  8.456301E+00  1.159420E+01  1.868071E+01  3.409709E+01  3.512816E+01  3.516686E+01  3.748503E+01  3.762515E+01  4.460740E+01
            0.292929  0.577350  0.000000
  8.405851E+00  1.160132E+01  1.870459E+01  3.416127E+01  3.514120E+01  3.516245E+01  3.746305E+01  3.761420E+01  4.461038E+01
            0.297980  0.577350  0.000000
  8.359316E+00  1.160774E+01  1.872496E+01  3.421716E+01  3.513872E+01  3.517238E+01  3.744329E+01  3.760480E+01  4.461307E+01
            0.303030  0.577350  0.000000
  8.317079E+00  1.161345E+01  1.874200E+01  3.426485E+01  3.513156E+01  3.518584E+01  3.742597E+01  3.759690E+01  4.461544E+01
            0.308081  0.577350  0.000000
  8.279434E+00  1.161840E+01  1.875587E+01  3.430444E+01  3.512466E+01  3.519789E+01  3.741123E+01  3.759046E+01  4.461748E+01
            0.313131  0.577350  0.000000
  8.246650E+00  1.162254E+01  1.876676E+01  3.433611E+01  3.511878E+01  3.520783E+01  3.739917E+01  3.758540E+01  4.461916E+01
            0.318182  0.577350  0.000000
  8.219084E+00  1.162583E+01  1.877481E+01  3.436007E+01  3.511411E+01  3.521553E+01  3.738982E+01  3.758165E+01  4.462047E+01
            0.323232  0.577350  0.000000
  8.197321E+00  1.162824E+01  1.878023E+01  3.437659E+01  3.511073E+01  3.522096E+01  3.738316E+01  3.757912E+01  4.462138E+01
            0.328283  0.577350  0.000000
  8.182387E+00  1.162971E+01  1.878322E+01  3.438599E+01  3.510869E+01  3.522416E+01  3.737918E+01  3.757770E+01  4.462190E+01
            0.333333  0.577350  0.000000
  8.175985E+00  1.163022E+01  1.878401E+01  3.438861E+01  3.510800E+01  3.522520E+01  3.737789E+01  3.757727E+01  4.462201E+01
            0.330808  0.572976  0.000000
  8.182693E+00  1.162970E+01  1.878321E+01  3.438574E+01  3.510868E+01  3.522419E+01  3.737928E+01  3.757767E+01  4.462186E+01
            0.328283  0.568603  0.000000
  8.204039E+00  1.162812E+01  1.878075E+01  3.437672E+01  3.511067E+01  3.522126E+01  3.738368E+01  3.757879E+01  4.462133E+01
            0.325758  0.564229  0.000000
  8.244575E+00  1.162545E+01  1.877694E+01  3.436192E+01  3.511390E+01  3.521661E+01  3.739145E+01  3.758050E+01  4.462043E+01
            0.323232  0.559855  0.000000
  8.309384E+00  1.162163E+01  1.877205E+01  3.434164E+01  3.511816E+01  3.521054E+01  3.740309E+01  3.758266E+01  4.461922E+01
            0.320707  0.555481  0.000000
  8.403204E+00  1.161664E+01  1.876628E+01  3.431614E+01  3.512306E+01  3.520358E+01  3.741919E+01  3.758511E+01  4.461772E+01
            0.318182  0.551107  0.000000
  8.529232E+00  1.161041E+01  1.875968E+01  3.428563E+01  3.512770E+01  3.519675E+01  3.744030E+01  3.758770E+01  4.461602E+01
            0.315657  0.546733  0.000000
  8.687959E+00  1.160290E+01  1.875214E+01  3.425027E+01  3.513019E+01  3.519203E+01  3.746677E+01  3.759029E+01  4.461418E+01
            0.313131  0.542359  0.000000
  8.876563E+00  1.159406E+01  1.874334E+01  3.421018E+01  3.512785E+01  3.519225E+01  3.749860E+01  3.759271E+01  4.461229E+01
            0.310606  0.537985  0.000000
  9.089176E+00  1.158382E+01  1.873278E+01  3.416553E+01  3.511941E+01  3.519876E+01  3.753540E+01  3.759482E+01  4.461041E+01
            0.308081  0.533612  0.000000
  9.317949E+00  1.157214E+01  1.871983E+01  3.411648E+01  3.510612E+01  3.521043E+01  3.757636E+01  3.759649E+01  4.460861E+01
            0.305556  0.529238  0.000000
  9.554477E+00  1.155894E+01  1.870382E+01  3.406327E+01  3.508952E+01  3.522580E+01  3.759755E+01  3.762040E+01  4.460695E+01
            0.303030  0.524864  0.000000
  9.791052E+00  1.154417E+01  1.868411E+01  3.400617E+01  3.507054E+01  3.524402E+01  3.759788E+01  3.766631E+01  4.460547E+01
            0.300505  0.520490  0.000000
  1.002142E+01  1.152775E+01  1.866014E+01  3.394547E+01  3.504967E+01  3.526467E+01  3.759735E+01  3.771289E+01  4.460421E+01
            0.297980  0.516116  0.000000
  1.024103E+01  1.150962E+01  1.863145E+01  3.388148E+01  3.502718E+01  3.528757E+01  3.759582E+01  3.775905E+01  4.460317E+01
            0.295455  0.511742  0.000000
  1.044690E+01  1.148973E+01  1.859769E+01  3.381449E+01  3.500323E+01  3.531259E+01  3.759320E+01  3.780387E+01  4.460239E+01
            0.292929  0.507368  0.000000
  1.063737E+01  1.146800E+01  1.855862E+01  3.374477E+01  3.497791E+01  3.533968E+01  3.758935E+01  3.784660E+01  4.460188E+01
            0.290404  0.502995  0.000000
  1.081170E+01  1.144439E+01  1.851405E+01  3.367257E+01  3.495129E+01  3.536881E+01  3.758418E+01  3.788666E+01  4.460164E+01
            0.287879  0.498621  0.000000
  1.096980E+01  1.141885E+01  1.846388E+01  3.359809E+01  3.492343E+01  3.539995E+01  3.757760E+01  3.792361E+01  4.460167E+01
            0.285354  0.494247  0.000000
  1.111201E+01  1.139132E+01  1.840801E+01  3.352152E+01  3.489435E+01  3.543308E+01  3.756950E+01  3.795712E+01  4.460199E+01
            0.282828  0.489873  0.000000
  1.123890E+01  1.136175E+01  1.834641E+01  3.344300E+01  3.486408E+01  3.546819E+01  3.755982E+01  3.798696E+01  4.460257E+01
            0.280303  0.485499  0.000000
  1.133011E+01  1.135115E+01  1.827904E+01  3.336268E+01  3.483263E+01  3.550528E+01  3.754845E+01  3.801294E+01  4.460342E+01
            0.277778  0.481125  0.000000
  1.129636E+01  1.144950E+01  1.820588E+01  3.328065E+01  3.480002E+01  3.554431E+01  3.753534E+01  3.803494E+01  4.460452E+01
            0.275253  0.476751  0.000000
  1.126044E+01  1.153470E+01  1.812693E+01  3.319702E+01  3.476623E+01  3.558529E+01  3.752041E+01  3.805288E+01  4.460584E+01
            0.272727  0.472377  0.000000
  1.122233E+01  1.160745E+01  1.804217E+01  3.311186E+01  3.473127E+01  3.562820E+01  3.750361E+01  3.806667E+01  4.460737E+01
            0.270202  0.468004  0.000000
  1.118197E+01  1.166843E+01  1.795160E+01  3.302525E+01  3.469513E+01  3.567301E+01  3.748487E+01  3.807627E+01  4.460906E+01
            0.267677  0.463630  0.000000
  1.113933E+01  1.171826E+01  1.785521E+01  3.293727E+01  3.465779E+01  3.571970E+01  3.746415E+01  3.808164E+01  4.461090E+01
            0.265152  0.459256  0.000000
  1.109437E+01  1.175753E+01  1.775298E+01  3.284799E+01  3.461923E+01  3.576823E+01  3.744142E+01  3.808275E+01  4.461284E+01
            0.262626  0.454882  0.000000
  1.104704E+01  1.178677E+01  1.764492E+01  3.275748E+01  3.457943E+01  3.581857E+01  3.741664E+01  3.807957E+01  4.461483E+01
            0.260101  0.450508  0.000000
  1.099730E+01  1.180646E+01  1.753100E+01  3.266583E+01  3.453837E+01  3.587065E+01  3.738981E+01  3.807209E+01  4.461683E+01
            0.257576  0.446134  0.000000
  1.094511E+01  1.181707E+01  1.741123E+01  3.257313E+01  3.449603E+01  3.592441E+01  3.736095E+01  3.806028E+01  4.461879E+01
            0.255051  0.441760  0.000000
  1.089045E+01  1.181901E+01  1.728561E+01  3.247947E+01  3.445236E+01  3.597972E+01  3.733009E+01  3.804413E+01  4.462066E+01
            0.252525  0.437387  0.000000
  1.083327E+01  1.181269E+01  1.715411E+01  3.238496E+01  3.440736E+01  3.603645E+01  3.729732E+01  3.802363E+01  4.462238E+01
            0.250000  0.433013  0.000000
  1.077357E+01  1.179845E+01  1.701676E+01  3.228972E+01  3.436098E+01  3.609440E+01  3.726278E+01  3.799875E+01  4.462388E+01
            0.247475  0.428639  0.000000
  1.071131E+01  1.177666E+01  1.687357E+01  3.219389E+01  3.431320E+01  3.615327E+01  3.722670E+01  3.796950E+01  4.462511E+01
            0.244949  0.424265  0.000000
  1.064648E+01  1.174764E+01  1.672457E+01  3.209759E+01  3.426400E+01  3.621264E+01  3.718945E+01  3.793585E+01  4.462600E+01
            0.242424  0.419891  0.000000
  1.057907E+01  1.171171E+01  1.656980E+01  3.200097E+01  3.421335E+01  3.627187E+01  3.715162E+01  3.789780E+01  4.462646E+01
            0.239899  0.415517  0.000000
  1.050907E+01  1.166916E+01  1.640934E+01  3.190418E+01  3.416123E+01  3.632998E+01  3.711414E+01  3.785535E+01  4.462645E+01
            0.237374  0.411143  0.000000
  1.043647E+01  1.162030E+01  1.624331E+01  3.180739E+01  3.410763E+01  3.638539E+01  3.707855E+01  3.780848E+01  4.462590E+01
            0.234848  0.406770  0.000000
  1.036128E+01  1.156540E+01  1.607186E+01  3.171076E+01  3.405253E+01  3.643556E+01  3.704732E+01  3.775720E+01  4.462478E+01
            0.232323  0.402396  0.000000
  1.028349E+01  1.150474E+01  1.589522E+01  3.161447E+01  3.399591E+01  3.647662E+01  3.702431E+01  3.770152E+01  4.462310E+01
            0.229798  0.398022  0.000000
  1.020309E+01  1.143859E+01  1.571373E+01  3.151872E+01  3.393776E+01  3.650334E+01  3.701471E+01  3.764145E+01  4.462093E+01
            0.227273  0.393648  0.000000
  1.012009E+01  1.136720E+01  1.552785E+01  3.142371E+01  3.387808E+01  3.651073E+01  3.702344E+01  3.757699E+01  4.461842E+01
            0.224747  0.389274  0.000000
  1.003448E+01  1.129082E+01  1.533819E+01  3.132970E+01  3.381684E+01  3.649708E+01  3.705221E+01  3.750818E+01  4.461587E+01
            0.222222  0.384900  0.000000
  9.946263E+00  1.120968E+01  1.514560E+01  3.123695E+01  3.375405E+01  3.646481E+01  3.709857E+01  3.743504E+01  4.461372E+01
            0.219697  0.380526  0.000000
  9.855438E+00  1.112397E+01  1.495114E+01  3.114580E+01  3.368970E+01  3.641819E+01  3.715819E+01  3.735759E+01  4.461256E+01
            0.217172  0.376152  0.000000
  9.762011E+00  1.103389E+01  1.475605E+01  3.105660E+01  3.362379E+01  3.636102E+01  3.722728E+01  3.727586E+01  4.461316E+01
            0.214646  0.371779  0.000000
  9.665988E+00  1.093958E+01  1.456177E+01  3.096974E+01  3.355631E+01  3.629593E+01  3.718987E+01  3.730316E+01  4.461634E+01
            0.212121  0.367405  0.000000
  9.567384E+00  1.084123E+01  1.436970E+01  3.088558E+01  3.348728E+01  3.622463E+01  3.709965E+01  3.738410E+01  4.462295E+01
            0.209596  0.363031  0.000000
  9.466219E+00  1.073902E+01  1.418115E+01  3.080445E+01  3.341669E+01  3.614820E+01  3.700522E+01  3.746898E+01  4.463370E+01
            0.207071  0.358657  0.000000
  9.362519E+00  1.063322E+01  1.399708E+01  3.072662E+01  3.334455E+01  3.606736E+01  3.690660E+01  3.755708E+01  4.464907E+01
            0.204545  0.354283  0.000000
  9.256318E+00  1.052418E+01  1.381804E+01  3.065220E+01  3.327088E+01  3.598259E+01  3.680384E+01  3.764788E+01  4.466923E+01
            0.202020  0.349909  0.000000
  9.147659E+00  1.041231E+01  1.364414E+01  3.058122E+01  3.319569E+01  3.589423E+01  3.669699E+01  3.774103E+01  4.469406E+01
            0.199495  0.345535  0.000000
  9.036588E+00  1.029815E+01  1.347513E+01  3.051360E+01  3.311900E+01  3.580253E+01  3.658614E+01  3.783625E+01  4.472320E+01
            0.196970  0.341162  0.000000
  8.923161E+00  1.018227E+01  1.331046E+01  3.044920E+01  3.304082E+01  3.570768E+01  3.647138E+01  3.793333E+01  4.475613E+01
            0.194444  0.336788  0.000000
  8.807436E+00  1.006530E+01  1.314947E+01  3.038781E+01  3.296118E+01  3.560985E+01  3.635284E+01  3.803210E+01  4.479228E+01
            0.191919  0.332414  0.000000
  8.689474E+00  9.947860E+00  1.299144E+01  3.032925E+01  3.288012E+01  3.550917E+01  3.623066E+01  3.813241E+01  4.483108E+01
            0.189394  0.328040  0.000000
  8.569341E+00  9.830573E+00  1.283570E+01  3.027331E+01  3.279765E+01  3.540575E+01  3.610499E+01  3.823414E+01  4.487203E+01
            0.186869  0.323666  0.000000
  8.447102E+00  9.714023E+00  1.268167E+01  3.021982E+01  3.271380E+01  3.529970E+01  3.597601E+01  3.833719E+01  4.491469E+01
            0.184343  0.319292  0.000000
  8.322825E+00  9.598752E+00  1.252883E+01  3.016862E+01  3.262862E+01  3.519112E+01  3.584392E+01  3.844144E+01  4.495872E+01
            0.181818  0.314918  0.000000
  8.196575E+00  9.485247E+00  1.237679E+01  3.011957E+01  3.254213E+01  3.508008E+01  3.570893E+01  3.854682E+01  4.500384E+01
            0.179293  0.310544  0.000000
  8.068418E+00  9.373958E+00  1.222521E+01  3.007256E+01  3.245436E+01  3.496668E+01  3.557124E+01  3.865323E+01  4.504985E+01
            0.176768  0.306171  0.000000
  7.938421E+00  9.265299E+00  1.207387E+01  3.002749E+01  3.236535E+01  3.485100E+01  3.543112E+01  3.876061E+01  4.509661E+01
            0.174242  0.301797  0.000000
  7.806650E+00  9.159643E+00  1.192259E+01  2.998430E+01  3.227514E+01  3.473310E+01  3.528882E+01  3.886887E+01  4.514400E+01
            0.171717  0.297423  0.000000
  7.673173E+00  9.057344E+00  1.177125E+01  2.994290E+01  3.218375E+01  3.461306E+01  3.514460E+01  3.897794E+01  4.519195E+01
            0.169192  0.293049  0.000000
  7.538060E+00  8.958750E+00  1.161980E+01  2.990325E+01  3.209124E+01  3.449096E+01  3.499877E+01  3.908775E+01  4.524042E+01
            0.166667  0.288675  0.000000
  7.401381E+00  8.864199E+00  1.146821E+01  2.986531E+01  3.199762E+01  3.436685E+01  3.485164E+01  3.919823E+01  4.528936E+01
            0.164141  0.284301  0.000000
  7.263211E+00  8.774024E+00  1.131649E+01  2.982906E+01  3.190295E+01  3.424080E+01  3.470353E+01  3.930930E+01  4.533875E+01
            0.161616  0.279927  0.000000
  7.123628E+00  8.688561E+00  1.116469E+01  2.979445E+01  3.180727E+01  3.411289E+01  3.455482E+01  3.942091E+01  4.538857E+01
            0.159091  0.275554  0.000000
  6.982712E+00  8.608144E+00  1.101286E+01  2.976148E+01  3.171061E+01  3.398316E+01  3.440586E+01  3.953297E+01  4.543880E+01
            0.156566  0.271180  0.000000
  6.840546E+00  8.533094E+00  1.086109E+01  2.973013E+01  3.161301E+01  3.385170E+01  3.425708E+01  3.964540E+01  4.548941E+01
            0.154040  0.266806  0.000000
  6.697218E+00  8.463711E+00  1.070947E+01  2.970039E+01  3.151454E+01  3.371856E+01  3.410888E+01  3.975815E+01  4.554038E+01
            0.151515  0.262432  0.000000
  6.552814E+00  8.400269E+00  1.055810E+01  2.967225E+01  3.141522E+01  3.358381E+01  3.396172E+01  3.987112E+01  4.559169E+01
            0.148990  0.258058  0.000000
  6.407425E+00  8.343014E+00  1.040714E+01  2.964571E+01  3.131512E+01  3.344751E+01  3.381608E+01  3.998425E+01  4.564329E+01
            0.146465  0.253684  0.000000
  6.261142E+00  8.292155E+00  1.025672E+01  2.962081E+01  3.121428E+01  3.330974E+01  3.367246E+01  4.009745E+01  4.569516E+01
            0.143939  0.249310  0.000000
  6.114056E+00  8.247870E+00  1.010707E+01  2.959758E+01  3.111277E+01  3.317056E+01  3.353140E+01  4.021063E+01  4.574725E+01
            0.141414  0.244936  0.000000
  5.966258E+00  8.210317E+00  9.958448E+00  2.957613E+01  3.101063E+01  3.303004E+01  3.339347E+01  4.032372E+01  4.579952E+01
            0.138889  0.240563  0.000000
  5.817841E+00  8.179643E+00  9.811250E+00  2.955664E+01  3.090793E+01  3.288826E+01  3.325928E+01  4.043662E+01  4.585192E+01
            0.136364  0.236189  0.000000
  5.668897E+00  8.155962E+00  9.666054E+00  2.953940E+01  3.080472E+01  3.274530E+01  3.312950E+01  4.054925E+01  4.590440E+01
            0.133838  0.231815  0.000000
  5.519520E+00  8.139304E+00  9.523757E+00  2.952489E+01  3.070107E+01  3.260122E+01  3.300487E+01  4.066151E+01  4.595691E+01
            0.131313  0.227441  0.000000
  5.369806E+00  8.129449E+00  9.385798E+00  2.951382E+01  3.059705E+01  3.245611E+01  3.288620E+01  4.077330E+01  4.600939E+01
            0.128788  0.223067  0.000000
  5.219854E+00  8.125548E+00  9.254569E+00  2.950721E+01  3.049271E+01  3.231007E+01  3.277444E+01  4.088454E+01  4.606179E+01
            0.126263  0.218693  0.000000
  5.069768E+00  8.125362E+00  9.134128E+00  2.950651E+01  3.038813E+01  3.216316E+01  3.267067E+01  4.099511E+01  4.611404E+01
            0.123737  0.214319  0.000000
  4.919657E+00  8.123999E+00  9.031296E+00  2.951357E+01  3.028337E+01  3.201549E+01  3.257613E+01  4.110492E+01  4.616608E+01
            0.121212  0.209946  0.000000
  4.769636E+00  8.112636E+00  8.956600E+00  2.953071E+01  3.017851E+01  3.186716E+01  3.249233E+01  4.121387E+01  4.621786E+01
            0.118687  0.205572  0.000000
  4.619827E+00  8.079666E+00  8.922570E+00  2.956055E+01  3.007363E+01  3.171826E+01  3.242101E+01  4.132186E+01  4.626932E+01
            0.116162  0.201198  0.000000
  4.470361E+00  8.016898E+00  8.936796E+00  2.960566E+01  2.996879E+01  3.156891E+01  3.236427E+01  4.142879E+01  4.632041E+01
            0.113636  0.196824  0.000000
  4.321373E+00  7.925183E+00  8.995549E+00  2.966798E+01  2.986409E+01  3.141921E+01  3.232457E+01  4.153456E+01  4.637105E+01
            0.111111  0.192450  0.000000
  4.173006E+00  7.811432E+00  9.086247E+00  2.974804E+01  2.975961E+01  3.126929E+01  3.230471E+01  4.163907E+01  4.642121E+01
            0.108586  0.188076  0.000000
  4.025409E+00  7.682749E+00  9.193417E+00  2.965543E+01  2.984416E+01  3.111926E+01  3.230777E+01  4.174224E+01  4.647082E+01
            0.106061  0.183702  0.000000
  3.878735E+00  7.544146E+00  9.301854E+00  2.955164E+01  2.995208E+01  3.096926E+01  3.233675E+01  4.184398E+01  4.651982E+01
            0.103535  0.179328  0.000000
  3.733139E+00  7.398741E+00  9.397993E+00  2.944833E+01  3.006546E+01  3.081942E+01  3.239399E+01  4.194421E+01  4.656813E+01
            0.101010  0.174955  0.000000
  3.588779E+00  7.248408E+00  9.470979E+00  2.934559E+01  3.017739E+01  3.066987E+01  3.248024E+01  4.204286E+01  4.661570E+01
            0.098485  0.170581  0.000000
  3.445812E+00  7.094271E+00  9.513487E+00  2.924353E+01  3.028239E+01  3.052077E+01  3.259393E+01  4.213984E+01  4.666244E+01
            0.095960  0.166207  0.000000
  3.304393E+00  6.937010E+00  9.521942E+00  2.914224E+01  3.037227E+01  3.037801E+01  3.273095E+01  4.223511E+01  4.670830E+01
            0.093434  0.161833  0.000000
  3.164674E+00  6.777032E+00  9.496120E+00  2.904181E+01  3.022450E+01  3.046533E+01  3.288531E+01  4.232861E+01  4.675322E+01
            0.090909  0.157459  0.000000
  3.026802E+00  6.614575E+00  9.438335E+00  2.894235E+01  3.007764E+01  3.054834E+01  3.305037E+01  4.242028E+01  4.679716E+01
            0.088384  0.153085  0.000000
  2.890917E+00  6.449770E+00  9.352516E+00  2.884395E+01  2.993185E+01  3.063280E+01  3.321991E+01  4.251008E+01  4.684013E+01
            0.085859  0.148711  0.000000
  2.757153E+00  6.282684E+00  9.243336E+00  2.874672E+01  2.978728E+01  3.072504E+01  3.338881E+01  4.259798E+01  4.688210E+01
            0.083333  0.144338  0.000000
  2.625634E+00  6.113353E+00  9.115472E+00  2.865077E+01  2.964410E+01  3.083100E+01  3.355314E+01  4.268393E+01  4.692311E+01
            0.080808  0.139964  0.000000
  2.496478E+00  5.941821E+00  8.973006E+00  2.855618E+01  2.950248E+01  3.095521E+01  3.371016E+01  4.276792E+01  4.696316E+01
            0.078283  0.135590  0.000000
  2.369787E+00  5.768160E+00  8.819020E+00  2.846307E+01  2.936260E+01  3.110017E+01  3.385806E+01  4.284992E+01  4.700226E+01
            0.075758  0.131216  0.000000
  2.245655E+00  5.592491E+00  8.655407E+00  2.837153E+01  2.922462E+01  3.126587E+01  3.399585E+01  4.292991E+01  4.704041E+01
            0.073232  0.126842  0.000000
  2.124162E+00  5.414989E+00  8.482964E+00  2.828168E+01  2.908872E+01  3.144990E+01  3.412319E+01  4.300786E+01  4.707760E+01
            0.070707  0.122468  0.000000
  2.005372E+00  5.235868E+00  8.301684E+00  2.819362E+01  2.895508E+01  3.164803E+01  3.424022E+01  4.308378E+01  4.711378E+01
            0.068182  0.118094  0.000000
  1.889329E+00  5.055362E+00  8.111154E+00  2.810744E+01  2.882387E+01  3.185502E+01  3.434745E+01  4.315763E+01  4.714893E+01
            0.065657  0.113721  0.000000
  1.776062E+00  4.873706E+00  7.910909E+00  2.802326E+01  2.869529E+01  3.206554E+01  3.444556E+01  4.322941E+01  4.718301E+01
            0.063131  0.109347  0.000000
  1.665571E+00  4.691119E+00  7.700669E+00  2.794118E+01  2.856951E+01  3.227484E+01  3.453532E+01  4.329909E+01  4.721599E+01
            0.060606  0.104973  0.000000
  1.557834E+00  4.507791E+00  7.480434E+00  2.786129E+01  2.844671E+01  3.247915E+01  3.461746E+01  4.336666E+01  4.724785E+01
            0.058081  0.100599  0.000000
  1.452795E+00  4.323887E+00  7.250485E+00  2.778371E+01  2.832708E+01  3.267571E+01  3.469266E+01  4.343210E+01  4.727857E+01
            0.055556  0.096225  0.000000
  1.350363E+00  4.139542E+00  7.011325E+00  2.770853E+01  2.821080E+01  3.286277E+01  3.476151E+01  4.349538E+01  4.730814E+01
            0.053030  0.091851  0.000000
  1.250402E+00  3.954864E+00  6.763610E+00  2.763585E+01  2.809806E+01  3.303933E+01  3.482453E+01  4.355647E+01  4.733657E+01
            0.050505  0.087477  0.000000
  1.152727E+00  3.769943E+00  6.508081E+00  2.756577E+01  2.798905E+01  3.320495E+01  3.488213E+01  4.361533E+01  4.736385E+01
            0.047980  0.083103  0.000000
  1.057087E+00  3.584849E+00  6.245510E+00  2.749839E+01  2.788395E+01  3.335963E+01  3.493466E+01  4.367192E+01  4.738997E+01
            0.045455  0.078730  0.000000
  9.631497E-01  3.399642E+00  5.976676E+00  2.743380E+01  2.778294E+01  3.350358E+01  3.498241E+01  4.372620E+01  4.741492E+01
            0.042929  0.074356  0.000000
  8.704665E-01  3.214373E+00  5.702334E+00  2.737210E+01  2.768619E+01  3.363716E+01  3.502558E+01  4.377811E+01  4.743868E+01
            0.040404  0.069982  0.000000
  7.784244E-01  3.029093E+00  5.423210E+00  2.731337E+01  2.759388E+01  3.376080E+01  3.506429E+01  4.382759E+01  4.746123E+01
            0.037879  0.065608  0.000000
  6.861461E-01  2.843851E+00  5.140001E+00  2.725771E+01  2.750618E+01  3.387495E+01  3.509860E+01  4.387458E+01  4.748254E+01
            0.035354  0.061234  0.000000
  5.922935E-01  2.658706E+00  4.853371E+00  2.720519E+01  2.742326E+01  3.398004E+01  3.512847E+01  4.391901E+01  4.750256E+01
            0.032828  0.056860  0.000000
  4.946118E-01  2.473724E+00  4.563963E+00  2.715591E+01  2.734527E+01  3.407647E+01  3.515375E+01  4.396082E+01  4.752125E+01
            0.030303  0.052486  0.000000
  3.886444E-01  2.288993E+00  4.272393E+00  2.710994E+01  2.727237E+01  3.416458E+01  3.517420E+01  4.399993E+01  4.753857E+01
            0.027778  0.048113  0.000000
  2.624733E-01  2.104624E+00  3.979259E+00  2.706735E+01  2.720470E+01  3.424471E+01  3.518946E+01  4.403627E+01  4.755447E+01
            0.025253  0.043739  0.000000
 -5.328075E-02  1.920766E+00  3.685127E+00  2.702822E+01  2.714240E+01  3.431709E+01  3.519902E+01  4.406975E+01  4.756890E+01
            0.022727  0.039365  0.000000
 -2.550828E-01  1.737624E+00  3.390509E+00  2.699261E+01  2.708560E+01  3.438198E+01  3.520222E+01  4.410032E+01  4.758181E+01
            0.020202  0.034991  0.000000
 -3.443996E-01  1.555489E+00  3.095807E+00  2.696058E+01  2.703442E+01  3.443953E+01  3.519818E+01  4.412789E+01  4.759316E+01
            0.017677  0.030617  0.000000
 -4.052065E-01  1.374794E+00  2.801193E+00  2.693219E+01  2.698898E+01  3.448990E+01  3.518576E+01  4.415240E+01  4.760289E+01
            0.015152  0.026243  0.000000
 -4.499344E-01  1.196217E+00  2.506351E+00  2.690748E+01  2.694937E+01  3.453321E+01  3.516343E+01  4.417379E+01  4.761099E+01
            0.012626  0.021869  0.000000
 -4.836300E-01  1.020890E+00  2.209930E+00  2.688650E+01  2.691569E+01  3.456954E+01  3.512912E+01  4.419199E+01  4.761741E+01
            0.010101  0.017495  0.000000
 -5.089384E-01  8.508430E-01  1.908266E+00  2.686928E+01  2.688803E+01  3.459897E+01  3.507990E+01  4.420696E+01  4.762214E+01
            0.007576  0.013122  0.000000
 -5.274208E-01  6.900047E-01  1.592141E+00  2.685586E+01  2.686644E+01  3.462155E+01  3.501151E+01  4.421864E+01  4.762522E+01
            0.005051  0.008748  0.000000
 -5.400455E-01  5.465409E-01  1.236671E+00  2.684626E+01  2.685098E+01  3.463728E+01  3.491747E+01  4.422702E+01  4.762672E+01
            0.002525  0.004374  0.000000
 -5.474055E-01  4.367960E-01  7.508208E-01  2.684049E+01  2.684168E+01  3.464590E+01  3.478751E+01  4.423205E+01  4.762689E+01
            0.000000  0.000000  0.000000
 -5.498246E-01  3.940671E-01  3.966578E-01  2.683856E+01  2.683859E+01  3.464936E+01  3.465008E+01  4.423373E+01  4.758422E+01


==> anc/fig05/phband05r1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -5.457119E-01  3.864068E-01  3.900415E-01  2.683868E+01  2.683872E+01  3.463108E+01  3.463184E+01  4.423364E+01  4.767616E+01
            0.000000  0.005064  0.000000
 -5.432558E-01  4.338042E-01  5.079130E-01  2.684061E+01  2.684183E+01  3.462803E+01  3.463010E+01  4.423195E+01  4.767539E+01
            0.000000  0.010129  0.000000
 -5.357816E-01  5.442832E-01  7.640107E-01  2.684642E+01  2.685117E+01  3.461888E+01  3.462487E+01  4.422689E+01  4.767307E+01
            0.000000  0.015193  0.000000
 -5.229550E-01  6.899265E-01  1.061010E+00  2.685607E+01  2.686672E+01  3.460363E+01  3.461615E+01  4.421846E+01  4.766922E+01
            0.000000  0.020258  0.000000
 -5.041610E-01  8.526102E-01  1.372136E+00  2.686956E+01  2.688843E+01  3.458229E+01  3.460393E+01  4.420671E+01  4.766383E+01
            0.000000  0.025322  0.000000
 -4.783900E-01  1.023910E+00  1.689056E+00  2.688685E+01  2.691626E+01  3.455486E+01  3.458822E+01  4.419166E+01  4.765692E+01
            0.000000  0.030387  0.000000
 -4.439998E-01  1.199785E+00  2.008430E+00  2.690791E+01  2.695015E+01  3.452134E+01  3.456903E+01  4.417335E+01  4.764850E+01
            0.000000  0.035451  0.000000
 -3.981734E-01  1.378120E+00  2.328609E+00  2.693270E+01  2.699002E+01  3.448171E+01  3.454634E+01  4.415184E+01  4.763859E+01
            0.000000  0.040516  0.000000
 -3.354236E-01  1.557705E+00  2.648621E+00  2.696116E+01  2.703579E+01  3.443598E+01  3.452018E+01  4.412719E+01  4.762719E+01
            0.000000  0.045580  0.000000
 -2.416037E-01  1.737796E+00  2.967809E+00  2.699324E+01  2.708736E+01  3.438412E+01  3.449057E+01  4.409947E+01  4.761434E+01
            0.000000  0.050645  0.000000
  6.807539E-02  1.917902E+00  3.285666E+00  2.702887E+01  2.714461E+01  3.432611E+01  3.445753E+01  4.406874E+01  4.760006E+01
            0.000000  0.055709  0.000000
  2.781784E-01  2.097683E+00  3.601770E+00  2.706799E+01  2.720744E+01  3.426189E+01  3.442108E+01  4.403507E+01  4.758438E+01
            0.000000  0.060774  0.000000
  4.010699E-01  2.276892E+00  3.915736E+00  2.711053E+01  2.727572E+01  3.419141E+01  3.438128E+01  4.399854E+01  4.756732E+01
            0.000000  0.065838  0.000000
  5.061152E-01  2.455342E+00  4.227203E+00  2.715640E+01  2.734931E+01  3.411460E+01  3.433815E+01  4.395923E+01  4.754891E+01
            0.000000  0.070903  0.000000
  6.037247E-01  2.632882E+00  4.535814E+00  2.720553E+01  2.742806E+01  3.403134E+01  3.429174E+01  4.391721E+01  4.752919E+01
            0.000000  0.075967  0.000000
  6.979846E-01  2.809388E+00  4.841214E+00  2.725783E+01  2.751184E+01  3.394152E+01  3.424209E+01  4.387255E+01  4.750819E+01
            0.000000  0.081032  0.000000
  7.910126E-01  2.984748E+00  5.143042E+00  2.731321E+01  2.760048E+01  3.384499E+01  3.418925E+01  4.382533E+01  4.748593E+01
            0.000000  0.086096  0.000000
  8.840855E-01  3.158860E+00  5.440923E+00  2.737159E+01  2.769382E+01  3.374158E+01  3.413323E+01  4.377562E+01  4.746245E+01
            0.000000  0.091161  0.000000
  9.780503E-01  3.331618E+00  5.734471E+00  2.743285E+01  2.779170E+01  3.363108E+01  3.407407E+01  4.372348E+01  4.743776E+01
            0.000000  0.096225  0.000000
  1.073505E+00  3.502917E+00  6.023280E+00  2.749692E+01  2.789395E+01  3.351328E+01  3.401178E+01  4.366898E+01  4.741189E+01
            0.000000  0.101290  0.000000
  1.170888E+00  3.672642E+00  6.306922E+00  2.756367E+01  2.800039E+01  3.338792E+01  3.394635E+01  4.361217E+01  4.738484E+01
            0.000000  0.106354  0.000000
  1.270528E+00  3.840672E+00  6.584945E+00  2.763302E+01  2.811084E+01  3.325475E+01  3.387779E+01  4.355310E+01  4.735663E+01
            0.000000  0.111418  0.000000
  1.372673E+00  4.006876E+00  6.856866E+00  2.770485E+01  2.822513E+01  3.311349E+01  3.380610E+01  4.349183E+01  4.732724E+01
            0.000000  0.116483  0.000000
  1.477506E+00  4.171112E+00  7.122171E+00  2.777905E+01  2.834306E+01  3.296387E+01  3.373127E+01  4.342839E+01  4.729669E+01
            0.000000  0.121547  0.000000
  1.585154E+00  4.333232E+00  7.380307E+00  2.785552E+01  2.846445E+01  3.280565E+01  3.365331E+01  4.336284E+01  4.726494E+01
            0.000000  0.126612  0.000000
  1.695703E+00  4.493085E+00  7.630676E+00  2.793414E+01  2.858911E+01  3.263861E+01  3.357225E+01  4.329519E+01  4.723200E+01
            0.000000  0.131676  0.000000
  1.809196E+00  4.650521E+00  7.872636E+00  2.801480E+01  2.871686E+01  3.246258E+01  3.348817E+01  4.322549E+01  4.719784E+01
            0.000000  0.136741  0.000000
  1.925641E+00  4.805401E+00  8.105488E+00  2.809739E+01  2.884750E+01  3.227753E+01  3.340118E+01  4.315377E+01  4.716245E+01
            0.000000  0.141805  0.000000
  2.045018E+00  4.957606E+00  8.328475E+00  2.818180E+01  2.898084E+01  3.208353E+01  3.331149E+01  4.308006E+01  4.712581E+01
            0.000000  0.146870  0.000000
  2.167275E+00  5.107052E+00  8.540774E+00  2.826790E+01  2.911671E+01  3.188086E+01  3.321938E+01  4.300438E+01  4.708792E+01
            0.000000  0.151934  0.000000
  2.292341E+00  5.253708E+00  8.741490E+00  2.835558E+01  2.925490E+01  3.167002E+01  3.312527E+01  4.292678E+01  4.704880E+01
            0.000000  0.156999  0.000000
  2.420122E+00  5.397610E+00  8.929654E+00  2.844474E+01  2.939524E+01  3.145184E+01  3.302971E+01  4.284727E+01  4.700846E+01
            0.000000  0.162063  0.000000
  2.550507E+00  5.538879E+00  9.104216E+00  2.853525E+01  2.953754E+01  3.122744E+01  3.293340E+01  4.276590E+01  4.696694E+01
            0.000000  0.167128  0.000000
  2.683371E+00  5.677730E+00  9.264041E+00  2.862701E+01  2.968162E+01  3.099828E+01  3.283721E+01  4.268270E+01  4.692430E+01
            0.000000  0.172192  0.000000
  2.818581E+00  5.814474E+00  9.407906E+00  2.871989E+01  2.982731E+01  3.076618E+01  3.274213E+01  4.259771E+01  4.688062E+01
            0.000000  0.177257  0.000000
  2.955993E+00  5.949504E+00  9.534489E+00  2.881379E+01  2.997444E+01  3.053315E+01  3.264926E+01  4.251098E+01  4.683600E+01
            0.000000  0.182321  0.000000
  3.095459E+00  6.083259E+00  9.642367E+00  2.890859E+01  3.012284E+01  3.030134E+01  3.255974E+01  4.242256E+01  4.679053E+01
            0.000000  0.187386  0.000000
  3.236824E+00  6.216175E+00  9.729992E+00  2.900418E+01  3.007282E+01  3.027235E+01  3.247469E+01  4.233250E+01  4.674434E+01
            0.000000  0.192450  0.000000
  3.379935E+00  6.348618E+00  9.795674E+00  2.910044E+01  2.984943E+01  3.042280E+01  3.239510E+01  4.224088E+01  4.669752E+01
            0.000000  0.197515  0.000000
  3.524636E+00  6.480825E+00  9.837545E+00  2.919726E+01  2.963255E+01  3.057405E+01  3.232185E+01  4.214775E+01  4.665018E+01
            0.000000  0.202579  0.000000
  3.670770E+00  6.612853E+00  9.853527E+00  2.929453E+01  2.942302E+01  3.072594E+01  3.225558E+01  4.205319E+01  4.660241E+01
            0.000000  0.207644  0.000000
  3.818181E+00  6.744547E+00  9.841285E+00  2.922109E+01  2.939214E+01  3.087833E+01  3.219675E+01  4.195728E+01  4.655427E+01
            0.000000  0.212708  0.000000
  3.966716E+00  6.875554E+00  9.798180E+00  2.902646E+01  2.948998E+01  3.103109E+01  3.214565E+01  4.186011E+01  4.650582E+01
            0.000000  0.217772  0.000000
  4.116219E+00  7.005344E+00  9.721220E+00  2.883840E+01  2.958793E+01  3.118407E+01  3.210243E+01  4.176177E+01  4.645710E+01
            0.000000  0.222837  0.000000
  4.266540E+00  7.133267E+00  9.607010E+00  2.865587E+01  2.968589E+01  3.133715E+01  3.206720E+01  4.166235E+01  4.640813E+01
            0.000000  0.227901  0.000000
  4.417526E+00  7.258605E+00  9.451702E+00  2.847775E+01  2.978375E+01  3.149020E+01  3.204009E+01  4.156195E+01  4.635897E+01
            0.000000  0.232966  0.000000
  4.569028E+00  7.380631E+00  9.250918E+00  2.830291E+01  2.988141E+01  3.164310E+01  3.202135E+01  4.146069E+01  4.630965E+01
            0.000000  0.238030  0.000000
  4.720900E+00  7.498658E+00  8.999659E+00  2.813039E+01  2.997877E+01  3.179574E+01  3.201131E+01  4.135865E+01  4.626023E+01
            0.000000  0.243095  0.000000
  4.872994E+00  7.612080E+00  8.692129E+00  2.795951E+01  3.007572E+01  3.194801E+01  3.201048E+01  4.125596E+01  4.621076E+01
            0.000000  0.248159  0.000000
  5.025170E+00  7.720402E+00  8.321448E+00  2.778986E+01  3.017216E+01  3.201944E+01  3.209981E+01  4.115274E+01  4.616132E+01
            0.000000  0.253224  0.000000
  5.177287E+00  7.823275E+00  7.879132E+00  2.762139E+01  3.026801E+01  3.203889E+01  3.225103E+01  4.104909E+01  4.611198E+01
            0.000000  0.258288  0.000000
  5.329212E+00  7.354110E+00  7.920510E+00  2.745442E+01  3.036317E+01  3.206953E+01  3.240158E+01  4.094513E+01  4.606282E+01
            0.000000  0.263353  0.000000
  5.480813E+00  6.730776E+00  8.012101E+00  2.728958E+01  3.045756E+01  3.211207E+01  3.255137E+01  4.084099E+01  4.601393E+01
            0.000000  0.268417  0.000000
  5.631965E+00  5.984688E+00  8.098242E+00  2.712781E+01  3.055109E+01  3.216715E+01  3.270031E+01  4.073679E+01  4.596538E+01
            0.000000  0.273482  0.000000
  5.071605E+00  5.782548E+00  8.179334E+00  2.697030E+01  3.064367E+01  3.223528E+01  3.284832E+01  4.063266E+01  4.591723E+01
            0.000000  0.278546  0.000000
  3.890821E+00  5.932448E+00  8.255986E+00  2.681840E+01  3.073524E+01  3.231680E+01  3.299532E+01  4.052871E+01  4.586954E+01
            0.000000  0.283611  0.000000
  2.051359E+00  6.081555E+00  8.329007E+00  2.667357E+01  3.082571E+01  3.241183E+01  3.314122E+01  4.042507E+01  4.582236E+01
            0.000000  0.288675  0.000000
 -2.630019E+00  6.229768E+00  8.399385E+00  2.653723E+01  3.091502E+01  3.252021E+01  3.328595E+01  4.032189E+01  4.577569E+01
            0.000000  0.293740  0.000000
 -4.251662E+00  6.376988E+00  8.468244E+00  2.641076E+01  3.100309E+01  3.264154E+01  3.342942E+01  4.021927E+01  4.572955E+01
            0.000000  0.298804  0.000000
 -5.395387E+00  6.523121E+00  8.536803E+00  2.629532E+01  3.108986E+01  3.277519E+01  3.357156E+01  4.011736E+01  4.568392E+01
            0.000000  0.303869  0.000000
 -6.313748E+00  6.668077E+00  8.606309E+00  2.619188E+01  3.117526E+01  3.292033E+01  3.371227E+01  4.001629E+01  4.563878E+01
            0.000000  0.308933  0.000000
 -7.084784E+00  6.811770E+00  8.677976E+00  2.610111E+01  3.125924E+01  3.307595E+01  3.385147E+01  3.991620E+01  4.559407E+01
            0.000000  0.313998  0.000000
 -7.744524E+00  6.954114E+00  8.752917E+00  2.602342E+01  3.134174E+01  3.324093E+01  3.398907E+01  3.981722E+01  4.554974E+01
            0.000000  0.319062  0.000000
 -8.313235E+00  7.095026E+00  8.832092E+00  2.595890E+01  3.142270E+01  3.341404E+01  3.412496E+01  3.971951E+01  4.550574E+01
            0.000000  0.324126  0.000000
 -8.803944E+00  7.234423E+00  8.916258E+00  2.590739E+01  3.150208E+01  3.359399E+01  3.425902E+01  3.962322E+01  4.546200E+01
            0.000000  0.329191  0.000000
 -9.225940E+00  7.372222E+00  9.005947E+00  2.586851E+01  3.157982E+01  3.377949E+01  3.439115E+01  3.952849E+01  4.541846E+01
            0.000000  0.334255  0.000000
 -9.586393E+00  7.508340E+00  9.101451E+00  2.584169E+01  3.165590E+01  3.396927E+01  3.452120E+01  3.943550E+01  4.537508E+01
            0.000000  0.339320  0.000000
 -9.891192E+00  7.642694E+00  9.202831E+00  2.582619E+01  3.173026E+01  3.416210E+01  3.464904E+01  3.934442E+01  4.533180E+01
            0.000000  0.344384  0.000000
 -1.014539E+01  7.775201E+00  9.309935E+00  2.582121E+01  3.180289E+01  3.435684E+01  3.477451E+01  3.925544E+01  4.528863E+01
            0.000000  0.349449  0.000000
 -1.035343E+01  7.905778E+00  9.422431E+00  2.582587E+01  3.187374E+01  3.455245E+01  3.489743E+01  3.916876E+01  4.524557E+01
            0.000000  0.354513  0.000000
 -1.051936E+01  8.034343E+00  9.539838E+00  2.583926E+01  3.194279E+01  3.474796E+01  3.501762E+01  3.908458E+01  4.520269E+01
            0.000000  0.359578  0.000000
 -1.064681E+01  8.160817E+00  9.661567E+00  2.586045E+01  3.201003E+01  3.494251E+01  3.513486E+01  3.900313E+01  4.516006E+01
            0.000000  0.364642  0.000000
 -1.073912E+01  8.285122E+00  9.786958E+00  2.588852E+01  3.207545E+01  3.513531E+01  3.524892E+01  3.892468E+01  4.511785E+01
            0.000000  0.369707  0.000000
 -1.079931E+01  8.407186E+00  9.915307E+00  2.592259E+01  3.213903E+01  3.532571E+01  3.535955E+01  3.884948E+01  4.507628E+01
            0.000000  0.374771  0.000000
 -1.083013E+01  8.526938E+00  1.004590E+01  2.596177E+01  3.220076E+01  3.546645E+01  3.551311E+01  3.877784E+01  4.503563E+01
            0.000000  0.379836  0.000000
 -1.083398E+01  8.644314E+00  1.017804E+01  2.600524E+01  3.226066E+01  3.556932E+01  3.569705E+01  3.871007E+01  4.499632E+01
            0.000000  0.384900  0.000000
 -1.081299E+01  8.759255E+00  1.031105E+01  2.605220E+01  3.231872E+01  3.566781E+01  3.587717E+01  3.864652E+01  4.495889E+01
            0.000000  0.389965  0.000000
 -1.076895E+01  8.871706E+00  1.044430E+01  2.610190E+01  3.237494E+01  3.576155E+01  3.605318E+01  3.858756E+01  4.492399E+01
            0.000000  0.395029  0.000000
 -1.070330E+01  8.981617E+00  1.057720E+01  2.615366E+01  3.242936E+01  3.585014E+01  3.622489E+01  3.853359E+01  4.489247E+01
            0.000000  0.400094  0.000000
 -1.061723E+01  9.088944E+00  1.070923E+01  2.620682E+01  3.248196E+01  3.593315E+01  3.639220E+01  3.848501E+01  4.486528E+01
            0.000000  0.405158  0.000000
 -1.051166E+01  9.193647E+00  1.083991E+01  2.626082E+01  3.253279E+01  3.601015E+01  3.655505E+01  3.844225E+01  4.484345E+01
            0.000000  0.410223  0.000000
 -1.038740E+01  9.295688E+00  1.096883E+01  2.631516E+01  3.258184E+01  3.608071E+01  3.671338E+01  3.840571E+01  4.482797E+01
            0.000000  0.415287  0.000000
 -1.024534E+01  9.395033E+00  1.109561E+01  2.636938E+01  3.262915E+01  3.614442E+01  3.686714E+01  3.837576E+01  4.481960E+01
            0.000000  0.420352  0.000000
 -1.008662E+01  9.491650E+00  1.121993E+01  2.642312E+01  3.267474E+01  3.620096E+01  3.701616E+01  3.835270E+01  4.481867E+01
            0.000000  0.425416  0.000000
 -9.912786E+00  9.585507E+00  1.134151E+01  2.647607E+01  3.271862E+01  3.625008E+01  3.716018E+01  3.833674E+01  4.482492E+01
            0.000000  0.430480  0.000000
 -9.725802E+00  9.676573E+00  1.146012E+01  2.652800E+01  3.276083E+01  3.629165E+01  3.729882E+01  3.832796E+01  4.483750E+01
            0.000000  0.435545  0.000000
 -9.527934E+00  9.764818E+00  1.157553E+01  2.657872E+01  3.280139E+01  3.632570E+01  3.743164E+01  3.832628E+01  4.485509E+01
            0.000000  0.440609  0.000000
 -9.321529E+00  9.850210E+00  1.168759E+01  2.662808E+01  3.284032E+01  3.635244E+01  3.755820E+01  3.833146E+01  4.487610E+01
            0.000000  0.445674  0.000000
 -9.108792E+00  9.932718E+00  1.179613E+01  2.667599E+01  3.287764E+01  3.637222E+01  3.767810E+01  3.834309E+01  4.489900E+01
            0.000000  0.450738  0.000000
 -8.891647E+00  1.001231E+01  1.190102E+01  2.672238E+01  3.291337E+01  3.638556E+01  3.779104E+01  3.836059E+01  4.492245E+01
            0.000000  0.455803  0.000000
 -8.671680E+00  1.008895E+01  1.200217E+01  2.676721E+01  3.294755E+01  3.639306E+01  3.789681E+01  3.838331E+01  4.494544E+01
            0.000000  0.460867  0.000000
 -8.450182E+00  1.016262E+01  1.209947E+01  2.681042E+01  3.298019E+01  3.639542E+01  3.799528E+01  3.841050E+01  4.496726E+01
            0.000000  0.465932  0.000000
 -8.228214E+00  1.023328E+01  1.219285E+01  2.685199E+01  3.301131E+01  3.639336E+01  3.808637E+01  3.844138E+01  4.498746E+01
            0.000000  0.470996  0.000000
 -8.006696E+00  1.030091E+01  1.228225E+01  2.689188E+01  3.304094E+01  3.638760E+01  3.817001E+01  3.847518E+01  4.500582E+01
            0.000000  0.476061  0.000000
 -7.786483E+00  1.036549E+01  1.236761E+01  2.693004E+01  3.306909E+01  3.637881E+01  3.824618E+01  3.851117E+01  4.502222E+01
            0.000000  0.481125  0.000000
 -7.568416E+00  1.042698E+01  1.244889E+01  2.696642E+01  3.309579E+01  3.636764E+01  3.831479E+01  3.854865E+01  4.503664E+01
            0.000000  0.486190  0.000000
 -7.353378E+00  1.048538E+01  1.252606E+01  2.700096E+01  3.312105E+01  3.635466E+01  3.837578E+01  3.858700E+01  4.504910E+01
            0.000000  0.491254  0.000000
 -7.142303E+00  1.054067E+01  1.259909E+01  2.703359E+01  3.314488E+01  3.634037E+01  3.842899E+01  3.862565E+01  4.505962E+01
            0.000000  0.496319  0.000000
 -6.936201E+00  1.059283E+01  1.266797E+01  2.706425E+01  3.316731E+01  3.632524E+01  3.847425E+01  3.866409E+01  4.506823E+01
            0.000000  0.501383  0.000000
 -6.736157E+00  1.064187E+01  1.273268E+01  2.709288E+01  3.318835E+01  3.630964E+01  3.851129E+01  3.870188E+01  4.507494E+01
            0.000000  0.506448  0.000000
 -6.543325E+00  1.068777E+01  1.279321E+01  2.711941E+01  3.320801E+01  3.629392E+01  3.853978E+01  3.873865E+01  4.507974E+01
            0.000000  0.511512  0.000000
 -6.358918E+00  1.073054E+01  1.284955E+01  2.714382E+01  3.322630E+01  3.627835E+01  3.855931E+01  3.877404E+01  4.508260E+01
            0.000000  0.516577  0.000000
 -6.184194E+00  1.077016E+01  1.290170E+01  2.716607E+01  3.324323E+01  3.626319E+01  3.856938E+01  3.880778E+01  4.508344E+01
            0.000000  0.521641  0.000000
 -6.020426E+00  1.080664E+01  1.294966E+01  2.718616E+01  3.325881E+01  3.624864E+01  3.856943E+01  3.883959E+01  4.508221E+01
            0.000000  0.526706  0.000000
 -5.868865E+00  1.083997E+01  1.299343E+01  2.720411E+01  3.327304E+01  3.623488E+01  3.855889E+01  3.886927E+01  4.507882E+01
            0.000000  0.531770  0.000000
 -5.730688E+00  1.087015E+01  1.303301E+01  2.721997E+01  3.328591E+01  3.622205E+01  3.853730E+01  3.889662E+01  4.507324E+01
            0.000000  0.536834  0.000000
 -5.606926E+00  1.089718E+01  1.306841E+01  2.723379E+01  3.329745E+01  3.621028E+01  3.850454E+01  3.892148E+01  4.506551E+01
            0.000000  0.541899  0.000000
 -5.498349E+00  1.092105E+01  1.309964E+01  2.724567E+01  3.330763E+01  3.619967E+01  3.846125E+01  3.894372E+01  4.505587E+01
            0.000000  0.546963  0.000000
 -5.405347E+00  1.094175E+01  1.312668E+01  2.725568E+01  3.331647E+01  3.619032E+01  3.840942E+01  3.896321E+01  4.504486E+01
            0.000000  0.552028  0.000000
 -5.327821E+00  1.095929E+01  1.314956E+01  2.726393E+01  3.332395E+01  3.618229E+01  3.835289E+01  3.897986E+01  4.503341E+01
            0.000000  0.557092  0.000000
 -5.265212E+00  1.097365E+01  1.316827E+01  2.727052E+01  3.333008E+01  3.617565E+01  3.829744E+01  3.899359E+01  4.502275E+01
            0.000000  0.562157  0.000000
 -5.216766E+00  1.098482E+01  1.318282E+01  2.727553E+01  3.333485E+01  3.617043E+01  3.824961E+01  3.900433E+01  4.501415E+01
            0.000000  0.567221  0.000000
 -5.181973E+00  1.099281E+01  1.319321E+01  2.727905E+01  3.333826E+01  3.616668E+01  3.821446E+01  3.901203E+01  4.500832E+01
            0.000000  0.572286  0.000000
 -5.160849E+00  1.099760E+01  1.319945E+01  2.728114E+01  3.334030E+01  3.616442E+01  3.819383E+01  3.901667E+01  4.500519E+01
            0.000000  0.577350  0.000000
 -5.153742E+00  1.099920E+01  1.320152E+01  2.728183E+01  3.334099E+01  3.616367E+01  3.818716E+01  3.901822E+01  4.500424E+01
            0.005051  0.577350  0.000000
 -5.207941E+00  1.099952E+01  1.321004E+01  2.728606E+01  3.334185E+01  3.616316E+01  3.818700E+01  3.901729E+01  4.500364E+01
            0.010101  0.577350  0.000000
 -5.363014E+00  1.100049E+01  1.323515E+01  2.729881E+01  3.334443E+01  3.616164E+01  3.818652E+01  3.901449E+01  4.500183E+01
            0.015152  0.577350  0.000000
 -5.598467E+00  1.100210E+01  1.327570E+01  2.732026E+01  3.334872E+01  3.615910E+01  3.818574E+01  3.900984E+01  4.499882E+01
            0.020202  0.577350  0.000000
 -5.885627E+00  1.100435E+01  1.332993E+01  2.735071E+01  3.335474E+01  3.615555E+01  3.818469E+01  3.900335E+01  4.499463E+01
            0.025253  0.577350  0.000000
 -6.192414E+00  1.100723E+01  1.339574E+01  2.739057E+01  3.336246E+01  3.615100E+01  3.818341E+01  3.899505E+01  4.498929E+01
            0.030303  0.577350  0.000000
 -6.486514E+00  1.101076E+01  1.347093E+01  2.744036E+01  3.337189E+01  3.614544E+01  3.818196E+01  3.898495E+01  4.498282E+01
            0.035354  0.577350  0.000000
 -6.737005E+00  1.101492E+01  1.355344E+01  2.750065E+01  3.338301E+01  3.613888E+01  3.818039E+01  3.897310E+01  4.497526E+01
            0.040404  0.577350  0.000000
 -6.915208E+00  1.101971E+01  1.364143E+01  2.757201E+01  3.339583E+01  3.613134E+01  3.817877E+01  3.895952E+01  4.496666E+01
            0.045455  0.577350  0.000000
 -6.995387E+00  1.102512E+01  1.373344E+01  2.765486E+01  3.341033E+01  3.612281E+01  3.817716E+01  3.894428E+01  4.495706E+01
            0.050505  0.577350  0.000000
 -6.955506E+00  1.103115E+01  1.382835E+01  2.774936E+01  3.342650E+01  3.611331E+01  3.817562E+01  3.892741E+01  4.494651E+01
            0.055556  0.577350  0.000000
 -6.777707E+00  1.103778E+01  1.392543E+01  2.785531E+01  3.344432E+01  3.610285E+01  3.817419E+01  3.890898E+01  4.493509E+01
            0.060606  0.577350  0.000000
 -6.447850E+00  1.104501E+01  1.402430E+01  2.797202E+01  3.346379E+01  3.609143E+01  3.817289E+01  3.888905E+01  4.492284E+01
            0.065657  0.577350  0.000000
 -5.953024E+00  1.105283E+01  1.412485E+01  2.809835E+01  3.348488E+01  3.607909E+01  3.817170E+01  3.886769E+01  4.490985E+01
            0.070707  0.577350  0.000000
 -5.275037E+00  1.106121E+01  1.422721E+01  2.823276E+01  3.350758E+01  3.606582E+01  3.817060E+01  3.884496E+01  4.489617E+01
            0.075758  0.577350  0.000000
 -4.373537E+00  1.107015E+01  1.433163E+01  2.837351E+01  3.353186E+01  3.605165E+01  3.816952E+01  3.882094E+01  4.488190E+01
            0.080808  0.577350  0.000000
 -3.124532E+00  1.107962E+01  1.443847E+01  2.851879E+01  3.355771E+01  3.603659E+01  3.816839E+01  3.879571E+01  4.486709E+01
            0.085859  0.577350  0.000000
 -3.511659E-01  1.108961E+01  1.454808E+01  2.866691E+01  3.358509E+01  3.602067E+01  3.816714E+01  3.876934E+01  4.485183E+01
            0.090909  0.577350  0.000000
  3.075506E+00  1.110010E+01  1.466076E+01  2.881640E+01  3.361397E+01  3.600392E+01  3.816565E+01  3.874191E+01  4.483620E+01
            0.095960  0.577350  0.000000
  4.327578E+00  1.111106E+01  1.477672E+01  2.896606E+01  3.364432E+01  3.598634E+01  3.816385E+01  3.871349E+01  4.482027E+01
            0.101010  0.577350  0.000000
  5.244451E+00  1.112246E+01  1.489606E+01  2.911499E+01  3.367611E+01  3.596798E+01  3.816163E+01  3.868417E+01  4.480412E+01
            0.106061  0.577350  0.000000
  5.972759E+00  1.113429E+01  1.501876E+01  2.926255E+01  3.370928E+01  3.594886E+01  3.815890E+01  3.865401E+01  4.478782E+01
            0.111111  0.577350  0.000000
  6.570821E+00  1.114651E+01  1.514466E+01  2.940831E+01  3.374379E+01  3.592901E+01  3.815557E+01  3.862311E+01  4.477145E+01
            0.116162  0.577350  0.000000
  7.070247E+00  1.115910E+01  1.527350E+01  2.955203E+01  3.377960E+01  3.590847E+01  3.815156E+01  3.859152E+01  4.475507E+01
            0.121212  0.577350  0.000000
  7.491222E+00  1.117202E+01  1.540492E+01  2.969360E+01  3.381663E+01  3.588727E+01  3.814679E+01  3.855932E+01  4.473875E+01
            0.126263  0.577350  0.000000
  7.847968E+00  1.118525E+01  1.553848E+01  2.983299E+01  3.385484E+01  3.586545E+01  3.814116E+01  3.852659E+01  4.472256E+01
            0.131313  0.577350  0.000000
  8.151139E+00  1.119875E+01  1.567372E+01  2.997029E+01  3.389416E+01  3.584305E+01  3.813461E+01  3.849340E+01  4.470657E+01
            0.136364  0.577350  0.000000
  8.409044E+00  1.121249E+01  1.581015E+01  3.010560E+01  3.393452E+01  3.582011E+01  3.812707E+01  3.845982E+01  4.469084E+01
            0.141414  0.577350  0.000000
  8.628327E+00  1.122644E+01  1.594727E+01  3.023911E+01  3.397585E+01  3.579668E+01  3.811847E+01  3.842593E+01  4.467544E+01
            0.146465  0.577350  0.000000
  8.814407E+00  1.124057E+01  1.608462E+01  3.037105E+01  3.401807E+01  3.577281E+01  3.810877E+01  3.839180E+01  4.466045E+01
            0.151515  0.577350  0.000000
  8.971756E+00  1.125484E+01  1.622176E+01  3.050172E+01  3.406109E+01  3.574855E+01  3.809791E+01  3.835750E+01  4.464594E+01
            0.156566  0.577350  0.000000
  9.104110E+00  1.126923E+01  1.635826E+01  3.063149E+01  3.410484E+01  3.572394E+01  3.808588E+01  3.832310E+01  4.463201E+01
            0.161616  0.577350  0.000000
  9.214603E+00  1.128370E+01  1.649377E+01  3.076086E+01  3.414922E+01  3.569905E+01  3.807266E+01  3.828869E+01  4.461876E+01
            0.166667  0.577350  0.000000
  9.305903E+00  1.129823E+01  1.662794E+01  3.089040E+01  3.419415E+01  3.567393E+01  3.805828E+01  3.825432E+01  4.460628E+01
            0.171717  0.577350  0.000000
  9.380279E+00  1.131278E+01  1.676046E+01  3.102086E+01  3.423952E+01  3.564864E+01  3.804277E+01  3.822007E+01  4.459471E+01
            0.176768  0.577350  0.000000
  9.439690E+00  1.132734E+01  1.689102E+01  3.115312E+01  3.428523E+01  3.562324E+01  3.802620E+01  3.818601E+01  4.458418E+01
            0.181818  0.577350  0.000000
  9.485816E+00  1.134188E+01  1.701932E+01  3.128814E+01  3.433117E+01  3.559779E+01  3.800865E+01  3.815221E+01  4.457483E+01
            0.186869  0.577350  0.000000
  9.520122E+00  1.135636E+01  1.714504E+01  3.142697E+01  3.437724E+01  3.557237E+01  3.799023E+01  3.811873E+01  4.456681E+01
            0.191919  0.577350  0.000000
  9.543868E+00  1.137077E+01  1.726782E+01  3.157056E+01  3.442331E+01  3.554702E+01  3.797104E+01  3.808564E+01  4.456025E+01
            0.196970  0.577350  0.000000
  9.558146E+00  1.138508E+01  1.738726E+01  3.171959E+01  3.446928E+01  3.552182E+01  3.795121E+01  3.805302E+01  4.455526E+01
            0.202020  0.577350  0.000000
  9.563867E+00  1.139927E+01  1.750289E+01  3.187427E+01  3.451502E+01  3.549684E+01  3.793078E+01  3.802092E+01  4.455189E+01
            0.207071  0.577350  0.000000
  9.561813E+00  1.141330E+01  1.761423E+01  3.203414E+01  3.456039E+01  3.547213E+01  3.790981E+01  3.798942E+01  4.455011E+01
            0.212121  0.577350  0.000000
  9.552601E+00  1.142716E+01  1.772080E+01  3.219803E+01  3.460529E+01  3.544778E+01  3.788826E+01  3.795858E+01  4.454982E+01
            0.217172  0.577350  0.000000
  9.536770E+00  1.144081E+01  1.782216E+01  3.236412E+01  3.464956E+01  3.542383E+01  3.786607E+01  3.792848E+01  4.455084E+01
            0.222222  0.577350  0.000000
  9.514814E+00  1.145422E+01  1.791796E+01  3.253024E+01  3.469308E+01  3.540036E+01  3.784315E+01  3.789919E+01  4.455292E+01
            0.227273  0.577350  0.000000
  9.487164E+00  1.146737E+01  1.800799E+01  3.269415E+01  3.473572E+01  3.537742E+01  3.781940E+01  3.787079E+01  4.455580E+01
            0.232323  0.577350  0.000000
  9.454303E+00  1.148023E+01  1.809215E+01  3.285385E+01  3.477733E+01  3.535508E+01  3.779476E+01  3.784335E+01  4.455923E+01
            0.237374  0.577350  0.000000
  9.416737E+00  1.149277E+01  1.817047E+01  3.300776E+01  3.481779E+01  3.533340E+01  3.776922E+01  3.781695E+01  4.456299E+01
            0.242424  0.577350  0.000000
  9.375039E+00  1.150496E+01  1.824303E+01  3.315471E+01  3.485695E+01  3.531243E+01  3.774284E+01  3.779166E+01  4.456692E+01
            0.247475  0.577350  0.000000
  9.329831E+00  1.151676E+01  1.831002E+01  3.329400E+01  3.489469E+01  3.529223E+01  3.771572E+01  3.776756E+01  4.457089E+01
            0.252525  0.577350  0.000000
  9.281792E+00  1.152816E+01  1.837163E+01  3.342518E+01  3.493086E+01  3.527286E+01  3.768803E+01  3.774473E+01  4.457483E+01
            0.257576  0.577350  0.000000
  9.231645E+00  1.153913E+01  1.842809E+01  3.354807E+01  3.496534E+01  3.525437E+01  3.766000E+01  3.772323E+01  4.457867E+01
            0.262626  0.577350  0.000000
  9.180150E+00  1.154963E+01  1.847961E+01  3.366260E+01  3.499800E+01  3.523682E+01  3.763189E+01  3.770313E+01  4.458239E+01
            0.267677  0.577350  0.000000
  9.128076E+00  1.155965E+01  1.852642E+01  3.376875E+01  3.502870E+01  3.522026E+01  3.760400E+01  3.768448E+01  4.458597E+01
            0.272727  0.577350  0.000000
  9.076195E+00  1.156914E+01  1.856873E+01  3.386657E+01  3.505732E+01  3.520476E+01  3.757665E+01  3.766732E+01  4.458940E+01
            0.277778  0.577350  0.000000
  9.025256E+00  1.157809E+01  1.860674E+01  3.395607E+01  3.508370E+01  3.519044E+01  3.755019E+01  3.765170E+01  4.459266E+01
            0.282828  0.577350  0.000000
  8.975965E+00  1.158646E+01  1.864064E+01  3.403727E+01  3.510759E+01  3.517750E+01  3.752496E+01  3.763763E+01  4.459574E+01
            0.287879  0.577350  0.000000
  8.928961E+00  1.159422E+01  1.867060E+01  3.411019E+01  3.512824E+01  3.516664E+01  3.750129E+01  3.762513E+01  4.459862E+01
            0.292929  0.577350  0.000000
  8.884800E+00  1.160133E+01  1.869678E+01  3.417486E+01  3.514117E+01  3.516234E+01  3.747950E+01  3.761418E+01  4.460128E+01
            0.297980  0.577350  0.000000
  8.843951E+00  1.160776E+01  1.871933E+01  3.423128E+01  3.513853E+01  3.517243E+01  3.745987E+01  3.760478E+01  4.460369E+01
            0.303030  0.577350  0.000000
  8.806791E+00  1.161347E+01  1.873840E+01  3.427953E+01  3.513134E+01  3.518591E+01  3.744262E+01  3.759688E+01  4.460585E+01
            0.308081  0.577350  0.000000
  8.773634E+00  1.161841E+01  1.875410E+01  3.431969E+01  3.512444E+01  3.519797E+01  3.742792E+01  3.759043E+01  4.460771E+01
            0.313131  0.577350  0.000000
  8.744778E+00  1.162255E+01  1.876657E+01  3.435188E+01  3.511855E+01  3.520793E+01  3.741587E+01  3.758538E+01  4.460925E+01
            0.318182  0.577350  0.000000
  8.720584E+00  1.162585E+01  1.877594E+01  3.437630E+01  3.511387E+01  3.521562E+01  3.740651E+01  3.758163E+01  4.461046E+01
            0.323232  0.577350  0.000000
  8.701591E+00  1.162826E+01  1.878236E+01  3.439319E+01  3.511049E+01  3.522106E+01  3.739986E+01  3.757910E+01  4.461131E+01
            0.328283  0.577350  0.000000
  8.688671E+00  1.162973E+01  1.878600E+01  3.440282E+01  3.510845E+01  3.522426E+01  3.739589E+01  3.757767E+01  4.461179E+01
            0.333333  0.577350  0.000000
  8.683199E+00  1.163023E+01  1.878705E+01  3.440553E+01  3.510776E+01  3.522530E+01  3.739462E+01  3.757724E+01  4.461189E+01
            0.330808  0.572976  0.000000
  8.688888E+00  1.162972E+01  1.878601E+01  3.440257E+01  3.510844E+01  3.522429E+01  3.739598E+01  3.757764E+01  4.461175E+01
            0.328283  0.568603  0.000000
  8.706814E+00  1.162814E+01  1.878292E+01  3.439328E+01  3.511043E+01  3.522136E+01  3.740028E+01  3.757877E+01  4.461124E+01
            0.325758  0.564229  0.000000
  8.740464E+00  1.162547E+01  1.877809E+01  3.437802E+01  3.511366E+01  3.521671E+01  3.740780E+01  3.758048E+01  4.461039E+01
            0.323232  0.559855  0.000000
  8.793705E+00  1.162165E+01  1.877183E+01  3.435709E+01  3.511794E+01  3.521063E+01  3.741899E+01  3.758264E+01  4.460923E+01
            0.320707  0.555481  0.000000
  8.870134E+00  1.161665E+01  1.876441E+01  3.433076E+01  3.512285E+01  3.520365E+01  3.743436E+01  3.758509E+01  4.460781E+01
            0.318182  0.551107  0.000000
  8.972181E+00  1.161042E+01  1.875597E+01  3.429925E+01  3.512751E+01  3.519679E+01  3.745437E+01  3.758768E+01  4.460618E+01
            0.315657  0.546733  0.000000
  9.100225E+00  1.160291E+01  1.874649E+01  3.426273E+01  3.513006E+01  3.519202E+01  3.747935E+01  3.759026E+01  4.460443E+01
            0.313131  0.542359  0.000000
  9.252116E+00  1.159407E+01  1.873573E+01  3.422135E+01  3.512779E+01  3.519217E+01  3.750931E+01  3.759269E+01  4.460263E+01
            0.310606  0.537985  0.000000
  9.423333E+00  1.158383E+01  1.872325E+01  3.417528E+01  3.511942E+01  3.519861E+01  3.754387E+01  3.759481E+01  4.460086E+01
            0.308081  0.533612  0.000000
  9.607769E+00  1.157215E+01  1.870847E+01  3.412470E+01  3.510616E+01  3.521024E+01  3.758231E+01  3.759647E+01  4.459916E+01
            0.305556  0.529238  0.000000
  9.798804E+00  1.155895E+01  1.869073E+01  3.406986E+01  3.508957E+01  3.522559E+01  3.759753E+01  3.762361E+01  4.459761E+01
            0.303030  0.524864  0.000000
  9.990287E+00  1.154417E+01  1.866938E+01  3.401103E+01  3.507061E+01  3.524380E+01  3.759786E+01  3.766666E+01  4.459623E+01
            0.300505  0.520490  0.000000
  1.017715E+01  1.152775E+01  1.864382E+01  3.394853E+01  3.504974E+01  3.526445E+01  3.759733E+01  3.771033E+01  4.459506E+01
            0.297980  0.516116  0.000000
  1.035563E+01  1.150963E+01  1.861359E+01  3.388265E+01  3.502725E+01  3.528734E+01  3.759581E+01  3.775360E+01  4.459411E+01
            0.295455  0.511742  0.000000
  1.052323E+01  1.148973E+01  1.857830E+01  3.381369E+01  3.500330E+01  3.531236E+01  3.759318E+01  3.779558E+01  4.459340E+01
            0.292929  0.507368  0.000000
  1.067845E+01  1.146800E+01  1.853768E+01  3.374195E+01  3.497797E+01  3.533945E+01  3.758934E+01  3.783557E+01  4.459295E+01
            0.290404  0.502995  0.000000
  1.082059E+01  1.144439E+01  1.849154E+01  3.366767E+01  3.495136E+01  3.536858E+01  3.758417E+01  3.787300E+01  4.459276E+01
            0.287879  0.498621  0.000000
  1.094947E+01  1.141884E+01  1.843973E+01  3.359107E+01  3.492349E+01  3.539971E+01  3.757759E+01  3.790742E+01  4.459283E+01
            0.285354  0.494247  0.000000
  1.106529E+01  1.139131E+01  1.838220E+01  3.351235E+01  3.489441E+01  3.543285E+01  3.756950E+01  3.793850E+01  4.459317E+01
            0.282828  0.489873  0.000000
  1.116840E+01  1.136174E+01  1.831888E+01  3.343167E+01  3.486414E+01  3.546796E+01  3.755981E+01  3.796599E+01  4.459378E+01
            0.280303  0.485499  0.000000
  1.125933E+01  1.133010E+01  1.824977E+01  3.334918E+01  3.483269E+01  3.550504E+01  3.754845E+01  3.798971E+01  4.459464E+01
            0.277778  0.481125  0.000000
  1.129635E+01  1.133860E+01  1.817486E+01  3.326499E+01  3.480007E+01  3.554408E+01  3.753534E+01  3.800951E+01  4.459575E+01
            0.275253  0.476751  0.000000
  1.126043E+01  1.140678E+01  1.809417E+01  3.317922E+01  3.476628E+01  3.558506E+01  3.752041E+01  3.802527E+01  4.459708E+01
            0.272727  0.472377  0.000000
  1.122232E+01  1.146440E+01  1.800772E+01  3.309197E+01  3.473132E+01  3.562796E+01  3.750361E+01  3.803693E+01  4.459862E+01
            0.270202  0.468004  0.000000
  1.118196E+01  1.151198E+01  1.791553E+01  3.300333E+01  3.469517E+01  3.567277E+01  3.748487E+01  3.804440E+01  4.460035E+01
            0.267677  0.463630  0.000000
  1.113932E+01  1.155000E+01  1.781763E+01  3.291338E+01  3.465783E+01  3.571946E+01  3.746415E+01  3.804764E+01  4.460221E+01
            0.265152  0.459256  0.000000
  1.109435E+01  1.157890E+01  1.771408E+01  3.282223E+01  3.461927E+01  3.576800E+01  3.744142E+01  3.804661E+01  4.460419E+01
            0.262626  0.454882  0.000000
  1.104702E+01  1.159907E+01  1.760489E+01  3.272994E+01  3.457947E+01  3.581834E+01  3.741664E+01  3.804126E+01  4.460625E+01
            0.260101  0.450508  0.000000
  1.099728E+01  1.161089E+01  1.749013E+01  3.263664E+01  3.453841E+01  3.587043E+01  3.738981E+01  3.803156E+01  4.460832E+01
            0.257576  0.446134  0.000000
  1.094509E+01  1.161470E+01  1.736984E+01  3.254241E+01  3.449606E+01  3.592418E+01  3.736095E+01  3.801749E+01  4.461038E+01
            0.255051  0.441760  0.000000
  1.089043E+01  1.161080E+01  1.724408E+01  3.244738E+01  3.445239E+01  3.597949E+01  3.733009E+01  3.799902E+01  4.461237E+01
            0.252525  0.437387  0.000000
  1.083325E+01  1.159947E+01  1.711291E+01  3.235166E+01  3.440738E+01  3.603623E+01  3.729732E+01  3.797611E+01  4.461422E+01
            0.250000  0.433013  0.000000
  1.077355E+01  1.158096E+01  1.697640E+01  3.225539E+01  3.436100E+01  3.609417E+01  3.726278E+01  3.794876E+01  4.461588E+01
            0.247475  0.428639  0.000000
  1.071129E+01  1.155550E+01  1.683464E+01  3.215871E+01  3.431322E+01  3.615304E+01  3.722670E+01  3.791693E+01  4.461728E+01
            0.244949  0.424265  0.000000
  1.064646E+01  1.152331E+01  1.668772E+01  3.206176E+01  3.426402E+01  3.621242E+01  3.718945E+01  3.788061E+01  4.461835E+01
            0.242424  0.419891  0.000000
  1.057905E+01  1.148459E+01  1.653575E+01  3.196471E+01  3.421337E+01  3.627166E+01  3.715162E+01  3.783977E+01  4.461902E+01
            0.239899  0.415517  0.000000
  1.050905E+01  1.143952E+01  1.637888E+01  3.186771E+01  3.416125E+01  3.632977E+01  3.711414E+01  3.779440E+01  4.461920E+01
            0.237374  0.411143  0.000000
  1.043645E+01  1.138826E+01  1.621726E+01  3.177095E+01  3.410765E+01  3.638518E+01  3.707854E+01  3.774450E+01  4.461886E+01
            0.234848  0.406770  0.000000
  1.036126E+01  1.133098E+01  1.605112E+01  3.167459E+01  3.405254E+01  3.643538E+01  3.704730E+01  3.769004E+01  4.461793E+01
            0.232323  0.402396  0.000000
  1.028347E+01  1.126783E+01  1.588070E+01  3.157882E+01  3.399592E+01  3.647645E+01  3.702427E+01  3.763102E+01  4.461643E+01
            0.229798  0.398022  0.000000
  1.020307E+01  1.119896E+01  1.570632E+01  3.148384E+01  3.393777E+01  3.650319E+01  3.701464E+01  3.756745E+01  4.461440E+01
            0.227273  0.393648  0.000000
  1.012007E+01  1.112453E+01  1.552841E+01  3.138985E+01  3.387809E+01  3.651062E+01  3.702334E+01  3.749934E+01  4.461201E+01
            0.224747  0.389274  0.000000
  1.003447E+01  1.104469E+01  1.534747E+01  3.129707E+01  3.381685E+01  3.649700E+01  3.705209E+01  3.742669E+01  4.460953E+01
            0.222222  0.384900  0.000000
  9.946251E+00  1.095966E+01  1.516417E+01  3.120575E+01  3.375406E+01  3.646475E+01  3.709842E+01  3.734954E+01  4.460738E+01
            0.219697  0.380526  0.000000
  9.855428E+00  1.086965E+01  1.497928E+01  3.111616E+01  3.368971E+01  3.641815E+01  3.715803E+01  3.726791E+01  4.460617E+01
            0.217172  0.376152  0.000000
  9.762003E+00  1.077493E+01  1.479373E+01  3.102861E+01  3.362380E+01  3.636098E+01  3.718187E+01  3.722711E+01  4.460663E+01
            0.214646  0.371779  0.000000
  9.665982E+00  1.067583E+01  1.460848E+01  3.094339E+01  3.355632E+01  3.629590E+01  3.709148E+01  3.730298E+01  4.460962E+01
            0.212121  0.367405  0.000000
  9.567381E+00  1.057271E+01  1.442452E+01  3.086081E+01  3.348729E+01  3.622460E+01  3.699680E+01  3.738392E+01  4.461598E+01
            0.209596  0.363031  0.000000
  9.466218E+00  1.046599E+01  1.424268E+01  3.078112E+01  3.341670E+01  3.614818E+01  3.689794E+01  3.746880E+01  4.462643E+01
            0.207071  0.358657  0.000000
  9.362521E+00  1.035610E+01  1.406360E+01  3.070452E+01  3.334456E+01  3.606735E+01  3.679500E+01  3.755689E+01  4.464147E+01
            0.204545  0.354283  0.000000
  9.256325E+00  1.024351E+01  1.388765E+01  3.063111E+01  3.327089E+01  3.598258E+01  3.668809E+01  3.764770E+01  4.466128E+01
            0.202020  0.349909  0.000000
  9.147669E+00  1.012867E+01  1.371489E+01  3.056092E+01  3.319570E+01  3.589421E+01  3.657734E+01  3.774085E+01  4.468576E+01
            0.199495  0.345535  0.000000
  9.036603E+00  1.001206E+01  1.354517E+01  3.049388E+01  3.311901E+01  3.580251E+01  3.646286E+01  3.783607E+01  4.471458E+01
            0.196970  0.341162  0.000000
  8.923180E+00  9.894147E+00  1.337818E+01  3.042990E+01  3.304083E+01  3.570767E+01  3.634478E+01  3.793315E+01  4.474722E+01
            0.194444  0.336788  0.000000
  8.807459E+00  9.775432E+00  1.321350E+01  3.036883E+01  3.296120E+01  3.560984E+01  3.622325E+01  3.803192E+01  4.478311E+01
            0.191919  0.332414  0.000000
  8.689502E+00  9.656404E+00  1.305074E+01  3.031051E+01  3.288013E+01  3.550915E+01  3.609840E+01  3.813224E+01  4.482171E+01
            0.189394  0.328040  0.000000
  8.569375E+00  9.537569E+00  1.288950E+01  3.025478E+01  3.279766E+01  3.540574E+01  3.597038E+01  3.823398E+01  4.486250E+01
            0.186869  0.323666  0.000000
  8.447142E+00  9.419448E+00  1.272945E+01  3.020152E+01  3.271382E+01  3.529969E+01  3.583934E+01  3.833702E+01  4.490506E+01
            0.184343  0.319292  0.000000
  8.322870E+00  9.302558E+00  1.257030E+01  3.015059E+01  3.262864E+01  3.519110E+01  3.570546E+01  3.844128E+01  4.494904E+01
            0.181818  0.314918  0.000000
  8.196626E+00  9.187416E+00  1.241184E+01  3.010187E+01  3.254215E+01  3.508007E+01  3.556893E+01  3.854666E+01  4.499416E+01
            0.179293  0.310544  0.000000
  8.068475E+00  9.074540E+00  1.225389E+01  3.005526E+01  3.245438E+01  3.496667E+01  3.542995E+01  3.865308E+01  4.504022E+01
            0.176768  0.306171  0.000000
  7.938485E+00  8.964452E+00  1.209633E+01  3.001070E+01  3.236537E+01  3.485099E+01  3.528876E+01  3.876045E+01  4.508707E+01
            0.174242  0.301797  0.000000
  7.806722E+00  8.857667E+00  1.193908E+01  2.996809E+01  3.227516E+01  3.473309E+01  3.514559E+01  3.886872E+01  4.513459E+01
            0.171717  0.297423  0.000000
  7.673253E+00  8.754705E+00  1.178210E+01  2.992739E+01  3.218378E+01  3.461305E+01  3.500073E+01  3.897779E+01  4.518272E+01
            0.169192  0.293049  0.000000
  7.538149E+00  8.656093E+00  1.162537E+01  2.988855E+01  3.209126E+01  3.449094E+01  3.485448E+01  3.908760E+01  4.523138E+01
            0.166667  0.288675  0.000000
  7.401479E+00  8.562358E+00  1.146889E+01  2.985153E+01  3.199765E+01  3.436684E+01  3.470715E+01  3.919808E+01  4.528056E+01
            0.164141  0.284301  0.000000
  7.263320E+00  8.474026E+00  1.131268E+01  2.981628E+01  3.190298E+01  3.424079E+01  3.455912E+01  3.930916E+01  4.533020E+01
            0.161616  0.279927  0.000000
  7.123748E+00  8.391618E+00  1.115679E+01  2.978278E+01  3.180730E+01  3.411287E+01  3.441078E+01  3.942077E+01  4.538028E+01
            0.159091  0.275554  0.000000
  6.982844E+00  8.315643E+00  1.100126E+01  2.975100E+01  3.171064E+01  3.398315E+01  3.426254E+01  3.953283E+01  4.543079E+01
            0.156566  0.271180  0.000000
  6.840692E+00  8.246577E+00  1.084614E+01  2.972090E+01  3.161305E+01  3.385169E+01  3.411488E+01  3.964527E+01  4.548169E+01
            0.154040  0.266806  0.000000
  6.697377E+00  8.184862E+00  1.069152E+01  2.969244E+01  3.151457E+01  3.371855E+01  3.396829E+01  3.975801E+01  4.553295E+01
            0.151515  0.262432  0.000000
  6.552988E+00  8.130884E+00  1.053746E+01  2.966559E+01  3.141526E+01  3.358380E+01  3.382330E+01  3.987099E+01  4.558454E+01
            0.148990  0.258058  0.000000
  6.407615E+00  8.084971E+00  1.038405E+01  2.964030E+01  3.131516E+01  3.344751E+01  3.368050E+01  3.998412E+01  4.563644E+01
            0.146465  0.253684  0.000000
  6.261349E+00  8.047377E+00  1.023142E+01  2.961656E+01  3.121432E+01  3.330974E+01  3.354048E+01  4.009731E+01  4.568860E+01
            0.143939  0.249310  0.000000
  6.114280E+00  8.018283E+00  1.007970E+01  2.959433E+01  3.111281E+01  3.317056E+01  3.340391E+01  4.021050E+01  4.574098E+01
            0.141414  0.244936  0.000000
  5.966502E+00  7.997793E+00  9.929124E+00  2.957365E+01  3.101067E+01  3.303004E+01  3.327147E+01  4.032359E+01  4.579354E+01
            0.138889  0.240563  0.000000
  5.818105E+00  7.985930E+00  9.779985E+00  2.955460E+01  3.090797E+01  3.288827E+01  3.314388E+01  4.043649E+01  4.584623E+01
            0.136364  0.236189  0.000000
  5.669182E+00  7.982604E+00  9.632750E+00  2.953738E+01  3.080477E+01  3.274530E+01  3.302192E+01  4.054912E+01  4.589901E+01
            0.133838  0.231815  0.000000
  5.519827E+00  7.987549E+00  9.488157E+00  2.952232E+01  3.070112E+01  3.260123E+01  3.290638E+01  4.066138E+01  4.595184E+01
            0.131313  0.227441  0.000000
  5.370136E+00  8.000152E+00  9.347406E+00  2.951000E+01  3.059710E+01  3.245613E+01  3.279810E+01  4.077318E+01  4.600465E+01
            0.128788  0.223067  0.000000
  5.220209E+00  8.019093E+00  9.212538E+00  2.950130E+01  3.049276E+01  3.231008E+01  3.269797E+01  4.088441E+01  4.605740E+01
            0.126263  0.218693  0.000000
  5.070150E+00  8.041609E+00  9.087112E+00  2.949748E+01  3.038818E+01  3.216318E+01  3.260687E+01  4.099499E+01  4.611004E+01
            0.123737  0.214319  0.000000
  4.920066E+00  8.062196E+00  8.977377E+00  2.950026E+01  3.028342E+01  3.201551E+01  3.252575E+01  4.110480E+01  4.616251E+01
            0.121212  0.209946  0.000000
  4.770075E+00  8.071007E+00  8.893627E+00  2.951184E+01  3.017857E+01  3.186718E+01  3.245552E+01  4.121375E+01  4.621477E+01
            0.118687  0.205572  0.000000
  4.620298E+00  8.054448E+00  8.849234E+00  2.953483E+01  3.007368E+01  3.171829E+01  3.239711E+01  4.132174E+01  4.626678E+01
            0.116162  0.201198  0.000000
  4.470864E+00  8.002247E+00  8.853085E+00  2.957202E+01  2.996885E+01  3.156894E+01  3.235142E+01  4.142867E+01  4.631847E+01
            0.113636  0.196824  0.000000
  4.321911E+00  7.915514E+00  8.901058E+00  2.962598E+01  2.986415E+01  3.141925E+01  3.231925E+01  4.153443E+01  4.636982E+01
            0.111111  0.192450  0.000000
  4.173581E+00  7.803297E+00  8.979165E+00  2.969847E+01  2.975967E+01  3.126932E+01  3.230132E+01  4.163895E+01  4.642075E+01
            0.108586  0.188076  0.000000
  4.026022E+00  7.674516E+00  9.071758E+00  2.965549E+01  2.978984E+01  3.111930E+01  3.229813E+01  4.174212E+01  4.647124E+01
            0.106061  0.183702  0.000000
  3.879388E+00  7.535128E+00  9.165001E+00  2.955170E+01  2.989860E+01  3.096930E+01  3.230991E+01  4.184386E+01  4.652120E+01
            0.103535  0.179328  0.000000
  3.733834E+00  7.388667E+00  9.247447E+00  2.944839E+01  3.002152E+01  3.081946E+01  3.233653E+01  4.194409E+01  4.657056E+01
            0.101010  0.174955  0.000000
  3.589519E+00  7.237191E+00  9.310268E+00  2.934566E+01  3.015417E+01  3.066992E+01  3.237739E+01  4.204273E+01  4.661925E+01
            0.098485  0.170581  0.000000
  3.446599E+00  7.081922E+00  9.347500E+00  2.924360E+01  3.029199E+01  3.052083E+01  3.243139E+01  4.213972E+01  4.666719E+01
            0.095960  0.166207  0.000000
  3.305229E+00  6.923610E+00  9.356000E+00  2.914231E+01  3.037232E+01  3.043134E+01  3.249692E+01  4.223499E+01  4.671431E+01
            0.093434  0.161833  0.000000
  3.165561E+00  6.762731E+00  9.335032E+00  2.904188E+01  3.022457E+01  3.057019E+01  3.257200E+01  4.232849E+01  4.676053E+01
            0.090909  0.157459  0.000000
  3.027743E+00  6.599596E+00  9.285620E+00  2.894242E+01  3.007771E+01  3.070839E+01  3.265447E+01  4.242016E+01  4.680581E+01
            0.088384  0.153085  0.000000
  2.891915E+00  6.434415E+00  9.209858E+00  2.884403E+01  2.993192E+01  3.084734E+01  3.274219E+01  4.250997E+01  4.685013E+01
            0.085859  0.148711  0.000000
  2.758212E+00  6.267330E+00  9.110337E+00  2.874680E+01  2.978735E+01  3.098947E+01  3.283323E+01  4.259786E+01  4.689347E+01
            0.083333  0.144338  0.000000
  2.626757E+00  6.098439E+00  8.989717E+00  2.865084E+01  2.964418E+01  3.113745E+01  3.292593E+01  4.268382E+01  4.693582E+01
            0.080808  0.139964  0.000000
  2.497668E+00  5.927815E+00  8.850467E+00  2.855626E+01  2.950256E+01  3.129348E+01  3.301902E+01  4.276781E+01  4.697717E+01
            0.078283  0.135590  0.000000
  2.371048E+00  5.755521E+00  8.694724E+00  2.846315E+01  2.936268E+01  3.145870E+01  3.311148E+01  4.284981E+01  4.701753E+01
            0.075758  0.131216  0.000000
  2.246992E+00  5.581621E+00  8.524242E+00  2.837162E+01  2.922470E+01  3.163286E+01  3.320257E+01  4.292979E+01  4.705687E+01
            0.073232  0.126842  0.000000
  2.125579E+00  5.406192E+00  8.340421E+00  2.828177E+01  2.908881E+01  3.181435E+01  3.329177E+01  4.300775E+01  4.709515E+01
            0.070707  0.122468  0.000000
  2.006873E+00  5.229331E+00  8.144373E+00  2.819370E+01  2.895517E+01  3.200056E+01  3.337869E+01  4.308366E+01  4.713235E+01
            0.068182  0.118094  0.000000
  1.890921E+00  5.051152E+00  7.937002E+00  2.810753E+01  2.882397E+01  3.218838E+01  3.346307E+01  4.315752E+01  4.716843E+01
            0.065657  0.113721  0.000000
  1.777749E+00  4.871784E+00  7.719075E+00  2.802335E+01  2.869539E+01  3.237473E+01  3.354474E+01  4.322930E+01  4.720336E+01
            0.063131  0.109347  0.000000
  1.667363E+00  4.691362E+00  7.491285E+00  2.794127E+01  2.856961E+01  3.255692E+01  3.362360E+01  4.329898E+01  4.723711E+01
            0.060606  0.104973  0.000000
  1.559738E+00  4.510019E+00  7.254275E+00  2.786139E+01  2.844681E+01  3.273289E+01  3.369960E+01  4.336656E+01  4.726967E+01
            0.058081  0.100599  0.000000
  1.454821E+00  4.327882E+00  7.008662E+00  2.778380E+01  2.832718E+01  3.290121E+01  3.377270E+01  4.343200E+01  4.730105E+01
            0.055556  0.096225  0.000000
  1.352522E+00  4.145065E+00  6.755037E+00  2.770862E+01  2.821091E+01  3.306098E+01  3.384292E+01  4.349528E+01  4.733124E+01
            0.053030  0.091851  0.000000
  1.252710E+00  3.961670E+00  6.493967E+00  2.763595E+01  2.809817E+01  3.321180E+01  3.391025E+01  4.355637E+01  4.736025E+01
            0.050505  0.087477  0.000000
  1.155202E+00  3.777785E+00  6.225996E+00  2.756587E+01  2.798916E+01  3.335356E+01  3.397472E+01  4.361523E+01  4.738809E+01
            0.047980  0.083103  0.000000
  1.059753E+00  3.593488E+00  5.951640E+00  2.749849E+01  2.788406E+01  3.348637E+01  3.403633E+01  4.367182E+01  4.741476E+01
            0.045455  0.078730  0.000000
  9.660362E-01  3.408848E+00  5.671389E+00  2.743391E+01  2.778305E+01  3.361047E+01  3.409509E+01  4.372610E+01  4.744027E+01
            0.042929  0.074356  0.000000
  8.736155E-01  3.223927E+00  5.385706E+00  2.737220E+01  2.768630E+01  3.372617E+01  3.415100E+01  4.377801E+01  4.746462E+01
            0.040404  0.069982  0.000000
  7.818940E-01  3.038788E+00  5.095031E+00  2.731348E+01  2.759400E+01  3.383380E+01  3.420406E+01  4.382749E+01  4.748778E+01
            0.037879  0.065608  0.000000
  6.900219E-01  2.853493E+00  4.799782E+00  2.725782E+01  2.750630E+01  3.393367E+01  3.425425E+01  4.387448E+01  4.750974E+01
            0.035354  0.061234  0.000000
  5.967117E-01  2.668112E+00  4.500359E+00  2.720530E+01  2.742338E+01  3.402609E+01  3.430153E+01  4.391892E+01  4.753048E+01
            0.032828  0.056860  0.000000
  4.998135E-01  2.482725E+00  4.197147E+00  2.715602E+01  2.734539E+01  3.411132E+01  3.434588E+01  4.396072E+01  4.754996E+01
            0.030303  0.052486  0.000000
  3.951424E-01  2.297430E+00  3.890525E+00  2.711005E+01  2.727249E+01  3.418959E+01  3.438723E+01  4.399983E+01  4.756817E+01
            0.027778  0.048113  0.000000
  2.718588E-01  2.112348E+00  3.580869E+00  2.706747E+01  2.720482E+01  3.426111E+01  3.442555E+01  4.403617E+01  4.758506E+01
            0.025253  0.043739  0.000000
  4.583005E-02  1.927638E+00  3.268566E+00  2.702834E+01  2.714252E+01  3.432603E+01  3.446077E+01  4.406966E+01  4.760061E+01
            0.022727  0.039365  0.000000
 -2.453579E-01  1.743514E+00  2.954023E+00  2.699273E+01  2.708572E+01  3.438449E+01  3.449284E+01  4.410023E+01  4.761477E+01
            0.020202  0.034991  0.000000
 -3.373615E-01  1.560274E+00  2.637694E+00  2.696070E+01  2.703454E+01  3.443658E+01  3.452169E+01  4.412780E+01  4.762752E+01
            0.017677  0.030617  0.000000
 -3.993212E-01  1.378358E+00  2.320120E+00  2.693231E+01  2.698910E+01  3.448240E+01  3.454728E+01  4.415231E+01  4.763883E+01
            0.015152  0.026243  0.000000
 -4.447059E-01  1.198449E+00  2.001997E+00  2.690760E+01  2.694949E+01  3.452201E+01  3.456955E+01  4.417370E+01  4.764868E+01
            0.012626  0.021869  0.000000
 -4.788223E-01  1.021680E+00  1.684346E+00  2.688662E+01  2.691582E+01  3.455545E+01  3.458847E+01  4.419190E+01  4.765705E+01
            0.010101  0.017495  0.000000
 -5.044143E-01  8.500758E-01  1.368872E+00  2.686940E+01  2.688815E+01  3.458277E+01  3.460399E+01  4.420686E+01  4.766391E+01
            0.007576  0.013122  0.000000
 -5.230891E-01  6.875683E-01  1.058986E+00  2.685598E+01  2.686656E+01  3.460398E+01  3.461609E+01  4.421855E+01  4.766926E+01
            0.005051  0.008748  0.000000
 -5.358389E-01  5.424372E-01  7.631134E-01  2.684638E+01  2.685110E+01  3.461912E+01  3.462476E+01  4.422692E+01  4.767309E+01
            0.002525  0.004374  0.000000
 -5.432698E-01  4.325599E-01  5.081393E-01  2.684061E+01  2.684181E+01  3.462816E+01  3.463000E+01  4.423196E+01  4.767539E+01
            0.000000  0.000000  0.000000
 -5.457119E-01  3.864068E-01  3.900415E-01  2.683868E+01  2.683872E+01  3.463108E+01  3.463184E+01  4.423364E+01  4.767616E+01


==> anc/fig05/phband05tcr1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -4.955364E-01  3.774929E-01  3.801267E-01  2.683883E+01  2.683887E+01  3.463270E+01  3.463341E+01  4.423336E+01  4.762676E+01
            0.000000  0.005064  0.000000
 -7.608657E-01 -4.928392E-01  4.247501E-01  2.684077E+01  2.684199E+01  3.462960E+01  3.463590E+01  4.423167E+01  4.764310E+01
            0.000000  0.010129  0.000000
 -8.268423E-01 -4.846151E-01  5.367192E-01  2.684657E+01  2.685133E+01  3.462031E+01  3.464324E+01  4.422661E+01  4.764403E+01
            0.000000  0.015193  0.000000
 -6.462656E-01 -4.704418E-01  6.835048E-01  2.685622E+01  2.686687E+01  3.460483E+01  3.464225E+01  4.421819E+01  4.764299E+01
            0.000000  0.020258  0.000000
 -4.495251E-01  4.360303E-01  8.469261E-01  2.686971E+01  2.688858E+01  3.458317E+01  3.463421E+01  4.420644E+01  4.764005E+01
            0.000000  0.025322  0.000000
 -4.205110E-01  1.018700E+00  1.056900E+00  2.688700E+01  2.691641E+01  3.455536E+01  3.461998E+01  4.419139E+01  4.763532E+01
            0.000000  0.030387  0.000000
 -3.810553E-01  1.194901E+00  1.530846E+00  2.690806E+01  2.695030E+01  3.452142E+01  3.460019E+01  4.417309E+01  4.762885E+01
            0.000000  0.035451  0.000000
 -3.266820E-01  1.373489E+00  1.962473E+00  2.693285E+01  2.699017E+01  3.448135E+01  3.457533E+01  4.415159E+01  4.762073E+01
            0.000000  0.040516  0.000000
 -2.466099E-01  1.553301E+00  2.371282E+00  2.696130E+01  2.703593E+01  3.443518E+01  3.454585E+01  4.412695E+01  4.761099E+01
            0.000000  0.045580  0.000000
 -8.261388E-02  1.733621E+00  2.764309E+00  2.699338E+01  2.708750E+01  3.438291E+01  3.451215E+01  4.409924E+01  4.759971E+01
            0.000000  0.050645  0.000000
  2.366839E-01  1.913978E+00  3.144794E+00  2.702901E+01  2.714475E+01  3.432454E+01  3.447463E+01  4.406852E+01  4.758693E+01
            0.000000  0.055709  0.000000
  3.585925E-01  2.094040E+00  3.514456E+00  2.706813E+01  2.720757E+01  3.426005E+01  3.443365E+01  4.403486E+01  4.757269E+01
            0.000000  0.060774  0.000000
  4.602877E-01  2.273566E+00  3.874302E+00  2.711066E+01  2.727585E+01  3.418941E+01  3.438957E+01  4.399835E+01  4.755704E+01
            0.000000  0.065838  0.000000
  5.540255E-01  2.452365E+00  4.224963E+00  2.715653E+01  2.734943E+01  3.411256E+01  3.434271E+01  4.395905E+01  4.754003E+01
            0.000000  0.070903  0.000000
  6.442357E-01  2.630283E+00  4.566859E+00  2.720565E+01  2.742818E+01  3.402943E+01  3.429339E+01  4.391704E+01  4.752170E+01
            0.000000  0.075967  0.000000
  7.331323E-01  2.807188E+00  4.900271E+00  2.725795E+01  2.751195E+01  3.393990E+01  3.424186E+01  4.387241E+01  4.750208E+01
            0.000000  0.081032  0.000000
  8.220247E-01  2.982958E+00  5.225388E+00  2.731333E+01  2.760058E+01  3.384382E+01  3.418833E+01  4.382521E+01  4.748121E+01
            0.000000  0.086096  0.000000
  9.117742E-01  3.157476E+00  5.542321E+00  2.737170E+01  2.769392E+01  3.374103E+01  3.413297E+01  4.377552E+01  4.745911E+01
            0.000000  0.091161  0.000000
  1.002988E+00  3.330628E+00  5.851117E+00  2.743296E+01  2.779180E+01  3.363132E+01  3.407586E+01  4.372340E+01  4.743580E+01
            0.000000  0.096225  0.000000
  1.096116E+00  3.502295E+00  6.151762E+00  2.749702E+01  2.789404E+01  3.351444E+01  3.401703E+01  4.366893E+01  4.741130E+01
            0.000000  0.101290  0.000000
  1.191498E+00  3.672355E+00  6.444183E+00  2.756377E+01  2.800047E+01  3.339011E+01  3.395644E+01  4.361214E+01  4.738561E+01
            0.000000  0.106354  0.000000
  1.289395E+00  3.840677E+00  6.728256E+00  2.763311E+01  2.811092E+01  3.325806E+01  3.389399E+01  4.355310E+01  4.735872E+01
            0.000000  0.111418  0.000000
  1.390004E+00  4.007128E+00  7.003804E+00  2.770494E+01  2.822519E+01  3.311796E+01  3.382950E+01  4.349186E+01  4.733063E+01
            0.000000  0.116483  0.000000
  1.493473E+00  4.171567E+00  7.270603E+00  2.777914E+01  2.834312E+01  3.296950E+01  3.376276E+01  4.342845E+01  4.730132E+01
            0.000000  0.121547  0.000000
  1.599902E+00  4.333851E+00  7.528387E+00  2.785560E+01  2.846450E+01  3.281238E+01  3.369353E+01  4.336292E+01  4.727077E+01
            0.000000  0.126612  0.000000
  1.709355E+00  4.493838E+00  7.776851E+00  2.793422E+01  2.858916E+01  3.264635E+01  3.362155E+01  4.329531E+01  4.723895E+01
            0.000000  0.131676  0.000000
  1.821858E+00  4.651392E+00  8.015653E+00  2.801488E+01  2.871689E+01  3.247121E+01  3.354658E+01  4.322564E+01  4.720583E+01
            0.000000  0.136741  0.000000
  1.937406E+00  4.806389E+00  8.244419E+00  2.809746E+01  2.884753E+01  3.228687E+01  3.346841E+01  4.315395E+01  4.717139E+01
            0.000000  0.141805  0.000000
  2.055967E+00  4.958729E+00  8.462739E+00  2.818186E+01  2.898087E+01  3.209339E+01  3.338692E+01  4.308028E+01  4.713559E+01
            0.000000  0.146870  0.000000
  2.177480E+00  5.108348E+00  8.670166E+00  2.826796E+01  2.911672E+01  3.189103E+01  3.330211E+01  4.300464E+01  4.709844E+01
            0.000000  0.151934  0.000000
  2.301866E+00  5.255229E+00  8.866208E+00  2.835564E+01  2.925491E+01  3.168029E+01  3.321414E+01  4.292707E+01  4.705991E+01
            0.000000  0.156999  0.000000
  2.429024E+00  5.399420E+00  9.050320E+00  2.844480E+01  2.939524E+01  3.146199E+01  3.312337E+01  4.284760E+01  4.702002E+01
            0.000000  0.162063  0.000000
  2.558837E+00  5.541049E+00  9.221885E+00  2.853531E+01  2.953753E+01  3.123730E+01  3.303037E+01  4.276627E+01  4.697880E+01
            0.000000  0.167128  0.000000
  2.691178E+00  5.680329E+00  9.380193E+00  2.862706E+01  2.968161E+01  3.100772E+01  3.293598E+01  4.268310E+01  4.693629E+01
            0.000000  0.172192  0.000000
  2.825905E+00  5.817560E+00  9.524412E+00  2.871994E+01  2.982730E+01  3.077510E+01  3.284122E+01  4.259815E+01  4.689255E+01
            0.000000  0.177257  0.000000
  2.962873E+00  5.953115E+00  9.653553E+00  2.881384E+01  2.997443E+01  3.054154E+01  3.274731E+01  4.251146E+01  4.684769E+01
            0.000000  0.182321  0.000000
  3.101929E+00  6.087407E+00  9.766426E+00  2.890863E+01  3.012282E+01  3.030923E+01  3.265555E+01  4.242308E+01  4.680179E+01
            0.000000  0.187386  0.000000
  3.242917E+00  6.220837E+00  9.861595E+00  2.900422E+01  3.008033E+01  3.027232E+01  3.256722E+01  4.233306E+01  4.675499E+01
            0.000000  0.192450  0.000000
  3.385679E+00  6.353742E+00  9.937338E+00  2.910048E+01  2.985670E+01  3.042277E+01  3.248351E+01  4.224147E+01  4.670740E+01
            0.000000  0.197515  0.000000
  3.530057E+00  6.486326E+00  9.991601E+00  2.919730E+01  2.963976E+01  3.057402E+01  3.240540E+01  4.214837E+01  4.665915E+01
            0.000000  0.202579  0.000000
  3.675893E+00  6.618622E+00  1.002197E+01  2.929457E+01  2.943038E+01  3.072591E+01  3.233362E+01  4.205385E+01  4.661035E+01
            0.000000  0.207644  0.000000
  3.823029E+00  6.750462E+00  1.002563E+01  2.922878E+01  2.939218E+01  3.087829E+01  3.226867E+01  4.195798E+01  4.656110E+01
            0.000000  0.212708  0.000000
  3.971308E+00  6.881485E+00  9.999361E+00  2.903464E+01  2.949002E+01  3.103105E+01  3.221082E+01  4.186084E+01  4.651152E+01
            0.000000  0.217772  0.000000
  4.120575E+00  7.011168E+00  9.939510E+00  2.884716E+01  2.958797E+01  3.118402E+01  3.216021E+01  4.176253E+01  4.646168E+01
            0.000000  0.222837  0.000000
  4.270676E+00  7.138872E+00  9.841970E+00  2.866527E+01  2.968593E+01  3.133710E+01  3.211698E+01  4.166314E+01  4.641166E+01
            0.000000  0.227901  0.000000
  4.421458E+00  7.263898E+00  9.702176E+00  2.848776E+01  2.978380E+01  3.149015E+01  3.208132E+01  4.156277E+01  4.636154E+01
            0.000000  0.232966  0.000000
  4.572772E+00  7.385539E+00  9.515064E+00  2.831346E+01  2.988146E+01  3.164305E+01  3.205359E+01  4.146152E+01  4.631140E+01
            0.000000  0.238030  0.000000
  4.724467E+00  7.503133E+00  9.275014E+00  2.814137E+01  2.997881E+01  3.179569E+01  3.203433E+01  4.135951E+01  4.626132E+01
            0.000000  0.243095  0.000000
  4.876398E+00  7.616097E+00  8.975716E+00  2.797075E+01  3.007577E+01  3.194796E+01  3.202427E+01  4.125684E+01  4.621138E+01
            0.000000  0.248159  0.000000
  5.028421E+00  7.723959E+00  8.609931E+00  2.780118E+01  3.017221E+01  3.202431E+01  3.209975E+01  4.115364E+01  4.616166E+01
            0.000000  0.253224  0.000000
  5.180396E+00  7.826389E+00  8.169033E+00  2.763261E+01  3.026807E+01  3.203542E+01  3.225097E+01  4.105000E+01  4.611223E+01
            0.000000  0.258288  0.000000
  5.332188E+00  7.642127E+00  7.923218E+00  2.746534E+01  3.036323E+01  3.205862E+01  3.240152E+01  4.094606E+01  4.606319E+01
            0.000000  0.263353  0.000000
  5.483664E+00  7.014287E+00  8.014456E+00  2.730005E+01  3.045762E+01  3.209485E+01  3.255130E+01  4.084193E+01  4.601460E+01
            0.000000  0.268417  0.000000
  5.634698E+00  6.262667E+00  8.100308E+00  2.713770E+01  3.055115E+01  3.214496E+01  3.270024E+01  4.073774E+01  4.596652E+01
            0.000000  0.273482  0.000000
  5.346810E+00  5.785170E+00  8.181182E+00  2.697953E+01  3.064374E+01  3.220957E+01  3.284825E+01  4.063361E+01  4.591900E+01
            0.000000  0.278546  0.000000
  4.177664E+00  5.934965E+00  8.257690E+00  2.682694E+01  3.073531E+01  3.228906E+01  3.299525E+01  4.052967E+01  4.587208E+01
            0.000000  0.283611  0.000000
  2.446584E+00  6.083974E+00  8.330638E+00  2.668142E+01  3.082578E+01  3.238347E+01  3.314115E+01  4.042604E+01  4.582577E+01
            0.000000  0.288675  0.000000
 -2.372466E+00  6.232092E+00  8.401005E+00  2.654448E+01  3.091509E+01  3.249255E+01  3.328587E+01  4.032285E+01  4.578007E+01
            0.000000  0.293740  0.000000
 -4.147471E+00  6.379221E+00  8.469905E+00  2.641751E+01  3.100316E+01  3.261571E+01  3.342935E+01  4.022023E+01  4.573497E+01
            0.000000  0.298804  0.000000
 -5.343069E+00  6.525268E+00  8.538544E+00  2.630174E+01  3.108993E+01  3.275209E+01  3.357148E+01  4.011832E+01  4.569044E+01
            0.000000  0.303869  0.000000
 -6.284672E+00  6.670141E+00  8.608158E+00  2.619814E+01  3.117534E+01  3.290062E+01  3.371220E+01  4.001725E+01  4.564641E+01
            0.000000  0.308933  0.000000
 -7.063620E+00  6.813754E+00  8.679952E+00  2.610742E+01  3.125932E+01  3.306004E+01  3.385141E+01  3.991715E+01  4.560284E+01
            0.000000  0.313998  0.000000
 -7.720942E+00  6.956022E+00  8.755037E+00  2.602998E+01  3.134181E+01  3.322899E+01  3.398901E+01  3.981817E+01  4.555966E+01
            0.000000  0.319062  0.000000
 -8.279562E+00  7.096859E+00  8.834376E+00  2.596591E+01  3.142277E+01  3.340602E+01  3.412490E+01  3.972045E+01  4.551678E+01
            0.000000  0.324126  0.000000
 -8.754281E+00  7.236184E+00  8.918739E+00  2.591503E+01  3.150215E+01  3.358966E+01  3.425897E+01  3.962414E+01  4.547415E+01
            0.000000  0.329191  0.000000
 -9.155749E+00  7.373914E+00  9.008672E+00  2.587695E+01  3.157990E+01  3.377846E+01  3.439110E+01  3.952941E+01  4.543167E+01
            0.000000  0.334255  0.000000
 -9.492258E+00  7.509964E+00  9.104485E+00  2.585105E+01  3.165597E+01  3.397105E+01  3.452116E+01  3.943640E+01  4.538929E+01
            0.000000  0.339320  0.000000
 -9.770665E+00  7.644252E+00  9.206256E+00  2.583657E+01  3.173033E+01  3.416611E+01  3.464901E+01  3.934531E+01  4.534694E+01
            0.000000  0.344384  0.000000
 -9.996861E+00  7.776695E+00  9.313846E+00  2.583267E+01  3.180295E+01  3.436249E+01  3.477449E+01  3.925631E+01  4.530461E+01
            0.000000  0.349449  0.000000
 -1.017605E+01  7.907210E+00  9.426927E+00  2.583842E+01  3.187380E+01  3.455911E+01  3.489743E+01  3.916961E+01  4.526228E+01
            0.000000  0.354513  0.000000
 -1.031291E+01  8.035715E+00  9.545013E+00  2.585288E+01  3.194285E+01  3.475505E+01  3.501763E+01  3.908541E+01  4.521998E+01
            0.000000  0.359578  0.000000
 -1.041167E+01  8.162131E+00  9.667504E+00  2.587507E+01  3.201009E+01  3.494947E+01  3.513488E+01  3.900395E+01  4.517779E+01
            0.000000  0.364642  0.000000
 -1.047622E+01  8.286380E+00  9.793715E+00  2.590406E+01  3.207549E+01  3.514166E+01  3.524896E+01  3.892547E+01  4.513582E+01
            0.000000  0.369707  0.000000
 -1.051006E+01  8.408389E+00  9.922914E+00  2.593890E+01  3.213907E+01  3.533102E+01  3.535961E+01  3.885025E+01  4.509427E+01
            0.000000  0.374771  0.000000
 -1.051635E+01  8.528088E+00  1.005435E+01  2.597871E+01  3.220080E+01  3.546654E+01  3.551706E+01  3.877858E+01  4.505340E+01
            0.000000  0.379836  0.000000
 -1.049793E+01  8.645413E+00  1.018730E+01  2.602264E+01  3.226068E+01  3.556944E+01  3.569937E+01  3.871078E+01  4.501362E+01
            0.000000  0.384900  0.000000
 -1.045726E+01  8.760305E+00  1.032104E+01  2.606987E+01  3.231874E+01  3.566796E+01  3.587767E+01  3.864719E+01  4.497543E+01
            0.000000  0.389965  0.000000
 -1.039650E+01  8.872708E+00  1.045491E+01  2.611966E+01  3.237496E+01  3.576174E+01  3.605174E+01  3.858819E+01  4.493951E+01
            0.000000  0.395029  0.000000
 -1.031743E+01  8.982574E+00  1.058830E+01  2.617130E+01  3.242936E+01  3.585036E+01  3.622145E+01  3.853418E+01  4.490672E+01
            0.000000  0.400094  0.000000
 -1.022148E+01  9.089858E+00  1.072066E+01  2.622418E+01  3.248196E+01  3.593341E+01  3.638673E+01  3.848555E+01  4.487804E+01
            0.000000  0.405158  0.000000
 -1.010979E+01  9.194519E+00  1.085152E+01  2.627773E+01  3.253278E+01  3.601046E+01  3.654756E+01  3.844274E+01  4.485458E+01
            0.000000  0.410223  0.000000
 -9.983255E+00  9.296521E+00  1.098043E+01  2.633146E+01  3.258183E+01  3.608107E+01  3.670394E+01  3.840614E+01  4.483740E+01
            0.000000  0.415287  0.000000
 -9.842681E+00  9.395830E+00  1.110705E+01  2.638496E+01  3.262913E+01  3.614484E+01  3.685583E+01  3.837613E+01  4.482736E+01
            0.000000  0.420352  0.000000
 -9.688931E+00  9.492412E+00  1.123104E+01  2.643788E+01  3.267471E+01  3.620143E+01  3.700314E+01  3.835300E+01  4.482489E+01
            0.000000  0.425416  0.000000
 -9.523091E+00  9.586237E+00  1.135216E+01  2.648995E+01  3.271859E+01  3.625061E+01  3.714568E+01  3.833698E+01  4.482982E+01
            0.000000  0.430480  0.000000
 -9.346509E+00  9.677274E+00  1.147017E+01  2.654096E+01  3.276080E+01  3.629224E+01  3.728315E+01  3.832813E+01  4.484135E+01
            0.000000  0.435545  0.000000
 -9.160773E+00  9.765491E+00  1.158489E+01  2.659074E+01  3.280135E+01  3.632635E+01  3.741518E+01  3.832639E+01  4.485819E+01
            0.000000  0.440609  0.000000
 -8.967561E+00  9.850857E+00  1.169616E+01  2.663918E+01  3.284027E+01  3.635315E+01  3.754139E+01  3.833150E+01  4.487877E+01
            0.000000  0.445674  0.000000
 -8.768493E+00  9.933342E+00  1.180387E+01  2.668621E+01  3.287758E+01  3.637299E+01  3.766142E+01  3.834306E+01  4.490153E+01
            0.000000  0.450738  0.000000
 -8.565018E+00  1.001291E+01  1.190789E+01  2.673177E+01  3.291332E+01  3.638638E+01  3.777499E+01  3.836050E+01  4.492511E+01
            0.000000  0.455803  0.000000
 -8.358355E+00  1.008954E+01  1.200815E+01  2.677583E+01  3.294749E+01  3.639393E+01  3.788189E+01  3.838316E+01  4.494847E+01
            0.000000  0.460867  0.000000
 -8.149514E+00  1.016319E+01  1.210457E+01  2.681835E+01  3.298013E+01  3.639634E+01  3.798196E+01  3.841030E+01  4.497087E+01
            0.000000  0.465932  0.000000
 -7.939337E+00  1.023383E+01  1.219710E+01  2.685930E+01  3.301125E+01  3.639432E+01  3.807508E+01  3.844113E+01  4.499185E+01
            0.000000  0.470996  0.000000
 -7.728567E+00  1.030145E+01  1.228568E+01  2.689864E+01  3.304087E+01  3.638859E+01  3.816116E+01  3.847489E+01  4.501114E+01
            0.000000  0.476061  0.000000
 -7.517912E+00  1.036601E+01  1.237028E+01  2.693633E+01  3.306902E+01  3.637984E+01  3.824010E+01  3.851084E+01  4.502862E+01
            0.000000  0.481125  0.000000
 -7.308093E+00  1.042749E+01  1.245087E+01  2.697230E+01  3.309571E+01  3.636869E+01  3.831176E+01  3.854829E+01  4.504423E+01
            0.000000  0.486190  0.000000
 -7.099898E+00  1.048588E+01  1.252743E+01  2.700647E+01  3.312097E+01  3.635573E+01  3.837599E+01  3.858661E+01  4.505795E+01
            0.000000  0.491254  0.000000
 -6.894201E+00  1.054116E+01  1.259992E+01  2.703879E+01  3.314480E+01  3.634147E+01  3.843258E+01  3.862523E+01  4.506979E+01
            0.000000  0.496319  0.000000
 -6.692000E+00  1.059331E+01  1.266835E+01  2.706916E+01  3.316723E+01  3.632635E+01  3.848126E+01  3.866365E+01  4.507973E+01
            0.000000  0.501383  0.000000
 -6.494414E+00  1.064234E+01  1.273269E+01  2.709752E+01  3.318827E+01  3.631077E+01  3.852167E+01  3.870143E+01  4.508775E+01
            0.000000  0.506448  0.000000
 -6.302696E+00  1.068824E+01  1.279293E+01  2.712380E+01  3.320793E+01  3.629506E+01  3.855339E+01  3.873818E+01  4.509378E+01
            0.000000  0.511512  0.000000
 -6.118234E+00  1.073100E+01  1.284907E+01  2.714795E+01  3.322622E+01  3.627951E+01  3.857591E+01  3.877356E+01  4.509774E+01
            0.000000  0.516577  0.000000
 -5.942527E+00  1.077061E+01  1.290110E+01  2.716994E+01  3.324315E+01  3.626436E+01  3.858862E+01  3.880727E+01  4.509954E+01
            0.000000  0.521641  0.000000
 -5.777174E+00  1.080708E+01  1.294900E+01  2.718978E+01  3.325872E+01  3.624982E+01  3.859087E+01  3.883908E+01  4.509904E+01
            0.000000  0.526706  0.000000
 -5.623812E+00  1.084041E+01  1.299278E+01  2.720747E+01  3.327295E+01  3.623606E+01  3.858198E+01  3.886875E+01  4.509613E+01
            0.000000  0.531770  0.000000
 -5.484038E+00  1.087059E+01  1.303242E+01  2.722307E+01  3.328583E+01  3.622324E+01  3.856143E+01  3.889609E+01  4.509073E+01
            0.000000  0.536834  0.000000
 -5.359287E+00  1.089761E+01  1.306791E+01  2.723664E+01  3.329736E+01  3.621148E+01  3.852911E+01  3.892095E+01  4.508286E+01
            0.000000  0.541899  0.000000
 -5.250630E+00  1.092148E+01  1.309926E+01  2.724826E+01  3.330754E+01  3.620088E+01  3.848571E+01  3.894318E+01  4.507277E+01
            0.000000  0.546963  0.000000
 -5.158541E+00  1.094218E+01  1.312644E+01  2.725804E+01  3.331638E+01  3.619153E+01  3.843340E+01  3.896266E+01  4.506104E+01
            0.000000  0.552028  0.000000
 -5.082694E+00  1.095972E+01  1.314945E+01  2.726608E+01  3.332386E+01  3.618351E+01  3.837631E+01  3.897931E+01  4.504872E+01
            0.000000  0.557092  0.000000
 -5.022004E+00  1.097407E+01  1.316830E+01  2.727247E+01  3.332999E+01  3.617687E+01  3.832057E+01  3.899303E+01  4.503722E+01
            0.000000  0.562157  0.000000
 -4.975102E+00  1.098525E+01  1.318296E+01  2.727734E+01  3.333476E+01  3.617166E+01  3.827296E+01  3.900377E+01  4.502794E+01
            0.000000  0.567221  0.000000
 -4.941131E+00  1.099324E+01  1.319344E+01  2.728074E+01  3.333817E+01  3.616791E+01  3.823845E+01  3.901148E+01  4.502170E+01
            0.000000  0.572286  0.000000
 -4.920230E+00  1.099803E+01  1.319972E+01  2.728276E+01  3.334022E+01  3.616565E+01  3.821853E+01  3.901611E+01  4.501839E+01
            0.000000  0.577350  0.000000
 -4.913128E+00  1.099963E+01  1.320182E+01  2.728343E+01  3.334090E+01  3.616490E+01  3.821216E+01  3.901766E+01  4.501741E+01
            0.005051  0.577350  0.000000
 -4.978568E+00  1.099995E+01  1.321061E+01  2.728762E+01  3.334176E+01  3.616439E+01  3.821168E+01  3.901673E+01  4.501669E+01
            0.010101  0.577350  0.000000
 -5.164890E+00  1.100091E+01  1.323650E+01  2.730027E+01  3.334434E+01  3.616287E+01  3.821024E+01  3.901393E+01  4.501454E+01
            0.015152  0.577350  0.000000
 -5.445512E+00  1.100252E+01  1.327813E+01  2.732154E+01  3.334864E+01  3.616033E+01  3.820790E+01  3.900928E+01  4.501098E+01
            0.020202  0.577350  0.000000
 -5.784726E+00  1.100476E+01  1.333353E+01  2.735174E+01  3.335465E+01  3.615679E+01  3.820473E+01  3.900278E+01  4.500605E+01
            0.025253  0.577350  0.000000
 -6.144434E+00  1.100764E+01  1.340034E+01  2.739129E+01  3.336238E+01  3.615223E+01  3.820085E+01  3.899447E+01  4.499980E+01
            0.030303  0.577350  0.000000
 -6.487884E+00  1.101116E+01  1.347622E+01  2.744071E+01  3.337181E+01  3.614668E+01  3.819639E+01  3.898436E+01  4.499227E+01
            0.035354  0.577350  0.000000
 -6.781074E+00  1.101532E+01  1.355897E+01  2.750058E+01  3.338294E+01  3.614012E+01  3.819151E+01  3.897250E+01  4.498356E+01
            0.040404  0.577350  0.000000
 -6.993174E+00  1.102010E+01  1.364677E+01  2.757149E+01  3.339576E+01  3.613258E+01  3.818637E+01  3.895892E+01  4.497373E+01
            0.045455  0.577350  0.000000
 -7.096915E+00  1.102550E+01  1.373819E+01  2.765388E+01  3.341026E+01  3.612406E+01  3.818117E+01  3.894366E+01  4.496287E+01
            0.050505  0.577350  0.000000
 -7.069159E+00  1.103151E+01  1.383224E+01  2.774796E+01  3.342643E+01  3.611456E+01  3.817605E+01  3.892679E+01  4.495108E+01
            0.055556  0.577350  0.000000
 -6.891287E+00  1.103814E+01  1.392835E+01  2.785358E+01  3.344426E+01  3.610411E+01  3.817117E+01  3.890835E+01  4.493845E+01
            0.060606  0.577350  0.000000
 -6.548582E+00  1.104536E+01  1.402627E+01  2.797013E+01  3.346373E+01  3.609270E+01  3.816664E+01  3.888841E+01  4.492509E+01
            0.065657  0.577350  0.000000
 -6.027355E+00  1.105316E+01  1.412605E+01  2.809652E+01  3.348483E+01  3.608036E+01  3.816255E+01  3.886703E+01  4.491110E+01
            0.070707  0.577350  0.000000
 -5.307379E+00  1.106153E+01  1.422793E+01  2.823129E+01  3.350753E+01  3.606710E+01  3.815892E+01  3.884430E+01  4.489658E+01
            0.075758  0.577350  0.000000
 -4.341442E+00  1.107046E+01  1.433226E+01  2.837270E+01  3.353182E+01  3.605293E+01  3.815576E+01  3.882027E+01  4.488162E+01
            0.080808  0.577350  0.000000
 -2.973902E+00  1.107992E+01  1.443945E+01  2.851896E+01  3.355767E+01  3.603789E+01  3.815302E+01  3.879503E+01  4.486633E+01
            0.085859  0.577350  0.000000
  1.183689E+00  1.108990E+01  1.454983E+01  2.866833E+01  3.358505E+01  3.602198E+01  3.815066E+01  3.876866E+01  4.485079E+01
            0.090909  0.577350  0.000000
  3.393732E+00  1.110037E+01  1.466368E+01  2.881927E+01  3.361394E+01  3.600522E+01  3.814856E+01  3.874122E+01  4.483509E+01
            0.095960  0.577350  0.000000
  4.606930E+00  1.111132E+01  1.478114E+01  2.897050E+01  3.364430E+01  3.598766E+01  3.814664E+01  3.871280E+01  4.481930E+01
            0.101010  0.577350  0.000000
  5.507004E+00  1.112271E+01  1.490220E+01  2.912104E+01  3.367609E+01  3.596930E+01  3.814476E+01  3.868348E+01  4.480349E+01
            0.106061  0.577350  0.000000
  6.221761E+00  1.113453E+01  1.502672E+01  2.927015E+01  3.370926E+01  3.595019E+01  3.814279E+01  3.865333E+01  4.478773E+01
            0.111111  0.577350  0.000000
  6.805657E+00  1.114674E+01  1.515439E+01  2.941731E+01  3.374378E+01  3.593035E+01  3.814060E+01  3.862242E+01  4.477205E+01
            0.116162  0.577350  0.000000
  7.289383E+00  1.115932E+01  1.528485E+01  2.956223E+01  3.377959E+01  3.590981E+01  3.813804E+01  3.859084E+01  4.475652E+01
            0.121212  0.577350  0.000000
  7.693067E+00  1.117223E+01  1.541762E+01  2.970472E+01  3.381663E+01  3.588862E+01  3.813496E+01  3.855865E+01  4.474116E+01
            0.126263  0.577350  0.000000
  8.031157E+00  1.118545E+01  1.555221E+01  2.984473E+01  3.385484E+01  3.586680E+01  3.813122E+01  3.852592E+01  4.472602E+01
            0.131313  0.577350  0.000000
  8.314610E+00  1.119895E+01  1.568811E+01  2.998229E+01  3.389416E+01  3.584441E+01  3.812667E+01  3.849274E+01  4.471112E+01
            0.136364  0.577350  0.000000
  8.552027E+00  1.121268E+01  1.582483E+01  3.011751E+01  3.393452E+01  3.582148E+01  3.812117E+01  3.845917E+01  4.469650E+01
            0.141414  0.577350  0.000000
  8.750303E+00  1.122663E+01  1.596192E+01  3.025057E+01  3.397585E+01  3.579806E+01  3.811460E+01  3.842529E+01  4.468219E+01
            0.146465  0.577350  0.000000
  8.915065E+00  1.124075E+01  1.609897E+01  3.038170E+01  3.401807E+01  3.577420E+01  3.810685E+01  3.839117E+01  4.466822E+01
            0.151515  0.577350  0.000000
  9.050950E+00  1.125501E+01  1.623562E+01  3.051123E+01  3.406110E+01  3.574994E+01  3.809782E+01  3.835689E+01  4.465466E+01
            0.156566  0.577350  0.000000
  9.161829E+00  1.126940E+01  1.637156E+01  3.063957E+01  3.410484E+01  3.572534E+01  3.808746E+01  3.832251E+01  4.464156E+01
            0.161616  0.577350  0.000000
  9.250950E+00  1.128387E+01  1.650650E+01  3.076723E+01  3.414923E+01  3.570045E+01  3.807571E+01  3.828810E+01  4.462899E+01
            0.166667  0.577350  0.000000
  9.321092E+00  1.129839E+01  1.664021E+01  3.089486E+01  3.419415E+01  3.567533E+01  3.806258E+01  3.825375E+01  4.461704E+01
            0.171717  0.577350  0.000000
  9.374644E+00  1.131294E+01  1.677245E+01  3.102327E+01  3.423952E+01  3.565005E+01  3.804809E+01  3.821951E+01  4.460584E+01
            0.176768  0.577350  0.000000
  9.413701E+00  1.132750E+01  1.690299E+01  3.115339E+01  3.428523E+01  3.562465E+01  3.803230E+01  3.818546E+01  4.459551E+01
            0.181818  0.577350  0.000000
  9.440102E+00  1.134203E+01  1.703157E+01  3.128630E+01  3.433117E+01  3.559921E+01  3.801529E+01  3.815167E+01  4.458620E+01
            0.186869  0.577350  0.000000
  9.455505E+00  1.135651E+01  1.715791E+01  3.142312E+01  3.437723E+01  3.557378E+01  3.799720E+01  3.811821E+01  4.457806E+01
            0.191919  0.577350  0.000000
  9.461381E+00  1.137092E+01  1.728164E+01  3.156490E+01  3.442331E+01  3.554843E+01  3.797814E+01  3.808513E+01  4.457127E+01
            0.196970  0.577350  0.000000
  9.459050E+00  1.138523E+01  1.740235E+01  3.171242E+01  3.446927E+01  3.552324E+01  3.795822E+01  3.805251E+01  4.456593E+01
            0.202020  0.577350  0.000000
  9.449635E+00  1.139941E+01  1.751953E+01  3.186597E+01  3.451501E+01  3.549826E+01  3.793754E+01  3.802042E+01  4.456212E+01
            0.207071  0.577350  0.000000
  9.434110E+00  1.141344E+01  1.763264E+01  3.202515E+01  3.456038E+01  3.547355E+01  3.791614E+01  3.798893E+01  4.455985E+01
            0.212121  0.577350  0.000000
  9.413235E+00  1.142730E+01  1.774112E+01  3.218881E+01  3.460527E+01  3.544920E+01  3.789400E+01  3.795810E+01  4.455903E+01
            0.217172  0.577350  0.000000
  9.387644E+00  1.144094E+01  1.784445E+01  3.235513E+01  3.464955E+01  3.542525E+01  3.787107E+01  3.792801E+01  4.455948E+01
            0.222222  0.577350  0.000000
  9.357890E+00  1.145436E+01  1.794221E+01  3.252191E+01  3.469307E+01  3.540178E+01  3.784727E+01  3.789872E+01  4.456098E+01
            0.227273  0.577350  0.000000
  9.324425E+00  1.146751E+01  1.803408E+01  3.268685E+01  3.473570E+01  3.537884E+01  3.782254E+01  3.787032E+01  4.456328E+01
            0.232323  0.577350  0.000000
  9.287748E+00  1.148036E+01  1.811990E+01  3.284789E+01  3.477732E+01  3.535650E+01  3.779684E+01  3.784288E+01  4.456613E+01
            0.237374  0.577350  0.000000
  9.248376E+00  1.149290E+01  1.819962E+01  3.300336E+01  3.481778E+01  3.533482E+01  3.777021E+01  3.781648E+01  4.456934E+01
            0.242424  0.577350  0.000000
  9.206896E+00  1.150508E+01  1.827330E+01  3.315205E+01  3.485694E+01  3.531385E+01  3.774272E+01  3.779119E+01  4.457273E+01
            0.247475  0.577350  0.000000
  9.163932E+00  1.151689E+01  1.834104E+01  3.329316E+01  3.489468E+01  3.529365E+01  3.771455E+01  3.776709E+01  4.457621E+01
            0.252525  0.577350  0.000000
  9.120153E+00  1.152828E+01  1.840302E+01  3.342622E+01  3.493086E+01  3.527427E+01  3.768590E+01  3.774426E+01  4.457969E+01
            0.257576  0.577350  0.000000
  9.076243E+00  1.153925E+01  1.845944E+01  3.355097E+01  3.496534E+01  3.525578E+01  3.765704E+01  3.772276E+01  4.458314E+01
            0.262626  0.577350  0.000000
  9.032878E+00  1.154975E+01  1.851050E+01  3.366729E+01  3.499801E+01  3.523822E+01  3.762826E+01  3.770265E+01  4.458653E+01
            0.267677  0.577350  0.000000
  8.990700E+00  1.155976E+01  1.855645E+01  3.377515E+01  3.502872E+01  3.522166E+01  3.759989E+01  3.768399E+01  4.458985E+01
            0.272727  0.577350  0.000000
  8.950293E+00  1.156925E+01  1.859749E+01  3.387452E+01  3.505735E+01  3.520616E+01  3.757228E+01  3.766683E+01  4.459309E+01
            0.277778  0.577350  0.000000
  8.912160E+00  1.157819E+01  1.863387E+01  3.396540E+01  3.508374E+01  3.519183E+01  3.754576E+01  3.765120E+01  4.459623E+01
            0.282828  0.577350  0.000000
  8.876701E+00  1.158656E+01  1.866582E+01  3.404778E+01  3.510766E+01  3.517885E+01  3.752070E+01  3.763713E+01  4.459924E+01
            0.287879  0.577350  0.000000
  8.844187E+00  1.159432E+01  1.869356E+01  3.412165E+01  3.512841E+01  3.516790E+01  3.749740E+01  3.762462E+01  4.460212E+01
            0.292929  0.577350  0.000000
  8.814756E+00  1.160143E+01  1.871731E+01  3.418701E+01  3.514190E+01  3.516304E+01  3.747615E+01  3.761367E+01  4.460482E+01
            0.297980  0.577350  0.000000
  8.788412E+00  1.160786E+01  1.873731E+01  3.424390E+01  3.513983E+01  3.517256E+01  3.745719E+01  3.760426E+01  4.460731E+01
            0.303030  0.577350  0.000000
  8.765047E+00  1.161356E+01  1.875377E+01  3.429237E+01  3.513272E+01  3.518597E+01  3.744069E+01  3.759636E+01  4.460957E+01
            0.308081  0.577350  0.000000
  8.744474E+00  1.161851E+01  1.876691E+01  3.433253E+01  3.512583E+01  3.519802E+01  3.742677E+01  3.758990E+01  4.461154E+01
            0.313131  0.577350  0.000000
  8.726509E+00  1.162265E+01  1.877695E+01  3.436453E+01  3.511995E+01  3.520797E+01  3.741546E+01  3.758484E+01  4.461319E+01
            0.318182  0.577350  0.000000
  8.711077E+00  1.162594E+01  1.878410E+01  3.438859E+01  3.511527E+01  3.521566E+01  3.740676E+01  3.758109E+01  4.461450E+01
            0.323232  0.577350  0.000000
  8.698364E+00  1.162835E+01  1.878860E+01  3.440498E+01  3.511189E+01  3.522109E+01  3.740061E+01  3.757856E+01  4.461544E+01
            0.328283  0.577350  0.000000
  8.689014E+00  1.162982E+01  1.879068E+01  3.441402E+01  3.510985E+01  3.522430E+01  3.739696E+01  3.757713E+01  4.461598E+01
            0.333333  0.577350  0.000000
  8.684360E+00  1.163032E+01  1.879061E+01  3.441606E+01  3.510916E+01  3.522534E+01  3.739578E+01  3.757671E+01  4.461611E+01
            0.330808  0.572976  0.000000
  8.689062E+00  1.162981E+01  1.879025E+01  3.441349E+01  3.510984E+01  3.522433E+01  3.739701E+01  3.757710E+01  4.461594E+01
            0.328283  0.568603  0.000000
  8.703857E+00  1.162823E+01  1.878828E+01  3.440466E+01  3.511183E+01  3.522140E+01  3.740092E+01  3.757823E+01  4.461537E+01
            0.325758  0.564229  0.000000
  8.732973E+00  1.162556E+01  1.878494E+01  3.438990E+01  3.511506E+01  3.521675E+01  3.740788E+01  3.757995E+01  4.461442E+01
            0.323232  0.559855  0.000000
  8.781270E+00  1.162174E+01  1.878045E+01  3.436947E+01  3.511932E+01  3.521068E+01  3.741839E+01  3.758210E+01  4.461313E+01
            0.320707  0.555481  0.000000
  8.853464E+00  1.161674E+01  1.877493E+01  3.434361E+01  3.512421E+01  3.520373E+01  3.743305E+01  3.758456E+01  4.461155E+01
            0.318182  0.551107  0.000000
  8.953020E+00  1.161052E+01  1.876837E+01  3.431248E+01  3.512880E+01  3.519693E+01  3.745245E+01  3.758716E+01  4.460975E+01
            0.315657  0.546733  0.000000
  9.081046E+00  1.160301E+01  1.876059E+01  3.427621E+01  3.513119E+01  3.519232E+01  3.747696E+01  3.758975E+01  4.460781E+01
            0.313131  0.542359  0.000000
  9.235640E+00  1.159417E+01  1.875119E+01  3.423491E+01  3.512865E+01  3.519273E+01  3.750664E+01  3.759218E+01  4.460582E+01
            0.310606  0.537985  0.000000
  9.412024E+00  1.158393E+01  1.873961E+01  3.418872E+01  3.512001E+01  3.519943E+01  3.754113E+01  3.759431E+01  4.460385E+01
            0.308081  0.533612  0.000000
  9.603441E+00  1.157225E+01  1.872517E+01  3.413783E+01  3.510659E+01  3.521122E+01  3.757967E+01  3.759598E+01  4.460197E+01
            0.305556  0.529238  0.000000
  9.802439E+00  1.155906E+01  1.870716E+01  3.408246E+01  3.508990E+01  3.522667E+01  3.759705E+01  3.762120E+01  4.460026E+01
            0.303030  0.524864  0.000000
  1.000204E+01  1.154428E+01  1.868493E+01  3.402292E+01  3.507087E+01  3.524493E+01  3.759739E+01  3.766457E+01  4.459874E+01
            0.300505  0.520490  0.000000
  1.019651E+01  1.152787E+01  1.865790E+01  3.395953E+01  3.504997E+01  3.526562E+01  3.759687E+01  3.770858E+01  4.459746E+01
            0.297980  0.516116  0.000000
  1.038159E+01  1.150974E+01  1.862564E+01  3.389262E+01  3.502745E+01  3.528853E+01  3.759537E+01  3.775218E+01  4.459644E+01
            0.295455  0.511742  0.000000
  1.055452E+01  1.148985E+01  1.858783E+01  3.382254E+01  3.500347E+01  3.531356E+01  3.759275E+01  3.779447E+01  4.459571E+01
            0.292929  0.507368  0.000000
  1.071367E+01  1.146813E+01  1.854428E+01  3.374960E+01  3.497813E+01  3.534066E+01  3.758892E+01  3.783469E+01  4.459526E+01
            0.290404  0.502995  0.000000
  1.085836E+01  1.144452E+01  1.849489E+01  3.367410E+01  3.495150E+01  3.536980E+01  3.758377E+01  3.787229E+01  4.459512E+01
            0.287879  0.498621  0.000000
  1.098850E+01  1.141898E+01  1.843965E+01  3.359630E+01  3.492362E+01  3.540094E+01  3.757720E+01  3.790683E+01  4.459529E+01
            0.285354  0.494247  0.000000
  1.110440E+01  1.139145E+01  1.837860E+01  3.351642E+01  3.489453E+01  3.543407E+01  3.756913E+01  3.793798E+01  4.459576E+01
            0.282828  0.489873  0.000000
  1.120660E+01  1.136189E+01  1.831183E+01  3.343469E+01  3.486425E+01  3.546919E+01  3.755946E+01  3.796550E+01  4.459653E+01
            0.280303  0.485499  0.000000
  1.129577E+01  1.133026E+01  1.823946E+01  3.335127E+01  3.483279E+01  3.550627E+01  3.754811E+01  3.798921E+01  4.459758E+01
            0.277778  0.481125  0.000000
  1.129651E+01  1.137264E+01  1.816165E+01  3.326634E+01  3.480016E+01  3.554531E+01  3.753502E+01  3.800899E+01  4.459891E+01
            0.275253  0.476751  0.000000
  1.126060E+01  1.143791E+01  1.807855E+01  3.318001E+01  3.476636E+01  3.558629E+01  3.752012E+01  3.802473E+01  4.460049E+01
            0.272727  0.472377  0.000000
  1.122250E+01  1.149231E+01  1.799033E+01  3.309242E+01  3.473139E+01  3.562919E+01  3.750333E+01  3.803638E+01  4.460230E+01
            0.270202  0.468004  0.000000
  1.118215E+01  1.153649E+01  1.789716E+01  3.300366E+01  3.469524E+01  3.567400E+01  3.748461E+01  3.804387E+01  4.460429E+01
            0.267677  0.463630  0.000000
  1.113952E+01  1.157108E+01  1.779919E+01  3.291384E+01  3.465788E+01  3.572068E+01  3.746392E+01  3.804716E+01  4.460646E+01
            0.265152  0.459256  0.000000
  1.109457E+01  1.159666E+01  1.769656E+01  3.282304E+01  3.461932E+01  3.576921E+01  3.744121E+01  3.804621E+01  4.460874E+01
            0.262626  0.454882  0.000000
  1.104725E+01  1.161376E+01  1.758940E+01  3.273135E+01  3.457951E+01  3.581955E+01  3.741645E+01  3.804100E+01  4.461112E+01
            0.260101  0.450508  0.000000
  1.099752E+01  1.162290E+01  1.747779E+01  3.263885E+01  3.453844E+01  3.587162E+01  3.738965E+01  3.803151E+01  4.461354E+01
            0.257576  0.446134  0.000000
  1.094535E+01  1.162451E+01  1.736180E+01  3.254562E+01  3.449609E+01  3.592537E+01  3.736081E+01  3.801770E+01  4.461596E+01
            0.255051  0.441760  0.000000
  1.089070E+01  1.161903E+01  1.724146E+01  3.245174E+01  3.445241E+01  3.598067E+01  3.732998E+01  3.799957E+01  4.461834E+01
            0.252525  0.437387  0.000000
  1.083355E+01  1.160684E+01  1.711678E+01  3.235729E+01  3.440739E+01  3.603739E+01  3.729724E+01  3.797708E+01  4.462062E+01
            0.250000  0.433013  0.000000
  1.077386E+01  1.158829E+01  1.698771E+01  3.226237E+01  3.436101E+01  3.609532E+01  3.726273E+01  3.795023E+01  4.462276E+01
            0.247475  0.428639  0.000000
  1.071162E+01  1.156371E+01  1.685420E+01  3.216707E+01  3.431322E+01  3.615417E+01  3.722669E+01  3.791898E+01  4.462470E+01
            0.244949  0.424265  0.000000
  1.064681E+01  1.153337E+01  1.671614E+01  3.207149E+01  3.426401E+01  3.621352E+01  3.718949E+01  3.788333E+01  4.462639E+01
            0.242424  0.419891  0.000000
  1.057942E+01  1.149756E+01  1.657342E+01  3.197572E+01  3.421336E+01  3.627272E+01  3.715171E+01  3.784325E+01  4.462775E+01
            0.239899  0.415517  0.000000
  1.050944E+01  1.145651E+01  1.642593E+01  3.187989E+01  3.416123E+01  3.633078E+01  3.711429E+01  3.779872E+01  4.462874E+01
            0.237374  0.411143  0.000000
  1.043687E+01  1.141041E+01  1.627353E+01  3.178411E+01  3.410763E+01  3.638612E+01  3.707878E+01  3.774973E+01  4.462931E+01
            0.234848  0.406770  0.000000
  1.036170E+01  1.135946E+01  1.611612E+01  3.168852E+01  3.405252E+01  3.643620E+01  3.704766E+01  3.769627E+01  4.462942E+01
            0.232323  0.402396  0.000000
  1.028394E+01  1.130379E+01  1.595365E+01  3.159325E+01  3.399590E+01  3.647713E+01  3.702479E+01  3.763831E+01  4.462909E+01
            0.229798  0.398022  0.000000
  1.020357E+01  1.124353E+01  1.578614E+01  3.149847E+01  3.393774E+01  3.650369E+01  3.701536E+01  3.757586E+01  4.462837E+01
            0.227273  0.393648  0.000000
  1.012059E+01  1.117877E+01  1.561372E+01  3.140438E+01  3.387805E+01  3.651092E+01  3.702426E+01  3.750892E+01  4.462741E+01
            0.224747  0.389274  0.000000
  1.003501E+01  1.110953E+01  1.543667E+01  3.131120E+01  3.381682E+01  3.649714E+01  3.705318E+01  3.743749E+01  4.462648E+01
            0.222222  0.384900  0.000000
  9.946828E+00  1.103583E+01  1.525550E+01  3.121921E+01  3.375402E+01  3.646479E+01  3.709962E+01  3.736159E+01  4.462595E+01
            0.219697  0.380526  0.000000
  9.856036E+00  1.095764E+01  1.507092E+01  3.112875E+01  3.368967E+01  3.641813E+01  3.715930E+01  3.728122E+01  4.462637E+01
            0.217172  0.376152  0.000000
  9.762642E+00  1.087487E+01  1.488388E+01  3.104016E+01  3.362376E+01  3.636094E+01  3.719642E+01  3.722842E+01  4.462842E+01
            0.214646  0.371779  0.000000
  9.666653E+00  1.078740E+01  1.469550E+01  3.095386E+01  3.355629E+01  3.629584E+01  3.710719E+01  3.730431E+01  4.463286E+01
            0.212121  0.367405  0.000000
  9.568085E+00  1.069510E+01  1.450696E+01  3.087022E+01  3.348725E+01  3.622454E+01  3.701357E+01  3.738525E+01  4.464042E+01
            0.209596  0.363031  0.000000
  9.466956E+00  1.059787E+01  1.431940E+01  3.078959E+01  3.341666E+01  3.614812E+01  3.691558E+01  3.747014E+01  4.465176E+01
            0.207071  0.358657  0.000000
  9.363294E+00  1.049569E+01  1.413375E+01  3.071222E+01  3.334453E+01  3.606728E+01  3.681326E+01  3.755824E+01  4.466729E+01
            0.204545  0.354283  0.000000
  9.257133E+00  1.038863E+01  1.395065E+01  3.063826E+01  3.327086E+01  3.598252E+01  3.670667E+01  3.764904E+01  4.468718E+01
            0.202020  0.349909  0.000000
  9.148514E+00  1.027687E+01  1.377043E+01  3.056772E+01  3.319567E+01  3.589416E+01  3.659587E+01  3.774219E+01  4.471131E+01
            0.199495  0.345535  0.000000
  9.037485E+00  1.016077E+01  1.359316E+01  3.050052E+01  3.311898E+01  3.580246E+01  3.648096E+01  3.783741E+01  4.473938E+01
            0.196970  0.341162  0.000000
  8.924101E+00  1.004083E+01  1.341873E+01  3.043651E+01  3.304081E+01  3.570762E+01  3.636204E+01  3.793450E+01  4.477094E+01
            0.194444  0.336788  0.000000
  8.808420E+00  9.917710E+00  1.324692E+01  3.037552E+01  3.296118E+01  3.560979E+01  3.623927E+01  3.803327E+01  4.480550E+01
            0.191919  0.332414  0.000000
  8.690504E+00  9.792152E+00  1.307750E+01  3.031732E+01  3.288012E+01  3.550911E+01  3.611281E+01  3.813358E+01  4.484258E+01
            0.189394  0.328040  0.000000
  8.570419E+00  9.665027E+00  1.291027E+01  3.026172E+01  3.279766E+01  3.540569E+01  3.598285E+01  3.823531E+01  4.488173E+01
            0.186869  0.323666  0.000000
  8.448230E+00  9.537296E+00  1.274503E+01  3.020855E+01  3.271382E+01  3.529964E+01  3.584959E+01  3.833836E+01  4.492262E+01
            0.184343  0.319292  0.000000
  8.324003E+00  9.409973E+00  1.258164E+01  3.015764E+01  3.262865E+01  3.519106E+01  3.571327E+01  3.844261E+01  4.496494E+01
            0.181818  0.314918  0.000000
  8.197806E+00  9.284100E+00  1.241998E+01  3.010885E+01  3.254216E+01  3.508002E+01  3.557415E+01  3.854799E+01  4.500847E+01
            0.179293  0.310544  0.000000
  8.069705E+00  9.160734E+00  1.225994E+01  3.006207E+01  3.245440E+01  3.496662E+01  3.543249E+01  3.865440E+01  4.505305E+01
            0.176768  0.306171  0.000000
  7.939766E+00  9.040916E+00  1.210144E+01  3.001721E+01  3.236540E+01  3.485094E+01  3.528859E+01  3.876177E+01  4.509854E+01
            0.174242  0.301797  0.000000
  7.808055E+00  8.925625E+00  1.194438E+01  2.997422E+01  3.227519E+01  3.473304E+01  3.514278E+01  3.887003E+01  4.514487E+01
            0.171717  0.297423  0.000000
  7.674641E+00  8.815768E+00  1.178865E+01  2.993303E+01  3.218382E+01  3.461300E+01  3.499538E+01  3.897910E+01  4.519195E+01
            0.169192  0.293049  0.000000
  7.539594E+00  8.712151E+00  1.163415E+01  2.989364E+01  3.209131E+01  3.449089E+01  3.484677E+01  3.908891E+01  4.523973E+01
            0.166667  0.288675  0.000000
  7.402984E+00  8.615453E+00  1.148079E+01  2.985602E+01  3.199770E+01  3.436678E+01  3.469732E+01  3.919938E+01  4.528816E+01
            0.164141  0.284301  0.000000
  7.264887E+00  8.526202E+00  1.132845E+01  2.982019E+01  3.190304E+01  3.424073E+01  3.454743E+01  3.931045E+01  4.533721E+01
            0.161616  0.279927  0.000000
  7.125380E+00  8.444773E+00  1.117701E+01  2.978617E+01  3.180736E+01  3.411281E+01  3.439751E+01  3.942205E+01  4.538683E+01
            0.159091  0.275554  0.000000
  6.984544E+00  8.371376E+00  1.102635E+01  2.975397E+01  3.171070E+01  3.398308E+01  3.424801E+01  3.953410E+01  4.543697E+01
            0.156566  0.271180  0.000000
  6.842463E+00  8.306050E+00  1.087637E+01  2.972364E+01  3.161311E+01  3.385162E+01  3.409938E+01  3.964653E+01  4.548760E+01
            0.154040  0.266806  0.000000
  6.699224E+00  8.248671E+00  1.072693E+01  2.969518E+01  3.151464E+01  3.371847E+01  3.395210E+01  3.975927E+01  4.553867E+01
            0.151515  0.262432  0.000000
  6.554915E+00  8.198973E+00  1.057795E+01  2.966863E+01  3.141533E+01  3.358372E+01  3.380667E+01  3.987223E+01  4.559013E+01
            0.148990  0.258058  0.000000
  6.409626E+00  8.156570E+00  1.042931E+01  2.964398E+01  3.131523E+01  3.344742E+01  3.366362E+01  3.998535E+01  4.564193E+01
            0.146465  0.253684  0.000000
  6.263449E+00  8.120990E+00  1.028096E+01  2.962121E+01  3.121440E+01  3.330965E+01  3.352350E+01  4.009853E+01  4.569401E+01
            0.143939  0.249310  0.000000
  6.116475E+00  8.091719E+00  1.013286E+01  2.960031E+01  3.111289E+01  3.317047E+01  3.338691E+01  4.021170E+01  4.574634E+01
            0.141414  0.244936  0.000000
  5.968796E+00  8.068258E+00  9.985062E+00  2.958124E+01  3.101075E+01  3.302995E+01  3.325451E+01  4.032477E+01  4.579885E+01
            0.138889  0.240563  0.000000
  5.820505E+00  8.050176E+00  9.837698E+00  2.956397E+01  3.090805E+01  3.288817E+01  3.312701E+01  4.043765E+01  4.585149E+01
            0.136364  0.236189  0.000000
  5.671695E+00  8.037157E+00  9.691074E+00  2.954853E+01  3.080485E+01  3.274520E+01  3.300522E+01  4.055026E+01  4.590422E+01
            0.133838  0.231815  0.000000
  5.522460E+00  8.029014E+00  9.545755E+00  2.953503E+01  3.070120E+01  3.260112E+01  3.289003E+01  4.066249E+01  4.595698E+01
            0.131313  0.227441  0.000000
  5.372898E+00  8.025638E+00  9.402723E+00  2.952378E+01  3.059718E+01  3.245602E+01  3.278242E+01  4.077427E+01  4.600972E+01
            0.128788  0.223067  0.000000
  5.223107E+00  8.026790E+00  9.263674E+00  2.951538E+01  3.049284E+01  3.230997E+01  3.268346E+01  4.088547E+01  4.606240E+01
            0.126263  0.218693  0.000000
  5.073192E+00  8.031573E+00  9.131529E+00  2.951085E+01  3.038826E+01  3.216307E+01  3.259428E+01  4.099602E+01  4.611497E+01
            0.123737  0.214319  0.000000
  4.923264E+00  8.037400E+00  9.011365E+00  2.951180E+01  3.028350E+01  3.201541E+01  3.251602E+01  4.110580E+01  4.616738E+01
            0.121212  0.209946  0.000000
  4.773438E+00  8.038296E+00  8.911778E+00  2.952054E+01  3.017864E+01  3.186708E+01  3.244977E+01  4.121472E+01  4.621958E+01
            0.118687  0.205572  0.000000
  4.623838E+00  8.023630E+00  8.845590E+00  2.954009E+01  3.007376E+01  3.171818E+01  3.239647E+01  4.132268E+01  4.627153E+01
            0.116162  0.201198  0.000000
  4.474594E+00  7.981050E+00  8.826079E+00  2.957398E+01  2.996893E+01  3.156883E+01  3.235685E+01  4.142957E+01  4.632319E+01
            0.113636  0.196824  0.000000
  4.325844E+00  7.905054E+00  8.857476E+00  2.962586E+01  2.986423E+01  3.141914E+01  3.233132E+01  4.153531E+01  4.637450E+01
            0.111111  0.192450  0.000000
  4.177731E+00  7.800457E+00  8.930748E+00  2.969872E+01  2.975975E+01  3.126922E+01  3.231998E+01  4.163979E+01  4.642542E+01
            0.108586  0.188076  0.000000
  4.030405E+00  7.675975E+00  9.029836E+00  2.965556E+01  2.979409E+01  3.111920E+01  3.232255E+01  4.174292E+01  4.647590E+01
            0.106061  0.183702  0.000000
  3.884022E+00  7.538690E+00  9.137909E+00  2.955177E+01  2.991124E+01  3.096921E+01  3.233845E+01  4.184462E+01  4.652587E+01
            0.103535  0.179328  0.000000
  3.738737E+00  7.393097E+00  9.239832E+00  2.944846E+01  3.004700E+01  3.081937E+01  3.236684E+01  4.194482E+01  4.657525E+01
            0.101010  0.174955  0.000000
  3.594711E+00  7.241845E+00  9.323274E+00  2.934573E+01  3.019625E+01  3.066984E+01  3.240668E+01  4.204342E+01  4.662398E+01
            0.098485  0.170581  0.000000
  3.452102E+00  7.086475E+00  9.379484E+00  2.924367E+01  3.035294E+01  3.052075E+01  3.245684E+01  4.214037E+01  4.667197E+01
            0.095960  0.166207  0.000000
  3.311067E+00  6.927893E+00  9.403553E+00  2.914238E+01  3.037225E+01  3.051146E+01  3.251615E+01  4.223560E+01  4.671914E+01
            0.093434  0.161833  0.000000
  3.171761E+00  6.766632E+00  9.394052E+00  2.904195E+01  3.022450E+01  3.066769E+01  3.258352E+01  4.232906E+01  4.676542E+01
            0.090909  0.157459  0.000000
  3.034332E+00  6.603006E+00  9.352243E+00  2.894249E+01  3.007765E+01  3.081964E+01  3.265787E+01  4.242069E+01  4.681076E+01
            0.088384  0.153085  0.000000
  2.898925E+00  6.437194E+00  9.281142E+00  2.884410E+01  2.993186E+01  3.096748E+01  3.273822E+01  4.251045E+01  4.685511E+01
            0.085859  0.148711  0.000000
  2.765676E+00  6.269297E+00  9.184647E+00  2.874687E+01  2.978730E+01  3.111316E+01  3.282353E+01  4.259831E+01  4.689846E+01
            0.083333  0.144338  0.000000
  2.634714E+00  6.099373E+00  9.066825E+00  2.865092E+01  2.964414E+01  3.125965E+01  3.291276E+01  4.268422E+01  4.694079E+01
            0.080808  0.139964  0.000000
  2.506158E+00  5.927472E+00  8.931353E+00  2.855633E+01  2.950253E+01  3.141005E+01  3.300477E+01  4.276817E+01  4.698209E+01
            0.078283  0.135590  0.000000
  2.380118E+00  5.753661E+00  8.781157E+00  2.846322E+01  2.936266E+01  3.156672E+01  3.309841E+01  4.285013E+01  4.702233E+01
            0.075758  0.131216  0.000000
  2.256693E+00  5.578048E+00  8.618232E+00  2.837169E+01  2.922469E+01  3.173062E+01  3.319253E+01  4.293008E+01  4.706151E+01
            0.073232  0.126842  0.000000
  2.135967E+00  5.400781E+00  8.443681E+00  2.828185E+01  2.908880E+01  3.190113E+01  3.328607E+01  4.300800E+01  4.709958E+01
            0.070707  0.122468  0.000000
  2.018012E+00  5.222042E+00  8.257913E+00  2.819379E+01  2.895518E+01  3.207626E+01  3.337811E+01  4.308388E+01  4.713649E+01
            0.068182  0.118094  0.000000
  1.902882E+00  5.042038E+00  8.060927E+00  2.810762E+01  2.882398E+01  3.225328E+01  3.346787E+01  4.315770E+01  4.717221E+01
            0.065657  0.113721  0.000000
  1.790615E+00  4.860972E+00  7.852584E+00  2.802344E+01  2.869541E+01  3.242925E+01  3.355473E+01  4.322944E+01  4.720670E+01
            0.063131  0.109347  0.000000
  1.681225E+00  4.679038E+00  7.632798E+00  2.794136E+01  2.856964E+01  3.260159E+01  3.363820E+01  4.329910E+01  4.723992E+01
            0.060606  0.104973  0.000000
  1.574704E+00  4.496403E+00  7.401622E+00  2.786148E+01  2.844685E+01  3.276829E+01  3.371795E+01  4.336664E+01  4.727187E+01
            0.058081  0.100599  0.000000
  1.471013E+00  4.313211E+00  7.159269E+00  2.778390E+01  2.832723E+01  3.292799E+01  3.379378E+01  4.343205E+01  4.730254E+01
            0.055556  0.096225  0.000000
  1.370087E+00  4.129577E+00  6.906076E+00  2.770872E+01  2.821097E+01  3.307987E+01  3.386565E+01  4.349530E+01  4.733194E+01
            0.053030  0.091851  0.000000
  1.271820E+00  3.945594E+00  6.642460E+00  2.763605E+01  2.809824E+01  3.322355E+01  3.393367E+01  4.355636E+01  4.736007E+01
            0.050505  0.087477  0.000000
  1.176068E+00  3.761336E+00  6.368870E+00  2.756598E+01  2.798924E+01  3.335891E+01  3.399805E+01  4.361520E+01  4.738696E+01
            0.047980  0.083103  0.000000
  1.082634E+00  3.576860E+00  6.085744E+00  2.749860E+01  2.788415E+01  3.348600E+01  3.405910E+01  4.367176E+01  4.741263E+01
            0.045455  0.078730  0.000000
  9.912604E-01  3.392215E+00  5.793489E+00  2.743402E+01  2.778314E+01  3.360494E+01  3.411716E+01  4.372602E+01  4.743707E+01
            0.042929  0.074356  0.000000
  9.016116E-01  3.207443E+00  5.492459E+00  2.737232E+01  2.768640E+01  3.371592E+01  3.417257E+01  4.377790E+01  4.746029E+01
            0.040404  0.069982  0.000000
  8.132418E-01  3.022583E+00  5.182944E+00  2.731360E+01  2.759410E+01  3.381914E+01  3.422560E+01  4.382736E+01  4.748229E+01
            0.037879  0.065608  0.000000
  7.255457E-01  2.837675E+00  4.865170E+00  2.725794E+01  2.750641E+01  3.391484E+01  3.427645E+01  4.387433E+01  4.750305E+01
            0.035354  0.061234  0.000000
  6.376610E-01  2.652761E+00  4.539295E+00  2.720543E+01  2.742350E+01  3.400332E+01  3.432516E+01  4.391875E+01  4.752256E+01
            0.032828  0.056860  0.000000
  5.482698E-01  2.467882E+00  4.205410E+00  2.715615E+01  2.734551E+01  3.408492E+01  3.437163E+01  4.396054E+01  4.754078E+01
            0.030303  0.052486  0.000000
  4.551298E-01  2.283081E+00  3.863531E+00  2.711019E+01  2.727262E+01  3.416004E+01  3.441559E+01  4.399964E+01  4.755769E+01
            0.027778  0.048113  0.000000
  3.537128E-01  2.098388E+00  3.513587E+00  2.706760E+01  2.720495E+01  3.422912E+01  3.445666E+01  4.403596E+01  4.757324E+01
            0.025253  0.043739  0.000000
  2.312731E-01  1.913798E+00  3.155395E+00  2.702848E+01  2.714265E+01  3.429257E+01  3.449438E+01  4.406944E+01  4.758739E+01
            0.022727  0.039365  0.000000
 -9.300766E-02  1.729213E+00  2.788621E+00  2.699287E+01  2.708586E+01  3.435075E+01  3.452826E+01  4.409999E+01  4.760009E+01
            0.020202  0.034991  0.000000
 -2.492329E-01  1.544267E+00  2.412722E+00  2.696084E+01  2.703468E+01  3.440393E+01  3.455788E+01  4.412756E+01  4.761130E+01
            0.017677  0.030617  0.000000
 -3.280751E-01  1.357749E+00  2.027015E+00  2.693245E+01  2.698924E+01  3.445222E+01  3.458289E+01  4.415206E+01  4.762096E+01
            0.015152  0.026243  0.000000
 -3.818742E-01  1.164980E+00  1.631861E+00  2.690775E+01  2.694964E+01  3.449555E+01  3.460309E+01  4.417344E+01  4.762903E+01
            0.012626  0.021869  0.000000
 -4.210000E-01  9.407023E-01  1.240719E+00  2.688677E+01  2.691597E+01  3.453370E+01  3.461842E+01  4.419163E+01  4.763543E+01
            0.010101  0.017495  0.000000
 -4.498073E-01  5.522831E-01  9.352382E-01  2.686956E+01  2.688830E+01  3.456616E+01  3.462898E+01  4.420660E+01  4.764012E+01
            0.007576  0.013122  0.000000
 -4.863389E-01 -4.705898E-01  7.339653E-01  2.685614E+01  2.686671E+01  3.459205E+01  3.463524E+01  4.421828E+01  4.764302E+01
            0.005051  0.008748  0.000000
 -7.194744E-01 -4.846781E-01  5.723429E-01  2.684653E+01  2.685125E+01  3.460960E+01  3.463837E+01  4.422665E+01  4.764404E+01
            0.002525  0.004374  0.000000
 -6.874554E-01 -4.928546E-01  4.456096E-01  2.684077E+01  2.684196E+01  3.461560E+01  3.464068E+01  4.423168E+01  4.764310E+01
            0.000000  0.000000  0.000000
 -4.955364E-01  3.774929E-01  3.801267E-01  2.683883E+01  2.683887E+01  3.463270E+01  3.463341E+01  4.423336E+01  4.762676E+01


==> anc/fig05/phband13bcr1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -2.907527E+00  5.232850E-01  5.308937E-01  2.714967E+01  2.715165E+01  3.492000E+01  3.492688E+01  4.141639E+01  4.454835E+01
            0.000000  0.005064  0.000000
 -9.089458E+00 -2.905173E+00  5.617135E-01  2.715140E+01  2.715436E+01  3.331893E+01  3.491991E+01  4.334489E+01  4.454643E+01
            0.000000  0.010129  0.000000
 -8.899240E+00 -2.898154E+00  6.552182E-01  2.715661E+01  2.716249E+01  3.262555E+01  3.491239E+01  4.350251E+01  4.454067E+01
            0.000000  0.015193  0.000000
 -8.999362E+00 -2.886589E+00  7.864644E-01  2.716525E+01  2.717602E+01  3.201161E+01  3.490005E+01  4.365524E+01  4.453110E+01
            0.000000  0.020258  0.000000
 -9.381413E+00 -2.870657E+00  9.394526E-01  2.717732E+01  2.719492E+01  3.148287E+01  3.488279E+01  4.380325E+01  4.451774E+01
            0.000000  0.025322  0.000000
 -1.000914E+01 -2.850578E+00  1.104831E+00  2.719275E+01  2.721917E+01  3.104322E+01  3.486058E+01  4.394687E+01  4.450065E+01
            0.000000  0.030387  0.000000
 -1.083133E+01 -2.826579E+00  1.277420E+00  2.721152E+01  2.724872E+01  3.069415E+01  3.483337E+01  4.408636E+01  4.447989E+01
            0.000000  0.035451  0.000000
 -1.179479E+01 -2.798870E+00  1.454274E+00  2.723357E+01  2.728351E+01  3.043459E+01  3.480109E+01  4.422203E+01  4.445555E+01
            0.000000  0.040516  0.000000
 -1.285255E+01 -2.767608E+00  1.633634E+00  2.725883E+01  2.732348E+01  3.026108E+01  3.476368E+01  4.435419E+01  4.442771E+01
            0.000000  0.045580  0.000000
 -1.396676E+01 -2.732879E+00  1.814395E+00  2.728727E+01  2.736856E+01  3.016818E+01  3.472107E+01  4.439647E+01  4.448312E+01
            0.000000  0.050645  0.000000
 -1.510842E+01 -2.694681E+00  1.995828E+00  2.731883E+01  2.741867E+01  3.014911E+01  3.467316E+01  4.436196E+01  4.460913E+01
            0.000000  0.055709  0.000000
 -1.625626E+01 -2.652912E+00  2.177437E+00  2.735346E+01  2.747372E+01  3.019637E+01  3.461986E+01  4.432427E+01  4.473248E+01
            0.000000  0.060774  0.000000
 -1.739497E+01 -2.607377E+00  2.358864E+00  2.739111E+01  2.753361E+01  3.030228E+01  3.456103E+01  4.428354E+01  4.485344E+01
            0.000000  0.065838  0.000000
 -1.851392E+01 -2.557786E+00  2.539846E+00  2.743175E+01  2.759826E+01  3.045941E+01  3.449652E+01  4.423990E+01  4.497225E+01
            0.000000  0.070903  0.000000
 -1.960595E+01 -2.503774E+00  2.720173E+00  2.747534E+01  2.766755E+01  3.066077E+01  3.442616E+01  4.419344E+01  4.508917E+01
            0.000000  0.075967  0.000000
 -2.066645E+01 -2.444902E+00  2.899666E+00  2.752183E+01  2.774137E+01  3.090002E+01  3.434974E+01  4.414429E+01  4.520442E+01
            0.000000  0.081032  0.000000
 -2.169272E+01 -2.380664E+00  3.078162E+00  2.757119E+01  2.781961E+01  3.117144E+01  3.426700E+01  4.409254E+01  4.531827E+01
            0.000000  0.086096  0.000000
 -2.268343E+01 -2.310488E+00  3.255501E+00  2.762337E+01  2.790215E+01  3.146998E+01  3.417768E+01  4.403829E+01  4.543099E+01
            0.000000  0.091161  0.000000
 -2.363830E+01 -2.233712E+00  3.431510E+00  2.767832E+01  2.798886E+01  3.179113E+01  3.408143E+01  4.398160E+01  4.554292E+01
            0.000000  0.096225  0.000000
 -2.455777E+01 -2.149558E+00  3.606003E+00  2.773599E+01  2.807963E+01  3.213092E+01  3.397789E+01  4.392254E+01  4.565450E+01
            0.000000  0.101290  0.000000
 -2.544279E+01 -2.057067E+00  3.778770E+00  2.779632E+01  2.817431E+01  3.248575E+01  3.386665E+01  4.386115E+01  4.576625E+01
            0.000000  0.106354  0.000000
 -2.629467E+01 -1.955011E+00  3.949573E+00  2.785923E+01  2.827278E+01  3.285229E+01  3.374731E+01  4.379748E+01  4.587888E+01
            0.000000  0.111418  0.000000
 -2.711476E+01 -1.841735E+00  4.118147E+00  2.792465E+01  2.837490E+01  3.322712E+01  3.361968E+01  4.373154E+01  4.599326E+01
            0.000000  0.116483  0.000000
 -2.790437E+01 -1.714912E+00  4.284194E+00  2.799250E+01  2.848054E+01  3.347840E+01  3.361202E+01  4.366336E+01  4.611048E+01
            0.000000  0.121547  0.000000
 -2.866439E+01 -1.571084E+00  4.447392E+00  2.806267E+01  2.858956E+01  3.333366E+01  3.399307E+01  4.359295E+01  4.623183E+01
            0.000000  0.126612  0.000000
 -2.939502E+01 -1.404730E+00  4.607394E+00  2.813509E+01  2.870182E+01  3.317661E+01  3.437512E+01  4.352032E+01  4.635876E+01
            0.000000  0.131676  0.000000
 -3.009532E+01 -1.206093E+00  4.763842E+00  2.820966E+01  2.881718E+01  3.300871E+01  3.475237E+01  4.344550E+01  4.649280E+01
            0.000000  0.136741  0.000000
 -3.076283E+01 -9.544546E-01  4.916376E+00  2.828629E+01  2.893552E+01  3.282973E+01  3.512025E+01  4.336850E+01  4.663535E+01
            0.000000  0.141805  0.000000
 -3.139299E+01 -5.834611E-01  5.064661E+00  2.836490E+01  2.905668E+01  3.263945E+01  3.547373E+01  4.328934E+01  4.678742E+01
            0.000000  0.146870  0.000000
 -3.197865E+01  5.090226E-01  5.208407E+00  2.844539E+01  2.918054E+01  3.243789E+01  3.580730E+01  4.320807E+01  4.694925E+01
            0.000000  0.151934  0.000000
 -3.250967E+01  9.433696E-01  5.347408E+00  2.852769E+01  2.930697E+01  3.222530E+01  3.611516E+01  4.312473E+01  4.711976E+01
            0.000000  0.156999  0.000000
 -3.297252E+01  1.246831E+00  5.481580E+00  2.861174E+01  2.943584E+01  3.200228E+01  3.639149E+01  4.303937E+01  4.729609E+01
            0.000000  0.162063  0.000000
 -3.335024E+01  1.501868E+00  5.611005E+00  2.869744E+01  2.956701E+01  3.176983E+01  3.663088E+01  4.295205E+01  4.747314E+01
            0.000000  0.167128  0.000000
 -3.362275E+01  1.730774E+00  5.735963E+00  2.878475E+01  2.970036E+01  3.152937E+01  3.682865E+01  4.286285E+01  4.764337E+01
            0.000000  0.172192  0.000000
 -3.376754E+01  1.943442E+00  5.856956E+00  2.887359E+01  2.983577E+01  3.128275E+01  3.698119E+01  4.277183E+01  4.779701E+01
            0.000000  0.177257  0.000000
 -3.376109E+01  2.145245E+00  5.974699E+00  2.896388E+01  2.997310E+01  3.103214E+01  3.708601E+01  4.267910E+01  4.792278E+01
            0.000000  0.182321  0.000000
 -3.358058E+01  2.339429E+00  6.090068E+00  2.905556E+01  3.011221E+01  3.077988E+01  3.714174E+01  4.258474E+01  4.800915E+01
            0.000000  0.187386  0.000000
 -3.320626E+01  2.528092E+00  6.204002E+00  2.914854E+01  3.025299E+01  3.052831E+01  3.714797E+01  4.248883E+01  4.804597E+01
            0.000000  0.192450  0.000000
 -3.262356E+01  2.712637E+00  6.317381E+00  2.924273E+01  3.027950E+01  3.039530E+01  3.710502E+01  4.239147E+01  4.802614E+01
            0.000000  0.197515  0.000000
 -3.182522E+01  2.894022E+00  6.430870E+00  2.933804E+01  3.003500E+01  3.053899E+01  3.701391E+01  4.229276E+01  4.794704E+01
            0.000000  0.202579  0.000000
 -3.081271E+01  3.072907E+00  6.544793E+00  2.943436E+01  2.979573E+01  3.068393E+01  3.687649E+01  4.219279E+01  4.781120E+01
            0.000000  0.207644  0.000000
 -2.959717E+01  3.249744E+00  6.659052E+00  2.953157E+01  2.956189E+01  3.082998E+01  3.669597E+01  4.209164E+01  4.762623E+01
            0.000000  0.212708  0.000000
 -2.820014E+01  3.424846E+00  6.773102E+00  2.933296E+01  2.962954E+01  3.097698E+01  3.647778E+01  4.198941E+01  4.740395E+01
            0.000000  0.217772  0.000000
 -2.665442E+01  3.598423E+00  6.885995E+00  2.910793E+01  2.972816E+01  3.112481E+01  3.623080E+01  4.188620E+01  4.715891E+01
            0.000000  0.222837  0.000000
 -2.500603E+01  3.770622E+00  6.996454E+00  2.888537E+01  2.982728E+01  3.127330E+01  3.596869E+01  4.178208E+01  4.690668E+01
            0.000000  0.227901  0.000000
 -2.331714E+01  3.941544E+00  7.102982E+00  2.866376E+01  2.992678E+01  3.142232E+01  3.571094E+01  4.167717E+01  4.666227E+01
            0.000000  0.232966  0.000000
 -2.166978E+01  4.111261E+00  7.203961E+00  2.844160E+01  3.002650E+01  3.157171E+01  3.548281E+01  4.157155E+01  4.643883E+01
            0.000000  0.238030  0.000000
 -2.016774E+01  4.279827E+00  7.297738E+00  2.821760E+01  3.012632E+01  3.172135E+01  3.531341E+01  4.146532E+01  4.624692E+01
            0.000000  0.243095  0.000000
 -1.893157E+01  4.447285E+00  7.382701E+00  2.799080E+01  3.022609E+01  3.187108E+01  3.523112E+01  4.135861E+01  4.609422E+01
            0.000000  0.248159  0.000000
 -1.808023E+01  4.613666E+00  7.457341E+00  2.776067E+01  3.032570E+01  3.202077E+01  3.525704E+01  4.125151E+01  4.598571E+01
            0.000000  0.253224  0.000000
 -1.769866E+01  4.778997E+00  7.520306E+00  2.752716E+01  3.042501E+01  3.217030E+01  3.539860E+01  4.114414E+01  4.592405E+01
            0.000000  0.258288  0.000000
 -1.780599E+01  4.943295E+00  7.570453E+00  2.729068E+01  3.052389E+01  3.231954E+01  3.564664E+01  4.103664E+01  4.590996E+01
            0.000000  0.263353  0.000000
 -1.834835E+01  5.106571E+00  7.606909E+00  2.705214E+01  3.062222E+01  3.246835E+01  3.597773E+01  4.092912E+01  4.594250E+01
            0.000000  0.268417  0.000000
 -1.922320E+01  5.268825E+00  7.629135E+00  2.681294E+01  3.071988E+01  3.261663E+01  3.636056E+01  4.082172E+01  4.601905E+01
            0.000000  0.273482  0.000000
 -2.031537E+01  5.430049E+00  7.636997E+00  2.657487E+01  3.081675E+01  3.276427E+01  3.676313E+01  4.071457E+01  4.613520E+01
            0.000000  0.278546  0.000000
 -2.152274E+01  5.590225E+00  7.630840E+00  2.634007E+01  3.091271E+01  3.291115E+01  3.715807E+01  4.060781E+01  4.628468E+01
            0.000000  0.283611  0.000000
 -2.276609E+01  5.749327E+00  7.611558E+00  2.611093E+01  3.100764E+01  3.305717E+01  3.752531E+01  4.050157E+01  4.645947E+01
            0.000000  0.288675  0.000000
 -2.398861E+01  5.907319E+00  7.580657E+00  2.588999E+01  3.110141E+01  3.320222E+01  3.785226E+01  4.039600E+01  4.665031E+01
            0.000000  0.293740  0.000000
 -2.515155E+01  6.064158E+00  7.540277E+00  2.567977E+01  3.119390E+01  3.334622E+01  3.813281E+01  4.029124E+01  4.684749E+01
            0.000000  0.298804  0.000000
 -2.622951E+01  6.219794E+00  7.493198E+00  2.548266E+01  3.128500E+01  3.348907E+01  3.836553E+01  4.018741E+01  4.704170E+01
            0.000000  0.303869  0.000000
 -2.720659E+01  6.374172E+00  7.442776E+00  2.530081E+01  3.137457E+01  3.363066E+01  3.855204E+01  4.008465E+01  4.722486E+01
            0.000000  0.308933  0.000000
 -2.807361E+01  6.527234E+00  7.392830E+00  2.513598E+01  3.146251E+01  3.377091E+01  3.869564E+01  3.998312E+01  4.739064E+01
            0.000000  0.313998  0.000000
 -2.882628E+01  6.678914E+00  7.347467E+00  2.498949E+01  3.154870E+01  3.390972E+01  3.880025E+01  3.988295E+01  4.753474E+01
            0.000000  0.319062  0.000000
 -2.946396E+01  6.829144E+00  7.310849E+00  2.486219E+01  3.163305E+01  3.404699E+01  3.886985E+01  3.978430E+01  4.765493E+01
            0.000000  0.324126  0.000000
 -2.998875E+01  6.977855E+00  7.286939E+00  2.475445E+01  3.171546E+01  3.418262E+01  3.890812E+01  3.968730E+01  4.775080E+01
            0.000000  0.329191  0.000000
 -3.040480E+01  7.124969E+00  7.279230E+00  2.466616E+01  3.179586E+01  3.431648E+01  3.891837E+01  3.959214E+01  4.782346E+01
            0.000000  0.334255  0.000000
 -3.071776E+01  7.270409E+00  7.290514E+00  2.459686E+01  3.187416E+01  3.444845E+01  3.890356E+01  3.949898E+01  4.787515E+01
            0.000000  0.339320  0.000000
 -3.093433E+01  7.322708E+00  7.414091E+00  2.454577E+01  3.195033E+01  3.457839E+01  3.886640E+01  3.940801E+01  4.790880E+01
            0.000000  0.344384  0.000000
 -3.106186E+01  7.376767E+00  7.555927E+00  2.451184E+01  3.202433E+01  3.470614E+01  3.880945E+01  3.931944E+01  4.792771E+01
            0.000000  0.349449  0.000000
 -3.110813E+01  7.452692E+00  7.695824E+00  2.449391E+01  3.209612E+01  3.483152E+01  3.873519E+01  3.923348E+01  4.793523E+01
            0.000000  0.354513  0.000000
 -3.108114E+01  7.549611E+00  7.833684E+00  2.449068E+01  3.216570E+01  3.495432E+01  3.864610E+01  3.915037E+01  4.793448E+01
            0.000000  0.359578  0.000000
 -3.098890E+01  7.665947E+00  7.969407E+00  2.450083E+01  3.223307E+01  3.507431E+01  3.854473E+01  3.907037E+01  4.792822E+01
            0.000000  0.364642  0.000000
 -3.083933E+01  7.799591E+00  8.102885E+00  2.452302E+01  3.229824E+01  3.519124E+01  3.843380E+01  3.899377E+01  4.791858E+01
            0.000000  0.369707  0.000000
 -3.064004E+01  7.948111E+00  8.234011E+00  2.455594E+01  3.236124E+01  3.530479E+01  3.831636E+01  3.892086E+01  4.790695E+01
            0.000000  0.374771  0.000000
 -3.039822E+01  8.108927E+00  8.362673E+00  2.459830E+01  3.242208E+01  3.541464E+01  3.819596E+01  3.885199E+01  4.789384E+01
            0.000000  0.379836  0.000000
 -3.012050E+01  8.279460E+00  8.488761E+00  2.464887E+01  3.248080E+01  3.552042E+01  3.807680E+01  3.878751E+01  4.787878E+01
            0.000000  0.384900  0.000000
 -2.981288E+01  8.457256E+00  8.612167E+00  2.470648E+01  3.253744E+01  3.562173E+01  3.796392E+01  3.872779E+01  4.786026E+01
            0.000000  0.389965  0.000000
 -2.948062E+01  8.640046E+00  8.732785E+00  2.477000E+01  3.259204E+01  3.571812E+01  3.786327E+01  3.867324E+01  4.783574E+01
            0.000000  0.395029  0.000000
 -2.912819E+01  8.825809E+00  8.850515E+00  2.483837E+01  3.264462E+01  3.580913E+01  3.778163E+01  3.862428E+01  4.780184E+01
            0.000000  0.400094  0.000000
 -2.875921E+01  8.965265E+00  9.012781E+00  2.491059E+01  3.269524E+01  3.589428E+01  3.772631E+01  3.858133E+01  4.775466E+01
            0.000000  0.405158  0.000000
 -2.837651E+01  9.076954E+00  9.199453E+00  2.498575E+01  3.274393E+01  3.597308E+01  3.770438E+01  3.854480E+01  4.769045E+01
            0.000000  0.410223  0.000000
 -2.798225E+01  9.185506E+00  9.384563E+00  2.506298E+01  3.279073E+01  3.604507E+01  3.772146E+01  3.851509E+01  4.760651E+01
            0.000000  0.415287  0.000000
 -2.757819E+01  9.290861E+00  9.567065E+00  2.514150E+01  3.283568E+01  3.610984E+01  3.778028E+01  3.849251E+01  4.750213E+01
            0.000000  0.420352  0.000000
 -2.716600E+01  9.392968E+00  9.746110E+00  2.522063E+01  3.287883E+01  3.616706E+01  3.787958E+01  3.847732E+01  4.737922E+01
            0.000000  0.425416  0.000000
 -2.674752E+01  9.491787E+00  9.921012E+00  2.529975E+01  3.292022E+01  3.621650E+01  3.801371E+01  3.846963E+01  4.724235E+01
            0.000000  0.430480  0.000000
 -2.632480E+01  9.587290E+00  1.009122E+01  2.537832E+01  3.295989E+01  3.625811E+01  3.817359E+01  3.846942E+01  4.709790E+01
            0.000000  0.435545  0.000000
 -2.590009E+01  9.679459E+00  1.025631E+01  2.545592E+01  3.299789E+01  3.629198E+01  3.834840E+01  3.847650E+01  4.695276E+01
            0.000000  0.440609  0.000000
 -2.547569E+01  9.768283E+00  1.041594E+01  2.553215E+01  3.303428E+01  3.631838E+01  3.849051E+01  3.852766E+01  4.681305E+01
            0.000000  0.445674  0.000000
 -2.505381E+01  9.853761E+00  1.056984E+01  2.560674E+01  3.306910E+01  3.633774E+01  3.851091E+01  3.870263E+01  4.668323E+01
            0.000000  0.450738  0.000000
 -2.463659E+01  9.935895E+00  1.071781E+01  2.567944E+01  3.310240E+01  3.635062E+01  3.853707E+01  3.886700E+01  4.656591E+01
            0.000000  0.455803  0.000000
 -2.422598E+01  1.001469E+01  1.085969E+01  2.575008E+01  3.313423E+01  3.635767E+01  3.856824E+01  3.901679E+01  4.646203E+01
            0.000000  0.460867  0.000000
 -2.382381E+01  1.009017E+01  1.099538E+01  2.581851E+01  3.316464E+01  3.635963E+01  3.860361E+01  3.914984E+01  4.637134E+01
            0.000000  0.465932  0.000000
 -2.343178E+01  1.016233E+01  1.112479E+01  2.588463E+01  3.319367E+01  3.635721E+01  3.864238E+01  3.926525E+01  4.629283E+01
            0.000000  0.470996  0.000000
 -2.305144E+01  1.023120E+01  1.124787E+01  2.594837E+01  3.322136E+01  3.635114E+01  3.868375E+01  3.936275E+01  4.622514E+01
            0.000000  0.476061  0.000000
 -2.268419E+01  1.029679E+01  1.136462E+01  2.600965E+01  3.324774E+01  3.634210E+01  3.872695E+01  3.944234E+01  4.616680E+01
            0.000000  0.481125  0.000000
 -2.233130E+01  1.035910E+01  1.147503E+01  2.606840E+01  3.327284E+01  3.633073E+01  3.877130E+01  3.950395E+01  4.611641E+01
            0.000000  0.486190  0.000000
 -2.199392E+01  1.041815E+01  1.157912E+01  2.612456E+01  3.329668E+01  3.631758E+01  3.881615E+01  3.954725E+01  4.607275E+01
            0.000000  0.491254  0.000000
 -2.167308E+01  1.047396E+01  1.167695E+01  2.617808E+01  3.331925E+01  3.630316E+01  3.886093E+01  3.957153E+01  4.603481E+01
            0.000000  0.496319  0.000000
 -2.136972E+01  1.052652E+01  1.176857E+01  2.622886E+01  3.334058E+01  3.628791E+01  3.890514E+01  3.957558E+01  4.600186E+01
            0.000000  0.501383  0.000000
 -2.108471E+01  1.057585E+01  1.185406E+01  2.627685E+01  3.336066E+01  3.627220E+01  3.894832E+01  3.955759E+01  4.597342E+01
            0.000000  0.506448  0.000000
 -2.081883E+01  1.062195E+01  1.193351E+01  2.632196E+01  3.337949E+01  3.625638E+01  3.899011E+01  3.951510E+01  4.594936E+01
            0.000000  0.511512  0.000000
 -2.057284E+01  1.066482E+01  1.200699E+01  2.636412E+01  3.339705E+01  3.624071E+01  3.903015E+01  3.944494E+01  4.592990E+01
            0.000000  0.516577  0.000000
 -2.034750E+01  1.070447E+01  1.207461E+01  2.640326E+01  3.341333E+01  3.622543E+01  3.906816E+01  3.934318E+01  4.591564E+01
            0.000000  0.521641  0.000000
 -2.014352E+01  1.074091E+01  1.213647E+01  2.643931E+01  3.342833E+01  3.621075E+01  3.910389E+01  3.920520E+01  4.590759E+01
            0.000000  0.526706  0.000000
 -1.996164E+01  1.077414E+01  1.219264E+01  2.647222E+01  3.344204E+01  3.619685E+01  3.902605E+01  3.913712E+01  4.590716E+01
            0.000000  0.531770  0.000000
 -1.980248E+01  1.080417E+01  1.224322E+01  2.650196E+01  3.345444E+01  3.618386E+01  3.880118E+01  3.916766E+01  4.591598E+01
            0.000000  0.536834  0.000000
 -1.966648E+01  1.083100E+01  1.228828E+01  2.652851E+01  3.346553E+01  3.617192E+01  3.852803E+01  3.919537E+01  4.593555E+01
            0.000000  0.541899  0.000000
 -1.955363E+01  1.085465E+01  1.232790E+01  2.655186E+01  3.347530E+01  3.616114E+01  3.820881E+01  3.922010E+01  4.596655E+01
            0.000000  0.546963  0.000000
 -1.946305E+01  1.087512E+01  1.236212E+01  2.657202E+01  3.348376E+01  3.615161E+01  3.785427E+01  3.924175E+01  4.600780E+01
            0.000000  0.552028  0.000000
 -1.939261E+01  1.089242E+01  1.239101E+01  2.658901E+01  3.349091E+01  3.614341E+01  3.748734E+01  3.926022E+01  4.605534E+01
            0.000000  0.557092  0.000000
 -1.933895E+01  1.090656E+01  1.241459E+01  2.660285E+01  3.349676E+01  3.613662E+01  3.714258E+01  3.927543E+01  4.610236E+01
            0.000000  0.562157  0.000000
 -1.929839E+01  1.091755E+01  1.243290E+01  2.661357E+01  3.350129E+01  3.613127E+01  3.685748E+01  3.928732E+01  4.614134E+01
            0.000000  0.567221  0.000000
 -1.926865E+01  1.092539E+01  1.244597E+01  2.662121E+01  3.350453E+01  3.612742E+01  3.665709E+01  3.929584E+01  4.616756E+01
            0.000000  0.572286  0.000000
 -1.924977E+01  1.093010E+01  1.245380E+01  2.662578E+01  3.350647E+01  3.612510E+01  3.654467E+01  3.930097E+01  4.618113E+01
            0.000000  0.577350  0.000000
 -1.924320E+01  1.093166E+01  1.245641E+01  2.662730E+01  3.350711E+01  3.612432E+01  3.650943E+01  3.930268E+01  4.618508E+01
            0.005051  0.577350  0.000000
 -1.930634E+01  1.093211E+01  1.247445E+01  2.663311E+01  3.350787E+01  3.612382E+01  3.650775E+01  3.930152E+01  4.618488E+01
            0.010101  0.577350  0.000000
 -1.948925E+01  1.093347E+01  1.252665E+01  2.665047E+01  3.351013E+01  3.612232E+01  3.650270E+01  3.929804E+01  4.618426E+01
            0.015152  0.577350  0.000000
 -1.977321E+01  1.093572E+01  1.260773E+01  2.667922E+01  3.351389E+01  3.611981E+01  3.649421E+01  3.929224E+01  4.618321E+01
            0.020202  0.577350  0.000000
 -2.012935E+01  1.093888E+01  1.271026E+01  2.671913E+01  3.351915E+01  3.611629E+01  3.648220E+01  3.928414E+01  4.618172E+01
            0.025253  0.577350  0.000000
 -2.052138E+01  1.094294E+01  1.282611E+01  2.676996E+01  3.352589E+01  3.611176E+01  3.646659E+01  3.927377E+01  4.617976E+01
            0.030303  0.577350  0.000000
 -2.090844E+01  1.094788E+01  1.294769E+01  2.683152E+01  3.353411E+01  3.610623E+01  3.644727E+01  3.926114E+01  4.617725E+01
            0.035354  0.577350  0.000000
 -2.124788E+01  1.095371E+01  1.306870E+01  2.690372E+01  3.354379E+01  3.609969E+01  3.642419E+01  3.924630E+01  4.617412E+01
            0.040404  0.577350  0.000000
 -2.149810E+01  1.096041E+01  1.318446E+01  2.698664E+01  3.355493E+01  3.609214E+01  3.639736E+01  3.922930E+01  4.617028E+01
            0.045455  0.577350  0.000000
 -2.162160E+01  1.096796E+01  1.329186E+01  2.708049E+01  3.356753E+01  3.608360E+01  3.636693E+01  3.921020E+01  4.616562E+01
            0.050505  0.577350  0.000000
 -2.158815E+01  1.097633E+01  1.338924E+01  2.718557E+01  3.358158E+01  3.607406E+01  3.633323E+01  3.918906E+01  4.616007E+01
            0.055556  0.577350  0.000000
 -2.137772E+01  1.098550E+01  1.347613E+01  2.730223E+01  3.359709E+01  3.606355E+01  3.629677E+01  3.916596E+01  4.615360E+01
            0.060606  0.577350  0.000000
 -2.098232E+01  1.099543E+01  1.355299E+01  2.743069E+01  3.361405E+01  3.605208E+01  3.625827E+01  3.914100E+01  4.614624E+01
            0.065657  0.577350  0.000000
 -2.040631E+01  1.100610E+01  1.362104E+01  2.757097E+01  3.363247E+01  3.603968E+01  3.621857E+01  3.911428E+01  4.613805E+01
            0.070707  0.577350  0.000000
 -1.966491E+01  1.101745E+01  1.368207E+01  2.772276E+01  3.365235E+01  3.602635E+01  3.617864E+01  3.908589E+01  4.612914E+01
            0.075758  0.577350  0.000000
 -1.878126E+01  1.102946E+01  1.373832E+01  2.788537E+01  3.367370E+01  3.601214E+01  3.613944E+01  3.905594E+01  4.611961E+01
            0.080808  0.577350  0.000000
 -1.778292E+01  1.104208E+01  1.379236E+01  2.805774E+01  3.369650E+01  3.599706E+01  3.610188E+01  3.902454E+01  4.610953E+01
            0.085859  0.577350  0.000000
 -1.669855E+01  1.105528E+01  1.384703E+01  2.823851E+01  3.372075E+01  3.598116E+01  3.606675E+01  3.899182E+01  4.609888E+01
            0.090909  0.577350  0.000000
 -1.555538E+01  1.106902E+01  1.390530E+01  2.842605E+01  3.374643E+01  3.596446E+01  3.603476E+01  3.895788E+01  4.608762E+01
            0.095960  0.577350  0.000000
 -1.437771E+01  1.108328E+01  1.397024E+01  2.861865E+01  3.377352E+01  3.594699E+01  3.600646E+01  3.892285E+01  4.607564E+01
            0.101010  0.577350  0.000000
 -1.318629E+01  1.109802E+01  1.404480E+01  2.881455E+01  3.380199E+01  3.592880E+01  3.598230E+01  3.888682E+01  4.606277E+01
            0.106061  0.577350  0.000000
 -1.199839E+01  1.111321E+01  1.413168E+01  2.901207E+01  3.383179E+01  3.590992E+01  3.596262E+01  3.884993E+01  4.604886E+01
            0.111111  0.577350  0.000000
 -1.082815E+01  1.112883E+01  1.423308E+01  2.920964E+01  3.386289E+01  3.589040E+01  3.594768E+01  3.881227E+01  4.603374E+01
            0.116162  0.577350  0.000000
 -9.687122E+00  1.114485E+01  1.435048E+01  2.940588E+01  3.389522E+01  3.587027E+01  3.593764E+01  3.877397E+01  4.601726E+01
            0.121212  0.577350  0.000000
 -8.584773E+00  1.116124E+01  1.448437E+01  2.959963E+01  3.392874E+01  3.584958E+01  3.593259E+01  3.873513E+01  4.599929E+01
            0.126263  0.577350  0.000000
 -7.528829E+00  1.117796E+01  1.463420E+01  2.978991E+01  3.396339E+01  3.582838E+01  3.593254E+01  3.869588E+01  4.597976E+01
            0.131313  0.577350  0.000000
 -6.525557E+00  1.119499E+01  1.479831E+01  2.997598E+01  3.399910E+01  3.580671E+01  3.593742E+01  3.865631E+01  4.595862E+01
            0.136364  0.577350  0.000000
 -5.580148E+00  1.121229E+01  1.497422E+01  3.015731E+01  3.403580E+01  3.578462E+01  3.594704E+01  3.861655E+01  4.593585E+01
            0.141414  0.577350  0.000000
 -4.697391E+00  1.122982E+01  1.515887E+01  3.033355E+01  3.407343E+01  3.576217E+01  3.596113E+01  3.857670E+01  4.591148E+01
            0.146465  0.577350  0.000000
 -3.882769E+00  1.124754E+01  1.534905E+01  3.050457E+01  3.411191E+01  3.573940E+01  3.597925E+01  3.853688E+01  4.588554E+01
            0.151515  0.577350  0.000000
 -3.144761E+00  1.126542E+01  1.554173E+01  3.067042E+01  3.415117E+01  3.571637E+01  3.600081E+01  3.849718E+01  4.585811E+01
            0.156566  0.577350  0.000000
 -2.499276E+00  1.128342E+01  1.573432E+01  3.083135E+01  3.419112E+01  3.569313E+01  3.602500E+01  3.845771E+01  4.582924E+01
            0.161616  0.577350  0.000000
 -1.977948E+00  1.130151E+01  1.592479E+01  3.098779E+01  3.423167E+01  3.566972E+01  3.605075E+01  3.841856E+01  4.579899E+01
            0.166667  0.577350  0.000000
 -1.636764E+00  1.131965E+01  1.611169E+01  3.114035E+01  3.427275E+01  3.564620E+01  3.607670E+01  3.837983E+01  4.576744E+01
            0.171717  0.577350  0.000000
 -1.537378E+00  1.133781E+01  1.629414E+01  3.128984E+01  3.431423E+01  3.562261E+01  3.610110E+01  3.834161E+01  4.573462E+01
            0.176768  0.577350  0.000000
 -1.674751E+00  1.135597E+01  1.647166E+01  3.143717E+01  3.435603E+01  3.559899E+01  3.612190E+01  3.830398E+01  4.570060E+01
            0.181818  0.577350  0.000000
 -1.965047E+00  1.137411E+01  1.664406E+01  3.158327E+01  3.439802E+01  3.557540E+01  3.613673E+01  3.826702E+01  4.566545E+01
            0.186869  0.577350  0.000000
 -2.325519E+00  1.139219E+01  1.681126E+01  3.172895E+01  3.444009E+01  3.555189E+01  3.614314E+01  3.823081E+01  4.562929E+01
            0.191919  0.577350  0.000000
 -2.708420E+00  1.141021E+01  1.697308E+01  3.187461E+01  3.448212E+01  3.552848E+01  3.613892E+01  3.819541E+01  4.559235E+01
            0.196970  0.577350  0.000000
 -3.090459E+00  1.142813E+01  1.712911E+01  3.201997E+01  3.452397E+01  3.550524E+01  3.612262E+01  3.816091E+01  4.555496E+01
            0.202020  0.577350  0.000000
 -3.461377E+00  1.144593E+01  1.727854E+01  3.216373E+01  3.456551E+01  3.548221E+01  3.609409E+01  3.812735E+01  4.551761E+01
            0.207071  0.577350  0.000000
 -3.817325E+00  1.146359E+01  1.742017E+01  3.230347E+01  3.460661E+01  3.545943E+01  3.605495E+01  3.809482E+01  4.548091E+01
            0.212121  0.577350  0.000000
 -4.158041E+00  1.148108E+01  1.755245E+01  3.243574E+01  3.464715E+01  3.543695E+01  3.600873E+01  3.806337E+01  4.544552E+01
            0.217172  0.577350  0.000000
 -4.484686E+00  1.149836E+01  1.767378E+01  3.255664E+01  3.468698E+01  3.541484E+01  3.596039E+01  3.803306E+01  4.541209E+01
            0.222222  0.577350  0.000000
 -4.798621E+00  1.151540E+01  1.778272E+01  3.266257E+01  3.472598E+01  3.539313E+01  3.591543E+01  3.800396E+01  4.538112E+01
            0.227273  0.577350  0.000000
 -5.101026E+00  1.153216E+01  1.787826E+01  3.275100E+01  3.476403E+01  3.537189E+01  3.587875E+01  3.797612E+01  4.535295E+01
            0.232323  0.577350  0.000000
 -5.392103E+00  1.154859E+01  1.795993E+01  3.282108E+01  3.480099E+01  3.535116E+01  3.585371E+01  3.794960E+01  4.532770E+01
            0.237374  0.577350  0.000000
 -5.671418E+00  1.156464E+01  1.802785E+01  3.287369E+01  3.483674E+01  3.533102E+01  3.584173E+01  3.792443E+01  4.530536E+01
            0.242424  0.577350  0.000000
 -5.937910E+00  1.158028E+01  1.808262E+01  3.291107E+01  3.487118E+01  3.531151E+01  3.584245E+01  3.790068E+01  4.528576E+01
            0.247475  0.577350  0.000000
 -6.190262E+00  1.159546E+01  1.812517E+01  3.293618E+01  3.490418E+01  3.529271E+01  3.585427E+01  3.787837E+01  4.526870E+01
            0.252525  0.577350  0.000000
 -6.427030E+00  1.161013E+01  1.815667E+01  3.295214E+01  3.493563E+01  3.527466E+01  3.587501E+01  3.785755E+01  4.525393E+01
            0.257576  0.577350  0.000000
 -6.646820E+00  1.162423E+01  1.817836E+01  3.296173E+01  3.496541E+01  3.525744E+01  3.590239E+01  3.783822E+01  4.524121E+01
            0.262626  0.577350  0.000000
 -6.848381E+00  1.163774E+01  1.819153E+01  3.296720E+01  3.499343E+01  3.524111E+01  3.593432E+01  3.782042E+01  4.523034E+01
            0.267677  0.577350  0.000000
 -7.030720E+00  1.165060E+01  1.819742E+01  3.297024E+01  3.501956E+01  3.522576E+01  3.596909E+01  3.780415E+01  4.522108E+01
            0.272727  0.577350  0.000000
 -7.193138E+00  1.166277E+01  1.819720E+01  3.297202E+01  3.504367E+01  3.521149E+01  3.600528E+01  3.778941E+01  4.521327E+01
            0.277778  0.577350  0.000000
 -7.335293E+00  1.167420E+01  1.819198E+01  3.297330E+01  3.506562E+01  3.519841E+01  3.604180E+01  3.777619E+01  4.520671E+01
            0.282828  0.577350  0.000000
 -7.457280E+00  1.168486E+01  1.818278E+01  3.297452E+01  3.508518E+01  3.518675E+01  3.607774E+01  3.776447E+01  4.520126E+01
            0.287879  0.577350  0.000000
 -7.559706E+00  1.169471E+01  1.817055E+01  3.297589E+01  3.510198E+01  3.517688E+01  3.611235E+01  3.775422E+01  4.519675E+01
            0.292929  0.577350  0.000000
 -7.643728E+00  1.170369E+01  1.815618E+01  3.297748E+01  3.511523E+01  3.516959E+01  3.614494E+01  3.774540E+01  4.519305E+01
            0.297980  0.577350  0.000000
 -7.711071E+00  1.171177E+01  1.814051E+01  3.297925E+01  3.512353E+01  3.516631E+01  3.617491E+01  3.773795E+01  4.519002E+01
            0.303030  0.577350  0.000000
 -7.764001E+00  1.171891E+01  1.812433E+01  3.298109E+01  3.512594E+01  3.516802E+01  3.620166E+01  3.773180E+01  4.518756E+01
            0.308081  0.577350  0.000000
 -7.805209E+00  1.172506E+01  1.810845E+01  3.298285E+01  3.512427E+01  3.517296E+01  3.622463E+01  3.772688E+01  4.518557E+01
            0.313131  0.577350  0.000000
 -7.837541E+00  1.173018E+01  1.809368E+01  3.298437E+01  3.512118E+01  3.517853E+01  3.624335E+01  3.772309E+01  4.518396E+01
            0.318182  0.577350  0.000000
 -7.863544E+00  1.173423E+01  1.808085E+01  3.298552E+01  3.511813E+01  3.518335E+01  3.625749E+01  3.772033E+01  4.518268E+01
            0.323232  0.577350  0.000000
 -7.884798E+00  1.173717E+01  1.807088E+01  3.298619E+01  3.511574E+01  3.518688E+01  3.626693E+01  3.771850E+01  4.518170E+01
            0.328283  0.577350  0.000000
 -7.900940E+00  1.173895E+01  1.806474E+01  3.298635E+01  3.511427E+01  3.518896E+01  3.627190E+01  3.771747E+01  4.518104E+01
            0.333333  0.577350  0.000000
 -7.908420E+00  1.173953E+01  1.806348E+01  3.298608E+01  3.511380E+01  3.518961E+01  3.627314E+01  3.771711E+01  4.518073E+01
            0.330808  0.572976  0.000000
 -7.896839E+00  1.173893E+01  1.806585E+01  3.298632E+01  3.511433E+01  3.518896E+01  3.627243E+01  3.771739E+01  4.518109E+01
            0.328283  0.568603  0.000000
 -7.853939E+00  1.173706E+01  1.807539E+01  3.298688E+01  3.511581E+01  3.518717E+01  3.627140E+01  3.771805E+01  4.518204E+01
            0.325758  0.564229  0.000000
 -7.758686E+00  1.173388E+01  1.809306E+01  3.298838E+01  3.511797E+01  3.518465E+01  3.627285E+01  3.771896E+01  4.518370E+01
            0.323232  0.559855  0.000000
 -7.582617E+00  1.172934E+01  1.811953E+01  3.299164E+01  3.512021E+01  3.518207E+01  3.628018E+01  3.771997E+01  4.518625E+01
            0.320707  0.555481  0.000000
 -7.289909E+00  1.172338E+01  1.815498E+01  3.299750E+01  3.512150E+01  3.518056E+01  3.629708E+01  3.772091E+01  4.518985E+01
            0.318182  0.551107  0.000000
 -6.837076E+00  1.171596E+01  1.819901E+01  3.300671E+01  3.512044E+01  3.518163E+01  3.632707E+01  3.772165E+01  4.519469E+01
            0.315657  0.546733  0.000000
 -6.169007E+00  1.170701E+01  1.825054E+01  3.301967E+01  3.511597E+01  3.518641E+01  3.637289E+01  3.772205E+01  4.520090E+01
            0.313131  0.542359  0.000000
 -5.200927E+00  1.169649E+01  1.830793E+01  3.303630E+01  3.510805E+01  3.519502E+01  3.643599E+01  3.772195E+01  4.520855E+01
            0.310606  0.537985  0.000000
 -3.734302E+00  1.168432E+01  1.836909E+01  3.305601E+01  3.509729E+01  3.520695E+01  3.651624E+01  3.772124E+01  4.521764E+01
            0.308081  0.533612  0.000000
  9.110267E-01  1.167047E+01  1.843178E+01  3.307780E+01  3.508429E+01  3.522166E+01  3.661195E+01  3.771978E+01  4.522810E+01
            0.305556  0.529238  0.000000
  4.090062E+00  1.165488E+01  1.849382E+01  3.310046E+01  3.506948E+01  3.523882E+01  3.672019E+01  3.771744E+01  4.523981E+01
            0.303030  0.524864  0.000000
  5.760399E+00  1.163749E+01  1.855325E+01  3.312278E+01  3.505314E+01  3.525822E+01  3.683725E+01  3.771410E+01  4.525262E+01
            0.300505  0.520490  0.000000
  7.048225E+00  1.161827E+01  1.860849E+01  3.314371E+01  3.503546E+01  3.527977E+01  3.695918E+01  3.770965E+01  4.526641E+01
            0.297980  0.516116  0.000000
  8.111667E+00  1.159716E+01  1.865828E+01  3.316242E+01  3.501656E+01  3.530340E+01  3.708220E+01  3.770396E+01  4.528105E+01
            0.295455  0.511742  0.000000
  9.013429E+00  1.157413E+01  1.870173E+01  3.317832E+01  3.499656E+01  3.532910E+01  3.720299E+01  3.769694E+01  4.529647E+01
            0.292929  0.507368  0.000000
  9.787811E+00  1.154914E+01  1.873819E+01  3.319100E+01  3.497552E+01  3.535685E+01  3.731880E+01  3.768846E+01  4.531264E+01
            0.290404  0.502995  0.000000
  1.045731E+01  1.152216E+01  1.876721E+01  3.320018E+01  3.495350E+01  3.538665E+01  3.742749E+01  3.767844E+01  4.532957E+01
            0.287879  0.498621  0.000000
  1.103830E+01  1.149314E+01  1.878846E+01  3.320572E+01  3.493054E+01  3.541852E+01  3.752748E+01  3.766678E+01  4.534733E+01
            0.285354  0.494247  0.000000
  1.146206E+01  1.154346E+01  1.880168E+01  3.320751E+01  3.490667E+01  3.545245E+01  3.761765E+01  3.765340E+01  4.536600E+01
            0.282828  0.489873  0.000000
  1.142888E+01  1.198296E+01  1.880664E+01  3.320549E+01  3.488190E+01  3.548846E+01  3.763820E+01  3.769726E+01  4.538574E+01
            0.280303  0.485499  0.000000
  1.139357E+01  1.236512E+01  1.880306E+01  3.319963E+01  3.485623E+01  3.552656E+01  3.762113E+01  3.776589E+01  4.540669E+01
            0.277778  0.481125  0.000000
  1.135608E+01  1.269688E+01  1.879065E+01  3.318992E+01  3.482965E+01  3.556676E+01  3.760211E+01  3.782331E+01  4.542908E+01
            0.275253  0.476751  0.000000
  1.131639E+01  1.298407E+01  1.876904E+01  3.317632E+01  3.480213E+01  3.560906E+01  3.758109E+01  3.786951E+01  4.545313E+01
            0.272727  0.472377  0.000000
  1.127447E+01  1.323166E+01  1.873779E+01  3.315881E+01  3.477366E+01  3.565348E+01  3.755801E+01  3.790457E+01  4.547909E+01
            0.270202  0.468004  0.000000
  1.123027E+01  1.344393E+01  1.869639E+01  3.313737E+01  3.474419E+01  3.570002E+01  3.753283E+01  3.792868E+01  4.550726E+01
            0.267677  0.463630  0.000000
  1.118376E+01  1.362462E+01  1.864421E+01  3.311192E+01  3.471368E+01  3.574869E+01  3.750550E+01  3.794208E+01  4.553794E+01
            0.265152  0.459256  0.000000
  1.113490E+01  1.377700E+01  1.858056E+01  3.308239E+01  3.468211E+01  3.579948E+01  3.747597E+01  3.794508E+01  4.557147E+01
            0.262626  0.454882  0.000000
  1.108367E+01  1.390398E+01  1.850465E+01  3.304863E+01  3.464943E+01  3.585240E+01  3.744422E+01  3.793803E+01  4.560823E+01
            0.260101  0.450508  0.000000
  1.103002E+01  1.400819E+01  1.841560E+01  3.301048E+01  3.461560E+01  3.590745E+01  3.741021E+01  3.792129E+01  4.564860E+01
            0.257576  0.446134  0.000000
  1.097392E+01  1.409203E+01  1.831243E+01  3.296768E+01  3.458059E+01  3.596459E+01  3.737389E+01  3.789526E+01  4.569301E+01
            0.255051  0.441760  0.000000
  1.091534E+01  1.415767E+01  1.819411E+01  3.291993E+01  3.454435E+01  3.602381E+01  3.733526E+01  3.786035E+01  4.574193E+01
            0.252525  0.437387  0.000000
  1.085424E+01  1.420713E+01  1.805952E+01  3.286683E+01  3.450685E+01  3.608507E+01  3.729427E+01  3.781701E+01  4.579582E+01
            0.250000  0.433013  0.000000
  1.079059E+01  1.424227E+01  1.790747E+01  3.280791E+01  3.446806E+01  3.614832E+01  3.725093E+01  3.776565E+01  4.585522E+01
            0.247475  0.428639  0.000000
  1.072435E+01  1.426483E+01  1.773673E+01  3.274260E+01  3.442791E+01  3.621345E+01  3.720525E+01  3.770674E+01  4.592068E+01
            0.244949  0.424265  0.000000
  1.065548E+01  1.427638E+01  1.754606E+01  3.267025E+01  3.438639E+01  3.628036E+01  3.715728E+01  3.764073E+01  4.599279E+01
            0.242424  0.419891  0.000000
  1.058395E+01  1.427836E+01  1.733424E+01  3.259013E+01  3.434343E+01  3.634885E+01  3.710713E+01  3.756804E+01  4.607213E+01
            0.239899  0.415517  0.000000
  1.050973E+01  1.427194E+01  1.710016E+01  3.250147E+01  3.429900E+01  3.641858E+01  3.705504E+01  3.748913E+01  4.615934E+01
            0.237374  0.411143  0.000000
  1.043277E+01  1.425799E+01  1.684295E+01  3.240345E+01  3.425303E+01  3.648892E+01  3.700159E+01  3.740440E+01  4.625499E+01
            0.234848  0.406770  0.000000
  1.035305E+01  1.423678E+01  1.656229E+01  3.229531E+01  3.420549E+01  3.655841E+01  3.694814E+01  3.731425E+01  4.635961E+01
            0.232323  0.402396  0.000000
  1.027055E+01  1.420761E+01  1.625886E+01  3.217640E+01  3.415632E+01  3.662295E+01  3.689871E+01  3.721908E+01  4.647354E+01
            0.229798  0.398022  0.000000
  1.018523E+01  1.416795E+01  1.593536E+01  3.204630E+01  3.410548E+01  3.666891E+01  3.686687E+01  3.711928E+01  4.659687E+01
            0.227273  0.393648  0.000000
  1.009707E+01  1.411164E+01  1.559852E+01  3.190498E+01  3.405293E+01  3.666796E+01  3.688088E+01  3.701525E+01  4.672921E+01
            0.224747  0.389274  0.000000
  1.000608E+01  1.402537E+01  1.526301E+01  3.175295E+01  3.399862E+01  3.662338E+01  3.690744E+01  3.693738E+01  4.686952E+01
            0.222222  0.384900  0.000000
  9.912255E+00  1.388388E+01  1.495679E+01  3.159146E+01  3.394252E+01  3.656037E+01  3.679636E+01  3.701115E+01  4.701584E+01
            0.219697  0.380526  0.000000
  9.815600E+00  1.365601E+01  1.471566E+01  3.142266E+01  3.388461E+01  3.648908E+01  3.668259E+01  3.709198E+01  4.716509E+01
            0.217172  0.376152  0.000000
  9.716140E+00  1.333746E+01  1.455112E+01  3.124953E+01  3.382486E+01  3.641259E+01  3.656679E+01  3.717673E+01  4.731300E+01
            0.214646  0.371779  0.000000
  9.613911E+00  1.296235E+01  1.443909E+01  3.107580E+01  3.376326E+01  3.633203E+01  3.644969E+01  3.726426E+01  4.745422E+01
            0.212121  0.367405  0.000000
  9.508959E+00  1.257193E+01  1.435106E+01  3.090552E+01  3.369979E+01  3.624790E+01  3.633196E+01  3.735403E+01  4.758282E+01
            0.209596  0.363031  0.000000
  9.401340E+00  1.219850E+01  1.426904E+01  3.074262E+01  3.363445E+01  3.616045E+01  3.621426E+01  3.744579E+01  4.769295E+01
            0.207071  0.358657  0.000000
  9.291123E+00  1.186583E+01  1.418320E+01  3.059025E+01  3.356722E+01  3.606981E+01  3.609710E+01  3.753938E+01  4.777968E+01
            0.204545  0.354283  0.000000
  9.178383E+00  1.159017E+01  1.408842E+01  3.045036E+01  3.349810E+01  3.597608E+01  3.598083E+01  3.763467E+01  4.783974E+01
            0.202020  0.349909  0.000000
  9.063204E+00  1.138031E+01  1.398248E+01  3.032354E+01  3.342708E+01  3.586562E+01  3.587934E+01  3.773161E+01  4.787186E+01
            0.199495  0.345535  0.000000
  8.945673E+00  1.123788E+01  1.386501E+01  3.020908E+01  3.335416E+01  3.575149E+01  3.577965E+01  3.783011E+01  4.787672E+01
            0.196970  0.341162  0.000000
  8.825883E+00  1.115856E+01  1.373691E+01  3.010526E+01  3.327933E+01  3.563841E+01  3.567709E+01  3.793012E+01  4.785658E+01
            0.194444  0.336788  0.000000
  8.703926E+00  1.113391E+01  1.359977E+01  3.000971E+01  3.320258E+01  3.552628E+01  3.557171E+01  3.803157E+01  4.781475E+01
            0.191919  0.332414  0.000000
  8.579895E+00  1.115340E+01  1.345556E+01  2.991979E+01  3.312392E+01  3.541504E+01  3.546360E+01  3.813441E+01  4.775501E+01
            0.189394  0.328040  0.000000
  8.453878E+00  1.120608E+01  1.330645E+01  2.983281E+01  3.304335E+01  3.530470E+01  3.535283E+01  3.823859E+01  4.768121E+01
            0.186869  0.323666  0.000000
  8.325963E+00  1.128158E+01  1.315476E+01  2.974627E+01  3.296087E+01  3.519538E+01  3.523949E+01  3.834404E+01  4.759699E+01
            0.184343  0.319292  0.000000
  8.196230E+00  1.137030E+01  1.300300E+01  2.965792E+01  3.287652E+01  3.508734E+01  3.512367E+01  3.845070E+01  4.750557E+01
            0.181818  0.314918  0.000000
  8.064754E+00  1.146325E+01  1.285422E+01  2.956577E+01  3.279031E+01  3.498097E+01  3.500546E+01  3.855851E+01  4.740979E+01
            0.179293  0.310544  0.000000
  7.931602E+00  1.155128E+01  1.271265E+01  2.946818E+01  3.270228E+01  3.487682E+01  3.488497E+01  3.866742E+01  4.731201E+01
            0.176768  0.306171  0.000000
  7.796833E+00  1.162375E+01  1.258478E+01  2.936376E+01  3.261248E+01  3.476228E+01  3.477560E+01  3.877735E+01  4.721418E+01
            0.174242  0.301797  0.000000
  7.660496E+00  1.166711E+01  1.248052E+01  2.925139E+01  3.252095E+01  3.463751E+01  3.467816E+01  3.888825E+01  4.711792E+01
            0.171717  0.297423  0.000000
  7.522633E+00  1.166668E+01  1.241123E+01  2.913019E+01  3.242778E+01  3.451076E+01  3.458548E+01  3.900005E+01  4.702449E+01
            0.169192  0.293049  0.000000
  7.383274E+00  1.161580E+01  1.238047E+01  2.899953E+01  3.233301E+01  3.438214E+01  3.449864E+01  3.911268E+01  4.693489E+01
            0.166667  0.288675  0.000000
  7.242442E+00  1.152296E+01  1.237666E+01  2.885899E+01  3.223674E+01  3.425174E+01  3.441884E+01  3.922605E+01  4.684986E+01
            0.164141  0.284301  0.000000
  7.100149E+00  1.140315E+01  1.238160E+01  2.870842E+01  3.213902E+01  3.411968E+01  3.434733E+01  3.934010E+01  4.676994E+01
            0.161616  0.279927  0.000000
  6.956400E+00  1.126802E+01  1.238034E+01  2.854785E+01  3.203994E+01  3.398607E+01  3.428540E+01  3.945474E+01  4.669545E+01
            0.159091  0.275554  0.000000
  6.811191E+00  1.112442E+01  1.236251E+01  2.837754E+01  3.193959E+01  3.385101E+01  3.423440E+01  3.956988E+01  4.662656E+01
            0.156566  0.271180  0.000000
  6.664514E+00  1.097612E+01  1.232054E+01  2.819795E+01  3.183802E+01  3.371460E+01  3.419567E+01  3.968544E+01  4.656329E+01
            0.154040  0.266806  0.000000
  6.516356E+00  1.082516E+01  1.224829E+01  2.800970E+01  3.173534E+01  3.357698E+01  3.417055E+01  3.980133E+01  4.650552E+01
            0.151515  0.262432  0.000000
  6.366698E+00  1.067264E+01  1.214019E+01  2.781355E+01  3.163160E+01  3.343823E+01  3.416039E+01  3.991746E+01  4.645299E+01
            0.148990  0.258058  0.000000
  6.215523E+00  1.051910E+01  1.199086E+01  2.761029E+01  3.152690E+01  3.329847E+01  3.416651E+01  4.003374E+01  4.640536E+01
            0.146465  0.253684  0.000000
  6.062813E+00  1.036468E+01  1.179481E+01  2.740065E+01  3.142132E+01  3.315782E+01  3.419024E+01  4.015008E+01  4.636220E+01
            0.143939  0.249310  0.000000
  5.908553E+00  1.020916E+01  1.154643E+01  2.718523E+01  3.131494E+01  3.301638E+01  3.423291E+01  4.026642E+01  4.632302E+01
            0.141414  0.244936  0.000000
  5.752732E+00  1.005177E+01  1.124007E+01  2.696427E+01  3.120786E+01  3.287426E+01  3.429582E+01  4.038266E+01  4.628730E+01
            0.138889  0.240563  0.000000
  5.595345E+00  9.890419E+00  1.087060E+01  2.673757E+01  3.110018E+01  3.273157E+01  3.438028E+01  4.049873E+01  4.625449E+01
            0.136364  0.236189  0.000000
  5.436395E+00  9.718428E+00  1.043637E+01  2.650427E+01  3.099200E+01  3.258841E+01  3.448755E+01  4.061457E+01  4.622410E+01
            0.133838  0.231815  0.000000
  5.275893E+00  9.503410E+00  9.959540E+00  2.626277E+01  3.088342E+01  3.244489E+01  3.461883E+01  4.073010E+01  4.619568E+01
            0.131313  0.227441  0.000000
  5.113856E+00  9.088535E+00  9.583080E+00  2.601072E+01  3.077458E+01  3.230110E+01  3.477515E+01  4.084527E+01  4.616893E+01
            0.128788  0.223067  0.000000
  4.950309E+00  8.391552E+00  9.367592E+00  2.574521E+01  3.066557E+01  3.215716E+01  3.495736E+01  4.095999E+01  4.614371E+01
            0.126263  0.218693  0.000000
  4.785281E+00  7.491041E+00  9.194840E+00  2.546350E+01  3.055653E+01  3.201315E+01  3.516603E+01  4.107420E+01  4.612015E+01
            0.123737  0.214319  0.000000
  4.618797E+00  6.333263E+00  9.032704E+00  2.516442E+01  3.044758E+01  3.186918E+01  3.540147E+01  4.118784E+01  4.609880E+01
            0.121212  0.209946  0.000000
  4.450879E+00  4.689140E+00  8.874234E+00  2.485102E+01  3.033883E+01  3.172534E+01  3.566380E+01  4.130083E+01  4.608079E+01
            0.118687  0.205572  0.000000
  8.145646E-01  4.281540E+00  8.716747E+00  2.453460E+01  3.023041E+01  3.158173E+01  3.595324E+01  4.141308E+01  4.606809E+01
            0.116162  0.201198  0.000000
 -5.082418E+00  4.110777E+00  8.558233E+00  2.423945E+01  3.012242E+01  3.143843E+01  3.627042E+01  4.152452E+01  4.606386E+01
            0.113636  0.196824  0.000000
 -7.776256E+00  3.938564E+00  8.396690E+00  2.400530E+01  3.001499E+01  3.129556E+01  3.661674E+01  4.163506E+01  4.607271E+01
            0.111111  0.192450  0.000000
 -1.034201E+01  3.764851E+00  8.230537E+00  2.388179E+01  2.990821E+01  3.115320E+01  3.699423E+01  4.174460E+01  4.610094E+01
            0.108586  0.188076  0.000000
 -1.299408E+01  3.589556E+00  8.059324E+00  2.391137E+01  2.980219E+01  3.101145E+01  3.740469E+01  4.185305E+01  4.615648E+01
            0.106061  0.183702  0.000000
 -1.575961E+01  3.412555E+00  7.883859E+00  2.410826E+01  2.969704E+01  3.087042E+01  3.784783E+01  4.196033E+01  4.624849E+01
            0.103535  0.179328  0.000000
 -1.859149E+01  3.233676E+00  7.705585E+00  2.445034E+01  2.959286E+01  3.073019E+01  3.831872E+01  4.206633E+01  4.638644E+01
            0.101010  0.174955  0.000000
 -2.141780E+01  3.052676E+00  7.525868E+00  2.489038E+01  2.948977E+01  3.059087E+01  3.880589E+01  4.217096E+01  4.657880E+01
            0.098485  0.170581  0.000000
 -2.416757E+01  2.869222E+00  7.345661E+00  2.537577E+01  2.938785E+01  3.045257E+01  3.929125E+01  4.227413E+01  4.683093E+01
            0.095960  0.166207  0.000000
 -2.677965E+01  2.682844E+00  7.165499E+00  2.586339E+01  2.928722E+01  3.031539E+01  3.975284E+01  4.237576E+01  4.714226E+01
            0.093434  0.161833  0.000000
 -2.920256E+01  2.492877E+00  6.985614E+00  2.632500E+01  2.918798E+01  3.017942E+01  4.016947E+01  4.247575E+01  4.750323E+01
            0.090909  0.157459  0.000000
 -3.139133E+01  2.298356E+00  6.806047E+00  2.674609E+01  2.909025E+01  3.004479E+01  4.052525E+01  4.257404E+01  4.789331E+01
            0.088384  0.153085  0.000000
 -3.330475E+01  2.097847E+00  6.626726E+00  2.712189E+01  2.899412E+01  2.991158E+01  4.081177E+01  4.267053E+01  4.828163E+01
            0.085859  0.148711  0.000000
 -3.490468E+01  1.889160E+00  6.447515E+00  2.745341E+01  2.889969E+01  2.977992E+01  4.102718E+01  4.276517E+01  4.863076E+01
            0.083333  0.144338  0.000000
 -3.615791E+01  1.668776E+00  6.268244E+00  2.774448E+01  2.880706E+01  2.964991E+01  4.117357E+01  4.285786E+01  4.890268E+01
            0.080808  0.139964  0.000000
 -3.704022E+01  1.430626E+00  6.088732E+00  2.800000E+01  2.871631E+01  2.952166E+01  4.125412E+01  4.294856E+01  4.906554E+01
            0.078283  0.135590  0.000000
 -3.754129E+01  1.162844E+00  5.908811E+00  2.822490E+01  2.862751E+01  2.939529E+01  4.127108E+01  4.303719E+01  4.909956E+01
            0.075758  0.131216  0.000000
 -3.766853E+01  8.358606E-01  5.728340E+00  2.842383E+01  2.854074E+01  2.927091E+01  4.122481E+01  4.312371E+01  4.900088E+01
            0.073232  0.126842  0.000000
 -3.744810E+01  2.882368E-01  5.547217E+00  2.845606E+01  2.860090E+01  2.914865E+01  4.111374E+01  4.320805E+01  4.878233E+01
            0.070707  0.122468  0.000000
 -3.692228E+01 -7.054730E-01  5.365381E+00  2.837353E+01  2.875969E+01  2.902863E+01  4.093519E+01  4.329018E+01  4.847066E+01
            0.068182  0.118094  0.000000
 -3.614399E+01 -1.023167E+00  5.182812E+00  2.829318E+01  2.890322E+01  2.891099E+01  4.068699E+01  4.337006E+01  4.810084E+01
            0.065657  0.113721  0.000000
 -3.516998E+01 -1.252033E+00  4.999521E+00  2.821508E+01  2.879586E+01  2.903389E+01  4.036968E+01  4.344765E+01  4.770888E+01
            0.063131  0.109347  0.000000
 -3.405463E+01 -1.436242E+00  4.815541E+00  2.813927E+01  2.868339E+01  2.915347E+01  3.998853E+01  4.352294E+01  4.732523E+01
            0.060606  0.104973  0.000000
 -3.284551E+01 -1.592203E+00  4.630918E+00  2.806581E+01  2.857372E+01  2.926307E+01  3.955444E+01  4.359592E+01  4.697068E+01
            0.058081  0.100599  0.000000
 -3.158102E+01 -1.728232E+00  4.445705E+00  2.799475E+01  2.846700E+01  2.936312E+01  3.908305E+01  4.366656E+01  4.665557E+01
            0.055556  0.096225  0.000000
 -3.028990E+01 -1.849206E+00  4.259953E+00  2.792615E+01  2.836339E+01  2.945348E+01  3.859244E+01  4.373487E+01  4.638178E+01
            0.053030  0.091851  0.000000
 -2.899188E+01 -1.958243E+00  4.073716E+00  2.786007E+01  2.826304E+01  2.953352E+01  3.810048E+01  4.380084E+01  4.614584E+01
            0.050505  0.087477  0.000000
 -2.769911E+01 -2.057428E+00  3.887041E+00  2.779659E+01  2.816611E+01  2.960233E+01  3.762286E+01  4.386446E+01  4.594179E+01
            0.047980  0.083103  0.000000
 -2.641778E+01 -2.148206E+00  3.699976E+00  2.773577E+01  2.807275E+01  2.965900E+01  3.717215E+01  4.392571E+01  4.576319E+01
            0.045455  0.078730  0.000000
 -2.514975E+01 -2.231597E+00  3.512570E+00  2.767768E+01  2.798312E+01  2.970293E+01  3.675764E+01  4.398458E+01  4.560407E+01
            0.042929  0.074356  0.000000
 -2.389395E+01 -2.308350E+00  3.324874E+00  2.762239E+01  2.789737E+01  2.973420E+01  3.638554E+01  4.404103E+01  4.545937E+01
            0.040404  0.069982  0.000000
 -2.264768E+01 -2.379030E+00  3.136948E+00  2.756995E+01  2.781564E+01  2.975399E+01  3.605937E+01  4.409502E+01  4.532498E+01
            0.037879  0.065608  0.000000
 -2.140765E+01 -2.444091E+00  2.948867E+00  2.752042E+01  2.773808E+01  2.976494E+01  3.578031E+01  4.414649E+01  4.519763E+01
            0.035354  0.061234  0.000000
 -2.017085E+01 -2.503920E+00  2.760723E+00  2.747383E+01  2.766482E+01  2.977143E+01  3.554754E+01  4.419536E+01  4.507477E+01
            0.032828  0.056860  0.000000
 -1.893540E+01 -2.558865E+00  2.572636E+00  2.743023E+01  2.759600E+01  2.977965E+01  3.535855E+01  4.424154E+01  4.495438E+01
            0.030303  0.052486  0.000000
 -1.770133E+01 -2.609243E+00  2.384764E+00  2.738966E+01  2.753174E+01  2.979752E+01  3.520960E+01  4.428494E+01  4.483487E+01
            0.027778  0.048113  0.000000
 -1.647145E+01 -2.655345E+00  2.197313E+00  2.735213E+01  2.747215E+01  2.983446E+01  3.509609E+01  4.432543E+01  4.471498E+01
            0.025253  0.043739  0.000000
 -1.525243E+01 -2.697423E+00  2.010555E+00  2.731768E+01  2.741736E+01  2.990090E+01  3.501304E+01  4.436290E+01  4.459369E+01
            0.022727  0.039365  0.000000
 -1.405600E+01 -2.735679E+00  1.824861E+00  2.728633E+01  2.736746E+01  3.000785E+01  3.495540E+01  4.439724E+01  4.447020E+01
            0.020202  0.034991  0.000000
 -1.290045E+01 -2.770246E+00  1.640743E+00  2.725812E+01  2.732255E+01  3.016625E+01  3.491834E+01  4.434382E+01  4.442831E+01
            0.017677  0.030617  0.000000
 -1.181223E+01 -2.801180E+00  1.458941E+00  2.723309E+01  2.728272E+01  3.038631E+01  3.489743E+01  4.421402E+01  4.445601E+01
            0.015152  0.026243  0.000000
 -1.082739E+01 -2.828459E+00  1.280564E+00  2.721126E+01  2.724804E+01  3.067679E+01  3.488867E+01  4.408035E+01  4.448023E+01
            0.012626  0.021869  0.000000
 -9.991704E+00 -2.851986E+00  1.107359E+00  2.719268E+01  2.721859E+01  3.104437E+01  3.488855E+01  4.394244E+01  4.450089E+01
            0.010101  0.017495  0.000000
 -9.357596E+00 -2.871611E+00  9.422233E-01  2.717740E+01  2.719442E+01  3.149310E+01  3.489396E+01  4.380002E+01  4.451789E+01
            0.007576  0.013122  0.000000
 -8.975648E+00 -2.887146E+00  7.902125E-01  2.716544E+01  2.717559E+01  3.202421E+01  3.490219E+01  4.365288E+01  4.453118E+01
            0.005051  0.008748  0.000000
 -8.880846E+00 -2.898408E+00  6.604042E-01  2.715682E+01  2.716216E+01  3.263622E+01  3.491084E+01  4.350089E+01  4.454071E+01
            0.002525  0.004374  0.000000
 -9.079830E+00 -2.905237E+00  5.682266E-01  2.715153E+01  2.715421E+01  3.332535E+01  3.491777E+01  4.334401E+01  4.454644E+01
            0.000000  0.000000  0.000000
 -2.907527E+00  5.232850E-01  5.308937E-01  2.714967E+01  2.715165E+01  3.492000E+01  3.492688E+01  4.141639E+01  4.454835E+01


==> anc/fig05/phband13btcr1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
  7.293711E-01  7.348686E-01  6.526093E+00  2.713663E+01  2.713861E+01  3.488403E+01  3.489180E+01  4.479744E+01  4.501947E+01
            0.000000  0.005064  0.000000
 -4.668096E+00  7.579805E-01  6.520580E+00  2.713838E+01  2.714136E+01  3.487536E+01  3.497485E+01  4.479496E+01  4.531876E+01
            0.000000  0.010129  0.000000
 -5.019951E+00  8.300401E-01  6.504090E+00  2.714362E+01  2.714961E+01  3.487332E+01  3.519196E+01  4.478751E+01  4.530855E+01
            0.000000  0.015193  0.000000
 -5.285875E+00  9.377170E-01  6.476775E+00  2.715233E+01  2.716335E+01  3.486145E+01  3.539943E+01  4.477516E+01  4.531312E+01
            0.000000  0.020258  0.000000
 -5.461430E+00  1.069964E+00  6.438890E+00  2.716448E+01  2.718256E+01  3.484386E+01  3.558834E+01  4.475798E+01  4.533302E+01
            0.000000  0.025322  0.000000
 -5.541261E+00  1.218408E+00  6.390801E+00  2.718003E+01  2.720722E+01  3.482088E+01  3.575423E+01  4.473609E+01  4.536881E+01
            0.000000  0.030387  0.000000
 -5.517300E+00  1.377397E+00  6.332997E+00  2.719894E+01  2.723730E+01  3.479258E+01  3.589353E+01  4.470964E+01  4.542061E+01
            0.000000  0.035451  0.000000
 -5.376398E+00  1.543251E+00  6.266088E+00  2.722114E+01  2.727277E+01  3.475890E+01  3.600350E+01  4.467880E+01  4.548813E+01
            0.000000  0.040516  0.000000
 -5.097078E+00  1.713567E+00  6.190814E+00  2.724659E+01  2.731357E+01  3.471980E+01  3.608219E+01  4.464376E+01  4.557039E+01
            0.000000  0.045580  0.000000
 -4.642724E+00  1.886750E+00  6.108046E+00  2.727523E+01  2.735966E+01  3.467518E+01  3.612855E+01  4.460475E+01  4.566580E+01
            0.000000  0.050645  0.000000
 -3.942379E+00  2.061729E+00  6.018779E+00  2.730701E+01  2.741096E+01  3.462494E+01  3.614233E+01  4.456201E+01  4.577227E+01
            0.000000  0.055709  0.000000
 -2.809809E+00  2.237804E+00  5.924123E+00  2.734188E+01  2.746741E+01  3.456895E+01  3.612411E+01  4.451577E+01  4.588740E+01
            0.000000  0.060774  0.000000
  1.172653E+00  2.414954E+00  5.825287E+00  2.737980E+01  2.752892E+01  3.450709E+01  3.607514E+01  4.446629E+01  4.600878E+01
            0.000000  0.065838  0.000000
  2.589435E+00  3.492813E+00  5.723555E+00  2.742071E+01  2.759540E+01  3.443917E+01  3.599736E+01  4.441381E+01  4.613424E+01
            0.000000  0.070903  0.000000
  2.766329E+00  4.937390E+00  5.620261E+00  2.746459E+01  2.766674E+01  3.436502E+01  3.589334E+01  4.435857E+01  4.626197E+01
            0.000000  0.075967  0.000000
  2.942282E+00  5.516760E+00  6.136376E+00  2.751139E+01  2.774285E+01  3.428441E+01  3.576639E+01  4.430080E+01  4.639064E+01
            0.000000  0.081032  0.000000
  3.117495E+00  5.414395E+00  7.187919E+00  2.756106E+01  2.782358E+01  3.419711E+01  3.562056E+01  4.424070E+01  4.651926E+01
            0.000000  0.086096  0.000000
  3.291821E+00  5.314460E+00  8.122088E+00  2.761357E+01  2.790884E+01  3.410283E+01  3.546071E+01  4.417845E+01  4.664712E+01
            0.000000  0.091161  0.000000
  3.465080E+00  5.218175E+00  8.947921E+00  2.766887E+01  2.799846E+01  3.400126E+01  3.529248E+01  4.411420E+01  4.677355E+01
            0.000000  0.096225  0.000000
  3.637074E+00  5.126658E+00  9.666727E+00  2.772689E+01  2.809233E+01  3.389206E+01  3.512201E+01  4.404808E+01  4.689775E+01
            0.000000  0.101290  0.000000
  3.807586E+00  5.040895E+00  1.027765E+01  2.778758E+01  2.819028E+01  3.377485E+01  3.495562E+01  4.398019E+01  4.701856E+01
            0.000000  0.106354  0.000000
  3.976375E+00  4.961733E+00  1.078072E+01  2.785086E+01  2.829217E+01  3.364921E+01  3.479930E+01  4.391061E+01  4.713432E+01
            0.000000  0.111418  0.000000
  4.143177E+00  4.889858E+00  1.117887E+01  2.791665E+01  2.839784E+01  3.351471E+01  3.465807E+01  4.383936E+01  4.724285E+01
            0.000000  0.116483  0.000000
  4.307702E+00  4.825803E+00  1.147914E+01  2.798487E+01  2.850714E+01  3.337092E+01  3.453550E+01  4.376649E+01  4.734138E+01
            0.000000  0.121547  0.000000
  4.469637E+00  4.769940E+00  1.169324E+01  2.805542E+01  2.861989E+01  3.321739E+01  3.443331E+01  4.369200E+01  4.742666E+01
            0.000000  0.126612  0.000000
  4.628649E+00  4.722496E+00  1.183725E+01  2.812822E+01  2.873593E+01  3.305371E+01  3.435140E+01  4.361588E+01  4.749519E+01
            0.000000  0.131676  0.000000
  4.683564E+00  4.784397E+00  1.193055E+01  2.820318E+01  2.885510E+01  3.287953E+01  3.428804E+01  4.353811E+01  4.754343E+01
            0.000000  0.136741  0.000000
  4.653122E+00  4.936540E+00  1.199389E+01  2.828019E+01  2.897724E+01  3.269460E+01  3.424038E+01  4.345869E+01  4.756819E+01
            0.000000  0.141805  0.000000
  4.631053E+00  5.084761E+00  1.204702E+01  2.835917E+01  2.910217E+01  3.249882E+01  3.420508E+01  4.337758E+01  4.756704E+01
            0.000000  0.146870  0.000000
  4.617167E+00  5.228787E+00  1.210611E+01  2.844004E+01  2.922973E+01  3.229230E+01  3.417877E+01  4.329477E+01  4.753872E+01
            0.000000  0.151934  0.000000
  4.611222E+00  5.368423E+00  1.218177E+01  2.852271E+01  2.935975E+01  3.207544E+01  3.415848E+01  4.321025E+01  4.748354E+01
            0.000000  0.156999  0.000000
  4.612944E+00  5.503590E+00  1.227803E+01  2.860711E+01  2.949208E+01  3.184894E+01  3.414174E+01  4.312401E+01  4.740365E+01
            0.000000  0.162063  0.000000
  4.622041E+00  5.634364E+00  1.239273E+01  2.869316E+01  2.962656E+01  3.161394E+01  3.412642E+01  4.303605E+01  4.730314E+01
            0.000000  0.167128  0.000000
  4.638219E+00  5.761010E+00  1.251942E+01  2.878080E+01  2.976303E+01  3.137197E+01  3.411045E+01  4.294639E+01  4.718781E+01
            0.000000  0.172192  0.000000
  4.661190E+00  5.884001E+00  1.265003E+01  2.886995E+01  2.990133E+01  3.112497E+01  3.409144E+01  4.285506E+01  4.706475E+01
            0.000000  0.177257  0.000000
  4.690679E+00  6.004009E+00  1.277775E+01  2.896055E+01  3.004132E+01  3.087519E+01  3.406645E+01  4.276210E+01  4.694151E+01
            0.000000  0.182321  0.000000
  4.726423E+00  6.121855E+00  1.289892E+01  2.905250E+01  3.018284E+01  3.062504E+01  3.403197E+01  4.266754E+01  4.682518E+01
            0.000000  0.187386  0.000000
  4.768178E+00  6.238423E+00  1.301343E+01  2.914574E+01  3.032574E+01  3.037692E+01  3.398436E+01  4.257145E+01  4.672146E+01
            0.000000  0.192450  0.000000
  4.815714E+00  6.354528E+00  1.312332E+01  2.924016E+01  3.013290E+01  3.046988E+01  3.392057E+01  4.247388E+01  4.663409E+01
            0.000000  0.197515  0.000000
  4.868815E+00  6.470779E+00  1.323012E+01  2.933566E+01  2.989456E+01  3.061511E+01  3.383893E+01  4.237491E+01  4.656454E+01
            0.000000  0.202579  0.000000
  4.927274E+00  6.587461E+00  1.333217E+01  2.943215E+01  2.966279E+01  3.076130E+01  3.373970E+01  4.227462E+01  4.651225E+01
            0.000000  0.207644  0.000000
  4.990895E+00  6.704449E+00  1.342276E+01  2.943776E+01  2.952949E+01  3.090830E+01  3.362535E+01  4.217308E+01  4.647511E+01
            0.000000  0.212708  0.000000
  5.059488E+00  6.821198E+00  1.348977E+01  2.921891E+01  2.962757E+01  3.105599E+01  3.350038E+01  4.207038E+01  4.645008E+01
            0.000000  0.217772  0.000000
  5.132868E+00  6.936781E+00  1.351650E+01  2.900514E+01  2.972625E+01  3.120421E+01  3.337083E+01  4.196663E+01  4.643368E+01
            0.000000  0.222837  0.000000
  5.210856E+00  7.049966E+00  1.348316E+01  2.879496E+01  2.982540E+01  3.135286E+01  3.324369E+01  4.186192E+01  4.642244E+01
            0.000000  0.227901  0.000000
  5.293273E+00  7.159319E+00  1.336831E+01  2.858672E+01  2.992488E+01  3.150179E+01  3.312629E+01  4.175636E+01  4.641317E+01
            0.000000  0.232966  0.000000
  5.379939E+00  7.263302E+00  1.314968E+01  2.837882E+01  3.002455E+01  3.165090E+01  3.302577E+01  4.165006E+01  4.640317E+01
            0.000000  0.238030  0.000000
  5.470674E+00  7.360361E+00  1.280439E+01  2.816983E+01  3.012428E+01  3.180005E+01  3.294847E+01  4.154313E+01  4.639029E+01
            0.000000  0.243095  0.000000
  5.565291E+00  7.448993E+00  1.230802E+01  2.795866E+01  3.022393E+01  3.194915E+01  3.289960E+01  4.143572E+01  4.637299E+01
            0.000000  0.248159  0.000000
  5.663593E+00  7.527809E+00  1.163254E+01  2.774464E+01  3.032337E+01  3.209808E+01  3.288283E+01  4.132794E+01  4.635033E+01
            0.000000  0.253224  0.000000
  5.765374E+00  7.595580E+00  1.074169E+01  2.752753E+01  3.042247E+01  3.224672E+01  3.290013E+01  4.121993E+01  4.632193E+01
            0.000000  0.258288  0.000000
  5.870416E+00  7.651256E+00  9.580696E+00  2.730760E+01  3.052112E+01  3.239499E+01  3.295173E+01  4.111184E+01  4.628785E+01
            0.000000  0.263353  0.000000
  5.978485E+00  7.692954E+00  8.049907E+00  2.708562E+01  3.061918E+01  3.254278E+01  3.303620E+01  4.100379E+01  4.624850E+01
            0.000000  0.268417  0.000000
  5.893952E+00  6.089334E+00  7.724867E+00  2.686280E+01  3.071655E+01  3.268999E+01  3.315074E+01  4.089594E+01  4.620452E+01
            0.000000  0.273482  0.000000
  1.485194E+00  6.202704E+00  7.741470E+00  2.664080E+01  3.081310E+01  3.283653E+01  3.329144E+01  4.078843E+01  4.615667E+01
            0.000000  0.278546  0.000000
 -5.675743E+00  6.318323E+00  7.745586E+00  2.642162E+01  3.090871E+01  3.298231E+01  3.345366E+01  4.068140E+01  4.610575E+01
            0.000000  0.283611  0.000000
 -8.235800E+00  6.435912E+00  7.738097E+00  2.620753E+01  3.100328E+01  3.312722E+01  3.363240E+01  4.057498E+01  4.605255E+01
            0.000000  0.288675  0.000000
 -1.019357E+01  6.555188E+00  7.720545E+00  2.600096E+01  3.109667E+01  3.327119E+01  3.382265E+01  4.046931E+01  4.599773E+01
            0.000000  0.293740  0.000000
 -1.182054E+01  6.675866E+00  7.695062E+00  2.580436E+01  3.118877E+01  3.341411E+01  3.401976E+01  4.036453E+01  4.594186E+01
            0.000000  0.298804  0.000000
 -1.321272E+01  6.797666E+00  7.664340E+00  2.562008E+01  3.127947E+01  3.355591E+01  3.421967E+01  4.026076E+01  4.588540E+01
            0.000000  0.303869  0.000000
 -1.441590E+01  6.920313E+00  7.631557E+00  2.545024E+01  3.136864E+01  3.369649E+01  3.441907E+01  4.015813E+01  4.582871E+01
            0.000000  0.308933  0.000000
 -1.545615E+01  7.043542E+00  7.600248E+00  2.529661E+01  3.145619E+01  3.383575E+01  3.461556E+01  4.005677E+01  4.577209E+01
            0.000000  0.313998  0.000000
 -1.635066E+01  7.167101E+00  7.574137E+00  2.516055E+01  3.154199E+01  3.397360E+01  3.480753E+01  3.995680E+01  4.571586E+01
            0.000000  0.319062  0.000000
 -1.711246E+01  7.290753E+00  7.556912E+00  2.504295E+01  3.162595E+01  3.410994E+01  3.499410E+01  3.985837E+01  4.566038E+01
            0.000000  0.324126  0.000000
 -1.775261E+01  7.414274E+00  7.551999E+00  2.494425E+01  3.170799E+01  3.424465E+01  3.517495E+01  3.976160E+01  4.560608E+01
            0.000000  0.329191  0.000000
 -1.828128E+01  7.537458E+00  7.562326E+00  2.486443E+01  3.178802E+01  3.437763E+01  3.535013E+01  3.966664E+01  4.555350E+01
            0.000000  0.334255  0.000000
 -1.870822E+01  7.590141E+00  7.660113E+00  2.480307E+01  3.186599E+01  3.450873E+01  3.551993E+01  3.957366E+01  4.550327E+01
            0.000000  0.339320  0.000000
 -1.904292E+01  7.636883E+00  7.782061E+00  2.475947E+01  3.194184E+01  3.463781E+01  3.568469E+01  3.948281E+01  4.545613E+01
            0.000000  0.344384  0.000000
 -1.929469E+01  7.703127E+00  7.903137E+00  2.473263E+01  3.201553E+01  3.476472E+01  3.584469E+01  3.939428E+01  4.541295E+01
            0.000000  0.349449  0.000000
 -1.947267E+01  7.788626E+00  8.023187E+00  2.472140E+01  3.208705E+01  3.488927E+01  3.599995E+01  3.930829E+01  4.537470E+01
            0.000000  0.354513  0.000000
 -1.958582E+01  7.892393E+00  8.142066E+00  2.472451E+01  3.215638E+01  3.501126E+01  3.615021E+01  3.922503E+01  4.534243E+01
            0.000000  0.359578  0.000000
 -1.964284E+01  8.012860E+00  8.259639E+00  2.474062E+01  3.222352E+01  3.513047E+01  3.629486E+01  3.914476E+01  4.531724E+01
            0.000000  0.364642  0.000000
 -1.965217E+01  8.148040E+00  8.375772E+00  2.476836E+01  3.228849E+01  3.524663E+01  3.643309E+01  3.906774E+01  4.530016E+01
            0.000000  0.369707  0.000000
 -1.962192E+01  8.295696E+00  8.490340E+00  2.480637E+01  3.235131E+01  3.535946E+01  3.656405E+01  3.899425E+01  4.529202E+01
            0.000000  0.374771  0.000000
 -1.955977E+01  8.453500E+00  8.603219E+00  2.485330E+01  3.241200E+01  3.546865E+01  3.668719E+01  3.892461E+01  4.529328E+01
            0.000000  0.379836  0.000000
 -1.947295E+01  8.619148E+00  8.714290E+00  2.490787E+01  3.247060E+01  3.557384E+01  3.680261E+01  3.885914E+01  4.530384E+01
            0.000000  0.384900  0.000000
 -1.936819E+01  8.790468E+00  8.823437E+00  2.496883E+01  3.252713E+01  3.567467E+01  3.691142E+01  3.879820E+01  4.532274E+01
            0.000000  0.389965  0.000000
 -1.925158E+01  8.930547E+00  8.965466E+00  2.503498E+01  3.258164E+01  3.577073E+01  3.701611E+01  3.874216E+01  4.534809E+01
            0.000000  0.395029  0.000000
 -1.912842E+01  9.035511E+00  9.142378E+00  2.510521E+01  3.263416E+01  3.586157E+01  3.712062E+01  3.869142E+01  4.537695E+01
            0.000000  0.400094  0.000000
 -1.900298E+01  9.138226E+00  9.319670E+00  2.517846E+01  3.268474E+01  3.594677E+01  3.723018E+01  3.864637E+01  4.540561E+01
            0.000000  0.405158  0.000000
 -1.887826E+01  9.238595E+00  9.496044E+00  2.525378E+01  3.273340E+01  3.602586E+01  3.735051E+01  3.860740E+01  4.543013E+01
            0.000000  0.410223  0.000000
 -1.875582E+01  9.336529E+00  9.670421E+00  2.533029E+01  3.278018E+01  3.609841E+01  3.748655E+01  3.857487E+01  4.544728E+01
            0.000000  0.415287  0.000000
 -1.863580E+01  9.431944E+00  9.841916E+00  2.540720E+01  3.282514E+01  3.616404E+01  3.764090E+01  3.854913E+01  4.545548E+01
            0.000000  0.420352  0.000000
 -1.851711E+01  9.524766E+00  1.000982E+01  2.548385E+01  3.286830E+01  3.622241E+01  3.781257E+01  3.853040E+01  4.545555E+01
            0.000000  0.425416  0.000000
 -1.839789E+01  9.614932E+00  1.017357E+01  2.555965E+01  3.290970E+01  3.627330E+01  3.799665E+01  3.851884E+01  4.545064E+01
            0.000000  0.430480  0.000000
 -1.827602E+01  9.702383E+00  1.033272E+01  2.563414E+01  3.294941E+01  3.631663E+01  3.818531E+01  3.851447E+01  4.544545E+01
            0.000000  0.435545  0.000000
 -1.814958E+01  9.787071E+00  1.048693E+01  2.570693E+01  3.298745E+01  3.635243E+01  3.836965E+01  3.851715E+01  4.544482E+01
            0.000000  0.440609  0.000000
 -1.801723E+01  9.868957E+00  1.063595E+01  2.577776E+01  3.302388E+01  3.638092E+01  3.852659E+01  3.854178E+01  4.545250E+01
            0.000000  0.445674  0.000000
 -1.787832E+01  9.948005E+00  1.077957E+01  2.584644E+01  3.305874E+01  3.640248E+01  3.854235E+01  3.869607E+01  4.547039E+01
            0.000000  0.450738  0.000000
 -1.773297E+01  1.002419E+01  1.091765E+01  2.591284E+01  3.309210E+01  3.641758E+01  3.856386E+01  3.882962E+01  4.549848E+01
            0.000000  0.455803  0.000000
 -1.758180E+01  1.009749E+01  1.105008E+01  2.597690E+01  3.312398E+01  3.642685E+01  3.859044E+01  3.894186E+01  4.553528E+01
            0.000000  0.460867  0.000000
 -1.742587E+01  1.016788E+01  1.117680E+01  2.603863E+01  3.315445E+01  3.643094E+01  3.862136E+01  3.903386E+01  4.557842E+01
            0.000000  0.465932  0.000000
 -1.726637E+01  1.023535E+01  1.129776E+01  2.609804E+01  3.318354E+01  3.643055E+01  3.865584E+01  3.910753E+01  4.562515E+01
            0.000000  0.470996  0.000000
 -1.710454E+01  1.029988E+01  1.141294E+01  2.615517E+01  3.321129E+01  3.642638E+01  3.869313E+01  3.916507E+01  4.567274E+01
            0.000000  0.476061  0.000000
 -1.694154E+01  1.036148E+01  1.152232E+01  2.621007E+01  3.323773E+01  3.641910E+01  3.873248E+01  3.920852E+01  4.571871E+01
            0.000000  0.481125  0.000000
 -1.677842E+01  1.042011E+01  1.162594E+01  2.626278E+01  3.326288E+01  3.640932E+01  3.877322E+01  3.923958E+01  4.576086E+01
            0.000000  0.486190  0.000000
 -1.661611E+01  1.047578E+01  1.172382E+01  2.631333E+01  3.328678E+01  3.639763E+01  3.881471E+01  3.925941E+01  4.579735E+01
            0.000000  0.491254  0.000000
 -1.645548E+01  1.052847E+01  1.181599E+01  2.636173E+01  3.330941E+01  3.638451E+01  3.885638E+01  3.926860E+01  4.582668E+01
            0.000000  0.496319  0.000000
 -1.629737E+01  1.057818E+01  1.190250E+01  2.640796E+01  3.333080E+01  3.637042E+01  3.889772E+01  3.926710E+01  4.584769E+01
            0.000000  0.501383  0.000000
 -1.614264E+01  1.062489E+01  1.198342E+01  2.645198E+01  3.335094E+01  3.635575E+01  3.893829E+01  3.925412E+01  4.585960E+01
            0.000000  0.506448  0.000000
 -1.599223E+01  1.066859E+01  1.205881E+01  2.649375E+01  3.336982E+01  3.634084E+01  3.897768E+01  3.922811E+01  4.586203E+01
            0.000000  0.511512  0.000000
 -1.584723E+01  1.070928E+01  1.212873E+01  2.653317E+01  3.338743E+01  3.632598E+01  3.901555E+01  3.918662E+01  4.585508E+01
            0.000000  0.516577  0.000000
 -1.570888E+01  1.074695E+01  1.219324E+01  2.657016E+01  3.340377E+01  3.631140E+01  3.905160E+01  3.912626E+01  4.583944E+01
            0.000000  0.521641  0.000000
 -1.557864E+01  1.078160E+01  1.225241E+01  2.660462E+01  3.341881E+01  3.629734E+01  3.904263E+01  3.908558E+01  4.581650E+01
            0.000000  0.526706  0.000000
 -1.545812E+01  1.081322E+01  1.230629E+01  2.663645E+01  3.343257E+01  3.628396E+01  3.893051E+01  3.911725E+01  4.578849E+01
            0.000000  0.531770  0.000000
 -1.534901E+01  1.084181E+01  1.235494E+01  2.666555E+01  3.344501E+01  3.627143E+01  3.878444E+01  3.914642E+01  4.575846E+01
            0.000000  0.536834  0.000000
 -1.525298E+01  1.086737E+01  1.239838E+01  2.669181E+01  3.345614E+01  3.625988E+01  3.859997E+01  3.917292E+01  4.573015E+01
            0.000000  0.541899  0.000000
 -1.517127E+01  1.088991E+01  1.243667E+01  2.671517E+01  3.346595E+01  3.624942E+01  3.837621E+01  3.919662E+01  4.570736E+01
            0.000000  0.546963  0.000000
 -1.510433E+01  1.090943E+01  1.246981E+01  2.673555E+01  3.347445E+01  3.624017E+01  3.811950E+01  3.921739E+01  4.569284E+01
            0.000000  0.552028  0.000000
 -1.505124E+01  1.092593E+01  1.249784E+01  2.675287E+01  3.348162E+01  3.623219E+01  3.784709E+01  3.923513E+01  4.568694E+01
            0.000000  0.557092  0.000000
 -1.500978E+01  1.093942E+01  1.252076E+01  2.676711E+01  3.348749E+01  3.622556E+01  3.758726E+01  3.924975E+01  4.568691E+01
            0.000000  0.562157  0.000000
 -1.497729E+01  1.094991E+01  1.253859E+01  2.677821E+01  3.349204E+01  3.622035E+01  3.737171E+01  3.926119E+01  4.568826E+01
            0.000000  0.567221  0.000000
 -1.495241E+01  1.095740E+01  1.255132E+01  2.678616E+01  3.349529E+01  3.621659E+01  3.722163E+01  3.926940E+01  4.568778E+01
            0.000000  0.572286  0.000000
 -1.493605E+01  1.096189E+01  1.255896E+01  2.679094E+01  3.349724E+01  3.621433E+01  3.713901E+01  3.927433E+01  4.568572E+01
            0.000000  0.577350  0.000000
 -1.493025E+01  1.096339E+01  1.256150E+01  2.679253E+01  3.349789E+01  3.621357E+01  3.711355E+01  3.927598E+01  4.568457E+01
            0.005051  0.577350  0.000000
 -1.500920E+01  1.096379E+01  1.257943E+01  2.679766E+01  3.349866E+01  3.621307E+01  3.711243E+01  3.927485E+01  4.568607E+01
            0.010101  0.577350  0.000000
 -1.523706E+01  1.096499E+01  1.263109E+01  2.681305E+01  3.350098E+01  3.621159E+01  3.710907E+01  3.927146E+01  4.569044E+01
            0.015152  0.577350  0.000000
 -1.558850E+01  1.096701E+01  1.271078E+01  2.683873E+01  3.350484E+01  3.620912E+01  3.710343E+01  3.926582E+01  4.569739E+01
            0.020202  0.577350  0.000000
 -1.602598E+01  1.096983E+01  1.281077E+01  2.687483E+01  3.351022E+01  3.620565E+01  3.709548E+01  3.925795E+01  4.570641E+01
            0.025253  0.577350  0.000000
 -1.650462E+01  1.097345E+01  1.292304E+01  2.692152E+01  3.351713E+01  3.620119E+01  3.708514E+01  3.924785E+01  4.571683E+01
            0.030303  0.577350  0.000000
 -1.697635E+01  1.097789E+01  1.304061E+01  2.697915E+01  3.352554E+01  3.619575E+01  3.707239E+01  3.923556E+01  4.572786E+01
            0.035354  0.577350  0.000000
 -1.739318E+01  1.098314E+01  1.315817E+01  2.704824E+01  3.353545E+01  3.618932E+01  3.705722E+01  3.922112E+01  4.573860E+01
            0.040404  0.577350  0.000000
 -1.770989E+01  1.098918E+01  1.327221E+01  2.712947E+01  3.354685E+01  3.618190E+01  3.703968E+01  3.920457E+01  4.574814E+01
            0.045455  0.577350  0.000000
 -1.788676E+01  1.099601E+01  1.338081E+01  2.722366E+01  3.355972E+01  3.617352E+01  3.701998E+01  3.918597E+01  4.575559E+01
            0.050505  0.577350  0.000000
 -1.789235E+01  1.100362E+01  1.348330E+01  2.733169E+01  3.357407E+01  3.616417E+01  3.699845E+01  3.916539E+01  4.576015E+01
            0.055556  0.577350  0.000000
 -1.770610E+01  1.101197E+01  1.357996E+01  2.745434E+01  3.358989E+01  3.615387E+01  3.697563E+01  3.914289E+01  4.576112E+01
            0.060606  0.577350  0.000000
 -1.731996E+01  1.102106E+01  1.367171E+01  2.759209E+01  3.360719E+01  3.614263E+01  3.695225E+01  3.911857E+01  4.575802E+01
            0.065657  0.577350  0.000000
 -1.673838E+01  1.103085E+01  1.375985E+01  2.774497E+01  3.362596E+01  3.613048E+01  3.692922E+01  3.909252E+01  4.575049E+01
            0.070707  0.577350  0.000000
 -1.597660E+01  1.104131E+01  1.384591E+01  2.791236E+01  3.364619E+01  3.611743E+01  3.690752E+01  3.906483E+01  4.573835E+01
            0.075758  0.577350  0.000000
 -1.505734E+01  1.105242E+01  1.393149E+01  2.809296E+01  3.366790E+01  3.610351E+01  3.688821E+01  3.903561E+01  4.572154E+01
            0.080808  0.577350  0.000000
 -1.400679E+01  1.106414E+01  1.401817E+01  2.828479E+01  3.369107E+01  3.608873E+01  3.687231E+01  3.900496E+01  4.570011E+01
            0.085859  0.577350  0.000000
 -1.285068E+01  1.107645E+01  1.410739E+01  2.848529E+01  3.371570E+01  3.607313E+01  3.686073E+01  3.897300E+01  4.567419E+01
            0.090909  0.577350  0.000000
 -1.161085E+01  1.108932E+01  1.420044E+01  2.869159E+01  3.374175E+01  3.605673E+01  3.685426E+01  3.893983E+01  4.564403E+01
            0.095960  0.577350  0.000000
 -1.030221E+01  1.110272E+01  1.429833E+01  2.890067E+01  3.376922E+01  3.603955E+01  3.685353E+01  3.890556E+01  4.560992E+01
            0.101010  0.577350  0.000000
 -8.929485E+00  1.111663E+01  1.440181E+01  2.910963E+01  3.379806E+01  3.602163E+01  3.685897E+01  3.887029E+01  4.557229E+01
            0.106061  0.577350  0.000000
 -7.481369E+00  1.113103E+01  1.451128E+01  2.931587E+01  3.382823E+01  3.600299E+01  3.687084E+01  3.883414E+01  4.553165E+01
            0.111111  0.577350  0.000000
 -5.915116E+00  1.114588E+01  1.462680E+01  2.951724E+01  3.385970E+01  3.598366E+01  3.688919E+01  3.879721E+01  4.548864E+01
            0.116162  0.577350  0.000000
 -4.096542E+00  1.116117E+01  1.474807E+01  2.971209E+01  3.389240E+01  3.596368E+01  3.691388E+01  3.875961E+01  4.544398E+01
            0.121212  0.577350  0.000000
 -1.112880E+00  1.117686E+01  1.487450E+01  2.989929E+01  3.392629E+01  3.594308E+01  3.694459E+01  3.872144E+01  4.539846E+01
            0.126263  0.577350  0.000000
  3.437629E+00  1.119293E+01  1.500531E+01  3.007823E+01  3.396130E+01  3.592189E+01  3.698082E+01  3.868283E+01  4.535295E+01
            0.131313  0.577350  0.000000
  4.753575E+00  1.120934E+01  1.513960E+01  3.024870E+01  3.399738E+01  3.590017E+01  3.702195E+01  3.864387E+01  4.530832E+01
            0.136364  0.577350  0.000000
  5.596575E+00  1.122605E+01  1.527647E+01  3.041088E+01  3.403445E+01  3.587795E+01  3.706722E+01  3.860467E+01  4.526543E+01
            0.141414  0.577350  0.000000
  6.181559E+00  1.124303E+01  1.541517E+01  3.056519E+01  3.407245E+01  3.585528E+01  3.711577E+01  3.856534E+01  4.522508E+01
            0.146465  0.577350  0.000000
  6.593423E+00  1.126024E+01  1.555510E+01  3.071230E+01  3.411131E+01  3.583220E+01  3.716665E+01  3.852600E+01  4.518798E+01
            0.151515  0.577350  0.000000
  6.877182E+00  1.127764E+01  1.569591E+01  3.085304E+01  3.415094E+01  3.580878E+01  3.721881E+01  3.848673E+01  4.515474E+01
            0.156566  0.577350  0.000000
  7.060400E+00  1.129518E+01  1.583741E+01  3.098833E+01  3.419128E+01  3.578505E+01  3.727106E+01  3.844765E+01  4.512576E+01
            0.161616  0.577350  0.000000
  7.161402E+00  1.131283E+01  1.597963E+01  3.111925E+01  3.423224E+01  3.576108E+01  3.732205E+01  3.840885E+01  4.510132E+01
            0.166667  0.577350  0.000000
  7.193143E+00  1.133055E+01  1.612265E+01  3.124694E+01  3.427372E+01  3.573692E+01  3.737021E+01  3.837042E+01  4.508149E+01
            0.171717  0.577350  0.000000
  7.165153E+00  1.134830E+01  1.626663E+01  3.137271E+01  3.431563E+01  3.571263E+01  3.741368E+01  3.833245E+01  4.506619E+01
            0.176768  0.577350  0.000000
  7.084757E+00  1.136607E+01  1.641169E+01  3.149792E+01  3.435787E+01  3.568826E+01  3.745030E+01  3.829502E+01  4.505515E+01
            0.181818  0.577350  0.000000
  6.957735E+00  1.138381E+01  1.655782E+01  3.162397E+01  3.440032E+01  3.566386E+01  3.747761E+01  3.825822E+01  4.504797E+01
            0.186869  0.577350  0.000000
  6.788891E+00  1.140150E+01  1.670485E+01  3.175219E+01  3.444286E+01  3.563950E+01  3.749303E+01  3.822212E+01  4.504417E+01
            0.191919  0.577350  0.000000
  6.582219E+00  1.141912E+01  1.685228E+01  3.188362E+01  3.448538E+01  3.561524E+01  3.749415E+01  3.818679E+01  4.504320E+01
            0.196970  0.577350  0.000000
  6.341048E+00  1.143664E+01  1.699930E+01  3.201878E+01  3.452775E+01  3.559112E+01  3.747917E+01  3.815230E+01  4.504451E+01
            0.202020  0.577350  0.000000
  6.067771E+00  1.145403E+01  1.714465E+01  3.215736E+01  3.456983E+01  3.556722E+01  3.744745E+01  3.811873E+01  4.504758E+01
            0.207071  0.577350  0.000000
  5.763862E+00  1.147128E+01  1.728670E+01  3.229813E+01  3.461150E+01  3.554359E+01  3.739993E+01  3.808612E+01  4.505194E+01
            0.212121  0.577350  0.000000
  5.429458E+00  1.148834E+01  1.742352E+01  3.243894E+01  3.465262E+01  3.552029E+01  3.733933E+01  3.805456E+01  4.505722E+01
            0.217172  0.577350  0.000000
  5.063461E+00  1.150518E+01  1.755306E+01  3.257709E+01  3.469307E+01  3.549738E+01  3.726989E+01  3.802410E+01  4.506306E+01
            0.222222  0.577350  0.000000
  4.663508E+00  1.152176E+01  1.767344E+01  3.270978E+01  3.473271E+01  3.547492E+01  3.719673E+01  3.799480E+01  4.506915E+01
            0.227273  0.577350  0.000000
  4.225302E+00  1.153806E+01  1.778306E+01  3.283459E+01  3.477141E+01  3.545297E+01  3.712498E+01  3.796673E+01  4.507520E+01
            0.232323  0.577350  0.000000
  3.742226E+00  1.155402E+01  1.788084E+01  3.294981E+01  3.480906E+01  3.543159E+01  3.705912E+01  3.793993E+01  4.508092E+01
            0.237374  0.577350  0.000000
  3.202436E+00  1.156961E+01  1.796619E+01  3.305456E+01  3.484553E+01  3.541083E+01  3.700246E+01  3.791446E+01  4.508604E+01
            0.242424  0.577350  0.000000
  2.581711E+00  1.158478E+01  1.803902E+01  3.314866E+01  3.488070E+01  3.539076E+01  3.695711E+01  3.789037E+01  4.509036E+01
            0.247475  0.577350  0.000000
  1.814102E+00  1.159949E+01  1.809966E+01  3.323244E+01  3.491446E+01  3.537143E+01  3.692403E+01  3.786770E+01  4.509374E+01
            0.252525  0.577350  0.000000
  4.341154E-01  1.161370E+01  1.814871E+01  3.330657E+01  3.494670E+01  3.535288E+01  3.690332E+01  3.784649E+01  4.509612E+01
            0.257576  0.577350  0.000000
 -1.609989E+00  1.162736E+01  1.818704E+01  3.337186E+01  3.497732E+01  3.533517E+01  3.689439E+01  3.782677E+01  4.509750E+01
            0.262626  0.577350  0.000000
 -2.237897E+00  1.164044E+01  1.821560E+01  3.342918E+01  3.500621E+01  3.531835E+01  3.689627E+01  3.780855E+01  4.509793E+01
            0.267677  0.577350  0.000000
 -2.651088E+00  1.165289E+01  1.823544E+01  3.347938E+01  3.503329E+01  3.530246E+01  3.690765E+01  3.779186E+01  4.509754E+01
            0.272727  0.577350  0.000000
 -2.938197E+00  1.166467E+01  1.824764E+01  3.352331E+01  3.505846E+01  3.528755E+01  3.692706E+01  3.777670E+01  4.509645E+01
            0.277778  0.577350  0.000000
 -3.133254E+00  1.167574E+01  1.825328E+01  3.356172E+01  3.508164E+01  3.527366E+01  3.695293E+01  3.776306E+01  4.509485E+01
            0.282828  0.577350  0.000000
 -3.254494E+00  1.168607E+01  1.825339E+01  3.359534E+01  3.510277E+01  3.526085E+01  3.698361E+01  3.775093E+01  4.509290E+01
            0.287879  0.577350  0.000000
 -3.314197E+00  1.169561E+01  1.824899E+01  3.362477E+01  3.512180E+01  3.524915E+01  3.701746E+01  3.774029E+01  4.509079E+01
            0.292929  0.577350  0.000000
 -3.322407E+00  1.170432E+01  1.824104E+01  3.365053E+01  3.513866E+01  3.523862E+01  3.705284E+01  3.773109E+01  4.508869E+01
            0.297980  0.577350  0.000000
 -3.288785E+00  1.171217E+01  1.823049E+01  3.367304E+01  3.515332E+01  3.522931E+01  3.708818E+01  3.772329E+01  4.508677E+01
            0.303030  0.577350  0.000000
 -3.223745E+00  1.171910E+01  1.821825E+01  3.369257E+01  3.516574E+01  3.522131E+01  3.712196E+01  3.771683E+01  4.508517E+01
            0.308081  0.577350  0.000000
 -3.139108E+00  1.172508E+01  1.820526E+01  3.370930E+01  3.517586E+01  3.521470E+01  3.715282E+01  3.771164E+01  4.508397E+01
            0.313131  0.577350  0.000000
 -3.048228E+00  1.173007E+01  1.819244E+01  3.372330E+01  3.518357E+01  3.520966E+01  3.717951E+01  3.770762E+01  4.508325E+01
            0.318182  0.577350  0.000000
 -2.965212E+00  1.173401E+01  1.818079E+01  3.373457E+01  3.518870E+01  3.520645E+01  3.720100E+01  3.770467E+01  4.508303E+01
            0.323232  0.577350  0.000000
 -2.902855E+00  1.173688E+01  1.817135E+01  3.374311E+01  3.519123E+01  3.520515E+01  3.721656E+01  3.770270E+01  4.508328E+01
            0.328283  0.577350  0.000000
 -2.868859E+00  1.173862E+01  1.816520E+01  3.374895E+01  3.519203E+01  3.520502E+01  3.722581E+01  3.770159E+01  4.508394E+01
            0.333333  0.577350  0.000000
 -2.861034E+00  1.173919E+01  1.816347E+01  3.375225E+01  3.519223E+01  3.520501E+01  3.722887E+01  3.770120E+01  4.508489E+01
            0.330808  0.572976  0.000000
 -2.858114E+00  1.173860E+01  1.816589E+01  3.375036E+01  3.519215E+01  3.520494E+01  3.722600E+01  3.770150E+01  4.508427E+01
            0.328283  0.568603  0.000000
 -2.828349E+00  1.173679E+01  1.817478E+01  3.374725E+01  3.519103E+01  3.520569E+01  3.721848E+01  3.770226E+01  4.508334E+01
            0.325758  0.564229  0.000000
 -2.716694E+00  1.173371E+01  1.819084E+01  3.374375E+01  3.518763E+01  3.520860E+01  3.720864E+01  3.770332E+01  4.508204E+01
            0.323232  0.559855  0.000000
 -2.434108E+00  1.172932E+01  1.821431E+01  3.374080E+01  3.518187E+01  3.521389E+01  3.719958E+01  3.770453E+01  4.508036E+01
            0.320707  0.555481  0.000000
 -1.790046E+00  1.172357E+01  1.824486E+01  3.373930E+01  3.517414E+01  3.522127E+01  3.719487E+01  3.770575E+01  4.507835E+01
            0.318182  0.551107  0.000000
  1.082624E+00  1.171640E+01  1.828145E+01  3.373988E+01  3.516470E+01  3.523055E+01  3.719821E+01  3.770683E+01  4.507609E+01
            0.315657  0.546733  0.000000
  2.731684E+00  1.170777E+01  1.832236E+01  3.374270E+01  3.515370E+01  3.524170E+01  3.721279E+01  3.770763E+01  4.507370E+01
            0.313131  0.542359  0.000000
  3.964295E+00  1.169763E+01  1.836526E+01  3.374733E+01  3.514127E+01  3.525470E+01  3.724083E+01  3.770802E+01  4.507132E+01
            0.310606  0.537985  0.000000
  5.074449E+00  1.168592E+01  1.840743E+01  3.375274E+01  3.512746E+01  3.526955E+01  3.728316E+01  3.770785E+01  4.506908E+01
            0.308081  0.533612  0.000000
  6.098217E+00  1.167259E+01  1.844605E+01  3.375754E+01  3.511236E+01  3.528628E+01  3.733916E+01  3.770700E+01  4.506711E+01
            0.305556  0.529238  0.000000
  7.038624E+00  1.165760E+01  1.847845E+01  3.376028E+01  3.509602E+01  3.530491E+01  3.740695E+01  3.770535E+01  4.506557E+01
            0.303030  0.524864  0.000000
  7.893362E+00  1.164091E+01  1.850234E+01  3.375967E+01  3.507850E+01  3.532545E+01  3.748380E+01  3.770278E+01  4.506461E+01
            0.300505  0.520490  0.000000
  8.661646E+00  1.162246E+01  1.851597E+01  3.375477E+01  3.505987E+01  3.534794E+01  3.756659E+01  3.769917E+01  4.506439E+01
            0.297980  0.516116  0.000000
  9.345535E+00  1.160223E+01  1.851818E+01  3.374506E+01  3.504017E+01  3.537238E+01  3.765225E+01  3.769441E+01  4.506511E+01
            0.295455  0.511742  0.000000
  9.949505E+00  1.158018E+01  1.850838E+01  3.373035E+01  3.501945E+01  3.539880E+01  3.768840E+01  3.773803E+01  4.506700E+01
            0.292929  0.507368  0.000000
  1.047954E+01  1.155627E+01  1.848653E+01  3.371073E+01  3.499775E+01  3.542721E+01  3.768102E+01  3.782162E+01  4.507028E+01
            0.290404  0.502995  0.000000
  1.094230E+01  1.153047E+01  1.845308E+01  3.368647E+01  3.497510E+01  3.545761E+01  3.767219E+01  3.790123E+01  4.507514E+01
            0.287879  0.498621  0.000000
  1.134451E+01  1.150274E+01  1.840885E+01  3.365794E+01  3.495153E+01  3.549003E+01  3.766180E+01  3.797551E+01  4.508176E+01
            0.285354  0.494247  0.000000
  1.147305E+01  1.169257E+01  1.835501E+01  3.362556E+01  3.492704E+01  3.552445E+01  3.764979E+01  3.804349E+01  4.509024E+01
            0.282828  0.489873  0.000000
  1.144138E+01  1.199238E+01  1.829300E+01  3.358973E+01  3.490163E+01  3.556088E+01  3.763607E+01  3.810450E+01  4.510062E+01
            0.280303  0.485499  0.000000
  1.140767E+01  1.224924E+01  1.822442E+01  3.355080E+01  3.487531E+01  3.559931E+01  3.762057E+01  3.815809E+01  4.511285E+01
            0.277778  0.481125  0.000000
  1.137191E+01  1.246789E+01  1.815103E+01  3.350908E+01  3.484804E+01  3.563975E+01  3.760324E+01  3.820400E+01  4.512677E+01
            0.275253  0.476751  0.000000
  1.133404E+01  1.265253E+01  1.807462E+01  3.346473E+01  3.481981E+01  3.568218E+01  3.758402E+01  3.824209E+01  4.514216E+01
            0.272727  0.472377  0.000000
  1.129405E+01  1.280688E+01  1.799696E+01  3.341782E+01  3.479058E+01  3.572659E+01  3.756286E+01  3.827233E+01  4.515869E+01
            0.270202  0.468004  0.000000
  1.125188E+01  1.293428E+01  1.791977E+01  3.336830E+01  3.476032E+01  3.577298E+01  3.753972E+01  3.829480E+01  4.517599E+01
            0.267677  0.463630  0.000000
  1.120750E+01  1.303773E+01  1.784457E+01  3.331595E+01  3.472898E+01  3.582132E+01  3.751457E+01  3.830967E+01  4.519362E+01
            0.265152  0.459256  0.000000
  1.116089E+01  1.311994E+01  1.777268E+01  3.326043E+01  3.469654E+01  3.587161E+01  3.748737E+01  3.831720E+01  4.521115E+01
            0.262626  0.454882  0.000000
  1.111200E+01  1.318336E+01  1.770513E+01  3.320125E+01  3.466295E+01  3.592382E+01  3.745812E+01  3.831773E+01  4.522815E+01
            0.260101  0.450508  0.000000
  1.106082E+01  1.323024E+01  1.764257E+01  3.313783E+01  3.462818E+01  3.597791E+01  3.742679E+01  3.831165E+01  4.524419E+01
            0.257576  0.446134  0.000000
  1.100730E+01  1.326266E+01  1.758528E+01  3.306950E+01  3.459219E+01  3.603385E+01  3.739338E+01  3.829943E+01  4.525892E+01
            0.255051  0.441760  0.000000
  1.095143E+01  1.328252E+01  1.753305E+01  3.299555E+01  3.455495E+01  3.609156E+01  3.735791E+01  3.828154E+01  4.527206E+01
            0.252525  0.437387  0.000000
  1.089318E+01  1.329160E+01  1.748522E+01  3.291530E+01  3.451643E+01  3.615096E+01  3.732042E+01  3.825844E+01  4.528342E+01
            0.250000  0.433013  0.000000
  1.083253E+01  1.329160E+01  1.744060E+01  3.282810E+01  3.447658E+01  3.621190E+01  3.728100E+01  3.823058E+01  4.529290E+01
            0.247475  0.428639  0.000000
  1.076947E+01  1.328416E+01  1.739748E+01  3.273343E+01  3.443537E+01  3.627417E+01  3.723980E+01  3.819833E+01  4.530051E+01
            0.244949  0.424265  0.000000
  1.070399E+01  1.327090E+01  1.735366E+01  3.263097E+01  3.439277E+01  3.633744E+01  3.719709E+01  3.816195E+01  4.530641E+01
            0.242424  0.419891  0.000000
  1.063607E+01  1.325345E+01  1.730646E+01  3.252055E+01  3.434873E+01  3.640117E+01  3.715336E+01  3.812159E+01  4.531087E+01
            0.239899  0.415517  0.000000
  1.056572E+01  1.323347E+01  1.725283E+01  3.240229E+01  3.430322E+01  3.646442E+01  3.710947E+01  3.807730E+01  4.531432E+01
            0.237374  0.411143  0.000000
  1.049293E+01  1.321262E+01  1.718942E+01  3.227656E+01  3.425617E+01  3.652546E+01  3.706709E+01  3.802897E+01  4.531734E+01
            0.234848  0.406770  0.000000
  1.041770E+01  1.319249E+01  1.711276E+01  3.214402E+01  3.420756E+01  3.658095E+01  3.702950E+01  3.797642E+01  4.532064E+01
            0.232323  0.402396  0.000000
  1.034004E+01  1.317452E+01  1.701943E+01  3.200563E+01  3.415734E+01  3.662447E+01  3.700306E+01  3.791936E+01  4.532507E+01
            0.229798  0.398022  0.000000
  1.025996E+01  1.315982E+01  1.690629E+01  3.186272E+01  3.410546E+01  3.664606E+01  3.699766E+01  3.785744E+01  4.533152E+01
            0.227273  0.393648  0.000000
  1.017749E+01  1.314905E+01  1.677082E+01  3.171702E+01  3.405188E+01  3.663838E+01  3.702058E+01  3.779033E+01  4.534085E+01
            0.224747  0.389274  0.000000
  1.009264E+01  1.314212E+01  1.661142E+01  3.157073E+01  3.399657E+01  3.660486E+01  3.706834E+01  3.771768E+01  4.535372E+01
            0.222222  0.384900  0.000000
  1.000545E+01  1.313814E+01  1.642781E+01  3.142660E+01  3.393950E+01  3.655420E+01  3.713218E+01  3.763927E+01  4.537042E+01
            0.219697  0.380526  0.000000
  9.915947E+00  1.313515E+01  1.622129E+01  3.128794E+01  3.388065E+01  3.649278E+01  3.720566E+01  3.755500E+01  4.539059E+01
            0.217172  0.376152  0.000000
  9.824173E+00  1.313019E+01  1.599491E+01  3.115857E+01  3.381999E+01  3.642408E+01  3.728527E+01  3.746498E+01  4.541311E+01
            0.214646  0.371779  0.000000
  9.730173E+00  1.311940E+01  1.575330E+01  3.104252E+01  3.375752E+01  3.634987E+01  3.736917E+01  3.736958E+01  4.543603E+01
            0.212121  0.367405  0.000000
  9.633993E+00  1.309850E+01  1.550214E+01  3.094368E+01  3.369322E+01  3.627111E+01  3.726949E+01  3.745636E+01  4.545675E+01
            0.209596  0.363031  0.000000
  9.535683E+00  1.306323E+01  1.524726E+01  3.086523E+01  3.362709E+01  3.618835E+01  3.716570E+01  3.754623E+01  4.547250E+01
            0.207071  0.358657  0.000000
  9.435297E+00  1.300993E+01  1.499368E+01  3.080900E+01  3.355912E+01  3.610194E+01  3.705946E+01  3.763842E+01  4.548094E+01
            0.204545  0.354283  0.000000
  9.332888E+00  1.293582E+01  1.474471E+01  3.077506E+01  3.348930E+01  3.601210E+01  3.695223E+01  3.773265E+01  4.548069E+01
            0.202020  0.349909  0.000000
  9.228511E+00  1.283922E+01  1.450185E+01  3.076158E+01  3.341764E+01  3.591899E+01  3.684550E+01  3.782873E+01  4.547170E+01
            0.199495  0.345535  0.000000
  9.122221E+00  1.271950E+01  1.426516E+01  3.076499E+01  3.334412E+01  3.582273E+01  3.674073E+01  3.792651E+01  4.545523E+01
            0.196970  0.341162  0.000000
  9.014074E+00  1.257688E+01  1.403404E+01  3.078047E+01  3.326876E+01  3.572343E+01  3.663919E+01  3.802585E+01  4.543361E+01
            0.194444  0.336788  0.000000
  8.904128E+00  1.241220E+01  1.380811E+01  3.080254E+01  3.319153E+01  3.562118E+01  3.654180E+01  3.812665E+01  4.540972E+01
            0.191919  0.332414  0.000000
  8.792442E+00  1.222690E+01  1.358759E+01  3.082559E+01  3.311246E+01  3.551609E+01  3.644906E+01  3.822881E+01  4.538663E+01
            0.189394  0.328040  0.000000
  8.679080E+00  1.202326E+01  1.337341E+01  3.084441E+01  3.303153E+01  3.540825E+01  3.636093E+01  3.833223E+01  4.536711E+01
            0.186869  0.323666  0.000000
  8.564108E+00  1.180480E+01  1.316687E+01  3.085449E+01  3.294877E+01  3.529774E+01  3.627682E+01  3.843684E+01  4.535350E+01
            0.184343  0.319292  0.000000
  8.447603E+00  1.157639E+01  1.296911E+01  3.085211E+01  3.286419E+01  3.518468E+01  3.619571E+01  3.854256E+01  4.534751E+01
            0.181818  0.314918  0.000000
  8.329648E+00  1.134414E+01  1.278088E+01  3.083428E+01  3.277783E+01  3.506915E+01  3.611633E+01  3.864933E+01  4.535025E+01
            0.179293  0.310544  0.000000
  8.210337E+00  1.111495E+01  1.260258E+01  3.079863E+01  3.268971E+01  3.495125E+01  3.603736E+01  3.875708E+01  4.536225E+01
            0.176768  0.306171  0.000000
  8.089778E+00  1.089568E+01  1.243439E+01  3.074323E+01  3.259988E+01  3.483110E+01  3.595772E+01  3.886576E+01  4.538354E+01
            0.174242  0.301797  0.000000
  7.968089E+00  1.069217E+01  1.227650E+01  3.066642E+01  3.250841E+01  3.470878E+01  3.587685E+01  3.897533E+01  4.541374E+01
            0.171717  0.297423  0.000000
  7.845407E+00  1.050852E+01  1.212927E+01  3.056676E+01  3.241534E+01  3.458441E+01  3.579478E+01  3.908573E+01  4.545219E+01
            0.169192  0.293049  0.000000
  7.721884E+00  1.034644E+01  1.199334E+01  3.044313E+01  3.232074E+01  3.445809E+01  3.571216E+01  3.919691E+01  4.549801E+01
            0.166667  0.288675  0.000000
  7.597688E+00  1.020490E+01  1.186950E+01  3.029497E+01  3.222469E+01  3.432991E+01  3.563014E+01  3.930884E+01  4.555017E+01
            0.164141  0.284301  0.000000
  7.473007E+00  1.008024E+01  1.175849E+01  3.012260E+01  3.212725E+01  3.420000E+01  3.555012E+01  3.942146E+01  4.560758E+01
            0.161616  0.279927  0.000000
  7.348045E+00  9.966828E+00  1.166059E+01  2.992766E+01  3.202852E+01  3.406845E+01  3.547336E+01  3.953473E+01  4.566911E+01
            0.159091  0.275554  0.000000
  7.223026E+00  9.858027E+00  1.157500E+01  2.971349E+01  3.192854E+01  3.393536E+01  3.540068E+01  3.964858E+01  4.573360E+01
            0.156566  0.271180  0.000000
  7.098190E+00  9.747397E+00  1.149932E+01  2.948543E+01  3.182742E+01  3.380084E+01  3.533213E+01  3.976298E+01  4.579991E+01
            0.154040  0.266806  0.000000
  6.973794E+00  9.629673E+00  1.142921E+01  2.925089E+01  3.172521E+01  3.366500E+01  3.526690E+01  3.987785E+01  4.586693E+01
            0.151515  0.262432  0.000000
  6.850109E+00  9.501251E+00  1.135869E+01  2.901923E+01  3.162199E+01  3.352795E+01  3.520329E+01  3.999315E+01  4.593358E+01
            0.148990  0.258058  0.000000
  6.727421E+00  9.360068E+00  1.128077E+01  2.880139E+01  3.151784E+01  3.338977E+01  3.513887E+01  4.010879E+01  4.599888E+01
            0.146465  0.253684  0.000000
  6.606025E+00  9.205013E+00  1.118831E+01  2.860939E+01  3.141284E+01  3.325058E+01  3.507074E+01  4.022473E+01  4.606196E+01
            0.143939  0.249310  0.000000
  6.486223E+00  9.035236E+00  1.107481E+01  2.845569E+01  3.130707E+01  3.311048E+01  3.499581E+01  4.034089E+01  4.612215E+01
            0.141414  0.244936  0.000000
  6.368323E+00  8.849358E+00  1.093497E+01  2.835239E+01  3.120063E+01  3.296957E+01  3.491120E+01  4.045719E+01  4.617908E+01
            0.138889  0.240563  0.000000
  6.252633E+00  8.644591E+00  1.076510E+01  2.831041E+01  3.109359E+01  3.282793E+01  3.481459E+01  4.057357E+01  4.623271E+01
            0.136364  0.236189  0.000000
  6.139455E+00  8.415715E+00  1.056360E+01  2.833854E+01  3.098607E+01  3.268567E+01  3.470461E+01  4.068994E+01  4.628347E+01
            0.133838  0.231815  0.000000
  6.029084E+00  8.154026E+00  1.033186E+01  2.844239E+01  3.087816E+01  3.254288E+01  3.458121E+01  4.080622E+01  4.633227E+01
            0.131313  0.227441  0.000000
  5.921799E+00  7.846740E+00  1.007543E+01  2.862315E+01  3.076998E+01  3.239963E+01  3.444607E+01  4.092232E+01  4.638051E+01
            0.128788  0.223067  0.000000
  5.817858E+00  7.478225E+00  9.804659E+00  2.887635E+01  3.066165E+01  3.225603E+01  3.430292E+01  4.103815E+01  4.642996E+01
            0.126263  0.218693  0.000000
  5.717493E+00  7.035253E+00  9.533201E+00  2.919064E+01  3.055327E+01  3.211214E+01  3.415790E+01  4.115359E+01  4.648254E+01
            0.123737  0.214319  0.000000
  5.620904E+00  6.517739E+00  9.273839E+00  2.954721E+01  3.044496E+01  3.196806E+01  3.401973E+01  4.126855E+01  4.653996E+01
            0.121212  0.209946  0.000000
  5.528258E+00  5.953203E+00  9.034257E+00  2.992002E+01  3.033684E+01  3.182387E+01  3.389957E+01  4.138290E+01  4.660321E+01
            0.118687  0.205572  0.000000
  5.411651E+00  5.439683E+00  8.816261E+00  3.022901E+01  3.027799E+01  3.167965E+01  3.380986E+01  4.149653E+01  4.667201E+01
            0.116162  0.201198  0.000000
  5.014103E+00  5.355273E+00  8.618281E+00  3.012159E+01  3.059010E+01  3.153548E+01  3.376134E+01  4.160931E+01  4.674435E+01
            0.113636  0.196824  0.000000
  4.910243E+00  5.275092E+00  8.438728E+00  3.001468E+01  3.083364E+01  3.139147E+01  3.375753E+01  4.172112E+01  4.681646E+01
            0.111111  0.192450  0.000000
  5.194355E+00  5.199177E+00  8.279601E+00  2.990838E+01  3.100236E+01  3.124769E+01  3.378979E+01  4.183181E+01  4.688318E+01
            0.108586  0.188076  0.000000
  5.127555E+00  5.818908E+00  8.154469E+00  2.980279E+01  3.110425E+01  3.110748E+01  3.383897E+01  4.194128E+01  4.693904E+01
            0.106061  0.183702  0.000000
  5.060246E+00  6.591440E+00  8.123794E+00  2.969801E+01  3.096124E+01  3.116983E+01  3.388470E+01  4.204941E+01  4.697954E+01
            0.103535  0.179328  0.000000
  4.997285E+00  7.134197E+00  8.420199E+00  2.959415E+01  3.081877E+01  3.121007E+01  3.391498E+01  4.215608E+01  4.700219E+01
            0.101010  0.174955  0.000000
  4.938728E+00  7.225850E+00  9.149060E+00  2.949129E+01  3.067695E+01  3.124296E+01  3.393011E+01  4.226119E+01  4.700695E+01
            0.098485  0.170581  0.000000
  4.884666E+00  7.139975E+00  9.954968E+00  2.938955E+01  3.053589E+01  3.127570E+01  3.394148E+01  4.236466E+01  4.699609E+01
            0.095960  0.166207  0.000000
  4.835233E+00  7.006355E+00  1.065467E+01  2.928903E+01  3.039571E+01  3.130899E+01  3.396745E+01  4.246641E+01  4.697358E+01
            0.093434  0.161833  0.000000
  4.790613E+00  6.856141E+00  1.118663E+01  2.918982E+01  3.025655E+01  3.134030E+01  3.402714E+01  4.256638E+01  4.694441E+01
            0.090909  0.157459  0.000000
  4.751041E+00  6.699113E+00  1.153151E+01  2.909205E+01  3.011851E+01  3.136886E+01  3.413296E+01  4.266453E+01  4.691388E+01
            0.088384  0.153085  0.000000
  4.716798E+00  6.539219E+00  1.169754E+01  2.899581E+01  2.998173E+01  3.139963E+01  3.428437E+01  4.276081E+01  4.688680E+01
            0.085859  0.148711  0.000000
  4.688212E+00  6.378011E+00  1.171887E+01  2.890120E+01  2.984635E+01  3.144289E+01  3.446697E+01  4.285521E+01  4.686678E+01
            0.083333  0.144338  0.000000
  4.665643E+00  6.215293E+00  1.165304E+01  2.880831E+01  2.971251E+01  3.151004E+01  3.465721E+01  4.294771E+01  4.685572E+01
            0.080808  0.139964  0.000000
  4.649476E+00  6.049111E+00  1.157085E+01  2.871725E+01  2.958033E+01  3.160911E+01  3.482980E+01  4.303831E+01  4.685377E+01
            0.078283  0.135590  0.000000
  4.640105E+00  5.876267E+00  1.153713E+01  2.862808E+01  2.944996E+01  3.174259E+01  3.496462E+01  4.312702E+01  4.685970E+01
            0.075758  0.131216  0.000000
  4.637917E+00  5.693942E+00  1.158875E+01  2.854087E+01  2.932156E+01  3.190743E+01  3.505124E+01  4.321385E+01  4.687156E+01
            0.073232  0.126842  0.000000
  4.643278E+00  5.501453E+00  1.172287E+01  2.845571E+01  2.919526E+01  3.209622E+01  3.509033E+01  4.329881E+01  4.688710E+01
            0.070707  0.122468  0.000000
  4.656514E+00  5.300468E+00  1.190319E+01  2.837264E+01  2.907121E+01  3.229877E+01  3.509191E+01  4.338195E+01  4.690381E+01
            0.068182  0.118094  0.000000
  4.677891E+00  5.093781E+00  1.207879E+01  2.829173E+01  2.894958E+01  3.250406E+01  3.507124E+01  4.346327E+01  4.691870E+01
            0.065657  0.113721  0.000000
  4.707604E+00  4.884075E+00  1.220216E+01  2.821302E+01  2.883053E+01  3.270223E+01  3.504407E+01  4.354282E+01  4.692827E+01
            0.063131  0.109347  0.000000
  4.673411E+00  4.745753E+00  1.223855E+01  2.813658E+01  2.871420E+01  3.288627E+01  3.502287E+01  4.362063E+01  4.692884E+01
            0.060606  0.104973  0.000000
  4.463196E+00  4.792331E+00  1.216663E+01  2.806246E+01  2.860078E+01  3.305245E+01  3.501546E+01  4.369673E+01  4.691717E+01
            0.058081  0.100599  0.000000
  4.254280E+00  4.847214E+00  1.197470E+01  2.799073E+01  2.849043E+01  3.319945E+01  3.502573E+01  4.377113E+01  4.689105E+01
            0.055556  0.096225  0.000000
  4.047005E+00  4.910147E+00  1.165624E+01  2.792145E+01  2.838332E+01  3.332676E+01  3.505557E+01  4.384385E+01  4.684960E+01
            0.053030  0.091851  0.000000
  3.841172E+00  4.980737E+00  1.120661E+01  2.785470E+01  2.827961E+01  3.343375E+01  3.510608E+01  4.391490E+01  4.679329E+01
            0.050505  0.087477  0.000000
  3.635903E+00  5.058453E+00  1.062128E+01  2.779054E+01  2.817948E+01  3.352003E+01  3.517731E+01  4.398424E+01  4.672368E+01
            0.047980  0.083103  0.000000
  3.429284E+00  5.142620E+00  9.895035E+00  2.772906E+01  2.808310E+01  3.358679E+01  3.526706E+01  4.405185E+01  4.664296E+01
            0.045455  0.078730  0.000000
  3.217391E+00  5.232428E+00  9.021082E+00  2.767032E+01  2.799063E+01  3.363764E+01  3.537008E+01  4.411766E+01  4.655356E+01
            0.042929  0.074356  0.000000
  2.991419E+00  5.326934E+00  7.989155E+00  2.761439E+01  2.790222E+01  3.367826E+01  3.547854E+01  4.418158E+01  4.645779E+01
            0.040404  0.069982  0.000000
  2.727180E+00  5.425080E+00  6.782149E+00  2.756135E+01  2.781804E+01  3.371515E+01  3.558354E+01  4.424350E+01  4.635767E+01
            0.037879  0.065608  0.000000
  2.329856E+00  5.379777E+00  5.525704E+00  2.751124E+01  2.773822E+01  3.375442E+01  3.567658E+01  4.430327E+01  4.625490E+01
            0.035354  0.061234  0.000000
  1.008711E+00  3.898705E+00  5.627567E+00  2.746412E+01  2.766292E+01  3.380097E+01  3.575055E+01  4.436073E+01  4.615090E+01
            0.032828  0.056860  0.000000
 -3.080205E+00  3.005456E+00  5.729372E+00  2.742002E+01  2.759225E+01  3.385823E+01  3.580022E+01  4.441567E+01  4.604697E+01
            0.030303  0.052486  0.000000
 -4.694322E+00  2.617726E+00  5.829799E+00  2.737898E+01  2.752634E+01  3.392808E+01  3.582235E+01  4.446787E+01  4.594446E+01
            0.027778  0.048113  0.000000
 -5.765145E+00  2.366698E+00  5.927530E+00  2.734104E+01  2.746531E+01  3.401088E+01  3.581563E+01  4.451710E+01  4.584488E+01
            0.025253  0.043739  0.000000
 -6.502153E+00  2.160780E+00  6.021281E+00  2.730621E+01  2.740926E+01  3.410561E+01  3.578051E+01  4.456311E+01  4.574993E+01
            0.022727  0.039365  0.000000
 -6.994938E+00  1.974942E+00  6.109833E+00  2.727454E+01  2.735828E+01  3.421000E+01  3.571896E+01  4.460565E+01  4.566149E+01
            0.020202  0.034991  0.000000
 -7.291335E+00  1.799867E+00  6.192054E+00  2.724604E+01  2.731245E+01  3.432065E+01  3.563432E+01  4.464448E+01  4.558139E+01
            0.017677  0.030617  0.000000
 -7.420380E+00  1.631375E+00  6.266923E+00  2.722076E+01  2.727186E+01  3.443324E+01  3.553104E+01  4.467935E+01  4.551132E+01
            0.015152  0.026243  0.000000
 -7.400481E+00  1.467604E+00  6.333541E+00  2.719873E+01  2.723655E+01  3.454282E+01  3.541441E+01  4.471006E+01  4.545254E+01
            0.012626  0.021869  0.000000
 -7.242446E+00  1.308246E+00  6.391140E+00  2.717999E+01  2.720660E+01  3.464413E+01  3.529026E+01  4.473639E+01  4.540575E+01
            0.010101  0.017495  0.000000
 -6.950539E+00  1.154588E+00  6.439087E+00  2.716457E+01  2.718204E+01  3.473198E+01  3.516456E+01  4.475817E+01  4.537108E+01
            0.007576  0.013122  0.000000
 -6.522324E+00  1.010144E+00  6.476879E+00  2.715252E+01  2.716292E+01  3.480163E+01  3.504311E+01  4.477527E+01  4.534820E+01
            0.005051  0.008748  0.000000
 -5.947296E+00  8.821478E-01  6.504134E+00  2.714384E+01  2.714928E+01  3.484815E+01  3.493221E+01  4.478756E+01  4.533641E+01
            0.002525  0.004374  0.000000
 -5.202468E+00  7.846209E-01  6.520590E+00  2.713851E+01  2.714121E+01  3.482078E+01  3.488430E+01  4.479497E+01  4.533495E+01
            0.000000  0.000000  0.000000
  7.293711E-01  7.348686E-01  6.526093E+00  2.713663E+01  2.713861E+01  3.488403E+01  3.489180E+01  4.479744E+01  4.501947E+01


==> anc/fig05/phband13cr1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -1.248071E+00  5.000269E-01  5.034143E-01  2.703750E+01  2.703882E+01  3.462799E+01  3.463286E+01  4.435882E+01  4.697202E+01
            0.000000  0.005064  0.000000
 -1.866392E+00 -1.246771E+00  5.355534E-01  2.703931E+01  2.704178E+01  3.430422E+01  3.462674E+01  4.435707E+01  4.714416E+01
            0.000000  0.010129  0.000000
 -1.242859E+00 -1.515851E-01  6.317922E-01  2.704472E+01  2.705065E+01  3.408113E+01  3.461800E+01  4.435183E+01  4.717228E+01
            0.000000  0.015193  0.000000
 -1.236296E+00  7.579050E-01  1.751162E+00  2.705373E+01  2.706542E+01  3.388072E+01  3.460356E+01  4.434310E+01  4.719580E+01
            0.000000  0.020258  0.000000
 -1.227011E+00  9.092042E-01  2.429296E+00  2.706630E+01  2.708605E+01  3.369981E+01  3.458336E+01  4.433092E+01  4.721507E+01
            0.000000  0.025322  0.000000
 -1.214889E+00  1.072104E+00  2.930650E+00  2.708240E+01  2.711251E+01  3.353579E+01  3.455737E+01  4.431531E+01  4.723039E+01
            0.000000  0.030387  0.000000
 -1.199759E+00  1.241788E+00  3.347533E+00  2.710198E+01  2.714473E+01  3.338655E+01  3.452555E+01  4.429630E+01  4.724204E+01
            0.000000  0.035451  0.000000
 -1.181380E+00  1.415484E+00  3.716605E+00  2.712501E+01  2.718265E+01  3.325039E+01  3.448787E+01  4.427396E+01  4.725026E+01
            0.000000  0.040516  0.000000
 -1.159414E+00  1.591532E+00  4.056569E+00  2.715141E+01  2.722620E+01  3.312594E+01  3.444429E+01  4.424832E+01  4.725526E+01
            0.000000  0.045580  0.000000
 -1.133403E+00  1.768886E+00  4.378089E+00  2.718115E+01  2.727529E+01  3.301208E+01  3.439476E+01  4.421946E+01  4.725724E+01
            0.000000  0.050645  0.000000
 -1.102735E+00  1.946855E+00  4.687572E+00  2.721416E+01  2.732981E+01  3.290792E+01  3.433921E+01  4.418745E+01  4.725638E+01
            0.000000  0.055709  0.000000
 -1.066598E+00  2.124960E+00  4.988906E+00  2.725039E+01  2.738967E+01  3.281273E+01  3.427759E+01  4.415236E+01  4.725282E+01
            0.000000  0.060774  0.000000
 -1.023905E+00  2.302853E+00  5.284405E+00  2.728979E+01  2.745474E+01  3.272592E+01  3.420982E+01  4.411427E+01  4.724670E+01
            0.000000  0.065838  0.000000
 -9.731826E-01  2.480275E+00  5.575338E+00  2.733230E+01  2.752490E+01  3.264699E+01  3.413579E+01  4.407326E+01  4.723816E+01
            0.000000  0.070903  0.000000
 -9.123651E-01  2.657021E+00  5.862268E+00  2.737787E+01  2.760001E+01  3.257555E+01  3.405541E+01  4.402943E+01  4.722730E+01
            0.000000  0.075967  0.000000
 -8.383928E-01  2.832921E+00  6.145264E+00  2.742643E+01  2.767995E+01  3.251124E+01  3.396854E+01  4.398284E+01  4.721422E+01
            0.000000  0.081032  0.000000
 -7.463273E-01  3.007830E+00  6.424042E+00  2.747794E+01  2.776456E+01  3.245380E+01  3.387504E+01  4.393360E+01  4.719898E+01
            0.000000  0.086096  0.000000
 -6.269556E-01  3.181611E+00  6.698066E+00  2.753234E+01  2.785369E+01  3.240297E+01  3.377474E+01  4.388177E+01  4.718167E+01
            0.000000  0.091161  0.000000
 -4.576000E-01  3.354136E+00  6.966611E+00  2.758955E+01  2.794720E+01  3.235857E+01  3.366743E+01  4.382743E+01  4.716233E+01
            0.000000  0.096225  0.000000
 -6.495248E-02  3.525272E+00  7.228815E+00  2.764951E+01  2.804491E+01  3.232044E+01  3.355290E+01  4.377065E+01  4.714100E+01
            0.000000  0.101290  0.000000
  4.735666E-01  3.694885E+00  7.483713E+00  2.771215E+01  2.814668E+01  3.228846E+01  3.343092E+01  4.371149E+01  4.711771E+01
            0.000000  0.106354  0.000000
  6.912897E-01  3.862832E+00  7.730264E+00  2.777737E+01  2.825234E+01  3.226257E+01  3.330120E+01  4.365001E+01  4.709249E+01
            0.000000  0.111418  0.000000
  8.709080E-01  4.028962E+00  7.967386E+00  2.784510E+01  2.836172E+01  3.224273E+01  3.316348E+01  4.358626E+01  4.706535E+01
            0.000000  0.116483  0.000000
  1.033407E+00  4.193114E+00  8.193978E+00  2.791523E+01  2.847466E+01  3.222895E+01  3.301747E+01  4.352028E+01  4.703632E+01
            0.000000  0.121547  0.000000
  1.186636E+00  4.355124E+00  8.408968E+00  2.798768E+01  2.859099E+01  3.222127E+01  3.286289E+01  4.345212E+01  4.700541E+01
            0.000000  0.126612  0.000000
  1.334501E+00  4.514821E+00  8.611356E+00  2.806235E+01  2.871053E+01  3.221971E+01  3.269950E+01  4.338180E+01  4.697266E+01
            0.000000  0.131676  0.000000
  1.479247E+00  4.672039E+00  8.800286E+00  2.813914E+01  2.883313E+01  3.222426E+01  3.252710E+01  4.330937E+01  4.693812E+01
            0.000000  0.136741  0.000000
  1.622286E+00  4.826619E+00  8.975127E+00  2.821794E+01  2.895860E+01  3.223477E+01  3.234568E+01  4.323486E+01  4.690185E+01
            0.000000  0.141805  0.000000
  1.764558E+00  4.978427E+00  9.135571E+00  2.829867E+01  2.908679E+01  3.215447E+01  3.225182E+01  4.315830E+01  4.686397E+01
            0.000000  0.146870  0.000000
  1.906707E+00  5.127362E+00  9.281731E+00  2.838122E+01  2.921752E+01  3.195502E+01  3.227369E+01  4.307972E+01  4.682461E+01
            0.000000  0.151934  0.000000
  2.049187E+00  5.273374E+00  9.414232E+00  2.846551E+01  2.935062E+01  3.174688E+01  3.230062E+01  4.299918E+01  4.678398E+01
            0.000000  0.156999  0.000000
  2.192311E+00  5.416486E+00  9.534258E+00  2.855144E+01  2.948593E+01  3.153090E+01  3.233160E+01  4.291671E+01  4.674230E+01
            0.000000  0.162063  0.000000
  2.336298E+00  5.556806E+00  9.643513E+00  2.863893E+01  2.962328E+01  3.130814E+01  3.236540E+01  4.283236E+01  4.669987E+01
            0.000000  0.167128  0.000000
  2.481287E+00  5.694546E+00  9.744066E+00  2.872789E+01  2.976251E+01  3.107997E+01  3.240055E+01  4.274618E+01  4.665703E+01
            0.000000  0.172192  0.000000
  2.627359E+00  5.830024E+00  9.838029E+00  2.881823E+01  2.990346E+01  3.084816E+01  3.243536E+01  4.265824E+01  4.661413E+01
            0.000000  0.177257  0.000000
  2.774547E+00  5.963650E+00  9.927057E+00  2.890987E+01  3.004596E+01  3.061470E+01  3.246808E+01  4.256859E+01  4.657156E+01
            0.000000  0.182321  0.000000
  2.922846E+00  6.095897E+00  1.001174E+01  2.900271E+01  3.018987E+01  3.038178E+01  3.249715E+01  4.247730E+01  4.652968E+01
            0.000000  0.187386  0.000000
  3.072221E+00  6.227249E+00  1.009094E+01  2.909667E+01  3.015155E+01  3.033502E+01  3.252137E+01  4.238444E+01  4.648880E+01
            0.000000  0.192450  0.000000
  3.222611E+00  6.358137E+00  1.016133E+01  2.919163E+01  2.992594E+01  3.048127E+01  3.254024E+01  4.229009E+01  4.644916E+01
            0.000000  0.197515  0.000000
  3.373938E+00  6.488864E+00  1.021716E+01  2.928751E+01  2.970651E+01  3.062846E+01  3.255401E+01  4.219432E+01  4.641092E+01
            0.000000  0.202579  0.000000
  3.526110E+00  6.619552E+00  1.025044E+01  2.938418E+01  2.949423E+01  3.077647E+01  3.256378E+01  4.209722E+01  4.637411E+01
            0.000000  0.207644  0.000000
  3.679024E+00  6.750106E+00  1.025143E+01  2.928953E+01  2.948153E+01  3.092514E+01  3.257137E+01  4.199887E+01  4.633867E+01
            0.000000  0.212708  0.000000
  3.832573E+00  6.880217E+00  1.020929E+01  2.909222E+01  2.957945E+01  3.107435E+01  3.257905E+01  4.189936E+01  4.630446E+01
            0.000000  0.217772  0.000000
  3.986644E+00  7.009381E+00  1.011270E+01  2.890168E+01  2.967781E+01  3.122395E+01  3.258930E+01  4.179878E+01  4.627125E+01
            0.000000  0.222837  0.000000
  4.141126E+00  7.136957E+00  9.950311E+00  2.871698E+01  2.977647E+01  3.137384E+01  3.260454E+01  4.169721E+01  4.623877E+01
            0.000000  0.227901  0.000000
  4.295907E+00  7.262218E+00  9.710790E+00  2.853702E+01  2.987533E+01  3.152389E+01  3.262689E+01  4.159477E+01  4.620674E+01
            0.000000  0.232966  0.000000
  4.450876E+00  7.384414E+00  9.382546E+00  2.836072E+01  2.997424E+01  3.167397E+01  3.265803E+01  4.149155E+01  4.617487E+01
            0.000000  0.238030  0.000000
  4.605926E+00  7.502820E+00  8.952868E+00  2.818711E+01  3.007308E+01  3.182399E+01  3.269918E+01  4.138767E+01  4.614289E+01
            0.000000  0.243095  0.000000
  4.760952E+00  7.616778E+00  8.406293E+00  2.801544E+01  3.017172E+01  3.197382E+01  3.275103E+01  4.128322E+01  4.611057E+01
            0.000000  0.248159  0.000000
  4.915850E+00  7.719089E+00  7.728069E+00  2.784522E+01  3.027006E+01  3.212337E+01  3.281380E+01  4.117834E+01  4.607771E+01
            0.000000  0.253224  0.000000
  5.070520E+00  6.864074E+00  7.829349E+00  2.767627E+01  3.036796E+01  3.227254E+01  3.288730E+01  4.107313E+01  4.604416E+01
            0.000000  0.258288  0.000000
  5.224862E+00  5.769985E+00  7.927228E+00  2.750870E+01  3.046531E+01  3.242121E+01  3.297100E+01  4.096772E+01  4.600980E+01
            0.000000  0.263353  0.000000
  4.280875E+00  5.378779E+00  8.019349E+00  2.734293E+01  3.056199E+01  3.256931E+01  3.306417E+01  4.086224E+01  4.597455E+01
            0.000000  0.268417  0.000000
  1.555468E+00  5.532172E+00  8.105810E+00  2.717966E+01  3.065791E+01  3.271673E+01  3.316596E+01  4.075682E+01  4.593836E+01
            0.000000  0.273482  0.000000
 -3.768055E+00  5.684944E+00  8.186913E+00  2.701980E+01  3.075294E+01  3.286337E+01  3.327546E+01  4.065157E+01  4.590123E+01
            0.000000  0.278546  0.000000
 -5.593005E+00  5.836999E+00  8.263171E+00  2.686449E+01  3.084699E+01  3.300916E+01  3.339173E+01  4.054665E+01  4.586318E+01
            0.000000  0.283611  0.000000
 -6.969602E+00  5.988240E+00  8.335301E+00  2.671500E+01  3.093994E+01  3.315399E+01  3.351385E+01  4.044216E+01  4.582423E+01
            0.000000  0.288675  0.000000
 -8.113019E+00  6.138571E+00  8.404215E+00  2.657266E+01  3.103170E+01  3.329778E+01  3.364090E+01  4.033825E+01  4.578444E+01
            0.000000  0.293740  0.000000
 -9.097587E+00  6.287896E+00  8.470988E+00  2.643882E+01  3.112215E+01  3.344043E+01  3.377203E+01  4.023504E+01  4.574387E+01
            0.000000  0.298804  0.000000
 -9.958413E+00  6.436120E+00  8.536824E+00  2.631476E+01  3.121121E+01  3.358185E+01  3.390645E+01  4.013267E+01  4.570258E+01
            0.000000  0.303869  0.000000
 -1.071503E+01  6.583147E+00  8.603001E+00  2.620162E+01  3.129877E+01  3.372194E+01  3.404345E+01  4.003126E+01  4.566065E+01
            0.000000  0.308933  0.000000
 -1.137963E+01  6.728884E+00  8.670813E+00  2.610036E+01  3.138474E+01  3.386060E+01  3.418245E+01  3.993095E+01  4.561817E+01
            0.000000  0.313998  0.000000
 -1.196072E+01  6.873240E+00  8.741499E+00  2.601168E+01  3.146903E+01  3.399774E+01  3.432292E+01  3.983188E+01  4.557522E+01
            0.000000  0.319062  0.000000
 -1.246479E+01  7.016122E+00  8.816181E+00  2.593603E+01  3.155156E+01  3.413323E+01  3.446442E+01  3.973418E+01  4.553189E+01
            0.000000  0.324126  0.000000
 -1.289732E+01  7.157442E+00  8.895808E+00  2.587360E+01  3.163226E+01  3.426696E+01  3.460651E+01  3.963801E+01  4.548828E+01
            0.000000  0.329191  0.000000
 -1.326326E+01  7.297112E+00  8.981111E+00  2.582431E+01  3.171106E+01  3.439880E+01  3.474881E+01  3.954353E+01  4.544448E+01
            0.000000  0.334255  0.000000
 -1.356726E+01  7.435045E+00  9.072575E+00  2.578783E+01  3.178792E+01  3.452861E+01  3.489100E+01  3.945090E+01  4.540058E+01
            0.000000  0.339320  0.000000
 -1.381380E+01  7.571156E+00  9.170429E+00  2.576366E+01  3.186278E+01  3.465624E+01  3.503276E+01  3.936031E+01  4.535667E+01
            0.000000  0.344384  0.000000
 -1.400725E+01  7.705363E+00  9.274657E+00  2.575110E+01  3.193562E+01  3.478152E+01  3.517383E+01  3.927194E+01  4.531286E+01
            0.000000  0.349449  0.000000
 -1.415186E+01  7.837583E+00  9.385022E+00  2.574936E+01  3.200641E+01  3.490427E+01  3.531400E+01  3.918602E+01  4.526924E+01
            0.000000  0.354513  0.000000
 -1.425178E+01  7.967737E+00  9.501091E+00  2.575755E+01  3.207513E+01  3.502427E+01  3.545305E+01  3.910276E+01  4.522594E+01
            0.000000  0.359578  0.000000
 -1.431102E+01  8.095748E+00  9.622286E+00  2.577474E+01  3.214180E+01  3.514130E+01  3.559079E+01  3.902242E+01  4.518311E+01
            0.000000  0.364642  0.000000
 -1.433337E+01  8.221539E+00  9.747916E+00  2.579997E+01  3.220640E+01  3.525510E+01  3.572706E+01  3.894527E+01  4.514088E+01
            0.000000  0.369707  0.000000
 -1.432240E+01  8.345038E+00  9.877222E+00  2.583230E+01  3.226896E+01  3.536539E+01  3.586173E+01  3.887160E+01  4.509948E+01
            0.000000  0.374771  0.000000
 -1.428135E+01  8.466174E+00  1.000941E+01  2.587078E+01  3.232948E+01  3.547186E+01  3.599476E+01  3.880172E+01  4.505917E+01
            0.000000  0.379836  0.000000
 -1.421308E+01  8.584880E+00  1.014368E+01  2.591454E+01  3.238800E+01  3.557417E+01  3.612622E+01  3.873597E+01  4.502030E+01
            0.000000  0.384900  0.000000
 -1.412004E+01  8.701092E+00  1.027926E+01  2.596272E+01  3.244454E+01  3.567194E+01  3.625628E+01  3.867471E+01  4.498334E+01
            0.000000  0.389965  0.000000
 -1.400421E+01  8.814749E+00  1.041541E+01  2.601452E+01  3.249913E+01  3.576478E+01  3.638524E+01  3.861833E+01  4.494888E+01
            0.000000  0.395029  0.000000
 -1.386713E+01  8.925795E+00  1.055145E+01  2.606919E+01  3.255180E+01  3.585227E+01  3.651352E+01  3.856723E+01  4.491768E+01
            0.000000  0.400094  0.000000
 -1.370988E+01  9.034179E+00  1.068675E+01  2.612606E+01  3.260258E+01  3.593396E+01  3.664161E+01  3.852182E+01  4.489064E+01
            0.000000  0.405158  0.000000
 -1.353328E+01  9.139851E+00  1.082075E+01  2.618448E+01  3.265150E+01  3.600941E+01  3.677002E+01  3.848249E+01  4.486874E+01
            0.000000  0.410223  0.000000
 -1.333802E+01  9.242769E+00  1.095295E+01  2.624391E+01  3.269860E+01  3.607822E+01  3.689911E+01  3.844962E+01  4.485294E+01
            0.000000  0.415287  0.000000
 -1.312501E+01  9.342893E+00  1.108290E+01  2.630383E+01  3.274391E+01  3.614001E+01  3.702895E+01  3.842354E+01  4.484402E+01
            0.000000  0.420352  0.000000
 -1.289561E+01  9.440186E+00  1.121025E+01  2.636381E+01  3.278748E+01  3.619447E+01  3.715920E+01  3.840450E+01  4.484236E+01
            0.000000  0.425416  0.000000
 -1.265181E+01  9.534615E+00  1.133466E+01  2.642345E+01  3.282933E+01  3.624143E+01  3.728907E+01  3.839264E+01  4.484783E+01
            0.000000  0.430480  0.000000
 -1.239620E+01  9.626152E+00  1.145585E+01  2.648243E+01  3.286951E+01  3.628082E+01  3.741738E+01  3.838794E+01  4.485976E+01
            0.000000  0.435545  0.000000
 -1.213174E+01  9.714770E+00  1.157361E+01  2.654048E+01  3.290806E+01  3.631275E+01  3.754282E+01  3.839026E+01  4.487705E+01
            0.000000  0.440609  0.000000
 -1.186147E+01  9.800443E+00  1.168773E+01  2.659735E+01  3.294501E+01  3.633749E+01  3.766410E+01  3.839927E+01  4.489833E+01
            0.000000  0.445674  0.000000
 -1.158819E+01  9.883148E+00  1.179805E+01  2.665287E+01  3.298041E+01  3.635544E+01  3.778011E+01  3.841450E+01  4.492224E+01
            0.000000  0.450738  0.000000
 -1.131432E+01  9.962865E+00  1.190446E+01  2.670688E+01  3.301429E+01  3.636716E+01  3.789003E+01  3.843535E+01  4.494756E+01
            0.000000  0.455803  0.000000
 -1.104183E+01  1.003957E+01  1.200684E+01  2.675927E+01  3.304670E+01  3.637328E+01  3.799325E+01  3.846113E+01  4.497331E+01
            0.000000  0.460867  0.000000
 -1.077230E+01  1.011325E+01  1.210512E+01  2.680995E+01  3.307767E+01  3.637449E+01  3.808941E+01  3.849107E+01  4.499874E+01
            0.000000  0.465932  0.000000
 -1.050699E+01  1.018389E+01  1.219922E+01  2.685884E+01  3.310723E+01  3.637151E+01  3.817823E+01  3.852443E+01  4.502335E+01
            0.000000  0.470996  0.000000
 -1.024690E+01  1.025146E+01  1.228910E+01  2.690589E+01  3.313541E+01  3.636502E+01  3.825955E+01  3.856044E+01  4.504680E+01
            0.000000  0.476061  0.000000
 -9.992890E+00  1.031596E+01  1.237472E+01  2.695104E+01  3.316225E+01  3.635569E+01  3.833321E+01  3.859839E+01  4.506889E+01
            0.000000  0.481125  0.000000
 -9.745712E+00  1.037736E+01  1.245606E+01  2.699425E+01  3.318775E+01  3.634413E+01  3.839905E+01  3.863762E+01  4.508949E+01
            0.000000  0.486190  0.000000
 -9.506063E+00  1.043566E+01  1.253309E+01  2.703549E+01  3.321194E+01  3.633089E+01  3.845688E+01  3.867751E+01  4.510855E+01
            0.000000  0.491254  0.000000
 -9.274616E+00  1.049085E+01  1.260582E+01  2.707471E+01  3.323484E+01  3.631644E+01  3.850645E+01  3.871752E+01  4.512602E+01
            0.000000  0.496319  0.000000
 -9.052039E+00  1.054290E+01  1.267423E+01  2.711188E+01  3.325643E+01  3.630122E+01  3.854742E+01  3.875717E+01  4.514188E+01
            0.000000  0.501383  0.000000
 -8.839008E+00  1.059183E+01  1.273834E+01  2.714696E+01  3.327674E+01  3.628559E+01  3.857937E+01  3.879603E+01  4.515614E+01
            0.000000  0.506448  0.000000
 -8.636208E+00  1.063761E+01  1.279816E+01  2.717990E+01  3.329576E+01  3.626987E+01  3.860175E+01  3.883373E+01  4.516877E+01
            0.000000  0.511512  0.000000
 -8.444342E+00  1.068025E+01  1.285370E+01  2.721068E+01  3.331348E+01  3.625432E+01  3.861389E+01  3.886995E+01  4.517977E+01
            0.000000  0.516577  0.000000
 -8.264124E+00  1.071974E+01  1.290497E+01  2.723924E+01  3.332991E+01  3.623919E+01  3.861498E+01  3.890441E+01  4.518915E+01
            0.000000  0.521641  0.000000
 -8.096277E+00  1.075608E+01  1.295201E+01  2.726557E+01  3.334503E+01  3.622466E+01  3.860407E+01  3.893685E+01  4.519692E+01
            0.000000  0.526706  0.000000
 -7.941509E+00  1.078927E+01  1.299484E+01  2.728964E+01  3.335885E+01  3.621091E+01  3.858020E+01  3.896708E+01  4.520312E+01
            0.000000  0.531770  0.000000
 -7.800505E+00  1.081930E+01  1.303348E+01  2.731142E+01  3.337136E+01  3.619808E+01  3.854247E+01  3.899490E+01  4.520786E+01
            0.000000  0.536834  0.000000
 -7.673888E+00  1.084617E+01  1.306796E+01  2.733090E+01  3.338255E+01  3.618630E+01  3.849046E+01  3.902017E+01  4.521131E+01
            0.000000  0.541899  0.000000
 -7.562185E+00  1.086988E+01  1.309830E+01  2.734807E+01  3.339242E+01  3.617566E+01  3.842473E+01  3.904274E+01  4.521373E+01
            0.000000  0.546963  0.000000
 -7.465759E+00  1.089044E+01  1.312454E+01  2.736294E+01  3.340097E+01  3.616627E+01  3.834775E+01  3.906252E+01  4.521549E+01
            0.000000  0.552028  0.000000
 -7.384761E+00  1.090783E+01  1.314670E+01  2.737549E+01  3.340820E+01  3.615819E+01  3.826468E+01  3.907940E+01  4.521702E+01
            0.000000  0.557092  0.000000
 -7.319107E+00  1.092206E+01  1.316479E+01  2.738575E+01  3.341412E+01  3.615149E+01  3.818350E+01  3.909332E+01  4.521866E+01
            0.000000  0.562157  0.000000
 -7.268522E+00  1.093313E+01  1.317884E+01  2.739372E+01  3.341871E+01  3.614623E+01  3.811342E+01  3.910420E+01  4.522052E+01
            0.000000  0.567221  0.000000
 -7.232662E+00  1.094104E+01  1.318887E+01  2.739940E+01  3.342200E+01  3.614244E+01  3.806166E+01  3.911200E+01  4.522240E+01
            0.000000  0.572286  0.000000
 -7.211248E+00  1.094579E+01  1.319488E+01  2.740281E+01  3.342397E+01  3.614016E+01  3.803109E+01  3.911670E+01  4.522383E+01
            0.000000  0.577350  0.000000
 -7.204125E+00  1.094737E+01  1.319688E+01  2.740394E+01  3.342462E+01  3.613940E+01  3.802115E+01  3.911827E+01  4.522437E+01
            0.005051  0.577350  0.000000
 -7.253576E+00  1.094772E+01  1.320539E+01  2.740769E+01  3.342540E+01  3.613888E+01  3.802043E+01  3.911723E+01  4.522390E+01
            0.010101  0.577350  0.000000
 -7.395974E+00  1.094877E+01  1.323042E+01  2.741902E+01  3.342773E+01  3.613735E+01  3.801829E+01  3.911411E+01  4.522249E+01
            0.015152  0.577350  0.000000
 -7.614615E+00  1.095051E+01  1.327064E+01  2.743820E+01  3.343161E+01  3.613479E+01  3.801479E+01  3.910893E+01  4.522015E+01
            0.020202  0.577350  0.000000
 -7.884923E+00  1.095295E+01  1.332402E+01  2.746566E+01  3.343703E+01  3.613121E+01  3.801001E+01  3.910171E+01  4.521688E+01
            0.025253  0.577350  0.000000
 -8.177767E+00  1.095609E+01  1.338822E+01  2.750196E+01  3.344401E+01  3.612660E+01  3.800408E+01  3.909246E+01  4.521269E+01
            0.030303  0.577350  0.000000
 -8.462243E+00  1.095992E+01  1.346084E+01  2.754781E+01  3.345253E+01  3.612098E+01  3.799716E+01  3.908122E+01  4.520759E+01
            0.035354  0.577350  0.000000
 -8.707695E+00  1.096444E+01  1.353966E+01  2.760397E+01  3.346260E+01  3.611435E+01  3.798944E+01  3.906805E+01  4.520162E+01
            0.040404  0.577350  0.000000
 -8.885243E+00  1.096965E+01  1.362280E+01  2.767117E+01  3.347420E+01  3.610670E+01  3.798112E+01  3.905298E+01  4.519478E+01
            0.045455  0.577350  0.000000
 -8.969141E+00  1.097553E+01  1.370882E+01  2.775001E+01  3.348735E+01  3.609806E+01  3.797240E+01  3.903608E+01  4.518711E+01
            0.050505  0.577350  0.000000
 -8.938105E+00  1.098208E+01  1.379673E+01  2.784084E+01  3.350205E+01  3.608843E+01  3.796350E+01  3.901741E+01  4.517865E+01
            0.055556  0.577350  0.000000
 -8.776377E+00  1.098930E+01  1.388596E+01  2.794359E+01  3.351829E+01  3.607782E+01  3.795460E+01  3.899705E+01  4.516942E+01
            0.060606  0.577350  0.000000
 -8.474106E+00  1.099716E+01  1.397632E+01  2.805774E+01  3.353608E+01  3.606625E+01  3.794584E+01  3.897508E+01  4.515947E+01
            0.065657  0.577350  0.000000
 -8.026539E+00  1.100566E+01  1.406795E+01  2.818229E+01  3.355542E+01  3.605374E+01  3.793734E+01  3.895159E+01  4.514884E+01
            0.070707  0.577350  0.000000
 -7.431608E+00  1.101478E+01  1.416125E+01  2.831582E+01  3.357629E+01  3.604031E+01  3.792917E+01  3.892665E+01  4.513758E+01
            0.075758  0.577350  0.000000
 -6.685331E+00  1.102451E+01  1.425676E+01  2.845661E+01  3.359871E+01  3.602597E+01  3.792136E+01  3.890037E+01  4.512573E+01
            0.080808  0.577350  0.000000
 -5.773192E+00  1.103482E+01  1.435514E+01  2.860285E+01  3.362266E+01  3.601076E+01  3.791390E+01  3.887283E+01  4.511333E+01
            0.085859  0.577350  0.000000
 -4.649641E+00  1.104570E+01  1.445704E+01  2.875272E+01  3.364813E+01  3.599469E+01  3.790678E+01  3.884414E+01  4.510044E+01
            0.090909  0.577350  0.000000
 -3.158034E+00  1.105712E+01  1.456307E+01  2.890460E+01  3.367510E+01  3.597779E+01  3.789996E+01  3.881438E+01  4.508708E+01
            0.095960  0.577350  0.000000
  1.134603E+00  1.106907E+01  1.467372E+01  2.905708E+01  3.370354E+01  3.596010E+01  3.789339E+01  3.878365E+01  4.507331E+01
            0.101010  0.577350  0.000000
  3.454414E+00  1.108153E+01  1.478932E+01  2.920904E+01  3.373343E+01  3.594164E+01  3.788702E+01  3.875203E+01  4.505916E+01
            0.106061  0.577350  0.000000
  4.670751E+00  1.109446E+01  1.491003E+01  2.935960E+01  3.376472E+01  3.592244E+01  3.788081E+01  3.871963E+01  4.504467E+01
            0.111111  0.577350  0.000000
  5.554723E+00  1.110784E+01  1.503578E+01  2.950814E+01  3.379738E+01  3.590254E+01  3.787469E+01  3.868653E+01  4.502988E+01
            0.116162  0.577350  0.000000
  6.246593E+00  1.112164E+01  1.516636E+01  2.965423E+01  3.383135E+01  3.588197E+01  3.786863E+01  3.865282E+01  4.501483E+01
            0.121212  0.577350  0.000000
  6.805689E+00  1.113585E+01  1.530133E+01  2.979763E+01  3.386659E+01  3.586078E+01  3.786256E+01  3.861858E+01  4.499958E+01
            0.126263  0.577350  0.000000
  7.264924E+00  1.115042E+01  1.544014E+01  2.993820E+01  3.390303E+01  3.583900E+01  3.785642E+01  3.858390E+01  4.498416E+01
            0.131313  0.577350  0.000000
  7.645440E+00  1.116534E+01  1.558214E+01  3.007595E+01  3.394061E+01  3.581669E+01  3.785016E+01  3.854887E+01  4.496863E+01
            0.136364  0.577350  0.000000
  7.962094E+00  1.118057E+01  1.572660E+01  3.021096E+01  3.397927E+01  3.579388E+01  3.784371E+01  3.851357E+01  4.495306E+01
            0.141414  0.577350  0.000000
  8.225942E+00  1.119609E+01  1.587277E+01  3.034340E+01  3.401892E+01  3.577062E+01  3.783698E+01  3.847809E+01  4.493748E+01
            0.146465  0.577350  0.000000
  8.445544E+00  1.121186E+01  1.601994E+01  3.047353E+01  3.405951E+01  3.574697E+01  3.782988E+01  3.844249E+01  4.492198E+01
            0.151515  0.577350  0.000000
  8.627697E+00  1.122786E+01  1.616741E+01  3.060172E+01  3.410094E+01  3.572298E+01  3.782232E+01  3.840686E+01  4.490660E+01
            0.156566  0.577350  0.000000
  8.777907E+00  1.124405E+01  1.631453E+01  3.072844E+01  3.414313E+01  3.569870E+01  3.781416E+01  3.837128E+01  4.489142E+01
            0.161616  0.577350  0.000000
  8.900682E+00  1.126041E+01  1.646073E+01  3.085428E+01  3.418600E+01  3.567418E+01  3.780527E+01  3.833582E+01  4.487650E+01
            0.166667  0.577350  0.000000
  8.999775E+00  1.127690E+01  1.660546E+01  3.098002E+01  3.422944E+01  3.564949E+01  3.779546E+01  3.830056E+01  4.486191E+01
            0.171717  0.577350  0.000000
  9.078334E+00  1.129351E+01  1.674826E+01  3.110657E+01  3.427336E+01  3.562467E+01  3.778451E+01  3.826555E+01  4.484772E+01
            0.176768  0.577350  0.000000
  9.139034E+00  1.131018E+01  1.688868E+01  3.123506E+01  3.431765E+01  3.559979E+01  3.777218E+01  3.823087E+01  4.483402E+01
            0.181818  0.577350  0.000000
  9.184160E+00  1.132691E+01  1.702630E+01  3.136672E+01  3.436220E+01  3.557490E+01  3.775818E+01  3.819658E+01  4.482088E+01
            0.186869  0.577350  0.000000
  9.215693E+00  1.134364E+01  1.716069E+01  3.150287E+01  3.440689E+01  3.555006E+01  3.774221E+01  3.816276E+01  4.480842E+01
            0.191919  0.577350  0.000000
  9.235346E+00  1.136036E+01  1.729141E+01  3.164470E+01  3.445161E+01  3.552532E+01  3.772398E+01  3.812947E+01  4.479673E+01
            0.196970  0.577350  0.000000
  9.244604E+00  1.137702E+01  1.741799E+01  3.179312E+01  3.449622E+01  3.550075E+01  3.770325E+01  3.809677E+01  4.478595E+01
            0.202020  0.577350  0.000000
  9.244709E+00  1.139360E+01  1.753996E+01  3.194840E+01  3.454060E+01  3.547641E+01  3.767989E+01  3.806473E+01  4.477619E+01
            0.207071  0.577350  0.000000
  9.236706E+00  1.141006E+01  1.765681E+01  3.211007E+01  3.458461E+01  3.545235E+01  3.765395E+01  3.803341E+01  4.476754E+01
            0.212121  0.577350  0.000000
  9.221406E+00  1.142636E+01  1.776809E+01  3.227675E+01  3.462812E+01  3.542863E+01  3.762566E+01  3.800289E+01  4.476008E+01
            0.217172  0.577350  0.000000
  9.199469E+00  1.144248E+01  1.787342E+01  3.244634E+01  3.467100E+01  3.540532E+01  3.759543E+01  3.797323E+01  4.475383E+01
            0.222222  0.577350  0.000000
  9.171454E+00  1.145836E+01  1.797253E+01  3.261628E+01  3.471310E+01  3.538247E+01  3.756380E+01  3.794450E+01  4.474876E+01
            0.227273  0.577350  0.000000
  9.137821E+00  1.147399E+01  1.806527E+01  3.278396E+01  3.475430E+01  3.536014E+01  3.753136E+01  3.791677E+01  4.474477E+01
            0.232323  0.577350  0.000000
  9.099065E+00  1.148931E+01  1.815160E+01  3.294701E+01  3.479445E+01  3.533839E+01  3.749871E+01  3.789011E+01  4.474176E+01
            0.237374  0.577350  0.000000
  9.055704E+00  1.150429E+01  1.823160E+01  3.310356E+01  3.483342E+01  3.531727E+01  3.746637E+01  3.786458E+01  4.473960E+01
            0.242424  0.577350  0.000000
  9.008341E+00  1.151889E+01  1.830542E+01  3.325227E+01  3.487108E+01  3.529685E+01  3.743478E+01  3.784025E+01  4.473815E+01
            0.247475  0.577350  0.000000
  8.957640E+00  1.153308E+01  1.837327E+01  3.339231E+01  3.490729E+01  3.527719E+01  3.740430E+01  3.781717E+01  4.473729E+01
            0.252525  0.577350  0.000000
  8.904339E+00  1.154680E+01  1.843536E+01  3.352321E+01  3.494193E+01  3.525834E+01  3.737521E+01  3.779541E+01  4.473692E+01
            0.257576  0.577350  0.000000
  8.849228E+00  1.156003E+01  1.849196E+01  3.364481E+01  3.497487E+01  3.524036E+01  3.734777E+01  3.777502E+01  4.473694E+01
            0.262626  0.577350  0.000000
  8.793138E+00  1.157271E+01  1.854330E+01  3.375713E+01  3.500596E+01  3.522334E+01  3.732215E+01  3.775604E+01  4.473728E+01
            0.267677  0.577350  0.000000
  8.736909E+00  1.158481E+01  1.858963E+01  3.386028E+01  3.503507E+01  3.520735E+01  3.729853E+01  3.773851E+01  4.473786E+01
            0.272727  0.577350  0.000000
  8.681372E+00  1.159628E+01  1.863120E+01  3.395441E+01  3.506202E+01  3.519252E+01  3.727703E+01  3.772246E+01  4.473864E+01
            0.277778  0.577350  0.000000
  8.627323E+00  1.160708E+01  1.866822E+01  3.403971E+01  3.508652E+01  3.517910E+01  3.725776E+01  3.770792E+01  4.473956E+01
            0.282828  0.577350  0.000000
  8.575491E+00  1.161717E+01  1.870094E+01  3.411637E+01  3.510793E+01  3.516769E+01  3.724079E+01  3.769488E+01  4.474057E+01
            0.287879  0.577350  0.000000
  8.526517E+00  1.162649E+01  1.872957E+01  3.418458E+01  3.512399E+01  3.516054E+01  3.722615E+01  3.768335E+01  4.474162E+01
            0.292929  0.577350  0.000000
  8.480930E+00  1.163502E+01  1.875432E+01  3.424452E+01  3.512885E+01  3.516349E+01  3.721379E+01  3.767331E+01  4.474269E+01
            0.297980  0.577350  0.000000
  8.439140E+00  1.164270E+01  1.877541E+01  3.429640E+01  3.512427E+01  3.517477E+01  3.720363E+01  3.766472E+01  4.474372E+01
            0.303030  0.577350  0.000000
  8.401448E+00  1.164949E+01  1.879303E+01  3.434043E+01  3.511757E+01  3.518710E+01  3.719551E+01  3.765756E+01  4.474468E+01
            0.308081  0.577350  0.000000
  8.368069E+00  1.165536E+01  1.880740E+01  3.437685E+01  3.511113E+01  3.519811E+01  3.718921E+01  3.765174E+01  4.474554E+01
            0.313131  0.577350  0.000000
  8.339200E+00  1.166026E+01  1.881870E+01  3.440593E+01  3.510559E+01  3.520723E+01  3.718447E+01  3.764721E+01  4.474627E+01
            0.318182  0.577350  0.000000
  8.315129E+00  1.166415E+01  1.882715E+01  3.442797E+01  3.510116E+01  3.521429E+01  3.718103E+01  3.764386E+01  4.474686E+01
            0.323232  0.577350  0.000000
  8.296374E+00  1.166698E+01  1.883297E+01  3.444328E+01  3.509796E+01  3.521927E+01  3.717863E+01  3.764161E+01  4.474727E+01
            0.328283  0.577350  0.000000
  8.283890E+00  1.166872E+01  1.883641E+01  3.445222E+01  3.509603E+01  3.522221E+01  3.717710E+01  3.764034E+01  4.474751E+01
            0.333333  0.577350  0.000000
  8.279302E+00  1.166931E+01  1.883772E+01  3.445514E+01  3.509538E+01  3.522318E+01  3.717643E+01  3.763993E+01  4.474757E+01
            0.330808  0.572976  0.000000
  8.285101E+00  1.166871E+01  1.883669E+01  3.445234E+01  3.509603E+01  3.522226E+01  3.717719E+01  3.764028E+01  4.474752E+01
            0.328283  0.568603  0.000000
  8.304881E+00  1.166687E+01  1.883423E+01  3.444417E+01  3.509793E+01  3.521963E+01  3.717966E+01  3.764123E+01  4.474732E+01
            0.325758  0.564229  0.000000
  8.343163E+00  1.166377E+01  1.883067E+01  3.443092E+01  3.510099E+01  3.521549E+01  3.718472E+01  3.764261E+01  4.474698E+01
            0.323232  0.559855  0.000000
  8.405028E+00  1.165934E+01  1.882636E+01  3.441280E+01  3.510502E+01  3.521016E+01  3.719363E+01  3.764429E+01  4.474652E+01
            0.320707  0.555481  0.000000
  8.495269E+00  1.165354E+01  1.882152E+01  3.438996E+01  3.510963E+01  3.520413E+01  3.720781E+01  3.764611E+01  4.474598E+01
            0.318182  0.551107  0.000000
  8.617206E+00  1.164633E+01  1.881623E+01  3.436246E+01  3.511407E+01  3.519827E+01  3.722869E+01  3.764794E+01  4.474538E+01
            0.315657  0.546733  0.000000
  8.771510E+00  1.163766E+01  1.881040E+01  3.433032E+01  3.511695E+01  3.519405E+01  3.725736E+01  3.764961E+01  4.474476E+01
            0.313131  0.542359  0.000000
  8.955572E+00  1.162747E+01  1.880367E+01  3.429356E+01  3.511633E+01  3.519353E+01  3.729428E+01  3.765100E+01  4.474415E+01
            0.310606  0.537985  0.000000
  9.163729E+00  1.161571E+01  1.879552E+01  3.425225E+01  3.511073E+01  3.519828E+01  3.733912E+01  3.765195E+01  4.474359E+01
            0.308081  0.533612  0.000000
  9.388303E+00  1.160233E+01  1.878527E+01  3.420649E+01  3.510034E+01  3.520821E+01  3.739082E+01  3.765234E+01  4.474309E+01
            0.305556  0.529238  0.000000
  9.621014E+00  1.158729E+01  1.877222E+01  3.415649E+01  3.508627E+01  3.522230E+01  3.744776E+01  3.765204E+01  4.474268E+01
            0.303030  0.524864  0.000000
  9.854227E+00  1.157053E+01  1.875569E+01  3.410250E+01  3.506950E+01  3.523965E+01  3.750804E+01  3.765092E+01  4.474237E+01
            0.300505  0.520490  0.000000
  1.008172E+01  1.155200E+01  1.873509E+01  3.404479E+01  3.505065E+01  3.525972E+01  3.756976E+01  3.764885E+01  4.474216E+01
            0.297980  0.516116  0.000000
  1.029896E+01  1.153166E+01  1.870993E+01  3.398367E+01  3.503009E+01  3.528222E+01  3.763118E+01  3.764573E+01  4.474207E+01
            0.295455  0.511742  0.000000
  1.050293E+01  1.150945E+01  1.867985E+01  3.391938E+01  3.500805E+01  3.530697E+01  3.764144E+01  3.769085E+01  4.474209E+01
            0.292929  0.507368  0.000000
  1.069193E+01  1.148535E+01  1.864458E+01  3.385217E+01  3.498468E+01  3.533389E+01  3.763587E+01  3.774761E+01  4.474223E+01
            0.290404  0.502995  0.000000
  1.086518E+01  1.145930E+01  1.860390E+01  3.378226E+01  3.496006E+01  3.536292E+01  3.762893E+01  3.780058E+01  4.474248E+01
            0.287879  0.498621  0.000000
  1.102255E+01  1.143126E+01  1.855768E+01  3.370983E+01  3.493426E+01  3.539404E+01  3.762051E+01  3.784913E+01  4.474287E+01
            0.285354  0.494247  0.000000
  1.116432E+01  1.140119E+01  1.850579E+01  3.363502E+01  3.490734E+01  3.542722E+01  3.761054E+01  3.789281E+01  4.474337E+01
            0.282828  0.489873  0.000000
  1.129101E+01  1.136906E+01  1.844813E+01  3.355799E+01  3.487930E+01  3.546245E+01  3.759891E+01  3.793130E+01  4.474398E+01
            0.280303  0.485499  0.000000
  1.133483E+01  1.140326E+01  1.838464E+01  3.347884E+01  3.485017E+01  3.549971E+01  3.758556E+01  3.796444E+01  4.474471E+01
            0.277778  0.481125  0.000000
  1.129845E+01  1.150177E+01  1.831524E+01  3.339768E+01  3.481994E+01  3.553901E+01  3.757042E+01  3.799209E+01  4.474555E+01
            0.275253  0.476751  0.000000
  1.125991E+01  1.158725E+01  1.823984E+01  3.331462E+01  3.478862E+01  3.558032E+01  3.755341E+01  3.801420E+01  4.474647E+01
            0.272727  0.472377  0.000000
  1.121915E+01  1.166038E+01  1.815838E+01  3.322975E+01  3.475619E+01  3.562364E+01  3.753448E+01  3.803075E+01  4.474747E+01
            0.270202  0.468004  0.000000
  1.117616E+01  1.172180E+01  1.807078E+01  3.314316E+01  3.472264E+01  3.566894E+01  3.751358E+01  3.804174E+01  4.474854E+01
            0.267677  0.463630  0.000000
  1.113089E+01  1.177213E+01  1.797696E+01  3.305494E+01  3.468795E+01  3.571623E+01  3.749065E+01  3.804722E+01  4.474963E+01
            0.265152  0.459256  0.000000
  1.108333E+01  1.181190E+01  1.787683E+01  3.296519E+01  3.465209E+01  3.576547E+01  3.746565E+01  3.804720E+01  4.475074E+01
            0.262626  0.454882  0.000000
  1.103344E+01  1.184164E+01  1.777032E+01  3.287401E+01  3.461504E+01  3.581664E+01  3.743855E+01  3.804175E+01  4.475182E+01
            0.260101  0.450508  0.000000
  1.098119E+01  1.186182E+01  1.765734E+01  3.278149E+01  3.457678E+01  3.586972E+01  3.740933E+01  3.803092E+01  4.475284E+01
            0.257576  0.446134  0.000000
  1.092657E+01  1.187287E+01  1.753779E+01  3.268774E+01  3.453729E+01  3.592465E+01  3.737797E+01  3.801476E+01  4.475377E+01
            0.255051  0.441760  0.000000
  1.086955E+01  1.187520E+01  1.741161E+01  3.259287E+01  3.449655E+01  3.598137E+01  3.734448E+01  3.799333E+01  4.475456E+01
            0.252525  0.437387  0.000000
  1.081011E+01  1.186917E+01  1.727868E+01  3.249701E+01  3.445451E+01  3.603982E+01  3.730888E+01  3.796670E+01  4.475517E+01
            0.250000  0.433013  0.000000
  1.074823E+01  1.185514E+01  1.713895E+01  3.240030E+01  3.441117E+01  3.609986E+01  3.727123E+01  3.793492E+01  4.475555E+01
            0.247475  0.428639  0.000000
  1.068390E+01  1.183343E+01  1.699231E+01  3.230287E+01  3.436649E+01  3.616134E+01  3.723165E+01  3.789805E+01  4.475565E+01
            0.244949  0.424265  0.000000
  1.061709E+01  1.180437E+01  1.683871E+01  3.220490E+01  3.432044E+01  3.622399E+01  3.719033E+01  3.785615E+01  4.475544E+01
            0.242424  0.419891  0.000000
  1.054779E+01  1.176827E+01  1.667809E+01  3.210654E+01  3.427300E+01  3.628742E+01  3.714763E+01  3.780926E+01  4.475487E+01
            0.239899  0.415517  0.000000
  1.047599E+01  1.172543E+01  1.651041E+01  3.200800E+01  3.422412E+01  3.635098E+01  3.710413E+01  3.775743E+01  4.475394E+01
            0.237374  0.411143  0.000000
  1.040166E+01  1.167617E+01  1.633571E+01  3.190947E+01  3.417379E+01  3.641355E+01  3.706090E+01  3.770069E+01  4.475266E+01
            0.234848  0.406770  0.000000
  1.032479E+01  1.162081E+01  1.615405E+01  3.181116E+01  3.412196E+01  3.647310E+01  3.701991E+01  3.763906E+01  4.475106E+01
            0.232323  0.402396  0.000000
  1.024537E+01  1.155967E+01  1.596561E+01  3.171330E+01  3.406862E+01  3.652582E+01  3.698494E+01  3.757255E+01  4.474925E+01
            0.229798  0.398022  0.000000
  1.016339E+01  1.149309E+01  1.577073E+01  3.161613E+01  3.401372E+01  3.656491E+01  3.696274E+01  3.750118E+01  4.474741E+01
            0.227273  0.393648  0.000000
  1.007883E+01  1.142138E+01  1.556995E+01  3.151990E+01  3.395725E+01  3.658111E+01  3.696249E+01  3.742495E+01  4.474581E+01
            0.224747  0.389274  0.000000
  9.991693E+00  1.134487E+01  1.536408E+01  3.142487E+01  3.389918E+01  3.656928E+01  3.698932E+01  3.734388E+01  4.474485E+01
            0.222222  0.384900  0.000000
  9.901973E+00  1.126386E+01  1.515430E+01  3.133134E+01  3.383950E+01  3.653357E+01  3.703900E+01  3.725804E+01  4.474503E+01
            0.219697  0.380526  0.000000
  9.809671E+00  1.117865E+01  1.494220E+01  3.123962E+01  3.377818E+01  3.648177E+01  3.710375E+01  3.716750E+01  4.474699E+01
            0.217172  0.376152  0.000000
  9.714794E+00  1.108944E+01  1.472976E+01  3.115004E+01  3.371522E+01  3.641951E+01  3.707242E+01  3.717784E+01  4.475142E+01
            0.214646  0.371779  0.000000
  9.617354E+00  1.099645E+01  1.451923E+01  3.106293E+01  3.365060E+01  3.635000E+01  3.697304E+01  3.725806E+01  4.475902E+01
            0.212121  0.367405  0.000000
  9.517367E+00  1.089985E+01  1.431301E+01  3.097860E+01  3.358433E+01  3.627496E+01  3.686962E+01  3.734264E+01  4.477039E+01
            0.209596  0.363031  0.000000
  9.414856E+00  1.079987E+01  1.411327E+01  3.089734E+01  3.351640E+01  3.619536E+01  3.676252E+01  3.743057E+01  4.478596E+01
            0.207071  0.358657  0.000000
  9.309849E+00  1.069678E+01  1.392171E+01  3.081935E+01  3.344681E+01  3.611177E+01  3.665205E+01  3.752125E+01  4.480589E+01
            0.204545  0.354283  0.000000
  9.202380E+00  1.059097E+01  1.373931E+01  3.074475E+01  3.337557E+01  3.602455E+01  3.653854E+01  3.761427E+01  4.483004E+01
            0.202020  0.349909  0.000000
  9.092486E+00  1.048292E+01  1.356623E+01  3.067355E+01  3.330267E+01  3.593396E+01  3.642223E+01  3.770936E+01  4.485807E+01
            0.199495  0.345535  0.000000
  8.980210E+00  1.037325E+01  1.340195E+01  3.060567E+01  3.322812E+01  3.584018E+01  3.630329E+01  3.780631E+01  4.488945E+01
            0.196970  0.341162  0.000000
  8.865599E+00  1.026264E+01  1.324543E+01  3.054098E+01  3.315192E+01  3.574334E+01  3.618183E+01  3.790496E+01  4.492360E+01
            0.194444  0.336788  0.000000
  8.748705E+00  1.015181E+01  1.309536E+01  3.047929E+01  3.307409E+01  3.564356E+01  3.605792E+01  3.800516E+01  4.495994E+01
            0.191919  0.332414  0.000000
  8.629582E+00  1.004147E+01  1.295035E+01  3.042037E+01  3.299464E+01  3.554095E+01  3.593158E+01  3.810681E+01  4.499797E+01
            0.189394  0.328040  0.000000
  8.508287E+00  9.932314E+00  1.280909E+01  3.036401E+01  3.291357E+01  3.543560E+01  3.580287E+01  3.820979E+01  4.503725E+01
            0.186869  0.323666  0.000000
  8.384881E+00  9.824983E+00  1.267047E+01  3.030999E+01  3.283090E+01  3.532761E+01  3.567187E+01  3.831403E+01  4.507749E+01
            0.184343  0.319292  0.000000
  8.259427E+00  9.720036E+00  1.253353E+01  3.025811E+01  3.274667E+01  3.521706E+01  3.553868E+01  3.841942E+01  4.511844E+01
            0.181818  0.314918  0.000000
  8.131991E+00  9.617945E+00  1.239755E+01  3.020815E+01  3.266088E+01  3.510403E+01  3.540347E+01  3.852591E+01  4.515996E+01
            0.179293  0.310544  0.000000
  8.002642E+00  9.519100E+00  1.226195E+01  3.015994E+01  3.257358E+01  3.498863E+01  3.526643E+01  3.863341E+01  4.520195E+01
            0.176768  0.306171  0.000000
  7.871450E+00  9.423801E+00  1.212631E+01  3.011330E+01  3.248481E+01  3.487092E+01  3.512784E+01  3.874185E+01  4.524436E+01
            0.174242  0.301797  0.000000
  7.738489E+00  9.332243E+00  1.199031E+01  3.006806E+01  3.239460E+01  3.475101E+01  3.498804E+01  3.885118E+01  4.528717E+01
            0.171717  0.297423  0.000000
  7.603832E+00  9.244527E+00  1.185375E+01  3.002405E+01  3.230299E+01  3.462897E+01  3.484739E+01  3.896133E+01  4.533039E+01
            0.169192  0.293049  0.000000
  7.467556E+00  9.160676E+00  1.171648E+01  2.998109E+01  3.221005E+01  3.450490E+01  3.470637E+01  3.907224E+01  4.537403E+01
            0.166667  0.288675  0.000000
  7.329736E+00  9.080617E+00  1.157838E+01  2.993904E+01  3.211582E+01  3.437888E+01  3.456549E+01  3.918385E+01  4.541811E+01
            0.164141  0.284301  0.000000
  7.190449E+00  9.004194E+00  1.143939E+01  2.989769E+01  3.202036E+01  3.425099E+01  3.442534E+01  3.929608E+01  4.546266E+01
            0.161616  0.279927  0.000000
  7.049771E+00  8.931185E+00  1.129947E+01  2.985688E+01  3.192372E+01  3.412133E+01  3.428659E+01  3.940889E+01  4.550769E+01
            0.159091  0.275554  0.000000
  6.907778E+00  8.861305E+00  1.115859E+01  2.981639E+01  3.182597E+01  3.398998E+01  3.414995E+01  3.952219E+01  4.555322E+01
            0.156566  0.271180  0.000000
  6.764543E+00  8.794214E+00  1.101673E+01  2.977601E+01  3.172715E+01  3.385703E+01  3.401625E+01  3.963593E+01  4.559925E+01
            0.154040  0.266806  0.000000
  6.620140E+00  8.729535E+00  1.087389E+01  2.973550E+01  3.162733E+01  3.372256E+01  3.388634E+01  3.975003E+01  4.564578E+01
            0.151515  0.262432  0.000000
  6.474641E+00  8.666879E+00  1.073007E+01  2.969460E+01  3.152658E+01  3.358667E+01  3.376117E+01  3.986441E+01  4.569280E+01
            0.148990  0.258058  0.000000
  6.328116E+00  8.605869E+00  1.058530E+01  2.965305E+01  3.142495E+01  3.344943E+01  3.364173E+01  3.997900E+01  4.574027E+01
            0.146465  0.253684  0.000000
  6.180636E+00  8.546170E+00  1.043966E+01  2.961060E+01  3.132252E+01  3.331095E+01  3.352905E+01  4.009372E+01  4.578816E+01
            0.143939  0.249310  0.000000
  6.032272E+00  8.487538E+00  1.029326E+01  2.956699E+01  3.121935E+01  3.317130E+01  3.342416E+01  4.020850E+01  4.583639E+01
            0.141414  0.244936  0.000000
  5.883094E+00  8.429880E+00  1.014633E+01  2.952205E+01  3.111552E+01  3.303058E+01  3.332812E+01  4.032325E+01  4.588490E+01
            0.138889  0.240563  0.000000
  5.733177E+00  8.373321E+00  9.999232E+00  2.947566E+01  3.101110E+01  3.288886E+01  3.324192E+01  4.043788E+01  4.593358E+01
            0.136364  0.236189  0.000000
  5.582595E+00  8.318272E+00  9.852581E+00  2.942784E+01  3.090619E+01  3.274625E+01  3.316648E+01  4.055232E+01  4.598233E+01
            0.133838  0.231815  0.000000
  5.431428E+00  8.265487E+00  9.707332E+00  2.937876E+01  3.080087E+01  3.260282E+01  3.310262E+01  4.066648E+01  4.603102E+01
            0.131313  0.227441  0.000000
  5.279758E+00  8.216049E+00  9.564993E+00  2.932881E+01  3.069522E+01  3.245867E+01  3.305098E+01  4.078027E+01  4.607950E+01
            0.128788  0.223067  0.000000
  5.127670E+00  8.171197E+00  9.427926E+00  2.927863E+01  3.058935E+01  3.231389E+01  3.301204E+01  4.089359E+01  4.612761E+01
            0.126263  0.218693  0.000000
  4.975254E+00  8.131820E+00  9.299847E+00  2.922911E+01  3.048335E+01  3.216856E+01  3.298606E+01  4.100635E+01  4.617519E+01
            0.123737  0.214319  0.000000
  4.822603E+00  8.097439E+00  9.186599E+00  2.918147E+01  3.037731E+01  3.202278E+01  3.297309E+01  4.111845E+01  4.622203E+01
            0.121212  0.209946  0.000000
  4.669814E+00  8.064651E+00  9.097037E+00  2.913718E+01  3.027133E+01  3.187665E+01  3.297297E+01  4.122980E+01  4.626795E+01
            0.118687  0.205572  0.000000
  4.516984E+00  8.025959E+00  9.043007E+00  2.909798E+01  3.016551E+01  3.173027E+01  3.298539E+01  4.134028E+01  4.631273E+01
            0.116162  0.201198  0.000000
  4.364215E+00  7.971405E+00  9.036006E+00  2.906572E+01  3.005994E+01  3.158373E+01  3.301001E+01  4.144981E+01  4.635618E+01
            0.113636  0.196824  0.000000
  4.211607E+00  7.893951E+00  9.079940E+00  2.904229E+01  2.995472E+01  3.143715E+01  3.304653E+01  4.155826E+01  4.639810E+01
            0.111111  0.192450  0.000000
  4.059262E+00  7.793278E+00  9.165905E+00  2.902939E+01  2.984993E+01  3.129062E+01  3.309487E+01  4.166555E+01  4.643833E+01
            0.108586  0.188076  0.000000
  3.907284E+00  7.673704E+00  9.274071E+00  2.902837E+01  2.974568E+01  3.114427E+01  3.315521E+01  4.177157E+01  4.647674E+01
            0.106061  0.183702  0.000000
  3.755772E+00  7.540295E+00  9.379026E+00  2.904004E+01  2.964205E+01  3.099821E+01  3.322798E+01  4.187623E+01  4.651328E+01
            0.103535  0.179328  0.000000
  3.604827E+00  7.396999E+00  9.454559E+00  2.906461E+01  2.953915E+01  3.085257E+01  3.331366E+01  4.197944E+01  4.654795E+01
            0.101010  0.174955  0.000000
  3.454547E+00  7.246476E+00  9.477361E+00  2.910176E+01  2.943706E+01  3.070745E+01  3.341240E+01  4.208112E+01  4.658080E+01
            0.098485  0.170581  0.000000
  3.305028E+00  7.090419E+00  9.429827E+00  2.915088E+01  2.933588E+01  3.056301E+01  3.352363E+01  4.218120E+01  4.661196E+01
            0.095960  0.166207  0.000000
  3.156361E+00  6.929898E+00  9.301837E+00  2.921128E+01  2.923573E+01  3.041935E+01  3.364565E+01  4.227960E+01  4.664160E+01
            0.093434  0.161833  0.000000
  3.008627E+00  6.765609E+00  9.091628E+00  2.913669E+01  2.928248E+01  3.027662E+01  3.377537E+01  4.237627E+01  4.666993E+01
            0.090909  0.157459  0.000000
  2.861902E+00  6.598066E+00  8.806054E+00  2.903888E+01  2.936433E+01  3.013496E+01  3.390831E+01  4.247116E+01  4.669723E+01
            0.088384  0.153085  0.000000
  2.716242E+00  6.427788E+00  8.460539E+00  2.894239E+01  2.945702E+01  2.999449E+01  3.403870E+01  4.256420E+01  4.672378E+01
            0.085859  0.148711  0.000000
  2.571686E+00  6.255522E+00  8.078555E+00  2.884733E+01  2.956092E+01  2.985538E+01  3.415996E+01  4.265536E+01  4.674993E+01
            0.083333  0.144338  0.000000
  2.428244E+00  6.082553E+00  7.690025E+00  2.875380E+01  2.967640E+01  2.971775E+01  3.426546E+01  4.274459E+01  4.677600E+01
            0.080808  0.139964  0.000000
  2.285892E+00  5.910894E+00  7.327819E+00  2.866189E+01  2.958175E+01  2.980352E+01  3.434942E+01  4.283186E+01  4.680228E+01
            0.078283  0.135590  0.000000
  2.144555E+00  5.742754E+00  7.022423E+00  2.857169E+01  2.944755E+01  2.994182E+01  3.440800E+01  4.291714E+01  4.682901E+01
            0.075758  0.131216  0.000000
  2.004098E+00  5.578688E+00  6.796253E+00  2.848328E+01  2.931528E+01  3.009012E+01  3.443999E+01  4.300039E+01  4.685631E+01
            0.073232  0.126842  0.000000
  1.864305E+00  5.415955E+00  6.659145E+00  2.839676E+01  2.918511E+01  3.024658E+01  3.444707E+01  4.308158E+01  4.688417E+01
            0.070707  0.122468  0.000000
  1.724851E+00  5.250255E+00  6.605426E+00  2.831220E+01  2.905719E+01  3.040879E+01  3.443342E+01  4.316067E+01  4.691249E+01
            0.068182  0.118094  0.000000
  1.585265E+00  5.079242E+00  6.615128E+00  2.822967E+01  2.893168E+01  3.057408E+01  3.440482E+01  4.323765E+01  4.694106E+01
            0.065657  0.113721  0.000000
  1.444866E+00  4.903181E+00  6.661064E+00  2.814926E+01  2.880875E+01  3.073977E+01  3.436756E+01  4.331248E+01  4.696959E+01
            0.063131  0.109347  0.000000
  1.302663E+00  4.723396E+00  6.717124E+00  2.807103E+01  2.868857E+01  3.090351E+01  3.432749E+01  4.338513E+01  4.699779E+01
            0.060606  0.104973  0.000000
  1.157160E+00  4.541135E+00  6.763030E+00  2.799507E+01  2.857129E+01  3.106338E+01  3.428938E+01  4.345558E+01  4.702539E+01
            0.058081  0.100599  0.000000
  1.005972E+00  4.357281E+00  6.785423E+00  2.792145E+01  2.845709E+01  3.121807E+01  3.425671E+01  4.352381E+01  4.705212E+01
            0.055556  0.096225  0.000000
  8.449376E-01  4.172412E+00  6.776933E+00  2.785026E+01  2.834613E+01  3.136681E+01  3.423162E+01  4.358977E+01  4.707778E+01
            0.053030  0.091851  0.000000
  6.655690E-01  3.986905E+00  6.734642E+00  2.778158E+01  2.823858E+01  3.150933E+01  3.421515E+01  4.365344E+01  4.710219E+01
            0.050505  0.087477  0.000000
  4.442604E-01  3.801018E+00  6.658587E+00  2.771548E+01  2.813462E+01  3.164582E+01  3.420745E+01  4.371478E+01  4.712521E+01
            0.047980  0.083103  0.000000
 -1.570639E-01  3.614941E+00  6.550607E+00  2.765206E+01  2.803441E+01  3.177674E+01  3.420810E+01  4.377375E+01  4.714672E+01
            0.045455  0.078730  0.000000
 -4.741395E-01  3.428820E+00  6.413504E+00  2.759140E+01  2.793811E+01  3.190279E+01  3.421626E+01  4.383031E+01  4.716661E+01
            0.042929  0.074356  0.000000
 -6.361391E-01  3.242782E+00  6.250498E+00  2.753357E+01  2.784589E+01  3.202480E+01  3.423092E+01  4.388440E+01  4.718481E+01
            0.040404  0.069982  0.000000
 -7.522134E-01  3.056937E+00  6.064849E+00  2.747865E+01  2.775791E+01  3.214369E+01  3.425095E+01  4.393597E+01  4.720121E+01
            0.037879  0.065608  0.000000
 -8.424775E-01  2.871385E+00  5.859640E+00  2.742671E+01  2.767434E+01  3.226041E+01  3.427526E+01  4.398495E+01  4.721573E+01
            0.035354  0.061234  0.000000
 -9.153929E-01  2.686224E+00  5.637611E+00  2.737780E+01  2.759531E+01  3.237591E+01  3.430282E+01  4.403127E+01  4.722827E+01
            0.032828  0.056860  0.000000
 -9.755649E-01  2.501552E+00  5.401048E+00  2.733199E+01  2.752100E+01  3.249118E+01  3.433265E+01  4.407486E+01  4.723871E+01
            0.030303  0.052486  0.000000
 -1.025872E+00  2.317476E+00  5.151643E+00  2.728932E+01  2.745153E+01  3.260720E+01  3.436390E+01  4.411562E+01  4.724695E+01
            0.027778  0.048113  0.000000
 -1.068273E+00  2.134124E+00  4.890355E+00  2.724983E+01  2.738706E+01  3.272498E+01  3.439581E+01  4.415350E+01  4.725283E+01
            0.025253  0.043739  0.000000
 -1.104180E+00  1.951665E+00  4.617191E+00  2.721359E+01  2.732771E+01  3.284559E+01  3.442768E+01  4.418839E+01  4.725624E+01
            0.022727  0.039365  0.000000
 -1.134642E+00  1.770339E+00  4.330898E+00  2.718062E+01  2.727361E+01  3.297018E+01  3.445890E+01  4.422022E+01  4.725701E+01
            0.020202  0.034991  0.000000
 -1.160454E+00  1.590504E+00  4.028421E+00  2.715096E+01  2.722488E+01  3.310001E+01  3.448891E+01  4.424892E+01  4.725496E+01
            0.017677  0.030617  0.000000
 -1.182225E+00  1.412720E+00  3.704012E+00  2.712467E+01  2.718161E+01  3.323650E+01  3.451721E+01  4.427441E+01  4.724993E+01
            0.015152  0.026243  0.000000
 -1.200413E+00  1.237872E+00  3.347525E+00  2.710177E+01  2.714392E+01  3.338126E+01  3.454332E+01  4.429664E+01  4.724170E+01
            0.012626  0.021869  0.000000
 -1.215363E+00  1.067390E+00  2.940761E+00  2.708231E+01  2.711188E+01  3.353618E+01  3.456679E+01  4.431554E+01  4.723006E+01
            0.010101  0.017495  0.000000
 -1.227325E+00  9.035522E-01  2.447855E+00  2.706632E+01  2.708557E+01  3.370342E+01  3.458717E+01  4.433107E+01  4.721476E+01
            0.007576  0.013122  0.000000
 -1.236478E+00  7.488734E-01  1.779647E+00  2.705384E+01  2.706505E+01  3.388558E+01  3.460400E+01  4.434319E+01  4.719554E+01
            0.005051  0.008748  0.000000
 -1.242941E+00 -1.265805E-01  6.821671E-01  2.704489E+01  2.705037E+01  3.408572E+01  3.461681E+01  4.435186E+01  4.717208E+01
            0.002525  0.004374  0.000000
 -1.856973E+00 -1.246792E+00  5.426217E-01  2.703943E+01  2.704163E+01  3.430751E+01  3.462514E+01  4.435708E+01  4.714405E+01
            0.000000  0.000000  0.000000
 -1.248071E+00  5.000269E-01  5.034143E-01  2.703750E+01  2.703882E+01  3.462799E+01  3.463286E+01  4.435882E+01  4.697202E+01


==> anc/fig05/phband13r1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -8.962997E-01  5.043654E-01  5.078197E-01  2.702369E+01  2.702494E+01  3.459993E+01  3.460450E+01  4.435032E+01  4.772643E+01
            0.000000  0.005064  0.000000
 -8.947728E-01  5.389423E-01  6.056669E-01  2.702550E+01  2.702793E+01  3.459736E+01  3.460267E+01  4.434860E+01  4.772567E+01
            0.000000  0.010129  0.000000
 -8.901572E-01  6.313269E-01  8.327326E-01  2.703094E+01  2.703688E+01  3.458903E+01  3.459783E+01  4.434346E+01  4.772337E+01
            0.000000  0.015193  0.000000
 -8.823430E-01  7.605617E-01  1.112176E+00  2.703998E+01  2.705179E+01  3.457455E+01  3.459036E+01  4.433492E+01  4.771954E+01
            0.000000  0.020258  0.000000
 -8.711394E-01  9.108464E-01  1.412802E+00  2.705260E+01  2.707262E+01  3.455401E+01  3.458012E+01  4.432298E+01  4.771419E+01
            0.000000  0.025322  0.000000
 -8.562604E-01  1.073083E+00  1.723030E+00  2.706876E+01  2.709932E+01  3.452747E+01  3.456702E+01  4.430769E+01  4.770735E+01
            0.000000  0.030387  0.000000
 -8.373019E-01  1.242283E+00  2.037898E+00  2.708843E+01  2.713184E+01  3.449495E+01  3.455101E+01  4.428907E+01  4.769902E+01
            0.000000  0.035451  0.000000
 -8.137090E-01  1.415624E+00  2.354920E+00  2.711154E+01  2.717011E+01  3.445642E+01  3.453206E+01  4.426719E+01  4.768922E+01
            0.000000  0.040516  0.000000
 -7.847190E-01  1.591424E+00  2.672670E+00  2.713806E+01  2.721406E+01  3.441185E+01  3.451012E+01  4.424208E+01  4.767798E+01
            0.000000  0.045580  0.000000
 -7.492757E-01  1.768619E+00  2.990223E+00  2.716793E+01  2.726360E+01  3.436119E+01  3.448517E+01  4.421381E+01  4.766533E+01
            0.000000  0.050645  0.000000
 -7.058709E-01  1.946502E+00  3.306915E+00  2.720109E+01  2.731862E+01  3.430440E+01  3.445715E+01  4.418245E+01  4.765128E+01
            0.000000  0.055709  0.000000
 -6.522478E-01  2.124581E+00  3.622221E+00  2.723749E+01  2.737902E+01  3.424141E+01  3.442601E+01  4.414807E+01  4.763587E+01
            0.000000  0.060774  0.000000
 -5.847560E-01  2.302496E+00  3.935695E+00  2.727706E+01  2.744468E+01  3.417213E+01  3.439171E+01  4.411073E+01  4.761912E+01
            0.000000  0.065838  0.000000
 -4.966612E-01  2.479973E+00  4.246935E+00  2.731977E+01  2.751547E+01  3.409649E+01  3.435417E+01  4.407053E+01  4.760106E+01
            0.000000  0.070903  0.000000
 -3.720057E-01  2.656794E+00  4.555563E+00  2.736554E+01  2.759126E+01  3.401437E+01  3.431335E+01  4.402753E+01  4.758171E+01
            0.000000  0.075967  0.000000
 -1.254138E-01  2.832778E+00  4.861208E+00  2.741432E+01  2.767190E+01  3.392565E+01  3.426915E+01  4.398182E+01  4.756109E+01
            0.000000  0.081032  0.000000
  3.503979E-01  3.007769E+00  5.163501E+00  2.746606E+01  2.775726E+01  3.383018E+01  3.422151E+01  4.393346E+01  4.753922E+01
            0.000000  0.086096  0.000000
  5.279353E-01  3.181624E+00  5.462066E+00  2.752068E+01  2.784717E+01  3.372780E+01  3.417036E+01  4.388254E+01  4.751611E+01
            0.000000  0.091161  0.000000
  6.736227E-01  3.354206E+00  5.756513E+00  2.757814E+01  2.794147E+01  3.361833E+01  3.411563E+01  4.382912E+01  4.749176E+01
            0.000000  0.096225  0.000000
  8.060466E-01  3.525383E+00  6.046436E+00  2.763834E+01  2.804002E+01  3.350154E+01  3.405722E+01  4.377326E+01  4.746620E+01
            0.000000  0.101290  0.000000
  9.318843E-01  3.695022E+00  6.331405E+00  2.770121E+01  2.814263E+01  3.337721E+01  3.399510E+01  4.371503E+01  4.743940E+01
            0.000000  0.106354  0.000000
  1.054415E+00  3.862984E+00  6.610964E+00  2.776668E+01  2.824915E+01  3.324509E+01  3.392919E+01  4.365448E+01  4.741139E+01
            0.000000  0.111418  0.000000
  1.175520E+00  4.029130E+00  6.884625E+00  2.783465E+01  2.835940E+01  3.310491E+01  3.385945E+01  4.359166E+01  4.738213E+01
            0.000000  0.116483  0.000000
  1.296383E+00  4.193312E+00  7.151862E+00  2.790504E+01  2.847321E+01  3.295640E+01  3.378587E+01  4.352661E+01  4.735164E+01
            0.000000  0.121547  0.000000
  1.417792E+00  4.355382E+00  7.412109E+00  2.797773E+01  2.859041E+01  3.279931E+01  3.370846E+01  4.345937E+01  4.731990E+01
            0.000000  0.126612  0.000000
  1.540287E+00  4.515190E+00  7.664751E+00  2.805264E+01  2.871083E+01  3.263340E+01  3.362726E+01  4.338998E+01  4.728690E+01
            0.000000  0.131676  0.000000
  1.664246E+00  4.672590E+00  7.909120E+00  2.812967E+01  2.883429E+01  3.245851E+01  3.354236E+01  4.331846E+01  4.725263E+01
            0.000000  0.136741  0.000000
  1.789928E+00  4.827448E+00  8.144489E+00  2.820871E+01  2.896062E+01  3.227454E+01  3.345393E+01  4.324487E+01  4.721709E+01
            0.000000  0.141805  0.000000
  1.917507E+00  4.979649E+00  8.370066E+00  2.828968E+01  2.908964E+01  3.208155E+01  3.336221E+01  4.316922E+01  4.718028E+01
            0.000000  0.146870  0.000000
  2.047090E+00  5.129111E+00  8.584989E+00  2.837246E+01  2.922118E+01  3.187975E+01  3.326754E+01  4.309155E+01  4.714221E+01
            0.000000  0.151934  0.000000
  2.178731E+00  5.275797E+00  8.788322E+00  2.845697E+01  2.935507E+01  3.166963E+01  3.317038E+01  4.301190E+01  4.710289E+01
            0.000000  0.156999  0.000000
  2.312443E+00  5.419735E+00  8.979050E+00  2.854313E+01  2.949114E+01  3.145194E+01  3.307135E+01  4.293031E+01  4.706234E+01
            0.000000  0.162063  0.000000
  2.448203E+00  5.561031E+00  9.156081E+00  2.863083E+01  2.962921E+01  3.122777E+01  3.297121E+01  4.284682E+01  4.702062E+01
            0.000000  0.167128  0.000000
  2.585961E+00  5.699883E+00  9.318241E+00  2.871999E+01  2.976912E+01  3.099858E+01  3.287091E+01  4.276148E+01  4.697778E+01
            0.000000  0.172192  0.000000
  2.725640E+00  5.836581E+00  9.464276E+00  2.881052E+01  2.991070E+01  3.076619E+01  3.277152E+01  4.267434E+01  4.693387E+01
            0.000000  0.177257  0.000000
  2.867149E+00  5.971499E+00  9.592849E+00  2.890233E+01  3.005379E+01  3.053265E+01  3.267425E+01  4.258547E+01  4.688899E+01
            0.000000  0.182321  0.000000
  3.010379E+00  6.105062E+00  9.702540E+00  2.899534E+01  3.019823E+01  3.030021E+01  3.258036E+01  4.249492E+01  4.684320E+01
            0.000000  0.187386  0.000000
  3.155211E+00  6.237704E+00  9.791830E+00  2.908943E+01  3.007106E+01  3.034386E+01  3.249108E+01  4.240276E+01  4.679662E+01
            0.000000  0.192450  0.000000
  3.301515E+00  6.369803E+00  9.859094E+00  2.918452E+01  2.984716E+01  3.049054E+01  3.240757E+01  4.230907E+01  4.674932E+01
            0.000000  0.197515  0.000000
  3.449158E+00  6.501616E+00  9.902571E+00  2.928050E+01  2.963007E+01  3.063811E+01  3.233084E+01  4.221392E+01  4.670140E+01
            0.000000  0.202579  0.000000
  3.598002E+00  6.633232E+00  9.920337E+00  2.937725E+01  2.942078E+01  3.078643E+01  3.226169E+01  4.211738E+01  4.665294E+01
            0.000000  0.207644  0.000000
  3.747905E+00  6.764536E+00  9.910268E+00  2.921967E+01  2.947466E+01  3.093536E+01  3.220072E+01  4.201956E+01  4.660401E+01
            0.000000  0.212708  0.000000
  3.898728E+00  6.895215E+00  9.870003E+00  2.902656E+01  2.957261E+01  3.108478E+01  3.214833E+01  4.192053E+01  4.655469E+01
            0.000000  0.217772  0.000000
  4.050329E+00  7.024783E+00  9.796900E+00  2.884078E+01  2.967098E+01  3.123454E+01  3.210477E+01  4.182040E+01  4.650502E+01
            0.000000  0.222837  0.000000
  4.202571E+00  7.152625E+00  9.687994E+00  2.866135E+01  2.976965E+01  3.138453E+01  3.207024E+01  4.171925E+01  4.645507E+01
            0.000000  0.227901  0.000000
  4.355317E+00  7.278059E+00  9.539950E+00  2.848716E+01  2.986848E+01  3.153463E+01  3.204487E+01  4.161719E+01  4.640491E+01
            0.000000  0.232966  0.000000
  4.508432E+00  7.400386E+00  9.349003E+00  2.831707E+01  2.996734E+01  3.168473E+01  3.202887E+01  4.151434E+01  4.635459E+01
            0.000000  0.238030  0.000000
  4.661784E+00  7.518943E+00  9.110864E+00  2.815008E+01  3.006612E+01  3.183472E+01  3.202249E+01  4.141079E+01  4.630418E+01
            0.000000  0.243095  0.000000
  4.815245E+00  7.633141E+00  8.820582E+00  2.798539E+01  3.016469E+01  3.198448E+01  3.202605E+01  4.130667E+01  4.625376E+01
            0.000000  0.248159  0.000000
  4.968688E+00  7.742495E+00  8.472302E+00  2.782247E+01  3.026293E+01  3.203994E+01  3.213393E+01  4.120210E+01  4.620340E+01
            0.000000  0.253224  0.000000
  5.121990E+00  7.846640E+00  8.058870E+00  2.766106E+01  3.036072E+01  3.206458E+01  3.228296E+01  4.109719E+01  4.615316E+01
            0.000000  0.258288  0.000000
  5.275029E+00  7.571011E+00  7.945439E+00  2.750123E+01  3.045794E+01  3.210037E+01  3.243147E+01  4.099208E+01  4.610313E+01
            0.000000  0.263353  0.000000
  5.427689E+00  6.996181E+00  8.038759E+00  2.734332E+01  3.055449E+01  3.214774E+01  3.257938E+01  4.088689E+01  4.605336E+01
            0.000000  0.268417  0.000000
  5.579853E+00  6.315409E+00  8.126792E+00  2.718795E+01  3.065026E+01  3.220704E+01  3.272658E+01  4.078174E+01  4.600391E+01
            0.000000  0.273482  0.000000
  5.496838E+00  5.731409E+00  8.209857E+00  2.703597E+01  3.074513E+01  3.227855E+01  3.287300E+01  4.067678E+01  4.595484E+01
            0.000000  0.278546  0.000000
  4.476663E+00  5.882247E+00  8.288471E+00  2.688843E+01  3.083900E+01  3.236244E+01  3.301855E+01  4.057212E+01  4.590618E+01
            0.000000  0.283611  0.000000
  3.078908E+00  6.032260E+00  8.363332E+00  2.674651E+01  3.093177E+01  3.245873E+01  3.316312E+01  4.046791E+01  4.585797E+01
            0.000000  0.288675  0.000000
 -1.154560E+00  6.181344E+00  8.435310E+00  2.661150E+01  3.102333E+01  3.256728E+01  3.330664E+01  4.036427E+01  4.581021E+01
            0.000000  0.293740  0.000000
 -3.500409E+00  6.329397E+00  8.505419E+00  2.648466E+01  3.111358E+01  3.268775E+01  3.344901E+01  4.026133E+01  4.576292E+01
            0.000000  0.298804  0.000000
 -4.809354E+00  6.476321E+00  8.574779E+00  2.636723E+01  3.120243E+01  3.281963E+01  3.359013E+01  4.015923E+01  4.571607E+01
            0.000000  0.303869  0.000000
 -5.815016E+00  6.622018E+00  8.644572E+00  2.626030E+01  3.128978E+01  3.296226E+01  3.372993E+01  4.005810E+01  4.566966E+01
            0.000000  0.308933  0.000000
 -6.645516E+00  6.766397E+00  8.715983E+00  2.616479E+01  3.137554E+01  3.311485E+01  3.386829E+01  3.995808E+01  4.562365E+01
            0.000000  0.313998  0.000000
 -7.351409E+00  6.909366E+00  8.790142E+00  2.608139E+01  3.145962E+01  3.327646E+01  3.400511E+01  3.985930E+01  4.557801E+01
            0.000000  0.319062  0.000000
 -7.958609E+00  7.050835E+00  8.868066E+00  2.601053E+01  3.154195E+01  3.344607E+01  3.414028E+01  3.976191E+01  4.553272E+01
            0.000000  0.324126  0.000000
 -8.482630E+00  7.190719E+00  8.950609E+00  2.595241E+01  3.162246E+01  3.362257E+01  3.427368E+01  3.966606E+01  4.548771E+01
            0.000000  0.329191  0.000000
 -8.933909E+00  7.328931E+00  9.038424E+00  2.590695E+01  3.170107E+01  3.380481E+01  3.440519E+01  3.957190E+01  4.544297E+01
            0.000000  0.334255  0.000000
 -9.320153E+00  7.465390E+00  9.131941E+00  2.587383E+01  3.177775E+01  3.399162E+01  3.453466E+01  3.947960E+01  4.539845E+01
            0.000000  0.339320  0.000000
 -9.647507E+00  7.600014E+00  9.231357E+00  2.585257E+01  3.185244E+01  3.418186E+01  3.466195E+01  3.938934E+01  4.535413E+01
            0.000000  0.344384  0.000000
 -9.921166E+00  7.732724E+00  9.336648E+00  2.584248E+01  3.192512E+01  3.437442E+01  3.478688E+01  3.930130E+01  4.530999E+01
            0.000000  0.349449  0.000000
 -1.014570E+01  7.863442E+00  9.447589E+00  2.584280E+01  3.199577E+01  3.456827E+01  3.490927E+01  3.921570E+01  4.526606E+01
            0.000000  0.354513  0.000000
 -1.032525E+01  7.992093E+00  9.563780E+00  2.585263E+01  3.206437E+01  3.476243E+01  3.502892E+01  3.913276E+01  4.522237E+01
            0.000000  0.359578  0.000000
 -1.046361E+01  8.118604E+00  9.684688E+00  2.587108E+01  3.213091E+01  3.495599E+01  3.514560E+01  3.905270E+01  4.517900E+01
            0.000000  0.364642  0.000000
 -1.056429E+01  8.242904E+00  9.809678E+00  2.589719E+01  3.219541E+01  3.514815E+01  3.525906E+01  3.897580E+01  4.513608E+01
            0.000000  0.369707  0.000000
 -1.063049E+01  8.364926E+00  9.938049E+00  2.593003E+01  3.225788E+01  3.533817E+01  3.536903E+01  3.890233E+01  4.509380E+01
            0.000000  0.374771  0.000000
 -1.066514E+01  8.484605E+00  1.006907E+01  2.596870E+01  3.231833E+01  3.547520E+01  3.552543E+01  3.883259E+01  4.505247E+01
            0.000000  0.379836  0.000000
 -1.067086E+01  8.601879E+00  1.020199E+01  2.601231E+01  3.237678E+01  3.557724E+01  3.570941E+01  3.876691E+01  4.501248E+01
            0.000000  0.384900  0.000000
 -1.064992E+01  8.716690E+00  1.033610E+01  2.606003E+01  3.243326E+01  3.567480E+01  3.588970E+01  3.870564E+01  4.497440E+01
            0.000000  0.389965  0.000000
 -1.060429E+01  8.828984E+00  1.047069E+01  2.611110E+01  3.248780E+01  3.576749E+01  3.606598E+01  3.864914E+01  4.493898E+01
            0.000000  0.395029  0.000000
 -1.053559E+01  8.938710E+00  1.060512E+01  2.616480E+01  3.254043E+01  3.585489E+01  3.623804E+01  3.859780E+01  4.490712E+01
            0.000000  0.400094  0.000000
 -1.044512E+01  9.045824E+00  1.073880E+01  2.622048E+01  3.259118E+01  3.593660E+01  3.640573E+01  3.855201E+01  4.487986E+01
            0.000000  0.405158  0.000000
 -1.033397E+01  9.150280E+00  1.087117E+01  2.627753E+01  3.264008E+01  3.601218E+01  3.656896E+01  3.851215E+01  4.485833E+01
            0.000000  0.410223  0.000000
 -1.020317E+01  9.252041E+00  1.100177E+01  2.633543E+01  3.268717E+01  3.608125E+01  3.672766E+01  3.847859E+01  4.484350E+01
            0.000000  0.415287  0.000000
 -1.005383E+01  9.351070E+00  1.113015E+01  2.639372E+01  3.273248E+01  3.614343E+01  3.688169E+01  3.845165E+01  4.483604E+01
            0.000000  0.420352  0.000000
 -9.887351E+00  9.447334E+00  1.125596E+01  2.645197E+01  3.277604E+01  3.619844E+01  3.703087E+01  3.843157E+01  4.483611E+01
            0.000000  0.425416  0.000000
 -9.705543E+00  9.540802E+00  1.137887E+01  2.650984E+01  3.281791E+01  3.624609E+01  3.717487E+01  3.841849E+01  4.484323E+01
            0.000000  0.430480  0.000000
 -9.510566E+00  9.631446E+00  1.149860E+01  2.656701E+01  3.285810E+01  3.628630E+01  3.731333E+01  3.841242E+01  4.485632E+01
            0.000000  0.435545  0.000000
 -9.304794E+00  9.719239E+00  1.161494E+01  2.662325E+01  3.289667E+01  3.631918E+01  3.744580E+01  3.841323E+01  4.487392E+01
            0.000000  0.440609  0.000000
 -9.090596E+00  9.804155E+00  1.172769E+01  2.667833E+01  3.293364E+01  3.634495E+01  3.757189E+01  3.842063E+01  4.489446E+01
            0.000000  0.445674  0.000000
 -8.870146E+00  9.886169E+00  1.183669E+01  2.673208E+01  3.296907E+01  3.636401E+01  3.769125E+01  3.843417E+01  4.491647E+01
            0.000000  0.450738  0.000000
 -8.645326E+00  9.965258E+00  1.194181E+01  2.678438E+01  3.300298E+01  3.637685E+01  3.780364E+01  3.845330E+01  4.493874E+01
            0.000000  0.455803  0.000000
 -8.417693E+00  1.004140E+01  1.204296E+01  2.683510E+01  3.303542E+01  3.638410E+01  3.790885E+01  3.847735E+01  4.496039E+01
            0.000000  0.460867  0.000000
 -8.188527E+00  1.011457E+01  1.214006E+01  2.688417E+01  3.306642E+01  3.638641E+01  3.800678E+01  3.850561E+01  4.498085E+01
            0.000000  0.465932  0.000000
 -7.958894E+00  1.018475E+01  1.223304E+01  2.693151E+01  3.309601E+01  3.638447E+01  3.809735E+01  3.853733E+01  4.499976E+01
            0.000000  0.470996  0.000000
 -7.729714E+00  1.025191E+01  1.232185E+01  2.697707E+01  3.312422E+01  3.637896E+01  3.818049E+01  3.857177E+01  4.501695E+01
            0.000000  0.476061  0.000000
 -7.501831E+00  1.031604E+01  1.240646E+01  2.702080E+01  3.315109E+01  3.637054E+01  3.825615E+01  3.860824E+01  4.503234E+01
            0.000000  0.481125  0.000000
 -7.276053E+00  1.037712E+01  1.248685E+01  2.706265E+01  3.317661E+01  3.635981E+01  3.832424E+01  3.864607E+01  4.504593E+01
            0.000000  0.486190  0.000000
 -7.053198E+00  1.043514E+01  1.256300E+01  2.710259E+01  3.320083E+01  3.634731E+01  3.838468E+01  3.868466E+01  4.505775E+01
            0.000000  0.491254  0.000000
 -6.834121E+00  1.049007E+01  1.263490E+01  2.714059E+01  3.322373E+01  3.633353E+01  3.843731E+01  3.872346E+01  4.506781E+01
            0.000000  0.496319  0.000000
 -6.619732E+00  1.054191E+01  1.270256E+01  2.717659E+01  3.324534E+01  3.631889E+01  3.848194E+01  3.876200E+01  4.507614E+01
            0.000000  0.501383  0.000000
 -6.411016E+00  1.059065E+01  1.276598E+01  2.721056E+01  3.326566E+01  3.630379E+01  3.851832E+01  3.879985E+01  4.508274E+01
            0.000000  0.506448  0.000000
 -6.209030E+00  1.063627E+01  1.282516E+01  2.724247E+01  3.328468E+01  3.628852E+01  3.854612E+01  3.883662E+01  4.508757E+01
            0.000000  0.511512  0.000000
 -6.014926E+00  1.067877E+01  1.288012E+01  2.727228E+01  3.330241E+01  3.627338E+01  3.856493E+01  3.887199E+01  4.509058E+01
            0.000000  0.516577  0.000000
 -5.829937E+00  1.071815E+01  1.293088E+01  2.729995E+01  3.331884E+01  3.625860E+01  3.857426E+01  3.890568E+01  4.509170E+01
            0.000000  0.521641  0.000000
 -5.655371E+00  1.075439E+01  1.297746E+01  2.732546E+01  3.333397E+01  3.624439E+01  3.857356E+01  3.893743E+01  4.509084E+01
            0.000000  0.526706  0.000000
 -5.492585E+00  1.078750E+01  1.301987E+01  2.734878E+01  3.334779E+01  3.623091E+01  3.856229E+01  3.896703E+01  4.508789E+01
            0.000000  0.531770  0.000000
 -5.342932E+00  1.081747E+01  1.305814E+01  2.736989E+01  3.336030E+01  3.621832E+01  3.854001E+01  3.899431E+01  4.508281E+01
            0.000000  0.536834  0.000000
 -5.207687E+00  1.084429E+01  1.309229E+01  2.738877E+01  3.337149E+01  3.620674E+01  3.850666E+01  3.901909E+01  4.507563E+01
            0.000000  0.541899  0.000000
 -5.087921E+00  1.086797E+01  1.312236E+01  2.740542E+01  3.338136E+01  3.619628E+01  3.846296E+01  3.904125E+01  4.506659E+01
            0.000000  0.546963  0.000000
 -4.984344E+00  1.088850E+01  1.314835E+01  2.741984E+01  3.338992E+01  3.618704E+01  3.841094E+01  3.906066E+01  4.505622E+01
            0.000000  0.552028  0.000000
 -4.897172E+00  1.090588E+01  1.317031E+01  2.743203E+01  3.339716E+01  3.617909E+01  3.835455E+01  3.907724E+01  4.504544E+01
            0.000000  0.557092  0.000000
 -4.826138E+00  1.092011E+01  1.318824E+01  2.744198E+01  3.340307E+01  3.617250E+01  3.829954E+01  3.909091E+01  4.503548E+01
            0.000000  0.562157  0.000000
 -4.770752E+00  1.093117E+01  1.320216E+01  2.744971E+01  3.340768E+01  3.616732E+01  3.825234E+01  3.910161E+01  4.502750E+01
            0.000000  0.567221  0.000000
 -4.730759E+00  1.093908E+01  1.321210E+01  2.745523E+01  3.341096E+01  3.616359E+01  3.821776E+01  3.910928E+01  4.502217E+01
            0.000000  0.572286  0.000000
 -4.706404E+00  1.094382E+01  1.321805E+01  2.745854E+01  3.341293E+01  3.616134E+01  3.819752E+01  3.911390E+01  4.501936E+01
            0.000000  0.577350  0.000000
 -4.698199E+00  1.094540E+01  1.322004E+01  2.745964E+01  3.341359E+01  3.616059E+01  3.819098E+01  3.911544E+01  4.501852E+01
            0.005051  0.577350  0.000000
 -4.758851E+00  1.094574E+01  1.322843E+01  2.746356E+01  3.341437E+01  3.616010E+01  3.819083E+01  3.911440E+01  4.501795E+01
            0.010101  0.577350  0.000000
 -4.931611E+00  1.094675E+01  1.325318E+01  2.747538E+01  3.341673E+01  3.615861E+01  3.819038E+01  3.911130E+01  4.501626E+01
            0.015152  0.577350  0.000000
 -5.191954E+00  1.094843E+01  1.329313E+01  2.749538E+01  3.342067E+01  3.615613E+01  3.818966E+01  3.910613E+01  4.501345E+01
            0.020202  0.577350  0.000000
 -5.506805E+00  1.095079E+01  1.334653E+01  2.752393E+01  3.342617E+01  3.615265E+01  3.818870E+01  3.909893E+01  4.500954E+01
            0.025253  0.577350  0.000000
 -5.840762E+00  1.095382E+01  1.341130E+01  2.756159E+01  3.343324E+01  3.614818E+01  3.818753E+01  3.908972E+01  4.500454E+01
            0.030303  0.577350  0.000000
 -6.159686E+00  1.095752E+01  1.348529E+01  2.760899E+01  3.344187E+01  3.614272E+01  3.818620E+01  3.907852E+01  4.499850E+01
            0.035354  0.577350  0.000000
 -6.432136E+00  1.096189E+01  1.356649E+01  2.766679E+01  3.345207E+01  3.613627E+01  3.818477E+01  3.906539E+01  4.499144E+01
            0.040404  0.577350  0.000000
 -6.629841E+00  1.096693E+01  1.365313E+01  2.773562E+01  3.346384E+01  3.612884E+01  3.818330E+01  3.905037E+01  4.498341E+01
            0.045455  0.577350  0.000000
 -6.728027E+00  1.097263E+01  1.374380E+01  2.781590E+01  3.347716E+01  3.612042E+01  3.818185E+01  3.903351E+01  4.497446E+01
            0.050505  0.577350  0.000000
 -6.705818E+00  1.097899E+01  1.383746E+01  2.790780E+01  3.349205E+01  3.611103E+01  3.818046E+01  3.901489E+01  4.496463E+01
            0.055556  0.577350  0.000000
 -6.546417E+00  1.098600E+01  1.393343E+01  2.801106E+01  3.350850E+01  3.610068E+01  3.817918E+01  3.899458E+01  4.495399E+01
            0.060606  0.577350  0.000000
 -6.236392E+00  1.099366E+01  1.403133E+01  2.812497E+01  3.352651E+01  3.608938E+01  3.817801E+01  3.897265E+01  4.494260E+01
            0.065657  0.577350  0.000000
 -5.763057E+00  1.100196E+01  1.413108E+01  2.824837E+01  3.354608E+01  3.607715E+01  3.817695E+01  3.894918E+01  4.493053E+01
            0.070707  0.577350  0.000000
 -5.107908E+00  1.101088E+01  1.423279E+01  2.837977E+01  3.356720E+01  3.606400E+01  3.817597E+01  3.892427E+01  4.491784E+01
            0.075758  0.577350  0.000000
 -4.229527E+00  1.102043E+01  1.433669E+01  2.851746E+01  3.358987E+01  3.604994E+01  3.817503E+01  3.889800E+01  4.490460E+01
            0.080808  0.577350  0.000000
 -2.999865E+00  1.103057E+01  1.444310E+01  2.865968E+01  3.361408E+01  3.603501E+01  3.817404E+01  3.887047E+01  4.489088E+01
            0.085859  0.577350  0.000000
  4.554566E-01  1.104130E+01  1.455232E+01  2.880481E+01  3.363981E+01  3.601922E+01  3.817295E+01  3.884176E+01  4.487675E+01
            0.090909  0.577350  0.000000
  3.068234E+00  1.105260E+01  1.466462E+01  2.895141E+01  3.366704E+01  3.600259E+01  3.817165E+01  3.881197E+01  4.486226E+01
            0.095960  0.577350  0.000000
  4.286344E+00  1.106445E+01  1.478020E+01  2.909833E+01  3.369575E+01  3.598515E+01  3.817007E+01  3.878120E+01  4.484749E+01
            0.101010  0.577350  0.000000
  5.187039E+00  1.107683E+01  1.489913E+01  2.924469E+01  3.372590E+01  3.596692E+01  3.816811E+01  3.874952E+01  4.483248E+01
            0.106061  0.577350  0.000000
  5.907263E+00  1.108970E+01  1.502137E+01  2.938983E+01  3.375746E+01  3.594794E+01  3.816568E+01  3.871704E+01  4.481731E+01
            0.111111  0.577350  0.000000
  6.502160E+00  1.110306E+01  1.514678E+01  2.953336E+01  3.379038E+01  3.592823E+01  3.816268E+01  3.868385E+01  4.480202E+01
            0.116162  0.577350  0.000000
  7.001775E+00  1.111687E+01  1.527510E+01  2.967502E+01  3.382462E+01  3.590783E+01  3.815904E+01  3.865002E+01  4.478667E+01
            0.121212  0.577350  0.000000
  7.425351E+00  1.113111E+01  1.540599E+01  2.981471E+01  3.386011E+01  3.588677E+01  3.815465E+01  3.861566E+01  4.477133E+01
            0.126263  0.577350  0.000000
  7.786488E+00  1.114574E+01  1.553905E+01  2.995240E+01  3.389681E+01  3.586509E+01  3.814945E+01  3.858084E+01  4.475604E+01
            0.131313  0.577350  0.000000
  8.095398E+00  1.116073E+01  1.567383E+01  3.008819E+01  3.393465E+01  3.584284E+01  3.814336E+01  3.854566E+01  4.474088E+01
            0.136364  0.577350  0.000000
  8.360063E+00  1.117607E+01  1.580987E+01  3.022218E+01  3.397356E+01  3.582005E+01  3.813630E+01  3.851019E+01  4.472590E+01
            0.141414  0.577350  0.000000
  8.586877E+00  1.119171E+01  1.594668E+01  3.035455E+01  3.401347E+01  3.579679E+01  3.812821E+01  3.847452E+01  4.471118E+01
            0.146465  0.577350  0.000000
  8.781058E+00  1.120762E+01  1.608382E+01  3.048555E+01  3.405430E+01  3.577309E+01  3.811905E+01  3.843873E+01  4.469680E+01
            0.151515  0.577350  0.000000
  8.946916E+00  1.122379E+01  1.622085E+01  3.061545E+01  3.409598E+01  3.574901E+01  3.810876E+01  3.840289E+01  4.468282E+01
            0.156566  0.577350  0.000000
  9.088047E+00  1.124016E+01  1.635738E+01  3.074462E+01  3.413842E+01  3.572461E+01  3.809733E+01  3.836710E+01  4.466936E+01
            0.161616  0.577350  0.000000
  9.207466E+00  1.125672E+01  1.649302E+01  3.087351E+01  3.418153E+01  3.569995E+01  3.808474E+01  3.833141E+01  4.465650E+01
            0.166667  0.577350  0.000000
  9.307726E+00  1.127343E+01  1.662744E+01  3.100267E+01  3.422521E+01  3.567507E+01  3.807101E+01  3.829591E+01  4.464435E+01
            0.171717  0.577350  0.000000
  9.391000E+00  1.129026E+01  1.676031E+01  3.113279E+01  3.426937E+01  3.565004E+01  3.805615E+01  3.826066E+01  4.463306E+01
            0.176768  0.577350  0.000000
  9.459151E+00  1.130717E+01  1.689134E+01  3.126467E+01  3.431390E+01  3.562492E+01  3.804023E+01  3.822573E+01  4.462274E+01
            0.181818  0.577350  0.000000
  9.513776E+00  1.132413E+01  1.702022E+01  3.139923E+01  3.435869E+01  3.559977E+01  3.802330E+01  3.819119E+01  4.461356E+01
            0.186869  0.577350  0.000000
  9.556267E+00  1.134111E+01  1.714660E+01  3.153743E+01  3.440363E+01  3.557465E+01  3.800546E+01  3.815711E+01  4.460565E+01
            0.191919  0.577350  0.000000
  9.587821E+00  1.135807E+01  1.727014E+01  3.168015E+01  3.444859E+01  3.554961E+01  3.798679E+01  3.812355E+01  4.459918E+01
            0.196970  0.577350  0.000000
  9.609487E+00  1.137498E+01  1.739041E+01  3.182805E+01  3.449344E+01  3.552472E+01  3.796738E+01  3.809058E+01  4.459424E+01
            0.202020  0.577350  0.000000
  9.622156E+00  1.139179E+01  1.750697E+01  3.198133E+01  3.453807E+01  3.550005E+01  3.794728E+01  3.805827E+01  4.459091E+01
            0.207071  0.577350  0.000000
  9.626605E+00  1.140847E+01  1.761933E+01  3.213956E+01  3.458233E+01  3.547564E+01  3.792652E+01  3.802667E+01  4.458917E+01
            0.212121  0.577350  0.000000
  9.623481E+00  1.142498E+01  1.772702E+01  3.230167E+01  3.462610E+01  3.545157E+01  3.790508E+01  3.799588E+01  4.458892E+01
            0.217172  0.577350  0.000000
  9.613358E+00  1.144130E+01  1.782962E+01  3.246600E+01  3.466924E+01  3.542790E+01  3.788292E+01  3.796594E+01  4.459001E+01
            0.222222  0.577350  0.000000
  9.596778E+00  1.145737E+01  1.792681E+01  3.263052E+01  3.471162E+01  3.540468E+01  3.785994E+01  3.793693E+01  4.459218E+01
            0.227273  0.577350  0.000000
  9.574222E+00  1.147317E+01  1.801837E+01  3.279316E+01  3.475309E+01  3.538198E+01  3.783610E+01  3.790892E+01  4.459518E+01
            0.232323  0.577350  0.000000
  9.546212E+00  1.148865E+01  1.810421E+01  3.295202E+01  3.479352E+01  3.535987E+01  3.781134E+01  3.788197E+01  4.459876E+01
            0.237374  0.577350  0.000000
  9.513283E+00  1.150378E+01  1.818433E+01  3.310560E+01  3.483277E+01  3.533839E+01  3.778569E+01  3.785616E+01  4.460270E+01
            0.242424  0.577350  0.000000
  9.476024E+00  1.151852E+01  1.825882E+01  3.325277E+01  3.487072E+01  3.531762E+01  3.775920E+01  3.783155E+01  4.460682E+01
            0.247475  0.577350  0.000000
  9.435060E+00  1.153283E+01  1.832782E+01  3.339280E+01  3.490723E+01  3.529761E+01  3.773200E+01  3.780820E+01  4.461100E+01
            0.252525  0.577350  0.000000
  9.391065E+00  1.154667E+01  1.839150E+01  3.352525E+01  3.494217E+01  3.527842E+01  3.770428E+01  3.778616E+01  4.461513E+01
            0.257576  0.577350  0.000000
  9.344745E+00  1.156000E+01  1.845003E+01  3.364986E+01  3.497540E+01  3.526012E+01  3.767626E+01  3.776550E+01  4.461918E+01
            0.262626  0.577350  0.000000
  9.296840E+00  1.157277E+01  1.850360E+01  3.376653E+01  3.500681E+01  3.524277E+01  3.764821E+01  3.774625E+01  4.462308E+01
            0.267677  0.577350  0.000000
  9.248097E+00  1.158495E+01  1.855239E+01  3.387521E+01  3.503625E+01  3.522644E+01  3.762041E+01  3.772847E+01  4.462683E+01
            0.272727  0.577350  0.000000
  9.199265E+00  1.159649E+01  1.859659E+01  3.397586E+01  3.506358E+01  3.521124E+01  3.759317E+01  3.771217E+01  4.463040E+01
            0.277778  0.577350  0.000000
  9.151073E+00  1.160735E+01  1.863637E+01  3.406846E+01  3.508859E+01  3.519731E+01  3.756683E+01  3.769739E+01  4.463378E+01
            0.282828  0.577350  0.000000
  9.104216E+00  1.161748E+01  1.867190E+01  3.415297E+01  3.511092E+01  3.518499E+01  3.754170E+01  3.768413E+01  4.463696E+01
            0.287879  0.577350  0.000000
  9.059328E+00  1.162685E+01  1.870334E+01  3.422936E+01  3.512955E+01  3.517529E+01  3.751810E+01  3.767239E+01  4.463992E+01
            0.292929  0.577350  0.000000
  9.016978E+00  1.163541E+01  1.873084E+01  3.429756E+01  3.514082E+01  3.517184E+01  3.749634E+01  3.766215E+01  4.464265E+01
            0.297980  0.577350  0.000000
  8.977658E+00  1.164311E+01  1.875455E+01  3.435752E+01  3.514050E+01  3.517888E+01  3.747666E+01  3.765340E+01  4.464512E+01
            0.303030  0.577350  0.000000
  8.941790E+00  1.164993E+01  1.877462E+01  3.440921E+01  3.513485E+01  3.519016E+01  3.745930E+01  3.764607E+01  4.464732E+01
            0.308081  0.577350  0.000000
  8.909747E+00  1.165581E+01  1.879118E+01  3.445264E+01  3.512867E+01  3.520093E+01  3.744442E+01  3.764013E+01  4.464923E+01
            0.313131  0.577350  0.000000
  8.881895E+00  1.166072E+01  1.880437E+01  3.448783E+01  3.512317E+01  3.521000E+01  3.743215E+01  3.763548E+01  4.465083E+01
            0.318182  0.577350  0.000000
  8.858674E+00  1.166462E+01  1.881434E+01  3.451487E+01  3.511874E+01  3.521708E+01  3.742255E+01  3.763205E+01  4.465210E+01
            0.323232  0.577350  0.000000
  8.840696E+00  1.166746E+01  1.882123E+01  3.453394E+01  3.511551E+01  3.522209E+01  3.741565E+01  3.762974E+01  4.465302E+01
            0.328283  0.577350  0.000000
  8.828885E+00  1.166920E+01  1.882522E+01  3.454522E+01  3.511355E+01  3.522504E+01  3.741147E+01  3.762844E+01  4.465359E+01
            0.333333  0.577350  0.000000
  8.824637E+00  1.166980E+01  1.882651E+01  3.454899E+01  3.511290E+01  3.522601E+01  3.741003E+01  3.762802E+01  4.465380E+01
            0.330808  0.572976  0.000000
  8.829807E+00  1.166919E+01  1.882530E+01  3.454539E+01  3.511355E+01  3.522509E+01  3.741148E+01  3.762838E+01  4.465362E+01
            0.328283  0.568603  0.000000
  8.847180E+00  1.166736E+01  1.882192E+01  3.453493E+01  3.511545E+01  3.522246E+01  3.741595E+01  3.762936E+01  4.465309E+01
            0.325758  0.564229  0.000000
  8.880091E+00  1.166424E+01  1.881668E+01  3.451796E+01  3.511848E+01  3.521835E+01  3.742373E+01  3.763081E+01  4.465223E+01
            0.323232  0.559855  0.000000
  8.932188E+00  1.165981E+01  1.880990E+01  3.449481E+01  3.512240E+01  3.521312E+01  3.743524E+01  3.763259E+01  4.465109E+01
            0.320707  0.555481  0.000000
  9.006828E+00  1.165402E+01  1.880183E+01  3.446581E+01  3.512668E+01  3.520741E+01  3.745097E+01  3.763454E+01  4.464970E+01
            0.318182  0.551107  0.000000
  9.106232E+00  1.164680E+01  1.879265E+01  3.443121E+01  3.513031E+01  3.520234E+01  3.747134E+01  3.763651E+01  4.464813E+01
            0.315657  0.546733  0.000000
  9.230672E+00  1.163813E+01  1.878235E+01  3.439126E+01  3.513150E+01  3.519980E+01  3.749663E+01  3.763837E+01  4.464644E+01
            0.313131  0.542359  0.000000
  9.378035E+00  1.162793E+01  1.877070E+01  3.434619E+01  3.512826E+01  3.520189E+01  3.752678E+01  3.763997E+01  4.464471E+01
            0.310606  0.537985  0.000000
  9.543981E+00  1.161617E+01  1.875729E+01  3.429624E+01  3.511995E+01  3.520936E+01  3.756138E+01  3.764117E+01  4.464300E+01
            0.308081  0.533612  0.000000
  9.722682E+00  1.160280E+01  1.874159E+01  3.424167E+01  3.510747E+01  3.522139E+01  3.759968E+01  3.764183E+01  4.464136E+01
            0.305556  0.529238  0.000000
  9.907829E+00  1.158776E+01  1.872295E+01  3.418278E+01  3.509197E+01  3.523692E+01  3.764069E+01  3.764183E+01  4.463984E+01
            0.303030  0.524864  0.000000
  1.009355E+01  1.157100E+01  1.870077E+01  3.411989E+01  3.507420E+01  3.525529E+01  3.764104E+01  3.768329E+01  4.463845E+01
            0.300505  0.520490  0.000000
  1.027500E+01  1.155247E+01  1.867447E+01  3.405334E+01  3.505461E+01  3.527613E+01  3.763933E+01  3.772639E+01  4.463722E+01
            0.297980  0.516116  0.000000
  1.044854E+01  1.153214E+01  1.864360E+01  3.398346E+01  3.503346E+01  3.529925E+01  3.763660E+01  3.776899E+01  4.463614E+01
            0.295455  0.511742  0.000000
  1.061172E+01  1.150995E+01  1.860780E+01  3.391055E+01  3.501091E+01  3.532454E+01  3.763273E+01  3.781024E+01  4.463524E+01
            0.292929  0.507368  0.000000
  1.076308E+01  1.148585E+01  1.856677E+01  3.383491E+01  3.498707E+01  3.535194E+01  3.762762E+01  3.784946E+01  4.463450E+01
            0.290404  0.502995  0.000000
  1.090187E+01  1.145982E+01  1.852034E+01  3.375677E+01  3.496202E+01  3.538143E+01  3.762116E+01  3.788609E+01  4.463394E+01
            0.287879  0.498621  0.000000
  1.102787E+01  1.143179E+01  1.846836E+01  3.367638E+01  3.493582E+01  3.541298E+01  3.761325E+01  3.791972E+01  4.463354E+01
            0.285354  0.494247  0.000000
  1.114119E+01  1.140175E+01  1.841076E+01  3.359391E+01  3.490848E+01  3.544659E+01  3.760382E+01  3.795003E+01  4.463331E+01
            0.282828  0.489873  0.000000
  1.124214E+01  1.136964E+01  1.834746E+01  3.350956E+01  3.488004E+01  3.548223E+01  3.759278E+01  3.797678E+01  4.463324E+01
            0.280303  0.485499  0.000000
  1.133117E+01  1.133544E+01  1.827846E+01  3.342346E+01  3.485050E+01  3.551990E+01  3.758004E+01  3.799978E+01  4.463333E+01
            0.277778  0.481125  0.000000
  1.129910E+01  1.140875E+01  1.820372E+01  3.333577E+01  3.481986E+01  3.555958E+01  3.756554E+01  3.801889E+01  4.463357E+01
            0.275253  0.476751  0.000000
  1.126059E+01  1.147540E+01  1.812326E+01  3.324661E+01  3.478812E+01  3.560128E+01  3.754920E+01  3.803402E+01  4.463396E+01
            0.272727  0.472377  0.000000
  1.121988E+01  1.153160E+01  1.803708E+01  3.315609E+01  3.475527E+01  3.564496E+01  3.753098E+01  3.804509E+01  4.463447E+01
            0.270202  0.468004  0.000000
  1.117694E+01  1.157783E+01  1.794522E+01  3.306434E+01  3.472129E+01  3.569062E+01  3.751082E+01  3.805202E+01  4.463511E+01
            0.267677  0.463630  0.000000
  1.113174E+01  1.161454E+01  1.784769E+01  3.297146E+01  3.468616E+01  3.573823E+01  3.748868E+01  3.805476E+01  4.463584E+01
            0.265152  0.459256  0.000000
  1.108425E+01  1.164213E+01  1.774454E+01  3.287756E+01  3.464986E+01  3.578777E+01  3.746450E+01  3.805328E+01  4.463664E+01
            0.262626  0.454882  0.000000
  1.103444E+01  1.166100E+01  1.763581E+01  3.278274E+01  3.461237E+01  3.583921E+01  3.743827E+01  3.804753E+01  4.463750E+01
            0.260101  0.450508  0.000000
  1.098229E+01  1.167149E+01  1.752156E+01  3.268712E+01  3.457366E+01  3.589249E+01  3.740997E+01  3.803747E+01  4.463838E+01
            0.257576  0.446134  0.000000
  1.092779E+01  1.167392E+01  1.740185E+01  3.259080E+01  3.453372E+01  3.594757E+01  3.737958E+01  3.802309E+01  4.463924E+01
            0.255051  0.441760  0.000000
  1.087090E+01  1.166858E+01  1.727674E+01  3.249391E+01  3.449251E+01  3.600436E+01  3.734714E+01  3.800434E+01  4.464005E+01
            0.252525  0.437387  0.000000
  1.081160E+01  1.165575E+01  1.714632E+01  3.239656E+01  3.445002E+01  3.606277E+01  3.731268E+01  3.798122E+01  4.464076E+01
            0.250000  0.433013  0.000000
  1.074989E+01  1.163568E+01  1.701067E+01  3.229888E+01  3.440621E+01  3.612265E+01  3.727629E+01  3.795369E+01  4.464132E+01
            0.247475  0.428639  0.000000
  1.068575E+01  1.160859E+01  1.686990E+01  3.220102E+01  3.436106E+01  3.618378E+01  3.723813E+01  3.792173E+01  4.464168E+01
            0.244949  0.424265  0.000000
  1.061916E+01  1.157471E+01  1.672411E+01  3.210312E+01  3.431454E+01  3.624585E+01  3.719846E+01  3.788534E+01  4.464177E+01
            0.242424  0.419891  0.000000
  1.055009E+01  1.153423E+01  1.657343E+01  3.200532E+01  3.426663E+01  3.630837E+01  3.715771E+01  3.784449E+01  4.464154E+01
            0.239899  0.415517  0.000000
  1.047855E+01  1.148735E+01  1.641802E+01  3.190781E+01  3.421729E+01  3.637053E+01  3.711662E+01  3.779917E+01  4.464095E+01
            0.237374  0.411143  0.000000
  1.040451E+01  1.143427E+01  1.625803E+01  3.181075E+01  3.416649E+01  3.643099E+01  3.707649E+01  3.774938E+01  4.463994E+01
            0.234848  0.406770  0.000000
  1.032796E+01  1.137516E+01  1.609369E+01  3.171432E+01  3.411421E+01  3.648738E+01  3.703964E+01  3.769509E+01  4.463851E+01
            0.232323  0.402396  0.000000
  1.024889E+01  1.131022E+01  1.592525E+01  3.161872E+01  3.406041E+01  3.653552E+01  3.701020E+01  3.763631E+01  4.463667E+01
            0.229798  0.398022  0.000000
  1.016729E+01  1.123965E+01  1.575302E+01  3.152414E+01  3.400507E+01  3.656875E+01  3.699475E+01  3.757302E+01  4.463453E+01
            0.227273  0.393648  0.000000
  1.008314E+01  1.116364E+01  1.557741E+01  3.143079E+01  3.394816E+01  3.657955E+01  3.700080E+01  3.750524E+01  4.463225E+01
            0.224747  0.389274  0.000000
  9.996434E+00  1.108241E+01  1.539893E+01  3.133889E+01  3.388967E+01  3.656501E+01  3.703119E+01  3.743297E+01  4.463013E+01
            0.222222  0.384900  0.000000
  9.907175E+00  1.099622E+01  1.521822E+01  3.124866E+01  3.382957E+01  3.652923E+01  3.708177E+01  3.735622E+01  4.462858E+01
            0.219697  0.380526  0.000000
  9.815360E+00  1.090532E+01  1.503604E+01  3.116036E+01  3.376786E+01  3.647856E+01  3.714617E+01  3.727503E+01  4.462817E+01
            0.217172  0.376152  0.000000
  9.720992E+00  1.081003E+01  1.485328E+01  3.107423E+01  3.370452E+01  3.641775E+01  3.718944E+01  3.721957E+01  4.462962E+01
            0.214646  0.371779  0.000000
  9.624080E+00  1.071068E+01  1.467089E+01  3.099052E+01  3.363954E+01  3.634967E+01  3.709949E+01  3.729908E+01  4.463369E+01
            0.212121  0.367405  0.000000
  9.524640E+00  1.060764E+01  1.448981E+01  3.090946E+01  3.357293E+01  3.627595E+01  3.700527E+01  3.738302E+01  4.464115E+01
            0.209596  0.363031  0.000000
  9.422690E+00  1.050131E+01  1.431086E+01  3.083125E+01  3.350468E+01  3.619755E+01  3.690686E+01  3.747041E+01  4.465267E+01
            0.207071  0.358657  0.000000
  9.318255E+00  1.039212E+01  1.413466E+01  3.075604E+01  3.343479E+01  3.611505E+01  3.680436E+01  3.756061E+01  4.466870E+01
            0.204545  0.354283  0.000000
  9.211366E+00  1.028051E+01  1.396154E+01  3.068391E+01  3.336326E+01  3.602884E+01  3.669790E+01  3.765322E+01  4.468940E+01
            0.202020  0.349909  0.000000
  9.102059E+00  1.016690E+01  1.379152E+01  3.061487E+01  3.329010E+01  3.593918E+01  3.658758E+01  3.774793E+01  4.471468E+01
            0.199495  0.345535  0.000000
  8.990372E+00  1.005176E+01  1.362442E+01  3.054887E+01  3.321532E+01  3.584628E+01  3.647354E+01  3.784453E+01  4.474420E+01
            0.196970  0.341162  0.000000
  8.876351E+00  9.935546E+00  1.345988E+01  3.048584E+01  3.313892E+01  3.575026E+01  3.635591E+01  3.794284E+01  4.477749E+01
            0.194444  0.336788  0.000000
  8.760045E+00  9.818732E+00  1.329743E+01  3.042567E+01  3.306092E+01  3.565128E+01  3.623481E+01  3.804273E+01  4.481399E+01
            0.191919  0.332414  0.000000
  8.641506E+00  9.701799E+00  1.313664E+01  3.036821E+01  3.298131E+01  3.554942E+01  3.611040E+01  3.814407E+01  4.485316E+01
            0.189394  0.328040  0.000000
  8.520791E+00  9.585244E+00  1.297709E+01  3.031335E+01  3.290013E+01  3.544480E+01  3.598280E+01  3.824676E+01  4.489452E+01
            0.186869  0.323666  0.000000
  8.397959E+00  9.469577E+00  1.281843E+01  3.026095E+01  3.281737E+01  3.533750E+01  3.585219E+01  3.835071E+01  4.493764E+01
            0.184343  0.319292  0.000000
  8.273072E+00  9.355307E+00  1.266038E+01  3.021090E+01  3.273308E+01  3.522761E+01  3.571873E+01  3.845582E+01  4.498218E+01
            0.181818  0.314918  0.000000
  8.146198E+00  9.242939E+00  1.250274E+01  3.016308E+01  3.264728E+01  3.511523E+01  3.558260E+01  3.856202E+01  4.502787E+01
            0.179293  0.310544  0.000000
  8.017404E+00  9.132975E+00  1.234536E+01  3.011740E+01  3.255999E+01  3.500044E+01  3.544401E+01  3.866923E+01  4.507450E+01
            0.176768  0.306171  0.000000
  7.886762E+00  9.025912E+00  1.218815E+01  3.007377E+01  3.247126E+01  3.488333E+01  3.530317E+01  3.877740E+01  4.512191E+01
            0.174242  0.301797  0.000000
  7.754346E+00  8.922225E+00  1.203105E+01  3.003210E+01  3.238112E+01  3.476398E+01  3.516033E+01  3.888644E+01  4.516999E+01
            0.171717  0.297423  0.000000
  7.620233E+00  8.822378E+00  1.187404E+01  2.999234E+01  3.228962E+01  3.464249E+01  3.501577E+01  3.899630E+01  4.521864E+01
            0.169192  0.293049  0.000000
  7.484501E+00  8.726820E+00  1.171712E+01  2.995441E+01  3.219681E+01  3.451893E+01  3.486978E+01  3.910692E+01  4.526781E+01
            0.166667  0.288675  0.000000
  7.347230E+00  8.635978E+00  1.156031E+01  2.991826E+01  3.210273E+01  3.439339E+01  3.472269E+01  3.921822E+01  4.531744E+01
            0.164141  0.284301  0.000000
  7.208501E+00  8.550260E+00  1.140364E+01  2.988384E+01  3.200746E+01  3.426596E+01  3.457486E+01  3.933016E+01  4.536750E+01
            0.161616  0.279927  0.000000
  7.068396E+00  8.470051E+00  1.124715E+01  2.985110E+01  3.191102E+01  3.413672E+01  3.442671E+01  3.944266E+01  4.541796E+01
            0.159091  0.275554  0.000000
  6.926995E+00  8.395715E+00  1.109091E+01  2.981998E+01  3.181349E+01  3.400576E+01  3.427866E+01  3.955566E+01  4.546879E+01
            0.156566  0.271180  0.000000
  6.784381E+00  8.327591E+00  1.093496E+01  2.979043E+01  3.171492E+01  3.387316E+01  3.413119E+01  3.966908E+01  4.551998E+01
            0.154040  0.266806  0.000000
  6.640635E+00  8.265991E+00  1.077937E+01  2.976239E+01  3.161536E+01  3.373901E+01  3.398482E+01  3.978286E+01  4.557150E+01
            0.151515  0.262432  0.000000
  6.495837E+00  8.211207E+00  1.062423E+01  2.973579E+01  3.151488E+01  3.360340E+01  3.384011E+01  3.989693E+01  4.562334E+01
            0.148990  0.258058  0.000000
  6.350066E+00  8.163509E+00  1.046962E+01  2.971054E+01  3.141355E+01  3.346641E+01  3.369767E+01  4.001121E+01  4.567548E+01
            0.146465  0.253684  0.000000
  6.203403E+00  8.123148E+00  1.031568E+01  2.968660E+01  3.131141E+01  3.332813E+01  3.355813E+01  4.012561E+01  4.572789E+01
            0.143939  0.249310  0.000000
  6.055928E+00  8.090365E+00  1.016255E+01  2.966389E+01  3.120855E+01  3.318863E+01  3.342219E+01  4.024007E+01  4.578054E+01
            0.141414  0.244936  0.000000
  5.907720E+00  8.065390E+00  1.001046E+01  2.964241E+01  3.110503E+01  3.304802E+01  3.329058E+01  4.035449E+01  4.583340E+01
            0.138889  0.240563  0.000000
  5.758861E+00  8.048439E+00  9.859724E+00  2.962223E+01  3.100093E+01  3.290637E+01  3.316407E+01  4.046879E+01  4.588644E+01
            0.136364  0.236189  0.000000
  5.609437E+00  8.039679E+00  9.710828E+00  2.960352E+01  3.089633E+01  3.276377E+01  3.304346E+01  4.058288E+01  4.593961E+01
            0.133838  0.231815  0.000000
  5.459533E+00  8.039148E+00  9.564527E+00  2.958666E+01  3.079132E+01  3.262030E+01  3.292958E+01  4.069668E+01  4.599285E+01
            0.131313  0.227441  0.000000
  5.309240E+00  8.046571E+00  9.422044E+00  2.957227E+01  3.068599E+01  3.247607E+01  3.282330E+01  4.081008E+01  4.604613E+01
            0.128788  0.223067  0.000000
  5.158652E+00  8.060972E+00  9.285435E+00  2.956133E+01  3.058041E+01  3.233115E+01  3.272548E+01  4.092300E+01  4.609937E+01
            0.126263  0.218693  0.000000
  5.007869E+00  8.079919E+00  9.158238E+00  2.955527E+01  3.047470E+01  3.218563E+01  3.263699E+01  4.103532E+01  4.615254E+01
            0.123737  0.214319  0.000000
  4.856995E+00  8.098227E+00  9.046597E+00  2.955597E+01  3.036893E+01  3.203962E+01  3.255867E+01  4.114696E+01  4.620557E+01
            0.121212  0.209946  0.000000
  4.706137E+00  8.106355E+00  8.960543E+00  2.956586E+01  3.026321E+01  3.189320E+01  3.249133E+01  4.125781E+01  4.625841E+01
            0.118687  0.205572  0.000000
  4.555410E+00  8.090796E+00  8.913174E+00  2.958772E+01  3.015762E+01  3.174648E+01  3.243572E+01  4.136776E+01  4.631101E+01
            0.116162  0.201198  0.000000
  4.404931E+00  8.040626E+00  8.913612E+00  2.962440E+01  3.005226E+01  3.159956E+01  3.239249E+01  4.147672E+01  4.636332E+01
            0.113636  0.196824  0.000000
  4.254822E+00  7.955768E+00  8.958327E+00  2.967841E+01  2.994723E+01  3.145254E+01  3.236221E+01  4.158457E+01  4.641530E+01
            0.111111  0.192450  0.000000
  4.105207E+00  7.844631E+00  9.033365E+00  2.975129E+01  2.984261E+01  3.130553E+01  3.234533E+01  4.169121E+01  4.646688E+01
            0.108586  0.188076  0.000000
  3.956214E+00  7.716164E+00  9.122618E+00  2.973850E+01  2.984310E+01  3.115866E+01  3.234213E+01  4.179656E+01  4.651803E+01
            0.106061  0.183702  0.000000
  3.807972E+00  7.576559E+00  9.211942E+00  2.963498E+01  2.995207E+01  3.101203E+01  3.235273E+01  4.190052E+01  4.656866E+01
            0.103535  0.179328  0.000000
  3.660610E+00  7.429548E+00  9.289983E+00  2.953216E+01  3.007482E+01  3.086578E+01  3.237700E+01  4.200299E+01  4.661871E+01
            0.101010  0.174955  0.000000
  3.514259E+00  7.277321E+00  9.348313E+00  2.943013E+01  3.020699E+01  3.072002E+01  3.241453E+01  4.210390E+01  4.666807E+01
            0.098485  0.170581  0.000000
  3.369048E+00  7.121184E+00  9.381450E+00  2.932898E+01  3.034419E+01  3.057489E+01  3.246459E+01  4.220318E+01  4.671668E+01
            0.095960  0.166207  0.000000
  3.225101E+00  6.961938E+00  9.386614E+00  2.922883E+01  3.043051E+01  3.048290E+01  3.252605E+01  4.230076E+01  4.676443E+01
            0.093434  0.161833  0.000000
  3.082543E+00  6.800090E+00  9.363225E+00  2.912976E+01  3.028703E+01  3.062112E+01  3.259748E+01  4.239657E+01  4.681126E+01
            0.090909  0.157459  0.000000
  2.941490E+00  6.635971E+00  9.312264E+00  2.903189E+01  3.014458E+01  3.075857E+01  3.267715E+01  4.249056E+01  4.685712E+01
            0.088384  0.153085  0.000000
  2.802052E+00  6.469803E+00  9.235660E+00  2.893532E+01  3.000331E+01  3.089648E+01  3.276322E+01  4.258269E+01  4.690195E+01
            0.085859  0.148711  0.000000
  2.664331E+00  6.301736E+00  9.135780E+00  2.884014E+01  2.986336E+01  3.103705E+01  3.285386E+01  4.267291E+01  4.694574E+01
            0.083333  0.144338  0.000000
  2.528417E+00  6.131876E+00  9.015073E+00  2.874646E+01  2.972488E+01  3.118280E+01  3.294734E+01  4.276117E+01  4.698846E+01
            0.080808  0.139964  0.000000
  2.394384E+00  5.960301E+00  8.875833E+00  2.865438E+01  2.958802E+01  3.133589E+01  3.304216E+01  4.284746E+01  4.703012E+01
            0.078283  0.135590  0.000000
  2.262289E+00  5.787079E+00  8.720073E+00  2.856399E+01  2.945292E+01  3.149749E+01  3.313704E+01  4.293173E+01  4.707071E+01
            0.075758  0.131216  0.000000
  2.132167E+00  5.612278E+00  8.549476E+00  2.847537E+01  2.931976E+01  3.166750E+01  3.323096E+01  4.301396E+01  4.711022E+01
            0.073232  0.126842  0.000000
  2.004023E+00  5.435981E+00  8.365411E+00  2.838861E+01  2.918868E+01  3.184450E+01  3.332310E+01  4.309412E+01  4.714863E+01
            0.070707  0.122468  0.000000
  1.877830E+00  5.258286E+00  8.168988E+00  2.830380E+01  2.905985E+01  3.202610E+01  3.341285E+01  4.317218E+01  4.718592E+01
            0.068182  0.118094  0.000000
  1.753519E+00  5.079308E+00  7.961124E+00  2.822101E+01  2.893344E+01  3.220937E+01  3.349976E+01  4.324812E+01  4.722206E+01
            0.065657  0.113721  0.000000
  1.630967E+00  4.899177E+00  7.742615E+00  2.814032E+01  2.880960E+01  3.239137E+01  3.358354E+01  4.332192E+01  4.725703E+01
            0.063131  0.109347  0.000000
  1.509985E+00  4.718028E+00  7.514179E+00  2.806182E+01  2.868851E+01  3.256952E+01  3.366398E+01  4.339355E+01  4.729082E+01
            0.060606  0.104973  0.000000
  1.390296E+00  4.535999E+00  7.276490E+00  2.798557E+01  2.857034E+01  3.274176E+01  3.374097E+01  4.346299E+01  4.732340E+01
            0.058081  0.100599  0.000000
  1.271505E+00  4.353219E+00  7.030191E+00  2.791166E+01  2.845525E+01  3.290666E+01  3.381444E+01  4.353021E+01  4.735477E+01
            0.055556  0.096225  0.000000
  1.153047E+00  4.169814E+00  6.775897E+00  2.784018E+01  2.834342E+01  3.306332E+01  3.388440E+01  4.359518E+01  4.738493E+01
            0.053030  0.091851  0.000000
  1.034107E+00  3.985898E+00  6.514196E+00  2.777121E+01  2.823502E+01  3.321128E+01  3.395084E+01  4.365787E+01  4.741389E+01
            0.050505  0.087477  0.000000
  9.134580E-01  3.801577E+00  6.245647E+00  2.770484E+01  2.813022E+01  3.335040E+01  3.401380E+01  4.371825E+01  4.744163E+01
            0.047980  0.083103  0.000000
  7.891465E-01  3.616949E+00  5.970783E+00  2.764114E+01  2.802919E+01  3.348074E+01  3.407331E+01  4.377628E+01  4.746818E+01
            0.045455  0.078730  0.000000
  6.577440E-01  3.432106E+00  5.690105E+00  2.758020E+01  2.793210E+01  3.360251E+01  3.412943E+01  4.383190E+01  4.749352E+01
            0.042929  0.074356  0.000000
  5.121641E-01  3.247137E+00  5.404090E+00  2.752211E+01  2.783911E+01  3.371600E+01  3.418220E+01  4.388508E+01  4.751765E+01
            0.040404  0.069982  0.000000
  3.319201E-01  3.062129E+00  5.113191E+00  2.746693E+01  2.775040E+01  3.382150E+01  3.423166E+01  4.393575E+01  4.754057E+01
            0.037879  0.065608  0.000000
 -1.591939E-01  2.877173E+00  4.817841E+00  2.741474E+01  2.766611E+01  3.391934E+01  3.427785E+01  4.398385E+01  4.756227E+01
            0.035354  0.061234  0.000000
 -3.816792E-01  2.692369E+00  4.518457E+00  2.736559E+01  2.758641E+01  3.400980E+01  3.432083E+01  4.402932E+01  4.758273E+01
            0.032828  0.056860  0.000000
 -5.021828E-01  2.507829E+00  4.215447E+00  2.731955E+01  2.751145E+01  3.409315E+01  3.436063E+01  4.407208E+01  4.760193E+01
            0.030303  0.052486  0.000000
 -5.883144E-01  2.323690E+00  3.909216E+00  2.727667E+01  2.744138E+01  3.416964E+01  3.439729E+01  4.411206E+01  4.761986E+01
            0.027778  0.048113  0.000000
 -6.546735E-01  2.140120E+00  3.600179E+00  2.723699E+01  2.737634E+01  3.423945E+01  3.443085E+01  4.414918E+01  4.763649E+01
            0.025253  0.043739  0.000000
 -7.075817E-01  1.957344E+00  3.288770E+00  2.720056E+01  2.731646E+01  3.430278E+01  3.446135E+01  4.418337E+01  4.765179E+01
            0.022727  0.039365  0.000000
 -7.505093E-01  1.775667E+00  2.975470E+00  2.716743E+01  2.726188E+01  3.435976E+01  3.448882E+01  4.421456E+01  4.766574E+01
            0.020202  0.034991  0.000000
 -7.856185E-01  1.595521E+00  2.660838E+00  2.713764E+01  2.721271E+01  3.441051E+01  3.451329E+01  4.424267E+01  4.767831E+01
            0.017677  0.030617  0.000000
 -8.143632E-01  1.417549E+00  2.345578E+00  2.711122E+01  2.716906E+01  3.445512E+01  3.453480E+01  4.426764E+01  4.768947E+01
            0.015152  0.026243  0.000000
 -8.377694E-01  1.242741E+00  2.030654E+00  2.708821E+01  2.713102E+01  3.449367E+01  3.455338E+01  4.428941E+01  4.769920E+01
            0.012626  0.021869  0.000000
 -8.565812E-01  1.072704E+00  1.717538E+00  2.706867E+01  2.709869E+01  3.452621E+01  3.456905E+01  4.430792E+01  4.770748E+01
            0.010101  0.017495  0.000000
 -8.713446E-01  9.101739E-01  1.408760E+00  2.705261E+01  2.707213E+01  3.455279E+01  3.458183E+01  4.432313E+01  4.771428E+01
            0.007576  0.013122  0.000000
 -8.824588E-01  7.600400E-01  1.109333E+00  2.704008E+01  2.705142E+01  3.457343E+01  3.459175E+01  4.433500E+01  4.771959E+01
            0.005051  0.008748  0.000000
 -8.902089E-01  6.312651E-01  8.308799E-01  2.703109E+01  2.703661E+01  3.458816E+01  3.459883E+01  4.434350E+01  4.772339E+01
            0.002525  0.004374  0.000000
 -8.947859E-01  5.394045E-01  6.046022E-01  2.702562E+01  2.702778E+01  3.459699E+01  3.460308E+01  4.434861E+01  4.772567E+01
            0.000000  0.000000  0.000000
 -8.962997E-01  5.043654E-01  5.078197E-01  2.702369E+01  2.702494E+01  3.459993E+01  3.460450E+01  4.435032E+01  4.772643E+01


==> anc/fig05/phband13tcr1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
  6.166243E-01  6.193595E-01  2.310786E+00  2.703175E+01  2.703307E+01  3.460845E+01  3.461334E+01  4.444390E+01  4.740499E+01
            0.000000  0.005064  0.000000
 -1.547742E+00  6.459014E-01  2.310342E+00  2.703356E+01  2.703603E+01  3.460568E+01  3.466874E+01  4.444214E+01  4.745359E+01
            0.000000  0.010129  0.000000
 -1.733215E+00  7.249353E-01  2.309022E+00  2.703900E+01  2.704493E+01  3.459760E+01  3.472946E+01  4.443683E+01  4.746847E+01
            0.000000  0.015193  0.000000
 -1.778222E+00  8.402141E-01  2.306865E+00  2.704804E+01  2.705973E+01  3.458314E+01  3.477929E+01  4.442801E+01  4.748090E+01
            0.000000  0.020258  0.000000
 -1.685528E+00  9.787207E-01  2.303939E+00  2.706065E+01  2.708042E+01  3.456269E+01  3.481785E+01  4.441569E+01  4.749105E+01
            0.000000  0.025322  0.000000
 -1.424102E+00  1.131643E+00  2.300345E+00  2.707681E+01  2.710694E+01  3.453628E+01  3.484518E+01  4.439991E+01  4.749908E+01
            0.000000  0.030387  0.000000
 -8.507278E-01  1.293560E+00  2.296218E+00  2.709647E+01  2.713925E+01  3.450389E+01  3.486143E+01  4.438071E+01  4.750514E+01
            0.000000  0.035451  0.000000
  1.029683E+00  1.461284E+00  2.291732E+00  2.711957E+01  2.717729E+01  3.446551E+01  3.486681E+01  4.435813E+01  4.750941E+01
            0.000000  0.040516  0.000000
  1.631264E+00  1.818800E+00  2.287104E+00  2.714607E+01  2.722097E+01  3.442107E+01  3.486159E+01  4.433224E+01  4.751203E+01
            0.000000  0.045580  0.000000
  1.805030E+00  2.282595E+00  2.445860E+00  2.717591E+01  2.727021E+01  3.437053E+01  3.484609E+01  4.430311E+01  4.751314E+01
            0.000000  0.050645  0.000000
  1.979651E+00  2.278513E+00  3.009012E+00  2.720904E+01  2.732492E+01  3.431382E+01  3.482064E+01  4.427080E+01  4.751289E+01
            0.000000  0.055709  0.000000
  2.154888E+00  2.275210E+00  3.532947E+00  2.724540E+01  2.738499E+01  3.425086E+01  3.478566E+01  4.423541E+01  4.751138E+01
            0.000000  0.060774  0.000000
  2.273076E+00  2.330320E+00  4.027301E+00  2.728493E+01  2.745031E+01  3.418157E+01  3.474160E+01  4.419701E+01  4.750869E+01
            0.000000  0.065838  0.000000
  2.272539E+00  2.505618E+00  4.496323E+00  2.732758E+01  2.752075E+01  3.410586E+01  3.468898E+01  4.415569E+01  4.750490E+01
            0.000000  0.070903  0.000000
  2.274052E+00  2.680526E+00  4.941937E+00  2.737330E+01  2.759618E+01  3.402360E+01  3.462840E+01  4.411154E+01  4.750003E+01
            0.000000  0.075967  0.000000
  2.278086E+00  2.854838E+00  5.364966E+00  2.742203E+01  2.767646E+01  3.393467E+01  3.456051E+01  4.406465E+01  4.749409E+01
            0.000000  0.081032  0.000000
  2.285118E+00  3.028379E+00  5.765702E+00  2.747370E+01  2.776146E+01  3.383894E+01  3.448606E+01  4.401512E+01  4.748704E+01
            0.000000  0.086096  0.000000
  2.295618E+00  3.200995E+00  6.144218E+00  2.752827E+01  2.785102E+01  3.373622E+01  3.440584E+01  4.396301E+01  4.747881E+01
            0.000000  0.091161  0.000000
  2.310040E+00  3.372540E+00  6.500548E+00  2.758566E+01  2.794498E+01  3.362635E+01  3.432074E+01  4.390842E+01  4.746930E+01
            0.000000  0.096225  0.000000
  2.328808E+00  3.542872E+00  6.834806E+00  2.764580E+01  2.804319E+01  3.350911E+01  3.423167E+01  4.385141E+01  4.745839E+01
            0.000000  0.101290  0.000000
  2.352306E+00  3.711848E+00  7.147263E+00  2.770862E+01  2.814548E+01  3.338430E+01  3.413958E+01  4.379204E+01  4.744591E+01
            0.000000  0.106354  0.000000
  2.380871E+00  3.879317E+00  7.438395E+00  2.777403E+01  2.825169E+01  3.325167E+01  3.404546E+01  4.373039E+01  4.743166E+01
            0.000000  0.111418  0.000000
  2.414788E+00  4.045123E+00  7.708917E+00  2.784195E+01  2.836166E+01  3.311099E+01  3.395028E+01  4.366649E+01  4.741544E+01
            0.000000  0.116483  0.000000
  2.454283E+00  4.209101E+00  7.959788E+00  2.791228E+01  2.847520E+01  3.296202E+01  3.385498E+01  4.360039E+01  4.739702E+01
            0.000000  0.121547  0.000000
  2.499521E+00  4.371081E+00  8.192201E+00  2.798493E+01  2.859216E+01  3.280451E+01  3.376047E+01  4.353214E+01  4.737617E+01
            0.000000  0.126612  0.000000
  2.550614E+00  4.530888E+00  8.407548E+00  2.805980E+01  2.871235E+01  3.263828E+01  3.366755E+01  4.346177E+01  4.735269E+01
            0.000000  0.131676  0.000000
  2.607612E+00  4.688351E+00  8.607370E+00  2.813678E+01  2.883560E+01  3.246319E+01  3.357697E+01  4.338931E+01  4.732635E+01
            0.000000  0.136741  0.000000
  2.670514E+00  4.843306E+00  8.793281E+00  2.821578E+01  2.896174E+01  3.227917E+01  3.348930E+01  4.331479E+01  4.729702E+01
            0.000000  0.141805  0.000000
  2.739271E+00  4.995610E+00  8.966893E+00  2.829671E+01  2.909060E+01  3.208631E+01  3.340502E+01  4.323825E+01  4.726456E+01
            0.000000  0.146870  0.000000
  2.813788E+00  5.145153E+00  9.129724E+00  2.837945E+01  2.922200E+01  3.188486E+01  3.332441E+01  4.315971E+01  4.722893E+01
            0.000000  0.151934  0.000000
  2.893931E+00  5.291874E+00  9.283127E+00  2.846393E+01  2.935576E+01  3.167530E+01  3.324759E+01  4.307923E+01  4.719018E+01
            0.000000  0.156999  0.000000
  2.979533E+00  5.435780E+00  9.428218E+00  2.855005E+01  2.949172E+01  3.145839E+01  3.317448E+01  4.299682E+01  4.714842E+01
            0.000000  0.162063  0.000000
  3.070394E+00  5.576960E+00  9.565824E+00  2.863771E+01  2.962971E+01  3.123522E+01  3.310484E+01  4.291255E+01  4.710390E+01
            0.000000  0.167128  0.000000
  3.166293E+00  5.715600E+00  9.696429E+00  2.872685E+01  2.976955E+01  3.100724E+01  3.303820E+01  4.282645E+01  4.705692E+01
            0.000000  0.172192  0.000000
  3.266984E+00  5.851990E+00  9.820127E+00  2.881735E+01  2.991108E+01  3.077620E+01  3.297397E+01  4.273858E+01  4.700791E+01
            0.000000  0.177257  0.000000
  3.372207E+00  5.986507E+00  9.936554E+00  2.890915E+01  3.005415E+01  3.054416E+01  3.291144E+01  4.264900E+01  4.695733E+01
            0.000000  0.182321  0.000000
  3.481688E+00  6.119589E+00  1.004480E+01  2.900213E+01  3.019857E+01  3.031328E+01  3.284993E+01  4.255778E+01  4.690567E+01
            0.000000  0.187386  0.000000
  3.595147E+00  6.251687E+00  1.014332E+01  2.909622E+01  3.008572E+01  3.034421E+01  3.278882E+01  4.246497E+01  4.685339E+01
            0.000000  0.192450  0.000000
  3.712297E+00  6.383198E+00  1.022983E+01  2.919131E+01  2.986340E+01  3.049091E+01  3.272779E+01  4.237065E+01  4.680093E+01
            0.000000  0.197515  0.000000
  3.832852E+00  6.514405E+00  1.030128E+01  2.928729E+01  2.964784E+01  3.063851E+01  3.266685E+01  4.227490E+01  4.674861E+01
            0.000000  0.202579  0.000000
  3.956526E+00  6.645415E+00  1.035387E+01  2.938405E+01  2.944000E+01  3.078687E+01  3.260641E+01  4.217779E+01  4.669664E+01
            0.000000  0.207644  0.000000
  4.083039E+00  6.776136E+00  1.038314E+01  2.924025E+01  2.948147E+01  3.093586E+01  3.254730E+01  4.207941E+01  4.664514E+01
            0.000000  0.212708  0.000000
  4.212119E+00  6.906269E+00  1.038412E+01  2.904838E+01  2.957944E+01  3.108535E+01  3.249068E+01  4.197983E+01  4.659415E+01
            0.000000  0.217772  0.000000
  4.343503E+00  7.035339E+00  1.035153E+01  2.886372E+01  2.967783E+01  3.123519E+01  3.243791E+01  4.187916E+01  4.654363E+01
            0.000000  0.222837  0.000000
  4.476936E+00  7.162738E+00  1.027992E+01  2.868528E+01  2.977652E+01  3.138526E+01  3.239048E+01  4.177748E+01  4.649351E+01
            0.000000  0.227901  0.000000
  4.612178E+00  7.287786E+00  1.016379E+01  2.851193E+01  2.987537E+01  3.153546E+01  3.234989E+01  4.167490E+01  4.644369E+01
            0.000000  0.232966  0.000000
  4.748997E+00  7.409781E+00  9.997676E+00  2.834252E+01  2.997426E+01  3.168566E+01  3.231758E+01  4.157152E+01  4.639411E+01
            0.000000  0.238030  0.000000
  4.887174E+00  7.528051E+00  9.776059E+00  2.817603E+01  3.007305E+01  3.183574E+01  3.229488E+01  4.146744E+01  4.634471E+01
            0.000000  0.243095  0.000000
  5.026501E+00  7.641992E+00  9.493267E+00  2.801165E+01  3.017164E+01  3.198562E+01  3.228294E+01  4.136279E+01  4.629546E+01
            0.000000  0.248159  0.000000
  5.166778E+00  7.751102E+00  9.143199E+00  2.784882E+01  3.026989E+01  3.213518E+01  3.228271E+01  4.125767E+01  4.624635E+01
            0.000000  0.253224  0.000000
  5.307818E+00  7.855008E+00  8.718902E+00  2.768730E+01  3.036769E+01  3.228433E+01  3.229491E+01  4.115222E+01  4.619738E+01
            0.000000  0.258288  0.000000
  5.449438E+00  7.953439E+00  8.211884E+00  2.752713E+01  3.046493E+01  3.232005E+01  3.243297E+01  4.104656E+01  4.614860E+01
            0.000000  0.263353  0.000000
  5.591464E+00  7.610490E+00  8.046599E+00  2.736868E+01  3.056148E+01  3.235844E+01  3.258100E+01  4.094081E+01  4.610004E+01
            0.000000  0.268417  0.000000
  5.733729E+00  6.898256E+00  8.134237E+00  2.721258E+01  3.065725E+01  3.241021E+01  3.272835E+01  4.083511E+01  4.605173E+01
            0.000000  0.273482  0.000000
  5.876070E+00  6.046906E+00  8.216875E+00  2.705970E+01  3.075212E+01  3.247537E+01  3.287491E+01  4.072959E+01  4.600372E+01
            0.000000  0.278546  0.000000
  5.001479E+00  6.018332E+00  8.295011E+00  2.691114E+01  3.084600E+01  3.255375E+01  3.302059E+01  4.062439E+01  4.595603E+01
            0.000000  0.283611  0.000000
  3.620882E+00  6.160363E+00  8.369354E+00  2.676812E+01  3.093877E+01  3.264504E+01  3.316532E+01  4.051963E+01  4.590869E+01
            0.000000  0.288675  0.000000
  1.020107E+00  6.302016E+00  8.440792E+00  2.663196E+01  3.103033E+01  3.274879E+01  3.330900E+01  4.041544E+01  4.586170E+01
            0.000000  0.293740  0.000000
 -3.317115E+00  6.443149E+00  8.510367E+00  2.650400E+01  3.112059E+01  3.286443E+01  3.345154E+01  4.031197E+01  4.581505E+01
            0.000000  0.298804  0.000000
 -4.778116E+00  6.583624E+00  8.579234E+00  2.638550E+01  3.120945E+01  3.299129E+01  3.359286E+01  4.020934E+01  4.576874E+01
            0.000000  0.303869  0.000000
 -5.853175E+00  6.723309E+00  8.648609E+00  2.627760E+01  3.129681E+01  3.312868E+01  3.373285E+01  4.010767E+01  4.572273E+01
            0.000000  0.308933  0.000000
 -6.717583E+00  6.862076E+00  8.719711E+00  2.618128E+01  3.138257E+01  3.327585E+01  3.387142E+01  4.000712E+01  4.567701E+01
            0.000000  0.313998  0.000000
 -7.435472E+00  6.999801E+00  8.793702E+00  2.609726E+01  3.146666E+01  3.343202E+01  3.400847E+01  3.990780E+01  4.563154E+01
            0.000000  0.319062  0.000000
 -8.038944E+00  7.136367E+00  8.871620E+00  2.602600E+01  3.154900E+01  3.359634E+01  3.414389E+01  3.980987E+01  4.558630E+01
            0.000000  0.324126  0.000000
 -8.547201E+00  7.271659E+00  8.954333E+00  2.596771E+01  3.162951E+01  3.376792E+01  3.427757E+01  3.971346E+01  4.554129E+01
            0.000000  0.329191  0.000000
 -8.973308E+00  7.405567E+00  9.042495E+00  2.592232E+01  3.170813E+01  3.394582E+01  3.440938E+01  3.961872E+01  4.549648E+01
            0.000000  0.334255  0.000000
 -9.327071E+00  7.537988E+00  9.136524E+00  2.588952E+01  3.178481E+01  3.412903E+01  3.453919E+01  3.952583E+01  4.545188E+01
            0.000000  0.339320  0.000000
 -9.616433E+00  7.668820E+00  9.236596E+00  2.586882E+01  3.185951E+01  3.431654E+01  3.466684E+01  3.943496E+01  4.540750E+01
            0.000000  0.344384  0.000000
 -9.848190E+00  7.797965E+00  9.342656E+00  2.585952E+01  3.193219E+01  3.450734E+01  3.479219E+01  3.934628E+01  4.536340E+01
            0.000000  0.349449  0.000000
 -1.002838E+01  7.925333E+00  9.454439E+00  2.586084E+01  3.200283E+01  3.470037E+01  3.491503E+01  3.926000E+01  4.531962E+01
            0.000000  0.354513  0.000000
 -1.016251E+01  8.050832E+00  9.571504E+00  2.587186E+01  3.207142E+01  3.489458E+01  3.503519E+01  3.917634E+01  4.527624E+01
            0.000000  0.359578  0.000000
 -1.025564E+01  8.174377E+00  9.693275E+00  2.589164E+01  3.213797E+01  3.508893E+01  3.515243E+01  3.909553E+01  4.523339E+01
            0.000000  0.364642  0.000000
 -1.031245E+01  8.295886E+00  9.819075E+00  2.591921E+01  3.220246E+01  3.526652E+01  3.528236E+01  3.901783E+01  4.519122E+01
            0.000000  0.369707  0.000000
 -1.033720E+01  8.415282E+00  9.948168E+00  2.595358E+01  3.226492E+01  3.537718E+01  3.547391E+01  3.894350E+01  4.514990E+01
            0.000000  0.374771  0.000000
 -1.033371E+01  8.532488E+00  1.007979E+01  2.599382E+01  3.232536E+01  3.548412E+01  3.566271E+01  3.887284E+01  4.510972E+01
            0.000000  0.379836  0.000000
 -1.030536E+01  8.647434E+00  1.021318E+01  2.603898E+01  3.238381E+01  3.558703E+01  3.584802E+01  3.880618E+01  4.507101E+01
            0.000000  0.384900  0.000000
 -1.025494E+01  8.760053E+00  1.034761E+01  2.608820E+01  3.244029E+01  3.568554E+01  3.602927E+01  3.874384E+01  4.503424E+01
            0.000000  0.389965  0.000000
 -1.018472E+01  8.870283E+00  1.048236E+01  2.614064E+01  3.249482E+01  3.577928E+01  3.620610E+01  3.868618E+01  4.500001E+01
            0.000000  0.395029  0.000000
 -1.009636E+01  8.978064E+00  1.061681E+01  2.619556E+01  3.254745E+01  3.586785E+01  3.637832E+01  3.863359E+01  4.496906E+01
            0.000000  0.400094  0.000000
 -9.990925E+00  9.083342E+00  1.075035E+01  2.625225E+01  3.259819E+01  3.595083E+01  3.654594E+01  3.858644E+01  4.494226E+01
            0.000000  0.405158  0.000000
 -9.869033E+00  9.186067E+00  1.088246E+01  2.631008E+01  3.264709E+01  3.602781E+01  3.670905E+01  3.854512E+01  4.492057E+01
            0.000000  0.410223  0.000000
 -9.731016E+00  9.286192E+00  1.101268E+01  2.636848E+01  3.269418E+01  3.609838E+01  3.686776E+01  3.850999E+01  4.490491E+01
            0.000000  0.415287  0.000000
 -9.577258E+00  9.383675E+00  1.114059E+01  2.642696E+01  3.273948E+01  3.616217E+01  3.702202E+01  3.848138E+01  4.489598E+01
            0.000000  0.420352  0.000000
 -9.408513E+00  9.478476E+00  1.126586E+01  2.648510E+01  3.278304E+01  3.621887E+01  3.717155E+01  3.845953E+01  4.489410E+01
            0.000000  0.425416  0.000000
 -9.226153E+00  9.570559E+00  1.138818E+01  2.654253E+01  3.282490E+01  3.626828E+01  3.731577E+01  3.844463E+01  4.489908E+01
            0.000000  0.430480  0.000000
 -9.032195E+00  9.659892E+00  1.150729E+01  2.659896E+01  3.286509E+01  3.631029E+01  3.745391E+01  3.843670E+01  4.491014E+01
            0.000000  0.435545  0.000000
 -8.829121E+00  9.746442E+00  1.162299E+01  2.665416E+01  3.290364E+01  3.634495E+01  3.758515E+01  3.843565E+01  4.492611E+01
            0.000000  0.440609  0.000000
 -8.619561E+00  9.830181E+00  1.173510E+01  2.670795E+01  3.294061E+01  3.637247E+01  3.770883E+01  3.844122E+01  4.494558E+01
            0.000000  0.445674  0.000000
 -8.405977E+00  9.911081E+00  1.184347E+01  2.676018E+01  3.297602E+01  3.639320E+01  3.782451E+01  3.845301E+01  4.496713E+01
            0.000000  0.450738  0.000000
 -8.190451E+00  9.989116E+00  1.194800E+01  2.681078E+01  3.300992E+01  3.640763E+01  3.793205E+01  3.847048E+01  4.498951E+01
            0.000000  0.455803  0.000000
 -7.974586E+00  1.006426E+01  1.204857E+01  2.685967E+01  3.304235E+01  3.641633E+01  3.803154E+01  3.849299E+01  4.501172E+01
            0.000000  0.460867  0.000000
 -7.759527E+00  1.013649E+01  1.214513E+01  2.690683E+01  3.307334E+01  3.641996E+01  3.812325E+01  3.851984E+01  4.503302E+01
            0.000000  0.465932  0.000000
 -7.546028E+00  1.020578E+01  1.223760E+01  2.695224E+01  3.310292E+01  3.641921E+01  3.820755E+01  3.855030E+01  4.505290E+01
            0.000000  0.470996  0.000000
 -7.334542E+00  1.027211E+01  1.232595E+01  2.699589E+01  3.313113E+01  3.641475E+01  3.828483E+01  3.858362E+01  4.507104E+01
            0.000000  0.476061  0.000000
 -7.125323E+00  1.033546E+01  1.241014E+01  2.703780E+01  3.315799E+01  3.640725E+01  3.835546E+01  3.861909E+01  4.508725E+01
            0.000000  0.481125  0.000000
 -6.918502E+00  1.039581E+01  1.249014E+01  2.707796E+01  3.318352E+01  3.639733E+01  3.841973E+01  3.865605E+01  4.510144E+01
            0.000000  0.486190  0.000000
 -6.714168E+00  1.045315E+01  1.256594E+01  2.711638E+01  3.320774E+01  3.638553E+01  3.847782E+01  3.869389E+01  4.511357E+01
            0.000000  0.491254  0.000000
 -6.512433E+00  1.050744E+01  1.263754E+01  2.715304E+01  3.323065E+01  3.637236E+01  3.852979E+01  3.873204E+01  4.512364E+01
            0.000000  0.496319  0.000000
 -6.313479E+00  1.055869E+01  1.270492E+01  2.718792E+01  3.325227E+01  3.635825E+01  3.857552E+01  3.877002E+01  4.513167E+01
            0.000000  0.501383  0.000000
 -6.117608E+00  1.060688E+01  1.276809E+01  2.722101E+01  3.327261E+01  3.634360E+01  3.861472E+01  3.880738E+01  4.513767E+01
            0.000000  0.506448  0.000000
 -5.925274E+00  1.065199E+01  1.282706E+01  2.725226E+01  3.329165E+01  3.632874E+01  3.864691E+01  3.884374E+01  4.514168E+01
            0.000000  0.511512  0.000000
 -5.737128E+00  1.069403E+01  1.288184E+01  2.728165E+01  3.330939E+01  3.631394E+01  3.867141E+01  3.887875E+01  4.514373E+01
            0.000000  0.516577  0.000000
 -5.554038E+00  1.073297E+01  1.293244E+01  2.730911E+01  3.332584E+01  3.629946E+01  3.868730E+01  3.891214E+01  4.514387E+01
            0.000000  0.521641  0.000000
 -5.377109E+00  1.076881E+01  1.297888E+01  2.733460E+01  3.334099E+01  3.628549E+01  3.869350E+01  3.894364E+01  4.514215E+01
            0.000000  0.526706  0.000000
 -5.207678E+00  1.080156E+01  1.302119E+01  2.735806E+01  3.335483E+01  3.627223E+01  3.868879E+01  3.897303E+01  4.513868E+01
            0.000000  0.531770  0.000000
 -5.047299E+00  1.083120E+01  1.305937E+01  2.737944E+01  3.336735E+01  3.625982E+01  3.867200E+01  3.900012E+01  4.513362E+01
            0.000000  0.536834  0.000000
 -4.897708E+00  1.085773E+01  1.309346E+01  2.739871E+01  3.337856E+01  3.624840E+01  3.864230E+01  3.902475E+01  4.512723E+01
            0.000000  0.541899  0.000000
 -4.760730E+00  1.088114E+01  1.312348E+01  2.741580E+01  3.338845E+01  3.623807E+01  3.859975E+01  3.904678E+01  4.511993E+01
            0.000000  0.546963  0.000000
 -4.638166E+00  1.090144E+01  1.314944E+01  2.743069E+01  3.339701E+01  3.622893E+01  3.854611E+01  3.906609E+01  4.511228E+01
            0.000000  0.552028  0.000000
 -4.531651E+00  1.091863E+01  1.317137E+01  2.744334E+01  3.340426E+01  3.622106E+01  3.848560E+01  3.908259E+01  4.510499E+01
            0.000000  0.557092  0.000000
 -4.442547E+00  1.093269E+01  1.318928E+01  2.745372E+01  3.341019E+01  3.621454E+01  3.842504E+01  3.909619E+01  4.509876E+01
            0.000000  0.562157  0.000000
 -4.371942E+00  1.094363E+01  1.320320E+01  2.746182E+01  3.341479E+01  3.620941E+01  3.837235E+01  3.910684E+01  4.509411E+01
            0.000000  0.567221  0.000000
 -4.320716E+00  1.095144E+01  1.321313E+01  2.746761E+01  3.341808E+01  3.620571E+01  3.833364E+01  3.911448E+01  4.509116E+01
            0.000000  0.572286  0.000000
 -4.289612E+00  1.095613E+01  1.321908E+01  2.747109E+01  3.342005E+01  3.620348E+01  3.831108E+01  3.911907E+01  4.508964E+01
            0.000000  0.577350  0.000000
 -4.279176E+00  1.095770E+01  1.322107E+01  2.747225E+01  3.342071E+01  3.620273E+01  3.830383E+01  3.912061E+01  4.508919E+01
            0.005051  0.577350  0.000000
 -4.357991E+00  1.095803E+01  1.322950E+01  2.747596E+01  3.342150E+01  3.620224E+01  3.830296E+01  3.911957E+01  4.508900E+01
            0.010101  0.577350  0.000000
 -4.580306E+00  1.095902E+01  1.325434E+01  2.748719E+01  3.342386E+01  3.620076E+01  3.830036E+01  3.911646E+01  4.508841E+01
            0.015152  0.577350  0.000000
 -4.910061E+00  1.096068E+01  1.329423E+01  2.750621E+01  3.342779E+01  3.619829E+01  3.829611E+01  3.911129E+01  4.508737E+01
            0.020202  0.577350  0.000000
 -5.302038E+00  1.096300E+01  1.334723E+01  2.753349E+01  3.343330E+01  3.619483E+01  3.829032E+01  3.910408E+01  4.508581E+01
            0.025253  0.577350  0.000000
 -5.711557E+00  1.096598E+01  1.341106E+01  2.756965E+01  3.344037E+01  3.619038E+01  3.828315E+01  3.909485E+01  4.508362E+01
            0.030303  0.577350  0.000000
 -6.098384E+00  1.096962E+01  1.348346E+01  2.761546E+01  3.344901E+01  3.618495E+01  3.827482E+01  3.908363E+01  4.508069E+01
            0.035354  0.577350  0.000000
 -6.427213E+00  1.097393E+01  1.356241E+01  2.767173E+01  3.345920E+01  3.617853E+01  3.826557E+01  3.907047E+01  4.507688E+01
            0.040404  0.577350  0.000000
 -6.667183E+00  1.097890E+01  1.364622E+01  2.773929E+01  3.347096E+01  3.617112E+01  3.825568E+01  3.905541E+01  4.507206E+01
            0.045455  0.577350  0.000000
 -6.791623E+00  1.098452E+01  1.373366E+01  2.781879E+01  3.348428E+01  3.616275E+01  3.824546E+01  3.903852E+01  4.506608E+01
            0.050505  0.577350  0.000000
 -6.778173E+00  1.099079E+01  1.382392E+01  2.791063E+01  3.349916E+01  3.615340E+01  3.823523E+01  3.901986E+01  4.505882E+01
            0.055556  0.577350  0.000000
 -6.608791E+00  1.099771E+01  1.391661E+01  2.801477E+01  3.351559E+01  3.614309E+01  3.822526E+01  3.899950E+01  4.505019E+01
            0.060606  0.577350  0.000000
 -6.268732E+00  1.100526E+01  1.401163E+01  2.813068E+01  3.353358E+01  3.613184E+01  3.821583E+01  3.897752E+01  4.504010E+01
            0.065657  0.577350  0.000000
 -5.743066E+00  1.101344E+01  1.410916E+01  2.825731E+01  3.355313E+01  3.611965E+01  3.820716E+01  3.895400E+01  4.502850E+01
            0.070707  0.577350  0.000000
 -5.007602E+00  1.102224E+01  1.420954E+01  2.839313E+01  3.357422E+01  3.610654E+01  3.819939E+01  3.892903E+01  4.501539E+01
            0.075758  0.577350  0.000000
 -4.002580E+00  1.103164E+01  1.431316E+01  2.853630E+01  3.359686E+01  3.609253E+01  3.819265E+01  3.890271E+01  4.500079E+01
            0.080808  0.577350  0.000000
 -2.507824E+00  1.104162E+01  1.442042E+01  2.868486E+01  3.362104E+01  3.607764E+01  3.818696E+01  3.887511E+01  4.498477E+01
            0.085859  0.577350  0.000000
  1.917792E+00  1.105218E+01  1.453162E+01  2.883684E+01  3.364674E+01  3.606188E+01  3.818235E+01  3.884635E+01  4.496746E+01
            0.090909  0.577350  0.000000
  3.675928E+00  1.106329E+01  1.464692E+01  2.899047E+01  3.367393E+01  3.604529E+01  3.817876E+01  3.881650E+01  4.494900E+01
            0.095960  0.577350  0.000000
  4.789108E+00  1.107493E+01  1.476630E+01  2.914423E+01  3.370260E+01  3.602788E+01  3.817614E+01  3.878567E+01  4.492958E+01
            0.101010  0.577350  0.000000
  5.635358E+00  1.108708E+01  1.488959E+01  2.929687E+01  3.373271E+01  3.600968E+01  3.817437E+01  3.875394E+01  4.490942E+01
            0.106061  0.577350  0.000000
  6.313886E+00  1.109973E+01  1.501642E+01  2.944745E+01  3.376423E+01  3.599072E+01  3.817336E+01  3.872141E+01  4.488878E+01
            0.111111  0.577350  0.000000
  6.870850E+00  1.111284E+01  1.514634E+01  2.959532E+01  3.379710E+01  3.597104E+01  3.817296E+01  3.868816E+01  4.486792E+01
            0.116162  0.577350  0.000000
  7.333634E+00  1.112639E+01  1.527879E+01  2.974001E+01  3.383129E+01  3.595066E+01  3.817301E+01  3.865428E+01  4.484711E+01
            0.121212  0.577350  0.000000
  7.720832E+00  1.114036E+01  1.541320E+01  2.988130E+01  3.386673E+01  3.592962E+01  3.817337E+01  3.861987E+01  4.482663E+01
            0.126263  0.577350  0.000000
  8.046114E+00  1.115471E+01  1.554901E+01  3.001907E+01  3.390338E+01  3.590796E+01  3.817386E+01  3.858501E+01  4.480674E+01
            0.131313  0.577350  0.000000
  8.320004E+00  1.116942E+01  1.568572E+01  3.015338E+01  3.394115E+01  3.588573E+01  3.817428E+01  3.854979E+01  4.478769E+01
            0.136364  0.577350  0.000000
  8.550823E+00  1.118446E+01  1.582288E+01  3.028437E+01  3.398000E+01  3.586297E+01  3.817447E+01  3.851429E+01  4.476971E+01
            0.141414  0.577350  0.000000
  8.745251E+00  1.119980E+01  1.596013E+01  3.041230E+01  3.401984E+01  3.583972E+01  3.817422E+01  3.847859E+01  4.475296E+01
            0.146465  0.577350  0.000000
  8.908705E+00  1.121540E+01  1.609718E+01  3.053751E+01  3.406060E+01  3.581605E+01  3.817333E+01  3.844278E+01  4.473762E+01
            0.151515  0.577350  0.000000
  9.045603E+00  1.123125E+01  1.623381E+01  3.066047E+01  3.410220E+01  3.579200E+01  3.817159E+01  3.840693E+01  4.472377E+01
            0.156566  0.577350  0.000000
  9.159566E+00  1.124730E+01  1.636983E+01  3.078174E+01  3.414456E+01  3.576762E+01  3.816879E+01  3.837113E+01  4.471150E+01
            0.161616  0.577350  0.000000
  9.253567E+00  1.126353E+01  1.650509E+01  3.090203E+01  3.418758E+01  3.574298E+01  3.816467E+01  3.833544E+01  4.470081E+01
            0.166667  0.577350  0.000000
  9.330073E+00  1.127991E+01  1.663946E+01  3.102222E+01  3.423118E+01  3.571813E+01  3.815897E+01  3.829995E+01  4.469168E+01
            0.171717  0.577350  0.000000
  9.391143E+00  1.129639E+01  1.677278E+01  3.114335E+01  3.427525E+01  3.569313E+01  3.815141E+01  3.826471E+01  4.468408E+01
            0.176768  0.577350  0.000000
  9.438522E+00  1.131296E+01  1.690487E+01  3.126664E+01  3.431969E+01  3.566804E+01  3.814167E+01  3.822981E+01  4.467792E+01
            0.181818  0.577350  0.000000
  9.473696E+00  1.132958E+01  1.703548E+01  3.139344E+01  3.436439E+01  3.564291E+01  3.812940E+01  3.819530E+01  4.467311E+01
            0.186869  0.577350  0.000000
  9.497971E+00  1.134621E+01  1.716430E+01  3.152518E+01  3.440922E+01  3.561781E+01  3.811426E+01  3.816125E+01  4.466955E+01
            0.191919  0.577350  0.000000
  9.512492E+00  1.136282E+01  1.729091E+01  3.166317E+01  3.445408E+01  3.559281E+01  3.809591E+01  3.812774E+01  4.466714E+01
            0.196970  0.577350  0.000000
  9.518295E+00  1.137938E+01  1.741484E+01  3.180842E+01  3.449884E+01  3.556795E+01  3.807411E+01  3.809482E+01  4.466578E+01
            0.202020  0.577350  0.000000
  9.516286E+00  1.139585E+01  1.753551E+01  3.196132E+01  3.454336E+01  3.554330E+01  3.804874E+01  3.806257E+01  4.466538E+01
            0.207071  0.577350  0.000000
  9.507289E+00  1.141220E+01  1.765230E+01  3.212149E+01  3.458752E+01  3.551893E+01  3.801987E+01  3.803104E+01  4.466581E+01
            0.212121  0.577350  0.000000
  9.492008E+00  1.142838E+01  1.776459E+01  3.228768E+01  3.463118E+01  3.549489E+01  3.798781E+01  3.800031E+01  4.466697E+01
            0.217172  0.577350  0.000000
  9.471090E+00  1.144438E+01  1.787180E+01  3.245784E+01  3.467421E+01  3.547126E+01  3.795304E+01  3.797044E+01  4.466869E+01
            0.222222  0.577350  0.000000
  9.445165E+00  1.146014E+01  1.797345E+01  3.262949E+01  3.471647E+01  3.544808E+01  3.791622E+01  3.794150E+01  4.467081E+01
            0.227273  0.577350  0.000000
  9.414806E+00  1.147563E+01  1.806914E+01  3.280000E+01  3.475782E+01  3.542542E+01  3.787809E+01  3.791357E+01  4.467315E+01
            0.232323  0.577350  0.000000
  9.380652E+00  1.149082E+01  1.815864E+01  3.296700E+01  3.479815E+01  3.540334E+01  3.783937E+01  3.788670E+01  4.467552E+01
            0.237374  0.577350  0.000000
  9.343364E+00  1.150566E+01  1.824179E+01  3.312852E+01  3.483729E+01  3.538190E+01  3.780077E+01  3.786096E+01  4.467777E+01
            0.242424  0.577350  0.000000
  9.303672E+00  1.152013E+01  1.831855E+01  3.328311E+01  3.487514E+01  3.536115E+01  3.776287E+01  3.783643E+01  4.467977E+01
            0.247475  0.577350  0.000000
  9.262337E+00  1.153417E+01  1.838897E+01  3.342979E+01  3.491156E+01  3.534116E+01  3.772621E+01  3.781315E+01  4.468145E+01
            0.252525  0.577350  0.000000
  9.220152E+00  1.154776E+01  1.845316E+01  3.356791E+01  3.494641E+01  3.532197E+01  3.769124E+01  3.779118E+01  4.468277E+01
            0.257576  0.577350  0.000000
  9.177910E+00  1.156084E+01  1.851127E+01  3.369713E+01  3.497958E+01  3.530366E+01  3.765835E+01  3.777059E+01  4.468373E+01
            0.262626  0.577350  0.000000
  9.136384E+00  1.157338E+01  1.856352E+01  3.381724E+01  3.501095E+01  3.528626E+01  3.762788E+01  3.775141E+01  4.468437E+01
            0.267677  0.577350  0.000000
  9.096289E+00  1.158534E+01  1.861013E+01  3.392816E+01  3.504040E+01  3.526985E+01  3.760014E+01  3.773369E+01  4.468473E+01
            0.272727  0.577350  0.000000
  9.058263E+00  1.159668E+01  1.865140E+01  3.402985E+01  3.506781E+01  3.525449E+01  3.757534E+01  3.771745E+01  4.468489E+01
            0.277778  0.577350  0.000000
  9.022833E+00  1.160734E+01  1.868760E+01  3.412231E+01  3.509307E+01  3.524025E+01  3.755367E+01  3.770271E+01  4.468492E+01
            0.282828  0.577350  0.000000
  8.990398E+00  1.161730E+01  1.871906E+01  3.420559E+01  3.511602E+01  3.522725E+01  3.753523E+01  3.768950E+01  4.468489E+01
            0.287879  0.577350  0.000000
  8.961202E+00  1.162651E+01  1.874609E+01  3.427975E+01  3.513645E+01  3.521568E+01  3.752003E+01  3.767780E+01  4.468488E+01
            0.292929  0.577350  0.000000
  8.935333E+00  1.163492E+01  1.876901E+01  3.434491E+01  3.515391E+01  3.520599E+01  3.750797E+01  3.766760E+01  4.468493E+01
            0.297980  0.577350  0.000000
  8.912723E+00  1.164251E+01  1.878815E+01  3.440123E+01  3.516701E+01  3.519957E+01  3.749886E+01  3.765887E+01  4.468509E+01
            0.303030  0.577350  0.000000
  8.893175E+00  1.164921E+01  1.880381E+01  3.444892E+01  3.517226E+01  3.519992E+01  3.749238E+01  3.765156E+01  4.468537E+01
            0.308081  0.577350  0.000000
  8.876405E+00  1.165500E+01  1.881626E+01  3.448825E+01  3.517012E+01  3.520662E+01  3.748815E+01  3.764563E+01  4.468578E+01
            0.313131  0.577350  0.000000
  8.862121E+00  1.165983E+01  1.882579E+01  3.451954E+01  3.516594E+01  3.521435E+01  3.748568E+01  3.764100E+01  4.468630E+01
            0.318182  0.577350  0.000000
  8.850135E+00  1.166367E+01  1.883265E+01  3.454315E+01  3.516204E+01  3.522087E+01  3.748446E+01  3.763758E+01  4.468689E+01
            0.323232  0.577350  0.000000
  8.840519E+00  1.166646E+01  1.883707E+01  3.455946E+01  3.515908E+01  3.522560E+01  3.748399E+01  3.763527E+01  4.468751E+01
            0.328283  0.577350  0.000000
  8.833800E+00  1.166817E+01  1.883930E+01  3.456890E+01  3.515727E+01  3.522842E+01  3.748389E+01  3.763397E+01  4.468808E+01
            0.333333  0.577350  0.000000
  8.831187E+00  1.166876E+01  1.883958E+01  3.457185E+01  3.515667E+01  3.522934E+01  3.748390E+01  3.763354E+01  4.468854E+01
            0.330808  0.572976  0.000000
  8.834818E+00  1.166816E+01  1.883900E+01  3.456890E+01  3.515727E+01  3.522847E+01  3.748394E+01  3.763390E+01  4.468821E+01
            0.328283  0.568603  0.000000
  8.847801E+00  1.166636E+01  1.883683E+01  3.456012E+01  3.515896E+01  3.522606E+01  3.748436E+01  3.763488E+01  4.468754E+01
            0.325758  0.564229  0.000000
  8.874294E+00  1.166329E+01  1.883328E+01  3.454576E+01  3.516148E+01  3.522248E+01  3.748594E+01  3.763633E+01  4.468648E+01
            0.323232  0.559855  0.000000
  8.919119E+00  1.165893E+01  1.882854E+01  3.452595E+01  3.516420E+01  3.521848E+01  3.748984E+01  3.763810E+01  4.468498E+01
            0.320707  0.555481  0.000000
  8.987000E+00  1.165322E+01  1.882270E+01  3.450077E+01  3.516582E+01  3.521547E+01  3.749749E+01  3.764004E+01  4.468303E+01
            0.318182  0.551107  0.000000
  9.081483E+00  1.164611E+01  1.881570E+01  3.447016E+01  3.516431E+01  3.521559E+01  3.751037E+01  3.764200E+01  4.468063E+01
            0.315657  0.546733  0.000000
  9.203824E+00  1.163756E+01  1.880726E+01  3.443402E+01  3.515827E+01  3.522033E+01  3.752969E+01  3.764384E+01  4.467778E+01
            0.313131  0.542359  0.000000
  9.352316E+00  1.162751E+01  1.879691E+01  3.439222E+01  3.514812E+01  3.522940E+01  3.755610E+01  3.764542E+01  4.467454E+01
            0.310606  0.537985  0.000000
  9.522400E+00  1.161591E+01  1.878398E+01  3.434472E+01  3.513493E+01  3.524181E+01  3.758954E+01  3.764659E+01  4.467094E+01
            0.308081  0.533612  0.000000
  9.707525E+00  1.160272E+01  1.876766E+01  3.429154E+01  3.511947E+01  3.525690E+01  3.762921E+01  3.764723E+01  4.466706E+01
            0.305556  0.529238  0.000000
  9.900417E+00  1.158789E+01  1.874716E+01  3.423284E+01  3.510216E+01  3.527432E+01  3.764720E+01  3.767377E+01  4.466295E+01
            0.303030  0.524864  0.000000
  1.009424E+01  1.157136E+01  1.872174E+01  3.416888E+01  3.508325E+01  3.529390E+01  3.764638E+01  3.772160E+01  4.465871E+01
            0.300505  0.520490  0.000000
  1.028335E+01  1.155309E+01  1.869082E+01  3.410002E+01  3.506292E+01  3.531557E+01  3.764464E+01  3.777104E+01  4.465442E+01
            0.297980  0.516116  0.000000
  1.046357E+01  1.153302E+01  1.865397E+01  3.402667E+01  3.504127E+01  3.533927E+01  3.764188E+01  3.782057E+01  4.465019E+01
            0.295455  0.511742  0.000000
  1.063213E+01  1.151113E+01  1.861094E+01  3.394927E+01  3.501838E+01  3.536499E+01  3.763797E+01  3.786891E+01  4.464612E+01
            0.292929  0.507368  0.000000
  1.078746E+01  1.148735E+01  1.856166E+01  3.386830E+01  3.499431E+01  3.539273E+01  3.763281E+01  3.791504E+01  4.464232E+01
            0.290404  0.502995  0.000000
  1.092883E+01  1.146166E+01  1.850617E+01  3.378424E+01  3.496910E+01  3.542248E+01  3.762631E+01  3.795817E+01  4.463890E+01
            0.287879  0.498621  0.000000
  1.105612E+01  1.143401E+01  1.844466E+01  3.369755E+01  3.494279E+01  3.545424E+01  3.761836E+01  3.799776E+01  4.463596E+01
            0.285354  0.494247  0.000000
  1.116961E+01  1.140437E+01  1.837739E+01  3.360870E+01  3.491539E+01  3.548802E+01  3.760888E+01  3.803337E+01  4.463360E+01
            0.282828  0.489873  0.000000
  1.126979E+01  1.137269E+01  1.830470E+01  3.351813E+01  3.488691E+01  3.552379E+01  3.759779E+01  3.806473E+01  4.463191E+01
            0.280303  0.485499  0.000000
  1.133894E+01  1.135728E+01  1.822698E+01  3.342628E+01  3.485737E+01  3.556158E+01  3.758500E+01  3.809163E+01  4.463096E+01
            0.277778  0.481125  0.000000
  1.130308E+01  1.143274E+01  1.814465E+01  3.333353E+01  3.482675E+01  3.560135E+01  3.757045E+01  3.811393E+01  4.463080E+01
            0.275253  0.476751  0.000000
  1.126509E+01  1.149686E+01  1.805813E+01  3.324025E+01  3.479504E+01  3.564311E+01  3.755407E+01  3.813152E+01  4.463146E+01
            0.272727  0.472377  0.000000
  1.122492E+01  1.155027E+01  1.796784E+01  3.314675E+01  3.476223E+01  3.568685E+01  3.753581E+01  3.814433E+01  4.463296E+01
            0.270202  0.468004  0.000000
  1.118255E+01  1.159361E+01  1.787417E+01  3.305330E+01  3.472830E+01  3.573253E+01  3.751562E+01  3.815231E+01  4.463528E+01
            0.267677  0.463630  0.000000
  1.113796E+01  1.162746E+01  1.777746E+01  3.296010E+01  3.469322E+01  3.578015E+01  3.749345E+01  3.815544E+01  4.463838E+01
            0.265152  0.459256  0.000000
  1.109110E+01  1.165237E+01  1.767800E+01  3.286732E+01  3.465698E+01  3.582968E+01  3.746927E+01  3.815369E+01  4.464219E+01
            0.262626  0.454882  0.000000
  1.104197E+01  1.166885E+01  1.757599E+01  3.277504E+01  3.461955E+01  3.588107E+01  3.744304E+01  3.814707E+01  4.464664E+01
            0.260101  0.450508  0.000000
  1.099053E+01  1.167738E+01  1.747156E+01  3.268330E+01  3.458091E+01  3.593429E+01  3.741477E+01  3.813558E+01  4.465160E+01
            0.257576  0.446134  0.000000
  1.093676E+01  1.167841E+01  1.736475E+01  3.259210E+01  3.454103E+01  3.598927E+01  3.738445E+01  3.811925E+01  4.465694E+01
            0.255051  0.441760  0.000000
  1.088065E+01  1.167235E+01  1.725548E+01  3.250135E+01  3.449989E+01  3.604593E+01  3.735211E+01  3.809812E+01  4.466253E+01
            0.252525  0.437387  0.000000
  1.082217E+01  1.165959E+01  1.714360E+01  3.241098E+01  3.445746E+01  3.610415E+01  3.731781E+01  3.807222E+01  4.466820E+01
            0.250000  0.433013  0.000000
  1.076131E+01  1.164050E+01  1.702884E+01  3.232084E+01  3.441372E+01  3.616376E+01  3.728165E+01  3.804161E+01  4.467378E+01
            0.247475  0.428639  0.000000
  1.069806E+01  1.161539E+01  1.691084E+01  3.223079E+01  3.436863E+01  3.622452E+01  3.724384E+01  3.800633E+01  4.467910E+01
            0.244949  0.424265  0.000000
  1.063239E+01  1.158460E+01  1.678916E+01  3.214068E+01  3.432218E+01  3.628606E+01  3.720466E+01  3.796645E+01  4.468400E+01
            0.242424  0.419891  0.000000
  1.056430E+01  1.154840E+01  1.666328E+01  3.205038E+01  3.427434E+01  3.634780E+01  3.716465E+01  3.792201E+01  4.468831E+01
            0.239899  0.415517  0.000000
  1.049378E+01  1.150708E+01  1.653266E+01  3.195976E+01  3.422506E+01  3.640882E+01  3.712469E+01  3.787307E+01  4.469189E+01
            0.237374  0.411143  0.000000
  1.042080E+01  1.146088E+01  1.639669E+01  3.186874E+01  3.417433E+01  3.646750E+01  3.708631E+01  3.781968E+01  4.469464E+01
            0.234848  0.406770  0.000000
  1.034535E+01  1.141003E+01  1.625480E+01  3.177727E+01  3.412211E+01  3.652107E+01  3.705226E+01  3.776188E+01  4.469651E+01
            0.232323  0.402396  0.000000
  1.026743E+01  1.135475E+01  1.610646E+01  3.168536E+01  3.406838E+01  3.656475E+01  3.702723E+01  3.769973E+01  4.469749E+01
            0.229798  0.398022  0.000000
  1.018703E+01  1.129521E+01  1.595125E+01  3.159307E+01  3.401310E+01  3.659161E+01  3.701814E+01  3.763325E+01  4.469770E+01
            0.227273  0.393648  0.000000
  1.010413E+01  1.123157E+01  1.578892E+01  3.150056E+01  3.395626E+01  3.659519E+01  3.703139E+01  3.756247E+01  4.469734E+01
            0.224747  0.389274  0.000000
  1.001874E+01  1.116391E+01  1.561948E+01  3.140802E+01  3.389783E+01  3.657473E+01  3.706767E+01  3.748746E+01  4.469676E+01
            0.222222  0.384900  0.000000
  9.930844E+00  1.109230E+01  1.544327E+01  3.131577E+01  3.383779E+01  3.653520E+01  3.712198E+01  3.740824E+01  4.469644E+01
            0.219697  0.380526  0.000000
  9.840458E+00  1.101670E+01  1.526101E+01  3.122417E+01  3.377613E+01  3.648242E+01  3.718848E+01  3.732490E+01  4.469704E+01
            0.217172  0.376152  0.000000
  9.747586E+00  1.093699E+01  1.507384E+01  3.113366E+01  3.371284E+01  3.642042E+01  3.723755E+01  3.726306E+01  4.469928E+01
            0.214646  0.371779  0.000000
  9.652240E+00  1.085296E+01  1.488323E+01  3.104475E+01  3.364792E+01  3.635165E+01  3.714632E+01  3.734326E+01  4.470396E+01
            0.212121  0.367405  0.000000
  9.554438E+00  1.076433E+01  1.469083E+01  3.095793E+01  3.358135E+01  3.627749E+01  3.705140E+01  3.742764E+01  4.471181E+01
            0.209596  0.363031  0.000000
  9.454204E+00  1.067080E+01  1.449832E+01  3.087370E+01  3.351315E+01  3.619880E+01  3.695302E+01  3.751532E+01  4.472342E+01
            0.207071  0.358657  0.000000
  9.351568E+00  1.057211E+01  1.430712E+01  3.079248E+01  3.344331E+01  3.611610E+01  3.685144E+01  3.760575E+01  4.473912E+01
            0.204545  0.354283  0.000000
  9.246564E+00  1.046808E+01  1.411823E+01  3.071460E+01  3.337183E+01  3.602973E+01  3.674690E+01  3.769853E+01  4.475902E+01
            0.202020  0.349909  0.000000
  9.139232E+00  1.035869E+01  1.393220E+01  3.064028E+01  3.329872E+01  3.593995E+01  3.663961E+01  3.779340E+01  4.478295E+01
            0.199495  0.345535  0.000000
  9.029616E+00  1.024410E+01  1.374918E+01  3.056963E+01  3.322398E+01  3.584693E+01  3.652975E+01  3.789015E+01  4.481060E+01
            0.196970  0.341162  0.000000
  8.917767E+00  1.012472E+01  1.356904E+01  3.050267E+01  3.314762E+01  3.575082E+01  3.641746E+01  3.798861E+01  4.484154E+01
            0.194444  0.336788  0.000000
  8.803738E+00  1.000114E+01  1.339152E+01  3.043938E+01  3.306965E+01  3.565173E+01  3.630279E+01  3.808865E+01  4.487535E+01
            0.191919  0.332414  0.000000
  8.687588E+00  9.874161E+00  1.321640E+01  3.037965E+01  3.299007E+01  3.554979E+01  3.618576E+01  3.819014E+01  4.491164E+01
            0.189394  0.328040  0.000000
  8.569379E+00  9.744783E+00  1.304351E+01  3.032336E+01  3.290891E+01  3.544507E+01  3.606637E+01  3.829299E+01  4.495006E+01
            0.186869  0.323666  0.000000
  8.449179E+00  9.614180E+00  1.287283E+01  3.027035E+01  3.282618E+01  3.533768E+01  3.594458E+01  3.839709E+01  4.499035E+01
            0.184343  0.319292  0.000000
  8.327058E+00  9.483659E+00  1.270440E+01  3.022043E+01  3.274191E+01  3.522771E+01  3.582036E+01  3.850237E+01  4.503232E+01
            0.181818  0.314918  0.000000
  8.203092E+00  9.354625E+00  1.253836E+01  3.017338E+01  3.265611E+01  3.511524E+01  3.569366E+01  3.860875E+01  4.507579E+01
            0.179293  0.310544  0.000000
  8.077360E+00  9.228539E+00  1.237487E+01  3.012894E+01  3.256882E+01  3.500036E+01  3.556450E+01  3.871616E+01  4.512063E+01
            0.176768  0.306171  0.000000
  7.949946E+00  9.106857E+00  1.221407E+01  3.008684E+01  3.248008E+01  3.488316E+01  3.543290E+01  3.882453E+01  4.516675E+01
            0.174242  0.301797  0.000000
  7.820937E+00  8.990937E+00  1.205607E+01  3.004675E+01  3.238992E+01  3.476373E+01  3.529896E+01  3.893379E+01  4.521403E+01
            0.171717  0.297423  0.000000
  7.690425E+00  8.881982E+00  1.190092E+01  3.000832E+01  3.229840E+01  3.464216E+01  3.516285E+01  3.904389E+01  4.526239E+01
            0.169192  0.293049  0.000000
  7.558504E+00  8.780974E+00  1.174862E+01  2.997118E+01  3.220556E+01  3.451852E+01  3.502479E+01  3.915475E+01  4.531171E+01
            0.166667  0.288675  0.000000
  7.425273E+00  8.688599E+00  1.159909E+01  2.993495E+01  3.211146E+01  3.439290E+01  3.488511E+01  3.926633E+01  4.536189E+01
            0.164141  0.284301  0.000000
  7.290832E+00  8.605200E+00  1.145215E+01  2.989926E+01  3.201614E+01  3.426540E+01  3.474420E+01  3.937855E+01  4.541283E+01
            0.161616  0.279927  0.000000
  7.155283E+00  8.530767E+00  1.130759E+01  2.986378E+01  3.191966E+01  3.413610E+01  3.460254E+01  3.949135E+01  4.546443E+01
            0.159091  0.275554  0.000000
  7.018730E+00  8.464927E+00  1.116510E+01  2.982825E+01  3.182208E+01  3.400507E+01  3.446067E+01  3.960467E+01  4.551659E+01
            0.156566  0.271180  0.000000
  6.881280E+00  8.406967E+00  1.102429E+01  2.979250E+01  3.172346E+01  3.387242E+01  3.431914E+01  3.971843E+01  4.556922E+01
            0.154040  0.266806  0.000000
  6.743041E+00  8.355877E+00  1.088471E+01  2.975652E+01  3.162384E+01  3.373822E+01  3.417857E+01  3.983256E+01  4.562223E+01
            0.151515  0.262432  0.000000
  6.604119E+00  8.310422E+00  1.074585E+01  2.972047E+01  3.152330E+01  3.360256E+01  3.403953E+01  3.994698E+01  4.567555E+01
            0.148990  0.258058  0.000000
  6.464628E+00  8.269224E+00  1.060710E+01  2.968471E+01  3.142190E+01  3.346552E+01  3.390259E+01  4.006162E+01  4.572912E+01
            0.146465  0.253684  0.000000
  6.324678E+00  8.230843E+00  1.046783E+01  2.964984E+01  3.131969E+01  3.332720E+01  3.376827E+01  4.017639E+01  4.578290E+01
            0.143939  0.249310  0.000000
  6.184386E+00  8.193883E+00  1.032737E+01  2.961670E+01  3.121675E+01  3.318767E+01  3.363706E+01  4.029123E+01  4.583684E+01
            0.141414  0.244936  0.000000
  6.043872E+00  8.157103E+00  1.018504E+01  2.958637E+01  3.111316E+01  3.304704E+01  3.350941E+01  4.040603E+01  4.589093E+01
            0.138889  0.240563  0.000000
  5.903260E+00  8.119535E+00  1.004026E+01  2.956013E+01  3.100897E+01  3.290537E+01  3.338573E+01  4.052073E+01  4.594516E+01
            0.136364  0.236189  0.000000
  5.762680E+00  8.080609E+00  9.892575E+00  2.953942E+01  3.090429E+01  3.276276E+01  3.326648E+01  4.063522E+01  4.599950E+01
            0.133838  0.231815  0.000000
  5.622267E+00  8.040301E+00  9.741834E+00  2.952578E+01  3.079919E+01  3.261929E+01  3.315215E+01  4.074943E+01  4.605395E+01
            0.131313  0.227441  0.000000
  5.482164E+00  7.999291E+00  9.588311E+00  2.952077E+01  3.069376E+01  3.247506E+01  3.304334E+01  4.086326E+01  4.610851E+01
            0.128788  0.223067  0.000000
  5.342522E+00  7.959095E+00  9.432920E+00  2.952585E+01  3.058809E+01  3.233015E+01  3.294076E+01  4.097661E+01  4.616315E+01
            0.126263  0.218693  0.000000
  5.203499E+00  7.922098E+00  9.277478E+00  2.954235E+01  3.048228E+01  3.218465E+01  3.284526E+01  4.108939E+01  4.621782E+01
            0.123737  0.214319  0.000000
  5.065258E+00  7.891289E+00  9.125100E+00  2.957132E+01  3.037642E+01  3.203866E+01  3.275785E+01  4.120150E+01  4.627248E+01
            0.121212  0.209946  0.000000
  4.927975E+00  7.869319E+00  8.980917E+00  2.961349E+01  3.027060E+01  3.189226E+01  3.267963E+01  4.131283E+01  4.632703E+01
            0.118687  0.205572  0.000000
  4.791829E+00  7.856304E+00  8.853458E+00  2.966917E+01  3.016493E+01  3.174557E+01  3.261179E+01  4.142328E+01  4.638133E+01
            0.116162  0.201198  0.000000
  4.657008E+00  7.846044E+00  8.756842E+00  2.973820E+01  3.005949E+01  3.159868E+01  3.255553E+01  4.153276E+01  4.643524E+01
            0.113636  0.196824  0.000000
  4.523710E+00  7.823204E+00  8.711410E+00  2.981993E+01  2.995437E+01  3.145170E+01  3.251209E+01  4.164114E+01  4.648854E+01
            0.111111  0.192450  0.000000
  4.392137E+00  7.769846E+00  8.734927E+00  2.984967E+01  2.991319E+01  3.130474E+01  3.248269E+01  4.174833E+01  4.654103E+01
            0.108586  0.188076  0.000000
  4.262502E+00  7.680490E+00  8.826181E+00  2.974549E+01  3.001640E+01  3.115792E+01  3.246854E+01  4.185424E+01  4.659250E+01
            0.106061  0.183702  0.000000
  4.135025E+00  7.563141E+00  8.964304E+00  2.964191E+01  3.012767E+01  3.101134E+01  3.247079E+01  4.195877E+01  4.664273E+01
            0.103535  0.179328  0.000000
  4.009936E+00  7.427981E+00  9.122298E+00  2.953902E+01  3.024503E+01  3.086514E+01  3.249039E+01  4.206184E+01  4.669158E+01
            0.101010  0.174955  0.000000
  3.887475E+00  7.281978E+00  9.275672E+00  2.943694E+01  3.036677E+01  3.071944E+01  3.252781E+01  4.216336E+01  4.673891E+01
            0.098485  0.170581  0.000000
  3.767889E+00  7.129128E+00  9.405337E+00  2.933574E+01  3.049170E+01  3.057438E+01  3.258284E+01  4.226326E+01  4.678466E+01
            0.095960  0.166207  0.000000
  3.651434E+00  6.971639E+00  9.498512E+00  2.923555E+01  3.043008E+01  3.061930E+01  3.265433E+01  4.236147E+01  4.682880E+01
            0.093434  0.161833  0.000000
  3.538375E+00  6.810742E+00  9.548753E+00  2.913645E+01  3.028668E+01  3.074972E+01  3.274024E+01  4.245795E+01  4.687137E+01
            0.090909  0.157459  0.000000
  3.428981E+00  6.647130E+00  9.555330E+00  2.903855E+01  3.014432E+01  3.088359E+01  3.283768E+01  4.255263E+01  4.691246E+01
            0.088384  0.153085  0.000000
  3.323523E+00  6.481184E+00  9.522238E+00  2.894197E+01  3.000315E+01  3.102180E+01  3.294314E+01  4.264547E+01  4.695222E+01
            0.085859  0.148711  0.000000
  3.222271E+00  6.313089E+00  9.456956E+00  2.884679E+01  2.986332E+01  3.116527E+01  3.305270E+01  4.273643E+01  4.699085E+01
            0.083333  0.144338  0.000000
  3.125491E+00  6.142900E+00  9.368972E+00  2.875312E+01  2.972496E+01  3.131471E+01  3.316237E+01  4.282548E+01  4.702856E+01
            0.080808  0.139964  0.000000
  3.033433E+00  5.970593E+00  9.268005E+00  2.866105E+01  2.958823E+01  3.147047E+01  3.326851E+01  4.291257E+01  4.706553E+01
            0.078283  0.135590  0.000000
  2.946335E+00  5.796132E+00  9.162091E+00  2.857068E+01  2.945328E+01  3.163231E+01  3.336830E+01  4.299768E+01  4.710190E+01
            0.075758  0.131216  0.000000
  2.864408E+00  5.619528E+00  9.055955E+00  2.848210E+01  2.932028E+01  3.179932E+01  3.346019E+01  4.308079E+01  4.713766E+01
            0.073232  0.126842  0.000000
  2.787834E+00  5.440891E+00  8.950232E+00  2.839539E+01  2.918938E+01  3.196995E+01  3.354402E+01  4.316185E+01  4.717269E+01
            0.070707  0.122468  0.000000
  2.716763E+00  5.260439E+00  8.841834E+00  2.831063E+01  2.906074E+01  3.214220E+01  3.362078E+01  4.324086E+01  4.720675E+01
            0.068182  0.118094  0.000000
  2.651301E+00  5.078473E+00  8.725226E+00  2.822790E+01  2.893453E+01  3.231399E+01  3.369214E+01  4.331777E+01  4.723952E+01
            0.065657  0.113721  0.000000
  2.591514E+00  4.895328E+00  8.593991E+00  2.814727E+01  2.881092E+01  3.248339E+01  3.375987E+01  4.339256E+01  4.727066E+01
            0.063131  0.109347  0.000000
  2.537417E+00  4.711328E+00  8.442091E+00  2.806883E+01  2.869006E+01  3.264884E+01  3.382546E+01  4.346521E+01  4.729986E+01
            0.060606  0.104973  0.000000
  2.488979E+00  4.526761E+00  8.264561E+00  2.799265E+01  2.857214E+01  3.280914E+01  3.388995E+01  4.353570E+01  4.732689E+01
            0.058081  0.100599  0.000000
  2.446117E+00  4.341873E+00  8.057692E+00  2.791881E+01  2.845732E+01  3.296334E+01  3.395402E+01  4.360398E+01  4.735160E+01
            0.055556  0.096225  0.000000
  2.408698E+00  4.156863E+00  7.818884E+00  2.784739E+01  2.834577E+01  3.311055E+01  3.401813E+01  4.367005E+01  4.737395E+01
            0.053030  0.091851  0.000000
  2.376541E+00  3.971894E+00  7.546398E+00  2.777849E+01  2.823767E+01  3.324989E+01  3.408265E+01  4.373385E+01  4.739398E+01
            0.050505  0.087477  0.000000
  2.349417E+00  3.787092E+00  7.239080E+00  2.771218E+01  2.813318E+01  3.338043E+01  3.414794E+01  4.379536E+01  4.741180E+01
            0.047980  0.083103  0.000000
  2.327050E+00  3.602555E+00  6.896170E+00  2.764855E+01  2.803247E+01  3.350137E+01  3.421423E+01  4.385453E+01  4.742756E+01
            0.045455  0.078730  0.000000
  2.309127E+00  3.418341E+00  6.517121E+00  2.758768E+01  2.793570E+01  3.361219E+01  3.428146E+01  4.391132E+01  4.744144E+01
            0.042929  0.074356  0.000000
  2.295293E+00  3.234460E+00  6.101453E+00  2.752965E+01  2.784306E+01  3.371293E+01  3.434905E+01  4.396566E+01  4.745362E+01
            0.040404  0.069982  0.000000
  2.285165E+00  3.050845E+00  5.648535E+00  2.747453E+01  2.775468E+01  3.380425E+01  3.441584E+01  4.401750E+01  4.746427E+01
            0.037879  0.065608  0.000000
  2.278334E+00  2.867280E+00  5.157309E+00  2.742240E+01  2.767074E+01  3.388737E+01  3.448018E+01  4.406677E+01  4.747354E+01
            0.035354  0.061234  0.000000
  2.274374E+00  2.683230E+00  4.625782E+00  2.737332E+01  2.759139E+01  3.396378E+01  3.454018E+01  4.411339E+01  4.748156E+01
            0.032828  0.056860  0.000000
  2.272849E+00  2.497291E+00  4.050226E+00  2.732733E+01  2.751678E+01  3.403504E+01  3.459401E+01  4.415729E+01  4.748839E+01
            0.030303  0.052486  0.000000
  2.273325E+00  2.304935E+00  3.424231E+00  2.728451E+01  2.744705E+01  3.410247E+01  3.464012E+01  4.419837E+01  4.749408E+01
            0.027778  0.048113  0.000000
  2.083018E+00  2.275377E+00  2.744994E+00  2.724488E+01  2.738235E+01  3.416705E+01  3.467742E+01  4.423655E+01  4.749861E+01
            0.025253  0.043739  0.000000
  1.612669E+00  2.150632E+00  2.278600E+00  2.720850E+01  2.732279E+01  3.422935E+01  3.470526E+01  4.427174E+01  4.750196E+01
            0.022727  0.039365  0.000000
 -5.969266E-01  1.875963E+00  2.282614E+00  2.717540E+01  2.726852E+01  3.428955E+01  3.472352E+01  4.430387E+01  4.750402E+01
            0.020202  0.034991  0.000000
 -1.755564E+00  1.681070E+00  2.287075E+00  2.714564E+01  2.721963E+01  3.434740E+01  3.473247E+01  4.433284E+01  4.750468E+01
            0.017677  0.030617  0.000000
 -2.289094E+00  1.502551E+00  2.291676E+00  2.711924E+01  2.717624E+01  3.440234E+01  3.473280E+01  4.435859E+01  4.750377E+01
            0.015152  0.026243  0.000000
 -2.598609E+00  1.332104E+00  2.296154E+00  2.709626E+01  2.713844E+01  3.445347E+01  3.472551E+01  4.438104E+01  4.750113E+01
            0.012626  0.021869  0.000000
 -2.753817E+00  1.168844E+00  2.300287E+00  2.707672E+01  2.710631E+01  3.449961E+01  3.471187E+01  4.440015E+01  4.749653E+01
            0.010101  0.017495  0.000000
 -2.777324E+00  1.014464E+00  2.303894E+00  2.706068E+01  2.707993E+01  3.453941E+01  3.469331E+01  4.441584E+01  4.748976E+01
            0.007576  0.013122  0.000000
 -2.671856E+00  8.729439E-01  2.306836E+00  2.704815E+01  2.705936E+01  3.457136E+01  3.467134E+01  4.442810E+01  4.748058E+01
            0.005051  0.008748  0.000000
 -2.422906E+00  7.515236E-01  2.309008E+00  2.703916E+01  2.704465E+01  3.459389E+01  3.464750E+01  4.443687E+01  4.746874E+01
            0.002525  0.004374  0.000000
 -1.984325E+00  6.625088E-01  2.310338E+00  2.703368E+01  2.703588E+01  3.460480E+01  3.462393E+01  4.444215E+01  4.745400E+01
            0.000000  0.000000  0.000000
  6.166243E-01  6.193595E-01  2.310786E+00  2.703175E+01  2.703307E+01  3.460845E+01  3.461334E+01  4.444390E+01  4.740499E+01


==> anc/fig05/phband17bcr1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -3.276298E+00  1.984328E+00  2.005273E+00  2.715012E+01  2.715243E+01  3.494580E+01  3.495602E+01  4.136806E+01  4.453982E+01
            0.000000  0.005064  0.000000
 -9.019563E+00 -3.274177E+00  2.014754E+00  2.715183E+01  2.715512E+01  3.334322E+01  3.495766E+01  4.332630E+01  4.453788E+01
            0.000000  0.010129  0.000000
 -8.817163E+00 -3.267854E+00  2.042960E+00  2.715696E+01  2.716322E+01  3.265533E+01  3.494924E+01  4.348309E+01  4.453207E+01
            0.000000  0.015193  0.000000
 -8.906238E+00 -3.257394E+00  2.088979E+00  2.716549E+01  2.717669E+01  3.204540E+01  3.493635E+01  4.363500E+01  4.452242E+01
            0.000000  0.020258  0.000000
 -9.280128E+00 -3.242919E+00  2.151489E+00  2.717742E+01  2.719552E+01  3.151944E+01  3.491867E+01  4.378229E+01  4.450896E+01
            0.000000  0.025322  0.000000
 -9.903275E+00 -3.224572E+00  2.228901E+00  2.719270E+01  2.721968E+01  3.108148E+01  3.489608E+01  4.392534E+01  4.449176E+01
            0.000000  0.030387  0.000000
 -1.072413E+01 -3.202495E+00  2.319527E+00  2.721132E+01  2.724912E+01  3.073318E+01  3.486849E+01  4.406449E+01  4.447089E+01
            0.000000  0.035451  0.000000
 -1.168862E+01 -3.176843E+00  2.421673E+00  2.723324E+01  2.728381E+01  3.047366E+01  3.483585E+01  4.420010E+01  4.444644E+01
            0.000000  0.040516  0.000000
 -1.274882E+01 -3.147717E+00  2.533749E+00  2.725842E+01  2.732366E+01  3.029960E+01  3.479808E+01  4.433252E+01  4.441850E+01
            0.000000  0.045580  0.000000
 -1.386601E+01 -3.115204E+00  2.654268E+00  2.728680E+01  2.736863E+01  3.020570E+01  3.475512E+01  4.438718E+01  4.446204E+01
            0.000000  0.050645  0.000000
 -1.501055E+01 -3.079326E+00  2.781908E+00  2.731836E+01  2.741863E+01  3.018529E+01  3.470688E+01  4.435259E+01  4.458895E+01
            0.000000  0.055709  0.000000
 -1.616071E+01 -3.040051E+00  2.915495E+00  2.735304E+01  2.747356E+01  3.023095E+01  3.465326E+01  4.431486E+01  4.471351E+01
            0.000000  0.060774  0.000000
 -1.730092E+01 -2.997307E+00  3.054001E+00  2.739078E+01  2.753335E+01  3.033508E+01  3.459412E+01  4.427410E+01  4.483592E+01
            0.000000  0.065838  0.000000
 -1.842046E+01 -2.950944E+00  3.196542E+00  2.743155E+01  2.759788E+01  3.049030E+01  3.452933E+01  4.423043E+01  4.495638E+01
            0.000000  0.070903  0.000000
 -1.951219E+01 -2.900798E+00  3.342339E+00  2.747527E+01  2.766705E+01  3.068971E+01  3.445871E+01  4.418396E+01  4.507506E+01
            0.000000  0.075967  0.000000
 -2.057162E+01 -2.846633E+00  3.490725E+00  2.752191E+01  2.774074E+01  3.092702E+01  3.438204E+01  4.413480E+01  4.519213E+01
            0.000000  0.081032  0.000000
 -2.159627E+01 -2.788195E+00  3.641101E+00  2.757140E+01  2.781885E+01  3.119659E+01  3.429908E+01  4.408304E+01  4.530777E+01
            0.000000  0.086096  0.000000
 -2.258504E+01 -2.725180E+00  3.792940E+00  2.762369E+01  2.790125E+01  3.149341E+01  3.420955E+01  4.402876E+01  4.542220E+01
            0.000000  0.091161  0.000000
 -2.353790E+01 -2.657228E+00  3.945760E+00  2.767871E+01  2.798781E+01  3.181305E+01  3.411312E+01  4.397204E+01  4.553573E+01
            0.000000  0.096225  0.000000
 -2.445555E+01 -2.583933E+00  4.099107E+00  2.773641E+01  2.807842E+01  3.215152E+01  3.400945E+01  4.391293E+01  4.564873E+01
            0.000000  0.101290  0.000000
 -2.533916E+01 -2.504772E+00  4.252556E+00  2.779671E+01  2.817294E+01  3.250523E+01  3.389817E+01  4.385148E+01  4.576175E+01
            0.000000  0.106354  0.000000
 -2.619019E+01 -2.419131E+00  4.405684E+00  2.785956E+01  2.827125E+01  3.287069E+01  3.377905E+01  4.378773E+01  4.587546E+01
            0.000000  0.111418  0.000000
 -2.701015E+01 -2.326191E+00  4.558076E+00  2.792487E+01  2.837321E+01  3.324353E+01  3.365284E+01  4.372172E+01  4.599078E+01
            0.000000  0.116483  0.000000
 -2.780037E+01 -2.224909E+00  4.709308E+00  2.799259E+01  2.847869E+01  3.349889E+01  3.364078E+01  4.365346E+01  4.610881E+01
            0.000000  0.121547  0.000000
 -2.856172E+01 -2.113893E+00  4.858953E+00  2.806263E+01  2.858756E+01  3.336156E+01  3.401434E+01  4.358297E+01  4.623088E+01
            0.000000  0.126612  0.000000
 -2.929432E+01 -1.991221E+00  5.006579E+00  2.813492E+01  2.869968E+01  3.320523E+01  3.439576E+01  4.351028E+01  4.635849E+01
            0.000000  0.131676  0.000000
 -2.999708E+01 -1.854232E+00  5.151751E+00  2.820938E+01  2.881491E+01  3.303760E+01  3.477295E+01  4.343541E+01  4.649319E+01
            0.000000  0.136741  0.000000
 -3.066728E+01 -1.698953E+00  5.294052E+00  2.828594E+01  2.893311E+01  3.285879E+01  3.514087E+01  4.335837E+01  4.663642E+01
            0.000000  0.141805  0.000000
 -3.130009E+01 -1.519179E+00  5.433086E+00  2.836451E+01  2.905416E+01  3.266872E+01  3.549429E+01  4.327919E+01  4.678919E+01
            0.000000  0.146870  0.000000
 -3.188803E+01 -1.303998E+00  5.568518E+00  2.844501E+01  2.917790E+01  3.246744E+01  3.582756E+01  4.319792E+01  4.695172E+01
            0.000000  0.151934  0.000000
 -3.242057E+01 -1.030366E+00  5.700092E+00  2.852737E+01  2.930422E+01  3.225523E+01  3.613476E+01  4.311460E+01  4.712287E+01
            0.000000  0.156999  0.000000
 -3.288383E+01 -6.239145E-01  5.827676E+00  2.861151E+01  2.943298E+01  3.203271E+01  3.641001E+01  4.302927E+01  4.729969E+01
            0.000000  0.162063  0.000000
 -3.326057E+01  5.650248E-01  5.951297E+00  2.869734E+01  2.956404E+01  3.180086E+01  3.664785E+01  4.294200E+01  4.747697E+01
            0.000000  0.167128  0.000000
 -3.353047E+01  1.032598E+00  6.071166E+00  2.878478E+01  2.969728E+01  3.156111E+01  3.684362E+01  4.285285E+01  4.764707E+01
            0.000000  0.172192  0.000000
 -3.367102E+01  1.361664E+00  6.187709E+00  2.887375E+01  2.983256E+01  3.131525E+01  3.699378E+01  4.276190E+01  4.780017E+01
            0.000000  0.177257  0.000000
 -3.365883E+01  1.638592E+00  6.301534E+00  2.896417E+01  2.996977E+01  3.106538E+01  3.709594E+01  4.266923E+01  4.792500E+01
            0.000000  0.182321  0.000000
 -3.347144E+01  1.886998E+00  6.413399E+00  2.905595E+01  3.010877E+01  3.081376E+01  3.714888E+01  4.257493E+01  4.801016E+01
            0.000000  0.187386  0.000000
 -3.308958E+01  2.117351E+00  6.524111E+00  2.914899E+01  3.024944E+01  3.056258E+01  3.715235E+01  4.247907E+01  4.804570E+01
            0.000000  0.192450  0.000000
 -3.249929E+01  2.335280E+00  6.634409E+00  2.924321E+01  3.031378E+01  3.039163E+01  3.710684E+01  4.238175E+01  4.802476E+01
            0.000000  0.197515  0.000000
 -3.169389E+01  2.544204E+00  6.744835E+00  2.933850E+01  3.006878E+01  3.053523E+01  3.701357E+01  4.228307E+01  4.794494E+01
            0.000000  0.202579  0.000000
 -3.067534E+01  2.746299E+00  6.855615E+00  2.943475E+01  2.982840E+01  3.068009E+01  3.687463E+01  4.218311E+01  4.780891E+01
            0.000000  0.207644  0.000000
 -2.945515E+01  2.943054E+00  6.966600E+00  2.953188E+01  2.959278E+01  3.082607E+01  3.669347E+01  4.208197E+01  4.762433E+01
            0.000000  0.212708  0.000000
 -2.805508E+01  3.135493E+00  7.077240E+00  2.936142E+01  2.962975E+01  3.097303E+01  3.647580E+01  4.197975E+01  4.740291E+01
            0.000000  0.217772  0.000000
 -2.650807E+01  3.324346E+00  7.186627E+00  2.913338E+01  2.972825E+01  3.112082E+01  3.623074E+01  4.187653E+01  4.715903E+01
            0.000000  0.222837  0.000000
 -2.486029E+01  3.510153E+00  7.293568E+00  2.890741E+01  2.982726E+01  3.126931E+01  3.597212E+01  4.177242E+01  4.690805E+01
            0.000000  0.227901  0.000000
 -2.317417E+01  3.693295E+00  7.396668E+00  2.868216E+01  2.992667E+01  3.141833E+01  3.571950E+01  4.166751E+01  4.666478E+01
            0.000000  0.232966  0.000000
 -2.153218E+01  3.874075E+00  7.494426E+00  2.845636E+01  3.002633E+01  3.156774E+01  3.549803E+01  4.156191E+01  4.644229E+01
            0.000000  0.238030  0.000000
 -2.003872E+01  4.052708E+00  7.585303E+00  2.822894E+01  3.012612E+01  3.171739E+01  3.533644E+01  4.145571E+01  4.625111E+01
            0.000000  0.243095  0.000000
 -1.881468E+01  4.229371E+00  7.667798E+00  2.799916E+01  3.022591E+01  3.186714E+01  3.526246E+01  4.134904E+01  4.609903E+01
            0.000000  0.248159  0.000000
 -1.797857E+01  4.404195E+00  7.740500E+00  2.776665E+01  3.032557E+01  3.201685E+01  3.529628E+01  4.124200E+01  4.599112E+01
            0.000000  0.253224  0.000000
 -1.761359E+01  4.577282E+00  7.802140E+00  2.753146E+01  3.042496E+01  3.216638E+01  3.544432E+01  4.113471E+01  4.593015E+01
            0.000000  0.258288  0.000000
 -1.773625E+01  4.748718E+00  7.851649E+00  2.729405E+01  3.052394E+01  3.231561E+01  3.569663E+01  4.102728E+01  4.591691E+01
            0.000000  0.263353  0.000000
 -1.829038E+01  4.918559E+00  7.888205E+00  2.705532E+01  3.062239E+01  3.246440E+01  3.602939E+01  4.091986E+01  4.595045E+01
            0.000000  0.268417  0.000000
 -1.917253E+01  5.086856E+00  7.911307E+00  2.681656E+01  3.072017E+01  3.261265E+01  3.641141E+01  4.081255E+01  4.602807E+01
            0.000000  0.273482  0.000000
 -2.026789E+01  5.253639E+00  7.920831E+00  2.657945E+01  3.081714E+01  3.276024E+01  3.681120E+01  4.070550E+01  4.614531E+01
            0.000000  0.278546  0.000000
 -2.147541E+01  5.418928E+00  7.917107E+00  2.634596E+01  3.091318E+01  3.290707E+01  3.720207E+01  4.059884E+01  4.629579E+01
            0.000000  0.283611  0.000000
 -2.271706E+01  5.582738E+00  7.900981E+00  2.611829E+01  3.100816E+01  3.305304E+01  3.756463E+01  4.049270E+01  4.647145E+01
            0.000000  0.288675  0.000000
 -2.393708E+01  5.745066E+00  7.873865E+00  2.589875E+01  3.110194E+01  3.319806E+01  3.788687E+01  4.038721E+01  4.666303E+01
            0.000000  0.293740  0.000000
 -2.509753E+01  5.905910E+00  7.837766E+00  2.568970E+01  3.119441E+01  3.334203E+01  3.816304E+01  4.028251E+01  4.686087E+01
            0.000000  0.298804  0.000000
 -2.617355E+01  6.065251E+00  7.795278E+00  2.549338E+01  3.128544E+01  3.348486E+01  3.839197E+01  4.017874E+01  4.705576E+01
            0.000000  0.303869  0.000000
 -2.714957E+01  6.223073E+00  7.749530E+00  2.531180E+01  3.137493E+01  3.362647E+01  3.857538E+01  4.007604E+01  4.723969E+01
            0.000000  0.308933  0.000000
 -2.801656E+01  6.379345E+00  7.704078E+00  2.514668E+01  3.146276E+01  3.376676E+01  3.871654E+01  3.997456E+01  4.740640E+01
            0.000000  0.313998  0.000000
 -2.877026E+01  6.534031E+00  7.662748E+00  2.499932E+01  3.154884E+01  3.390562E+01  3.881935E+01  3.987443E+01  4.755163E+01
            0.000000  0.319062  0.000000
 -2.940992E+01  6.687092E+00  7.629433E+00  2.487060E+01  3.163308E+01  3.404297E+01  3.888771E+01  3.977581E+01  4.767311E+01
            0.000000  0.324126  0.000000
 -2.993747E+01  6.838473E+00  7.607852E+00  2.476098E+01  3.171539E+01  3.417868E+01  3.892521E+01  3.967885E+01  4.777035E+01
            0.000000  0.329191  0.000000
 -3.035688E+01  6.988121E+00  7.601322E+00  2.467048E+01  3.179570E+01  3.431264E+01  3.893507E+01  3.958373E+01  4.784440E+01
            0.000000  0.334255  0.000000
 -3.067354E+01  7.135965E+00  7.612538E+00  2.459876E+01  3.187395E+01  3.444471E+01  3.892017E+01  3.949062E+01  4.789735E+01
            0.000000  0.339320  0.000000
 -3.089388E+01  7.281933E+00  7.643412E+00  2.454516E+01  3.195010E+01  3.457476E+01  3.888315E+01  3.939972E+01  4.793204E+01
            0.000000  0.344384  0.000000
 -3.102500E+01  7.425943E+00  7.694982E+00  2.450881E+01  3.202410E+01  3.470261E+01  3.882651E+01  3.931121E+01  4.795167E+01
            0.000000  0.349449  0.000000
 -3.107446E+01  7.567903E+00  7.767404E+00  2.448861E+01  3.209592E+01  3.482807E+01  3.875267E+01  3.922532E+01  4.795954E+01
            0.000000  0.354513  0.000000
 -3.105006E+01  7.707720E+00  7.860013E+00  2.448339E+01  3.216555E+01  3.495096E+01  3.866402E+01  3.914230E+01  4.795878E+01
            0.000000  0.359578  0.000000
 -3.095972E+01  7.845288E+00  7.971449E+00  2.449187E+01  3.223299E+01  3.507103E+01  3.856303E+01  3.906239E+01  4.795214E+01
            0.000000  0.364642  0.000000
 -3.081124E+01  7.980505E+00  8.099822E+00  2.451276E+01  3.229823E+01  3.518802E+01  3.845234E+01  3.898587E+01  4.794181E+01
            0.000000  0.369707  0.000000
 -3.061221E+01  8.113259E+00  8.242886E+00  2.454474E+01  3.236128E+01  3.530163E+01  3.833494E+01  3.891305E+01  4.792927E+01
            0.000000  0.374771  0.000000
 -3.036984E+01  8.243442E+00  8.398210E+00  2.458653E+01  3.242217E+01  3.541155E+01  3.821432E+01  3.884426E+01  4.791512E+01
            0.000000  0.379836  0.000000
 -3.009082E+01  8.370948E+00  8.563323E+00  2.463686E+01  3.248091E+01  3.551741E+01  3.809465E+01  3.877984E+01  4.789898E+01
            0.000000  0.384900  0.000000
 -2.978126E+01  8.495668E+00  8.735831E+00  2.469452E+01  3.253755E+01  3.561880E+01  3.798095E+01  3.872017E+01  4.787942E+01
            0.000000  0.389965  0.000000
 -2.944658E+01  8.617509E+00  8.913507E+00  2.475833E+01  3.259211E+01  3.571529E+01  3.787920E+01  3.866566E+01  4.785397E+01
            0.000000  0.395029  0.000000
 -2.909141E+01  8.736372E+00  9.094335E+00  2.482718E+01  3.264463E+01  3.580642E+01  3.779631E+01  3.861671E+01  4.781924E+01
            0.000000  0.400094  0.000000
 -2.871954E+01  8.852176E+00  9.276552E+00  2.490003E+01  3.269517E+01  3.589171E+01  3.773976E+01  3.857377E+01  4.777131E+01
            0.000000  0.405158  0.000000
 -2.833391E+01  8.964845E+00  9.458639E+00  2.497589E+01  3.274376E+01  3.597066E+01  3.771684E+01  3.853724E+01  4.770636E+01
            0.000000  0.410223  0.000000
 -2.793676E+01  9.074313E+00  9.639324E+00  2.505387E+01  3.279046E+01  3.604282E+01  3.773339E+01  3.850751E+01  4.762160E+01
            0.000000  0.415287  0.000000
 -2.752989E+01  9.180528E+00  9.817561E+00  2.513317E+01  3.283531E+01  3.610776E+01  3.779228E+01  3.848493E+01  4.751630E+01
            0.000000  0.420352  0.000000
 -2.711497E+01  9.283443E+00  9.992500E+00  2.521306E+01  3.287836E+01  3.616515E+01  3.789222E+01  3.846973E+01  4.739242E+01
            0.000000  0.425416  0.000000
 -2.669382E+01  9.383026E+00  1.016347E+01  2.529291E+01  3.291967E+01  3.621476E+01  3.802742E+01  3.846205E+01  4.725461E+01
            0.000000  0.430480  0.000000
 -2.626848E+01  9.479252E+00  1.032992E+01  2.537218E+01  3.295928E+01  3.625653E+01  3.818855E+01  3.846186E+01  4.710937E+01
            0.000000  0.435545  0.000000
 -2.584116E+01  9.572104E+00  1.049146E+01  2.545042E+01  3.299725E+01  3.629055E+01  3.836458E+01  3.846897E+01  4.696368E+01
            0.000000  0.440609  0.000000
 -2.541411E+01  9.661574E+00  1.064775E+01  2.552726E+01  3.303363E+01  3.631708E+01  3.848303E+01  3.854487E+01  4.682366E+01
            0.000000  0.445674  0.000000
 -2.498953E+01  9.747659E+00  1.079855E+01  2.560241E+01  3.306847E+01  3.633656E+01  3.850350E+01  3.872063E+01  4.669375E+01
            0.000000  0.450738  0.000000
 -2.456950E+01  9.830365E+00  1.094368E+01  2.567564E+01  3.310180E+01  3.634954E+01  3.852974E+01  3.888556E+01  4.657648E+01
            0.000000  0.455803  0.000000
 -2.415594E+01  9.909696E+00  1.108297E+01  2.574676E+01  3.313367E+01  3.635669E+01  3.856100E+01  3.903571E+01  4.647274E+01
            0.000000  0.460867  0.000000
 -2.375066E+01  9.985665E+00  1.121634E+01  2.581567E+01  3.316413E+01  3.635872E+01  3.859647E+01  3.916898E+01  4.638222E+01
            0.000000  0.465932  0.000000
 -2.335533E+01  1.005828E+01  1.134369E+01  2.588225E+01  3.319320E+01  3.635637E+01  3.863533E+01  3.928448E+01  4.630389E+01
            0.000000  0.470996  0.000000
 -2.297146E+01  1.012756E+01  1.146496E+01  2.594643E+01  3.322093E+01  3.635035E+01  3.867680E+01  3.938196E+01  4.623640E+01
            0.000000  0.476061  0.000000
 -2.260047E+01  1.019352E+01  1.158013E+01  2.600816E+01  3.324733E+01  3.634136E+01  3.872010E+01  3.946142E+01  4.617829E+01
            0.000000  0.481125  0.000000
 -2.224364E+01  1.025616E+01  1.168916E+01  2.606739E+01  3.327242E+01  3.633002E+01  3.876454E+01  3.952277E+01  4.612820E+01
            0.000000  0.486190  0.000000
 -2.190212E+01  1.031552E+01  1.179206E+01  2.612405E+01  3.329623E+01  3.631690E+01  3.880948E+01  3.956567E+01  4.608492E+01
            0.000000  0.491254  0.000000
 -2.157699E+01  1.037158E+01  1.188885E+01  2.617810E+01  3.331876E+01  3.630250E+01  3.885435E+01  3.958940E+01  4.604747E+01
            0.000000  0.496319  0.000000
 -2.126924E+01  1.042438E+01  1.197956E+01  2.622948E+01  3.334003E+01  3.628726E+01  3.889864E+01  3.959273E+01  4.601512E+01
            0.000000  0.501383  0.000000
 -2.097978E+01  1.047391E+01  1.206422E+01  2.627812E+01  3.336003E+01  3.627157E+01  3.894190E+01  3.957388E+01  4.598740E+01
            0.000000  0.506448  0.000000
 -2.070948E+01  1.052019E+01  1.214291E+01  2.632395E+01  3.337878E+01  3.625576E+01  3.898376E+01  3.953042E+01  4.596416E+01
            0.000000  0.511512  0.000000
 -2.045916E+01  1.056323E+01  1.221569E+01  2.636690E+01  3.339626E+01  3.624010E+01  3.902387E+01  3.945921E+01  4.594558E+01
            0.000000  0.516577  0.000000
 -2.022965E+01  1.060303E+01  1.228263E+01  2.640690E+01  3.341248E+01  3.622485E+01  3.906194E+01  3.935637E+01  4.593220E+01
            0.000000  0.521641  0.000000
 -2.002174E+01  1.063961E+01  1.234382E+01  2.644387E+01  3.342742E+01  3.621019E+01  3.909772E+01  3.921737E+01  4.592497E+01
            0.000000  0.526706  0.000000
 -1.983620E+01  1.067297E+01  1.239935E+01  2.647777E+01  3.344109E+01  3.619632E+01  3.903729E+01  3.913100E+01  4.592523E+01
            0.000000  0.531770  0.000000
 -1.967371E+01  1.070313E+01  1.244929E+01  2.650854E+01  3.345347E+01  3.618337E+01  3.881162E+01  3.916159E+01  4.593454E+01
            0.000000  0.536834  0.000000
 -1.953478E+01  1.073008E+01  1.249374E+01  2.653613E+01  3.346457E+01  3.617148E+01  3.853774E+01  3.918933E+01  4.595434E+01
            0.000000  0.541899  0.000000
 -1.941943E+01  1.075384E+01  1.253277E+01  2.656051E+01  3.347437E+01  3.616075E+01  3.821768E+01  3.921409E+01  4.598531E+01
            0.000000  0.546963  0.000000
 -1.932683E+01  1.077441E+01  1.256644E+01  2.658165E+01  3.348287E+01  3.615127E+01  3.786191E+01  3.923576E+01  4.602635E+01
            0.000000  0.552028  0.000000
 -1.925491E+01  1.079181E+01  1.259482E+01  2.659955E+01  3.349007E+01  3.614313E+01  3.749288E+01  3.925424E+01  4.607364E+01
            0.000000  0.557092  0.000000
 -1.920032E+01  1.080603E+01  1.261797E+01  2.661419E+01  3.349597E+01  3.613638E+01  3.714488E+01  3.926946E+01  4.612054E+01
            0.000000  0.562157  0.000000
 -1.915933E+01  1.081709E+01  1.263593E+01  2.662557E+01  3.350055E+01  3.613107E+01  3.685553E+01  3.928136E+01  4.615963E+01
            0.000000  0.567221  0.000000
 -1.912950E+01  1.082498E+01  1.264873E+01  2.663370E+01  3.350383E+01  3.612726E+01  3.665071E+01  3.928989E+01  4.618611E+01
            0.000000  0.572286  0.000000
 -1.911067E+01  1.082971E+01  1.265641E+01  2.663858E+01  3.350580E+01  3.612496E+01  3.653491E+01  3.929503E+01  4.619995E+01
            0.000000  0.577350  0.000000
 -1.910414E+01  1.083129E+01  1.265896E+01  2.664020E+01  3.350645E+01  3.612419E+01  3.649841E+01  3.929674E+01  4.620401E+01
            0.005051  0.577350  0.000000
 -1.916759E+01  1.083175E+01  1.267655E+01  2.664600E+01  3.350720E+01  3.612368E+01  3.649675E+01  3.929558E+01  4.620370E+01
            0.010101  0.577350  0.000000
 -1.935145E+01  1.083311E+01  1.272746E+01  2.666333E+01  3.350944E+01  3.612217E+01  3.649177E+01  3.929211E+01  4.620277E+01
            0.015152  0.577350  0.000000
 -1.963704E+01  1.083538E+01  1.280659E+01  2.669205E+01  3.351318E+01  3.611965E+01  3.648342E+01  3.928634E+01  4.620121E+01
            0.020202  0.577350  0.000000
 -1.999554E+01  1.083855E+01  1.290676E+01  2.673194E+01  3.351840E+01  3.611611E+01  3.647161E+01  3.927827E+01  4.619905E+01
            0.025253  0.577350  0.000000
 -2.039060E+01  1.084263E+01  1.302007E+01  2.678279E+01  3.352509E+01  3.611157E+01  3.645626E+01  3.926794E+01  4.619626E+01
            0.030303  0.577350  0.000000
 -2.078123E+01  1.084760E+01  1.313912E+01  2.684442E+01  3.353325E+01  3.610601E+01  3.643727E+01  3.925536E+01  4.619282E+01
            0.035354  0.577350  0.000000
 -2.112450E+01  1.085346E+01  1.325773E+01  2.691675E+01  3.354287E+01  3.609944E+01  3.641458E+01  3.924057E+01  4.618869E+01
            0.040404  0.577350  0.000000
 -2.137843E+01  1.086019E+01  1.337129E+01  2.699984E+01  3.355394E+01  3.609187E+01  3.638821E+01  3.922363E+01  4.618381E+01
            0.045455  0.577350  0.000000
 -2.150505E+01  1.086778E+01  1.347673E+01  2.709388E+01  3.356647E+01  3.608331E+01  3.635831E+01  3.920458E+01  4.617811E+01
            0.050505  0.577350  0.000000
 -2.147367E+01  1.087619E+01  1.357239E+01  2.719917E+01  3.358044E+01  3.607375E+01  3.632517E+01  3.918351E+01  4.617155E+01
            0.055556  0.577350  0.000000
 -2.126380E+01  1.088541E+01  1.365778E+01  2.731601E+01  3.359587E+01  3.606323E+01  3.628931E+01  3.916048E+01  4.616412E+01
            0.060606  0.577350  0.000000
 -2.086710E+01  1.089540E+01  1.373336E+01  2.744461E+01  3.361275E+01  3.605175E+01  3.625142E+01  3.913559E+01  4.615587E+01
            0.065657  0.577350  0.000000
 -2.028770E+01  1.090612E+01  1.380032E+01  2.758498E+01  3.363109E+01  3.603933E+01  3.621235E+01  3.910894E+01  4.614689E+01
            0.070707  0.577350  0.000000
 -1.954066E+01  1.091754E+01  1.386044E+01  2.773681E+01  3.365090E+01  3.602599E+01  3.617304E+01  3.908063E+01  4.613730E+01
            0.075758  0.577350  0.000000
 -1.864909E+01  1.092962E+01  1.391593E+01  2.789942E+01  3.367217E+01  3.601177E+01  3.613443E+01  3.905077E+01  4.612720E+01
            0.080808  0.577350  0.000000
 -1.764053E+01  1.094232E+01  1.396935E+01  2.807175E+01  3.369489E+01  3.599669E+01  3.609741E+01  3.901947E+01  4.611665E+01
            0.085859  0.577350  0.000000
 -1.654363E+01  1.095561E+01  1.402351E+01  2.825246E+01  3.371907E+01  3.598079E+01  3.606279E+01  3.898685E+01  4.610566E+01
            0.090909  0.577350  0.000000
 -1.538560E+01  1.096946E+01  1.408137E+01  2.843994E+01  3.374468E+01  3.596408E+01  3.603124E+01  3.895302E+01  4.609417E+01
            0.095960  0.577350  0.000000
 -1.419061E+01  1.098382E+01  1.414596E+01  2.863249E+01  3.377170E+01  3.594662E+01  3.600331E+01  3.891809E+01  4.608206E+01
            0.101010  0.577350  0.000000
 -1.297920E+01  1.099867E+01  1.422021E+01  2.882835E+01  3.380010E+01  3.592843E+01  3.597945E+01  3.888217E+01  4.606916E+01
            0.106061  0.577350  0.000000
 -1.176826E+01  1.101398E+01  1.430681E+01  2.902583E+01  3.382983E+01  3.590956E+01  3.596000E+01  3.884539E+01  4.605531E+01
            0.111111  0.577350  0.000000
 -1.057137E+01  1.102972E+01  1.440793E+01  2.922335E+01  3.386086E+01  3.589004E+01  3.594523E+01  3.880785E+01  4.604032E+01
            0.116162  0.577350  0.000000
 -9.399227E+00  1.104586E+01  1.452503E+01  2.941954E+01  3.389313E+01  3.586993E+01  3.593532E+01  3.876967E+01  4.602405E+01
            0.121212  0.577350  0.000000
 -8.260034E+00  1.106237E+01  1.465859E+01  2.961318E+01  3.392658E+01  3.584925E+01  3.593037E+01  3.873096E+01  4.600634E+01
            0.126263  0.577350  0.000000
 -7.159592E+00  1.107921E+01  1.480802E+01  2.980331E+01  3.396115E+01  3.582807E+01  3.593040E+01  3.869183E+01  4.598712E+01
            0.131313  0.577350  0.000000
 -6.101191E+00  1.109636E+01  1.497168E+01  2.998916E+01  3.399677E+01  3.580643E+01  3.593536E+01  3.865239E+01  4.596632E+01
            0.136364  0.577350  0.000000
 -5.085197E+00  1.111377E+01  1.514704E+01  3.017020E+01  3.403339E+01  3.578437E+01  3.594508E+01  3.861276E+01  4.594391E+01
            0.141414  0.577350  0.000000
 -4.108075E+00  1.113141E+01  1.533107E+01  3.034609E+01  3.407093E+01  3.576195E+01  3.595927E+01  3.857304E+01  4.591992E+01
            0.146465  0.577350  0.000000
 -3.159472E+00  1.114924E+01  1.552054E+01  3.051670E+01  3.410931E+01  3.573922E+01  3.597752E+01  3.853336E+01  4.589437E+01
            0.151515  0.577350  0.000000
 -2.212137E+00  1.116723E+01  1.571244E+01  3.068211E+01  3.414846E+01  3.571622E+01  3.599923E+01  3.849380E+01  4.586732E+01
            0.156566  0.577350  0.000000
 -1.160504E+00  1.118533E+01  1.590420E+01  3.084260E+01  3.418830E+01  3.569301E+01  3.602357E+01  3.845447E+01  4.583882E+01
            0.161616  0.577350  0.000000
  9.461893E-01  1.120351E+01  1.609379E+01  3.099861E+01  3.422873E+01  3.566963E+01  3.604946E+01  3.841548E+01  4.580893E+01
            0.166667  0.577350  0.000000
  1.429458E+00  1.122174E+01  1.627979E+01  3.115080E+01  3.426967E+01  3.564614E+01  3.607550E+01  3.837691E+01  4.577771E+01
            0.171717  0.577350  0.000000
  1.510870E+00  1.123999E+01  1.646133E+01  3.130001E+01  3.431101E+01  3.562257E+01  3.609994E+01  3.833884E+01  4.574520E+01
            0.176768  0.577350  0.000000
  1.332796E+00  1.125823E+01  1.663792E+01  3.144718E+01  3.435265E+01  3.559898E+01  3.612069E+01  3.830137E+01  4.571146E+01
            0.181818  0.577350  0.000000
  8.168006E-01  1.127644E+01  1.680936E+01  3.159325E+01  3.439448E+01  3.557541E+01  3.613538E+01  3.826457E+01  4.567656E+01
            0.186869  0.577350  0.000000
 -9.582831E-01  1.129460E+01  1.697557E+01  3.173902E+01  3.443637E+01  3.555190E+01  3.614154E+01  3.822852E+01  4.564065E+01
            0.191919  0.577350  0.000000
 -1.694129E+00  1.131269E+01  1.713637E+01  3.188488E+01  3.447821E+01  3.552850E+01  3.613701E+01  3.819328E+01  4.560393E+01
            0.196970  0.577350  0.000000
 -2.257175E+00  1.133068E+01  1.729135E+01  3.203050E+01  3.451987E+01  3.550527E+01  3.612035E+01  3.815892E+01  4.556677E+01
            0.202020  0.577350  0.000000
 -2.742161E+00  1.134855E+01  1.743969E+01  3.217453E+01  3.456122E+01  3.548224E+01  3.609151E+01  3.812552E+01  4.552964E+01
            0.207071  0.577350  0.000000
 -3.176499E+00  1.136627E+01  1.758021E+01  3.231447E+01  3.460213E+01  3.545946E+01  3.605218E+01  3.809312E+01  4.549317E+01
            0.212121  0.577350  0.000000
 -3.573966E+00  1.138381E+01  1.771139E+01  3.244684E+01  3.464246E+01  3.543699E+01  3.600595E+01  3.806181E+01  4.545803E+01
            0.217172  0.577350  0.000000
 -3.943191E+00  1.140115E+01  1.783167E+01  3.256769E+01  3.468210E+01  3.541488E+01  3.595786E+01  3.803163E+01  4.542484E+01
            0.222222  0.577350  0.000000
 -4.289865E+00  1.141825E+01  1.793965E+01  3.267340E+01  3.472091E+01  3.539317E+01  3.591344E+01  3.800265E+01  4.539412E+01
            0.227273  0.577350  0.000000
 -4.617841E+00  1.143506E+01  1.803435E+01  3.276149E+01  3.475876E+01  3.537194E+01  3.587757E+01  3.797492E+01  4.536619E+01
            0.232323  0.577350  0.000000
 -4.929015E+00  1.145154E+01  1.811535E+01  3.283114E+01  3.479554E+01  3.535122E+01  3.585358E+01  3.794851E+01  4.534119E+01
            0.237374  0.577350  0.000000
 -5.224077E+00  1.146765E+01  1.818277E+01  3.288330E+01  3.483113E+01  3.533109E+01  3.584281E+01  3.792345E+01  4.531907E+01
            0.242424  0.577350  0.000000
 -5.502744E+00  1.148335E+01  1.823720E+01  3.292028E+01  3.486541E+01  3.531159E+01  3.584483E+01  3.789979E+01  4.529970E+01
            0.247475  0.577350  0.000000
 -5.764264E+00  1.149858E+01  1.827959E+01  3.294509E+01  3.489827E+01  3.529280E+01  3.585798E+01  3.787758E+01  4.528284E+01
            0.252525  0.577350  0.000000
 -6.007634E+00  1.151330E+01  1.831107E+01  3.296088E+01  3.492960E+01  3.527477E+01  3.588001E+01  3.785684E+01  4.526827E+01
            0.257576  0.577350  0.000000
 -6.231818E+00  1.152746E+01  1.833288E+01  3.297042E+01  3.495928E+01  3.525756E+01  3.590862E+01  3.783760E+01  4.525575E+01
            0.262626  0.577350  0.000000
 -6.435880E+00  1.154102E+01  1.834627E+01  3.297597E+01  3.498721E+01  3.524124E+01  3.594169E+01  3.781988E+01  4.524505E+01
            0.267677  0.577350  0.000000
 -6.619112E+00  1.155394E+01  1.835246E+01  3.297920E+01  3.501327E+01  3.522590E+01  3.597749E+01  3.780368E+01  4.523597E+01
            0.272727  0.577350  0.000000
 -6.781075E+00  1.156616E+01  1.835260E+01  3.298125E+01  3.503735E+01  3.521160E+01  3.601462E+01  3.778901E+01  4.522831E+01
            0.277778  0.577350  0.000000
 -6.921671E+00  1.157764E+01  1.834778E+01  3.298287E+01  3.505931E+01  3.519848E+01  3.605195E+01  3.777586E+01  4.522190E+01
            0.282828  0.577350  0.000000
 -7.041231E+00  1.158834E+01  1.833902E+01  3.298446E+01  3.507897E+01  3.518670E+01  3.608859E+01  3.776420E+01  4.521657E+01
            0.287879  0.577350  0.000000
 -7.140586E+00  1.159823E+01  1.832723E+01  3.298622E+01  3.509603E+01  3.517656E+01  3.612380E+01  3.775401E+01  4.521217E+01
            0.292929  0.577350  0.000000
 -7.221110E+00  1.160724E+01  1.831332E+01  3.298820E+01  3.510992E+01  3.516862E+01  3.615689E+01  3.774523E+01  4.520855E+01
            0.297980  0.577350  0.000000
 -7.284731E+00  1.161535E+01  1.829811E+01  3.299034E+01  3.511956E+01  3.516399E+01  3.618726E+01  3.773783E+01  4.520560E+01
            0.303030  0.577350  0.000000
 -7.333922E+00  1.162250E+01  1.828240E+01  3.299251E+01  3.512380E+01  3.516388E+01  3.621434E+01  3.773172E+01  4.520318E+01
            0.308081  0.577350  0.000000
 -7.371561E+00  1.162867E+01  1.826699E+01  3.299457E+01  3.512346E+01  3.516749E+01  3.623758E+01  3.772684E+01  4.520121E+01
            0.313131  0.577350  0.000000
 -7.400678E+00  1.163380E+01  1.825268E+01  3.299633E+01  3.512107E+01  3.517236E+01  3.625651E+01  3.772309E+01  4.519961E+01
            0.318182  0.577350  0.000000
 -7.423976E+00  1.163785E+01  1.824032E+01  3.299767E+01  3.511839E+01  3.517681E+01  3.627082E+01  3.772036E+01  4.519831E+01
            0.323232  0.577350  0.000000
 -7.443157E+00  1.164079E+01  1.823079E+01  3.299846E+01  3.511623E+01  3.518012E+01  3.628040E+01  3.771855E+01  4.519730E+01
            0.328283  0.577350  0.000000
 -7.457911E+00  1.164256E+01  1.822506E+01  3.299868E+01  3.511491E+01  3.518205E+01  3.628548E+01  3.771754E+01  4.519658E+01
            0.333333  0.577350  0.000000
 -7.464647E+00  1.164313E+01  1.822414E+01  3.299840E+01  3.511455E+01  3.518257E+01  3.628676E+01  3.771720E+01  4.519619E+01
            0.330808  0.572976  0.000000
 -7.451574E+00  1.164253E+01  1.822626E+01  3.299873E+01  3.511503E+01  3.518196E+01  3.628624E+01  3.771745E+01  4.519663E+01
            0.328283  0.568603  0.000000
 -7.405846E+00  1.164066E+01  1.823556E+01  3.299942E+01  3.511641E+01  3.518026E+01  3.628548E+01  3.771809E+01  4.519765E+01
            0.325758  0.564229  0.000000
 -7.305020E+00  1.163747E+01  1.825300E+01  3.300111E+01  3.511835E+01  3.517791E+01  3.628730E+01  3.771897E+01  4.519937E+01
            0.323232  0.559855  0.000000
 -7.118452E+00  1.163292E+01  1.827923E+01  3.300461E+01  3.512015E+01  3.517570E+01  3.629511E+01  3.771994E+01  4.520197E+01
            0.320707  0.555481  0.000000
 -6.806929E+00  1.162695E+01  1.831444E+01  3.301079E+01  3.512066E+01  3.517492E+01  3.631260E+01  3.772086E+01  4.520562E+01
            0.318182  0.551107  0.000000
 -6.321204E+00  1.161950E+01  1.835820E+01  3.302039E+01  3.511848E+01  3.517706E+01  3.634324E+01  3.772157E+01  4.521048E+01
            0.315657  0.546733  0.000000
 -5.594358E+00  1.161054E+01  1.840942E+01  3.303383E+01  3.511285E+01  3.518295E+01  3.638968E+01  3.772194E+01  4.521670E+01
            0.313131  0.542359  0.000000
 -4.508864E+00  1.159999E+01  1.846643E+01  3.305099E+01  3.510405E+01  3.519241E+01  3.645327E+01  3.772182E+01  4.522434E+01
            0.310606  0.537985  0.000000
 -2.698421E+00  1.158781E+01  1.852716E+01  3.307128E+01  3.509273E+01  3.520488E+01  3.653380E+01  3.772108E+01  4.523340E+01
            0.308081  0.533612  0.000000
  2.723665E+00  1.157393E+01  1.858935E+01  3.309364E+01  3.507941E+01  3.521994E+01  3.662949E+01  3.771958E+01  4.524379E+01
            0.305556  0.529238  0.000000
  4.819045E+00  1.155832E+01  1.865083E+01  3.311685E+01  3.506443E+01  3.523729E+01  3.673736E+01  3.771720E+01  4.525541E+01
            0.303030  0.524864  0.000000
  6.290269E+00  1.154091E+01  1.870967E+01  3.313967E+01  3.504803E+01  3.525681E+01  3.685369E+01  3.771381E+01  4.526812E+01
            0.300505  0.520490  0.000000
  7.479496E+00  1.152166E+01  1.876430E+01  3.316102E+01  3.503035E+01  3.527842E+01  3.697459E+01  3.770930E+01  4.528177E+01
            0.297980  0.516116  0.000000
  8.481711E+00  1.150052E+01  1.881350E+01  3.318007E+01  3.501149E+01  3.530208E+01  3.709633E+01  3.770354E+01  4.529626E+01
            0.295455  0.511742  0.000000
  9.341129E+00  1.147746E+01  1.885639E+01  3.319622E+01  3.499155E+01  3.532776E+01  3.721569E+01  3.769643E+01  4.531151E+01
            0.292929  0.507368  0.000000
  1.008434E+01  1.145242E+01  1.889234E+01  3.320906E+01  3.497057E+01  3.535548E+01  3.732998E+01  3.768787E+01  4.532750E+01
            0.290404  0.502995  0.000000
  1.072995E+01  1.142538E+01  1.892090E+01  3.321833E+01  3.494862E+01  3.538524E+01  3.743715E+01  3.767775E+01  4.534425E+01
            0.287879  0.498621  0.000000
  1.129211E+01  1.139629E+01  1.894177E+01  3.322391E+01  3.492573E+01  3.541704E+01  3.753567E+01  3.766600E+01  4.536181E+01
            0.285354  0.494247  0.000000
  1.136512E+01  1.178212E+01  1.895469E+01  3.322571E+01  3.490191E+01  3.545090E+01  3.762446E+01  3.765252E+01  4.538029E+01
            0.282828  0.489873  0.000000
  1.133184E+01  1.220923E+01  1.895941E+01  3.322371E+01  3.487719E+01  3.548682E+01  3.763724E+01  3.770282E+01  4.539982E+01
            0.280303  0.485499  0.000000
  1.129641E+01  1.258114E+01  1.895567E+01  3.321789E+01  3.485157E+01  3.552483E+01  3.762009E+01  3.777035E+01  4.542057E+01
            0.277778  0.481125  0.000000
  1.125880E+01  1.290431E+01  1.894316E+01  3.320827E+01  3.482504E+01  3.556492E+01  3.760101E+01  3.782684E+01  4.544275E+01
            0.275253  0.476751  0.000000
  1.121898E+01  1.318426E+01  1.892153E+01  3.319483E+01  3.479759E+01  3.560712E+01  3.757993E+01  3.787227E+01  4.546658E+01
            0.272727  0.472377  0.000000
  1.117690E+01  1.342569E+01  1.889032E+01  3.317757E+01  3.476919E+01  3.565144E+01  3.755680E+01  3.790672E+01  4.549232E+01
            0.270202  0.468004  0.000000
  1.113255E+01  1.363269E+01  1.884900E+01  3.315644E+01  3.473981E+01  3.569787E+01  3.753157E+01  3.793037E+01  4.552025E+01
            0.267677  0.463630  0.000000
  1.108587E+01  1.380886E+01  1.879697E+01  3.313139E+01  3.470942E+01  3.574642E+01  3.750419E+01  3.794347E+01  4.555069E+01
            0.265152  0.459256  0.000000
  1.103685E+01  1.395735E+01  1.873353E+01  3.310231E+01  3.467798E+01  3.579710E+01  3.747463E+01  3.794630E+01  4.558398E+01
            0.262626  0.454882  0.000000
  1.098543E+01  1.408098E+01  1.865790E+01  3.306905E+01  3.464544E+01  3.584989E+01  3.744285E+01  3.793920E+01  4.562049E+01
            0.260101  0.450508  0.000000
  1.093160E+01  1.418231E+01  1.856920E+01  3.303141E+01  3.461177E+01  3.590480E+01  3.740880E+01  3.792253E+01  4.566062E+01
            0.257576  0.446134  0.000000
  1.087530E+01  1.426368E+01  1.846649E+01  3.298913E+01  3.457691E+01  3.596180E+01  3.737245E+01  3.789667E+01  4.570479E+01
            0.255051  0.441760  0.000000
  1.081650E+01  1.432723E+01  1.834876E+01  3.294187E+01  3.454081E+01  3.602086E+01  3.733379E+01  3.786204E+01  4.575348E+01
            0.252525  0.437387  0.000000
  1.075516E+01  1.437495E+01  1.821490E+01  3.288923E+01  3.450345E+01  3.608194E+01  3.729278E+01  3.781903E+01  4.580717E+01
            0.250000  0.433013  0.000000
  1.069125E+01  1.440867E+01  1.806376E+01  3.283070E+01  3.446476E+01  3.614499E+01  3.724944E+01  3.776809E+01  4.586641E+01
            0.247475  0.428639  0.000000
  1.062473E+01  1.443013E+01  1.789415E+01  3.276572E+01  3.442471E+01  3.620991E+01  3.720376E+01  3.770964E+01  4.593173E+01
            0.244949  0.424265  0.000000
  1.055556E+01  1.444092E+01  1.770482E+01  3.269363E+01  3.438325E+01  3.627658E+01  3.715582E+01  3.764410E+01  4.600375E+01
            0.242424  0.419891  0.000000
  1.048370E+01  1.444247E+01  1.749458E+01  3.261370E+01  3.434034E+01  3.634480E+01  3.710572E+01  3.757190E+01  4.608307E+01
            0.239899  0.415517  0.000000
  1.040911E+01  1.443602E+01  1.726230E+01  3.252515E+01  3.429593E+01  3.641422E+01  3.705374E+01  3.749343E+01  4.617031E+01
            0.237374  0.411143  0.000000
  1.033176E+01  1.442246E+01  1.700709E+01  3.242720E+01  3.424999E+01  3.648418E+01  3.700046E+01  3.740909E+01  4.626607E+01
            0.234848  0.406770  0.000000
  1.025161E+01  1.440220E+01  1.672851E+01  3.231908E+01  3.420247E+01  3.655318E+01  3.694729E+01  3.731926E+01  4.637086E+01
            0.232323  0.402396  0.000000
  1.016864E+01  1.437472E+01  1.642708E+01  3.220017E+01  3.415334E+01  3.661706E+01  3.689832E+01  3.722431E+01  4.648504E+01
            0.229798  0.398022  0.000000
  1.008282E+01  1.433786E+01  1.610514E+01  3.207005E+01  3.410255E+01  3.666244E+01  3.686685E+01  3.712461E+01  4.660866E+01
            0.227273  0.393648  0.000000
  9.994142E+00  1.428619E+01  1.576872E+01  3.192872E+01  3.405006E+01  3.666225E+01  3.687988E+01  3.702057E+01  4.674132E+01
            0.224747  0.389274  0.000000
  9.902587E+00  1.420768E+01  1.543121E+01  3.177672E+01  3.399584E+01  3.661884E+01  3.691264E+01  3.693502E+01  4.688192E+01
            0.222222  0.384900  0.000000
  9.808157E+00  1.407854E+01  1.511916E+01  3.161532E+01  3.393986E+01  3.655647E+01  3.680135E+01  3.700793E+01  4.702844E+01
            0.219697  0.380526  0.000000
  9.710862E+00  1.386626E+01  1.486977E+01  3.144667E+01  3.388207E+01  3.648549E+01  3.668732E+01  3.708822E+01  4.717774E+01
            0.217172  0.376152  0.000000
  9.610721E+00  1.356184E+01  1.469918E+01  3.127379E+01  3.382246E+01  3.640917E+01  3.657123E+01  3.717258E+01  4.732547E+01
            0.214646  0.371779  0.000000
  9.507766E+00  1.319822E+01  1.458441E+01  3.110036E+01  3.376100E+01  3.632870E+01  3.645384E+01  3.725979E+01  4.746626E+01
            0.212121  0.367405  0.000000
  9.402038E+00  1.281806E+01  1.449525E+01  3.093043E+01  3.369766E+01  3.624461E+01  3.633585E+01  3.734930E+01  4.759420E+01
            0.209596  0.363031  0.000000
  9.293590E+00  1.245423E+01  1.441266E+01  3.076783E+01  3.363242E+01  3.615716E+01  3.621793E+01  3.744081E+01  4.770349E+01
            0.207071  0.358657  0.000000
  9.182486E+00  1.213011E+01  1.432655E+01  3.061567E+01  3.356528E+01  3.606651E+01  3.610059E+01  3.753417E+01  4.778934E+01
            0.204545  0.354283  0.000000
  9.068795E+00  1.186130E+01  1.423181E+01  3.047586E+01  3.349622E+01  3.597277E+01  3.598417E+01  3.762926E+01  4.784858E+01
            0.202020  0.349909  0.000000
  8.952598E+00  1.165599E+01  1.412627E+01  3.034896E+01  3.342524E+01  3.586884E+01  3.587601E+01  3.772599E+01  4.788003E+01
            0.199495  0.345535  0.000000
  8.833979E+00  1.151553E+01  1.400965E+01  3.023429E+01  3.335233E+01  3.575462E+01  3.577630E+01  3.782431E+01  4.788440E+01
            0.196970  0.341162  0.000000
  8.713026E+00  1.143568E+01  1.388284E+01  3.013022E+01  3.327750E+01  3.564143E+01  3.567372E+01  3.792414E+01  4.786395E+01
            0.194444  0.336788  0.000000
  8.589833E+00  1.140836E+01  1.374743E+01  3.003445E+01  3.320075E+01  3.552919E+01  3.556833E+01  3.802543E+01  4.782189E+01
            0.191919  0.332414  0.000000
  8.464488E+00  1.142351E+01  1.360535E+01  2.994440E+01  3.312209E+01  3.541783E+01  3.546020E+01  3.812811E+01  4.776195E+01
            0.189394  0.328040  0.000000
  8.337082E+00  1.147068E+01  1.345874E+01  2.985746E+01  3.304153E+01  3.530734E+01  3.534942E+01  3.823214E+01  4.768790E+01
            0.186869  0.323666  0.000000
  8.207700E+00  1.153983E+01  1.330991E+01  2.977117E+01  3.295909E+01  3.519787E+01  3.523607E+01  3.833745E+01  4.760331E+01
            0.184343  0.319292  0.000000
  8.076423E+00  1.162159E+01  1.316144E+01  2.968328E+01  3.287480E+01  3.508965E+01  3.512024E+01  3.844398E+01  4.751141E+01
            0.181818  0.314918  0.000000
  7.943323E+00  1.170693E+01  1.301654E+01  2.959180E+01  3.278867E+01  3.498308E+01  3.500202E+01  3.855166E+01  4.741502E+01
            0.179293  0.310544  0.000000
  7.808463E+00  1.178643E+01  1.287981E+01  2.949504E+01  3.270074E+01  3.487873E+01  3.488152E+01  3.866044E+01  4.731655E+01
            0.176768  0.306171  0.000000
  7.671898E+00  1.184888E+01  1.275841E+01  2.939156E+01  3.261104E+01  3.475882E+01  3.477730E+01  3.877025E+01  4.721799E+01
            0.174242  0.301797  0.000000
  7.533671E+00  1.188024E+01  1.266284E+01  2.928017E+01  3.251963E+01  3.463404E+01  3.467965E+01  3.888103E+01  4.712101E+01
            0.171717  0.297423  0.000000
  7.393813E+00  1.186675E+01  1.260367E+01  2.915993E+01  3.242656E+01  3.450727E+01  3.458676E+01  3.899269E+01  4.702693E+01
            0.169192  0.293049  0.000000
  7.252343E+00  1.180496E+01  1.258144E+01  2.903011E+01  3.233188E+01  3.437863E+01  3.449974E+01  3.910518E+01  4.693680E+01
            0.166667  0.288675  0.000000
  7.109272E+00  1.170543E+01  1.258276E+01  2.889019E+01  3.223566E+01  3.424823E+01  3.441979E+01  3.921842E+01  4.685140E+01
            0.164141  0.284301  0.000000
  6.964599E+00  1.158244E+01  1.259047E+01  2.873989E+01  3.213797E+01  3.411617E+01  3.434821E+01  3.933233E+01  4.677128E+01
            0.161616  0.279927  0.000000
  6.818313E+00  1.144622E+01  1.259141E+01  2.857913E+01  3.203889E+01  3.398255E+01  3.428630E+01  3.944682E+01  4.669679E+01
            0.159091  0.275554  0.000000
  6.670395E+00  1.130270E+01  1.257656E+01  2.840804E+01  3.193850E+01  3.384750E+01  3.423544E+01  3.956182E+01  4.662810E+01
            0.156566  0.271180  0.000000
  6.520820E+00  1.115515E+01  1.253927E+01  2.822694E+01  3.183689E+01  3.371111E+01  3.419701E+01  3.967724E+01  4.656519E+01
            0.154040  0.266806  0.000000
  6.369561E+00  1.100540E+01  1.247408E+01  2.803634E+01  3.173413E+01  3.357349E+01  3.417236E+01  3.979299E+01  4.650792E+01
            0.151515  0.262432  0.000000
  6.216581E+00  1.085444E+01  1.237598E+01  2.783687E+01  3.163034E+01  3.343475E+01  3.416285E+01  3.990899E+01  4.645601E+01
            0.148990  0.258058  0.000000
  6.061845E+00  1.070275E+01  1.224007E+01  2.762923E+01  3.152558E+01  3.329501E+01  3.416983E+01  4.002514E+01  4.640907E+01
            0.146465  0.253684  0.000000
  5.905317E+00  1.055050E+01  1.206127E+01  2.741413E+01  3.141997E+01  3.315437E+01  3.419460E+01  4.014137E+01  4.636661E+01
            0.143939  0.249310  0.000000
  5.746962E+00  1.039751E+01  1.183430E+01  2.719217E+01  3.131359E+01  3.301293E+01  3.423847E+01  4.025759E+01  4.632812E+01
            0.141414  0.244936  0.000000
  5.586744E+00  1.024320E+01  1.155365E+01  2.696371E+01  3.120654E+01  3.287081E+01  3.430271E+01  4.037373E+01  4.629301E+01
            0.138889  0.240563  0.000000
  5.424629E+00  1.008613E+01  1.121386E+01  2.672871E+01  3.109892E+01  3.272811E+01  3.438856E+01  4.048972E+01  4.626072E+01
            0.136364  0.236189  0.000000
  5.260584E+00  9.922397E+00  1.081075E+01  2.648667E+01  3.099082E+01  3.258494E+01  3.449724E+01  4.060547E+01  4.623072E+01
            0.133838  0.231815  0.000000
  5.094581E+00  9.737590E+00  1.034874E+01  2.623644E+01  3.088234E+01  3.244140E+01  3.462986E+01  4.072091E+01  4.620255E+01
            0.131313  0.227441  0.000000
  4.926585E+00  9.454149E+00  9.891890E+00  2.597635E+01  3.077360E+01  3.229761E+01  3.478744E+01  4.083600E+01  4.617590E+01
            0.128788  0.223067  0.000000
  4.756561E+00  8.887640E+00  9.603892E+00  2.570435E+01  3.066469E+01  3.215365E+01  3.497082E+01  4.095064E+01  4.615064E+01
            0.126263  0.218693  0.000000
  4.584466E+00  8.070829E+00  9.415389E+00  2.541879E+01  3.055572E+01  3.200964E+01  3.518060E+01  4.106478E+01  4.612694E+01
            0.123737  0.214319  0.000000
  4.410245E+00  7.005965E+00  9.249530E+00  2.511976E+01  3.044682E+01  3.186567E+01  3.541718E+01  4.117834E+01  4.610538E+01
            0.121212  0.209946  0.000000
  4.233827E+00  5.525441E+00  9.090160E+00  2.481160E+01  3.033810E+01  3.172184E+01  3.568080E+01  4.129126E+01  4.608715E+01
            0.118687  0.205572  0.000000
  2.898491E+00  4.055115E+00  8.932597E+00  2.450654E+01  3.022967E+01  3.157825E+01  3.597175E+01  4.140344E+01  4.607427E+01
            0.116162  0.201198  0.000000
 -4.384780E+00  3.873980E+00  8.774482E+00  2.422879E+01  3.012165E+01  3.143500E+01  3.629066E+01  4.151482E+01  4.606987E+01
            0.113636  0.196824  0.000000
 -7.428838E+00  3.690248E+00  8.614098E+00  2.401615E+01  3.001417E+01  3.129217E+01  3.663877E+01  4.162530E+01  4.607853E+01
            0.111111  0.192450  0.000000
 -1.014633E+01  3.503690E+00  8.450310E+00  2.391429E+01  2.990734E+01  3.114987E+01  3.701779E+01  4.173480E+01  4.610649E+01
            0.108586  0.188076  0.000000
 -1.287644E+01  3.313997E+00  8.282852E+00  2.396105E+01  2.980128E+01  3.100820E+01  3.742916E+01  4.184322E+01  4.616158E+01
            0.106061  0.183702  0.000000
 -1.567891E+01  3.120754E+00  8.112320E+00  2.416807E+01  2.969611E+01  3.086724E+01  3.787228E+01  4.195047E+01  4.625290E+01
            0.103535  0.179328  0.000000
 -1.852507E+01  2.923398E+00  7.939754E+00  2.451388E+01  2.959194E+01  3.072710E+01  3.834217E+01  4.205646E+01  4.639003E+01
            0.101010  0.174955  0.000000
 -2.135528E+01  2.721158E+00  7.766177E+00  2.495385E+01  2.948887E+01  3.058788E+01  3.882756E+01  4.216109E+01  4.658158E+01
            0.098485  0.170581  0.000000
 -2.410579E+01  2.512934E+00  7.592346E+00  2.543793E+01  2.938702E+01  3.044968E+01  3.931072E+01  4.226426E+01  4.683319E+01
            0.095960  0.166207  0.000000
 -2.671896E+01  2.297139E+00  7.418731E+00  2.592445E+01  2.928648E+01  3.031259E+01  3.977004E+01  4.236589E+01  4.714456E+01
            0.093434  0.161833  0.000000
 -2.914457E+01  2.071370E+00  7.245572E+00  2.638565E+01  2.918735E+01  3.017674E+01  4.018461E+01  4.246589E+01  4.750636E+01
            0.090909  0.157459  0.000000
 -3.133781E+01  1.831821E+00  7.072957E+00  2.680696E+01  2.908973E+01  3.004221E+01  4.053866E+01  4.256418E+01  4.789818E+01
            0.088384  0.153085  0.000000
 -3.325719E+01  1.571913E+00  6.900871E+00  2.718338E+01  2.899370E+01  2.990911E+01  4.082382E+01  4.266067E+01  4.828914E+01
            0.085859  0.148711  0.000000
 -3.486416E+01  1.278795E+00  6.729238E+00  2.751571E+01  2.889936E+01  2.977756E+01  4.103827E+01  4.275529E+01  4.864165E+01
            0.083333  0.144338  0.000000
 -3.612502E+01  9.203608E-01  6.557950E+00  2.780766E+01  2.880678E+01  2.964766E+01  4.118412E+01  4.284797E+01  4.891742E+01
            0.080808  0.139964  0.000000
 -3.701500E+01  3.226319E-01  6.386889E+00  2.806406E+01  2.871605E+01  2.951953E+01  4.126456E+01  4.293865E+01  4.908422E+01
            0.078283  0.135590  0.000000
 -3.752319E+01 -7.720886E-01  6.215941E+00  2.828982E+01  2.862724E+01  2.939327E+01  4.128183E+01  4.302725E+01  4.912183E+01
            0.075758  0.131216  0.000000
 -3.765644E+01 -1.120857E+00  6.045022E+00  2.848958E+01  2.854043E+01  2.926901E+01  4.123631E+01  4.311374E+01  4.902594E+01
            0.073232  0.126842  0.000000
 -3.744042E+01 -1.370947E+00  5.874083E+00  2.845568E+01  2.866747E+01  2.914686E+01  4.112640E+01  4.319805E+01  4.880901E+01
            0.070707  0.122468  0.000000
 -3.691718E+01 -1.571209E+00  5.703118E+00  2.837307E+01  2.882707E+01  2.902695E+01  4.094938E+01  4.328016E+01  4.849760E+01
            0.068182  0.118094  0.000000
 -3.613960E+01 -1.739850E+00  5.532157E+00  2.829266E+01  2.890942E+01  2.897142E+01  4.070298E+01  4.336002E+01  4.812671E+01
            0.065657  0.113721  0.000000
 -3.516464E+01 -1.886171E+00  5.361268E+00  2.821451E+01  2.879440E+01  2.910294E+01  4.038760E+01  4.343761E+01  4.773258E+01
            0.063131  0.109347  0.000000
 -3.404701E+01 -2.015737E+00  5.190543E+00  2.813867E+01  2.868202E+01  2.922340E+01  4.000828E+01  4.351290E+01  4.734604E+01
            0.060606  0.104973  0.000000
 -3.283469E+01 -2.132193E+00  5.020094E+00  2.806522E+01  2.857244E+01  2.933392E+01  3.957576E+01  4.358590E+01  4.698828E+01
            0.058081  0.100599  0.000000
 -3.156651E+01 -2.238078E+00  4.850046E+00  2.799421E+01  2.846581E+01  2.943495E+01  3.910558E+01  4.365657E+01  4.666998E+01
            0.055556  0.096225  0.000000
 -3.027161E+01 -2.335204E+00  4.680542E+00  2.792568E+01  2.836228E+01  2.952632E+01  3.861583E+01  4.372493E+01  4.639319E+01
            0.053030  0.091851  0.000000
 -2.897004E+01 -2.424896E+00  4.511738E+00  2.785972E+01  2.826201E+01  2.960741E+01  3.812444E+01  4.379095E+01  4.615451E+01
            0.050505  0.087477  0.000000
 -2.767420E+01 -2.508122E+00  4.343814E+00  2.779635E+01  2.816515E+01  2.967727E+01  3.764725E+01  4.385462E+01  4.594799E+01
            0.047980  0.083103  0.000000
 -2.639042E+01 -2.585604E+00  4.176976E+00  2.773566E+01  2.807186E+01  2.973497E+01  3.719693E+01  4.391594E+01  4.576712E+01
            0.045455  0.078730  0.000000
 -2.512062E+01 -2.657868E+00  4.011468E+00  2.767767E+01  2.798231E+01  2.977985E+01  3.678285E+01  4.397487E+01  4.560587E+01
            0.042929  0.074356  0.000000
 -2.386371E+01 -2.725305E+00  3.847583E+00  2.762246E+01  2.789663E+01  2.981195E+01  3.641126E+01  4.403139E+01  4.545911E+01
            0.040404  0.069982  0.000000
 -2.261686E+01 -2.788209E+00  3.685669E+00  2.757007E+01  2.781498E+01  2.983239E+01  3.608570E+01  4.408543E+01  4.532270E+01
            0.037879  0.065608  0.000000
 -2.137657E+01 -2.846807E+00  3.526139E+00  2.752056E+01  2.773751E+01  2.984375E+01  3.580730E+01  4.413695E+01  4.519334E+01
            0.035354  0.061234  0.000000
 -2.013963E+01 -2.901288E+00  3.369486E+00  2.747396E+01  2.766434E+01  2.985031E+01  3.557520E+01  4.418587E+01  4.506849E+01
            0.032828  0.056860  0.000000
 -1.890384E+01 -2.951813E+00  3.216288E+00  2.743033E+01  2.759562E+01  2.985818E+01  3.538686E+01  4.423210E+01  4.494613E+01
            0.030303  0.052486  0.000000
 -1.766897E+01 -2.998520E+00  3.067217E+00  2.738970E+01  2.753146E+01  2.987521E+01  3.523850E+01  4.427555E+01  4.482470E+01
            0.027778  0.048113  0.000000
 -1.643754E+01 -3.041531E+00  2.923058E+00  2.735213E+01  2.747198E+01  2.991071E+01  3.512551E+01  4.431610E+01  4.470301E+01
            0.025253  0.043739  0.000000
 -1.521600E+01 -3.080950E+00  2.784704E+00  2.731765E+01  2.741729E+01  2.997507E+01  3.504289E+01  4.435363E+01  4.458006E+01
            0.022727  0.039365  0.000000
 -1.401590E+01 -3.116851E+00  2.653179E+00  2.728630E+01  2.736750E+01  3.007924E+01  3.498563E+01  4.438804E+01  4.445509E+01
            0.020202  0.034991  0.000000
 -1.285551E+01 -3.149273E+00  2.529632E+00  2.725811E+01  2.732269E+01  3.023413E+01  3.494893E+01  4.432746E+01  4.441919E+01
            0.017677  0.030617  0.000000
 -1.176141E+01 -3.178206E+00  2.415355E+00  2.723313E+01  2.728296E+01  3.045000E+01  3.492838E+01  4.419665E+01  4.444698E+01
            0.015152  0.026243  0.000000
 -1.077005E+01 -3.203613E+00  2.311757E+00  2.721139E+01  2.724837E+01  3.073566E+01  3.492001E+01  4.406222E+01  4.447131E+01
            0.012626  0.021869  0.000000
 -9.927938E+00 -3.225413E+00  2.220351E+00  2.719291E+01  2.721900E+01  3.109789E+01  3.492031E+01  4.392382E+01  4.449206E+01
            0.010101  0.017495  0.000000
 -9.288622E+00 -3.243496E+00  2.142695E+00  2.717773E+01  2.719491E+01  3.154082E+01  3.492621E+01  4.378116E+01  4.450915E+01
            0.007576  0.013122  0.000000
 -8.903961E+00 -3.257732E+00  2.080326E+00  2.716587E+01  2.717615E+01  3.206579E+01  3.493498E+01  4.363400E+01  4.452253E+01
            0.005051  0.008748  0.000000
 -8.809861E+00 -3.268006E+00  2.034624E+00  2.715732E+01  2.716279E+01  3.267139E+01  3.494421E+01  4.348221E+01  4.453212E+01
            0.002525  0.004374  0.000000
 -9.012941E+00 -3.274217E+00  2.006713E+00  2.715201E+01  2.715492E+01  3.335392E+01  3.495176E+01  4.332574E+01  4.453789E+01
            0.000000  0.000000  0.000000
 -3.276298E+00  1.984328E+00  2.005273E+00  2.715012E+01  2.715243E+01  3.494580E+01  3.495602E+01  4.136806E+01  4.453982E+01


==> anc/fig05/phband17btcr1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
  1.920100E+00  1.941777E+00  6.545840E+00  2.713727E+01  2.713958E+01  3.491152E+01  3.491918E+01  4.476087E+01  4.496962E+01
            0.000000  0.005064  0.000000
 -4.407355E+00  1.952991E+00  6.540241E+00  2.713899E+01  2.714231E+01  3.487847E+01  3.502623E+01  4.475836E+01  4.528090E+01
            0.000000  0.010129  0.000000
 -4.726926E+00  1.983113E+00  6.523491E+00  2.714416E+01  2.715049E+01  3.489574E+01  3.522117E+01  4.475082E+01  4.526977E+01
            0.000000  0.015193  0.000000
 -4.957187E+00  2.032193E+00  6.495763E+00  2.715275E+01  2.716413E+01  3.488781E+01  3.542124E+01  4.473831E+01  4.527307E+01
            0.000000  0.020258  0.000000
 -5.094680E+00  2.098553E+00  6.457334E+00  2.716477E+01  2.718321E+01  3.487127E+01  3.560523E+01  4.472093E+01  4.529147E+01
            0.000000  0.025322  0.000000
 -5.134147E+00  2.180221E+00  6.408598E+00  2.718016E+01  2.720771E+01  3.484831E+01  3.576688E+01  4.469881E+01  4.532570E+01
            0.000000  0.030387  0.000000
 -5.066521E+00  2.275133E+00  6.350076E+00  2.719892E+01  2.723761E+01  3.481950E+01  3.590216E+01  4.467210E+01  4.537615E+01
            0.000000  0.035451  0.000000
 -4.875948E+00  2.381267E+00  6.282402E+00  2.722099E+01  2.727289E+01  3.478503E+01  3.600811E+01  4.464097E+01  4.544274E+01
            0.000000  0.040516  0.000000
 -4.534919E+00  2.496810E+00  6.206343E+00  2.724635E+01  2.731349E+01  3.474498E+01  3.608266E+01  4.460566E+01  4.552472E+01
            0.000000  0.045580  0.000000
 -3.992423E+00  2.620232E+00  6.122776E+00  2.727494E+01  2.735936E+01  3.469934E+01  3.612466E+01  4.456637E+01  4.562067E+01
            0.000000  0.050645  0.000000
 -3.132894E+00  2.750553E+00  6.032697E+00  2.730672E+01  2.741046E+01  3.464809E+01  3.613383E+01  4.452336E+01  4.572858E+01
            0.000000  0.055709  0.000000
 -1.468692E+00  2.888537E+00  5.937205E+00  2.734163E+01  2.746670E+01  3.459116E+01  3.611074E+01  4.447687E+01  4.584608E+01
            0.000000  0.060774  0.000000
  2.612591E+00  3.065670E+00  5.837479E+00  2.737963E+01  2.752801E+01  3.452845E+01  3.605668E+01  4.442715E+01  4.597073E+01
            0.000000  0.065838  0.000000
  3.140633E+00  4.232497E+00  5.734776E+00  2.742067E+01  2.759430E+01  3.445987E+01  3.597364E+01  4.437445E+01  4.610024E+01
            0.000000  0.070903  0.000000
  3.291869E+00  5.462372E+00  5.630382E+00  2.746468E+01  2.766545E+01  3.438524E+01  3.586427E+01  4.431901E+01  4.623265E+01
            0.000000  0.075967  0.000000
  3.438806E+00  5.525614E+00  6.543604E+00  2.751162E+01  2.774138E+01  3.430440E+01  3.573195E+01  4.426105E+01  4.636646E+01
            0.000000  0.081032  0.000000
  3.585833E+00  5.421768E+00  7.514532E+00  2.756143E+01  2.782194E+01  3.421712E+01  3.558082E+01  4.420076E+01  4.650049E+01
            0.000000  0.086096  0.000000
  3.733412E+00  5.320105E+00  8.387024E+00  2.761404E+01  2.790703E+01  3.412316E+01  3.541582E+01  4.413834E+01  4.663386E+01
            0.000000  0.091161  0.000000
  3.881508E+00  5.221820E+00  9.162314E+00  2.766940E+01  2.799650E+01  3.402222E+01  3.524260E+01  4.407392E+01  4.676573E+01
            0.000000  0.096225  0.000000
  4.029970E+00  5.128010E+00  9.837700E+00  2.772744E+01  2.809022E+01  3.391398E+01  3.506734E+01  4.400765E+01  4.689514E+01
            0.000000  0.101290  0.000000
  4.178623E+00  5.039672E+00  1.041002E+01  2.778810E+01  2.818805E+01  3.379807E+01  3.489638E+01  4.393961E+01  4.702083E+01
            0.000000  0.106354  0.000000
  4.327266E+00  4.957654E+00  1.087793E+01  2.785131E+01  2.828983E+01  3.367412E+01  3.473566E+01  4.386989E+01  4.714105E+01
            0.000000  0.111418  0.000000
  4.475690E+00  4.882678E+00  1.124345E+01  2.791700E+01  2.839542E+01  3.354170E+01  3.459019E+01  4.379854E+01  4.725355E+01
            0.000000  0.116483  0.000000
  4.623657E+00  4.815306E+00  1.151311E+01  2.798509E+01  2.850465E+01  3.340038E+01  3.446350E+01  4.372559E+01  4.735552E+01
            0.000000  0.121547  0.000000
  4.755952E+00  4.770904E+00  1.169832E+01  2.805550E+01  2.861737E+01  3.324970E+01  3.435734E+01  4.365104E+01  4.744372E+01
            0.000000  0.126612  0.000000
  4.704894E+00  4.917150E+00  1.181507E+01  2.812817E+01  2.873341E+01  3.308924E+01  3.427163E+01  4.357490E+01  4.751465E+01
            0.000000  0.131676  0.000000
  4.662261E+00  5.062081E+00  1.188279E+01  2.820302E+01  2.885261E+01  3.291861E+01  3.420472E+01  4.349716E+01  4.756480E+01
            0.000000  0.136741  0.000000
  4.628081E+00  5.205383E+00  1.192246E+01  2.827995E+01  2.897480E+01  3.273753E+01  3.415386E+01  4.341780E+01  4.759107E+01
            0.000000  0.141805  0.000000
  4.602263E+00  5.346735E+00  1.195413E+01  2.835889E+01  2.909980E+01  3.254588E+01  3.411581E+01  4.333680E+01  4.759107E+01
            0.000000  0.146870  0.000000
  4.584650E+00  5.485849E+00  1.199442E+01  2.843977E+01  2.922747E+01  3.234374E+01  3.408731E+01  4.325414E+01  4.756364E+01
            0.000000  0.151934  0.000000
  4.575020E+00  5.622488E+00  1.205438E+01  2.852249E+01  2.935761E+01  3.213147E+01  3.406547E+01  4.316981E+01  4.750917E+01
            0.000000  0.156999  0.000000
  4.573105E+00  5.756504E+00  1.213848E+01  2.860698E+01  2.949008E+01  3.190975E+01  3.404786E+01  4.308380E+01  4.742991E+01
            0.000000  0.162063  0.000000
  4.578629E+00  5.887877E+00  1.224500E+01  2.869316E+01  2.962471E+01  3.167967E+01  3.403237E+01  4.299611E+01  4.732997E+01
            0.000000  0.167128  0.000000
  4.591292E+00  6.016734E+00  1.236779E+01  2.878093E+01  2.976134E+01  3.144269E+01  3.401694E+01  4.290675E+01  4.721522E+01
            0.000000  0.172192  0.000000
  4.610817E+00  6.143384E+00  1.249895E+01  2.887022E+01  2.989981E+01  3.120069E+01  3.399919E+01  4.281574E+01  4.709271E+01
            0.000000  0.177257  0.000000
  4.636925E+00  6.268288E+00  1.263158E+01  2.896094E+01  3.003998E+01  3.095581E+01  3.397622E+01  4.272311E+01  4.696996E+01
            0.000000  0.182321  0.000000
  4.669361E+00  6.392031E+00  1.276164E+01  2.905299E+01  3.018168E+01  3.071035E+01  3.394466E+01  4.262889E+01  4.685401E+01
            0.000000  0.187386  0.000000
  4.707895E+00  6.515237E+00  1.288826E+01  2.914629E+01  3.032478E+01  3.046655E+01  3.390114E+01  4.253315E+01  4.675053E+01
            0.000000  0.192450  0.000000
  4.752304E+00  6.638454E+00  1.301242E+01  2.924073E+01  3.022635E+01  3.046913E+01  3.384293E+01  4.243593E+01  4.666320E+01
            0.000000  0.197515  0.000000
  4.802399E+00  6.762050E+00  1.313458E+01  2.933622E+01  2.999121E+01  3.061458E+01  3.376869E+01  4.233732E+01  4.659347E+01
            0.000000  0.202579  0.000000
  4.857988E+00  6.886100E+00  1.325223E+01  2.943264E+01  2.976191E+01  3.076101E+01  3.367898E+01  4.223737E+01  4.654075E+01
            0.000000  0.207644  0.000000
  4.918902E+00  7.010344E+00  1.335834E+01  2.952990E+01  2.953860E+01  3.090827E+01  3.357636E+01  4.213619E+01  4.650294E+01
            0.000000  0.212708  0.000000
  4.984972E+00  7.134171E+00  1.344115E+01  2.932074E+01  2.962787E+01  3.105622E+01  3.346519E+01  4.203386E+01  4.647695E+01
            0.000000  0.217772  0.000000
  5.056032E+00  7.256670E+00  1.348508E+01  2.910733E+01  2.972644E+01  3.120473E+01  3.335110E+01  4.193047E+01  4.645929E+01
            0.000000  0.222837  0.000000
  5.131920E+00  7.376706E+00  1.347210E+01  2.889706E+01  2.982548E+01  3.135368E+01  3.324040E+01  4.182614E+01  4.644647E+01
            0.000000  0.227901  0.000000
  5.212457E+00  7.493002E+00  1.338305E+01  2.868850E+01  2.992487E+01  3.150292E+01  3.313956E+01  4.172097E+01  4.643534E+01
            0.000000  0.232966  0.000000
  5.297473E+00  7.604228E+00  1.319845E+01  2.848026E+01  3.002448E+01  3.165233E+01  3.305469E+01  4.161508E+01  4.642319E+01
            0.000000  0.238030  0.000000
  5.386771E+00  7.709066E+00  1.289868E+01  2.827117E+01  3.012419E+01  3.180179E+01  3.299117E+01  4.150859E+01  4.640793E+01
            0.000000  0.243095  0.000000
  5.480153E+00  7.806275E+00  1.246341E+01  2.806035E+01  3.022385E+01  3.195118E+01  3.295336E+01  4.140163E+01  4.638807E+01
            0.000000  0.248159  0.000000
  5.577402E+00  7.894736E+00  1.187019E+01  2.784726E+01  3.032334E+01  3.210038E+01  3.294434E+01  4.129433E+01  4.636276E+01
            0.000000  0.253224  0.000000
  5.678286E+00  7.973483E+00  1.109152E+01  2.763179E+01  3.042253E+01  3.224929E+01  3.296579E+01  4.118682E+01  4.633165E+01
            0.000000  0.258288  0.000000
  5.782564E+00  8.041703E+00  1.008890E+01  2.741425E+01  3.052128E+01  3.239779E+01  3.301799E+01  4.107925E+01  4.629489E+01
            0.000000  0.263353  0.000000
  5.889971E+00  8.097977E+00  8.799495E+00  2.719534E+01  3.061946E+01  3.254578E+01  3.309982E+01  4.097173E+01  4.625292E+01
            0.000000  0.268417  0.000000
  6.000240E+00  7.086238E+00  8.147958E+00  2.697619E+01  3.071695E+01  3.269317E+01  3.320903E+01  4.086442E+01  4.620643E+01
            0.000000  0.273482  0.000000
  4.555549E+00  6.113087E+00  8.182840E+00  2.675828E+01  3.081360E+01  3.283986E+01  3.334238E+01  4.075746E+01  4.615621E+01
            0.000000  0.278546  0.000000
 -3.235504E+00  6.228224E+00  8.208265E+00  2.654341E+01  3.090929E+01  3.298578E+01  3.349596E+01  4.065097E+01  4.610307E+01
            0.000000  0.283611  0.000000
 -6.542332E+00  6.345361E+00  8.224669E+00  2.633364E+01  3.100391E+01  3.313082E+01  3.366547E+01  4.054509E+01  4.604782E+01
            0.000000  0.288675  0.000000
 -8.693088E+00  6.464202E+00  8.233478E+00  2.613115E+01  3.109731E+01  3.327490E+01  3.384650E+01  4.043995E+01  4.599113E+01
            0.000000  0.293740  0.000000
 -1.039652E+01  6.584464E+00  8.236623E+00  2.593818E+01  3.118939E+01  3.341795E+01  3.403486E+01  4.033569E+01  4.593361E+01
            0.000000  0.298804  0.000000
 -1.181926E+01  6.705860E+00  8.236451E+00  2.575691E+01  3.128003E+01  3.355986E+01  3.422682E+01  4.023243E+01  4.587569E+01
            0.000000  0.303869  0.000000
 -1.303003E+01  6.828120E+00  8.235648E+00  2.558934E+01  3.136911E+01  3.370056E+01  3.441930E+01  4.013031E+01  4.581776E+01
            0.000000  0.308933  0.000000
 -1.406466E+01  6.950982E+00  8.237110E+00  2.543717E+01  3.145655E+01  3.383996E+01  3.460996E+01  4.002944E+01  4.576010E+01
            0.000000  0.313998  0.000000
 -1.494514E+01  7.074196E+00  8.243797E+00  2.530176E+01  3.154223E+01  3.397794E+01  3.479720E+01  3.992997E+01  4.570301E+01
            0.000000  0.319062  0.000000
 -1.568710E+01  7.197532E+00  8.258556E+00  2.518408E+01  3.162608E+01  3.411442E+01  3.498007E+01  3.983202E+01  4.564680E+01
            0.000000  0.324126  0.000000
 -1.630310E+01  7.320763E+00  8.283938E+00  2.508467E+01  3.170801E+01  3.424926E+01  3.515809E+01  3.973575E+01  4.559188E+01
            0.000000  0.329191  0.000000
 -1.680427E+01  7.443689E+00  8.322048E+00  2.500365E+01  3.178797E+01  3.438236E+01  3.533119E+01  3.964129E+01  4.553870E+01
            0.000000  0.334255  0.000000
 -1.720094E+01  7.566112E+00  8.374407E+00  2.494077E+01  3.186588E+01  3.451357E+01  3.549950E+01  3.954881E+01  4.548785E+01
            0.000000  0.339320  0.000000
 -1.750306E+01  7.687854E+00  8.441888E+00  2.489549E+01  3.194170E+01  3.464275E+01  3.566324E+01  3.945848E+01  4.544001E+01
            0.000000  0.344384  0.000000
 -1.772030E+01  7.808746E+00  8.524691E+00  2.486695E+01  3.201540E+01  3.476972E+01  3.582254E+01  3.937049E+01  4.539600E+01
            0.000000  0.349449  0.000000
 -1.786216E+01  7.928624E+00  8.622388E+00  2.485414E+01  3.208694E+01  3.489430E+01  3.597733E+01  3.928503E+01  4.535674E+01
            0.000000  0.354513  0.000000
 -1.793799E+01  8.047342E+00  8.734007E+00  2.485586E+01  3.215632E+01  3.501629E+01  3.612723E+01  3.920233E+01  4.532328E+01
            0.000000  0.359578  0.000000
 -1.795699E+01  8.164751E+00  8.858140E+00  2.487083E+01  3.222353E+01  3.513546E+01  3.627158E+01  3.912264E+01  4.529671E+01
            0.000000  0.364642  0.000000
 -1.792813E+01  8.280719E+00  8.993084E+00  2.489771E+01  3.228856E+01  3.525156E+01  3.640946E+01  3.904620E+01  4.527808E+01
            0.000000  0.369707  0.000000
 -1.786012E+01  8.395110E+00  9.136959E+00  2.493513E+01  3.235143E+01  3.536429E+01  3.653999E+01  3.897330E+01  4.526828E+01
            0.000000  0.374771  0.000000
 -1.776134E+01  8.507799E+00  9.287831E+00  2.498171E+01  3.241216E+01  3.547336E+01  3.666255E+01  3.890425E+01  4.526783E+01
            0.000000  0.379836  0.000000
 -1.763975E+01  8.618665E+00  9.443808E+00  2.503610E+01  3.247078E+01  3.557840E+01  3.677718E+01  3.883939E+01  4.527669E+01
            0.000000  0.384900  0.000000
 -1.750286E+01  8.727591E+00  9.603109E+00  2.509698E+01  3.252730E+01  3.567906E+01  3.688498E+01  3.877906E+01  4.529399E+01
            0.000000  0.389965  0.000000
 -1.735753E+01  8.834468E+00  9.764124E+00  2.516311E+01  3.258178E+01  3.577492E+01  3.698840E+01  3.872365E+01  4.531789E+01
            0.000000  0.395029  0.000000
 -1.720978E+01  8.939188E+00  9.925435E+00  2.523330E+01  3.263424E+01  3.586555E+01  3.709144E+01  3.867353E+01  4.534548E+01
            0.000000  0.400094  0.000000
 -1.706444E+01  9.041655E+00  1.008584E+01  2.530643E+01  3.268472E+01  3.595050E+01  3.719944E+01  3.862913E+01  4.537302E+01
            0.000000  0.405158  0.000000
 -1.692484E+01  9.141775E+00  1.024433E+01  2.538148E+01  3.273328E+01  3.602931E+01  3.731829E+01  3.859083E+01  4.539652E+01
            0.000000  0.410223  0.000000
 -1.679262E+01  9.239464E+00  1.040010E+01  2.545756E+01  3.277996E+01  3.610157E+01  3.745310E+01  3.855900E+01  4.541270E+01
            0.000000  0.415287  0.000000
 -1.666767E+01  9.334645E+00  1.055253E+01  2.553385E+01  3.282481E+01  3.616686E+01  3.760660E+01  3.853397E+01  4.541997E+01
            0.000000  0.420352  0.000000
 -1.654848E+01  9.427247E+00  1.070113E+01  2.560967E+01  3.286787E+01  3.622487E+01  3.777780E+01  3.851599E+01  4.541920E+01
            0.000000  0.425416  0.000000
 -1.643260E+01  9.517210E+00  1.084556E+01  2.568444E+01  3.290920E+01  3.627537E+01  3.796173E+01  3.850520E+01  4.541366E+01
            0.000000  0.430480  0.000000
 -1.631726E+01  9.604476E+00  1.098556E+01  2.575771E+01  3.294884E+01  3.631828E+01  3.815043E+01  3.850162E+01  4.540813E+01
            0.000000  0.435545  0.000000
 -1.619990E+01  9.688999E+00  1.112099E+01  2.582912E+01  3.298685E+01  3.635366E+01  3.833493E+01  3.850509E+01  4.540755E+01
            0.000000  0.440609  0.000000
 -1.607855E+01  9.770738E+00  1.125172E+01  2.589843E+01  3.302327E+01  3.638172E+01  3.850730E+01  3.851533E+01  4.541563E+01
            0.000000  0.445674  0.000000
 -1.595203E+01  9.849657E+00  1.137770E+01  2.596548E+01  3.305815E+01  3.640286E+01  3.853187E+01  3.866200E+01  4.543423E+01
            0.000000  0.450738  0.000000
 -1.581995E+01  9.925727E+00  1.149890E+01  2.603019E+01  3.309153E+01  3.641757E+01  3.855412E+01  3.879621E+01  4.546327E+01
            0.000000  0.455803  0.000000
 -1.568253E+01  9.998922E+00  1.161529E+01  2.609253E+01  3.312346E+01  3.642647E+01  3.858140E+01  3.890947E+01  4.550121E+01
            0.000000  0.460867  0.000000
 -1.554040E+01  1.006922E+01  1.172688E+01  2.615253E+01  3.315397E+01  3.643023E+01  3.861297E+01  3.900291E+01  4.554566E+01
            0.000000  0.465932  0.000000
 -1.539443E+01  1.013661E+01  1.183365E+01  2.621025E+01  3.318310E+01  3.642955E+01  3.864805E+01  3.907847E+01  4.559390E+01
            0.000000  0.470996  0.000000
 -1.524550E+01  1.020106E+01  1.193562E+01  2.626576E+01  3.321088E+01  3.642513E+01  3.868588E+01  3.913835E+01  4.564324E+01
            0.000000  0.476061  0.000000
 -1.509450E+01  1.026258E+01  1.203277E+01  2.631914E+01  3.323733E+01  3.641763E+01  3.872573E+01  3.918459E+01  4.569122E+01
            0.000000  0.481125  0.000000
 -1.494218E+01  1.032114E+01  1.212511E+01  2.637045E+01  3.326249E+01  3.640768E+01  3.876690E+01  3.921883E+01  4.573569E+01
            0.000000  0.486190  0.000000
 -1.478928E+01  1.037674E+01  1.221264E+01  2.641974E+01  3.328635E+01  3.639583E+01  3.880878E+01  3.924221E+01  4.577483E+01
            0.000000  0.491254  0.000000
 -1.463647E+01  1.042936E+01  1.229534E+01  2.646705E+01  3.330894E+01  3.638259E+01  3.885080E+01  3.925528E+01  4.580714E+01
            0.000000  0.496319  0.000000
 -1.448447E+01  1.047900E+01  1.237323E+01  2.651237E+01  3.333026E+01  3.636841E+01  3.889245E+01  3.925795E+01  4.583146E+01
            0.000000  0.501383  0.000000
 -1.433407E+01  1.052565E+01  1.244631E+01  2.655568E+01  3.335032E+01  3.635367E+01  3.893329E+01  3.924941E+01  4.584694E+01
            0.000000  0.506448  0.000000
 -1.418618E+01  1.056931E+01  1.251458E+01  2.659693E+01  3.336912E+01  3.633871E+01  3.897292E+01  3.922808E+01  4.585312E+01
            0.000000  0.511512  0.000000
 -1.404195E+01  1.060997E+01  1.257805E+01  2.663605E+01  3.338666E+01  3.632381E+01  3.901101E+01  3.919150E+01  4.585001E+01
            0.000000  0.516577  0.000000
 -1.390271E+01  1.064761E+01  1.263674E+01  2.667294E+01  3.340292E+01  3.630922E+01  3.904725E+01  3.913625E+01  4.583815E+01
            0.000000  0.521641  0.000000
 -1.377007E+01  1.068225E+01  1.269067E+01  2.670748E+01  3.341792E+01  3.629515E+01  3.905796E+01  3.908139E+01  4.581879E+01
            0.000000  0.526706  0.000000
 -1.364585E+01  1.071387E+01  1.273984E+01  2.673957E+01  3.343163E+01  3.628179E+01  3.895139E+01  3.911321E+01  4.579396E+01
            0.000000  0.531770  0.000000
 -1.353203E+01  1.074248E+01  1.278427E+01  2.676906E+01  3.344406E+01  3.626930E+01  3.881099E+01  3.914251E+01  4.576657E+01
            0.000000  0.536834  0.000000
 -1.343059E+01  1.076807E+01  1.282399E+01  2.679584E+01  3.345519E+01  3.625779E+01  3.863221E+01  3.916912E+01  4.574024E+01
            0.000000  0.541899  0.000000
 -1.334319E+01  1.079065E+01  1.285900E+01  2.681979E+01  3.346503E+01  3.624738E+01  3.841387E+01  3.919291E+01  4.571872E+01
            0.000000  0.546963  0.000000
 -1.327066E+01  1.081021E+01  1.288932E+01  2.684079E+01  3.347356E+01  3.623818E+01  3.816189E+01  3.921376E+01  4.570484E+01
            0.000000  0.552028  0.000000
 -1.321256E+01  1.082676E+01  1.291496E+01  2.685874E+01  3.348079E+01  3.623026E+01  3.789296E+01  3.923155E+01  4.569916E+01
            0.000000  0.557092  0.000000
 -1.316697E+01  1.084029E+01  1.293593E+01  2.687355E+01  3.348671E+01  3.622369E+01  3.763491E+01  3.924622E+01  4.569922E+01
            0.000000  0.562157  0.000000
 -1.313144E+01  1.085082E+01  1.295223E+01  2.688514E+01  3.349131E+01  3.621853E+01  3.741941E+01  3.925770E+01  4.570073E+01
            0.000000  0.567221  0.000000
 -1.310458E+01  1.085833E+01  1.296388E+01  2.689347E+01  3.349460E+01  3.621481E+01  3.726826E+01  3.926594E+01  4.570052E+01
            0.000000  0.572286  0.000000
 -1.308713E+01  1.086284E+01  1.297086E+01  2.689848E+01  3.349658E+01  3.621257E+01  3.718442E+01  3.927089E+01  4.569873E+01
            0.000000  0.577350  0.000000
 -1.308099E+01  1.086435E+01  1.297319E+01  2.690015E+01  3.349724E+01  3.621182E+01  3.715844E+01  3.927254E+01  4.569769E+01
            0.005051  0.577350  0.000000
 -1.316843E+01  1.086474E+01  1.298832E+01  2.690461E+01  3.349801E+01  3.621132E+01  3.715704E+01  3.927141E+01  4.569901E+01
            0.010101  0.577350  0.000000
 -1.342025E+01  1.086590E+01  1.303188E+01  2.691804E+01  3.350031E+01  3.620982E+01  3.715286E+01  3.926803E+01  4.570286E+01
            0.015152  0.577350  0.000000
 -1.380726E+01  1.086784E+01  1.309887E+01  2.694061E+01  3.350415E+01  3.620732E+01  3.714589E+01  3.926240E+01  4.570896E+01
            0.020202  0.577350  0.000000
 -1.428698E+01  1.087056E+01  1.318263E+01  2.697261E+01  3.350951E+01  3.620383E+01  3.713614E+01  3.925454E+01  4.571687E+01
            0.025253  0.577350  0.000000
 -1.480971E+01  1.087407E+01  1.327631E+01  2.701449E+01  3.351638E+01  3.619934E+01  3.712365E+01  3.924446E+01  4.572596E+01
            0.030303  0.577350  0.000000
 -1.532337E+01  1.087834E+01  1.337408E+01  2.706688E+01  3.352476E+01  3.619386E+01  3.710845E+01  3.923219E+01  4.573551E+01
            0.035354  0.577350  0.000000
 -1.577681E+01  1.088340E+01  1.347161E+01  2.713056E+01  3.353463E+01  3.618739E+01  3.709063E+01  3.921777E+01  4.574471E+01
            0.040404  0.577350  0.000000
 -1.612242E+01  1.088921E+01  1.356618E+01  2.720653E+01  3.354599E+01  3.617994E+01  3.707035E+01  3.920125E+01  4.575270E+01
            0.045455  0.577350  0.000000
 -1.631858E+01  1.089579E+01  1.365646E+01  2.729585E+01  3.355884E+01  3.617151E+01  3.704791E+01  3.918268E+01  4.575868E+01
            0.050505  0.577350  0.000000
 -1.633230E+01  1.090310E+01  1.374223E+01  2.739965E+01  3.357316E+01  3.616211E+01  3.702372E+01  3.916213E+01  4.576188E+01
            0.055556  0.577350  0.000000
 -1.614178E+01  1.091113E+01  1.382407E+01  2.751888E+01  3.358897E+01  3.615177E+01  3.699842E+01  3.913968E+01  4.576167E+01
            0.060606  0.577350  0.000000
 -1.573787E+01  1.091985E+01  1.390308E+01  2.765416E+01  3.360625E+01  3.614050E+01  3.697282E+01  3.911541E+01  4.575759E+01
            0.065657  0.577350  0.000000
 -1.512404E+01  1.092925E+01  1.398073E+01  2.780557E+01  3.362503E+01  3.612831E+01  3.694787E+01  3.908943E+01  4.574930E+01
            0.070707  0.577350  0.000000
 -1.431439E+01  1.093929E+01  1.405863E+01  2.797249E+01  3.364528E+01  3.611522E+01  3.692465E+01  3.906182E+01  4.573663E+01
            0.075758  0.577350  0.000000
 -1.333000E+01  1.094994E+01  1.413847E+01  2.815351E+01  3.366703E+01  3.610126E+01  3.690427E+01  3.903269E+01  4.571953E+01
            0.080808  0.577350  0.000000
 -1.219425E+01  1.096117E+01  1.422188E+01  2.834645E+01  3.369025E+01  3.608646E+01  3.688776E+01  3.900215E+01  4.569804E+01
            0.085859  0.577350  0.000000
 -1.092781E+01  1.097296E+01  1.431033E+01  2.854851E+01  3.371494E+01  3.607083E+01  3.687610E+01  3.897031E+01  4.567228E+01
            0.090909  0.577350  0.000000
 -9.542843E+00  1.098528E+01  1.440509E+01  2.875649E+01  3.374108E+01  3.605440E+01  3.687010E+01  3.893727E+01  4.564248E+01
            0.095960  0.577350  0.000000
 -8.034663E+00  1.099810E+01  1.450709E+01  2.896706E+01  3.376865E+01  3.603719E+01  3.687038E+01  3.890315E+01  4.560895E+01
            0.101010  0.577350  0.000000
 -6.362693E+00  1.101140E+01  1.461686E+01  2.917703E+01  3.379761E+01  3.601925E+01  3.687738E+01  3.886804E+01  4.557208E+01
            0.106061  0.577350  0.000000
 -4.378927E+00  1.102516E+01  1.473443E+01  2.938354E+01  3.382792E+01  3.600059E+01  3.689131E+01  3.883206E+01  4.553241E+01
            0.111111  0.577350  0.000000
 -8.590707E-01  1.103935E+01  1.485934E+01  2.958426E+01  3.385954E+01  3.598125E+01  3.691219E+01  3.879532E+01  4.549055E+01
            0.116162  0.577350  0.000000
  3.857009E+00  1.105395E+01  1.499065E+01  2.977748E+01  3.389242E+01  3.596126E+01  3.693981E+01  3.875791E+01  4.544723E+01
            0.121212  0.577350  0.000000
  5.274810E+00  1.106892E+01  1.512703E+01  2.996206E+01  3.392649E+01  3.594066E+01  3.697377E+01  3.871995E+01  4.540325E+01
            0.126263  0.577350  0.000000
  6.190449E+00  1.108425E+01  1.526701E+01  3.013743E+01  3.396171E+01  3.591949E+01  3.701348E+01  3.868154E+01  4.535946E+01
            0.131313  0.577350  0.000000
  6.827817E+00  1.109989E+01  1.540910E+01  3.030353E+01  3.399799E+01  3.589778E+01  3.705822E+01  3.864279E+01  4.531673E+01
            0.136364  0.577350  0.000000
  7.278061E+00  1.111582E+01  1.555204E+01  3.046068E+01  3.403529E+01  3.587558E+01  3.710711E+01  3.860381E+01  4.527591E+01
            0.141414  0.577350  0.000000
  7.590694E+00  1.113200E+01  1.569487E+01  3.060949E+01  3.407351E+01  3.585294E+01  3.715920E+01  3.856470E+01  4.523778E+01
            0.146465  0.577350  0.000000
  7.796787E+00  1.114839E+01  1.583701E+01  3.075083E+01  3.411261E+01  3.582991E+01  3.721344E+01  3.852557E+01  4.520302E+01
            0.151515  0.577350  0.000000
  7.917505E+00  1.116496E+01  1.597821E+01  3.088569E+01  3.415248E+01  3.580652E+01  3.726869E+01  3.848651E+01  4.517218E+01
            0.156566  0.577350  0.000000
  7.968065E+00  1.118165E+01  1.611852E+01  3.101521E+01  3.419307E+01  3.578285E+01  3.732370E+01  3.844764E+01  4.514566E+01
            0.161616  0.577350  0.000000
  7.959817E+00  1.119845E+01  1.625817E+01  3.114062E+01  3.423427E+01  3.575892E+01  3.737704E+01  3.840905E+01  4.512365E+01
            0.166667  0.577350  0.000000
  7.901582E+00  1.121532E+01  1.639749E+01  3.126325E+01  3.427600E+01  3.573481E+01  3.742710E+01  3.837081E+01  4.510620E+01
            0.171717  0.577350  0.000000
  7.800436E+00  1.123222E+01  1.653685E+01  3.138455E+01  3.431815E+01  3.571057E+01  3.747196E+01  3.833303E+01  4.509318E+01
            0.176768  0.577350  0.000000
  7.662295E+00  1.124912E+01  1.667654E+01  3.150601E+01  3.436062E+01  3.568625E+01  3.750942E+01  3.829578E+01  4.508428E+01
            0.181818  0.577350  0.000000
  7.492251E+00  1.126600E+01  1.681674E+01  3.162917E+01  3.440331E+01  3.566190E+01  3.753703E+01  3.825914E+01  4.507909E+01
            0.186869  0.577350  0.000000
  7.294918E+00  1.128284E+01  1.695741E+01  3.175545E+01  3.444609E+01  3.563759E+01  3.755217E+01  3.822318E+01  4.507710E+01
            0.191919  0.577350  0.000000
  7.074497E+00  1.129961E+01  1.709826E+01  3.188596E+01  3.448883E+01  3.561338E+01  3.755245E+01  3.818798E+01  4.507776E+01
            0.196970  0.577350  0.000000
  6.834842E+00  1.131629E+01  1.723865E+01  3.202127E+01  3.453142E+01  3.558932E+01  3.753607E+01  3.815359E+01  4.508050E+01
            0.202020  0.577350  0.000000
  6.579217E+00  1.133285E+01  1.737758E+01  3.216106E+01  3.457372E+01  3.556547E+01  3.750242E+01  3.812009E+01  4.508482E+01
            0.207071  0.577350  0.000000
  6.310331E+00  1.134927E+01  1.751373E+01  3.230411E+01  3.461560E+01  3.554189E+01  3.745247E+01  3.808754E+01  4.509026E+01
            0.212121  0.577350  0.000000
  6.030118E+00  1.136552E+01  1.764545E+01  3.244822E+01  3.465694E+01  3.551864E+01  3.738900E+01  3.805601E+01  4.509643E+01
            0.217172  0.577350  0.000000
  5.740051E+00  1.138156E+01  1.777101E+01  3.259064E+01  3.469760E+01  3.549580E+01  3.731627E+01  3.802556E+01  4.510298E+01
            0.222222  0.577350  0.000000
  5.441581E+00  1.139736E+01  1.788875E+01  3.272850E+01  3.473745E+01  3.547340E+01  3.723948E+01  3.799626E+01  4.510960E+01
            0.227273  0.577350  0.000000
  5.136269E+00  1.141289E+01  1.799724E+01  3.285928E+01  3.477637E+01  3.545152E+01  3.716384E+01  3.796815E+01  4.511598E+01
            0.232323  0.577350  0.000000
  4.826716E+00  1.142810E+01  1.809544E+01  3.298115E+01  3.481423E+01  3.543021E+01  3.709395E+01  3.794130E+01  4.512185E+01
            0.237374  0.577350  0.000000
  4.516654E+00  1.144296E+01  1.818270E+01  3.309306E+01  3.485092E+01  3.540954E+01  3.703328E+01  3.791577E+01  4.512697E+01
            0.242424  0.577350  0.000000
  4.211450E+00  1.145743E+01  1.825881E+01  3.319465E+01  3.488631E+01  3.538955E+01  3.698406E+01  3.789160E+01  4.513117E+01
            0.247475  0.577350  0.000000
  3.918176E+00  1.147146E+01  1.832391E+01  3.328608E+01  3.492029E+01  3.537030E+01  3.694742E+01  3.786884E+01  4.513432E+01
            0.252525  0.577350  0.000000
  3.645791E+00  1.148501E+01  1.837842E+01  3.336783E+01  3.495276E+01  3.535184E+01  3.692357E+01  3.784752E+01  4.513641E+01
            0.257576  0.577350  0.000000
  3.405007E+00  1.149804E+01  1.842295E+01  3.344054E+01  3.498360E+01  3.533423E+01  3.691204E+01  3.782769E+01  4.513746E+01
            0.262626  0.577350  0.000000
  3.207691E+00  1.151052E+01  1.845828E+01  3.350497E+01  3.501271E+01  3.531751E+01  3.691186E+01  3.780936E+01  4.513757E+01
            0.267677  0.577350  0.000000
  3.065373E+00  1.152240E+01  1.848526E+01  3.356187E+01  3.503999E+01  3.530173E+01  3.692175E+01  3.779256E+01  4.513687E+01
            0.272727  0.577350  0.000000
  2.986955E+00  1.153365E+01  1.850478E+01  3.361202E+01  3.506536E+01  3.528693E+01  3.694018E+01  3.777728E+01  4.513554E+01
            0.277778  0.577350  0.000000
  2.976065E+00  1.154422E+01  1.851778E+01  3.365616E+01  3.508873E+01  3.527317E+01  3.696551E+01  3.776353E+01  4.513374E+01
            0.282828  0.577350  0.000000
  3.029356E+00  1.155408E+01  1.852514E+01  3.369498E+01  3.511002E+01  3.526050E+01  3.699601E+01  3.775129E+01  4.513167E+01
            0.287879  0.577350  0.000000
  3.136907E+00  1.156318E+01  1.852774E+01  3.372912E+01  3.512916E+01  3.524896E+01  3.702992E+01  3.774055E+01  4.512951E+01
            0.292929  0.577350  0.000000
  3.284430E+00  1.157150E+01  1.852646E+01  3.375909E+01  3.514608E+01  3.523863E+01  3.706553E+01  3.773126E+01  4.512744E+01
            0.297980  0.577350  0.000000
  3.455961E+00  1.157899E+01  1.852212E+01  3.378532E+01  3.516071E+01  3.522959E+01  3.710117E+01  3.772338E+01  4.512561E+01
            0.303030  0.577350  0.000000
  3.635808E+00  1.158561E+01  1.851557E+01  3.380810E+01  3.517294E+01  3.522199E+01  3.713528E+01  3.771685E+01  4.512414E+01
            0.308081  0.577350  0.000000
  3.809675E+00  1.159131E+01  1.850764E+01  3.382759E+01  3.518254E+01  3.521609E+01  3.716643E+01  3.771159E+01  4.512311E+01
            0.313131  0.577350  0.000000
  3.965178E+00  1.159607E+01  1.849922E+01  3.384386E+01  3.518909E+01  3.521237E+01  3.719338E+01  3.770753E+01  4.512257E+01
            0.318182  0.577350  0.000000
  4.092239E+00  1.159983E+01  1.849123E+01  3.385690E+01  3.519220E+01  3.521129E+01  3.721508E+01  3.770456E+01  4.512252E+01
            0.323232  0.577350  0.000000
  4.183590E+00  1.160256E+01  1.848463E+01  3.386668E+01  3.519276E+01  3.521205E+01  3.723081E+01  3.770257E+01  4.512290E+01
            0.328283  0.577350  0.000000
  4.235864E+00  1.160422E+01  1.848043E+01  3.387323E+01  3.519255E+01  3.521297E+01  3.724018E+01  3.770144E+01  4.512362E+01
            0.333333  0.577350  0.000000
  4.251354E+00  1.160475E+01  1.847963E+01  3.387672E+01  3.519261E+01  3.521311E+01  3.724328E+01  3.770106E+01  4.512455E+01
            0.330808  0.572976  0.000000
  4.246045E+00  1.160420E+01  1.848125E+01  3.387470E+01  3.519279E+01  3.521275E+01  3.724062E+01  3.770136E+01  4.512395E+01
            0.328283  0.568603  0.000000
  4.240212E+00  1.160246E+01  1.848821E+01  3.387116E+01  3.519295E+01  3.521215E+01  3.723337E+01  3.770211E+01  4.512292E+01
            0.325758  0.564229  0.000000
  4.268798E+00  1.159950E+01  1.850102E+01  3.386697E+01  3.519159E+01  3.521290E+01  3.722386E+01  3.770317E+01  4.512141E+01
            0.323232  0.559855  0.000000
  4.375933E+00  1.159527E+01  1.851971E+01  3.386315E+01  3.518741E+01  3.521644E+01  3.721519E+01  3.770441E+01  4.511938E+01
            0.320707  0.555481  0.000000
  4.603546E+00  1.158972E+01  1.854372E+01  3.386068E+01  3.518052E+01  3.522275E+01  3.721093E+01  3.770566E+01  4.511690E+01
            0.318182  0.551107  0.000000
  4.975104E+00  1.158280E+01  1.857183E+01  3.386021E+01  3.517151E+01  3.523139E+01  3.721472E+01  3.770679E+01  4.511404E+01
            0.315657  0.546733  0.000000
  5.485447E+00  1.157446E+01  1.860220E+01  3.386190E+01  3.516073E+01  3.524207E+01  3.722974E+01  3.770765E+01  4.511093E+01
            0.313131  0.542359  0.000000
  6.104378E+00  1.156465E+01  1.863249E+01  3.386520E+01  3.514839E+01  3.525470E+01  3.725818E+01  3.770811E+01  4.510773E+01
            0.310606  0.537985  0.000000
  6.789342E+00  1.155331E+01  1.866007E+01  3.386897E+01  3.513463E+01  3.526924E+01  3.730085E+01  3.770802E+01  4.510458E+01
            0.308081  0.533612  0.000000
  7.497802E+00  1.154039E+01  1.868233E+01  3.387164E+01  3.511954E+01  3.528568E+01  3.735714E+01  3.770725E+01  4.510163E+01
            0.305556  0.529238  0.000000
  8.194711E+00  1.152585E+01  1.869687E+01  3.387160E+01  3.510320E+01  3.530403E+01  3.742520E+01  3.770568E+01  4.509903E+01
            0.303030  0.524864  0.000000
  8.855105E+00  1.150963E+01  1.870173E+01  3.386746E+01  3.508567E+01  3.532430E+01  3.750230E+01  3.770318E+01  4.509696E+01
            0.300505  0.520490  0.000000
  9.463665E+00  1.149169E+01  1.869553E+01  3.385822E+01  3.506701E+01  3.534651E+01  3.758535E+01  3.769963E+01  4.509561E+01
            0.297980  0.516116  0.000000
  1.001281E+01  1.147199E+01  1.867747E+01  3.384336E+01  3.504726E+01  3.537067E+01  3.767130E+01  3.769493E+01  4.509520E+01
            0.295455  0.511742  0.000000
  1.050052E+01  1.145049E+01  1.864735E+01  3.382272E+01  3.502647E+01  3.539680E+01  3.768896E+01  3.775738E+01  4.509596E+01
            0.292929  0.507368  0.000000
  1.092831E+01  1.142716E+01  1.860548E+01  3.379648E+01  3.500467E+01  3.542490E+01  3.768163E+01  3.784131E+01  4.509813E+01
            0.290404  0.502995  0.000000
  1.129982E+01  1.140194E+01  1.855265E+01  3.376501E+01  3.498190E+01  3.545498E+01  3.767284E+01  3.792126E+01  4.510194E+01
            0.287879  0.498621  0.000000
  1.137481E+01  1.161965E+01  1.849004E+01  3.372881E+01  3.495818E+01  3.548706E+01  3.766250E+01  3.799587E+01  4.510756E+01
            0.285354  0.494247  0.000000
  1.134574E+01  1.189280E+01  1.841910E+01  3.368841E+01  3.493351E+01  3.552112E+01  3.765053E+01  3.806416E+01  4.511510E+01
            0.282828  0.489873  0.000000
  1.131468E+01  1.212422E+01  1.834155E+01  3.364435E+01  3.490791E+01  3.555719E+01  3.763686E+01  3.812544E+01  4.512460E+01
            0.280303  0.485499  0.000000
  1.128161E+01  1.231860E+01  1.825922E+01  3.359711E+01  3.488137E+01  3.559524E+01  3.762141E+01  3.817925E+01  4.513600E+01
            0.277778  0.481125  0.000000
  1.124649E+01  1.248034E+01  1.817405E+01  3.354710E+01  3.485387E+01  3.563528E+01  3.760414E+01  3.822530E+01  4.514915E+01
            0.275253  0.476751  0.000000
  1.120929E+01  1.261346E+01  1.808797E+01  3.349463E+01  3.482541E+01  3.567730E+01  3.758498E+01  3.826345E+01  4.516379E+01
            0.272727  0.472377  0.000000
  1.116996E+01  1.272160E+01  1.800284E+01  3.343984E+01  3.479596E+01  3.572129E+01  3.756389E+01  3.829366E+01  4.517958E+01
            0.270202  0.468004  0.000000
  1.112848E+01  1.280810E+01  1.792040E+01  3.338277E+01  3.476548E+01  3.576724E+01  3.754083E+01  3.831601E+01  4.519612E+01
            0.267677  0.463630  0.000000
  1.108482E+01  1.287595E+01  1.784220E+01  3.332330E+01  3.473393E+01  3.581513E+01  3.751576E+01  3.833068E+01  4.521296E+01
            0.265152  0.459256  0.000000
  1.103893E+01  1.292782E+01  1.776953E+01  3.326114E+01  3.470129E+01  3.586495E+01  3.748864E+01  3.833792E+01  4.522963E+01
            0.262626  0.454882  0.000000
  1.099079E+01  1.296611E+01  1.770337E+01  3.319585E+01  3.466752E+01  3.591666E+01  3.745947E+01  3.833808E+01  4.524567E+01
            0.260101  0.450508  0.000000
  1.094037E+01  1.299288E+01  1.764434E+01  3.312689E+01  3.463256E+01  3.597025E+01  3.742821E+01  3.833157E+01  4.526065E+01
            0.257576  0.446134  0.000000
  1.088763E+01  1.300996E+01  1.759265E+01  3.305362E+01  3.459638E+01  3.602565E+01  3.739489E+01  3.831885E+01  4.527421E+01
            0.255051  0.441760  0.000000
  1.083256E+01  1.301888E+01  1.754806E+01  3.297535E+01  3.455894E+01  3.608279E+01  3.735951E+01  3.830041E+01  4.528605E+01
            0.252525  0.437387  0.000000
  1.077512E+01  1.302100E+01  1.750982E+01  3.289138E+01  3.452019E+01  3.614160E+01  3.732212E+01  3.827671E+01  4.529598E+01
            0.250000  0.433013  0.000000
  1.071530E+01  1.301752E+01  1.747665E+01  3.280108E+01  3.448011E+01  3.620191E+01  3.728281E+01  3.824820E+01  4.530391E+01
            0.247475  0.428639  0.000000
  1.065308E+01  1.300957E+01  1.744669E+01  3.270391E+01  3.443865E+01  3.626353E+01  3.724174E+01  3.821525E+01  4.530987E+01
            0.244949  0.424265  0.000000
  1.058844E+01  1.299826E+01  1.741755E+01  3.259950E+01  3.439577E+01  3.632611E+01  3.719918E+01  3.817812E+01  4.531400E+01
            0.242424  0.419891  0.000000
  1.052137E+01  1.298476E+01  1.738629E+01  3.248769E+01  3.435144E+01  3.638913E+01  3.715561E+01  3.813697E+01  4.531662E+01
            0.239899  0.415517  0.000000
  1.045187E+01  1.297029E+01  1.734954E+01  3.236855E+01  3.430562E+01  3.645166E+01  3.711188E+01  3.809184E+01  4.531817E+01
            0.237374  0.411143  0.000000
  1.037993E+01  1.295615E+01  1.730358E+01  3.224242E+01  3.425827E+01  3.651205E+01  3.706960E+01  3.804262E+01  4.531923E+01
            0.234848  0.406770  0.000000
  1.030556E+01  1.294363E+01  1.724451E+01  3.210992E+01  3.420936E+01  3.656713E+01  3.703187E+01  3.798912E+01  4.532054E+01
            0.232323  0.402396  0.000000
  1.022877E+01  1.293388E+01  1.716849E+01  3.197200E+01  3.415885E+01  3.661093E+01  3.700460E+01  3.793104E+01  4.532295E+01
            0.229798  0.398022  0.000000
  1.014957E+01  1.292779E+01  1.707199E+01  3.182996E+01  3.410672E+01  3.663414E+01  3.699703E+01  3.786805E+01  4.532737E+01
            0.227273  0.393648  0.000000
  1.006797E+01  1.292578E+01  1.695210E+01  3.168549E+01  3.405291E+01  3.662921E+01  3.701665E+01  3.779979E+01  4.533465E+01
            0.224747  0.389274  0.000000
  9.983997E+00  1.292754E+01  1.680689E+01  3.154077E+01  3.399741E+01  3.659829E+01  3.706126E+01  3.772594E+01  4.534547E+01
            0.222222  0.384900  0.000000
  9.897683E+00  1.293191E+01  1.663581E+01  3.139850E+01  3.394018E+01  3.654946E+01  3.712273E+01  3.764627E+01  4.536009E+01
            0.219697  0.380526  0.000000
  9.809059E+00  1.293667E+01  1.643998E+01  3.126193E+01  3.388120E+01  3.648925E+01  3.719447E+01  3.756071E+01  4.537815E+01
            0.217172  0.376152  0.000000
  9.718161E+00  1.293860E+01  1.622228E+01  3.113479E+01  3.382043E+01  3.642135E+01  3.727273E+01  3.746940E+01  4.539852E+01
            0.214646  0.371779  0.000000
  9.625029E+00  1.293365E+01  1.598717E+01  3.102100E+01  3.375785E+01  3.634770E+01  3.735554E+01  3.737276E+01  4.541926E+01
            0.212121  0.367405  0.000000
  9.529707E+00  1.291738E+01  1.574016E+01  3.092431E+01  3.369345E+01  3.626935E+01  3.727153E+01  3.744180E+01  4.543784E+01
            0.209596  0.363031  0.000000
  9.432240E+00  1.288555E+01  1.548686E+01  3.084772E+01  3.362722E+01  3.618691E+01  3.716676E+01  3.753085E+01  4.545157E+01
            0.207071  0.358657  0.000000
  9.332676E+00  1.283460E+01  1.523205E+01  3.079295E+01  3.355913E+01  3.610076E+01  3.705976E+01  3.762227E+01  4.545821E+01
            0.204545  0.354283  0.000000
  9.231065E+00  1.276199E+01  1.497890E+01  3.075995E+01  3.348919E+01  3.601114E+01  3.695200E+01  3.771580E+01  4.545650E+01
            0.202020  0.349909  0.000000
  9.127458E+00  1.266636E+01  1.472888E+01  3.074681E+01  3.341739E+01  3.591822E+01  3.684502E+01  3.781121E+01  4.544645E+01
            0.199495  0.345535  0.000000
  9.021906E+00  1.254737E+01  1.448226E+01  3.075000E+01  3.334372E+01  3.582215E+01  3.674026E+01  3.790835E+01  4.542939E+01
            0.196970  0.341162  0.000000
  8.914464E+00  1.240547E+01  1.423889E+01  3.076476E+01  3.326821E+01  3.572303E+01  3.663897E+01  3.800709E+01  4.540760E+01
            0.194444  0.336788  0.000000
  8.805189E+00  1.224161E+01  1.399905E+01  3.078567E+01  3.319084E+01  3.562097E+01  3.654205E+01  3.810730E+01  4.538394E+01
            0.191919  0.332414  0.000000
  8.694140E+00  1.205722E+01  1.376383E+01  3.080725E+01  3.311164E+01  3.551606E+01  3.644991E+01  3.820888E+01  4.536137E+01
            0.189394  0.328040  0.000000
  8.581382E+00  1.185449E+01  1.353511E+01  3.082440E+01  3.303061E+01  3.540840E+01  3.636245E+01  3.831175E+01  4.534264E+01
            0.186869  0.323666  0.000000
  8.466985E+00  1.163678E+01  1.331519E+01  3.083275E+01  3.294778E+01  3.529807E+01  3.627898E+01  3.841581E+01  4.532999E+01
            0.184343  0.319292  0.000000
  8.351028E+00  1.140889E+01  1.310615E+01  3.082867E+01  3.286316E+01  3.518518E+01  3.619838E+01  3.852099E+01  4.532513E+01
            0.181818  0.314918  0.000000
  8.233594E+00  1.117702E+01  1.290948E+01  3.080933E+01  3.277679E+01  3.506982E+01  3.611927E+01  3.862722E+01  4.532914E+01
            0.179293  0.310544  0.000000
  8.114781E+00  1.094838E+01  1.272605E+01  3.077247E+01  3.268869E+01  3.495209E+01  3.604023E+01  3.873445E+01  4.534253E+01
            0.176768  0.306171  0.000000
  7.994695E+00  1.073033E+01  1.255631E+01  3.071626E+01  3.259890E+01  3.483209E+01  3.596011E+01  3.884260E+01  4.536534E+01
            0.174242  0.301797  0.000000
  7.873460E+00  1.052927E+01  1.240055E+01  3.063912E+01  3.250747E+01  3.470993E+01  3.587828E+01  3.895163E+01  4.539718E+01
            0.171717  0.297423  0.000000
  7.751210E+00  1.034979E+01  1.225919E+01  3.053965E+01  3.241445E+01  3.458570E+01  3.579475E+01  3.906149E+01  4.543738E+01
            0.169192  0.293049  0.000000
  7.628095E+00  1.019392E+01  1.213286E+01  3.041675E+01  3.231988E+01  3.445952E+01  3.571019E+01  3.917212E+01  4.548506E+01
            0.166667  0.288675  0.000000
  7.504286E+00  1.006074E+01  1.202240E+01  3.026978E+01  3.222385E+01  3.433148E+01  3.562583E+01  3.928350E+01  4.553916E+01
            0.164141  0.284301  0.000000
  7.379971E+00  9.946516E+00  1.192852E+01  3.009899E+01  3.212640E+01  3.420169E+01  3.554313E+01  3.939555E+01  4.559859E+01
            0.161616  0.279927  0.000000
  7.255354E+00  9.845404E+00  1.185138E+01  2.990587E+01  3.202763E+01  3.407025E+01  3.546350E+01  3.950825E+01  4.566217E+01
            0.159091  0.275554  0.000000
  7.130663E+00  9.750570E+00  1.178992E+01  2.969362E+01  3.192760E+01  3.393727E+01  3.538790E+01  3.962154E+01  4.572873E+01
            0.156566  0.271180  0.000000
  7.006143E+00  9.655451E+00  1.174131E+01  2.946740E+01  3.182640E+01  3.380285E+01  3.531653E+01  3.973537E+01  4.579708E+01
            0.154040  0.266806  0.000000
  6.882058E+00  9.554799E+00  1.170063E+01  2.923448E+01  3.172411E+01  3.366709E+01  3.524871E+01  3.984968E+01  4.586608E+01
            0.151515  0.262432  0.000000
  6.758689E+00  9.445190E+00  1.166122E+01  2.900405E+01  3.162081E+01  3.353009E+01  3.518285E+01  3.996441E+01  4.593461E+01
            0.148990  0.258058  0.000000
  6.636331E+00  9.324929E+00  1.161535E+01  2.878694E+01  3.151661E+01  3.339196E+01  3.511659E+01  4.007951E+01  4.600163E+01
            0.146465  0.253684  0.000000
  6.515292E+00  9.193521E+00  1.155507E+01  2.859502E+01  3.141157E+01  3.325280E+01  3.504703E+01  4.019491E+01  4.606623E+01
            0.143939  0.249310  0.000000
  6.395892E+00  9.051037E+00  1.147302E+01  2.844063E+01  3.130580E+01  3.311269E+01  3.497111E+01  4.031054E+01  4.612766E+01
            0.141414  0.244936  0.000000
  6.278449E+00  8.897447E+00  1.136278E+01  2.833576E+01  3.119938E+01  3.297175E+01  3.488589E+01  4.042633E+01  4.618549E+01
            0.138889  0.240563  0.000000
  6.163285E+00  8.731918E+00  1.121919E+01  2.829124E+01  3.109241E+01  3.283005E+01  3.478896E+01  4.054221E+01  4.623961E+01
            0.136364  0.236189  0.000000
  6.050715E+00  8.552042E+00  1.103844E+01  2.831595E+01  3.098498E+01  3.268771E+01  3.467882E+01  4.065809E+01  4.629037E+01
            0.133838  0.231815  0.000000
  5.941044E+00  8.352986E+00  1.081868E+01  2.841571E+01  3.087718E+01  3.254481E+01  3.455527E+01  4.077389E+01  4.633862E+01
            0.131313  0.227441  0.000000
  5.834558E+00  8.126640E+00  1.056127E+01  2.859221E+01  3.076912E+01  3.240144E+01  3.441977E+01  4.088952E+01  4.638572E+01
            0.128788  0.223067  0.000000
  5.731520E+00  7.861299E+00  1.027267E+01  2.884172E+01  3.066090E+01  3.225769E+01  3.427584E+01  4.100489E+01  4.643344E+01
            0.126263  0.218693  0.000000
  5.632167E+00  7.543377E+00  9.965938E+00  2.915393E+01  3.055261E+01  3.211364E+01  3.412938E+01  4.111989E+01  4.648377E+01
            0.123737  0.214319  0.000000
  5.536702E+00  7.163990E+00  9.659452E+00  2.951109E+01  3.044437E+01  3.196939E+01  3.398896E+01  4.123440E+01  4.653855E+01
            0.121212  0.209946  0.000000
  5.445294E+00  6.732215E+00  9.371324E+00  2.988811E+01  3.033629E+01  3.182503E+01  3.386571E+01  4.134833E+01  4.659903E+01
            0.118687  0.205572  0.000000
  5.358078E+00  6.291077E+00  9.112742E+00  3.022848E+01  3.025424E+01  3.168062E+01  3.377252E+01  4.146154E+01  4.666526E+01
            0.116162  0.201198  0.000000
  5.275154E+00  5.925611E+00  8.886490E+00  3.012105E+01  3.057771E+01  3.153628E+01  3.372123E+01  4.157391E+01  4.673565E+01
            0.113636  0.196824  0.000000
  5.196596E+00  5.749430E+00  8.691323E+00  3.001412E+01  3.083384E+01  3.139208E+01  3.371712E+01  4.168532E+01  4.680678E+01
            0.111111  0.192450  0.000000
  5.122456E+00  5.856052E+00  8.528583E+00  2.990779E+01  3.101412E+01  3.124811E+01  3.375300E+01  4.179564E+01  4.687376E+01
            0.108586  0.188076  0.000000
  5.052772E+00  6.249919E+00  8.412458E+00  2.980219E+01  3.110449E+01  3.112854E+01  3.380947E+01  4.190475E+01  4.693110E+01
            0.106061  0.183702  0.000000
  4.987579E+00  6.801601E+00  8.400546E+00  2.969741E+01  3.096129E+01  3.119824E+01  3.386412E+01  4.201253E+01  4.697400E+01
            0.103535  0.179328  0.000000
  4.926923E+00  7.227659E+00  8.658824E+00  2.959356E+01  3.081864E+01  3.124484E+01  3.390218E+01  4.211887E+01  4.699952E+01
            0.101010  0.174955  0.000000
  4.870869E+00  7.339648E+00  9.261026E+00  2.949076E+01  3.067664E+01  3.128391E+01  3.392163E+01  4.222367E+01  4.700717E+01
            0.098485  0.170581  0.000000
  4.819508E+00  7.282910E+00  9.971364E+00  2.938910E+01  3.053540E+01  3.132287E+01  3.393267E+01  4.232684E+01  4.699889E+01
            0.095960  0.166207  0.000000
  4.772968E+00  7.168910E+00  1.061516E+01  2.928868E+01  3.039505E+01  3.136169E+01  3.395392E+01  4.242830E+01  4.697848E+01
            0.093434  0.161833  0.000000
  4.731418E+00  7.033325E+00  1.111820E+01  2.918959E+01  3.025572E+01  3.139614E+01  3.400632E+01  4.252799E+01  4.695096E+01
            0.090909  0.157459  0.000000
  4.695074E+00  6.888378E+00  1.145243E+01  2.909194E+01  3.011751E+01  3.142336E+01  3.410488E+01  4.262587E+01  4.692168E+01
            0.088384  0.153085  0.000000
  4.664189E+00  6.738925E+00  1.162030E+01  2.899581E+01  2.998058E+01  3.144718E+01  3.425118E+01  4.272188E+01  4.689559E+01
            0.085859  0.148711  0.000000
  4.639059E+00  6.586686E+00  1.165178E+01  2.890128E+01  2.984506E+01  3.147859E+01  3.443146E+01  4.281602E+01  4.687639E+01
            0.083333  0.144338  0.000000
  4.620014E+00  6.431289E+00  1.160117E+01  2.880846E+01  2.971107E+01  3.153119E+01  3.462153E+01  4.290826E+01  4.686606E+01
            0.080808  0.139964  0.000000
  4.607410E+00  6.270655E+00  1.153674E+01  2.871741E+01  2.957877E+01  3.161568E+01  3.479492E+01  4.299861E+01  4.686474E+01
            0.078283  0.135590  0.000000
  4.601611E+00  6.101928E+00  1.152141E+01  2.862822E+01  2.944830E+01  3.173680E+01  3.493036E+01  4.308707E+01  4.687120E+01
            0.075758  0.131216  0.000000
  4.602984E+00  5.923308E+00  1.159075E+01  2.854097E+01  2.931979E+01  3.189290E+01  3.501658E+01  4.317367E+01  4.688345E+01
            0.073232  0.126842  0.000000
  4.611877E+00  5.735433E+00  1.174137E+01  2.845573E+01  2.919341E+01  3.207702E+01  3.505385E+01  4.325843E+01  4.689921E+01
            0.070707  0.122468  0.000000
  4.628609E+00  5.541003E+00  1.193713E+01  2.837258E+01  2.906929E+01  3.227864E+01  3.505219E+01  4.334138E+01  4.691594E+01
            0.068182  0.118094  0.000000
  4.653435E+00  5.343268E+00  1.212775E+01  2.829159E+01  2.894761E+01  3.248572E+01  3.502741E+01  4.342256E+01  4.693065E+01
            0.065657  0.113721  0.000000
  4.686543E+00  5.144954E+00  1.226643E+01  2.821282E+01  2.882851E+01  3.268703E+01  3.499623E+01  4.350199E+01  4.693983E+01
            0.063131  0.109347  0.000000
  4.728025E+00  4.947990E+00  1.231900E+01  2.813634E+01  2.871215E+01  3.287402E+01  3.497234E+01  4.357973E+01  4.693979E+01
            0.060606  0.104973  0.000000
  4.753644E+00  4.777871E+00  1.226449E+01  2.806222E+01  2.859872E+01  3.304168E+01  3.496465E+01  4.365578E+01  4.692725E+01
            0.058081  0.100599  0.000000
  4.562674E+00  4.835938E+00  1.209150E+01  2.799052E+01  2.848836E+01  3.318789E+01  3.497776E+01  4.373019E+01  4.689994E+01
            0.055556  0.096225  0.000000
  4.375398E+00  4.901952E+00  1.179365E+01  2.792131E+01  2.838126E+01  3.331212E+01  3.501357E+01  4.380295E+01  4.685696E+01
            0.053030  0.091851  0.000000
  4.191671E+00  4.975499E+00  1.136654E+01  2.785465E+01  2.827758E+01  3.341444E+01  3.507248E+01  4.387407E+01  4.679877E+01
            0.050505  0.087477  0.000000
  4.010794E+00  5.056019E+00  1.080599E+01  2.779060E+01  2.817749E+01  3.349578E+01  3.515329E+01  4.394353E+01  4.672693E+01
            0.047980  0.083103  0.000000
  3.831256E+00  5.142811E+00  1.010749E+01  2.772922E+01  2.808117E+01  3.355870E+01  3.525240E+01  4.401128E+01  4.664367E+01
            0.045455  0.078730  0.000000
  3.650051E+00  5.235038E+00  9.265601E+00  2.767057E+01  2.798878E+01  3.360781E+01  3.536354E+01  4.407726E+01  4.655146E+01
            0.042929  0.074356  0.000000
  3.460662E+00  5.331738E+00  8.272821E+00  2.761472E+01  2.790048E+01  3.364914E+01  3.547844E+01  4.414137E+01  4.645267E+01
            0.040404  0.069982  0.000000
  3.245965E+00  5.431843E+00  7.117488E+00  2.756171E+01  2.781641E+01  3.368896E+01  3.558822E+01  4.420350E+01  4.634942E+01
            0.037879  0.065608  0.000000
  2.943940E+00  5.534193E+00  5.788636E+00  2.751161E+01  2.773674E+01  3.373290E+01  3.568467E+01  4.426349E+01  4.624346E+01
            0.035354  0.061234  0.000000
  2.179162E+00  4.387857E+00  5.637559E+00  2.746446E+01  2.766160E+01  3.378529E+01  3.576101E+01  4.432117E+01  4.613629E+01
            0.032828  0.056860  0.000000
 -2.267641E+00  3.521163E+00  5.740666E+00  2.742032E+01  2.759111E+01  3.384902E+01  3.581227E+01  4.437635E+01  4.602928E+01
            0.030303  0.052486  0.000000
 -4.201945E+00  3.173305E+00  5.842223E+00  2.737923E+01  2.752540E+01  3.392554E+01  3.583544E+01  4.442880E+01  4.592384E+01
            0.027778  0.048113  0.000000
 -5.383056E+00  2.966031E+00  5.940949E+00  2.734124E+01  2.746457E+01  3.401488E+01  3.582936E+01  4.447829E+01  4.582153E+01
            0.025253  0.043739  0.000000
 -6.179107E+00  2.804807E+00  6.035593E+00  2.730638E+01  2.740872E+01  3.411582E+01  3.579457E+01  4.452457E+01  4.572411E+01
            0.022727  0.039365  0.000000
 -6.709169E+00  2.665499E+00  6.124966E+00  2.727469E+01  2.735795E+01  3.422590E+01  3.573317E+01  4.456738E+01  4.563345E+01
            0.020202  0.034991  0.000000
 -7.031171E+00  2.539736E+00  6.207959E+00  2.724622E+01  2.731232E+01  3.434167E+01  3.564856E+01  4.460648E+01  4.555142E+01
            0.017677  0.030617  0.000000
 -7.178660E+00  2.424127E+00  6.283565E+00  2.722099E+01  2.727192E+01  3.445878E+01  3.554525E+01  4.464163E+01  4.547971E+01
            0.015152  0.026243  0.000000
 -7.172386E+00  2.317413E+00  6.350881E+00  2.719904E+01  2.723679E+01  3.457227E+01  3.542862E+01  4.467259E+01  4.541955E+01
            0.012626  0.021869  0.000000
 -7.024398E+00  2.219597E+00  6.409130E+00  2.718040E+01  2.720700E+01  3.467688E+01  3.530452E+01  4.469917E+01  4.537163E+01
            0.010101  0.017495  0.000000
 -6.739475E+00  2.131645E+00  6.457658E+00  2.716510E+01  2.718258E+01  3.476744E+01  3.517899E+01  4.472117E+01  4.533605E+01
            0.007576  0.013122  0.000000
 -6.315011E+00  2.055426E+00  6.495941E+00  2.715314E+01  2.716358E+01  3.483923E+01  3.505781E+01  4.473845E+01  4.531242E+01
            0.005051  0.008748  0.000000
 -5.739392E+00  1.993734E+00  6.523570E+00  2.714452E+01  2.715006E+01  3.488725E+01  3.494735E+01  4.475088E+01  4.530001E+01
            0.002525  0.004374  0.000000
 -4.986620E+00  1.950725E+00  6.540259E+00  2.713918E+01  2.714210E+01  3.484111E+01  3.491970E+01  4.475837E+01  4.529803E+01
            0.000000  0.000000  0.000000
  1.920100E+00  1.941777E+00  6.545840E+00  2.713727E+01  2.713958E+01  3.491152E+01  3.491918E+01  4.476087E+01  4.496962E+01


==> anc/fig05/phband17cr1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -1.833031E+00  1.707500E+00  1.724200E+00  2.703779E+01  2.703925E+01  3.465927E+01  3.466425E+01  4.436101E+01  4.696667E+01
            0.000000  0.005064  0.000000
 -2.370592E+00 -1.832099E+00  1.734844E+00  2.703958E+01  2.704221E+01  3.447516E+01  3.466163E+01  4.435927E+01  4.716283E+01
            0.000000  0.010129  0.000000
 -1.829309E+00 -9.804225E-01  1.767353E+00  2.704495E+01  2.705108E+01  3.434188E+01  3.465254E+01  4.435404E+01  4.718284E+01
            0.000000  0.015193  0.000000
 -1.824629E+00  1.698431E+00  1.837747E+00  2.705388E+01  2.706584E+01  3.422530E+01  3.463795E+01  4.434535E+01  4.719939E+01
            0.000000  0.020258  0.000000
 -1.818023E+00  1.882059E+00  2.521493E+00  2.706636E+01  2.708646E+01  3.412250E+01  3.461764E+01  4.433322E+01  4.721262E+01
            0.000000  0.025322  0.000000
 -1.809433E+00  1.968616E+00  3.060094E+00  2.708237E+01  2.711290E+01  3.403105E+01  3.459157E+01  4.431768E+01  4.722268E+01
            0.000000  0.030387  0.000000
 -1.798756E+00  2.067901E+00  3.482880E+00  2.710186E+01  2.714511E+01  3.394907E+01  3.455968E+01  4.429876E+01  4.722972E+01
            0.000000  0.035451  0.000000
 -1.785878E+00  2.178642E+00  3.840886E+00  2.712480E+01  2.718302E+01  3.387505E+01  3.452195E+01  4.427652E+01  4.723386E+01
            0.000000  0.040516  0.000000
 -1.770611E+00  2.299082E+00  4.160054E+00  2.715115E+01  2.722655E+01  3.380785E+01  3.447834E+01  4.425102E+01  4.723523E+01
            0.000000  0.045580  0.000000
 -1.752743E+00  2.427564E+00  4.455349E+00  2.718086E+01  2.727561E+01  3.374655E+01  3.442880E+01  4.422232E+01  4.723396E+01
            0.000000  0.050645  0.000000
 -1.731978E+00  2.562642E+00  4.735957E+00  2.721387E+01  2.733011E+01  3.369044E+01  3.437327E+01  4.419048E+01  4.723015E+01
            0.000000  0.055709  0.000000
 -1.707958E+00  2.703076E+00  5.007607E+00  2.725014E+01  2.738994E+01  3.363897E+01  3.431168E+01  4.415558E+01  4.722391E+01
            0.000000  0.060774  0.000000
 -1.680248E+00  2.847810E+00  5.273823E+00  2.728959E+01  2.745497E+01  3.359169E+01  3.424395E+01  4.411770E+01  4.721533E+01
            0.000000  0.065838  0.000000
 -1.648297E+00  2.995962E+00  5.536623E+00  2.733218E+01  2.752509E+01  3.354825E+01  3.416999E+01  4.407691E+01  4.720448E+01
            0.000000  0.070903  0.000000
 -1.611469E+00  3.146774E+00  5.796977E+00  2.737784E+01  2.760017E+01  3.350837E+01  3.408965E+01  4.403330E+01  4.719145E+01
            0.000000  0.075967  0.000000
 -1.568957E+00  3.299614E+00  6.055111E+00  2.742650E+01  2.768005E+01  3.347183E+01  3.400282E+01  4.398695E+01  4.717629E+01
            0.000000  0.081032  0.000000
 -1.519796E+00  3.453928E+00  6.310703E+00  2.747810E+01  2.776461E+01  3.343843E+01  3.390931E+01  4.393793E+01  4.715905E+01
            0.000000  0.086096  0.000000
 -1.462769E+00  3.609241E+00  6.563048E+00  2.753256E+01  2.785368E+01  3.340802E+01  3.380894E+01  4.388632E+01  4.713978E+01
            0.000000  0.091161  0.000000
 -1.396309E+00  3.765128E+00  6.811159E+00  2.758982E+01  2.794712E+01  3.338048E+01  3.370149E+01  4.383218E+01  4.711852E+01
            0.000000  0.096225  0.000000
 -1.318351E+00  3.921204E+00  7.053848E+00  2.764980E+01  2.804477E+01  3.335572E+01  3.358673E+01  4.377560E+01  4.709528E+01
            0.000000  0.101290  0.000000
 -1.225965E+00  4.077119E+00  7.289793E+00  2.771242E+01  2.814646E+01  3.333362E+01  3.346445E+01  4.371661E+01  4.707010E+01
            0.000000  0.106354  0.000000
 -1.114787E+00  4.232535E+00  7.517587E+00  2.777760E+01  2.825203E+01  3.331292E+01  3.333561E+01  4.365529E+01  4.704298E+01
            0.000000  0.111418  0.000000
 -9.774793E-01  4.387136E+00  7.735793E+00  2.784526E+01  2.836133E+01  3.319503E+01  3.329848E+01  4.359169E+01  4.701394E+01
            0.000000  0.116483  0.000000
 -7.995719E-01  4.540609E+00  7.942991E+00  2.791532E+01  2.847417E+01  3.304822E+01  3.328452E+01  4.352583E+01  4.698301E+01
            0.000000  0.121547  0.000000
 -5.407912E-01  4.692650E+00  8.137852E+00  2.798769E+01  2.859040E+01  3.289246E+01  3.327350E+01  4.345778E+01  4.695020E+01
            0.000000  0.126612  0.000000
  2.949566E-01  4.842965E+00  8.319222E+00  2.806228E+01  2.870985E+01  3.272757E+01  3.326532E+01  4.338756E+01  4.691556E+01
            0.000000  0.131676  0.000000
  7.077061E-01  4.991266E+00  8.486233E+00  2.813900E+01  2.883235E+01  3.255336E+01  3.325993E+01  4.331522E+01  4.687915E+01
            0.000000  0.136741  0.000000
  9.751748E-01  5.137290E+00  8.638454E+00  2.821776E+01  2.895772E+01  3.236971E+01  3.325715E+01  4.324079E+01  4.684106E+01
            0.000000  0.141805  0.000000
  1.199628E+00  5.280796E+00  8.776051E+00  2.829847E+01  2.908580E+01  3.217663E+01  3.325668E+01  4.316430E+01  4.680142E+01
            0.000000  0.146870  0.000000
  1.402513E+00  5.421595E+00  8.899975E+00  2.838103E+01  2.921642E+01  3.197431E+01  3.325793E+01  4.308580E+01  4.676039E+01
            0.000000  0.151934  0.000000
  1.592626E+00  5.559558E+00  9.012110E+00  2.846535E+01  2.934942E+01  3.176321E+01  3.326005E+01  4.300532E+01  4.671821E+01
            0.000000  0.156999  0.000000
  1.774521E+00  5.694645E+00  9.115360E+00  2.855135E+01  2.948462E+01  3.154407E+01  3.326182E+01  4.292290E+01  4.667517E+01
            0.000000  0.162063  0.000000
  1.950894E+00  5.826924E+00  9.213584E+00  2.863891E+01  2.962186E+01  3.131798E+01  3.326165E+01  4.283860E+01  4.663161E+01
            0.000000  0.167128  0.000000
  2.123434E+00  5.956582E+00  9.311292E+00  2.872796E+01  2.976098E+01  3.108641E+01  3.325766E+01  4.275246E+01  4.658793E+01
            0.000000  0.172192  0.000000
  2.293286E+00  6.083942E+00  9.413060E+00  2.881839E+01  2.990182E+01  3.085117E+01  3.324778E+01  4.266453E+01  4.654456E+01
            0.000000  0.177257  0.000000
  2.461221E+00  6.209439E+00  9.522605E+00  2.891011E+01  3.004421E+01  3.061435E+01  3.322998E+01  4.257489E+01  4.650195E+01
            0.000000  0.182321  0.000000
  2.627783E+00  6.333588E+00  9.641669E+00  2.900301E+01  3.018801E+01  3.037815E+01  3.320257E+01  4.248359E+01  4.646053E+01
            0.000000  0.187386  0.000000
  2.793353E+00  6.456920E+00  9.768889E+00  2.909701E+01  3.014476E+01  3.033306E+01  3.316457E+01  4.239069E+01  4.642066E+01
            0.000000  0.192450  0.000000
  2.958188E+00  6.579905E+00  9.898986E+00  2.919199E+01  2.991610E+01  3.047920E+01  3.311599E+01  4.229628E+01  4.638262E+01
            0.000000  0.197515  0.000000
  3.122474E+00  6.702874E+00  1.002250E+01  2.928786E+01  2.969365E+01  3.062631E+01  3.305808E+01  4.220044E+01  4.634657E+01
            0.000000  0.202579  0.000000
  3.286318E+00  6.825942E+00  1.012620E+01  2.938449E+01  2.947836E+01  3.077423E+01  3.299335E+01  4.210324E+01  4.631255E+01
            0.000000  0.207644  0.000000
  3.449796E+00  6.948977E+00  1.019398E+01  2.927055E+01  2.948180E+01  3.092283E+01  3.292538E+01  4.200477E+01  4.628047E+01
            0.000000  0.212708  0.000000
  3.612938E+00  7.071596E+00  1.020804E+01  2.907000E+01  2.957965E+01  3.107197E+01  3.285845E+01  4.190512E+01  4.625014E+01
            0.000000  0.217772  0.000000
  3.775751E+00  7.193194E+00  1.014989E+01  2.887607E+01  2.967793E+01  3.122153E+01  3.279716E+01  4.180438E+01  4.622127E+01
            0.000000  0.222837  0.000000
  3.938229E+00  7.313003E+00  1.000091E+01  2.868780E+01  2.977654E+01  3.137138E+01  3.274590E+01  4.170266E+01  4.619355E+01
            0.000000  0.227901  0.000000
  4.100339E+00  7.430149E+00  9.742347E+00  2.850414E+01  2.987534E+01  3.152139E+01  3.270849E+01  4.160006E+01  4.616661E+01
            0.000000  0.232966  0.000000
  4.262053E+00  7.543724E+00  9.354417E+00  2.832405E+01  2.997421E+01  3.167145E+01  3.268792E+01  4.149667E+01  4.614012E+01
            0.000000  0.238030  0.000000
  4.423320E+00  7.652821E+00  8.814092E+00  2.814664E+01  3.007304E+01  3.182144E+01  3.268620E+01  4.139262E+01  4.611373E+01
            0.000000  0.243095  0.000000
  4.584094E+00  7.756342E+00  8.090657E+00  2.797121E+01  3.017170E+01  3.197126E+01  3.270431E+01  4.128802E+01  4.608715E+01
            0.000000  0.248159  0.000000
  4.744318E+00  7.132850E+00  7.855046E+00  2.779734E+01  3.027007E+01  3.212080E+01  3.274227E+01  4.118298E+01  4.606011E+01
            0.000000  0.253224  0.000000
  4.903932E+00  5.843071E+00  7.946316E+00  2.762488E+01  3.036802E+01  3.226995E+01  3.279929E+01  4.107762E+01  4.603240E+01
            0.000000  0.258288  0.000000
  3.932763E+00  5.062877E+00  8.030821E+00  2.745395E+01  3.046543E+01  3.241861E+01  3.287394E+01  4.097207E+01  4.600383E+01
            0.000000  0.263353  0.000000
 -2.204365E+00  5.221083E+00  8.108291E+00  2.728498E+01  3.056220E+01  3.256669E+01  3.296442E+01  4.086645E+01  4.597429E+01
            0.000000  0.268417  0.000000
 -5.148664E+00  5.378487E+00  8.178769E+00  2.711861E+01  3.065818E+01  3.271409E+01  3.306874E+01  4.076089E+01  4.594367E+01
            0.000000  0.273482  0.000000
 -7.008995E+00  5.535016E+00  8.242558E+00  2.695576E+01  3.075328E+01  3.286072E+01  3.318482E+01  4.065551E+01  4.591194E+01
            0.000000  0.278546  0.000000
 -8.505185E+00  5.690597E+00  8.300226E+00  2.679749E+01  3.084738E+01  3.300649E+01  3.331066E+01  4.055045E+01  4.587907E+01
            0.000000  0.283611  0.000000
 -9.786060E+00  5.845159E+00  8.352608E+00  2.664504E+01  3.094036E+01  3.315131E+01  3.344436E+01  4.044584E+01  4.584508E+01
            0.000000  0.288675  0.000000
 -1.091053E+01  5.998621E+00  8.400791E+00  2.649971E+01  3.103213E+01  3.329508E+01  3.358416E+01  4.034179E+01  4.581000E+01
            0.000000  0.293740  0.000000
 -1.190797E+01  6.150912E+00  8.446098E+00  2.636281E+01  3.112257E+01  3.343772E+01  3.372850E+01  4.023845E+01  4.577389E+01
            0.000000  0.298804  0.000000
 -1.279510E+01  6.301950E+00  8.490032E+00  2.623564E+01  3.121159E+01  3.357914E+01  3.387599E+01  4.013594E+01  4.573681E+01
            0.000000  0.303869  0.000000
 -1.358252E+01  6.451658E+00  8.534221E+00  2.611933E+01  3.129909E+01  3.371924E+01  3.402550E+01  4.003439E+01  4.569885E+01
            0.000000  0.308933  0.000000
 -1.427763E+01  6.599955E+00  8.580340E+00  2.601486E+01  3.138500E+01  3.385792E+01  3.417609E+01  3.993395E+01  4.566008E+01
            0.000000  0.313998  0.000000
 -1.488619E+01  6.746762E+00  8.630028E+00  2.592301E+01  3.146922E+01  3.399507E+01  3.432699E+01  3.983475E+01  4.562061E+01
            0.000000  0.319062  0.000000
 -1.541319E+01  6.892001E+00  8.684803E+00  2.584427E+01  3.155168E+01  3.413060E+01  3.447761E+01  3.973694E+01  4.558055E+01
            0.000000  0.324126  0.000000
 -1.586325E+01  7.035589E+00  8.745976E+00  2.577890E+01  3.163232E+01  3.426436E+01  3.462745E+01  3.964066E+01  4.553998E+01
            0.000000  0.329191  0.000000
 -1.624093E+01  7.177448E+00  8.814601E+00  2.572687E+01  3.171108E+01  3.439625E+01  3.477611E+01  3.954608E+01  4.549901E+01
            0.000000  0.334255  0.000000
 -1.655080E+01  7.317496E+00  8.891418E+00  2.568795E+01  3.178791E+01  3.452611E+01  3.492330E+01  3.945337E+01  4.545775E+01
            0.000000  0.339320  0.000000
 -1.679744E+01  7.455654E+00  8.976840E+00  2.566168E+01  3.186276E+01  3.465380E+01  3.506880E+01  3.936270E+01  4.541630E+01
            0.000000  0.344384  0.000000
 -1.698548E+01  7.591841E+00  9.070955E+00  2.564743E+01  3.193560E+01  3.477914E+01  3.521246E+01  3.927428E+01  4.537476E+01
            0.000000  0.349449  0.000000
 -1.711952E+01  7.725977E+00  9.173548E+00  2.564444E+01  3.200641E+01  3.490195E+01  3.535417E+01  3.918830E+01  4.533327E+01
            0.000000  0.354513  0.000000
 -1.720415E+01  7.857986E+00  9.284140E+00  2.565183E+01  3.207517E+01  3.502202E+01  3.549385E+01  3.910500E+01  4.529193E+01
            0.000000  0.359578  0.000000
 -1.724387E+01  7.987786E+00  9.402038E+00  2.566869E+01  3.214187E+01  3.513911E+01  3.563144E+01  3.902463E+01  4.525088E+01
            0.000000  0.364642  0.000000
 -1.724305E+01  8.115305E+00  9.526388E+00  2.569405E+01  3.220651E+01  3.525298E+01  3.576691E+01  3.894745E+01  4.521028E+01
            0.000000  0.369707  0.000000
 -1.720582E+01  8.240466E+00  9.656228E+00  2.572693E+01  3.226910E+01  3.536335E+01  3.590029E+01  3.887375E+01  4.517031E+01
            0.000000  0.374771  0.000000
 -1.713605E+01  8.363198E+00  9.790536E+00  2.576637E+01  3.232966E+01  3.546990E+01  3.603167E+01  3.880383E+01  4.513121E+01
            0.000000  0.379836  0.000000
 -1.703727E+01  8.483433E+00  9.928281E+00  2.581142E+01  3.238819E+01  3.557228E+01  3.616125E+01  3.873805E+01  4.509330E+01
            0.000000  0.384900  0.000000
 -1.691263E+01  8.601106E+00  1.006845E+01  2.586119E+01  3.244473E+01  3.567014E+01  3.628935E+01  3.867676E+01  4.505700E+01
            0.000000  0.389965  0.000000
 -1.676485E+01  8.716156E+00  1.021007E+01  2.591482E+01  3.249930E+01  3.576307E+01  3.641643E+01  3.862034E+01  4.502286E+01
            0.000000  0.395029  0.000000
 -1.659623E+01  8.828526E+00  1.035227E+01  2.597151E+01  3.255193E+01  3.585065E+01  3.654306E+01  3.856919E+01  4.499159E+01
            0.000000  0.400094  0.000000
 -1.640862E+01  8.938164E+00  1.049421E+01  2.603053E+01  3.260266E+01  3.593243E+01  3.666991E+01  3.852373E+01  4.496403E+01
            0.000000  0.405158  0.000000
 -1.620352E+01  9.045022E+00  1.063519E+01  2.609120E+01  3.265152E+01  3.600799E+01  3.679763E+01  3.848435E+01  4.494114E+01
            0.000000  0.410223  0.000000
 -1.598218E+01  9.149056E+00  1.077456E+01  2.615292E+01  3.269856E+01  3.607691E+01  3.692669E+01  3.845143E+01  4.492389E+01
            0.000000  0.415287  0.000000
 -1.574589E+01  9.250229E+00  1.091178E+01  2.621515E+01  3.274381E+01  3.613880E+01  3.705723E+01  3.842530E+01  4.491308E+01
            0.000000  0.420352  0.000000
 -1.549613E+01  9.348502E+00  1.104639E+01  2.627742E+01  3.278732E+01  3.619338E+01  3.718885E+01  3.840622E+01  4.490917E+01
            0.000000  0.425416  0.000000
 -1.523476E+01  9.443849E+00  1.117800E+01  2.633932E+01  3.282913E+01  3.624045E+01  3.732062E+01  3.839432E+01  4.491213E+01
            0.000000  0.430480  0.000000
 -1.496403E+01  9.536236E+00  1.130628E+01  2.640052E+01  3.286928E+01  3.627995E+01  3.745119E+01  3.838959E+01  4.492139E+01
            0.000000  0.435545  0.000000
 -1.468645E+01  9.625641E+00  1.143098E+01  2.646072E+01  3.290781E+01  3.631199E+01  3.757900E+01  3.839189E+01  4.493593E+01
            0.000000  0.440609  0.000000
 -1.440458E+01  9.712039E+00  1.155187E+01  2.651969E+01  3.294475E+01  3.633684E+01  3.770258E+01  3.840089E+01  4.495448E+01
            0.000000  0.445674  0.000000
 -1.412082E+01  9.795409E+00  1.166879E+01  2.657724E+01  3.298016E+01  3.635490E+01  3.782068E+01  3.841612E+01  4.497575E+01
            0.000000  0.450738  0.000000
 -1.383732E+01  9.875733E+00  1.178159E+01  2.663323E+01  3.301406E+01  3.636672E+01  3.793236E+01  3.843698E+01  4.499855E+01
            0.000000  0.455803  0.000000
 -1.355588E+01  9.952991E+00  1.189016E+01  2.668754E+01  3.304649E+01  3.637293E+01  3.803700E+01  3.846276E+01  4.502191E+01
            0.000000  0.460867  0.000000
 -1.327804E+01  1.002717E+01  1.199441E+01  2.674008E+01  3.307748E+01  3.637422E+01  3.813418E+01  3.849273E+01  4.504513E+01
            0.000000  0.465932  0.000000
 -1.300507E+01  1.009825E+01  1.209427E+01  2.679078E+01  3.310707E+01  3.637132E+01  3.822367E+01  3.852611E+01  4.506768E+01
            0.000000  0.470996  0.000000
 -1.273806E+01  1.016621E+01  1.218967E+01  2.683958E+01  3.313527E+01  3.636489E+01  3.830529E+01  3.856215E+01  4.508924E+01
            0.000000  0.476061  0.000000
 -1.247794E+01  1.023106E+01  1.228056E+01  2.688645E+01  3.316211E+01  3.635562E+01  3.837891E+01  3.860012E+01  4.510957E+01
            0.000000  0.481125  0.000000
 -1.222557E+01  1.029277E+01  1.236692E+01  2.693133E+01  3.318762E+01  3.634410E+01  3.844438E+01  3.863937E+01  4.512856E+01
            0.000000  0.486190  0.000000
 -1.198175E+01  1.035133E+01  1.244871E+01  2.697420E+01  3.321179E+01  3.633089E+01  3.850153E+01  3.867929E+01  4.514611E+01
            0.000000  0.491254  0.000000
 -1.174721E+01  1.040675E+01  1.252591E+01  2.701502E+01  3.323466E+01  3.631646E+01  3.855010E+01  3.871933E+01  4.516218E+01
            0.000000  0.496319  0.000000
 -1.152269E+01  1.045901E+01  1.259852E+01  2.705374E+01  3.325622E+01  3.630125E+01  3.858978E+01  3.875901E+01  4.517672E+01
            0.000000  0.501383  0.000000
 -1.130889E+01  1.050810E+01  1.266652E+01  2.709033E+01  3.327648E+01  3.628563E+01  3.862012E+01  3.879790E+01  4.518971E+01
            0.000000  0.506448  0.000000
 -1.110650E+01  1.055403E+01  1.272993E+01  2.712476E+01  3.329546E+01  3.626991E+01  3.864058E+01  3.883563E+01  4.520110E+01
            0.000000  0.511512  0.000000
 -1.091619E+01  1.059679E+01  1.278877E+01  2.715697E+01  3.331313E+01  3.625436E+01  3.865048E+01  3.887187E+01  4.521086E+01
            0.000000  0.516577  0.000000
 -1.073861E+01  1.063638E+01  1.284304E+01  2.718693E+01  3.332952E+01  3.623923E+01  3.864898E+01  3.890635E+01  4.521898E+01
            0.000000  0.521641  0.000000
 -1.057440E+01  1.067280E+01  1.289277E+01  2.721461E+01  3.334461E+01  3.622471E+01  3.863515E+01  3.893882E+01  4.522544E+01
            0.000000  0.526706  0.000000
 -1.042413E+01  1.070605E+01  1.293800E+01  2.723997E+01  3.335841E+01  3.621097E+01  3.860798E+01  3.896906E+01  4.523026E+01
            0.000000  0.531770  0.000000
 -1.028832E+01  1.073613E+01  1.297877E+01  2.726298E+01  3.337091E+01  3.619816E+01  3.856659E+01  3.899691E+01  4.523353E+01
            0.000000  0.536834  0.000000
 -1.016742E+01  1.076304E+01  1.301510E+01  2.728361E+01  3.338210E+01  3.618640E+01  3.851053E+01  3.902220E+01  4.523543E+01
            0.000000  0.541899  0.000000
 -1.006170E+01  1.078679E+01  1.304704E+01  2.730185E+01  3.339198E+01  3.617579E+01  3.844043E+01  3.904479E+01  4.523624E+01
            0.000000  0.546963  0.000000
 -9.971250E+00  1.080737E+01  1.307462E+01  2.731768E+01  3.340056E+01  3.616642E+01  3.835884E+01  3.906459E+01  4.523640E+01
            0.000000  0.552028  0.000000
 -9.895892E+00  1.082479E+01  1.309789E+01  2.733109E+01  3.340782E+01  3.615838E+01  3.827112E+01  3.908149E+01  4.523643E+01
            0.000000  0.557092  0.000000
 -9.835186E+00  1.083903E+01  1.311688E+01  2.734206E+01  3.341376E+01  3.615171E+01  3.818558E+01  3.909542E+01  4.523679E+01
            0.000000  0.562157  0.000000
 -9.788548E+00  1.085012E+01  1.313162E+01  2.735060E+01  3.341839E+01  3.614647E+01  3.811176E+01  3.910631E+01  4.523769E+01
            0.000000  0.567221  0.000000
 -9.755463E+00  1.085803E+01  1.314212E+01  2.735670E+01  3.342169E+01  3.614271E+01  3.805723E+01  3.911413E+01  4.523896E+01
            0.000000  0.572286  0.000000
 -9.735648E+00  1.086278E+01  1.314842E+01  2.736036E+01  3.342368E+01  3.614044E+01  3.802500E+01  3.911883E+01  4.524008E+01
            0.000000  0.577350  0.000000
 -9.729042E+00  1.086436E+01  1.315052E+01  2.736158E+01  3.342434E+01  3.613968E+01  3.801452E+01  3.912040E+01  4.524053E+01
            0.005051  0.577350  0.000000
 -9.778580E+00  1.086473E+01  1.316087E+01  2.736572E+01  3.342511E+01  3.613916E+01  3.801384E+01  3.911936E+01  4.524002E+01
            0.010101  0.577350  0.000000
 -9.921707E+00  1.086583E+01  1.319123E+01  2.737821E+01  3.342744E+01  3.613763E+01  3.801182E+01  3.911625E+01  4.523849E+01
            0.015152  0.577350  0.000000
 -1.014281E+01  1.086765E+01  1.323964E+01  2.739924E+01  3.343132E+01  3.613506E+01  3.800850E+01  3.911107E+01  4.523595E+01
            0.020202  0.577350  0.000000
 -1.041833E+01  1.087021E+01  1.330322E+01  2.742911E+01  3.343675E+01  3.613148E+01  3.800396E+01  3.910386E+01  4.523242E+01
            0.025253  0.577350  0.000000
 -1.071946E+01  1.087349E+01  1.337868E+01  2.746824E+01  3.344373E+01  3.612687E+01  3.799830E+01  3.909462E+01  4.522790E+01
            0.030303  0.577350  0.000000
 -1.101469E+01  1.087750E+01  1.346270E+01  2.751714E+01  3.345225E+01  3.612124E+01  3.799163E+01  3.908340E+01  4.522242E+01
            0.035354  0.577350  0.000000
 -1.127198E+01  1.088223E+01  1.355231E+01  2.757634E+01  3.346232E+01  3.611460E+01  3.798412E+01  3.907023E+01  4.521601E+01
            0.040404  0.577350  0.000000
 -1.146059E+01  1.088767E+01  1.364506E+01  2.764639E+01  3.347393E+01  3.610696E+01  3.797592E+01  3.905517E+01  4.520870E+01
            0.045455  0.577350  0.000000
 -1.155302E+01  1.089383E+01  1.373911E+01  2.772770E+01  3.348708E+01  3.609831E+01  3.796722E+01  3.903827E+01  4.520053E+01
            0.050505  0.577350  0.000000
 -1.152679E+01  1.090069E+01  1.383322E+01  2.782047E+01  3.350178E+01  3.608868E+01  3.795819E+01  3.901960E+01  4.519153E+01
            0.055556  0.577350  0.000000
 -1.136608E+01  1.090823E+01  1.392671E+01  2.792463E+01  3.351803E+01  3.607808E+01  3.794898E+01  3.899924E+01  4.518175E+01
            0.060606  0.577350  0.000000
 -1.106259E+01  1.091646E+01  1.401939E+01  2.803969E+01  3.353582E+01  3.606652E+01  3.793974E+01  3.897726E+01  4.517125E+01
            0.065657  0.577350  0.000000
 -1.061532E+01  1.092536E+01  1.411146E+01  2.816477E+01  3.355516E+01  3.605402E+01  3.793058E+01  3.895374E+01  4.516005E+01
            0.070707  0.577350  0.000000
 -1.002900E+01  1.093490E+01  1.420344E+01  2.829864E+01  3.357604E+01  3.604060E+01  3.792159E+01  3.892879E+01  4.514822E+01
            0.075758  0.577350  0.000000
 -9.311304E+00  1.094507E+01  1.429605E+01  2.843975E+01  3.359846E+01  3.602627E+01  3.791281E+01  3.890248E+01  4.513580E+01
            0.080808  0.577350  0.000000
 -8.469144E+00  1.095585E+01  1.439015E+01  2.858646E+01  3.362241E+01  3.601107E+01  3.790427E+01  3.887491E+01  4.512283E+01
            0.085859  0.577350  0.000000
 -7.503620E+00  1.096723E+01  1.448667E+01  2.873708E+01  3.364788E+01  3.599502E+01  3.789599E+01  3.884617E+01  4.510937E+01
            0.090909  0.577350  0.000000
 -6.401975E+00  1.097917E+01  1.458652E+01  2.889003E+01  3.367485E+01  3.597815E+01  3.788795E+01  3.881636E+01  4.509544E+01
            0.095960  0.577350  0.000000
 -5.118577E+00  1.099166E+01  1.469052E+01  2.904392E+01  3.370328E+01  3.596048E+01  3.788014E+01  3.878557E+01  4.508109E+01
            0.101010  0.577350  0.000000
 -3.500919E+00  1.100466E+01  1.479938E+01  2.919760E+01  3.373316E+01  3.594204E+01  3.787254E+01  3.875390E+01  4.506635E+01
            0.106061  0.577350  0.000000
  8.032056E-01  1.101816E+01  1.491359E+01  2.935012E+01  3.376444E+01  3.592286E+01  3.786512E+01  3.872143E+01  4.505127E+01
            0.111111  0.577350  0.000000
  3.520548E+00  1.103212E+01  1.503343E+01  2.950079E+01  3.379708E+01  3.590298E+01  3.785786E+01  3.868825E+01  4.503587E+01
            0.116162  0.577350  0.000000
  4.790484E+00  1.104652E+01  1.515893E+01  2.964912E+01  3.383103E+01  3.588244E+01  3.785073E+01  3.865445E+01  4.502021E+01
            0.121212  0.577350  0.000000
  5.684732E+00  1.106133E+01  1.528989E+01  2.979478E+01  3.386624E+01  3.586128E+01  3.784367E+01  3.862012E+01  4.500432E+01
            0.126263  0.577350  0.000000
  6.367007E+00  1.107651E+01  1.542586E+01  2.993759E+01  3.390265E+01  3.583953E+01  3.783664E+01  3.858536E+01  4.498825E+01
            0.131313  0.577350  0.000000
  6.905169E+00  1.109204E+01  1.556622E+01  3.007750E+01  3.394019E+01  3.581723E+01  3.782960E+01  3.855023E+01  4.497205E+01
            0.136364  0.577350  0.000000
  7.336347E+00  1.110789E+01  1.571021E+01  3.021457E+01  3.397879E+01  3.579445E+01  3.782247E+01  3.851483E+01  4.495580E+01
            0.141414  0.577350  0.000000
  7.684073E+00  1.112403E+01  1.585698E+01  3.034895E+01  3.401839E+01  3.577122E+01  3.781518E+01  3.847924E+01  4.493953E+01
            0.146465  0.577350  0.000000
  7.964681E+00  1.114042E+01  1.600567E+01  3.048089E+01  3.405891E+01  3.574759E+01  3.780764E+01  3.844355E+01  4.492333E+01
            0.151515  0.577350  0.000000
  8.190197E+00  1.115703E+01  1.615542E+01  3.061076E+01  3.410026E+01  3.572362E+01  3.779974E+01  3.840782E+01  4.490725E+01
            0.156566  0.577350  0.000000
  8.369838E+00  1.117383E+01  1.630543E+01  3.073903E+01  3.414237E+01  3.569936E+01  3.779136E+01  3.837214E+01  4.489137E+01
            0.161616  0.577350  0.000000
  8.510859E+00  1.119080E+01  1.645496E+01  3.086628E+01  3.418515E+01  3.567486E+01  3.778234E+01  3.833659E+01  4.487577E+01
            0.166667  0.577350  0.000000
  8.619121E+00  1.120789E+01  1.660335E+01  3.099327E+01  3.422849E+01  3.565017E+01  3.777248E+01  3.830123E+01  4.486053E+01
            0.171717  0.577350  0.000000
  8.699432E+00  1.122509E+01  1.675001E+01  3.112091E+01  3.427230E+01  3.562536E+01  3.776156E+01  3.826614E+01  4.484572E+01
            0.176768  0.577350  0.000000
  8.755811E+00  1.124236E+01  1.689440E+01  3.125027E+01  3.431648E+01  3.560049E+01  3.774933E+01  3.823138E+01  4.483145E+01
            0.181818  0.577350  0.000000
  8.791652E+00  1.125966E+01  1.703603E+01  3.138251E+01  3.436091E+01  3.557559E+01  3.773547E+01  3.819703E+01  4.481780E+01
            0.186869  0.577350  0.000000
  8.809876E+00  1.127697E+01  1.717439E+01  3.151886E+01  3.440547E+01  3.555075E+01  3.771968E+01  3.816314E+01  4.480491E+01
            0.191919  0.577350  0.000000
  8.812997E+00  1.129425E+01  1.730896E+01  3.166042E+01  3.445006E+01  3.552600E+01  3.770165E+01  3.812978E+01  4.479289E+01
            0.196970  0.577350  0.000000
  8.803180E+00  1.131147E+01  1.743920E+01  3.180797E+01  3.449453E+01  3.550142E+01  3.768116E+01  3.809703E+01  4.478187E+01
            0.202020  0.577350  0.000000
  8.782218E+00  1.132859E+01  1.756451E+01  3.196171E+01  3.453877E+01  3.547706E+01  3.765809E+01  3.806493E+01  4.477198E+01
            0.207071  0.577350  0.000000
  8.751584E+00  1.134559E+01  1.768429E+01  3.212112E+01  3.458264E+01  3.545298E+01  3.763248E+01  3.803357E+01  4.476333E+01
            0.212121  0.577350  0.000000
  8.712383E+00  1.136242E+01  1.779794E+01  3.228483E+01  3.462600E+01  3.542925E+01  3.760460E+01  3.800301E+01  4.475595E+01
            0.217172  0.577350  0.000000
  8.665452E+00  1.137905E+01  1.790498E+01  3.245083E+01  3.466873E+01  3.540591E+01  3.757487E+01  3.797332E+01  4.474987E+01
            0.222222  0.577350  0.000000
  8.611460E+00  1.139544E+01  1.800505E+01  3.261668E+01  3.471070E+01  3.538304E+01  3.754387E+01  3.794456E+01  4.474503E+01
            0.227273  0.577350  0.000000
  8.550911E+00  1.141156E+01  1.809794E+01  3.277991E+01  3.475175E+01  3.536069E+01  3.751220E+01  3.791681E+01  4.474131E+01
            0.232323  0.577350  0.000000
  8.484363E+00  1.142736E+01  1.818364E+01  3.293833E+01  3.479176E+01  3.533892E+01  3.748045E+01  3.789013E+01  4.473859E+01
            0.237374  0.577350  0.000000
  8.412422E+00  1.144280E+01  1.826225E+01  3.309018E+01  3.483060E+01  3.531779E+01  3.744916E+01  3.786459E+01  4.473673E+01
            0.242424  0.577350  0.000000
  8.335825E+00  1.145785E+01  1.833399E+01  3.323425E+01  3.486814E+01  3.529736E+01  3.741876E+01  3.784025E+01  4.473557E+01
            0.247475  0.577350  0.000000
  8.255424E+00  1.147246E+01  1.839917E+01  3.336977E+01  3.490424E+01  3.527769E+01  3.738959E+01  3.781717E+01  4.473498E+01
            0.252525  0.577350  0.000000
  8.172193E+00  1.148659E+01  1.845812E+01  3.349633E+01  3.493876E+01  3.525883E+01  3.736192E+01  3.779542E+01  4.473487E+01
            0.257576  0.577350  0.000000
  8.087198E+00  1.150021E+01  1.851118E+01  3.361381E+01  3.497160E+01  3.524085E+01  3.733597E+01  3.777503E+01  4.473513E+01
            0.262626  0.577350  0.000000
  8.001570E+00  1.151325E+01  1.855870E+01  3.372223E+01  3.500260E+01  3.522381E+01  3.731191E+01  3.775606E+01  4.473568E+01
            0.267677  0.577350  0.000000
  7.916465E+00  1.152569E+01  1.860102E+01  3.382171E+01  3.503162E+01  3.520782E+01  3.728987E+01  3.773855E+01  4.473647E+01
            0.272727  0.577350  0.000000
  7.833026E+00  1.153748E+01  1.863848E+01  3.391241E+01  3.505850E+01  3.519298E+01  3.726997E+01  3.772251E+01  4.473743E+01
            0.277778  0.577350  0.000000
  7.752350E+00  1.154857E+01  1.867138E+01  3.399452E+01  3.508297E+01  3.517951E+01  3.725227E+01  3.770798E+01  4.473851E+01
            0.282828  0.577350  0.000000
  7.675437E+00  1.155892E+01  1.870003E+01  3.406823E+01  3.510446E+01  3.516797E+01  3.723683E+01  3.769497E+01  4.473966E+01
            0.287879  0.577350  0.000000
  7.603151E+00  1.156849E+01  1.872472E+01  3.413372E+01  3.512110E+01  3.516018E+01  3.722363E+01  3.768345E+01  4.474084E+01
            0.292929  0.577350  0.000000
  7.536188E+00  1.157723E+01  1.874571E+01  3.419121E+01  3.512763E+01  3.516141E+01  3.721262E+01  3.767343E+01  4.474200E+01
            0.297980  0.577350  0.000000
  7.475071E+00  1.158510E+01  1.876329E+01  3.424089E+01  3.512405E+01  3.517165E+01  3.720367E+01  3.766487E+01  4.474311E+01
            0.303030  0.577350  0.000000
  7.420146E+00  1.159206E+01  1.877771E+01  3.428299E+01  3.511768E+01  3.518361E+01  3.719663E+01  3.765772E+01  4.474413E+01
            0.308081  0.577350  0.000000
  7.371638E+00  1.159806E+01  1.878923E+01  3.431776E+01  3.511138E+01  3.519445E+01  3.719125E+01  3.765192E+01  4.474503E+01
            0.313131  0.577350  0.000000
  7.329747E+00  1.160307E+01  1.879811E+01  3.434548E+01  3.510591E+01  3.520346E+01  3.718727E+01  3.764740E+01  4.474578E+01
            0.318182  0.577350  0.000000
  7.294822E+00  1.160704E+01  1.880462E+01  3.436645E+01  3.510154E+01  3.521046E+01  3.718440E+01  3.764407E+01  4.474635E+01
            0.323232  0.577350  0.000000
  7.267582E+00  1.160993E+01  1.880904E+01  3.438101E+01  3.509837E+01  3.521539E+01  3.718239E+01  3.764183E+01  4.474673E+01
            0.328283  0.577350  0.000000
  7.249445E+00  1.161170E+01  1.881170E+01  3.438951E+01  3.509646E+01  3.521828E+01  3.718109E+01  3.764057E+01  4.474692E+01
            0.333333  0.577350  0.000000
  7.242896E+00  1.161230E+01  1.881296E+01  3.439233E+01  3.509585E+01  3.521921E+01  3.718047E+01  3.764017E+01  4.474691E+01
            0.330808  0.572976  0.000000
  7.251983E+00  1.161169E+01  1.881219E+01  3.438964E+01  3.509648E+01  3.521830E+01  3.718128E+01  3.764051E+01  4.474691E+01
            0.328283  0.568603  0.000000
  7.282692E+00  1.160983E+01  1.881100E+01  3.438200E+01  3.509836E+01  3.521570E+01  3.718367E+01  3.764144E+01  4.474675E+01
            0.325758  0.564229  0.000000
  7.342178E+00  1.160667E+01  1.880985E+01  3.436972E+01  3.510138E+01  3.521160E+01  3.718854E+01  3.764281E+01  4.474645E+01
            0.323232  0.559855  0.000000
  7.438309E+00  1.160217E+01  1.880920E+01  3.435306E+01  3.510533E+01  3.520635E+01  3.719715E+01  3.764447E+01  4.474604E+01
            0.320707  0.555481  0.000000
  7.578159E+00  1.159628E+01  1.880937E+01  3.433217E+01  3.510980E+01  3.520047E+01  3.721094E+01  3.764628E+01  4.474557E+01
            0.318182  0.551107  0.000000
  7.766008E+00  1.158895E+01  1.881048E+01  3.430714E+01  3.511397E+01  3.519488E+01  3.723133E+01  3.764809E+01  4.474506E+01
            0.315657  0.546733  0.000000
  8.001586E+00  1.158013E+01  1.881237E+01  3.427796E+01  3.511638E+01  3.519116E+01  3.725941E+01  3.764975E+01  4.474457E+01
            0.313131  0.542359  0.000000
  8.279393E+00  1.156976E+01  1.881458E+01  3.424460E+01  3.511506E+01  3.519138E+01  3.729564E+01  3.765113E+01  4.474414E+01
            0.310606  0.537985  0.000000
  8.589522E+00  1.155781E+01  1.881640E+01  3.420704E+01  3.510877E+01  3.519689E+01  3.733971E+01  3.765207E+01  4.474379E+01
            0.308081  0.533612  0.000000
  8.919636E+00  1.154422E+01  1.881692E+01  3.416531E+01  3.509789E+01  3.520739E+01  3.739059E+01  3.765245E+01  4.474355E+01
            0.305556  0.529238  0.000000
  9.257258E+00  1.152894E+01  1.881518E+01  3.411953E+01  3.508355E+01  3.522185E+01  3.744667E+01  3.765213E+01  4.474343E+01
            0.303030  0.524864  0.000000
  9.591531E+00  1.151192E+01  1.881026E+01  3.406986E+01  3.506665E+01  3.523943E+01  3.750609E+01  3.765098E+01  4.474344E+01
            0.300505  0.520490  0.000000
  9.914113E+00  1.149311E+01  1.880137E+01  3.401652E+01  3.504777E+01  3.525966E+01  3.756698E+01  3.764889E+01  4.474358E+01
            0.297980  0.516116  0.000000
  1.021930E+01  1.147247E+01  1.878784E+01  3.395975E+01  3.502723E+01  3.528227E+01  3.762763E+01  3.764574E+01  4.474385E+01
            0.295455  0.511742  0.000000
  1.050366E+01  1.144995E+01  1.876917E+01  3.389979E+01  3.500524E+01  3.530711E+01  3.764142E+01  3.768658E+01  4.474427E+01
            0.292929  0.507368  0.000000
  1.076554E+01  1.142551E+01  1.874498E+01  3.383687E+01  3.498192E+01  3.533410E+01  3.763582E+01  3.774271E+01  4.474482E+01
            0.290404  0.502995  0.000000
  1.100450E+01  1.139911E+01  1.871500E+01  3.377119E+01  3.495738E+01  3.536320E+01  3.762884E+01  3.779513E+01  4.474552E+01
            0.287879  0.498621  0.000000
  1.122090E+01  1.137071E+01  1.867903E+01  3.370294E+01  3.493167E+01  3.539438E+01  3.762039E+01  3.784321E+01  4.474637E+01
            0.285354  0.494247  0.000000
  1.134026E+01  1.141557E+01  1.863691E+01  3.363228E+01  3.490482E+01  3.542761E+01  3.761038E+01  3.788651E+01  4.474737E+01
            0.282828  0.489873  0.000000
  1.130773E+01  1.158958E+01  1.858854E+01  3.355934E+01  3.487687E+01  3.546290E+01  3.759873E+01  3.792471E+01  4.474852E+01
            0.280303  0.485499  0.000000
  1.127308E+01  1.174412E+01  1.853382E+01  3.348427E+01  3.484784E+01  3.550022E+01  3.758536E+01  3.795763E+01  4.474983E+01
            0.277778  0.481125  0.000000
  1.123628E+01  1.188036E+01  1.847265E+01  3.340716E+01  3.481772E+01  3.553957E+01  3.757020E+01  3.798514E+01  4.475129E+01
            0.275253  0.476751  0.000000
  1.119728E+01  1.199948E+01  1.840494E+01  3.332813E+01  3.478651E+01  3.558094E+01  3.755318E+01  3.800720E+01  4.475290E+01
            0.272727  0.472377  0.000000
  1.115605E+01  1.210256E+01  1.833060E+01  3.324727E+01  3.475420E+01  3.562433E+01  3.753424E+01  3.802376E+01  4.475465E+01
            0.270202  0.468004  0.000000
  1.111257E+01  1.219062E+01  1.824953E+01  3.316466E+01  3.472079E+01  3.566970E+01  3.751333E+01  3.803484E+01  4.475653E+01
            0.267677  0.463630  0.000000
  1.106679E+01  1.226460E+01  1.816162E+01  3.308040E+01  3.468624E+01  3.571706E+01  3.749040E+01  3.804046E+01  4.475853E+01
            0.265152  0.459256  0.000000
  1.101869E+01  1.232536E+01  1.806676E+01  3.299456E+01  3.465054E+01  3.576638E+01  3.746540E+01  3.804067E+01  4.476063E+01
            0.262626  0.454882  0.000000
  1.096823E+01  1.237368E+01  1.796483E+01  3.290724E+01  3.461366E+01  3.581763E+01  3.743831E+01  3.803549E+01  4.476282E+01
            0.260101  0.450508  0.000000
  1.091540E+01  1.241030E+01  1.785570E+01  3.281852E+01  3.457558E+01  3.587078E+01  3.740909E+01  3.802500E+01  4.476508E+01
            0.257576  0.446134  0.000000
  1.086017E+01  1.243589E+01  1.773925E+01  3.272848E+01  3.453626E+01  3.592578E+01  3.737773E+01  3.800923E+01  4.476737E+01
            0.255051  0.441760  0.000000
  1.080251E+01  1.245107E+01  1.761535E+01  3.263723E+01  3.449568E+01  3.598259E+01  3.734423E+01  3.798826E+01  4.476968E+01
            0.252525  0.437387  0.000000
  1.074241E+01  1.245642E+01  1.748385E+01  3.254486E+01  3.445381E+01  3.604111E+01  3.730863E+01  3.796214E+01  4.477197E+01
            0.250000  0.433013  0.000000
  1.067983E+01  1.245248E+01  1.734464E+01  3.245148E+01  3.441062E+01  3.610123E+01  3.727097E+01  3.793093E+01  4.477421E+01
            0.247475  0.428639  0.000000
  1.061477E+01  1.243978E+01  1.719759E+01  3.235721E+01  3.436608E+01  3.616277E+01  3.723139E+01  3.789468E+01  4.477638E+01
            0.244949  0.424265  0.000000
  1.054720E+01  1.241880E+01  1.704260E+01  3.226217E+01  3.432016E+01  3.622549E+01  3.719008E+01  3.785345E+01  4.477843E+01
            0.242424  0.419891  0.000000
  1.047711E+01  1.239004E+01  1.687958E+01  3.216650E+01  3.427284E+01  3.628898E+01  3.714738E+01  3.780728E+01  4.478036E+01
            0.239899  0.415517  0.000000
  1.040447E+01  1.235396E+01  1.670848E+01  3.207034E+01  3.422407E+01  3.635260E+01  3.710389E+01  3.775621E+01  4.478216E+01
            0.237374  0.411143  0.000000
  1.032927E+01  1.231101E+01  1.652932E+01  3.197386E+01  3.417384E+01  3.641522E+01  3.706068E+01  3.770028E+01  4.478384E+01
            0.234848  0.406770  0.000000
  1.025149E+01  1.226162E+01  1.634220E+01  3.187722E+01  3.412212E+01  3.647479E+01  3.701975E+01  3.763950E+01  4.478547E+01
            0.232323  0.402396  0.000000
  1.017113E+01  1.220622E+01  1.614737E+01  3.178060E+01  3.406887E+01  3.652747E+01  3.698488E+01  3.757389E+01  4.478713E+01
            0.229798  0.398022  0.000000
  1.008815E+01  1.214516E+01  1.594526E+01  3.168421E+01  3.401408E+01  3.656639E+01  3.696291E+01  3.750346E+01  4.478901E+01
            0.227273  0.393648  0.000000
  1.000257E+01  1.207878E+01  1.573658E+01  3.158827E+01  3.395772E+01  3.658226E+01  3.696305E+01  3.742823E+01  4.479135E+01
            0.224747  0.389274  0.000000
  9.914359E+00  1.200731E+01  1.552241E+01  3.149306E+01  3.389977E+01  3.657003E+01  3.699034E+01  3.734823E+01  4.479450E+01
            0.222222  0.384900  0.000000
  9.823527E+00  1.193095E+01  1.530424E+01  3.139887E+01  3.384021E+01  3.653399E+01  3.704040E+01  3.726350E+01  4.479890E+01
            0.219697  0.380526  0.000000
  9.730075E+00  1.184978E+01  1.508406E+01  3.130608E+01  3.377901E+01  3.648195E+01  3.710542E+01  3.717416E+01  4.480508E+01
            0.217172  0.376152  0.000000
  9.634008E+00  1.176387E+01  1.486428E+01  3.121510E+01  3.371617E+01  3.641952E+01  3.708035E+01  3.717971E+01  4.481358E+01
            0.214646  0.371779  0.000000
  9.535339E+00  1.167323E+01  1.464758E+01  3.112638E+01  3.365167E+01  3.634988E+01  3.698230E+01  3.726009E+01  4.482495E+01
            0.212121  0.367405  0.000000
  9.434087E+00  1.157801E+01  1.443666E+01  3.104035E+01  3.358551E+01  3.627472E+01  3.688027E+01  3.734479E+01  4.483960E+01
            0.209596  0.363031  0.000000
  9.330275E+00  1.147852E+01  1.423387E+01  3.095743E+01  3.351767E+01  3.619500E+01  3.677457E+01  3.743284E+01  4.485777E+01
            0.207071  0.358657  0.000000
  9.223931E+00  1.137529E+01  1.404088E+01  3.087792E+01  3.344816E+01  3.611130E+01  3.666552E+01  3.752361E+01  4.487947E+01
            0.204545  0.354283  0.000000
  9.115092E+00  1.126905E+01  1.385848E+01  3.080200E+01  3.337697E+01  3.602398E+01  3.655340E+01  3.761672E+01  4.490452E+01
            0.202020  0.349909  0.000000
  9.003795E+00  1.116067E+01  1.368656E+01  3.072971E+01  3.330411E+01  3.593329E+01  3.643844E+01  3.771190E+01  4.493252E+01
            0.199495  0.345535  0.000000
  8.890083E+00  1.105106E+01  1.352430E+01  3.066096E+01  3.322959E+01  3.583940E+01  3.632079E+01  3.780893E+01  4.496303E+01
            0.196970  0.341162  0.000000
  8.774005E+00  1.094114E+01  1.337041E+01  3.059556E+01  3.315341E+01  3.574246E+01  3.620055E+01  3.790765E+01  4.499554E+01
            0.194444  0.336788  0.000000
  8.655612E+00  1.083172E+01  1.322339E+01  3.053327E+01  3.307559E+01  3.564258E+01  3.607780E+01  3.800793E+01  4.502962E+01
            0.191919  0.332414  0.000000
  8.534957E+00  1.072349E+01  1.308175E+01  3.047380E+01  3.299614E+01  3.553987E+01  3.595257E+01  3.810965E+01  4.506488E+01
            0.189394  0.328040  0.000000
  8.412097E+00  1.061701E+01  1.294410E+01  3.041686E+01  3.291508E+01  3.543442E+01  3.582493E+01  3.821272E+01  4.510103E+01
            0.186869  0.323666  0.000000
  8.287092E+00  1.051277E+01  1.280928E+01  3.036218E+01  3.283243E+01  3.532632E+01  3.569497E+01  3.831704E+01  4.513788E+01
            0.184343  0.319292  0.000000
  8.160005E+00  1.041112E+01  1.267632E+01  3.030951E+01  3.274821E+01  3.521566E+01  3.556278E+01  3.842252E+01  4.517529E+01
            0.181818  0.314918  0.000000
  8.030897E+00  1.031227E+01  1.254445E+01  3.025861E+01  3.266245E+01  3.510253E+01  3.542855E+01  3.852908E+01  4.521319E+01
            0.179293  0.310544  0.000000
  7.899836E+00  1.021638E+01  1.241307E+01  3.020928E+01  3.257518E+01  3.498701E+01  3.529247E+01  3.863667E+01  4.525155E+01
            0.176768  0.306171  0.000000
  7.766886E+00  1.012350E+01  1.228171E+01  3.016131E+01  3.248643E+01  3.486920E+01  3.515482E+01  3.874520E+01  4.529037E+01
            0.174242  0.301797  0.000000
  7.632118E+00  1.003356E+01  1.215004E+01  3.011455E+01  3.239624E+01  3.474917E+01  3.501592E+01  3.885461E+01  4.532966E+01
            0.171717  0.297423  0.000000
  7.495598E+00  9.946427E+00  1.201777E+01  3.006881E+01  3.230465E+01  3.462702E+01  3.487615E+01  3.896485E+01  4.536947E+01
            0.169192  0.293049  0.000000
  7.357395E+00  9.861892E+00  1.188471E+01  3.002396E+01  3.221171E+01  3.450284E+01  3.473596E+01  3.907584E+01  4.540981E+01
            0.166667  0.288675  0.000000
  7.217577E+00  9.779667E+00  1.175070E+01  2.997982E+01  3.211746E+01  3.437670E+01  3.459585E+01  3.918752E+01  4.545074E+01
            0.164141  0.284301  0.000000
  7.076213E+00  9.699400E+00  1.161560E+01  2.993626E+01  3.202196E+01  3.424871E+01  3.445640E+01  3.929984E+01  4.549227E+01
            0.161616  0.279927  0.000000
  6.933367E+00  9.620687E+00  1.147931E+01  2.989309E+01  3.192526E+01  3.411895E+01  3.431825E+01  3.941272E+01  4.553443E+01
            0.159091  0.275554  0.000000
  6.789105E+00  9.543087E+00  1.134173E+01  2.985015E+01  3.182743E+01  3.398750E+01  3.418211E+01  3.952611E+01  4.557724E+01
            0.156566  0.271180  0.000000
  6.643489E+00  9.466120E+00  1.120275E+01  2.980725E+01  3.172852E+01  3.385446E+01  3.404875E+01  3.963993E+01  4.562069E+01
            0.154040  0.266806  0.000000
  6.496584E+00  9.389294E+00  1.106228E+01  2.976418E+01  3.162861E+01  3.371991E+01  3.391903E+01  3.975412E+01  4.566477E+01
            0.151515  0.262432  0.000000
  6.348447E+00  9.312121E+00  1.092023E+01  2.972073E+01  3.152776E+01  3.358395E+01  3.379382E+01  3.986860E+01  4.570945E+01
            0.148990  0.258058  0.000000
  6.199136E+00  9.234154E+00  1.077652E+01  2.967668E+01  3.142603E+01  3.344665E+01  3.367408E+01  3.998329E+01  4.575469E+01
            0.146465  0.253684  0.000000
  6.048708E+00  9.155008E+00  1.063111E+01  2.963183E+01  3.132351E+01  3.330810E+01  3.356076E+01  4.009812E+01  4.580044E+01
            0.143939  0.249310  0.000000
  5.897222E+00  9.074422E+00  1.048403E+01  2.958599E+01  3.122026E+01  3.316840E+01  3.345486E+01  4.021302E+01  4.584662E+01
            0.141414  0.244936  0.000000
  5.744729E+00  8.992328E+00  1.033543E+01  2.953903E+01  3.111637E+01  3.302763E+01  3.335732E+01  4.032789E+01  4.589312E+01
            0.138889  0.240563  0.000000
  5.591287E+00  8.908936E+00  1.018567E+01  2.949093E+01  3.101191E+01  3.288588E+01  3.326908E+01  4.044265E+01  4.593985E+01
            0.136364  0.236189  0.000000
  5.436952E+00  8.824833E+00  1.003539E+01  2.944178E+01  3.090696E+01  3.274323E+01  3.319097E+01  4.055722E+01  4.598666E+01
            0.133838  0.231815  0.000000
  5.281779E+00  8.741098E+00  9.885633E+00  2.939188E+01  3.080160E+01  3.259978E+01  3.312371E+01  4.067151E+01  4.603341E+01
            0.131313  0.227441  0.000000
  5.125826E+00  8.659355E+00  9.738054E+00  2.934177E+01  3.069593E+01  3.245562E+01  3.306790E+01  4.078543E+01  4.607994E+01
            0.128788  0.223067  0.000000
  4.969149E+00  8.581673E+00  9.595198E+00  2.929231E+01  3.059003E+01  3.231083E+01  3.302395E+01  4.089888E+01  4.612607E+01
            0.126263  0.218693  0.000000
  4.811806E+00  8.510084E+00  9.460985E+00  2.924474E+01  3.048398E+01  3.216551E+01  3.299208E+01  4.101177E+01  4.617159E+01
            0.123737  0.214319  0.000000
  4.653854E+00  8.445447E+00  9.341534E+00  2.920082E+01  3.037789E+01  3.201975E+01  3.297233E+01  4.112399E+01  4.621631E+01
            0.121212  0.209946  0.000000
  4.495350E+00  8.385516E+00  9.246184E+00  2.916280E+01  3.027185E+01  3.187365E+01  3.296455E+01  4.123546E+01  4.625999E+01
            0.118687  0.205572  0.000000
  4.336345E+00  8.323279E+00  9.187518E+00  2.913360E+01  3.016595E+01  3.172731E+01  3.296843E+01  4.134605E+01  4.630242E+01
            0.116162  0.201198  0.000000
  4.176890E+00  8.248635E+00  9.177283E+00  2.911673E+01  3.006029E+01  3.158083E+01  3.298359E+01  4.145568E+01  4.634336E+01
            0.113636  0.196824  0.000000
  4.017029E+00  8.154507E+00  9.217641E+00  2.911628E+01  2.995498E+01  3.143432E+01  3.300966E+01  4.156424E+01  4.638263E+01
            0.111111  0.192450  0.000000
  3.856802E+00  8.040630E+00  9.295331E+00  2.913667E+01  2.985010E+01  3.128788E+01  3.304638E+01  4.167162E+01  4.642004E+01
            0.108586  0.188076  0.000000
  3.696236E+00  7.910853E+00  9.384058E+00  2.918216E+01  2.974577E+01  3.114163E+01  3.309369E+01  4.177773E+01  4.645551E+01
            0.106061  0.183702  0.000000
  3.535349E+00  7.769297E+00  9.450393E+00  2.925621E+01  2.964207E+01  3.099568E+01  3.315179E+01  4.188248E+01  4.648900E+01
            0.103535  0.179328  0.000000
  3.374142E+00  7.618823E+00  9.459446E+00  2.936067E+01  2.953911E+01  3.085015E+01  3.322100E+01  4.198578E+01  4.652055E+01
            0.101010  0.174955  0.000000
  3.212600E+00  7.460910E+00  9.379959E+00  2.943699E+01  2.949518E+01  3.070516E+01  3.330160E+01  4.208754E+01  4.655029E+01
            0.098485  0.170581  0.000000
  3.050674E+00  7.295703E+00  9.188534E+00  2.933581E+01  2.965702E+01  3.056084E+01  3.339346E+01  4.218769E+01  4.657840E+01
            0.095960  0.166207  0.000000
  2.888285E+00  7.121608E+00  8.872712E+00  2.923566E+01  2.984137E+01  3.041731E+01  3.349573E+01  4.228615E+01  4.660511E+01
            0.093434  0.161833  0.000000
  2.725305E+00  6.933520E+00  8.433878E+00  2.913665E+01  3.004222E+01  3.027471E+01  3.360645E+01  4.238286E+01  4.663069E+01
            0.090909  0.157459  0.000000
  2.561547E+00  6.716371E+00  7.894093E+00  2.903886E+01  3.013318E+01  3.025319E+01  3.372233E+01  4.247777E+01  4.665545E+01
            0.088384  0.153085  0.000000
  2.396728E+00  6.421609E+00  7.320270E+00  2.894240E+01  2.999285E+01  3.046842E+01  3.383865E+01  4.257082E+01  4.667972E+01
            0.085859  0.148711  0.000000
  2.230449E+00  5.938784E+00  6.854322E+00  2.884736E+01  2.985387E+01  3.068305E+01  3.394957E+01  4.266197E+01  4.670383E+01
            0.083333  0.144338  0.000000
  2.062137E+00  5.260844E+00  6.551182E+00  2.875384E+01  2.971637E+01  3.089343E+01  3.404875E+01  4.275118E+01  4.672813E+01
            0.080808  0.139964  0.000000
  1.890972E+00  4.542947E+00  6.324794E+00  2.866192E+01  2.958050E+01  3.109706E+01  3.413030E+01  4.283841E+01  4.675291E+01
            0.078283  0.135590  0.000000
  1.715732E+00  3.928453E+00  6.125566E+00  2.857169E+01  2.944641E+01  3.129242E+01  3.418998E+01  4.292362E+01  4.677842E+01
            0.075758  0.131216  0.000000
  1.534573E+00  3.540555E+00  5.937199E+00  2.848325E+01  2.931427E+01  3.147871E+01  3.422609E+01  4.300678E+01  4.680477E+01
            0.073232  0.126842  0.000000
  1.344537E+00  3.455090E+00  5.753807E+00  2.839668E+01  2.918421E+01  3.165560E+01  3.423987E+01  4.308787E+01  4.683200E+01
            0.070707  0.122468  0.000000
  1.140494E+00  3.646213E+00  5.572940E+00  2.831206E+01  2.905640E+01  3.182303E+01  3.423515E+01  4.316686E+01  4.685998E+01
            0.068182  0.118094  0.000000
  9.121322E-01  4.008114E+00  5.393489E+00  2.822949E+01  2.893099E+01  3.198112E+01  3.421747E+01  4.324372E+01  4.688851E+01
            0.065657  0.113721  0.000000
  6.322652E-01  4.432072E+00  5.214967E+00  2.814904E+01  2.880816E+01  3.213007E+01  3.419287E+01  4.331842E+01  4.691730E+01
            0.063131  0.109347  0.000000
  4.682489E-02  4.844526E+00  5.037484E+00  2.807079E+01  2.868806E+01  3.227013E+01  3.416693E+01  4.339094E+01  4.694605E+01
            0.060606  0.104973  0.000000
 -6.021389E-01  4.859368E+00  5.207298E+00  2.799483E+01  2.857086E+01  3.240161E+01  3.414408E+01  4.346125E+01  4.697443E+01
            0.058081  0.100599  0.000000
 -8.345252E-01  4.682983E+00  5.500276E+00  2.792123E+01  2.845673E+01  3.252491E+01  3.412739E+01  4.352933E+01  4.700217E+01
            0.055556  0.096225  0.000000
 -1.000623E+00  4.507287E+00  5.719698E+00  2.785008E+01  2.834583E+01  3.264047E+01  3.411856E+01  4.359513E+01  4.702903E+01
            0.053030  0.091851  0.000000
 -1.130857E+00  4.332555E+00  5.867614E+00  2.778146E+01  2.823835E+01  3.274881E+01  3.411823E+01  4.365864E+01  4.705478E+01
            0.050505  0.087477  0.000000
 -1.237327E+00  4.159008E+00  5.949755E+00  2.771543E+01  2.813443E+01  3.285052E+01  3.412618E+01  4.371982E+01  4.707927E+01
            0.047980  0.083103  0.000000
 -1.326426E+00  3.986883E+00  5.973430E+00  2.765208E+01  2.803426E+01  3.294624E+01  3.414168E+01  4.377861E+01  4.710237E+01
            0.045455  0.078730  0.000000
 -1.402066E+00  3.816446E+00  5.946342E+00  2.759147E+01  2.793801E+01  3.303663E+01  3.416369E+01  4.383498E+01  4.712394E+01
            0.042929  0.074356  0.000000
 -1.466881E+00  3.647988E+00  5.875958E+00  2.753369E+01  2.784582E+01  3.312235E+01  3.419104E+01  4.388888E+01  4.714389E+01
            0.040404  0.069982  0.000000
 -1.522760E+00  3.481828E+00  5.769127E+00  2.747879E+01  2.775788E+01  3.320407E+01  3.422254E+01  4.394025E+01  4.716213E+01
            0.037879  0.065608  0.000000
 -1.571129E+00  3.318322E+00  5.631919E+00  2.742685E+01  2.767434E+01  3.328245E+01  3.425709E+01  4.398902E+01  4.717856E+01
            0.035354  0.061234  0.000000
 -1.613103E+00  3.157865E+00  5.469508E+00  2.737793E+01  2.759535E+01  3.335810E+01  3.429366E+01  4.403513E+01  4.719310E+01
            0.032828  0.056860  0.000000
 -1.649580E+00  3.000905E+00  5.286103E+00  2.733209E+01  2.752107E+01  3.343167E+01  3.433137E+01  4.407850E+01  4.720567E+01
            0.030303  0.052486  0.000000
 -1.681289E+00  2.847960E+00  5.084816E+00  2.728939E+01  2.745163E+01  3.350377E+01  3.436942E+01  4.411906E+01  4.721615E+01
            0.027778  0.048113  0.000000
 -1.708835E+00  2.699646E+00  4.867527E+00  2.724988E+01  2.738719E+01  3.357508E+01  3.440714E+01  4.415673E+01  4.722446E+01
            0.025253  0.043739  0.000000
 -1.732728E+00  2.556696E+00  4.634612E+00  2.721361E+01  2.732787E+01  3.364631E+01  3.444394E+01  4.419144E+01  4.723050E+01
            0.022727  0.039365  0.000000
 -1.753386E+00  2.420002E+00  4.384570E+00  2.718063E+01  2.727380E+01  3.371827E+01  3.447930E+01  4.422310E+01  4.723415E+01
            0.020202  0.034991  0.000000
 -1.771159E+00  2.290641E+00  4.113317E+00  2.715098E+01  2.722510E+01  3.379189E+01  3.451274E+01  4.425165E+01  4.723530E+01
            0.017677  0.030617  0.000000
 -1.786322E+00  2.169915E+00  3.813027E+00  2.712472E+01  2.718186E+01  3.386825E+01  3.454384E+01  4.427701E+01  4.723383E+01
            0.015152  0.026243  0.000000
 -1.799106E+00  2.059334E+00  3.469828E+00  2.710187E+01  2.714419E+01  3.394866E+01  3.457217E+01  4.429912E+01  4.722962E+01
            0.012626  0.021869  0.000000
 -1.809687E+00  1.960580E+00  3.058724E+00  2.708247E+01  2.711217E+01  3.403468E+01  3.459734E+01  4.431793E+01  4.722254E+01
            0.010101  0.017495  0.000000
 -1.818198E+00  1.875096E+00  2.529549E+00  2.706655E+01  2.708587E+01  3.412822E+01  3.461894E+01  4.433338E+01  4.721245E+01
            0.007576  0.013122  0.000000
 -1.824729E+00  1.721584E+00  1.827759E+00  2.705413E+01  2.706537E+01  3.423158E+01  3.463658E+01  4.434544E+01  4.719922E+01
            0.005051  0.008748  0.000000
 -1.829352E+00 -9.410855E-01  1.759502E+00  2.704521E+01  2.705071E+01  3.434763E+01  3.464986E+01  4.435408E+01  4.718269E+01
            0.002525  0.004374  0.000000
 -2.358367E+00 -1.832111E+00  1.727652E+00  2.703975E+01  2.704201E+01  3.447984E+01  3.465841E+01  4.435928E+01  4.716274E+01
            0.000000  0.000000  0.000000
 -1.833031E+00  1.707500E+00  1.724200E+00  2.703779E+01  2.703925E+01  3.465927E+01  3.466425E+01  4.436101E+01  4.696667E+01


==> anc/fig05/phband17r1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -1.446653E+00  1.562478E+00  1.577764E+00  2.702393E+01  2.702530E+01  3.461763E+01  3.462249E+01  4.434356E+01  4.772714E+01
            0.000000  0.005064  0.000000
 -1.445701E+00  1.586692E+00  1.599484E+00  2.702572E+01  2.702828E+01  3.461593E+01  3.461977E+01  4.434184E+01  4.772637E+01
            0.000000  0.010129  0.000000
 -1.442843E+00  1.621528E+00  1.697642E+00  2.703112E+01  2.703723E+01  3.460924E+01  3.461320E+01  4.433670E+01  4.772407E+01
            0.000000  0.015193  0.000000
 -1.438019E+00  1.676184E+00  1.851026E+00  2.704009E+01  2.705213E+01  3.459495E+01  3.460538E+01  4.432814E+01  4.772025E+01
            0.000000  0.020258  0.000000
 -1.431149E+00  1.749549E+00  2.046197E+00  2.705263E+01  2.707294E+01  3.457428E+01  3.459505E+01  4.431620E+01  4.771491E+01
            0.000000  0.025322  0.000000
 -1.422112E+00  1.839276E+00  2.271971E+00  2.706870E+01  2.709962E+01  3.454758E+01  3.458186E+01  4.430089E+01  4.770806E+01
            0.000000  0.030387  0.000000
 -1.410734E+00  1.942922E+00  2.519661E+00  2.708828E+01  2.713212E+01  3.451488E+01  3.456574E+01  4.428227E+01  4.769973E+01
            0.000000  0.035451  0.000000
 -1.396810E+00  2.058169E+00  2.782891E+00  2.711133E+01  2.717037E+01  3.447615E+01  3.454665E+01  4.426037E+01  4.768994E+01
            0.000000  0.040516  0.000000
 -1.380053E+00  2.182956E+00  3.057077E+00  2.713779E+01  2.721430E+01  3.443139E+01  3.452456E+01  4.423526E+01  4.767869E+01
            0.000000  0.045580  0.000000
 -1.360133E+00  2.315490E+00  3.338902E+00  2.716763E+01  2.726380E+01  3.438054E+01  3.449942E+01  4.420699E+01  4.766603E+01
            0.000000  0.050645  0.000000
 -1.336618E+00  2.454267E+00  3.625931E+00  2.720079E+01  2.731880E+01  3.432356E+01  3.447120E+01  4.417563E+01  4.765198E+01
            0.000000  0.055709  0.000000
 -1.308982E+00  2.598027E+00  3.916328E+00  2.723722E+01  2.737916E+01  3.426039E+01  3.443986E+01  4.414126E+01  4.763656E+01
            0.000000  0.060774  0.000000
 -1.276576E+00  2.745723E+00  4.208668E+00  2.727685E+01  2.744479E+01  3.419095E+01  3.440533E+01  4.410394E+01  4.761980E+01
            0.000000  0.065838  0.000000
 -1.238565E+00  2.896490E+00  4.501814E+00  2.731963E+01  2.751554E+01  3.411515E+01  3.436755E+01  4.406376E+01  4.760172E+01
            0.000000  0.070903  0.000000
 -1.193915E+00  3.049600E+00  4.794823E+00  2.736548E+01  2.759129E+01  3.403289E+01  3.432647E+01  4.402078E+01  4.758235E+01
            0.000000  0.075967  0.000000
 -1.141244E+00  3.204450E+00  5.086890E+00  2.741435E+01  2.767189E+01  3.394403E+01  3.428202E+01  4.397509E+01  4.756170E+01
            0.000000  0.081032  0.000000
 -1.078712E+00  3.360521E+00  5.377306E+00  2.746617E+01  2.775720E+01  3.384843E+01  3.423411E+01  4.392676E+01  4.753980E+01
            0.000000  0.086096  0.000000
 -1.003696E+00  3.517371E+00  5.665423E+00  2.752086E+01  2.784706E+01  3.374592E+01  3.418269E+01  4.387586E+01  4.751667E+01
            0.000000  0.091161  0.000000
 -9.121990E-01  3.674612E+00  5.950638E+00  2.757835E+01  2.794133E+01  3.363631E+01  3.412766E+01  4.382246E+01  4.749230E+01
            0.000000  0.096225  0.000000
 -7.974892E-01  3.831898E+00  6.232367E+00  2.763857E+01  2.803982E+01  3.351939E+01  3.406897E+01  4.376662E+01  4.746671E+01
            0.000000  0.101290  0.000000
 -6.458818E-01  3.988922E+00  6.510041E+00  2.770143E+01  2.814239E+01  3.339493E+01  3.400655E+01  4.370841E+01  4.743990E+01
            0.000000  0.106354  0.000000
 -4.168276E-01  4.145391E+00  6.783085E+00  2.776686E+01  2.824886E+01  3.326266E+01  3.394033E+01  4.364786E+01  4.741188E+01
            0.000000  0.111418  0.000000
  3.102808E-01  4.301042E+00  7.050915E+00  2.783477E+01  2.835906E+01  3.312234E+01  3.387029E+01  4.358504E+01  4.738263E+01
            0.000000  0.116483  0.000000
  6.284165E-01  4.455619E+00  7.312926E+00  2.790508E+01  2.847283E+01  3.297370E+01  3.379640E+01  4.352000E+01  4.735214E+01
            0.000000  0.121547  0.000000
  8.509992E-01  4.608881E+00  7.568483E+00  2.797770E+01  2.858999E+01  3.281649E+01  3.371868E+01  4.345276E+01  4.732042E+01
            0.000000  0.126612  0.000000
  1.042227E+00  4.760603E+00  7.816918E+00  2.805254E+01  2.871036E+01  3.265049E+01  3.363716E+01  4.338336E+01  4.728745E+01
            0.000000  0.131676  0.000000
  1.217798E+00  4.910570E+00  8.057515E+00  2.812950E+01  2.883378E+01  3.247555E+01  3.355196E+01  4.331185E+01  4.725323E+01
            0.000000  0.136741  0.000000
  1.384428E+00  5.058595E+00  8.289513E+00  2.820850E+01  2.896007E+01  3.229158E+01  3.346324E+01  4.323826E+01  4.721774E+01
            0.000000  0.141805  0.000000
  1.545638E+00  5.204510E+00  8.512090E+00  2.828945E+01  2.908905E+01  3.209864E+01  3.337125E+01  4.316262E+01  4.718099E+01
            0.000000  0.146870  0.000000
  1.703526E+00  5.348193E+00  8.724360E+00  2.837225E+01  2.922055E+01  3.189700E+01  3.327632E+01  4.308497E+01  4.714299E+01
            0.000000  0.151934  0.000000
  1.859421E+00  5.489572E+00  8.925372E+00  2.845680E+01  2.935439E+01  3.168711E+01  3.317894E+01  4.300534E+01  4.710375E+01
            0.000000  0.156999  0.000000
  2.014199E+00  5.628642E+00  9.114099E+00  2.854301E+01  2.949041E+01  3.146976E+01  3.307971E+01  4.292378E+01  4.706329E+01
            0.000000  0.162063  0.000000
  2.168463E+00  5.765480E+00  9.289443E+00  2.863078E+01  2.962844E+01  3.124604E+01  3.297942E+01  4.284033E+01  4.702165E+01
            0.000000  0.167128  0.000000
  2.322609E+00  5.900251E+00  9.450223E+00  2.872002E+01  2.976830E+01  3.101740E+01  3.287900E+01  4.275502E+01  4.697889E+01
            0.000000  0.172192  0.000000
  2.476915E+00  6.033214E+00  9.595186E+00  2.881064E+01  2.990984E+01  3.078561E+01  3.277952E+01  4.266793E+01  4.693507E+01
            0.000000  0.177257  0.000000
  2.631552E+00  6.164703E+00  9.722992E+00  2.890253E+01  3.005288E+01  3.055270E+01  3.268219E+01  4.257910E+01  4.689026E+01
            0.000000  0.182321  0.000000
  2.786626E+00  6.295103E+00  9.832218E+00  2.899559E+01  3.019727E+01  3.032083E+01  3.258823E+01  4.248859E+01  4.684456E+01
            0.000000  0.187386  0.000000
  2.942193E+00  6.424796E+00  9.921340E+00  2.908973E+01  3.009209E+01  3.034286E+01  3.249888E+01  4.239647E+01  4.679805E+01
            0.000000  0.192450  0.000000
  3.098261E+00  6.554107E+00  9.988724E+00  2.918483E+01  2.986834E+01  3.048949E+01  3.241525E+01  4.230281E+01  4.675082E+01
            0.000000  0.197515  0.000000
  3.254818E+00  6.683248E+00  1.003260E+01  2.928080E+01  2.965103E+01  3.063702E+01  3.233832E+01  4.220769E+01  4.670296E+01
            0.000000  0.202579  0.000000
  3.411819E+00  6.812260E+00  1.005103E+01  2.937752E+01  2.944107E+01  3.078530E+01  3.226889E+01  4.211118E+01  4.665456E+01
            0.000000  0.207644  0.000000
  3.569213E+00  6.941003E+00  1.004188E+01  2.923881E+01  2.947488E+01  3.093420E+01  3.220753E+01  4.201338E+01  4.660569E+01
            0.000000  0.212708  0.000000
  3.726928E+00  7.069149E+00  1.000280E+01  2.904406E+01  2.957277E+01  3.108358E+01  3.215465E+01  4.191438E+01  4.655642E+01
            0.000000  0.217772  0.000000
  3.884885E+00  7.196215E+00  9.931152E+00  2.885623E+01  2.967108E+01  3.123332E+01  3.211052E+01  4.181426E+01  4.650682E+01
            0.000000  0.222837  0.000000
  4.043003E+00  7.321605E+00  9.824011E+00  2.867446E+01  2.976968E+01  3.138329E+01  3.207535E+01  4.171314E+01  4.645694E+01
            0.000000  0.227901  0.000000
  4.201187E+00  7.444663E+00  9.678104E+00  2.849777E+01  2.986846E+01  3.153337E+01  3.204930E+01  4.161111E+01  4.640685E+01
            0.000000  0.232966  0.000000
  4.359351E+00  7.564721E+00  9.489763E+00  2.832520E+01  2.996730E+01  3.168345E+01  3.203260E+01  4.150828E+01  4.635662E+01
            0.000000  0.238030  0.000000
  4.517394E+00  7.681144E+00  9.254847E+00  2.815590E+01  3.006607E+01  3.183342E+01  3.202553E+01  4.140477E+01  4.630632E+01
            0.000000  0.243095  0.000000
  4.675222E+00  7.793368E+00  8.968622E+00  2.798922E+01  3.016465E+01  3.198317E+01  3.202845E+01  4.130069E+01  4.625601E+01
            0.000000  0.248159  0.000000
  4.832737E+00  7.900925E+00  8.625549E+00  2.782475E+01  3.026292E+01  3.204174E+01  3.213260E+01  4.119616E+01  4.620577E+01
            0.000000  0.253224  0.000000
  4.989839E+00  8.003429E+00  8.218966E+00  2.766229E+01  3.036076E+01  3.206587E+01  3.228161E+01  4.109131E+01  4.615566E+01
            0.000000  0.258288  0.000000
  5.146432E+00  7.740132E+00  8.100918E+00  2.750194E+01  3.045805E+01  3.210125E+01  3.243011E+01  4.098625E+01  4.610575E+01
            0.000000  0.263353  0.000000
  5.302415E+00  7.177905E+00  8.193002E+00  2.734402E+01  3.055467E+01  3.214829E+01  3.257800E+01  4.088111E+01  4.605609E+01
            0.000000  0.268417  0.000000
  5.457693E+00  6.515231E+00  8.279998E+00  2.718908E+01  3.065050E+01  3.220737E+01  3.272519E+01  4.077603E+01  4.600675E+01
            0.000000  0.273482  0.000000
  5.612167E+00  5.724503E+00  8.362198E+00  2.703788E+01  3.074543E+01  3.227876E+01  3.287158E+01  4.067112E+01  4.595778E+01
            0.000000  0.278546  0.000000
  4.752819E+00  5.765740E+00  8.440094E+00  2.689135E+01  3.083935E+01  3.236262E+01  3.301710E+01  4.056653E+01  4.590920E+01
            0.000000  0.283611  0.000000
  3.467821E+00  5.918321E+00  8.514362E+00  2.675056E+01  3.093215E+01  3.245897E+01  3.316166E+01  4.046237E+01  4.586105E+01
            0.000000  0.288675  0.000000
  1.101475E+00  6.069812E+00  8.585838E+00  2.661665E+01  3.102371E+01  3.256765E+01  3.330515E+01  4.035879E+01  4.581335E+01
            0.000000  0.293740  0.000000
 -3.115199E+00  6.220127E+00  8.655502E+00  2.649076E+01  3.111396E+01  3.268831E+01  3.344751E+01  4.025590E+01  4.576609E+01
            0.000000  0.298804  0.000000
 -4.536348E+00  6.369173E+00  8.724435E+00  2.637404E+01  3.120277E+01  3.282043E+01  3.358862E+01  4.015385E+01  4.571928E+01
            0.000000  0.303869  0.000000
 -5.591098E+00  6.516865E+00  8.793775E+00  2.626751E+01  3.129007E+01  3.296333E+01  3.372841E+01  4.005276E+01  4.567289E+01
            0.000000  0.308933  0.000000
 -6.450423E+00  6.663117E+00  8.864665E+00  2.617204E+01  3.137577E+01  3.311618E+01  3.386677E+01  3.995278E+01  4.562691E+01
            0.000000  0.313998  0.000000
 -7.175680E+00  6.807846E+00  8.938197E+00  2.608831E+01  3.145979E+01  3.327806E+01  3.400359E+01  3.985404E+01  4.558129E+01
            0.000000  0.319062  0.000000
 -7.796967E+00  6.950972E+00  9.015354E+00  2.601679E+01  3.154206E+01  3.344792E+01  3.413877E+01  3.975670E+01  4.553602E+01
            0.000000  0.324126  0.000000
 -8.331809E+00  7.092412E+00  9.096969E+00  2.595770E+01  3.162251E+01  3.362465E+01  3.427218E+01  3.966089E+01  4.549104E+01
            0.000000  0.329191  0.000000
 -8.791737E+00  7.232093E+00  9.183685E+00  2.591103E+01  3.170108E+01  3.380707E+01  3.440370E+01  3.956677E+01  4.544631E+01
            0.000000  0.334255  0.000000
 -9.185100E+00  7.369933E+00  9.275933E+00  2.587657E+01  3.177773E+01  3.399402E+01  3.453319E+01  3.947453E+01  4.540180E+01
            0.000000  0.339320  0.000000
 -9.518437E+00  7.505861E+00  9.373928E+00  2.585388E+01  3.185241E+01  3.418436E+01  3.466050E+01  3.938432E+01  4.535749E+01
            0.000000  0.344384  0.000000
 -9.797189E+00  7.639801E+00  9.477670E+00  2.584238E+01  3.192510E+01  3.437698E+01  3.478545E+01  3.929634E+01  4.531335E+01
            0.000000  0.349449  0.000000
 -1.002609E+01  7.771680E+00  9.586967E+00  2.584135E+01  3.199576E+01  3.457086E+01  3.490787E+01  3.921081E+01  4.526940E+01
            0.000000  0.354513  0.000000
 -1.020938E+01  7.901429E+00  9.701457E+00  2.584999E+01  3.206439E+01  3.476502E+01  3.502754E+01  3.912793E+01  4.522568E+01
            0.000000  0.359578  0.000000
 -1.035092E+01  8.028975E+00  9.820639E+00  2.586741E+01  3.213097E+01  3.495855E+01  3.514425E+01  3.904794E+01  4.518226E+01
            0.000000  0.364642  0.000000
 -1.045426E+01  8.154255E+00  9.943909E+00  2.589271E+01  3.219551E+01  3.515066E+01  3.525773E+01  3.897110E+01  4.513925E+01
            0.000000  0.369707  0.000000
 -1.052264E+01  8.277200E+00  1.007059E+01  2.592496E+01  3.225800E+01  3.534062E+01  3.536773E+01  3.889769E+01  4.509686E+01
            0.000000  0.374771  0.000000
 -1.055901E+01  8.397750E+00  1.019997E+01  2.596324E+01  3.231847E+01  3.547393E+01  3.552781E+01  3.882801E+01  4.505537E+01
            0.000000  0.379836  0.000000
 -1.056600E+01  8.515845E+00  1.033131E+01  2.600667E+01  3.237694E+01  3.557600E+01  3.571171E+01  3.876239E+01  4.501518E+01
            0.000000  0.384900  0.000000
 -1.054592E+01  8.631428E+00  1.046390E+01  2.605440E+01  3.243342E+01  3.567359E+01  3.589193E+01  3.870117E+01  4.497687E+01
            0.000000  0.389965  0.000000
 -1.050074E+01  8.744450E+00  1.059703E+01  2.610562E+01  3.248794E+01  3.576632E+01  3.606814E+01  3.864471E+01  4.494118E+01
            0.000000  0.395029  0.000000
 -1.043208E+01  8.854860E+00  1.073007E+01  2.615958E+01  3.254053E+01  3.585376E+01  3.624014E+01  3.859341E+01  4.490904E+01
            0.000000  0.400094  0.000000
 -1.034124E+01  8.962615E+00  1.086239E+01  2.621560E+01  3.259124E+01  3.593551E+01  3.640778E+01  3.854765E+01  4.488152E+01
            0.000000  0.405158  0.000000
 -1.022931E+01  9.067674E+00  1.099346E+01  2.627306E+01  3.264008E+01  3.601114E+01  3.657099E+01  3.850782E+01  4.485978E+01
            0.000000  0.410223  0.000000
 -1.009729E+01  9.169998E+00  1.112279E+01  2.633140E+01  3.268711E+01  3.608025E+01  3.672969E+01  3.847429E+01  4.484484E+01
            0.000000  0.415287  0.000000
 -9.946278E+00  9.269557E+00  1.124995E+01  2.639012E+01  3.273237E+01  3.614248E+01  3.688376E+01  3.844738E+01  4.483739E+01
            0.000000  0.420352  0.000000
 -9.777710E+00  9.366316E+00  1.137458E+01  2.644881E+01  3.277588E+01  3.619754E+01  3.703300E+01  3.842734E+01  4.483760E+01
            0.000000  0.425416  0.000000
 -9.593424E+00  9.460249E+00  1.149636E+01  2.650709E+01  3.281770E+01  3.624523E+01  3.717710E+01  3.841430E+01  4.484496E+01
            0.000000  0.430480  0.000000
 -9.395641E+00  9.551328E+00  1.161501E+01  2.656466E+01  3.285787E+01  3.628549E+01  3.731567E+01  3.840828E+01  4.485836E+01
            0.000000  0.435545  0.000000
 -9.186792E+00  9.639529E+00  1.173033E+01  2.662126E+01  3.289642E+01  3.631840E+01  3.744826E+01  3.840914E+01  4.487629E+01
            0.000000  0.440609  0.000000
 -8.969290E+00  9.724827E+00  1.184212E+01  2.667668E+01  3.293339E+01  3.634421E+01  3.757448E+01  3.841660E+01  4.489715E+01
            0.000000  0.445674  0.000000
 -8.745329E+00  9.807199E+00  1.195024E+01  2.673075E+01  3.296882E+01  3.636330E+01  3.769397E+01  3.843021E+01  4.491943E+01
            0.000000  0.450738  0.000000
 -8.516784E+00  9.886623E+00  1.205457E+01  2.678335E+01  3.300275E+01  3.637618E+01  3.780647E+01  3.844941E+01  4.494193E+01
            0.000000  0.455803  0.000000
 -8.285190E+00  9.963076E+00  1.215500E+01  2.683437E+01  3.303521E+01  3.638346E+01  3.791181E+01  3.847353E+01  4.496377E+01
            0.000000  0.460867  0.000000
 -8.051789E+00  1.003654E+01  1.225145E+01  2.688373E+01  3.306623E+01  3.638580E+01  3.800986E+01  3.850185E+01  4.498437E+01
            0.000000  0.465932  0.000000
 -7.817602E+00  1.010699E+01  1.234387E+01  2.693137E+01  3.309585E+01  3.638389E+01  3.810054E+01  3.853363E+01  4.500340E+01
            0.000000  0.470996  0.000000
 -7.583511E+00  1.017440E+01  1.243220E+01  2.697723E+01  3.312407E+01  3.637842E+01  3.818380E+01  3.856814E+01  4.502067E+01
            0.000000  0.476061  0.000000
 -7.350323E+00  1.023877E+01  1.251639E+01  2.702127E+01  3.315094E+01  3.637002E+01  3.825958E+01  3.860466E+01  4.503614E+01
            0.000000  0.481125  0.000000
 -7.118825E+00  1.030007E+01  1.259642E+01  2.706345E+01  3.317647E+01  3.635930E+01  3.832779E+01  3.864254E+01  4.504980E+01
            0.000000  0.486190  0.000000
 -6.889825E+00  1.035829E+01  1.267226E+01  2.710374E+01  3.320066E+01  3.634682E+01  3.838835E+01  3.868118E+01  4.506167E+01
            0.000000  0.491254  0.000000
 -6.664188E+00  1.041341E+01  1.274390E+01  2.714210E+01  3.322354E+01  3.633305E+01  3.844109E+01  3.872003E+01  4.507180E+01
            0.000000  0.496319  0.000000
 -6.442849E+00  1.046542E+01  1.281131E+01  2.717849E+01  3.324512E+01  3.631843E+01  3.848584E+01  3.875860E+01  4.508019E+01
            0.000000  0.501383  0.000000
 -6.226837E+00  1.051431E+01  1.287451E+01  2.721288E+01  3.326540E+01  3.630333E+01  3.852234E+01  3.879648E+01  4.508685E+01
            0.000000  0.506448  0.000000
 -6.017278E+00  1.056008E+01  1.293349E+01  2.724522E+01  3.328438E+01  3.628807E+01  3.855026E+01  3.883328E+01  4.509175E+01
            0.000000  0.511512  0.000000
 -5.815403E+00  1.060271E+01  1.298825E+01  2.727548E+01  3.330206E+01  3.627294E+01  3.856919E+01  3.886868E+01  4.509483E+01
            0.000000  0.516577  0.000000
 -5.622552E+00  1.064221E+01  1.303881E+01  2.730363E+01  3.331846E+01  3.625817E+01  3.857865E+01  3.890239E+01  4.509602E+01
            0.000000  0.521641  0.000000
 -5.440152E+00  1.067856E+01  1.308518E+01  2.732963E+01  3.333355E+01  3.624397E+01  3.857810E+01  3.893417E+01  4.509523E+01
            0.000000  0.526706  0.000000
 -5.269696E+00  1.071177E+01  1.312739E+01  2.735344E+01  3.334735E+01  3.623051E+01  3.856698E+01  3.896380E+01  4.509235E+01
            0.000000  0.531770  0.000000
 -5.112686E+00  1.074182E+01  1.316547E+01  2.737505E+01  3.335985E+01  3.621794E+01  3.854487E+01  3.899109E+01  4.508734E+01
            0.000000  0.536834  0.000000
 -4.970549E+00  1.076872E+01  1.319943E+01  2.739442E+01  3.337105E+01  3.620639E+01  3.851167E+01  3.901589E+01  4.508023E+01
            0.000000  0.541899  0.000000
 -4.844510E+00  1.079247E+01  1.322930E+01  2.741155E+01  3.338093E+01  3.619596E+01  3.846807E+01  3.903807E+01  4.507123E+01
            0.000000  0.546963  0.000000
 -4.735411E+00  1.081306E+01  1.325512E+01  2.742641E+01  3.338951E+01  3.618674E+01  3.841606E+01  3.905750E+01  4.506088E+01
            0.000000  0.552028  0.000000
 -4.643566E+00  1.083049E+01  1.327691E+01  2.743899E+01  3.339677E+01  3.617882E+01  3.835950E+01  3.907410E+01  4.505007E+01
            0.000000  0.557092  0.000000
 -4.568751E+00  1.084475E+01  1.329470E+01  2.744930E+01  3.340272E+01  3.617226E+01  3.830412E+01  3.908778E+01  4.504003E+01
            0.000000  0.562157  0.000000
 -4.510473E+00  1.085584E+01  1.330851E+01  2.745731E+01  3.340734E+01  3.616710E+01  3.825636E+01  3.909848E+01  4.503194E+01
            0.000000  0.567221  0.000000
 -4.468439E+00  1.086377E+01  1.331836E+01  2.746304E+01  3.341065E+01  3.616339E+01  3.822116E+01  3.910616E+01  4.502648E+01
            0.000000  0.572286  0.000000
 -4.442864E+00  1.086853E+01  1.332427E+01  2.746648E+01  3.341263E+01  3.616116E+01  3.820041E+01  3.911079E+01  4.502357E+01
            0.000000  0.577350  0.000000
 -4.434252E+00  1.087011E+01  1.332623E+01  2.746762E+01  3.341329E+01  3.616041E+01  3.819369E+01  3.911233E+01  4.502270E+01
            0.005051  0.577350  0.000000
 -4.497959E+00  1.087045E+01  1.333451E+01  2.747150E+01  3.341408E+01  3.615991E+01  3.819354E+01  3.911129E+01  4.502212E+01
            0.010101  0.577350  0.000000
 -4.678999E+00  1.087147E+01  1.335894E+01  2.748323E+01  3.341643E+01  3.615842E+01  3.819310E+01  3.910820E+01  4.502040E+01
            0.015152  0.577350  0.000000
 -4.950779E+00  1.087316E+01  1.339839E+01  2.750305E+01  3.342035E+01  3.615593E+01  3.819239E+01  3.910304E+01  4.501754E+01
            0.020202  0.577350  0.000000
 -5.278082E+00  1.087553E+01  1.345115E+01  2.753140E+01  3.342583E+01  3.615244E+01  3.819143E+01  3.909586E+01  4.501357E+01
            0.025253  0.577350  0.000000
 -5.623936E+00  1.087857E+01  1.351520E+01  2.756881E+01  3.343287E+01  3.614797E+01  3.819027E+01  3.908666E+01  4.500850E+01
            0.030303  0.577350  0.000000
 -5.953260E+00  1.088229E+01  1.358843E+01  2.761595E+01  3.344148E+01  3.614250E+01  3.818894E+01  3.907548E+01  4.500237E+01
            0.035354  0.577350  0.000000
 -6.234056E+00  1.088668E+01  1.366883E+01  2.767350E+01  3.345165E+01  3.613603E+01  3.818752E+01  3.906237E+01  4.499521E+01
            0.040404  0.577350  0.000000
 -6.437648E+00  1.089173E+01  1.375468E+01  2.774210E+01  3.346338E+01  3.612859E+01  3.818604E+01  3.904738E+01  4.498708E+01
            0.045455  0.577350  0.000000
 -6.538842E+00  1.089745E+01  1.384457E+01  2.782221E+01  3.347666E+01  3.612016E+01  3.818458E+01  3.903055E+01  4.497803E+01
            0.050505  0.577350  0.000000
 -6.516211E+00  1.090383E+01  1.393745E+01  2.791399E+01  3.349151E+01  3.611076E+01  3.818317E+01  3.901196E+01  4.496811E+01
            0.055556  0.577350  0.000000
 -6.352143E+00  1.091087E+01  1.403264E+01  2.801721E+01  3.350792E+01  3.610040E+01  3.818186E+01  3.899168E+01  4.495738E+01
            0.060606  0.577350  0.000000
 -6.031888E+00  1.091855E+01  1.412976E+01  2.813114E+01  3.352589E+01  3.608910E+01  3.818065E+01  3.896979E+01  4.494592E+01
            0.065657  0.577350  0.000000
 -5.540345E+00  1.092687E+01  1.422873E+01  2.825465E+01  3.354542E+01  3.607686E+01  3.817953E+01  3.894637E+01  4.493378E+01
            0.070707  0.577350  0.000000
 -4.853810E+00  1.093583E+01  1.432964E+01  2.838621E+01  3.356650E+01  3.606370E+01  3.817849E+01  3.892150E+01  4.492103E+01
            0.075758  0.577350  0.000000
 -3.916572E+00  1.094540E+01  1.443273E+01  2.852410E+01  3.358913E+01  3.604964E+01  3.817745E+01  3.889528E+01  4.490775E+01
            0.080808  0.577350  0.000000
 -2.535582E+00  1.095558E+01  1.453832E+01  2.866655E+01  3.361330E+01  3.603470E+01  3.817636E+01  3.886780E+01  4.489400E+01
            0.085859  0.577350  0.000000
  1.672975E+00  1.096635E+01  1.464670E+01  2.881191E+01  3.363899E+01  3.601891E+01  3.817514E+01  3.883914E+01  4.487984E+01
            0.090909  0.577350  0.000000
  3.467850E+00  1.097769E+01  1.475814E+01  2.895873E+01  3.366619E+01  3.600228E+01  3.817371E+01  3.880941E+01  4.486535E+01
            0.095960  0.577350  0.000000
  4.582913E+00  1.098958E+01  1.487284E+01  2.910584E+01  3.369486E+01  3.598484E+01  3.817197E+01  3.877870E+01  4.485058E+01
            0.101010  0.577350  0.000000
  5.436100E+00  1.100201E+01  1.499086E+01  2.925233E+01  3.372498E+01  3.596661E+01  3.816984E+01  3.874709E+01  4.483559E+01
            0.106061  0.577350  0.000000
  6.128101E+00  1.101493E+01  1.511219E+01  2.939756E+01  3.375650E+01  3.594763E+01  3.816722E+01  3.871467E+01  4.482044E+01
            0.111111  0.577350  0.000000
  6.704057E+00  1.102834E+01  1.523668E+01  2.954109E+01  3.378939E+01  3.592793E+01  3.816403E+01  3.868154E+01  4.480518E+01
            0.116162  0.577350  0.000000
  7.189988E+00  1.104220E+01  1.536409E+01  2.968268E+01  3.382359E+01  3.590753E+01  3.816019E+01  3.864779E+01  4.478987E+01
            0.121212  0.577350  0.000000
  7.603173E+00  1.105649E+01  1.549408E+01  2.982221E+01  3.385906E+01  3.588648E+01  3.815560E+01  3.861349E+01  4.477457E+01
            0.126263  0.577350  0.000000
  7.956122E+00  1.107117E+01  1.562627E+01  2.995968E+01  3.389572E+01  3.586481E+01  3.815020E+01  3.857875E+01  4.475933E+01
            0.131313  0.577350  0.000000
  8.258400E+00  1.108621E+01  1.576021E+01  3.009515E+01  3.393352E+01  3.584257E+01  3.814391E+01  3.854363E+01  4.474422E+01
            0.136364  0.577350  0.000000
  8.517574E+00  1.110159E+01  1.589545E+01  3.022877E+01  3.397239E+01  3.581980E+01  3.813667E+01  3.850824E+01  4.472930E+01
            0.141414  0.577350  0.000000
  8.739769E+00  1.111728E+01  1.603152E+01  3.036072E+01  3.401225E+01  3.579655E+01  3.812841E+01  3.847264E+01  4.471464E+01
            0.146465  0.577350  0.000000
  8.930019E+00  1.113324E+01  1.616797E+01  3.049126E+01  3.405304E+01  3.577287E+01  3.811909E+01  3.843692E+01  4.470031E+01
            0.151515  0.577350  0.000000
  9.092510E+00  1.114945E+01  1.630436E+01  3.062069E+01  3.409467E+01  3.574881E+01  3.810868E+01  3.840117E+01  4.468641E+01
            0.156566  0.577350  0.000000
  9.230749E+00  1.116587E+01  1.644030E+01  3.074940E+01  3.413705E+01  3.572443E+01  3.809713E+01  3.836545E+01  4.467302E+01
            0.161616  0.577350  0.000000
  9.347692E+00  1.118248E+01  1.657540E+01  3.087785E+01  3.418010E+01  3.569978E+01  3.808445E+01  3.832984E+01  4.466025E+01
            0.166667  0.577350  0.000000
  9.445848E+00  1.119923E+01  1.670932E+01  3.100664E+01  3.422372E+01  3.567492E+01  3.807065E+01  3.829442E+01  4.464820E+01
            0.171717  0.577350  0.000000
  9.527357E+00  1.121611E+01  1.684173E+01  3.113645E+01  3.426781E+01  3.564990E+01  3.805575E+01  3.825925E+01  4.463701E+01
            0.176768  0.577350  0.000000
  9.594058E+00  1.123307E+01  1.697232E+01  3.126812E+01  3.431227E+01  3.562480E+01  3.803981E+01  3.822440E+01  4.462681E+01
            0.181818  0.577350  0.000000
  9.647527E+00  1.125008E+01  1.710077E+01  3.140256E+01  3.435698E+01  3.559965E+01  3.802288E+01  3.818994E+01  4.461775E+01
            0.186869  0.577350  0.000000
  9.689137E+00  1.126711E+01  1.722674E+01  3.154075E+01  3.440183E+01  3.557454E+01  3.800506E+01  3.815593E+01  4.460998E+01
            0.191919  0.577350  0.000000
  9.720070E+00  1.128411E+01  1.734986E+01  3.168355E+01  3.444670E+01  3.554951E+01  3.798643E+01  3.812245E+01  4.460363E+01
            0.196970  0.577350  0.000000
  9.741360E+00  1.130106E+01  1.746972E+01  3.183160E+01  3.449147E+01  3.552463E+01  3.796708E+01  3.808955E+01  4.459883E+01
            0.202020  0.577350  0.000000
  9.753881E+00  1.131792E+01  1.758586E+01  3.198507E+01  3.453600E+01  3.549996E+01  3.794705E+01  3.805731E+01  4.459563E+01
            0.207071  0.577350  0.000000
  9.758398E+00  1.133464E+01  1.769780E+01  3.214351E+01  3.458017E+01  3.547556E+01  3.792638E+01  3.802579E+01  4.459402E+01
            0.212121  0.577350  0.000000
  9.755551E+00  1.135120E+01  1.780508E+01  3.230582E+01  3.462385E+01  3.545150E+01  3.790505E+01  3.799505E+01  4.459390E+01
            0.217172  0.577350  0.000000
  9.745903E+00  1.136755E+01  1.790729E+01  3.247030E+01  3.466690E+01  3.542783E+01  3.788299E+01  3.796518E+01  4.459509E+01
            0.222222  0.577350  0.000000
  9.729988E+00  1.138367E+01  1.800410E+01  3.263492E+01  3.470918E+01  3.540462E+01  3.786013E+01  3.793623E+01  4.459735E+01
            0.227273  0.577350  0.000000
  9.708288E+00  1.139950E+01  1.809532E+01  3.279761E+01  3.475056E+01  3.538193E+01  3.783641E+01  3.790828E+01  4.460044E+01
            0.232323  0.577350  0.000000
  9.681320E+00  1.141502E+01  1.818086E+01  3.295648E+01  3.479091E+01  3.535982E+01  3.781178E+01  3.788139E+01  4.460410E+01
            0.237374  0.577350  0.000000
  9.649619E+00  1.143018E+01  1.826072E+01  3.311002E+01  3.483009E+01  3.533836E+01  3.778625E+01  3.785563E+01  4.460810E+01
            0.242424  0.577350  0.000000
  9.613769E+00  1.144495E+01  1.833500E+01  3.325712E+01  3.486796E+01  3.531760E+01  3.775988E+01  3.783107E+01  4.461228E+01
            0.247475  0.577350  0.000000
  9.574389E+00  1.145929E+01  1.840381E+01  3.339706E+01  3.490440E+01  3.529760E+01  3.773281E+01  3.780777E+01  4.461651E+01
            0.252525  0.577350  0.000000
  9.532143E+00  1.147315E+01  1.846734E+01  3.352940E+01  3.493927E+01  3.527842E+01  3.770521E+01  3.778578E+01  4.462070E+01
            0.257576  0.577350  0.000000
  9.487724E+00  1.148650E+01  1.852576E+01  3.365390E+01  3.497245E+01  3.526013E+01  3.767731E+01  3.776517E+01  4.462478E+01
            0.262626  0.577350  0.000000
  9.441847E+00  1.149930E+01  1.857924E+01  3.377046E+01  3.500381E+01  3.524278E+01  3.764937E+01  3.774597E+01  4.462873E+01
            0.267677  0.577350  0.000000
  9.395232E+00  1.151150E+01  1.862798E+01  3.387902E+01  3.503321E+01  3.522646E+01  3.762168E+01  3.772823E+01  4.463251E+01
            0.272727  0.577350  0.000000
  9.348593E+00  1.152305E+01  1.867213E+01  3.397957E+01  3.506052E+01  3.521125E+01  3.759455E+01  3.771197E+01  4.463612E+01
            0.277778  0.577350  0.000000
  9.302622E+00  1.153392E+01  1.871188E+01  3.407208E+01  3.508554E+01  3.519730E+01  3.756830E+01  3.769723E+01  4.463953E+01
            0.282828  0.577350  0.000000
  9.257968E+00  1.154407E+01  1.874738E+01  3.415651E+01  3.510794E+01  3.518489E+01  3.754326E+01  3.768400E+01  4.464273E+01
            0.287879  0.577350  0.000000
  9.215227E+00  1.155344E+01  1.877881E+01  3.423282E+01  3.512686E+01  3.517489E+01  3.751975E+01  3.767230E+01  4.464572E+01
            0.292929  0.577350  0.000000
  9.174924E+00  1.156200E+01  1.880630E+01  3.430096E+01  3.513918E+01  3.517039E+01  3.749806E+01  3.766209E+01  4.464846E+01
            0.297980  0.577350  0.000000
  9.137518E+00  1.156971E+01  1.883002E+01  3.436088E+01  3.514011E+01  3.517617E+01  3.747845E+01  3.765336E+01  4.465095E+01
            0.303030  0.577350  0.000000
  9.103401E+00  1.157652E+01  1.885010E+01  3.441255E+01  3.513487E+01  3.518704E+01  3.746114E+01  3.764607E+01  4.465317E+01
            0.308081  0.577350  0.000000
  9.072919E+00  1.158240E+01  1.886668E+01  3.445595E+01  3.512881E+01  3.519768E+01  3.744631E+01  3.764014E+01  4.465508E+01
            0.313131  0.577350  0.000000
  9.046424E+00  1.158730E+01  1.887989E+01  3.449115E+01  3.512337E+01  3.520670E+01  3.743408E+01  3.763552E+01  4.465669E+01
            0.318182  0.577350  0.000000
  9.024338E+00  1.159119E+01  1.888989E+01  3.451821E+01  3.511897E+01  3.521374E+01  3.742450E+01  3.763211E+01  4.465795E+01
            0.323232  0.577350  0.000000
  9.007251E+00  1.159402E+01  1.889683E+01  3.453730E+01  3.511576E+01  3.521871E+01  3.741763E+01  3.762981E+01  4.465887E+01
            0.328283  0.577350  0.000000
  8.996056E+00  1.159575E+01  1.890086E+01  3.454863E+01  3.511383E+01  3.522164E+01  3.741345E+01  3.762851E+01  4.465943E+01
            0.333333  0.577350  0.000000
  8.992096E+00  1.159635E+01  1.890220E+01  3.455246E+01  3.511320E+01  3.522258E+01  3.741202E+01  3.762810E+01  4.465963E+01
            0.330808  0.572976  0.000000
  8.997172E+00  1.159575E+01  1.890098E+01  3.454881E+01  3.511384E+01  3.522167E+01  3.741351E+01  3.762846E+01  4.465946E+01
            0.328283  0.568603  0.000000
  9.014151E+00  1.159392E+01  1.889760E+01  3.453832E+01  3.511572E+01  3.521904E+01  3.741802E+01  3.762942E+01  4.465894E+01
            0.325758  0.564229  0.000000
  9.046321E+00  1.159082E+01  1.889236E+01  3.452136E+01  3.511873E+01  3.521495E+01  3.742584E+01  3.763086E+01  4.465809E+01
            0.323232  0.559855  0.000000
  9.097289E+00  1.158639E+01  1.888559E+01  3.449825E+01  3.512259E+01  3.520976E+01  3.743740E+01  3.763262E+01  4.465695E+01
            0.320707  0.555481  0.000000
  9.170380E+00  1.158060E+01  1.887756E+01  3.446932E+01  3.512676E+01  3.520413E+01  3.745318E+01  3.763455E+01  4.465556E+01
            0.318182  0.551107  0.000000
  9.267792E+00  1.157340E+01  1.886842E+01  3.443483E+01  3.513015E+01  3.519928E+01  3.747360E+01  3.763652E+01  4.465397E+01
            0.315657  0.546733  0.000000
  9.389806E+00  1.156472E+01  1.885816E+01  3.439501E+01  3.513090E+01  3.519717E+01  3.749893E+01  3.763836E+01  4.465227E+01
            0.313131  0.542359  0.000000
  9.534342E+00  1.155453E+01  1.884656E+01  3.435009E+01  3.512706E+01  3.519985E+01  3.752910E+01  3.763994E+01  4.465051E+01
            0.310606  0.537985  0.000000
  9.697134E+00  1.154276E+01  1.883321E+01  3.430031E+01  3.511821E+01  3.520785E+01  3.756370E+01  3.764113E+01  4.464877E+01
            0.308081  0.533612  0.000000
  9.872457E+00  1.152937E+01  1.881756E+01  3.424591E+01  3.510539E+01  3.522022E+01  3.760197E+01  3.764177E+01  4.464709E+01
            0.305556  0.529238  0.000000
  1.005413E+01  1.151432E+01  1.879896E+01  3.418719E+01  3.508970E+01  3.523596E+01  3.764175E+01  3.764289E+01  4.464553E+01
            0.303030  0.524864  0.000000
  1.023638E+01  1.149754E+01  1.877682E+01  3.412447E+01  3.507184E+01  3.525443E+01  3.764093E+01  3.768536E+01  4.464410E+01
            0.300505  0.520490  0.000000
  1.041448E+01  1.147899E+01  1.875056E+01  3.405807E+01  3.505221E+01  3.527533E+01  3.763920E+01  3.772830E+01  4.464282E+01
            0.297980  0.516116  0.000000
  1.058486E+01  1.145862E+01  1.871974E+01  3.398833E+01  3.503105E+01  3.529846E+01  3.763644E+01  3.777073E+01  4.464170E+01
            0.295455  0.511742  0.000000
  1.074512E+01  1.143639E+01  1.868398E+01  3.391554E+01  3.500852E+01  3.532375E+01  3.763254E+01  3.781179E+01  4.464075E+01
            0.292929  0.507368  0.000000
  1.089380E+01  1.141226E+01  1.864302E+01  3.384000E+01  3.498470E+01  3.535113E+01  3.762739E+01  3.785083E+01  4.463997E+01
            0.290404  0.502995  0.000000
  1.103017E+01  1.138618E+01  1.859667E+01  3.376195E+01  3.495968E+01  3.538059E+01  3.762089E+01  3.788729E+01  4.463937E+01
            0.287879  0.498621  0.000000
  1.115399E+01  1.135811E+01  1.854480E+01  3.368163E+01  3.493349E+01  3.541210E+01  3.761295E+01  3.792077E+01  4.463893E+01
            0.285354  0.494247  0.000000
  1.126535E+01  1.132801E+01  1.848732E+01  3.359923E+01  3.490618E+01  3.544565E+01  3.760349E+01  3.795096E+01  4.463866E+01
            0.282828  0.489873  0.000000
  1.129584E+01  1.136455E+01  1.842420E+01  3.351494E+01  3.487776E+01  3.548123E+01  3.759241E+01  3.797760E+01  4.463856E+01
            0.280303  0.485499  0.000000
  1.126157E+01  1.145201E+01  1.835539E+01  3.342890E+01  3.484824E+01  3.551884E+01  3.757965E+01  3.800053E+01  4.463861E+01
            0.277778  0.481125  0.000000
  1.122515E+01  1.152819E+01  1.828089E+01  3.334127E+01  3.481763E+01  3.555846E+01  3.756513E+01  3.801960E+01  4.463881E+01
            0.275253  0.476751  0.000000
  1.118657E+01  1.159358E+01  1.820071E+01  3.325218E+01  3.478592E+01  3.560009E+01  3.754878E+01  3.803471E+01  4.463914E+01
            0.272727  0.472377  0.000000
  1.114577E+01  1.164866E+01  1.811486E+01  3.316174E+01  3.475311E+01  3.564370E+01  3.753055E+01  3.804578E+01  4.463960E+01
            0.270202  0.468004  0.000000
  1.110273E+01  1.169390E+01  1.802335E+01  3.307007E+01  3.471917E+01  3.568928E+01  3.751038E+01  3.805273E+01  4.464017E+01
            0.267677  0.463630  0.000000
  1.105742E+01  1.172974E+01  1.792623E+01  3.297728E+01  3.468409E+01  3.573681E+01  3.748823E+01  3.805551E+01  4.464082E+01
            0.265152  0.459256  0.000000
  1.100981E+01  1.175657E+01  1.782352E+01  3.288347E+01  3.464785E+01  3.578626E+01  3.746405E+01  3.805408E+01  4.464154E+01
            0.262626  0.454882  0.000000
  1.095987E+01  1.177479E+01  1.771527E+01  3.278876E+01  3.461043E+01  3.583760E+01  3.743783E+01  3.804839E+01  4.464231E+01
            0.260101  0.450508  0.000000
  1.090758E+01  1.178472E+01  1.760154E+01  3.269325E+01  3.457179E+01  3.589079E+01  3.740953E+01  3.803840E+01  4.464309E+01
            0.257576  0.446134  0.000000
  1.085293E+01  1.178671E+01  1.748238E+01  3.259706E+01  3.453192E+01  3.594576E+01  3.737915E+01  3.802409E+01  4.464386E+01
            0.255051  0.441760  0.000000
  1.079588E+01  1.178103E+01  1.735786E+01  3.250030E+01  3.449077E+01  3.600244E+01  3.734672E+01  3.800543E+01  4.464457E+01
            0.252525  0.437387  0.000000
  1.073642E+01  1.176796E+01  1.722807E+01  3.240309E+01  3.444834E+01  3.606072E+01  3.731227E+01  3.798238E+01  4.464518E+01
            0.250000  0.433013  0.000000
  1.067452E+01  1.174775E+01  1.709308E+01  3.230557E+01  3.440458E+01  3.612046E+01  3.727591E+01  3.795493E+01  4.464565E+01
            0.247475  0.428639  0.000000
  1.061019E+01  1.172063E+01  1.695301E+01  3.220787E+01  3.435947E+01  3.618145E+01  3.723778E+01  3.792306E+01  4.464592E+01
            0.244949  0.424265  0.000000
  1.054339E+01  1.168681E+01  1.680797E+01  3.211015E+01  3.431298E+01  3.624336E+01  3.719815E+01  3.788674E+01  4.464594E+01
            0.242424  0.419891  0.000000
  1.047411E+01  1.164650E+01  1.665808E+01  3.201256E+01  3.426509E+01  3.630570E+01  3.715746E+01  3.784596E+01  4.464565E+01
            0.239899  0.415517  0.000000
  1.040234E+01  1.159991E+01  1.650349E+01  3.191526E+01  3.421576E+01  3.636767E+01  3.711645E+01  3.780071E+01  4.464499E+01
            0.237374  0.411143  0.000000
  1.032805E+01  1.154721E+01  1.634439E+01  3.181844E+01  3.416497E+01  3.642792E+01  3.707642E+01  3.775096E+01  4.464393E+01
            0.234848  0.406770  0.000000
  1.025125E+01  1.148861E+01  1.618098E+01  3.172227E+01  3.411270E+01  3.648410E+01  3.703966E+01  3.769672E+01  4.464246E+01
            0.232323  0.402396  0.000000
  1.017190E+01  1.142428E+01  1.601352E+01  3.162694E+01  3.405892E+01  3.653205E+01  3.701028E+01  3.763798E+01  4.464060E+01
            0.229798  0.398022  0.000000
  1.008999E+01  1.135442E+01  1.584232E+01  3.153264E+01  3.400360E+01  3.656523E+01  3.699478E+01  3.757473E+01  4.463844E+01
            0.227273  0.393648  0.000000
  1.000553E+01  1.127923E+01  1.566780E+01  3.143958E+01  3.394672E+01  3.657619E+01  3.700054E+01  3.750697E+01  4.463616E+01
            0.224747  0.389274  0.000000
  9.918482E+00  1.119891E+01  1.549046E+01  3.134798E+01  3.388826E+01  3.656199E+01  3.703046E+01  3.743473E+01  4.463406E+01
            0.222222  0.384900  0.000000
  9.828858E+00  1.111371E+01  1.531095E+01  3.125805E+01  3.382821E+01  3.652658E+01  3.708056E+01  3.735800E+01  4.463256E+01
            0.219697  0.380526  0.000000
  9.736652E+00  1.102390E+01  1.513001E+01  3.117004E+01  3.376655E+01  3.647621E+01  3.714454E+01  3.727682E+01  4.463225E+01
            0.217172  0.376152  0.000000
  9.641865E+00  1.092976E+01  1.494855E+01  3.108419E+01  3.370327E+01  3.641562E+01  3.719124E+01  3.721760E+01  4.463382E+01
            0.214646  0.371779  0.000000
  9.544505E+00  1.083163E+01  1.476748E+01  3.100074E+01  3.363835E+01  3.634769E+01  3.710131E+01  3.729683E+01  4.463804E+01
            0.212121  0.367405  0.000000
  9.444584E+00  1.072985E+01  1.458772E+01  3.091992E+01  3.357179E+01  3.627408E+01  3.700710E+01  3.738055E+01  4.464566E+01
            0.209596  0.363031  0.000000
  9.342120E+00  1.062483E+01  1.441008E+01  3.084193E+01  3.350358E+01  3.619575E+01  3.690869E+01  3.746773E+01  4.465733E+01
            0.207071  0.358657  0.000000
  9.237138E+00  1.051696E+01  1.423512E+01  3.076690E+01  3.343373E+01  3.611331E+01  3.680620E+01  3.755775E+01  4.467346E+01
            0.204545  0.354283  0.000000
  9.129665E+00  1.040668E+01  1.406315E+01  3.069492E+01  3.336223E+01  3.602714E+01  3.669974E+01  3.765019E+01  4.469420E+01
            0.202020  0.349909  0.000000
  9.019735E+00  1.029440E+01  1.389420E+01  3.062601E+01  3.328909E+01  3.593752E+01  3.658942E+01  3.774475E+01  4.471944E+01
            0.199495  0.345535  0.000000
  8.907387E+00  1.018055E+01  1.372806E+01  3.056011E+01  3.321432E+01  3.584464E+01  3.647536E+01  3.784120E+01  4.474884E+01
            0.196970  0.341162  0.000000
  8.792664E+00  1.006560E+01  1.356438E+01  3.049715E+01  3.313793E+01  3.574865E+01  3.635770E+01  3.793938E+01  4.478192E+01
            0.194444  0.336788  0.000000
  8.675613E+00  9.950014E+00  1.340274E+01  3.043701E+01  3.305993E+01  3.564969E+01  3.623657E+01  3.803915E+01  4.481817E+01
            0.191919  0.332414  0.000000
  8.556284E+00  9.834252E+00  1.324271E+01  3.037957E+01  3.298033E+01  3.554785E+01  3.611210E+01  3.814037E+01  4.485705E+01
            0.189394  0.328040  0.000000
  8.434731E+00  9.718805E+00  1.308390E+01  3.032470E+01  3.289916E+01  3.544325E+01  3.598444E+01  3.824295E+01  4.489810E+01
            0.186869  0.323666  0.000000
  8.311011E+00  9.604178E+00  1.292599E+01  3.027227E+01  3.281643E+01  3.533597E+01  3.585375E+01  3.834678E+01  4.494091E+01
            0.184343  0.319292  0.000000
  8.185185E+00  9.490876E+00  1.276871E+01  3.022218E+01  3.273218E+01  3.522611E+01  3.572019E+01  3.845179E+01  4.498516E+01
            0.181818  0.314918  0.000000
  8.057314E+00  9.379401E+00  1.261187E+01  3.017430E+01  3.264641E+01  3.511374E+01  3.558395E+01  3.855789E+01  4.503058E+01
            0.179293  0.310544  0.000000
  7.927466E+00  9.270262E+00  1.245533E+01  3.012854E+01  3.255918E+01  3.499897E+01  3.544523E+01  3.866501E+01  4.507698E+01
            0.176768  0.306171  0.000000
  7.795706E+00  9.163966E+00  1.229899E+01  3.008483E+01  3.247050E+01  3.488187E+01  3.530426E+01  3.877308E+01  4.512419E+01
            0.174242  0.301797  0.000000
  7.662109E+00  9.061008E+00  1.214282E+01  3.004309E+01  3.238042E+01  3.476253E+01  3.516128E+01  3.888203E+01  4.517210E+01
            0.171717  0.297423  0.000000
  7.526744E+00  8.961880E+00  1.198678E+01  3.000326E+01  3.228898E+01  3.464104E+01  3.501657E+01  3.899180E+01  4.522062E+01
            0.169192  0.293049  0.000000
  7.389687E+00  8.867066E+00  1.183088E+01  2.996528E+01  3.219621E+01  3.451749E+01  3.487043E+01  3.910233E+01  4.526968E+01
            0.166667  0.288675  0.000000
  7.251013E+00  8.777036E+00  1.167514E+01  2.992911E+01  3.210217E+01  3.439195E+01  3.472320E+01  3.921354E+01  4.531923E+01
            0.164141  0.284301  0.000000
  7.110800E+00  8.692244E+00  1.151962E+01  2.989469E+01  3.200691E+01  3.426452E+01  3.457525E+01  3.932539E+01  4.536923E+01
            0.161616  0.279927  0.000000
  6.969123E+00  8.613123E+00  1.136436E+01  2.986200E+01  3.191049E+01  3.413529E+01  3.442698E+01  3.943779E+01  4.541965E+01
            0.159091  0.275554  0.000000
  6.826059E+00  8.540082E+00  1.120942E+01  2.983098E+01  3.181295E+01  3.400433E+01  3.427885E+01  3.955070E+01  4.547045E+01
            0.156566  0.271180  0.000000
  6.681683E+00  8.473497E+00  1.105488E+01  2.980160E+01  3.171436E+01  3.387174E+01  3.413133E+01  3.966404E+01  4.552162E+01
            0.154040  0.266806  0.000000
  6.536071E+00  8.413707E+00  1.090082E+01  2.977379E+01  3.161479E+01  3.373760E+01  3.398498E+01  3.977774E+01  4.557314E+01
            0.151515  0.262432  0.000000
  6.389296E+00  8.361008E+00  1.074734E+01  2.974750E+01  3.151429E+01  3.360200E+01  3.384035E+01  3.989172E+01  4.562497E+01
            0.148990  0.258058  0.000000
  6.241428E+00  8.315659E+00  1.059454E+01  2.972268E+01  3.141293E+01  3.346501E+01  3.369806E+01  4.000592E+01  4.567712E+01
            0.146465  0.253684  0.000000
  6.092540E+00  8.277873E+00  1.044255E+01  2.969926E+01  3.131079E+01  3.332673E+01  3.355878E+01  4.012025E+01  4.572954E+01
            0.143939  0.249310  0.000000
  5.942701E+00  8.247821E+00  1.029155E+01  2.967721E+01  3.120794E+01  3.318725E+01  3.342321E+01  4.023463E+01  4.578221E+01
            0.141414  0.244936  0.000000
  5.791982E+00  8.225629E+00  1.014176E+01  2.965651E+01  3.110444E+01  3.304663E+01  3.329207E+01  4.034898E+01  4.583509E+01
            0.138889  0.240563  0.000000
  5.640451E+00  8.211370E+00  9.993522E+00  2.963725E+01  3.100037E+01  3.290499E+01  3.316614E+01  4.046322E+01  4.588815E+01
            0.136364  0.236189  0.000000
  5.488181E+00  8.205021E+00  9.847346E+00  2.961960E+01  3.089582E+01  3.276239E+01  3.304622E+01  4.057725E+01  4.594135E+01
            0.133838  0.231815  0.000000
  5.335245E+00  8.206377E+00  9.704032E+00  2.960389E+01  3.079086E+01  3.261893E+01  3.293314E+01  4.069099E+01  4.599463E+01
            0.131313  0.227441  0.000000
  5.181718E+00  8.214857E+00  9.564877E+00  2.959073E+01  3.068557E+01  3.247470E+01  3.282771E+01  4.080433E+01  4.604793E+01
            0.128788  0.223067  0.000000
  5.027678E+00  8.229115E+00  9.432047E+00  2.958103E+01  3.058005E+01  3.232978E+01  3.273079E+01  4.091719E+01  4.610121E+01
            0.126263  0.218693  0.000000
  4.873204E+00  8.246317E+00  9.309222E+00  2.957612E+01  3.047438E+01  3.218427E+01  3.264319E+01  4.102946E+01  4.615440E+01
            0.123737  0.214319  0.000000
  4.718381E+00  8.260963E+00  9.202624E+00  2.957778E+01  3.036864E+01  3.203826E+01  3.256569E+01  4.114104E+01  4.620745E+01
            0.121212  0.209946  0.000000
  4.563296E+00  8.263693E+00  9.121936E+00  2.958830E+01  3.026293E+01  3.189185E+01  3.249907E+01  4.125183E+01  4.626029E+01
            0.118687  0.205572  0.000000
  4.408036E+00  8.242343E+00  9.078879E+00  2.961030E+01  3.015735E+01  3.174514E+01  3.244400E+01  4.136173E+01  4.631288E+01
            0.116162  0.201198  0.000000
  4.252690E+00  8.188158E+00  9.080558E+00  2.964657E+01  3.005199E+01  3.159824E+01  3.240112E+01  4.147064E+01  4.636516E+01
            0.113636  0.196824  0.000000
  4.097347E+00  8.102028E+00  9.122835E+00  2.969958E+01  2.994694E+01  3.145125E+01  3.237097E+01  4.157844E+01  4.641709E+01
            0.111111  0.192450  0.000000
  3.942099E+00  7.991670E+00  9.192978E+00  2.977096E+01  2.984231E+01  3.130427E+01  3.235397E+01  4.168505E+01  4.646861E+01
            0.108586  0.188076  0.000000
  3.787029E+00  7.865087E+00  9.276439E+00  2.973818E+01  2.986095E+01  3.115743E+01  3.235044E+01  4.179036E+01  4.651967E+01
            0.106061  0.183702  0.000000
  3.632218E+00  7.727911E+00  9.360186E+00  2.963467E+01  2.996807E+01  3.101085E+01  3.236052E+01  4.189428E+01  4.657021E+01
            0.103535  0.179328  0.000000
  3.477743E+00  7.583629E+00  9.433495E+00  2.953186E+01  3.008922E+01  3.086463E+01  3.238414E+01  4.199673E+01  4.662015E+01
            0.101010  0.174955  0.000000
  3.323671E+00  7.434337E+00  9.488202E+00  2.942985E+01  3.022023E+01  3.071892E+01  3.242097E+01  4.209762E+01  4.666941E+01
            0.098485  0.170581  0.000000
  3.170057E+00  7.281310E+00  9.518830E+00  2.932874E+01  3.035677E+01  3.057383E+01  3.247034E+01  4.219688E+01  4.671791E+01
            0.095960  0.166207  0.000000
  3.016939E+00  7.125347E+00  9.522464E+00  2.922864E+01  3.042950E+01  3.049528E+01  3.253120E+01  4.229444E+01  4.676557E+01
            0.093434  0.161833  0.000000
  2.864337E+00  6.966962E+00  9.498341E+00  2.912964E+01  3.028606E+01  3.063365E+01  3.260215E+01  4.239023E+01  4.681232E+01
            0.090909  0.157459  0.000000
  2.712252E+00  6.806503E+00  9.447271E+00  2.903183E+01  3.014366E+01  3.077144E+01  3.268150E+01  4.248421E+01  4.685809E+01
            0.088384  0.153085  0.000000
  2.560643E+00  6.644206E+00  9.371046E+00  2.893531E+01  3.000243E+01  3.090975E+01  3.276742E+01  4.257631E+01  4.690286E+01
            0.085859  0.148711  0.000000
  2.409433E+00  6.480247E+00  9.271939E+00  2.884018E+01  2.986252E+01  3.105068E+01  3.285805E+01  4.266651E+01  4.694659E+01
            0.083333  0.144338  0.000000
  2.258487E+00  6.314756E+00  9.152340E+00  2.874654E+01  2.972408E+01  3.119673E+01  3.295166E+01  4.275475E+01  4.698927E+01
            0.080808  0.139964  0.000000
  2.107606E+00  6.147843E+00  9.014510E+00  2.865447E+01  2.958725E+01  3.135004E+01  3.304671E+01  4.284101E+01  4.703089E+01
            0.078283  0.135590  0.000000
  1.956478E+00  5.979608E+00  8.860449E+00  2.856407E+01  2.945220E+01  3.151181E+01  3.314190E+01  4.292525E+01  4.707144E+01
            0.075758  0.131216  0.000000
  1.804661E+00  5.810159E+00  8.691839E+00  2.847542E+01  2.931907E+01  3.168197E+01  3.323618E+01  4.300745E+01  4.711091E+01
            0.073232  0.126842  0.000000
  1.651506E+00  5.639614E+00  8.510059E+00  2.838863E+01  2.918803E+01  3.185914E+01  3.332874E+01  4.308758E+01  4.714929E+01
            0.070707  0.122468  0.000000
  1.496071E+00  5.468117E+00  8.316235E+00  2.830378E+01  2.905924E+01  3.204095E+01  3.341893E+01  4.316562E+01  4.718655E+01
            0.068182  0.118094  0.000000
  1.336911E+00  5.295825E+00  8.111307E+00  2.822094E+01  2.893286E+01  3.222449E+01  3.350633E+01  4.324154E+01  4.722267E+01
            0.065657  0.113721  0.000000
  1.171746E+00  5.122914E+00  7.896098E+00  2.814022E+01  2.880906E+01  3.240680E+01  3.359059E+01  4.331531E+01  4.725762E+01
            0.063131  0.109347  0.000000
  9.966661E-01  4.949573E+00  7.671362E+00  2.806169E+01  2.868801E+01  3.258529E+01  3.367154E+01  4.338693E+01  4.729138E+01
            0.060606  0.104973  0.000000
  8.040537E-01  4.775998E+00  7.437815E+00  2.798544E+01  2.856987E+01  3.275790E+01  3.374903E+01  4.345635E+01  4.732395E+01
            0.058081  0.100599  0.000000
  5.749069E-01  4.602389E+00  7.196147E+00  2.791155E+01  2.845481E+01  3.292317E+01  3.382302E+01  4.352356E+01  4.735531E+01
            0.055556  0.096225  0.000000
  2.084577E-01  4.428951E+00  6.947030E+00  2.784010E+01  2.834302E+01  3.308020E+01  3.389348E+01  4.358852E+01  4.738547E+01
            0.053030  0.091851  0.000000
 -4.654170E-01  4.255893E+00  6.691121E+00  2.777117E+01  2.823465E+01  3.322850E+01  3.396043E+01  4.365120E+01  4.741442E+01
            0.050505  0.087477  0.000000
 -6.719901E-01  4.083432E+00  6.429062E+00  2.770484E+01  2.812988E+01  3.336793E+01  3.402389E+01  4.371157E+01  4.744218E+01
            0.047980  0.083103  0.000000
 -8.144177E-01  3.911797E+00  6.161479E+00  2.764120E+01  2.802888E+01  3.349855E+01  3.408390E+01  4.376959E+01  4.746873E+01
            0.045455  0.078730  0.000000
 -9.238593E-01  3.741234E+00  5.888992E+00  2.758031E+01  2.793182E+01  3.362057E+01  3.414049E+01  4.382521E+01  4.749409E+01
            0.042929  0.074356  0.000000
 -1.011931E+00  3.572014E+00  5.612218E+00  2.752224E+01  2.783887E+01  3.373427E+01  3.419373E+01  4.387837E+01  4.751824E+01
            0.040404  0.069982  0.000000
 -1.084603E+00  3.404438E+00  5.331784E+00  2.746708E+01  2.775018E+01  3.383995E+01  3.424364E+01  4.392903E+01  4.754118E+01
            0.037879  0.065608  0.000000
 -1.145485E+00  3.238851E+00  5.048339E+00  2.741488E+01  2.766593E+01  3.393793E+01  3.429027E+01  4.397712E+01  4.756290E+01
            0.035354  0.061234  0.000000
 -1.196979E+00  3.075652E+00  4.762570E+00  2.736572E+01  2.758627E+01  3.402850E+01  3.433367E+01  4.402257E+01  4.758338E+01
            0.032828  0.056860  0.000000
 -1.240796E+00  2.915309E+00  4.475226E+00  2.731965E+01  2.751135E+01  3.411195E+01  3.437387E+01  4.406531E+01  4.760260E+01
            0.030303  0.052486  0.000000
 -1.278207E+00  2.758377E+00  4.187151E+00  2.727673E+01  2.744132E+01  3.418852E+01  3.441092E+01  4.410528E+01  4.762054E+01
            0.027778  0.048113  0.000000
 -1.310189E+00  2.605524E+00  3.899327E+00  2.723702E+01  2.737632E+01  3.425841E+01  3.444485E+01  4.414239E+01  4.763718E+01
            0.025253  0.043739  0.000000
 -1.337518E+00  2.457554E+00  3.612933E+00  2.720057E+01  2.731648E+01  3.432180E+01  3.447569E+01  4.417658E+01  4.765249E+01
            0.022727  0.039365  0.000000
 -1.360810E+00  2.315441E+00  3.329434E+00  2.716742E+01  2.726194E+01  3.437884E+01  3.450348E+01  4.420776E+01  4.766645E+01
            0.020202  0.034991  0.000000
 -1.380568E+00  2.180362E+00  3.050711E+00  2.713763E+01  2.721281E+01  3.442965E+01  3.452826E+01  4.423587E+01  4.767902E+01
            0.017677  0.030617  0.000000
 -1.397191E+00  2.053739E+00  2.779251E+00  2.711124E+01  2.716919E+01  3.447432E+01  3.455005E+01  4.426084E+01  4.769018E+01
            0.015152  0.026243  0.000000
 -1.411015E+00  1.937250E+00  2.518416E+00  2.708828E+01  2.713119E+01  3.451292E+01  3.456888E+01  4.428261E+01  4.769991E+01
            0.012626  0.021869  0.000000
 -1.422307E+00  1.832853E+00  2.272842E+00  2.706879E+01  2.709888E+01  3.454549E+01  3.458479E+01  4.430114E+01  4.770819E+01
            0.010101  0.017495  0.000000
 -1.431280E+00  1.742729E+00  2.048945E+00  2.705279E+01  2.707236E+01  3.457206E+01  3.459782E+01  4.431635E+01  4.771499E+01
            0.007576  0.013122  0.000000
 -1.438092E+00  1.669179E+00  1.855445E+00  2.704032E+01  2.705167E+01  3.459261E+01  3.460802E+01  4.432823E+01  4.772029E+01
            0.005051  0.008748  0.000000
 -1.442874E+00  1.614330E+00  1.703571E+00  2.703137E+01  2.703688E+01  3.460703E+01  3.461554E+01  4.433674E+01  4.772409E+01
            0.002525  0.004374  0.000000
 -1.445710E+00  1.579080E+00  1.606755E+00  2.702589E+01  2.702809E+01  3.461518E+01  3.462056E+01  4.434185E+01  4.772638E+01
            0.000000  0.000000  0.000000
 -1.446653E+00  1.562478E+00  1.577764E+00  2.702393E+01  2.702530E+01  3.461763E+01  3.462249E+01  4.434356E+01  4.772714E+01


==> anc/fig05/phband17tcr1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
  1.636594E+00  1.654021E+00  2.703794E+00  2.703207E+01  2.703354E+01  3.463668E+01  3.464168E+01  4.440319E+01  4.739936E+01
            0.000000  0.005064  0.000000
 -1.359374E+00  1.666001E+00  2.702983E+00  2.703387E+01  2.703650E+01  3.463391E+01  3.468013E+01  4.440144E+01  4.745409E+01
            0.000000  0.010129  0.000000
 -1.601837E+00  1.699522E+00  2.700555E+00  2.703926E+01  2.704539E+01  3.462719E+01  3.471490E+01  4.439619E+01  4.746681E+01
            0.000000  0.015193  0.000000
 -1.669089E+00  1.753977E+00  2.696562E+00  2.704823E+01  2.706017E+01  3.461291E+01  3.474387E+01  4.438746E+01  4.747731E+01
            0.000000  0.020258  0.000000
 -1.571098E+00  1.827198E+00  2.691076E+00  2.706076E+01  2.708084E+01  3.459224E+01  3.476582E+01  4.437527E+01  4.748572E+01
            0.000000  0.025322  0.000000
 -1.262350E+00  1.916763E+00  2.684205E+00  2.707682E+01  2.710734E+01  3.456541E+01  3.478050E+01  4.435966E+01  4.749220E+01
            0.000000  0.030387  0.000000
 -3.973632E-01  2.020326E+00  2.676101E+00  2.709638E+01  2.713962E+01  3.453250E+01  3.478780E+01  4.434067E+01  4.749691E+01
            0.000000  0.035451  0.000000
  1.351526E+00  2.136230E+00  2.666940E+00  2.711941E+01  2.717762E+01  3.449351E+01  3.478760E+01  4.431834E+01  4.750000E+01
            0.000000  0.040516  0.000000
  2.073532E+00  2.271181E+00  2.656956E+00  2.714585E+01  2.722127E+01  3.444845E+01  3.477979E+01  4.429275E+01  4.750165E+01
            0.000000  0.045580  0.000000
  2.378105E+00  2.646408E+00  2.727591E+00  2.717566E+01  2.727047E+01  3.439729E+01  3.476428E+01  4.426395E+01  4.750199E+01
            0.000000  0.050645  0.000000
  2.519038E+00  2.635611E+00  3.303854E+00  2.720879E+01  2.732515E+01  3.434001E+01  3.474097E+01  4.423202E+01  4.750118E+01
            0.000000  0.055709  0.000000
  2.624919E+00  2.661085E+00  3.850192E+00  2.724518E+01  2.738519E+01  3.427655E+01  3.470985E+01  4.419703E+01  4.749933E+01
            0.000000  0.060774  0.000000
  2.614718E+00  2.805951E+00  4.369964E+00  2.728477E+01  2.745047E+01  3.420687E+01  3.467098E+01  4.415907E+01  4.749653E+01
            0.000000  0.065838  0.000000
  2.605445E+00  2.953229E+00  4.864966E+00  2.732750E+01  2.752088E+01  3.413088E+01  3.462453E+01  4.411823E+01  4.749284E+01
            0.000000  0.070903  0.000000
  2.597546E+00  3.102373E+00  5.335534E+00  2.737331E+01  2.759628E+01  3.404848E+01  3.457078E+01  4.407457E+01  4.748830E+01
            0.000000  0.075967  0.000000
  2.591509E+00  3.252911E+00  5.781267E+00  2.742213E+01  2.767654E+01  3.395957E+01  3.451016E+01  4.402819E+01  4.748290E+01
            0.000000  0.081032  0.000000
  2.587822E+00  3.404443E+00  6.201450E+00  2.747389E+01  2.776151E+01  3.386399E+01  3.444322E+01  4.397917E+01  4.747659E+01
            0.000000  0.086096  0.000000
  2.586983E+00  3.556643E+00  6.595330E+00  2.752852E+01  2.785105E+01  3.376159E+01  3.437060E+01  4.392758E+01  4.746929E+01
            0.000000  0.091161  0.000000
  2.589487E+00  3.709242E+00  6.962303E+00  2.758596E+01  2.794500E+01  3.365217E+01  3.429306E+01  4.387350E+01  4.746088E+01
            0.000000  0.096225  0.000000
  2.595804E+00  3.862008E+00  7.302044E+00  2.764612E+01  2.804320E+01  3.353552E+01  3.421142E+01  4.381700E+01  4.745120E+01
            0.000000  0.101290  0.000000
  2.606392E+00  4.014743E+00  7.614610E+00  2.770892E+01  2.814549E+01  3.341140E+01  3.412654E+01  4.375814E+01  4.744005E+01
            0.000000  0.106354  0.000000
  2.621657E+00  4.167254E+00  7.900508E+00  2.777429E+01  2.825170E+01  3.327955E+01  3.403927E+01  4.369698E+01  4.742720E+01
            0.000000  0.111418  0.000000
  2.641980E+00  4.319362E+00  8.160734E+00  2.784215E+01  2.836167E+01  3.313970E+01  3.395045E+01  4.363356E+01  4.741241E+01
            0.000000  0.116483  0.000000
  2.667679E+00  4.470879E+00  8.396778E+00  2.791240E+01  2.847523E+01  3.299157E+01  3.386086E+01  4.356794E+01  4.739540E+01
            0.000000  0.121547  0.000000
  2.699021E+00  4.621612E+00  8.610594E+00  2.798497E+01  2.859220E+01  3.283489E+01  3.377122E+01  4.350016E+01  4.737591E+01
            0.000000  0.126612  0.000000
  2.736222E+00  4.771361E+00  8.804535E+00  2.805975E+01  2.871242E+01  3.266943E+01  3.368214E+01  4.343024E+01  4.735366E+01
            0.000000  0.131676  0.000000
  2.779422E+00  4.919914E+00  8.981242E+00  2.813667E+01  2.883570E+01  3.249502E+01  3.359415E+01  4.335824E+01  4.732841E+01
            0.000000  0.136741  0.000000
  2.828722E+00  5.067064E+00  9.143518E+00  2.821563E+01  2.896188E+01  3.231156E+01  3.350770E+01  4.328418E+01  4.729996E+01
            0.000000  0.141805  0.000000
  2.884145E+00  5.212607E+00  9.294167E+00  2.829653E+01  2.909078E+01  3.211910E+01  3.342314E+01  4.320809E+01  4.726817E+01
            0.000000  0.146870  0.000000
  2.945672E+00  5.356368E+00  9.435844E+00  2.837928E+01  2.922222E+01  3.191789E+01  3.334073E+01  4.313002E+01  4.723296E+01
            0.000000  0.151934  0.000000
  3.013230E+00  5.498211E+00  9.570919E+00  2.846380E+01  2.935604E+01  3.170840E+01  3.326067E+01  4.304999E+01  4.719437E+01
            0.000000  0.156999  0.000000
  3.086692E+00  5.638063E+00  9.701366E+00  2.854998E+01  2.949205E+01  3.149141E+01  3.318310E+01  4.296805E+01  4.715254E+01
            0.000000  0.162063  0.000000
  3.165904E+00  5.775944E+00  9.828696E+00  2.863772E+01  2.963008E+01  3.126805E+01  3.310806E+01  4.288424E+01  4.710771E+01
            0.000000  0.167128  0.000000
  3.250659E+00  5.911966E+00  9.953907E+00  2.872694E+01  2.976998E+01  3.103979E+01  3.303548E+01  4.279860E+01  4.706025E+01
            0.000000  0.172192  0.000000
  3.340737E+00  6.046359E+00  1.007744E+01  2.881754E+01  2.991156E+01  3.080846E+01  3.296521E+01  4.271119E+01  4.701063E+01
            0.000000  0.177257  0.000000
  3.435879E+00  6.179446E+00  1.019913E+01  2.890941E+01  3.005467E+01  3.057614E+01  3.289700E+01  4.262206E+01  4.695936E+01
            0.000000  0.182321  0.000000
  3.535816E+00  6.311617E+00  1.031811E+01  2.900246E+01  3.019915E+01  3.034503E+01  3.283054E+01  4.253128E+01  4.690700E+01
            0.000000  0.187386  0.000000
  3.640264E+00  6.443275E+00  1.043265E+01  2.909659E+01  3.011729E+01  3.034484E+01  3.276556E+01  4.243891E+01  4.685409E+01
            0.000000  0.192450  0.000000
  3.748926E+00  6.574761E+00  1.054009E+01  2.919169E+01  2.989482E+01  3.049159E+01  3.270190E+01  4.234501E+01  4.680109E+01
            0.000000  0.197515  0.000000
  3.861507E+00  6.706288E+00  1.063674E+01  2.928766E+01  2.967907E+01  3.063924E+01  3.263962E+01  4.224967E+01  4.674835E+01
            0.000000  0.202579  0.000000
  3.977703E+00  6.837877E+00  1.071791E+01  2.938439E+01  2.947096E+01  3.078767E+01  3.257906E+01  4.215296E+01  4.669613E+01
            0.000000  0.207644  0.000000
  4.097223E+00  6.969332E+00  1.077800E+01  2.927078E+01  2.948176E+01  3.093672E+01  3.252087E+01  4.205497E+01  4.664453E+01
            0.000000  0.212708  0.000000
  4.219773E+00  7.100239E+00  1.081083E+01  2.907827E+01  2.957967E+01  3.108627E+01  3.246595E+01  4.195578E+01  4.659360E+01
            0.000000  0.217772  0.000000
  4.345069E+00  7.229996E+00  1.080977E+01  2.889275E+01  2.967799E+01  3.123619E+01  3.241542E+01  4.185549E+01  4.654327E+01
            0.000000  0.222837  0.000000
  4.472840E+00  7.357876E+00  1.076811E+01  2.871324E+01  2.977661E+01  3.138634E+01  3.237050E+01  4.175419E+01  4.649345E+01
            0.000000  0.227901  0.000000
  4.602819E+00  7.483076E+00  1.067914E+01  2.853864E+01  2.987540E+01  3.153662E+01  3.233245E+01  4.165200E+01  4.644404E+01
            0.000000  0.232966  0.000000
  4.734758E+00  7.604786E+00  1.053633E+01  2.836788E+01  2.997426E+01  3.168689E+01  3.230254E+01  4.154900E+01  4.639493E+01
            0.000000  0.238030  0.000000
  4.868409E+00  7.722238E+00  1.033327E+01  2.820002E+01  3.007304E+01  3.183706E+01  3.228199E+01  4.144532E+01  4.634604E+01
            0.000000  0.243095  0.000000
  5.003545E+00  7.834750E+00  1.006355E+01  2.803430E+01  3.017164E+01  3.198702E+01  3.227191E+01  4.134106E+01  4.629731E+01
            0.000000  0.248159  0.000000
  5.139944E+00  7.941757E+00  9.720519E+00  2.787024E+01  3.026993E+01  3.213665E+01  3.227327E+01  4.123636E+01  4.624872E+01
            0.000000  0.253224  0.000000
  5.277391E+00  8.042837E+00  9.296819E+00  2.770763E+01  3.036778E+01  3.228587E+01  3.228689E+01  4.113132E+01  4.620026E+01
            0.000000  0.258288  0.000000
  5.415689E+00  8.137696E+00  8.783767E+00  2.754654E+01  3.046508E+01  3.231337E+01  3.243457E+01  4.102607E+01  4.615195E+01
            0.000000  0.263353  0.000000
  5.554639E+00  8.167008E+00  8.229276E+00  2.738732E+01  3.056171E+01  3.235313E+01  3.258266E+01  4.092075E+01  4.610381E+01
            0.000000  0.268417  0.000000
  5.694057E+00  7.438237E+00  8.309663E+00  2.723056E+01  3.065755E+01  3.240644E+01  3.273005E+01  4.081547E+01  4.605586E+01
            0.000000  0.273482  0.000000
  5.833762E+00  6.563281E+00  8.386715E+00  2.707709E+01  3.075249E+01  3.247336E+01  3.287665E+01  4.071038E+01  4.600816E+01
            0.000000  0.278546  0.000000
  5.493477E+00  5.973580E+00  8.458820E+00  2.692795E+01  3.084641E+01  3.255378E+01  3.302237E+01  4.060559E+01  4.596072E+01
            0.000000  0.283611  0.000000
  4.104965E+00  6.113348E+00  8.526775E+00  2.678430E+01  3.093922E+01  3.264740E+01  3.316713E+01  4.050124E+01  4.591357E+01
            0.000000  0.288675  0.000000
  1.824205E+00  6.252901E+00  8.591617E+00  2.664741E+01  3.103079E+01  3.275375E+01  3.331084E+01  4.039746E+01  4.586673E+01
            0.000000  0.293740  0.000000
 -3.185980E+00  6.392090E+00  8.654561E+00  2.651857E+01  3.112103E+01  3.287218E+01  3.345341E+01  4.029438E+01  4.582019E+01
            0.000000  0.298804  0.000000
 -4.831777E+00  6.530761E+00  8.716947E+00  2.639903E+01  3.120986E+01  3.300195E+01  3.359475E+01  4.019213E+01  4.577395E+01
            0.000000  0.303869  0.000000
 -6.002776E+00  6.668776E+00  8.780184E+00  2.628993E+01  3.129716E+01  3.314224E+01  3.373477E+01  4.009085E+01  4.572799E+01
            0.000000  0.308933  0.000000
 -6.928736E+00  6.805996E+00  8.845672E+00  2.619226E+01  3.138286E+01  3.329220E+01  3.387337E+01  3.999068E+01  4.568229E+01
            0.000000  0.313998  0.000000
 -7.687172E+00  6.942289E+00  8.914734E+00  2.610678E+01  3.146688E+01  3.345092E+01  3.401045E+01  3.989174E+01  4.563683E+01
            0.000000  0.319062  0.000000
 -8.315577E+00  7.077531E+00  8.988543E+00  2.603401E+01  3.154915E+01  3.361748E+01  3.414591E+01  3.979418E+01  4.559160E+01
            0.000000  0.324126  0.000000
 -8.835993E+00  7.211598E+00  9.068058E+00  2.597421E+01  3.162960E+01  3.379089E+01  3.427962E+01  3.969815E+01  4.554657E+01
            0.000000  0.329191  0.000000
 -9.263309E+00  7.344377E+00  9.153984E+00  2.592739E+01  3.170817E+01  3.397013E+01  3.441146E+01  3.960381E+01  4.550174E+01
            0.000000  0.334255  0.000000
 -9.608704E+00  7.475753E+00  9.246743E+00  2.589332E+01  3.178482E+01  3.415420E+01  3.454129E+01  3.951132E+01  4.545711E+01
            0.000000  0.339320  0.000000
 -9.881278E+00  7.605619E+00  9.346470E+00  2.587153E+01  3.185951E+01  3.434206E+01  3.466897E+01  3.942085E+01  4.541270E+01
            0.000000  0.344384  0.000000
 -1.008889E+01  7.733873E+00  9.453026E+00  2.586141E+01  3.193219E+01  3.453270E+01  3.479433E+01  3.933259E+01  4.536855E+01
            0.000000  0.349449  0.000000
 -1.023863E+01  7.860413E+00  9.566034E+00  2.586218E+01  3.200285E+01  3.472509E+01  3.491718E+01  3.924674E+01  4.532472E+01
            0.000000  0.354513  0.000000
 -1.033704E+01  7.985146E+00  9.684911E+00  2.587295E+01  3.207148E+01  3.491821E+01  3.503733E+01  3.916352E+01  4.528130E+01
            0.000000  0.359578  0.000000
 -1.039029E+01  8.107976E+00  9.808923E+00  2.589277E+01  3.213806E+01  3.511104E+01  3.515455E+01  3.908316E+01  4.523839E+01
            0.000000  0.364642  0.000000
 -1.040414E+01  8.228819E+00  9.937231E+00  2.592066E+01  3.220259E+01  3.526860E+01  3.530259E+01  3.900591E+01  4.519615E+01
            0.000000  0.369707  0.000000
 -1.038402E+01  8.347589E+00  1.006893E+01  2.595559E+01  3.226508E+01  3.537922E+01  3.549196E+01  3.893204E+01  4.515476E+01
            0.000000  0.374771  0.000000
 -1.033494E+01  8.464206E+00  1.020312E+01  2.599658E+01  3.232555E+01  3.548610E+01  3.567834E+01  3.886185E+01  4.511448E+01
            0.000000  0.379836  0.000000
 -1.026145E+01  8.578595E+00  1.033888E+01  2.604265E+01  3.238401E+01  3.558892E+01  3.586107E+01  3.879566E+01  4.507565E+01
            0.000000  0.384900  0.000000
 -1.016761E+01  8.690683E+00  1.047537E+01  2.609286E+01  3.244048E+01  3.568733E+01  3.603968E+01  3.873381E+01  4.503872E+01
            0.000000  0.389965  0.000000
 -1.005690E+01  8.800408E+00  1.061179E+01  2.614634E+01  3.249500E+01  3.578095E+01  3.621390E+01  3.867665E+01  4.500425E+01
            0.000000  0.395029  0.000000
 -9.932129E+00  8.907704E+00  1.074743E+01  2.620228E+01  3.254759E+01  3.586938E+01  3.638366E+01  3.862457E+01  4.497298E+01
            0.000000  0.400094  0.000000
 -9.795456E+00  9.012517E+00  1.088167E+01  2.625994E+01  3.259828E+01  3.595219E+01  3.654909E+01  3.857794E+01  4.494577E+01
            0.000000  0.405158  0.000000
 -9.648328E+00  9.114793E+00  1.101396E+01  2.631864E+01  3.264713E+01  3.602898E+01  3.671042E+01  3.853716E+01  4.492357E+01
            0.000000  0.410223  0.000000
 -9.491628E+00  9.214485E+00  1.114385E+01  2.637780E+01  3.269415E+01  3.609934E+01  3.686786E+01  3.850258E+01  4.490732E+01
            0.000000  0.415287  0.000000
 -9.325893E+00  9.311550E+00  1.127098E+01  2.643690E+01  3.273939E+01  3.616289E+01  3.702144E+01  3.847454E+01  4.489776E+01
            0.000000  0.420352  0.000000
 -9.151610E+00  9.405945E+00  1.139503E+01  2.649552E+01  3.278290E+01  3.621933E+01  3.717085E+01  3.845330E+01  4.489526E+01
            0.000000  0.425416  0.000000
 -8.969507E+00  9.497637E+00  1.151577E+01  2.655329E+01  3.282471E+01  3.626846E+01  3.731547E+01  3.843900E+01  4.489969E+01
            0.000000  0.430480  0.000000
 -8.780684E+00  9.586588E+00  1.163302E+01  2.660994E+01  3.286486E+01  3.631019E+01  3.745439E+01  3.843168E+01  4.491033E+01
            0.000000  0.435545  0.000000
 -8.586590E+00  9.672769E+00  1.174664E+01  2.666524E+01  3.290340E+01  3.634457E+01  3.758666E+01  3.843124E+01  4.492606E+01
            0.000000  0.440609  0.000000
 -8.388845E+00  9.756148E+00  1.185655E+01  2.671903E+01  3.294036E+01  3.637181E+01  3.771151E+01  3.843742E+01  4.494548E+01
            0.000000  0.445674  0.000000
 -8.189012E+00  9.836698E+00  1.196265E+01  2.677119E+01  3.297578E+01  3.639228E+01  3.782840E+01  3.844978E+01  4.496721E+01
            0.000000  0.450738  0.000000
 -7.988426E+00  9.914394E+00  1.206492E+01  2.682166E+01  3.300970E+01  3.640647E+01  3.793715E+01  3.846781E+01  4.499000E+01
            0.000000  0.455803  0.000000
 -7.788083E+00  9.989206E+00  1.216331E+01  2.687041E+01  3.304215E+01  3.641496E+01  3.803783E+01  3.849084E+01  4.501283E+01
            0.000000  0.460867  0.000000
 -7.588627E+00  1.006111E+01  1.225778E+01  2.691742E+01  3.307316E+01  3.641841E+01  3.813072E+01  3.851817E+01  4.503496E+01
            0.000000  0.465932  0.000000
 -7.390380E+00  1.013009E+01  1.234834E+01  2.696269E+01  3.310277E+01  3.641750E+01  3.821619E+01  3.854906E+01  4.505584E+01
            0.000000  0.470996  0.000000
 -7.193409E+00  1.019612E+01  1.243494E+01  2.700625E+01  3.313100E+01  3.641292E+01  3.829464E+01  3.858277E+01  4.507512E+01
            0.000000  0.476061  0.000000
 -6.997613E+00  1.025918E+01  1.251758E+01  2.704810E+01  3.315786E+01  3.640532E+01  3.836647E+01  3.861860E+01  4.509259E+01
            0.000000  0.481125  0.000000
 -6.802791E+00  1.031925E+01  1.259624E+01  2.708827E+01  3.318339E+01  3.639531E+01  3.843195E+01  3.865587E+01  4.510811E+01
            0.000000  0.486190  0.000000
 -6.608729E+00  1.037631E+01  1.267089E+01  2.712676E+01  3.320759E+01  3.638345E+01  3.849127E+01  3.869399E+01  4.512160E+01
            0.000000  0.491254  0.000000
 -6.415278E+00  1.043035E+01  1.274153E+01  2.716357E+01  3.323048E+01  3.637023E+01  3.854445E+01  3.873239E+01  4.513302E+01
            0.000000  0.496319  0.000000
 -6.222413E+00  1.048136E+01  1.280812E+01  2.719869E+01  3.325206E+01  3.635610E+01  3.859137E+01  3.877058E+01  4.514234E+01
            0.000000  0.501383  0.000000
 -6.030294E+00  1.052931E+01  1.287067E+01  2.723209E+01  3.327235E+01  3.634143E+01  3.863170E+01  3.880813E+01  4.514955E+01
            0.000000  0.506448  0.000000
 -5.839307E+00  1.057421E+01  1.292914E+01  2.726373E+01  3.329135E+01  3.632655E+01  3.866492E+01  3.884466E+01  4.515463E+01
            0.000000  0.511512  0.000000
 -5.650125E+00  1.061604E+01  1.298354E+01  2.729357E+01  3.330905E+01  3.631176E+01  3.869029E+01  3.887982E+01  4.515757E+01
            0.000000  0.516577  0.000000
 -5.463742E+00  1.065480E+01  1.303386E+01  2.732156E+01  3.332546E+01  3.629728E+01  3.870685E+01  3.891334E+01  4.515837E+01
            0.000000  0.521641  0.000000
 -5.281495E+00  1.069048E+01  1.308010E+01  2.734762E+01  3.334057E+01  3.628334E+01  3.871345E+01  3.894496E+01  4.515707E+01
            0.000000  0.526706  0.000000
 -5.105070E+00  1.072307E+01  1.312226E+01  2.737170E+01  3.335439E+01  3.627011E+01  3.870882E+01  3.897445E+01  4.515372E+01
            0.000000  0.531770  0.000000
 -4.936474E+00  1.075257E+01  1.316034E+01  2.739374E+01  3.336690E+01  3.625774E+01  3.869172E+01  3.900163E+01  4.514848E+01
            0.000000  0.536834  0.000000
 -4.777988E+00  1.077897E+01  1.319436E+01  2.741365E+01  3.337811E+01  3.624636E+01  3.866129E+01  3.902634E+01  4.514160E+01
            0.000000  0.541899  0.000000
 -4.632021E+00  1.080228E+01  1.322432E+01  2.743139E+01  3.338801E+01  3.623608E+01  3.861758E+01  3.904845E+01  4.513354E+01
            0.000000  0.546963  0.000000
 -4.500908E+00  1.082249E+01  1.325025E+01  2.744689E+01  3.339660E+01  3.622699E+01  3.856237E+01  3.906782E+01  4.512492E+01
            0.000000  0.552028  0.000000
 -4.386667E+00  1.083959E+01  1.327216E+01  2.746010E+01  3.340388E+01  3.621918E+01  3.850004E+01  3.908437E+01  4.511658E+01
            0.000000  0.557092  0.000000
 -4.290844E+00  1.085359E+01  1.329006E+01  2.747097E+01  3.340983E+01  3.621270E+01  3.843759E+01  3.909802E+01  4.510936E+01
            0.000000  0.562157  0.000000
 -4.214577E+00  1.086448E+01  1.330396E+01  2.747947E+01  3.341446E+01  3.620760E+01  3.838324E+01  3.910870E+01  4.510391E+01
            0.000000  0.567221  0.000000
 -4.158874E+00  1.087226E+01  1.331389E+01  2.748556E+01  3.341777E+01  3.620394E+01  3.834330E+01  3.911637E+01  4.510043E+01
            0.000000  0.572286  0.000000
 -4.124805E+00  1.087693E+01  1.331984E+01  2.748922E+01  3.341976E+01  3.620173E+01  3.832003E+01  3.912098E+01  4.509864E+01
            0.000000  0.577350  0.000000
 -4.113319E+00  1.087848E+01  1.332182E+01  2.749044E+01  3.342042E+01  3.620099E+01  3.831256E+01  3.912252E+01  4.509812E+01
            0.005051  0.577350  0.000000
 -4.221082E+00  1.087882E+01  1.333078E+01  2.749411E+01  3.342121E+01  3.620049E+01  3.831165E+01  3.912148E+01  4.509785E+01
            0.010101  0.577350  0.000000
 -4.521046E+00  1.087982E+01  1.335701E+01  2.750520E+01  3.342358E+01  3.619900E+01  3.830894E+01  3.911837E+01  4.509704E+01
            0.015152  0.577350  0.000000
 -4.957038E+00  1.088148E+01  1.339876E+01  2.752401E+01  3.342752E+01  3.619653E+01  3.830450E+01  3.911321E+01  4.509564E+01
            0.020202  0.577350  0.000000
 -5.464868E+00  1.088380E+01  1.345352E+01  2.755100E+01  3.343303E+01  3.619306E+01  3.829842E+01  3.910600E+01  4.509359E+01
            0.025253  0.577350  0.000000
 -5.986893E+00  1.088680E+01  1.351852E+01  2.758681E+01  3.344011E+01  3.618860E+01  3.829088E+01  3.909677E+01  4.509082E+01
            0.030303  0.577350  0.000000
 -6.474973E+00  1.089045E+01  1.359109E+01  2.763218E+01  3.344876E+01  3.618315E+01  3.828205E+01  3.908556E+01  4.508721E+01
            0.035354  0.577350  0.000000
 -6.888784E+00  1.089477E+01  1.366902E+01  2.768795E+01  3.345897E+01  3.617672E+01  3.827219E+01  3.907241E+01  4.508267E+01
            0.040404  0.577350  0.000000
 -7.193863E+00  1.089975E+01  1.375059E+01  2.775493E+01  3.347075E+01  3.616930E+01  3.826155E+01  3.905736E+01  4.507709E+01
            0.045455  0.577350  0.000000
 -7.360684E+00  1.090539E+01  1.383468E+01  2.783381E+01  3.348409E+01  3.616091E+01  3.825044E+01  3.904048E+01  4.507035E+01
            0.050505  0.577350  0.000000
 -7.364590E+00  1.091168E+01  1.392068E+01  2.792502E+01  3.349899E+01  3.615155E+01  3.823917E+01  3.902182E+01  4.506236E+01
            0.055556  0.577350  0.000000
 -7.185768E+00  1.091861E+01  1.400843E+01  2.802861E+01  3.351545E+01  3.614124E+01  3.822803E+01  3.900146E+01  4.505303E+01
            0.060606  0.577350  0.000000
 -6.808080E+00  1.092617E+01  1.409809E+01  2.814416E+01  3.353348E+01  3.612998E+01  3.821733E+01  3.897949E+01  4.504232E+01
            0.065657  0.577350  0.000000
 -6.214909E+00  1.093436E+01  1.419011E+01  2.827072E+01  3.355307E+01  3.611779E+01  3.820731E+01  3.895597E+01  4.503018E+01
            0.070707  0.577350  0.000000
 -5.378011E+00  1.094316E+01  1.428509E+01  2.840688E+01  3.357422E+01  3.610468E+01  3.819818E+01  3.893101E+01  4.501663E+01
            0.075758  0.577350  0.000000
 -4.223521E+00  1.095257E+01  1.438367E+01  2.855083E+01  3.359691E+01  3.609067E+01  3.819010E+01  3.890469E+01  4.500170E+01
            0.080808  0.577350  0.000000
 -2.449590E+00  1.096255E+01  1.448648E+01  2.870060E+01  3.362115E+01  3.607578E+01  3.818319E+01  3.887710E+01  4.498546E+01
            0.085859  0.577350  0.000000
  2.450704E+00  1.097310E+01  1.459404E+01  2.885415E+01  3.364691E+01  3.606004E+01  3.817749E+01  3.884834E+01  4.496804E+01
            0.090909  0.577350  0.000000
  4.206717E+00  1.098419E+01  1.470667E+01  2.900956E+01  3.367418E+01  3.604345E+01  3.817303E+01  3.881851E+01  4.494959E+01
            0.095960  0.577350  0.000000
  5.358047E+00  1.099582E+01  1.482446E+01  2.916517E+01  3.370293E+01  3.602606E+01  3.816977E+01  3.878768E+01  4.493029E+01
            0.101010  0.577350  0.000000
  6.229097E+00  1.100794E+01  1.494725E+01  2.931956E+01  3.373313E+01  3.600788E+01  3.816764E+01  3.875596E+01  4.491036E+01
            0.106061  0.577350  0.000000
  6.916703E+00  1.102055E+01  1.507461E+01  2.947165E+01  3.376473E+01  3.598894E+01  3.816653E+01  3.872343E+01  4.489004E+01
            0.111111  0.577350  0.000000
  7.468344E+00  1.103362E+01  1.520592E+01  2.962066E+01  3.379770E+01  3.596928E+01  3.816630E+01  3.869018E+01  4.486959E+01
            0.116162  0.577350  0.000000
  7.913289E+00  1.104713E+01  1.534043E+01  2.976607E+01  3.383198E+01  3.594893E+01  3.816679E+01  3.865631E+01  4.484927E+01
            0.121212  0.577350  0.000000
  8.272052E+00  1.106104E+01  1.547732E+01  2.990760E+01  3.386753E+01  3.592793E+01  3.816782E+01  3.862190E+01  4.482934E+01
            0.126263  0.577350  0.000000
  8.560129E+00  1.107532E+01  1.561581E+01  3.004515E+01  3.390427E+01  3.590631E+01  3.816918E+01  3.858704E+01  4.481006E+01
            0.131313  0.577350  0.000000
  8.789743E+00  1.108996E+01  1.575518E+01  3.017882E+01  3.394215E+01  3.588412E+01  3.817064E+01  3.855181E+01  4.479165E+01
            0.136364  0.577350  0.000000
  8.970768E+00  1.110492E+01  1.589483E+01  3.030881E+01  3.398109E+01  3.586140E+01  3.817198E+01  3.851630E+01  4.477432E+01
            0.141414  0.577350  0.000000
  9.111293E+00  1.112018E+01  1.603430E+01  3.043547E+01  3.402104E+01  3.583821E+01  3.817296E+01  3.848059E+01  4.475825E+01
            0.146465  0.577350  0.000000
  9.218021E+00  1.113569E+01  1.617323E+01  3.055924E+01  3.406190E+01  3.581458E+01  3.817333E+01  3.844477E+01  4.474356E+01
            0.151515  0.577350  0.000000
  9.296536E+00  1.115144E+01  1.631138E+01  3.068068E+01  3.410360E+01  3.579059E+01  3.817283E+01  3.840891E+01  4.473034E+01
            0.156566  0.577350  0.000000
  9.351526E+00  1.116738E+01  1.644859E+01  3.080046E+01  3.414605E+01  3.576627E+01  3.817121E+01  3.837309E+01  4.471866E+01
            0.161616  0.577350  0.000000
  9.386930E+00  1.118350E+01  1.658473E+01  3.091938E+01  3.418917E+01  3.574168E+01  3.816816E+01  3.833739E+01  4.470850E+01
            0.166667  0.577350  0.000000
  9.406103E+00  1.119976E+01  1.671974E+01  3.103838E+01  3.423286E+01  3.571689E+01  3.816341E+01  3.830187E+01  4.469986E+01
            0.171717  0.577350  0.000000
  9.411909E+00  1.121612E+01  1.685352E+01  3.115855E+01  3.427702E+01  3.569194E+01  3.815662E+01  3.826661E+01  4.469267E+01
            0.176768  0.577350  0.000000
  9.406819E+00  1.123256E+01  1.698594E+01  3.128115E+01  3.432154E+01  3.566690E+01  3.814744E+01  3.823168E+01  4.468686E+01
            0.181818  0.577350  0.000000
  9.392966E+00  1.124905E+01  1.711683E+01  3.140750E+01  3.436632E+01  3.564182E+01  3.813552E+01  3.819714E+01  4.468234E+01
            0.186869  0.577350  0.000000
  9.372229E+00  1.126555E+01  1.724593E+01  3.153899E+01  3.441123E+01  3.561678E+01  3.812049E+01  3.816306E+01  4.467902E+01
            0.191919  0.577350  0.000000
  9.346240E+00  1.128202E+01  1.737290E+01  3.167686E+01  3.445616E+01  3.559182E+01  3.810202E+01  3.812950E+01  4.467681E+01
            0.196970  0.577350  0.000000
  9.316428E+00  1.129845E+01  1.749726E+01  3.182200E+01  3.450099E+01  3.556701E+01  3.807986E+01  3.809653E+01  4.467562E+01
            0.202020  0.577350  0.000000
  9.283973E+00  1.131478E+01  1.761846E+01  3.197472E+01  3.454558E+01  3.554241E+01  3.805393E+01  3.806423E+01  4.467536E+01
            0.207071  0.577350  0.000000
  9.249861E+00  1.133100E+01  1.773587E+01  3.213458E+01  3.458980E+01  3.551808E+01  3.802433E+01  3.803264E+01  4.467594E+01
            0.212121  0.577350  0.000000
  9.214819E+00  1.134705E+01  1.784886E+01  3.230027E+01  3.463353E+01  3.549410E+01  3.799141E+01  3.800185E+01  4.467722E+01
            0.217172  0.577350  0.000000
  9.179411E+00  1.136291E+01  1.795681E+01  3.246980E+01  3.467662E+01  3.547051E+01  3.795570E+01  3.797191E+01  4.467905E+01
            0.222222  0.577350  0.000000
  9.144105E+00  1.137853E+01  1.805918E+01  3.264071E+01  3.471895E+01  3.544738E+01  3.791794E+01  3.794290E+01  4.468126E+01
            0.227273  0.577350  0.000000
  9.109251E+00  1.139389E+01  1.815558E+01  3.281049E+01  3.476038E+01  3.542477E+01  3.787890E+01  3.791489E+01  4.468364E+01
            0.232323  0.577350  0.000000
  9.075259E+00  1.140895E+01  1.824571E+01  3.297685E+01  3.480076E+01  3.540274E+01  3.783937E+01  3.788794E+01  4.468603E+01
            0.237374  0.577350  0.000000
  9.042558E+00  1.142366E+01  1.832943E+01  3.313790E+01  3.483998E+01  3.538135E+01  3.780006E+01  3.786213E+01  4.468826E+01
            0.242424  0.577350  0.000000
  9.011655E+00  1.143798E+01  1.840670E+01  3.329223E+01  3.487790E+01  3.536066E+01  3.776162E+01  3.783751E+01  4.469021E+01
            0.247475  0.577350  0.000000
  8.983090E+00  1.145189E+01  1.847755E+01  3.343888E+01  3.491439E+01  3.534073E+01  3.772457E+01  3.781415E+01  4.469183E+01
            0.252525  0.577350  0.000000
  8.957416E+00  1.146534E+01  1.854210E+01  3.357720E+01  3.494933E+01  3.532160E+01  3.768939E+01  3.779210E+01  4.469308E+01
            0.257576  0.577350  0.000000
  8.935158E+00  1.147828E+01  1.860051E+01  3.370682E+01  3.498258E+01  3.530335E+01  3.765646E+01  3.777143E+01  4.469398E+01
            0.262626  0.577350  0.000000
  8.916770E+00  1.149069E+01  1.865299E+01  3.382749E+01  3.501402E+01  3.528601E+01  3.762611E+01  3.775217E+01  4.469457E+01
            0.267677  0.577350  0.000000
  8.902582E+00  1.150251E+01  1.869979E+01  3.393908E+01  3.504355E+01  3.526967E+01  3.759864E+01  3.773437E+01  4.469492E+01
            0.272727  0.577350  0.000000
  8.892770E+00  1.151371E+01  1.874120E+01  3.404150E+01  3.507103E+01  3.525437E+01  3.757424E+01  3.771806E+01  4.469510E+01
            0.277778  0.577350  0.000000
  8.887325E+00  1.152425E+01  1.877750E+01  3.413472E+01  3.509635E+01  3.524022E+01  3.755308E+01  3.770325E+01  4.469519E+01
            0.282828  0.577350  0.000000
  8.886020E+00  1.153408E+01  1.880902E+01  3.421874E+01  3.511933E+01  3.522731E+01  3.753522E+01  3.768997E+01  4.469527E+01
            0.287879  0.577350  0.000000
  8.888402E+00  1.154317E+01  1.883609E+01  3.429359E+01  3.513976E+01  3.521588E+01  3.752066E+01  3.767821E+01  4.469540E+01
            0.292929  0.577350  0.000000
  8.893790E+00  1.155147E+01  1.885903E+01  3.435938E+01  3.515707E+01  3.520645E+01  3.750925E+01  3.766796E+01  4.469562E+01
            0.297980  0.577350  0.000000
  8.901306E+00  1.155895E+01  1.887815E+01  3.441624E+01  3.516954E+01  3.520076E+01  3.750079E+01  3.765918E+01  4.469598E+01
            0.303030  0.577350  0.000000
  8.909915E+00  1.156556E+01  1.889378E+01  3.446439E+01  3.517348E+01  3.520251E+01  3.749493E+01  3.765184E+01  4.469648E+01
            0.308081  0.577350  0.000000
  8.918504E+00  1.157126E+01  1.890621E+01  3.450410E+01  3.517064E+01  3.520998E+01  3.749124E+01  3.764587E+01  4.469710E+01
            0.313131  0.577350  0.000000
  8.925997E+00  1.157602E+01  1.891569E+01  3.453569E+01  3.516628E+01  3.521797E+01  3.748924E+01  3.764122E+01  4.469782E+01
            0.318182  0.577350  0.000000
  8.931529E+00  1.157979E+01  1.892251E+01  3.455955E+01  3.516234E+01  3.522458E+01  3.748839E+01  3.763778E+01  4.469859E+01
            0.323232  0.577350  0.000000
  8.934649E+00  1.158254E+01  1.892689E+01  3.457607E+01  3.515938E+01  3.522934E+01  3.748820E+01  3.763546E+01  4.469933E+01
            0.328283  0.577350  0.000000
  8.935607E+00  1.158422E+01  1.892909E+01  3.458569E+01  3.515758E+01  3.523215E+01  3.748824E+01  3.763415E+01  4.469997E+01
            0.333333  0.577350  0.000000
  8.935666E+00  1.158480E+01  1.892934E+01  3.458884E+01  3.515701E+01  3.523305E+01  3.748828E+01  3.763373E+01  4.470043E+01
            0.330808  0.572976  0.000000
  8.937551E+00  1.158421E+01  1.892879E+01  3.458578E+01  3.515760E+01  3.523218E+01  3.748839E+01  3.763409E+01  4.470011E+01
            0.328283  0.568603  0.000000
  8.945897E+00  1.158244E+01  1.892672E+01  3.457701E+01  3.515931E+01  3.522972E+01  3.748880E+01  3.763506E+01  4.469937E+01
            0.325758  0.564229  0.000000
  8.966544E+00  1.157942E+01  1.892337E+01  3.456283E+01  3.516189E+01  3.522603E+01  3.749030E+01  3.763652E+01  4.469816E+01
            0.323232  0.559855  0.000000
  9.006416E+00  1.157512E+01  1.891889E+01  3.454343E+01  3.516477E+01  3.522180E+01  3.749406E+01  3.763830E+01  4.469647E+01
            0.320707  0.555481  0.000000
  9.072447E+00  1.156949E+01  1.891334E+01  3.451889E+01  3.516677E+01  3.521833E+01  3.750153E+01  3.764025E+01  4.469427E+01
            0.318182  0.551107  0.000000
  9.170005E+00  1.156247E+01  1.890657E+01  3.448917E+01  3.516590E+01  3.521770E+01  3.751421E+01  3.764224E+01  4.469159E+01
            0.315657  0.546733  0.000000
  9.301277E+00  1.155402E+01  1.889821E+01  3.445413E+01  3.516053E+01  3.522169E+01  3.753330E+01  3.764412E+01  4.468844E+01
            0.313131  0.542359  0.000000
  9.464313E+00  1.154409E+01  1.888763E+01  3.441359E+01  3.515082E+01  3.523020E+01  3.755950E+01  3.764573E+01  4.468489E+01
            0.310606  0.537985  0.000000
  9.653204E+00  1.153262E+01  1.887399E+01  3.436741E+01  3.513788E+01  3.524226E+01  3.759273E+01  3.764695E+01  4.468099E+01
            0.308081  0.533612  0.000000
  9.859350E+00  1.151956E+01  1.885634E+01  3.431554E+01  3.512256E+01  3.525710E+01  3.763222E+01  3.764763E+01  4.467682E+01
            0.305556  0.529238  0.000000
  1.007326E+01  1.150486E+01  1.883375E+01  3.425806E+01  3.510533E+01  3.527433E+01  3.764764E+01  3.767665E+01  4.467244E+01
            0.303030  0.524864  0.000000
  1.028615E+01  1.148848E+01  1.880539E+01  3.419515E+01  3.508648E+01  3.529375E+01  3.764685E+01  3.772440E+01  4.466795E+01
            0.300505  0.520490  0.000000
  1.049095E+01  1.147037E+01  1.877064E+01  3.412714E+01  3.506619E+01  3.531526E+01  3.764515E+01  3.777380E+01  4.466345E+01
            0.297980  0.516116  0.000000
  1.068265E+01  1.145047E+01  1.872913E+01  3.405443E+01  3.504456E+01  3.533882E+01  3.764242E+01  3.782334E+01  4.465904E+01
            0.295455  0.511742  0.000000
  1.085813E+01  1.142875E+01  1.868069E+01  3.397746E+01  3.502168E+01  3.536440E+01  3.763854E+01  3.787172E+01  4.465482E+01
            0.292929  0.507368  0.000000
  1.101586E+01  1.140517E+01  1.862541E+01  3.389673E+01  3.499761E+01  3.539199E+01  3.763341E+01  3.791791E+01  4.465092E+01
            0.290404  0.502995  0.000000
  1.115544E+01  1.137967E+01  1.856355E+01  3.381272E+01  3.497239E+01  3.542159E+01  3.762694E+01  3.796112E+01  4.464744E+01
            0.287879  0.498621  0.000000
  1.127726E+01  1.135223E+01  1.849553E+01  3.372595E+01  3.494606E+01  3.545319E+01  3.761902E+01  3.800077E+01  4.464450E+01
            0.285354  0.494247  0.000000
  1.132279E+01  1.138219E+01  1.842189E+01  3.363690E+01  3.491863E+01  3.548680E+01  3.760957E+01  3.803644E+01  4.464218E+01
            0.282828  0.489873  0.000000
  1.129134E+01  1.147139E+01  1.834325E+01  3.354604E+01  3.489012E+01  3.552241E+01  3.759850E+01  3.806782E+01  4.464058E+01
            0.280303  0.485499  0.000000
  1.125782E+01  1.154615E+01  1.826028E+01  3.345384E+01  3.486053E+01  3.556001E+01  3.758575E+01  3.809471E+01  4.463975E+01
            0.277778  0.481125  0.000000
  1.122220E+01  1.160779E+01  1.817368E+01  3.336069E+01  3.482987E+01  3.559961E+01  3.757124E+01  3.811697E+01  4.463974E+01
            0.275253  0.476751  0.000000
  1.118446E+01  1.165764E+01  1.808415E+01  3.326697E+01  3.479813E+01  3.564118E+01  3.755491E+01  3.813449E+01  4.464058E+01
            0.272727  0.472377  0.000000
  1.114455E+01  1.169693E+01  1.799232E+01  3.317301E+01  3.476528E+01  3.568472E+01  3.753670E+01  3.814721E+01  4.464225E+01
            0.270202  0.468004  0.000000
  1.110244E+01  1.172683E+01  1.789880E+01  3.307908E+01  3.473133E+01  3.573021E+01  3.751655E+01  3.815509E+01  4.464474E+01
            0.267677  0.463630  0.000000
  1.105812E+01  1.174843E+01  1.780409E+01  3.298540E+01  3.469624E+01  3.577763E+01  3.749443E+01  3.815810E+01  4.464798E+01
            0.265152  0.459256  0.000000
  1.101154E+01  1.176267E+01  1.770860E+01  3.289212E+01  3.465999E+01  3.582695E+01  3.747030E+01  3.815625E+01  4.465190E+01
            0.262626  0.454882  0.000000
  1.096270E+01  1.177040E+01  1.761260E+01  3.279933E+01  3.462256E+01  3.587812E+01  3.744412E+01  3.814953E+01  4.465641E+01
            0.260101  0.450508  0.000000
  1.091155E+01  1.177238E+01  1.751624E+01  3.270708E+01  3.458391E+01  3.593112E+01  3.741590E+01  3.813798E+01  4.466137E+01
            0.257576  0.446134  0.000000
  1.085809E+01  1.176922E+01  1.741952E+01  3.261536E+01  3.454403E+01  3.598586E+01  3.738562E+01  3.812163E+01  4.466666E+01
            0.255051  0.441760  0.000000
  1.080229E+01  1.176145E+01  1.732227E+01  3.252411E+01  3.450288E+01  3.604228E+01  3.735332E+01  3.810051E+01  4.467212E+01
            0.252525  0.437387  0.000000
  1.074414E+01  1.174947E+01  1.722420E+01  3.243323E+01  3.446044E+01  3.610025E+01  3.731905E+01  3.807467E+01  4.467761E+01
            0.250000  0.433013  0.000000
  1.068362E+01  1.173362E+01  1.712482E+01  3.234260E+01  3.441668E+01  3.615960E+01  3.728293E+01  3.804417E+01  4.468294E+01
            0.247475  0.428639  0.000000
  1.062071E+01  1.171413E+01  1.702351E+01  3.225208E+01  3.437156E+01  3.622010E+01  3.724514E+01  3.800905E+01  4.468798E+01
            0.244949  0.424265  0.000000
  1.055540E+01  1.169118E+01  1.691951E+01  3.216153E+01  3.432506E+01  3.628139E+01  3.720597E+01  3.796937E+01  4.469255E+01
            0.242424  0.419891  0.000000
  1.048768E+01  1.166488E+01  1.681193E+01  3.207081E+01  3.427716E+01  3.634290E+01  3.716595E+01  3.792517E+01  4.469652E+01
            0.239899  0.415517  0.000000
  1.041752E+01  1.163532E+01  1.669978E+01  3.197980E+01  3.422782E+01  3.640371E+01  3.712593E+01  3.787650E+01  4.469978E+01
            0.237374  0.411143  0.000000
  1.034492E+01  1.160256E+01  1.658200E+01  3.188843E+01  3.417702E+01  3.646227E+01  3.708742E+01  3.782339E+01  4.470225E+01
            0.234848  0.406770  0.000000
  1.026987E+01  1.156661E+01  1.645752E+01  3.179663E+01  3.412474E+01  3.651588E+01  3.705305E+01  3.776589E+01  4.470389E+01
            0.232323  0.402396  0.000000
  1.019235E+01  1.152747E+01  1.632530E+01  3.170443E+01  3.407094E+01  3.655992E+01  3.702741E+01  3.770401E+01  4.470475E+01
            0.229798  0.398022  0.000000
  1.011235E+01  1.148509E+01  1.618444E+01  3.161190E+01  3.401561E+01  3.658758E+01  3.701724E+01  3.763779E+01  4.470495E+01
            0.227273  0.393648  0.000000
  1.002987E+01  1.143935E+01  1.603424E+01  3.151917E+01  3.395873E+01  3.659233E+01  3.702903E+01  3.756725E+01  4.470472E+01
            0.224747  0.389274  0.000000
  9.944901E+00  1.139006E+01  1.587435E+01  3.142650E+01  3.390026E+01  3.657302E+01  3.706387E+01  3.749242E+01  4.470442E+01
            0.222222  0.384900  0.000000
  9.857443E+00  1.133690E+01  1.570483E+01  3.133420E+01  3.384020E+01  3.653438E+01  3.711702E+01  3.741335E+01  4.470453E+01
            0.219697  0.380526  0.000000
  9.767499E+00  1.127936E+01  1.552629E+01  3.124271E+01  3.377853E+01  3.648218E+01  3.718262E+01  3.733010E+01  4.470566E+01
            0.217172  0.376152  0.000000
  9.675080E+00  1.121678E+01  1.533986E+01  3.115254E+01  3.371523E+01  3.642057E+01  3.724277E+01  3.725651E+01  4.470848E+01
            0.214646  0.371779  0.000000
  9.580197E+00  1.114829E+01  1.514718E+01  3.106427E+01  3.365030E+01  3.635205E+01  3.715151E+01  3.733614E+01  4.471370E+01
            0.212121  0.367405  0.000000
  9.482871E+00  1.107295E+01  1.495016E+01  3.097847E+01  3.358372E+01  3.627807E+01  3.705649E+01  3.742002E+01  4.472195E+01
            0.209596  0.363031  0.000000
  9.383126E+00  1.098980E+01  1.475081E+01  3.089570E+01  3.351550E+01  3.619951E+01  3.695794E+01  3.750724E+01  4.473371E+01
            0.207071  0.358657  0.000000
  9.280993E+00  1.089804E+01  1.455090E+01  3.081640E+01  3.344563E+01  3.611689E+01  3.685611E+01  3.759724E+01  4.474927E+01
            0.204545  0.354283  0.000000
  9.176506E+00  1.079710E+01  1.435181E+01  3.074090E+01  3.337411E+01  3.603060E+01  3.675125E+01  3.768962E+01  4.476868E+01
            0.202020  0.349909  0.000000
  9.069707E+00  1.068674E+01  1.415445E+01  3.066933E+01  3.330094E+01  3.594087E+01  3.664356E+01  3.778410E+01  4.479181E+01
            0.199495  0.345535  0.000000
  8.960643E+00  1.056716E+01  1.395931E+01  3.060168E+01  3.322614E+01  3.584789E+01  3.653322E+01  3.788047E+01  4.481839E+01
            0.196970  0.341162  0.000000
  8.849363E+00  1.043895E+01  1.376666E+01  3.053784E+01  3.314972E+01  3.575181E+01  3.642037E+01  3.797855E+01  4.484810E+01
            0.194444  0.336788  0.000000
  8.735924E+00  1.030309E+01  1.357664E+01  3.047757E+01  3.307168E+01  3.565276E+01  3.630507E+01  3.807822E+01  4.488061E+01
            0.191919  0.332414  0.000000
  8.620386E+00  1.016091E+01  1.338943E+01  3.042059E+01  3.299205E+01  3.555084E+01  3.618737E+01  3.817935E+01  4.491563E+01
            0.189394  0.328040  0.000000
  8.502815E+00  1.001408E+01  1.320530E+01  3.036658E+01  3.291083E+01  3.544615E+01  3.606725E+01  3.828184E+01  4.495290E+01
            0.186869  0.323666  0.000000
  8.383278E+00  9.864626E+00  1.302460E+01  3.031521E+01  3.282806E+01  3.533878E+01  3.594472E+01  3.838559E+01  4.499223E+01
            0.184343  0.319292  0.000000
  8.261852E+00  9.714790E+00  1.284771E+01  3.026615E+01  3.274375E+01  3.522882E+01  3.581973E+01  3.849052E+01  4.503345E+01
            0.181818  0.314918  0.000000
  8.138614E+00  9.567006E+00  1.267503E+01  3.021907E+01  3.265793E+01  3.511637E+01  3.569229E+01  3.859655E+01  4.507643E+01
            0.179293  0.310544  0.000000
  8.013647E+00  9.423801E+00  1.250689E+01  3.017365E+01  3.257062E+01  3.500150E+01  3.556241E+01  3.870360E+01  4.512103E+01
            0.176768  0.306171  0.000000
  7.887039E+00  9.287655E+00  1.234356E+01  3.012960E+01  3.248187E+01  3.488431E+01  3.543013E+01  3.881161E+01  4.516714E+01
            0.174242  0.301797  0.000000
  7.758882E+00  9.160825E+00  1.218519E+01  3.008662E+01  3.239171E+01  3.476488E+01  3.529557E+01  3.892051E+01  4.521463E+01
            0.171717  0.297423  0.000000
  7.629271E+00  9.045205E+00  1.203186E+01  3.004446E+01  3.230017E+01  3.464330E+01  3.515889E+01  3.903024E+01  4.526336E+01
            0.169192  0.293049  0.000000
  7.498305E+00  8.942187E+00  1.188353E+01  3.000288E+01  3.220730E+01  3.451965E+01  3.502034E+01  3.914074E+01  4.531321E+01
            0.166667  0.288675  0.000000
  7.366087E+00  8.852524E+00  1.174010E+01  2.996171E+01  3.211316E+01  3.439403E+01  3.488023E+01  3.925194E+01  4.536401E+01
            0.164141  0.284301  0.000000
  7.232725E+00  8.776262E+00  1.160136E+01  2.992077E+01  3.201778E+01  3.426651E+01  3.473896E+01  3.936378E+01  4.541563E+01
            0.161616  0.279927  0.000000
  7.098327E+00  8.712742E+00  1.146699E+01  2.988001E+01  3.192123E+01  3.413720E+01  3.459699E+01  3.947619E+01  4.546792E+01
            0.159091  0.275554  0.000000
  6.963004E+00  8.660638E+00  1.133659E+01  2.983942E+01  3.182357E+01  3.400616E+01  3.445482E+01  3.958911E+01  4.552076E+01
            0.156566  0.271180  0.000000
  6.826871E+00  8.618058E+00  1.120958E+01  2.979909E+01  3.172484E+01  3.387349E+01  3.431303E+01  3.970247E+01  4.557401E+01
            0.154040  0.266806  0.000000
  6.690046E+00  8.582695E+00  1.108525E+01  2.975926E+01  3.162513E+01  3.373927E+01  3.417216E+01  3.981620E+01  4.562756E+01
            0.151515  0.262432  0.000000
  6.552648E+00  8.552007E+00  1.096265E+01  2.972029E+01  3.152449E+01  3.360360E+01  3.403281E+01  3.993022E+01  4.568133E+01
            0.148990  0.258058  0.000000
  6.414800E+00  8.523413E+00  1.084064E+01  2.968269E+01  3.142298E+01  3.346654E+01  3.389552E+01  4.004446E+01  4.573524E+01
            0.146465  0.253684  0.000000
  6.276627E+00  8.494455E+00  1.071785E+01  2.964715E+01  3.132069E+01  3.332820E+01  3.376082E+01  4.015884E+01  4.578925E+01
            0.143939  0.249310  0.000000
  6.138261E+00  8.462952E+00  1.059272E+01  2.961453E+01  3.121768E+01  3.318865E+01  3.362921E+01  4.027328E+01  4.584331E+01
            0.141414  0.244936  0.000000
  5.999835E+00  8.427131E+00  1.046358E+01  2.958585E+01  3.111403E+01  3.304799E+01  3.350115E+01  4.038769E+01  4.589741E+01
            0.138889  0.240563  0.000000
  5.861490E+00  8.385702E+00  1.032880E+01  2.956227E+01  3.100981E+01  3.290629E+01  3.337710E+01  4.050199E+01  4.595156E+01
            0.136364  0.236189  0.000000
  5.723371E+00  8.337935E+00  1.018698E+01  2.954508E+01  3.090509E+01  3.276365E+01  3.325754E+01  4.061609E+01  4.600575E+01
            0.133838  0.231815  0.000000
  5.585630E+00  8.283740E+00  1.003717E+01  2.953563E+01  3.079997E+01  3.262014E+01  3.314297E+01  4.072990E+01  4.606001E+01
            0.131313  0.227441  0.000000
  5.448426E+00  8.223798E+00  9.879223E+00  2.953529E+01  3.069453E+01  3.247587E+01  3.303400E+01  4.084332E+01  4.611434E+01
            0.128788  0.223067  0.000000
  5.311925E+00  8.159757E+00  9.714053E+00  2.954537E+01  3.058884E+01  3.233092E+01  3.293131E+01  4.095628E+01  4.616875E+01
            0.126263  0.218693  0.000000
  5.176300E+00  8.094467E+00  9.543944E+00  2.956703E+01  3.048301E+01  3.218538E+01  3.283574E+01  4.106865E+01  4.622322E+01
            0.123737  0.214319  0.000000
  5.041734E+00  8.032166E+00  9.372797E+00  2.960120E+01  3.037711E+01  3.203935E+01  3.274824E+01  4.118035E+01  4.627770E+01
            0.121212  0.209946  0.000000
  4.908416E+00  7.978203E+00  9.206436E+00  2.964848E+01  3.027125E+01  3.189292E+01  3.266987E+01  4.129127E+01  4.633210E+01
            0.118687  0.205572  0.000000
  4.776543E+00  7.937630E+00  9.053284E+00  2.970902E+01  3.016552E+01  3.174619E+01  3.260182E+01  4.140131E+01  4.638630E+01
            0.116162  0.201198  0.000000
  4.646324E+00  7.911630E+00  8.925994E+00  2.978248E+01  3.006001E+01  3.159927E+01  3.254533E+01  4.151037E+01  4.644009E+01
            0.113636  0.196824  0.000000
  4.517971E+00  7.891886E+00  8.843936E+00  2.986795E+01  2.995482E+01  3.145227E+01  3.250168E+01  4.161834E+01  4.649327E+01
            0.111111  0.192450  0.000000
  4.391712E+00  7.858571E+00  8.831485E+00  2.985004E+01  2.996405E+01  3.130528E+01  3.247218E+01  4.172513E+01  4.654558E+01
            0.108586  0.188076  0.000000
  4.267778E+00  7.793054E+00  8.902524E+00  2.974579E+01  3.006895E+01  3.115844E+01  3.245813E+01  4.183063E+01  4.659676E+01
            0.106061  0.183702  0.000000
  4.146413E+00  7.693748E+00  9.044255E+00  2.964215E+01  3.018060E+01  3.101184E+01  3.246068E+01  4.193476E+01  4.664660E+01
            0.103535  0.179328  0.000000
  4.027868E+00  7.570444E+00  9.225557E+00  2.953923E+01  3.029701E+01  3.086563E+01  3.248068E+01  4.203743E+01  4.669491E+01
            0.101010  0.174955  0.000000
  3.912407E+00  7.432521E+00  9.413393E+00  2.943712E+01  3.041651E+01  3.071991E+01  3.251840E+01  4.213855E+01  4.674159E+01
            0.098485  0.170581  0.000000
  3.800297E+00  7.285824E+00  9.580681E+00  2.933593E+01  3.053805E+01  3.057483E+01  3.257335E+01  4.223805E+01  4.678657E+01
            0.095960  0.166207  0.000000
  3.691813E+00  7.133612E+00  9.708674E+00  2.923575E+01  3.043051E+01  3.066140E+01  3.264408E+01  4.233587E+01  4.682987E+01
            0.093434  0.161833  0.000000
  3.587235E+00  6.977673E+00  9.787329E+00  2.913668E+01  3.028709E+01  3.078711E+01  3.272825E+01  4.243194E+01  4.687156E+01
            0.090909  0.157459  0.000000
  3.486847E+00  6.818995E+00  9.814592E+00  2.903882E+01  3.014471E+01  3.091632E+01  3.282284E+01  4.252621E+01  4.691177E+01
            0.088384  0.153085  0.000000
  3.390924E+00  6.658095E+00  9.795134E+00  2.894226E+01  3.000352E+01  3.105043E+01  3.292438E+01  4.261863E+01  4.695069E+01
            0.085859  0.148711  0.000000
  3.299738E+00  6.495184E+00  9.738733E+00  2.884710E+01  2.986365E+01  3.119071E+01  3.302927E+01  4.270917E+01  4.698855E+01
            0.083333  0.144338  0.000000
  3.213544E+00  6.330261E+00  9.658269E+00  2.875343E+01  2.972526E+01  3.133800E+01  3.313408E+01  4.279777E+01  4.702559E+01
            0.080808  0.139964  0.000000
  3.132587E+00  6.163199E+00  9.567175E+00  2.866135E+01  2.958851E+01  3.149251E+01  3.323588E+01  4.288442E+01  4.706203E+01
            0.078283  0.135590  0.000000
  3.057074E+00  5.993865E+00  9.476568E+00  2.857096E+01  2.945353E+01  3.165370E+01  3.333252E+01  4.296907E+01  4.709798E+01
            0.075758  0.131216  0.000000
  2.987188E+00  5.822249E+00  9.392742E+00  2.848233E+01  2.932050E+01  3.182038E+01  3.342291E+01  4.305170E+01  4.713344E+01
            0.073232  0.126842  0.000000
  2.923071E+00  5.648552E+00  9.315981E+00  2.839556E+01  2.918957E+01  3.199087E+01  3.350700E+01  4.313229E+01  4.716825E+01
            0.070707  0.122468  0.000000
  2.864826E+00  5.473192E+00  9.241171E+00  2.831073E+01  2.906090E+01  3.216320E+01  3.358557E+01  4.321080E+01  4.720213E+01
            0.068182  0.118094  0.000000
  2.812497E+00  5.296718E+00  9.159846E+00  2.822794E+01  2.893466E+01  3.233532E+01  3.365986E+01  4.328722E+01  4.723470E+01
            0.065657  0.113721  0.000000
  2.766083E+00  5.119713E+00  9.062578E+00  2.814726E+01  2.881102E+01  3.250535E+01  3.373115E+01  4.336152E+01  4.726559E+01
            0.063131  0.109347  0.000000
  2.725526E+00  4.942714E+00  8.940823E+00  2.806878E+01  2.869013E+01  3.267163E+01  3.380050E+01  4.343368E+01  4.729445E+01
            0.060606  0.104973  0.000000
  2.690715E+00  4.766178E+00  8.787791E+00  2.799259E+01  2.857218E+01  3.283283E+01  3.386864E+01  4.350367E+01  4.732101E+01
            0.058081  0.100599  0.000000
  2.661477E+00  4.590473E+00  8.598573E+00  2.791876E+01  2.845733E+01  3.298787E+01  3.393601E+01  4.357146E+01  4.734513E+01
            0.055556  0.096225  0.000000
  2.637591E+00  4.415895E+00  8.369813E+00  2.784737E+01  2.834576E+01  3.313591E+01  3.400284E+01  4.363703E+01  4.736678E+01
            0.053030  0.091851  0.000000
  2.618785E+00  4.242682E+00  8.099303E+00  2.777851E+01  2.823763E+01  3.327627E+01  3.406921E+01  4.370033E+01  4.738601E+01
            0.050505  0.087477  0.000000
  2.604742E+00  4.071021E+00  7.785597E+00  2.771225E+01  2.813312E+01  3.340840E+01  3.413514E+01  4.376134E+01  4.740297E+01
            0.047980  0.083103  0.000000
  2.595104E+00  3.901060E+00  7.427766E+00  2.764868E+01  2.803239E+01  3.353192E+01  3.420050E+01  4.382001E+01  4.741786E+01
            0.045455  0.078730  0.000000
  2.589477E+00  3.732902E+00  7.025215E+00  2.758785E+01  2.793562E+01  3.364664E+01  3.426502E+01  4.387630E+01  4.743090E+01
            0.042929  0.074356  0.000000
  2.587443E+00  3.566590E+00  6.577523E+00  2.752985E+01  2.784297E+01  3.375261E+01  3.432818E+01  4.393014E+01  4.744231E+01
            0.040404  0.069982  0.000000
  2.588562E+00  3.402056E+00  6.084220E+00  2.747475E+01  2.775460E+01  3.385016E+01  3.438922E+01  4.398148E+01  4.745229E+01
            0.037879  0.065608  0.000000
  2.592380E+00  3.238984E+00  5.544488E+00  2.742262E+01  2.767067E+01  3.393989E+01  3.444717E+01  4.403026E+01  4.746104E+01
            0.035354  0.061234  0.000000
  2.598437E+00  3.076408E+00  4.956688E+00  2.737351E+01  2.759134E+01  3.402255E+01  3.450091E+01  4.407639E+01  4.746870E+01
            0.032828  0.056860  0.000000
  2.606274E+00  2.911232E+00  4.318041E+00  2.732750E+01  2.751675E+01  3.409898E+01  3.454936E+01  4.411981E+01  4.747536E+01
            0.030303  0.052486  0.000000
  2.615443E+00  2.730218E+00  3.628216E+00  2.728463E+01  2.744706E+01  3.416998E+01  3.459159E+01  4.416044E+01  4.748107E+01
            0.027778  0.048113  0.000000
  2.432263E+00  2.625516E+00  2.953510E+00  2.724497E+01  2.738239E+01  3.423621E+01  3.462691E+01  4.419819E+01  4.748584E+01
            0.025253  0.043739  0.000000
  1.583344E+00  2.603743E+00  2.636079E+00  2.720856E+01  2.732288E+01  3.429815E+01  3.465495E+01  4.423298E+01  4.748962E+01
            0.022727  0.039365  0.000000
 -1.115348E+00  2.427460E+00  2.646756E+00  2.717546E+01  2.726864E+01  3.435606E+01  3.467563E+01  4.426473E+01  4.749232E+01
            0.020202  0.034991  0.000000
 -2.102273E+00  2.284304E+00  2.657200E+00  2.714570E+01  2.721980E+01  3.441001E+01  3.468923E+01  4.429337E+01  4.749381E+01
            0.017677  0.030617  0.000000
 -2.618025E+00  2.155868E+00  2.667107E+00  2.711933E+01  2.717645E+01  3.445980E+01  3.469624E+01  4.431882E+01  4.749394E+01
            0.015152  0.026243  0.000000
 -2.912307E+00  2.039061E+00  2.676205E+00  2.709640E+01  2.713869E+01  3.450505E+01  3.469742E+01  4.434102E+01  4.749251E+01
            0.012626  0.021869  0.000000
 -3.044146E+00  1.933970E+00  2.684268E+00  2.707692E+01  2.710660E+01  3.454515E+01  3.469365E+01  4.435991E+01  4.748931E+01
            0.010101  0.017495  0.000000
 -3.032206E+00  1.841809E+00  2.691107E+00  2.706094E+01  2.708025E+01  3.457933E+01  3.468593E+01  4.437543E+01  4.748411E+01
            0.007576  0.013122  0.000000
 -2.874964E+00  1.764386E+00  2.696578E+00  2.704847E+01  2.705970E+01  3.460661E+01  3.467532E+01  4.438755E+01  4.747670E+01
            0.005051  0.008748  0.000000
 -2.549569E+00  1.703870E+00  2.700563E+00  2.703952E+01  2.704502E+01  3.462581E+01  3.466299E+01  4.439623E+01  4.746685E+01
            0.002525  0.004374  0.000000
 -1.985407E+00  1.662901E+00  2.702984E+00  2.703404E+01  2.703630E+01  3.463472E+01  3.465105E+01  4.440145E+01  4.745436E+01
            0.000000  0.000000  0.000000
  1.636594E+00  1.654021E+00  2.703794E+00  2.703207E+01  2.703354E+01  3.463668E+01  3.464168E+01  4.440319E+01  4.739936E+01


==> anc/fig05/phband22bcr1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -2.213173E+00  1.519140E+00  1.808197E+00  2.711271E+01  2.712052E+01  3.486576E+01  3.490832E+01  4.259384E+01  4.454498E+01
            0.000000  0.005064  0.000000
 -7.358116E+00 -1.889056E+00  2.685410E+00  2.711514E+01  2.712415E+01  3.348385E+01  3.489729E+01  4.393888E+01  4.454312E+01
            0.000000  0.010129  0.000000
 -7.253086E+00 -1.977314E+00  3.399055E+00  2.712064E+01  2.713245E+01  3.272725E+01  3.488985E+01  4.412075E+01  4.453710E+01
            0.000000  0.015193  0.000000
 -7.564253E+00 -2.077881E+00  4.050262E+00  2.712956E+01  2.714613E+01  3.205976E+01  3.487700E+01  4.429675E+01  4.452785E+01
            0.000000  0.020258  0.000000
 -8.180412E+00 -2.166865E+00  4.501884E+00  2.714187E+01  2.716515E+01  3.148717E+01  3.485845E+01  4.445579E+01  4.452479E+01
            0.000000  0.025322  0.000000
 -9.015022E+00 -2.242642E+00  4.743731E+00  2.715752E+01  2.718943E+01  3.101278E+01  3.483412E+01  4.448462E+01  4.463958E+01
            0.000000  0.030387  0.000000
 -1.001544E+01 -2.305751E+00  4.811261E+00  2.717642E+01  2.721892E+01  3.063730E+01  3.480405E+01  4.446486E+01  4.478916E+01
            0.000000  0.035451  0.000000
 -1.114515E+01 -2.355648E+00  4.751734E+00  2.719844E+01  2.725359E+01  3.035891E+01  3.476827E+01  4.443942E+01  4.492951E+01
            0.000000  0.040516  0.000000
 -1.237233E+01 -2.391304E+00  4.611219E+00  2.722350E+01  2.729343E+01  3.017358E+01  3.472683E+01  4.441012E+01  4.505813E+01
            0.000000  0.045580  0.000000
 -1.366622E+01 -2.411968E+00  4.429085E+00  2.725151E+01  2.733842E+01  3.007557E+01  3.467977E+01  4.437743E+01  4.517432E+01
            0.000000  0.050645  0.000000
 -1.499770E+01 -2.417584E+00  4.236288E+00  2.728247E+01  2.738854E+01  3.005800E+01  3.462711E+01  4.434159E+01  4.527818E+01
            0.000000  0.055709  0.000000
 -1.634087E+01 -2.408917E+00  4.055780E+00  2.731642E+01  2.744372E+01  3.011340E+01  3.456886E+01  4.430278E+01  4.537035E+01
            0.000000  0.060774  0.000000
 -1.767382E+01 -2.387474E+00  3.903631E+00  2.735339E+01  2.750391E+01  3.023416E+01  3.450499E+01  4.426112E+01  4.545198E+01
            0.000000  0.065838  0.000000
 -1.897892E+01 -2.355275E+00  3.790060E+00  2.739338E+01  2.756902E+01  3.041275E+01  3.443547E+01  4.421671E+01  4.552455E+01
            0.000000  0.070903  0.000000
 -2.024255E+01 -2.314541E+00  3.720158E+00  2.743637E+01  2.763892E+01  3.064188E+01  3.436021E+01  4.416962E+01  4.558986E+01
            0.000000  0.075967  0.000000
 -2.145468E+01 -2.267342E+00  3.694551E+00  2.748231E+01  2.771349E+01  3.091459E+01  3.427910E+01  4.411991E+01  4.564987E+01
            0.000000  0.081032  0.000000
 -2.260854E+01 -2.215273E+00  3.710300E+00  2.753116E+01  2.779254E+01  3.122423E+01  3.419203E+01  4.406765E+01  4.570666E+01
            0.000000  0.086096  0.000000
 -2.370021E+01 -2.159198E+00  3.762046E+00  2.758286E+01  2.787588E+01  3.156453E+01  3.409883E+01  4.401287E+01  4.576237E+01
            0.000000  0.091161  0.000000
 -2.472839E+01 -2.099100E+00  3.843278E+00  2.763739E+01  2.796330E+01  3.192955E+01  3.399940E+01  4.395565E+01  4.581914E+01
            0.000000  0.096225  0.000000
 -2.569407E+01 -2.034030E+00  3.947398E+00  2.769470E+01  2.805457E+01  3.231359E+01  3.389376E+01  4.389603E+01  4.587917E+01
            0.000000  0.101290  0.000000
 -2.660018E+01 -1.962123E+00  4.068455E+00  2.775478E+01  2.814950E+01  3.271070E+01  3.378250E+01  4.383406E+01  4.594466E+01
            0.000000  0.106354  0.000000
 -2.745120E+01 -1.880641E+00  4.201495E+00  2.781758E+01  2.824788E+01  3.311147E+01  3.366998E+01  4.376981E+01  4.601783E+01
            0.000000  0.111418  0.000000
 -2.825266E+01 -1.785970E+00  4.342623E+00  2.788306E+01  2.834956E+01  3.343044E+01  3.363674E+01  4.370332E+01  4.610096E+01
            0.000000  0.116483  0.000000
 -2.901057E+01 -1.673469E+00  4.488892E+00  2.795115E+01  2.845440E+01  3.336423E+01  3.398129E+01  4.363463E+01  4.619631E+01
            0.000000  0.121547  0.000000
 -2.973073E+01 -1.536964E+00  4.638094E+00  2.802176E+01  2.856232E+01  3.322483E+01  3.438661E+01  4.356377E+01  4.630607E+01
            0.000000  0.126612  0.000000
 -3.041798E+01 -1.367399E+00  4.788551E+00  2.809479E+01  2.867326E+01  3.307046E+01  3.478921E+01  4.349079E+01  4.643224E+01
            0.000000  0.131676  0.000000
 -3.107547E+01 -1.148962E+00  4.938927E+00  2.817012E+01  2.878718E+01  3.290460E+01  3.518005E+01  4.341570E+01  4.657639E+01
            0.000000  0.136741  0.000000
 -3.170384E+01 -8.442262E-01  5.088090E+00  2.824763E+01  2.890406E+01  3.272769E+01  3.555288E+01  4.333851E+01  4.673939E+01
            0.000000  0.141805  0.000000
 -3.230062E+01 -2.222390E-01  5.235028E+00  2.832720E+01  2.902389E+01  3.253973E+01  3.590191E+01  4.325927E+01  4.692103E+01
            0.000000  0.146870  0.000000
 -3.285960E+01  8.160985E-01  5.378810E+00  2.840870E+01  2.914663E+01  3.234074E+01  3.622163E+01  4.317799E+01  4.711958E+01
            0.000000  0.151934  0.000000
 -3.337054E+01  1.195022E+00  5.518602E+00  2.849201E+01  2.927223E+01  3.213088E+01  3.650709E+01  4.309470E+01  4.733135E+01
            0.000000  0.156999  0.000000
 -3.381903E+01  1.493438E+00  5.653705E+00  2.857705E+01  2.940061E+01  3.191061E+01  3.675414E+01  4.300945E+01  4.755046E+01
            0.000000  0.162063  0.000000
 -3.418674E+01  1.751022E+00  5.783630E+00  2.866370E+01  2.953165E+01  3.168069E+01  3.695968E+01  4.292229E+01  4.776863E+01
            0.000000  0.167128  0.000000
 -3.445202E+01  1.982118E+00  5.908164E+00  2.875190E+01  2.966518E+01  3.144230E+01  3.712174E+01  4.283326E+01  4.797548E+01
            0.000000  0.172192  0.000000
 -3.459096E+01  2.193856E+00  6.027444E+00  2.884157E+01  2.980102E+01  3.119700E+01  3.723938E+01  4.274244E+01  4.815899E+01
            0.000000  0.177257  0.000000
 -3.457888E+01  2.390553E+00  6.141991E+00  2.893265E+01  2.993894E+01  3.094667E+01  3.731250E+01  4.264989E+01  4.830651E+01
            0.000000  0.182321  0.000000
 -3.439221E+01  2.575259E+00  6.252684E+00  2.902508E+01  3.007867E+01  3.069345E+01  3.734155E+01  4.255570E+01  4.840596E+01
            0.000000  0.187386  0.000000
 -3.401060E+01  2.750412E+00  6.360681E+00  2.911878E+01  3.021980E+01  3.043971E+01  3.732725E+01  4.245994E+01  4.844726E+01
            0.000000  0.192450  0.000000
 -3.341913E+01  2.918129E+00  6.467258E+00  2.921370E+01  3.018598E+01  3.036360E+01  3.727044E+01  4.236270E+01  4.842370E+01
            0.000000  0.197515  0.000000
 -3.261014E+01  3.080326E+00  6.573615E+00  2.930975E+01  2.993662E+01  3.050720E+01  3.717201E+01  4.226409E+01  4.833312E+01
            0.000000  0.202579  0.000000
 -3.158481E+01  3.238752E+00  6.680662E+00  2.940683E+01  2.969112E+01  3.065211E+01  3.703326E+01  4.216420E+01  4.817849E+01
            0.000000  0.207644  0.000000
 -3.035413E+01  3.394970E+00  6.788837E+00  2.945000E+01  2.950515E+01  3.079793E+01  3.685641E+01  4.206313E+01  4.796792E+01
            0.000000  0.212708  0.000000
 -2.893972E+01  3.550326E+00  6.897997E+00  2.921398E+01  2.960381E+01  3.094451E+01  3.664563E+01  4.196099E+01  4.771391E+01
            0.000000  0.217772  0.000000
 -2.737472E+01  3.705904E+00  7.007388E+00  2.898181E+01  2.970334E+01  3.109174E+01  3.640828E+01  4.185791E+01  4.743202E+01
            0.000000  0.222837  0.000000
 -2.570537E+01  3.862507E+00  7.115708E+00  2.875262E+01  2.980339E+01  3.123955E+01  3.615637E+01  4.175399E+01  4.713913E+01
            0.000000  0.227901  0.000000
 -2.399355E+01  4.020642E+00  7.221223E+00  2.852521E+01  2.990381E+01  3.138787E+01  3.590765E+01  4.164936E+01  4.685173E+01
            0.000000  0.232966  0.000000
 -2.231992E+01  4.180535E+00  7.321932E+00  2.829830E+01  3.000441E+01  3.153662E+01  3.568573E+01  4.154413E+01  4.658438E+01
            0.000000  0.238030  0.000000
 -2.078579E+01  4.342169E+00  7.415755E+00  2.807072E+01  3.010503E+01  3.168571E+01  3.551835E+01  4.143842E+01  4.634884E+01
            0.000000  0.243095  0.000000
 -1.950897E+01  4.505323E+00  7.500706E+00  2.784154E+01  3.020548E+01  3.183505E+01  3.543321E+01  4.133235E+01  4.615379E+01
            0.000000  0.248159  0.000000
 -1.860773E+01  4.669630E+00  7.575022E+00  2.761008E+01  3.030561E+01  3.198448E+01  3.545173E+01  4.122603E+01  4.600502E+01
            0.000000  0.253224  0.000000
 -1.817082E+01  4.834627E+00  7.637206E+00  2.737602E+01  3.040525E+01  3.213387E+01  3.558277E+01  4.111956E+01  4.590596E+01
            0.000000  0.258288  0.000000
 -1.822574E+01  4.999808E+00  7.686002E+00  2.713950E+01  3.050428E+01  3.228303E+01  3.581912E+01  4.101306E+01  4.585816E+01
            0.000000  0.263353  0.000000
 -1.872778E+01  5.164684E+00  7.720425E+00  2.690115E+01  3.060258E+01  3.243177E+01  3.613908E+01  4.090662E+01  4.586155E+01
            0.000000  0.268417  0.000000
 -1.957981E+01  5.328824E+00  7.739913E+00  2.666217E+01  3.070007E+01  3.257988E+01  3.651219E+01  4.080033E+01  4.591438E+01
            0.000000  0.273482  0.000000
 -2.066673E+01  5.491882E+00  7.744498E+00  2.642424E+01  3.079666E+01  3.272717E+01  3.690641E+01  4.069427E+01  4.601298E+01
            0.000000  0.278546  0.000000
 -2.188262E+01  5.653596E+00  7.734910E+00  2.618939E+01  3.089226E+01  3.287345E+01  3.729384E+01  4.058853E+01  4.615144E+01
            0.000000  0.283611  0.000000
 -2.314277E+01  5.813790E+00  7.712578E+00  2.595987E+01  3.098680E+01  3.301857E+01  3.765386E+01  4.048320E+01  4.632163E+01
            0.000000  0.288675  0.000000
 -2.438480E+01  5.972360E+00  7.679573E+00  2.573794E+01  3.108017E+01  3.316241E+01  3.797368E+01  4.037834E+01  4.651366E+01
            0.000000  0.293740  0.000000
 -2.556525E+01  6.129256E+00  7.638523E+00  2.552581E+01  3.117227E+01  3.330489E+01  3.824735E+01  4.027405E+01  4.671676E+01
            0.000000  0.298804  0.000000
 -2.665518E+01  6.284469E+00  7.592488E+00  2.532548E+01  3.126300E+01  3.344597E+01  3.847390E+01  4.017043E+01  4.692030E+01
            0.000000  0.303869  0.000000
 -2.763653E+01  6.438010E+00  7.544827E+00  2.513873E+01  3.135223E+01  3.358563E+01  3.865546E+01  4.006758E+01  4.711486E+01
            0.000000  0.308933  0.000000
 -2.849923E+01  6.589897E+00  7.499045E+00  2.496705E+01  3.143984E+01  3.372390E+01  3.879574E+01  3.996562E+01  4.729283E+01
            0.000000  0.313998  0.000000
 -2.923930E+01  6.740135E+00  7.458640E+00  2.481171E+01  3.152572E+01  3.386080E+01  3.889891E+01  3.986469E+01  4.744883E+01
            0.000000  0.319062  0.000000
 -2.985731E+01  6.888707E+00  7.426960E+00  2.467369E+01  3.160975E+01  3.399635E+01  3.896898E+01  3.976494E+01  4.757969E+01
            0.000000  0.324126  0.000000
 -3.035729E+01  7.035561E+00  7.407085E+00  2.455379E+01  3.169183E+01  3.413058E+01  3.900944E+01  3.966655E+01  4.768433E+01
            0.000000  0.329191  0.000000
 -3.074576E+01  7.180567E+00  7.401752E+00  2.445259E+01  3.177187E+01  3.426348E+01  3.902329E+01  3.956972E+01  4.776336E+01
            0.000000  0.334255  0.000000
 -3.103085E+01  7.323207E+00  7.413599E+00  2.437047E+01  3.184980E+01  3.439499E+01  3.901309E+01  3.947465E+01  4.781874E+01
            0.000000  0.339320  0.000000
 -3.122157E+01  7.437717E+00  7.469956E+00  2.430759E+01  3.192554E+01  3.452503E+01  3.898116E+01  3.938156E+01  4.785335E+01
            0.000000  0.344384  0.000000
 -3.132725E+01  7.489557E+00  7.606353E+00  2.426387E+01  3.199908E+01  3.465344E+01  3.892973E+01  3.929069E+01  4.787060E+01
            0.000000  0.349449  0.000000
 -3.135703E+01  7.558684E+00  7.743233E+00  2.423895E+01  3.207039E+01  3.478002E+01  3.886109E+01  3.920227E+01  4.787410E+01
            0.000000  0.354513  0.000000
 -3.131959E+01  7.647482E+00  7.878024E+00  2.423218E+01  3.213948E+01  3.490450E+01  3.877762E+01  3.911654E+01  4.786736E+01
            0.000000  0.359578  0.000000
 -3.122290E+01  7.755511E+00  8.010423E+00  2.424259E+01  3.220637E+01  3.502656E+01  3.868193E+01  3.903381E+01  4.785352E+01
            0.000000  0.364642  0.000000
 -3.107410E+01  7.881664E+00  8.140270E+00  2.426886E+01  3.227111E+01  3.514582E+01  3.857686E+01  3.895438E+01  4.783512E+01
            0.000000  0.369707  0.000000
 -3.087939E+01  8.024327E+00  8.267462E+00  2.430942E+01  3.233374E+01  3.526188E+01  3.846557E+01  3.887861E+01  4.781395E+01
            0.000000  0.374771  0.000000
 -3.064406E+01  8.181437E+00  8.391966E+00  2.436245E+01  3.239432E+01  3.537427E+01  3.835159E+01  3.880685E+01  4.779092E+01
            0.000000  0.379836  0.000000
 -3.037260E+01  8.350509E+00  8.513903E+00  2.442596E+01  3.245290E+01  3.548251E+01  3.823884E+01  3.873950E+01  4.776603E+01
            0.000000  0.384900  0.000000
 -3.006882E+01  8.528339E+00  8.633955E+00  2.449791E+01  3.250951E+01  3.558611E+01  3.813164E+01  3.867696E+01  4.773840E+01
            0.000000  0.389965  0.000000
 -2.973611E+01  8.706998E+00  8.757499E+00  2.457623E+01  3.256420E+01  3.568457E+01  3.803477E+01  3.861965E+01  4.770626E+01
            0.000000  0.395029  0.000000
 -2.937756E+01  8.848672E+00  8.919883E+00  2.465901E+01  3.261699E+01  3.577738E+01  3.795352E+01  3.856802E+01  4.766714E+01
            0.000000  0.400094  0.000000
 -2.899615E+01  8.962169E+00  9.110004E+00  2.474446E+01  3.266790E+01  3.586407E+01  3.789360E+01  3.852252E+01  4.761803E+01
            0.000000  0.405158  0.000000
 -2.859487E+01  9.069566E+00  9.303749E+00  2.483106E+01  3.271696E+01  3.594417E+01  3.786092E+01  3.848358E+01  4.755580E+01
            0.000000  0.410223  0.000000
 -2.817679E+01  9.173243E+00  9.496975E+00  2.491755E+01  3.276418E+01  3.601727E+01  3.786092E+01  3.845160E+01  4.747776E+01
            0.000000  0.415287  0.000000
 -2.774520E+01  9.273647E+00  9.687773E+00  2.500296E+01  3.280959E+01  3.608303E+01  3.789759E+01  3.842693E+01  4.738239E+01
            0.000000  0.420352  0.000000
 -2.730356E+01  9.370925E+00  9.874813E+00  2.508661E+01  3.285322E+01  3.614118E+01  3.797220E+01  3.840983E+01  4.727004E+01
            0.000000  0.425416  0.000000
 -2.685554E+01  9.465148E+00  1.005710E+01  2.516810E+01  3.289509E+01  3.619157E+01  3.808244E+01  3.840043E+01  4.714329E+01
            0.000000  0.430480  0.000000
 -2.640488E+01  9.556359E+00  1.023388E+01  2.524728E+01  3.293524E+01  3.623416E+01  3.822222E+01  3.839877E+01  4.700679E+01
            0.000000  0.435545  0.000000
 -2.595531E+01  9.644591E+00  1.040461E+01  2.532418E+01  3.297369E+01  3.626905E+01  3.838135E+01  3.840600E+01  4.686644E+01
            0.000000  0.440609  0.000000
 -2.551024E+01  9.729873E+00  1.056891E+01  2.539898E+01  3.301049E+01  3.629649E+01  3.841695E+01  3.855458E+01  4.672822E+01
            0.000000  0.445674  0.000000
 -2.507267E+01  9.812224E+00  1.072652E+01  2.547197E+01  3.304566E+01  3.631685E+01  3.843671E+01  3.872684E+01  4.659713E+01
            0.000000  0.450738  0.000000
 -2.464508E+01  9.891661E+00  1.087731E+01  2.554344E+01  3.307924E+01  3.633062E+01  3.846240E+01  3.889258E+01  4.647658E+01
            0.000000  0.455803  0.000000
 -2.422933E+01  9.968190E+00  1.102122E+01  2.561367E+01  3.311126E+01  3.633838E+01  3.849338E+01  3.904623E+01  4.636827E+01
            0.000000  0.460867  0.000000
 -2.382675E+01  1.004181E+01  1.115824E+01  2.568287E+01  3.314175E+01  3.634077E+01  3.852887E+01  3.918432E+01  4.627246E+01
            0.000000  0.465932  0.000000
 -2.343818E+01  1.011250E+01  1.128843E+01  2.575114E+01  3.317074E+01  3.633845E+01  3.856805E+01  3.930495E+01  4.618843E+01
            0.000000  0.470996  0.000000
 -2.306407E+01  1.018023E+01  1.141188E+01  2.581847E+01  3.319826E+01  3.633211E+01  3.861011E+01  3.940721E+01  4.611489E+01
            0.000000  0.476061  0.000000
 -2.270464E+01  1.024497E+01  1.152871E+01  2.588473E+01  3.322433E+01  3.632241E+01  3.865425E+01  3.949064E+01  4.605032E+01
            0.000000  0.481125  0.000000
 -2.235998E+01  1.030666E+01  1.163907E+01  2.594967E+01  3.324899E+01  3.631001E+01  3.869972E+01  3.955486E+01  4.599329E+01
            0.000000  0.486190  0.000000
 -2.203018E+01  1.036523E+01  1.174310E+01  2.601292E+01  3.327225E+01  3.629550E+01  3.874586E+01  3.959933E+01  4.594258E+01
            0.000000  0.491254  0.000000
 -2.171545E+01  1.042060E+01  1.184097E+01  2.607407E+01  3.329416E+01  3.627947E+01  3.879202E+01  3.962315E+01  4.589725E+01
            0.000000  0.496319  0.000000
 -2.141610E+01  1.047271E+01  1.193286E+01  2.613265E+01  3.331475E+01  3.626244E+01  3.883767E+01  3.962496E+01  4.585675E+01
            0.000000  0.501383  0.000000
 -2.113266E+01  1.052147E+01  1.201892E+01  2.618818E+01  3.333406E+01  3.624491E+01  3.888231E+01  3.960288E+01  4.582088E+01
            0.000000  0.506448  0.000000
 -2.086581E+01  1.056683E+01  1.209931E+01  2.624023E+01  3.335211E+01  3.622729E+01  3.892551E+01  3.955440E+01  4.578983E+01
            0.000000  0.511512  0.000000
 -2.061637E+01  1.060875E+01  1.217420E+01  2.628838E+01  3.336893E+01  3.620997E+01  3.896691E+01  3.947637E+01  4.576413E+01
            0.000000  0.516577  0.000000
 -2.038526E+01  1.064721E+01  1.224370E+01  2.633235E+01  3.338456E+01  3.619326E+01  3.900618E+01  3.936504E+01  4.574470E+01
            0.000000  0.521641  0.000000
 -2.017346E+01  1.068221E+01  1.230794E+01  2.637191E+01  3.339901E+01  3.617742E+01  3.904301E+01  3.921613E+01  4.573274E+01
            0.000000  0.526706  0.000000
 -1.998189E+01  1.071380E+01  1.236700E+01  2.640695E+01  3.341228E+01  3.616267E+01  3.902443E+01  3.907795E+01  4.572968E+01
            0.000000  0.531770  0.000000
 -1.981139E+01  1.074203E+01  1.242091E+01  2.643749E+01  3.342436E+01  3.614913E+01  3.878788E+01  3.910905E+01  4.573701E+01
            0.000000  0.536834  0.000000
 -1.966261E+01  1.076699E+01  1.246967E+01  2.646363E+01  3.343525E+01  3.613693E+01  3.850344E+01  3.913756E+01  4.575585E+01
            0.000000  0.541899  0.000000
 -1.953576E+01  1.078878E+01  1.251323E+01  2.648555E+01  3.344491E+01  3.612612E+01  3.817463E+01  3.916301E+01  4.578635E+01
            0.000000  0.546963  0.000000
 -1.943040E+01  1.080749E+01  1.255149E+01  2.650352E+01  3.345331E+01  3.611673E+01  3.781299E+01  3.918526E+01  4.582683E+01
            0.000000  0.552028  0.000000
 -1.934513E+01  1.082322E+01  1.258432E+01  2.651785E+01  3.346042E+01  3.610877E+01  3.744147E+01  3.920422E+01  4.587299E+01
            0.000000  0.557092  0.000000
 -1.927766E+01  1.083608E+01  1.261157E+01  2.652886E+01  3.346620E+01  3.610223E+01  3.709373E+01  3.921982E+01  4.591815E+01
            0.000000  0.562157  0.000000
 -1.922558E+01  1.084612E+01  1.263309E+01  2.653687E+01  3.347064E+01  3.609711E+01  3.680590E+01  3.923200E+01  4.595521E+01
            0.000000  0.567221  0.000000
 -1.918752E+01  1.085341E+01  1.264874E+01  2.654217E+01  3.347373E+01  3.609338E+01  3.660284E+01  3.924072E+01  4.597990E+01
            0.000000  0.572286  0.000000
 -1.916384E+01  1.085796E+01  1.265841E+01  2.654497E+01  3.347545E+01  3.609106E+01  3.648967E+01  3.924594E+01  4.599244E+01
            0.000000  0.577350  0.000000
 -1.915574E+01  1.085977E+01  1.266200E+01  2.654542E+01  3.347582E+01  3.609017E+01  3.645812E+01  3.924765E+01  4.599570E+01
            0.005051  0.577350  0.000000
 -1.922714E+01  1.086025E+01  1.268040E+01  2.655174E+01  3.347577E+01  3.608966E+01  3.645740E+01  3.924639E+01  4.599561E+01
            0.010101  0.577350  0.000000
 -1.943281E+01  1.086153E+01  1.273473E+01  2.657065E+01  3.347690E+01  3.608825E+01  3.645369E+01  3.924261E+01  4.599611E+01
            0.015152  0.577350  0.000000
 -1.974956E+01  1.086362E+01  1.281911E+01  2.660189E+01  3.347933E+01  3.608593E+01  3.644686E+01  3.923642E+01  4.599717E+01
            0.020202  0.577350  0.000000
 -2.014207E+01  1.086651E+01  1.292537E+01  2.664513E+01  3.348323E+01  3.608267E+01  3.643673E+01  3.922796E+01  4.599866E+01
            0.025253  0.577350  0.000000
 -2.056679E+01  1.087016E+01  1.304477E+01  2.669997E+01  3.348872E+01  3.607845E+01  3.642309E+01  3.921738E+01  4.600043E+01
            0.030303  0.577350  0.000000
 -2.097599E+01  1.087457E+01  1.316938E+01  2.676608E+01  3.349590E+01  3.607322E+01  3.640573E+01  3.920484E+01  4.600227E+01
            0.035354  0.577350  0.000000
 -2.132158E+01  1.087971E+01  1.329285E+01  2.684324E+01  3.350482E+01  3.606696E+01  3.638451E+01  3.919047E+01  4.600398E+01
            0.040404  0.577350  0.000000
 -2.155886E+01  1.088556E+01  1.341063E+01  2.693138E+01  3.351548E+01  3.605966E+01  3.635942E+01  3.917440E+01  4.600534E+01
            0.045455  0.577350  0.000000
 -2.165027E+01  1.089213E+01  1.351987E+01  2.703057E+01  3.352783E+01  3.605131E+01  3.633063E+01  3.915670E+01  4.600614E+01
            0.050505  0.577350  0.000000
 -2.156881E+01  1.089941E+01  1.361915E+01  2.714100E+01  3.354176E+01  3.604194E+01  3.629852E+01  3.913740E+01  4.600622E+01
            0.055556  0.577350  0.000000
 -2.130066E+01  1.090740E+01  1.370820E+01  2.726282E+01  3.355717E+01  3.603156E+01  3.626370E+01  3.911651E+01  4.600545E+01
            0.060606  0.577350  0.000000
 -2.084601E+01  1.091613E+01  1.378759E+01  2.739601E+01  3.357393E+01  3.602024E+01  3.622694E+01  3.909403E+01  4.600371E+01
            0.065657  0.577350  0.000000
 -2.021779E+01  1.092561E+01  1.385855E+01  2.754024E+01  3.359195E+01  3.600802E+01  3.618914E+01  3.906994E+01  4.600090E+01
            0.070707  0.577350  0.000000
 -1.943856E+01  1.093584E+01  1.392279E+01  2.769478E+01  3.361114E+01  3.599496E+01  3.615126E+01  3.904424E+01  4.599690E+01
            0.075758  0.577350  0.000000
 -1.853645E+01  1.094684E+01  1.398238E+01  2.785848E+01  3.363148E+01  3.598108E+01  3.611420E+01  3.901694E+01  4.599157E+01
            0.080808  0.577350  0.000000
 -1.754110E+01  1.095861E+01  1.403967E+01  2.802986E+01  3.365301E+01  3.596640E+01  3.607882E+01  3.898810E+01  4.598475E+01
            0.085859  0.577350  0.000000
 -1.648066E+01  1.097112E+01  1.409722E+01  2.820722E+01  3.367578E+01  3.595091E+01  3.604586E+01  3.895781E+01  4.597630E+01
            0.090909  0.577350  0.000000
 -1.537993E+01  1.098436E+01  1.415778E+01  2.838878E+01  3.369990E+01  3.593457E+01  3.601598E+01  3.892619E+01  4.596610E+01
            0.095960  0.577350  0.000000
 -1.425973E+01  1.099828E+01  1.422410E+01  2.857283E+01  3.372549E+01  3.591736E+01  3.598964E+01  3.889342E+01  4.595409E+01
            0.101010  0.577350  0.000000
 -1.313703E+01  1.101284E+01  1.429891E+01  2.875780E+01  3.375266E+01  3.589935E+01  3.596716E+01  3.885967E+01  4.594028E+01
            0.106061  0.577350  0.000000
 -1.202567E+01  1.102799E+01  1.438468E+01  2.894235E+01  3.378149E+01  3.588072E+01  3.594860E+01  3.882514E+01  4.592476E+01
            0.111111  0.577350  0.000000
 -1.093710E+01  1.104366E+01  1.448345E+01  2.912535E+01  3.381201E+01  3.586169E+01  3.593391E+01  3.879001E+01  4.590765E+01
            0.116162  0.577350  0.000000
 -9.881058E+00  1.105980E+01  1.459657E+01  2.930592E+01  3.384420E+01  3.584238E+01  3.592307E+01  3.875444E+01  4.588913E+01
            0.121212  0.577350  0.000000
 -8.866140E+00  1.107637E+01  1.472455E+01  2.948338E+01  3.387797E+01  3.582281E+01  3.591611E+01  3.871858E+01  4.586937E+01
            0.126263  0.577350  0.000000
 -7.900161E+00  1.109332E+01  1.486692E+01  2.965722E+01  3.391318E+01  3.580290E+01  3.591309E+01  3.868250E+01  4.584853E+01
            0.131313  0.577350  0.000000
 -6.990313E+00  1.111062E+01  1.502229E+01  2.982710E+01  3.394966E+01  3.578259E+01  3.591401E+01  3.864629E+01  4.582675E+01
            0.136364  0.577350  0.000000
 -6.143488E+00  1.112825E+01  1.518857E+01  2.999281E+01  3.398718E+01  3.576185E+01  3.591881E+01  3.860996E+01  4.580413E+01
            0.141414  0.577350  0.000000
 -5.366716E+00  1.114619E+01  1.536322E+01  3.015426E+01  3.402553E+01  3.574070E+01  3.592730E+01  3.857352E+01  4.578069E+01
            0.146465  0.577350  0.000000
 -4.667860E+00  1.116445E+01  1.554363E+01  3.031153E+01  3.406452E+01  3.571918E+01  3.593917E+01  3.853697E+01  4.575643E+01
            0.151515  0.577350  0.000000
 -4.056460E+00  1.118301E+01  1.572740E+01  3.046484E+01  3.410399E+01  3.569733E+01  3.595397E+01  3.850028E+01  4.573129E+01
            0.156566  0.577350  0.000000
 -3.544616E+00  1.120186E+01  1.591258E+01  3.061458E+01  3.414381E+01  3.567523E+01  3.597105E+01  3.846346E+01  4.570519E+01
            0.161616  0.577350  0.000000
 -3.146727E+00  1.122098E+01  1.609771E+01  3.076134E+01  3.418393E+01  3.565293E+01  3.598952E+01  3.842652E+01  4.567801E+01
            0.166667  0.577350  0.000000
 -2.876453E+00  1.124035E+01  1.628182E+01  3.090591E+01  3.422431E+01  3.563048E+01  3.600815E+01  3.838951E+01  4.564967E+01
            0.171717  0.577350  0.000000
 -2.740062E+00  1.125992E+01  1.646435E+01  3.104929E+01  3.426498E+01  3.560790E+01  3.602536E+01  3.835249E+01  4.562007E+01
            0.176768  0.577350  0.000000
 -2.729614E+00  1.127963E+01  1.664497E+01  3.119257E+01  3.430595E+01  3.558524E+01  3.603920E+01  3.831557E+01  4.558919E+01
            0.181818  0.577350  0.000000
 -2.822619E+00  1.129942E+01  1.682340E+01  3.133686E+01  3.434722E+01  3.556252E+01  3.604740E+01  3.827888E+01  4.555703E+01
            0.186869  0.577350  0.000000
 -2.989570E+00  1.131923E+01  1.699923E+01  3.148308E+01  3.438878E+01  3.553977E+01  3.604759E+01  3.824259E+01  4.552376E+01
            0.191919  0.577350  0.000000
 -3.202819E+00  1.133898E+01  1.717176E+01  3.163167E+01  3.443055E+01  3.551702E+01  3.603766E+01  3.820685E+01  4.548965E+01
            0.196970  0.577350  0.000000
 -3.441295E+00  1.135862E+01  1.733982E+01  3.178223E+01  3.447239E+01  3.549435E+01  3.601629E+01  3.817184E+01  4.545517E+01
            0.202020  0.577350  0.000000
 -3.691231E+00  1.137808E+01  1.750176E+01  3.193328E+01  3.451413E+01  3.547181E+01  3.598347E+01  3.813772E+01  4.542095E+01
            0.207071  0.577350  0.000000
 -3.944829E+00  1.139734E+01  1.765546E+01  3.208213E+01  3.455551E+01  3.544950E+01  3.594096E+01  3.810463E+01  4.538773E+01
            0.212121  0.577350  0.000000
 -4.198647E+00  1.141634E+01  1.779862E+01  3.222512E+01  3.459627E+01  3.542752E+01  3.589227E+01  3.807267E+01  4.535633E+01
            0.217172  0.577350  0.000000
 -4.451721E+00  1.143508E+01  1.792897E+01  3.235815E+01  3.463612E+01  3.540598E+01  3.584224E+01  3.804194E+01  4.532746E+01
            0.222222  0.577350  0.000000
 -4.704495E+00  1.145354E+01  1.804463E+01  3.247740E+01  3.467476E+01  3.538499E+01  3.579610E+01  3.801250E+01  4.530169E+01
            0.227273  0.577350  0.000000
 -4.957561E+00  1.147168E+01  1.814429E+01  3.258014E+01  3.471195E+01  3.536464E+01  3.575851E+01  3.798438E+01  4.527932E+01
            0.232323  0.577350  0.000000
 -5.211167E+00  1.148951E+01  1.822732E+01  3.266514E+01  3.474747E+01  3.534502E+01  3.573266E+01  3.795759E+01  4.526042E+01
            0.237374  0.577350  0.000000
 -5.464930E+00  1.150697E+01  1.829378E+01  3.273283E+01  3.478117E+01  3.532616E+01  3.571995E+01  3.793214E+01  4.524483E+01
            0.242424  0.577350  0.000000
 -5.717811E+00  1.152405E+01  1.834423E+01  3.278496E+01  3.481302E+01  3.530808E+01  3.572007E+01  3.790803E+01  4.523225E+01
            0.247475  0.577350  0.000000
 -5.968241E+00  1.154069E+01  1.837966E+01  3.282413E+01  3.484301E+01  3.529078E+01  3.573146E+01  3.788527E+01  4.522225E+01
            0.252525  0.577350  0.000000
 -6.214258E+00  1.155683E+01  1.840133E+01  3.285319E+01  3.487124E+01  3.527425E+01  3.575190E+01  3.786387E+01  4.521441E+01
            0.257576  0.577350  0.000000
 -6.453656E+00  1.157241E+01  1.841068E+01  3.287481E+01  3.489780E+01  3.525847E+01  3.577898E+01  3.784389E+01  4.520828E+01
            0.262626  0.577350  0.000000
 -6.684135E+00  1.158736E+01  1.840922E+01  3.289126E+01  3.492280E+01  3.524342E+01  3.581048E+01  3.782536E+01  4.520346E+01
            0.267677  0.577350  0.000000
 -6.903461E+00  1.160161E+01  1.839852E+01  3.290430E+01  3.494630E+01  3.522908E+01  3.584450E+01  3.780835E+01  4.519960E+01
            0.272727  0.577350  0.000000
 -7.109563E+00  1.161508E+01  1.838016E+01  3.291518E+01  3.496833E+01  3.521546E+01  3.587949E+01  3.779293E+01  4.519644E+01
            0.277778  0.577350  0.000000
 -7.300648E+00  1.162770E+01  1.835571E+01  3.292475E+01  3.498887E+01  3.520256E+01  3.591425E+01  3.777916E+01  4.519375E+01
            0.282828  0.577350  0.000000
 -7.475285E+00  1.163939E+01  1.832671E+01  3.293348E+01  3.500787E+01  3.519043E+01  3.594786E+01  3.776708E+01  4.519142E+01
            0.287879  0.577350  0.000000
 -7.632507E+00  1.165009E+01  1.829470E+01  3.294162E+01  3.502521E+01  3.517910E+01  3.597960E+01  3.775671E+01  4.518935E+01
            0.292929  0.577350  0.000000
 -7.771831E+00  1.165975E+01  1.826111E+01  3.294919E+01  3.504083E+01  3.516864E+01  3.600889E+01  3.774802E+01  4.518750E+01
            0.297980  0.577350  0.000000
 -7.893257E+00  1.166831E+01  1.822734E+01  3.295613E+01  3.505464E+01  3.515909E+01  3.603528E+01  3.774095E+01  4.518586E+01
            0.303030  0.577350  0.000000
 -7.997190E+00  1.167575E+01  1.819472E+01  3.296226E+01  3.506663E+01  3.515047E+01  3.605839E+01  3.773538E+01  4.518444E+01
            0.308081  0.577350  0.000000
 -8.084319E+00  1.168204E+01  1.816445E+01  3.296741E+01  3.507685E+01  3.514278E+01  3.607790E+01  3.773115E+01  4.518324E+01
            0.313131  0.577350  0.000000
 -8.155370E+00  1.168716E+01  1.813770E+01  3.297138E+01  3.508539E+01  3.513601E+01  3.609358E+01  3.772809E+01  4.518226E+01
            0.318182  0.577350  0.000000
 -8.210772E+00  1.169111E+01  1.811550E+01  3.297405E+01  3.509232E+01  3.513021E+01  3.610531E+01  3.772601E+01  4.518148E+01
            0.323232  0.577350  0.000000
 -8.250177E+00  1.169388E+01  1.809883E+01  3.297535E+01  3.509742E+01  3.512577E+01  3.611311E+01  3.772470E+01  4.518090E+01
            0.328283  0.577350  0.000000
 -8.271876E+00  1.169546E+01  1.808859E+01  3.297534E+01  3.509974E+01  3.512378E+01  3.611721E+01  3.772396E+01  4.518050E+01
            0.333333  0.577350  0.000000
 -8.272061E+00  1.169583E+01  1.808557E+01  3.297419E+01  3.509817E+01  3.512552E+01  3.611816E+01  3.772365E+01  4.518027E+01
            0.330808  0.572976  0.000000
 -8.275520E+00  1.169517E+01  1.808497E+01  3.298308E+01  3.510187E+01  3.512170E+01  3.611772E+01  3.772373E+01  4.518173E+01
            0.328283  0.568603  0.000000
 -8.237554E+00  1.169331E+01  1.809158E+01  3.299168E+01  3.510007E+01  3.512358E+01  3.611768E+01  3.772407E+01  4.518369E+01
            0.325758  0.564229  0.000000
 -8.140363E+00  1.169019E+01  1.810594E+01  3.300026E+01  3.509340E+01  3.513062E+01  3.612067E+01  3.772449E+01  4.518628E+01
            0.323232  0.559855  0.000000
 -7.960196E+00  1.168576E+01  1.812848E+01  3.300931E+01  3.508463E+01  3.514015E+01  3.612977E+01  3.772483E+01  4.518965E+01
            0.320707  0.555481  0.000000
 -7.666931E+00  1.167993E+01  1.815942E+01  3.301947E+01  3.507470E+01  3.515124E+01  3.614829E+01  3.772491E+01  4.519397E+01
            0.318182  0.551107  0.000000
 -7.223135E+00  1.167261E+01  1.819866E+01  3.303143E+01  3.506389E+01  3.516366E+01  3.617938E+01  3.772460E+01  4.519941E+01
            0.315657  0.546733  0.000000
 -6.580407E+00  1.166372E+01  1.824573E+01  3.304574E+01  3.505226E+01  3.517733E+01  3.622567E+01  3.772377E+01  4.520611E+01
            0.313131  0.542359  0.000000
 -5.665755E+00  1.165318E+01  1.829967E+01  3.306266E+01  3.503983E+01  3.519224E+01  3.628879E+01  3.772232E+01  4.521416E+01
            0.310606  0.537985  0.000000
 -4.326255E+00  1.164090E+01  1.835910E+01  3.308196E+01  3.502654E+01  3.520846E+01  3.636908E+01  3.772015E+01  4.522360E+01
            0.308081  0.533612  0.000000
 -1.869402E+00  1.162684E+01  1.842231E+01  3.310303E+01  3.501235E+01  3.522605E+01  3.646543E+01  3.771720E+01  4.523438E+01
            0.305556  0.529238  0.000000
  3.616158E+00  1.161095E+01  1.848740E+01  3.312489E+01  3.499720E+01  3.524515E+01  3.657543E+01  3.771339E+01  4.524642E+01
            0.303030  0.524864  0.000000
  5.517954E+00  1.159320E+01  1.855238E+01  3.314650E+01  3.498104E+01  3.526586E+01  3.669567E+01  3.770868E+01  4.525958E+01
            0.300505  0.520490  0.000000
  6.934434E+00  1.157358E+01  1.861539E+01  3.316689E+01  3.496383E+01  3.528832E+01  3.682217E+01  3.770299E+01  4.527373E+01
            0.297980  0.516116  0.000000
  8.095119E+00  1.155212E+01  1.867472E+01  3.318531E+01  3.494559E+01  3.531265E+01  3.695092E+01  3.769626E+01  4.528873E+01
            0.295455  0.511742  0.000000
  9.078400E+00  1.152885E+01  1.872887E+01  3.320129E+01  3.492632E+01  3.533892E+01  3.707818E+01  3.768840E+01  4.530447E+01
            0.292929  0.507368  0.000000
  9.923670E+00  1.150388E+01  1.877658E+01  3.321462E+01  3.490606E+01  3.536723E+01  3.720079E+01  3.767931E+01  4.532090E+01
            0.290404  0.502995  0.000000
  1.065507E+01  1.147760E+01  1.881678E+01  3.322526E+01  3.488485E+01  3.539760E+01  3.731625E+01  3.766890E+01  4.533800E+01
            0.287879  0.498621  0.000000
  1.128363E+01  1.145631E+01  1.884859E+01  3.323328E+01  3.486271E+01  3.543005E+01  3.742274E+01  3.765707E+01  4.535578E+01
            0.285354  0.494247  0.000000
  1.141196E+01  1.185054E+01  1.887125E+01  3.323882E+01  3.483968E+01  3.546457E+01  3.751898E+01  3.764378E+01  4.537434E+01
            0.282828  0.489873  0.000000
  1.138100E+01  1.232983E+01  1.888414E+01  3.324195E+01  3.481576E+01  3.550114E+01  3.760289E+01  3.763032E+01  4.539376E+01
            0.280303  0.485499  0.000000
  1.134662E+01  1.274686E+01  1.888671E+01  3.324273E+01  3.479094E+01  3.553972E+01  3.761028E+01  3.768048E+01  4.541421E+01
            0.277778  0.481125  0.000000
  1.130990E+01  1.310774E+01  1.887846E+01  3.324108E+01  3.476521E+01  3.558029E+01  3.759174E+01  3.774355E+01  4.543586E+01
            0.275253  0.476751  0.000000
  1.127096E+01  1.341851E+01  1.885895E+01  3.323686E+01  3.473853E+01  3.562281E+01  3.757087E+01  3.779602E+01  4.545890E+01
            0.272727  0.472377  0.000000
  1.122979E+01  1.368452E+01  1.882774E+01  3.322979E+01  3.471086E+01  3.566727E+01  3.754782E+01  3.783791E+01  4.548355E+01
            0.270202  0.468004  0.000000
  1.118635E+01  1.391054E+01  1.878441E+01  3.321952E+01  3.468216E+01  3.571365E+01  3.752260E+01  3.786949E+01  4.551007E+01
            0.267677  0.463630  0.000000
  1.114058E+01  1.410084E+01  1.872850E+01  3.320562E+01  3.465240E+01  3.576197E+01  3.749517E+01  3.789108E+01  4.553873E+01
            0.265152  0.459256  0.000000
  1.109247E+01  1.425928E+01  1.865958E+01  3.318757E+01  3.462155E+01  3.581225E+01  3.746550E+01  3.790298E+01  4.556981E+01
            0.262626  0.454882  0.000000
  1.104197E+01  1.438936E+01  1.857714E+01  3.316481E+01  3.458957E+01  3.586452E+01  3.743361E+01  3.790549E+01  4.560365E+01
            0.260101  0.450508  0.000000
  1.098907E+01  1.449424E+01  1.848066E+01  3.313676E+01  3.455645E+01  3.591882E+01  3.739948E+01  3.789890E+01  4.564064E+01
            0.257576  0.446134  0.000000
  1.093376E+01  1.457677E+01  1.836958E+01  3.310281E+01  3.452216E+01  3.597518E+01  3.736312E+01  3.788350E+01  4.568120E+01
            0.255051  0.441760  0.000000
  1.087607E+01  1.463953E+01  1.824328E+01  3.306236E+01  3.448667E+01  3.603360E+01  3.732453E+01  3.785953E+01  4.572582E+01
            0.252525  0.437387  0.000000
  1.081599E+01  1.468486E+01  1.810108E+01  3.301483E+01  3.444995E+01  3.609407E+01  3.728374E+01  3.782726E+01  4.577503E+01
            0.250000  0.433013  0.000000
  1.075355E+01  1.471480E+01  1.794222E+01  3.295966E+01  3.441194E+01  3.615656E+01  3.724075E+01  3.778689E+01  4.582944E+01
            0.247475  0.428639  0.000000
  1.068877E+01  1.473123E+01  1.776587E+01  3.289633E+01  3.437257E+01  3.622096E+01  3.719559E+01  3.773863E+01  4.588971E+01
            0.244949  0.424265  0.000000
  1.062165E+01  1.473579E+01  1.757109E+01  3.282437E+01  3.433176E+01  3.628714E+01  3.714833E+01  3.768259E+01  4.595654E+01
            0.242424  0.419891  0.000000
  1.055219E+01  1.472996E+01  1.735690E+01  3.274335E+01  3.428941E+01  3.635483E+01  3.709911E+01  3.761886E+01  4.603066E+01
            0.239899  0.415517  0.000000
  1.048037E+01  1.471501E+01  1.712225E+01  3.265285E+01  3.424545E+01  3.642363E+01  3.704821E+01  3.754744E+01  4.611280E+01
            0.237374  0.411143  0.000000
  1.040615E+01  1.469191E+01  1.686618E+01  3.255249E+01  3.419979E+01  3.649271E+01  3.699633E+01  3.746832E+01  4.620369E+01
            0.234848  0.406770  0.000000
  1.032948E+01  1.466118E+01  1.658805E+01  3.244191E+01  3.415233E+01  3.656026E+01  3.694516E+01  3.738146E+01  4.630394E+01
            0.232323  0.402396  0.000000
  1.025030E+01  1.462243E+01  1.628805E+01  3.232075E+01  3.410303E+01  3.662136E+01  3.689951E+01  3.728686E+01  4.641403E+01
            0.229798  0.398022  0.000000
  1.016852E+01  1.457337E+01  1.596843E+01  3.218872E+01  3.405184E+01  3.666145E+01  3.687384E+01  3.718466E+01  4.653416E+01
            0.227273  0.393648  0.000000
  1.008406E+01  1.450722E+01  1.563625E+01  3.204569E+01  3.399872E+01  3.665673E+01  3.689171E+01  3.707529E+01  4.666407E+01
            0.224747  0.389274  0.000000
  9.996816E+00  1.440644E+01  1.531016E+01  3.189179E+01  3.394369E+01  3.661313E+01  3.694045E+01  3.696600E+01  4.680289E+01
            0.222222  0.384900  0.000000
  9.906711E+00  1.423345E+01  1.503012E+01  3.172765E+01  3.388676E+01  3.655190E+01  3.683456E+01  3.702186E+01  4.694885E+01
            0.219697  0.380526  0.000000
  9.813650E+00  1.395126E+01  1.483758E+01  3.155463E+01  3.382798E+01  3.648223E+01  3.670743E+01  3.710139E+01  4.709903E+01
            0.217172  0.376152  0.000000
  9.717553E+00  1.357903E+01  1.472052E+01  3.137500E+01  3.376740E+01  3.640719E+01  3.657659E+01  3.718542E+01  4.724922E+01
            0.214646  0.371779  0.000000
  9.618351E+00  1.316561E+01  1.464040E+01  3.119206E+01  3.370509E+01  3.632788E+01  3.644391E+01  3.727251E+01  4.739398E+01
            0.212121  0.367405  0.000000
  9.516004E+00  1.274903E+01  1.457249E+01  3.100990E+01  3.364109E+01  3.624451E+01  3.631132E+01  3.736206E+01  4.752701E+01
            0.209596  0.363031  0.000000
  9.410513E+00  1.235741E+01  1.450401E+01  3.083304E+01  3.357546E+01  3.615495E+01  3.618254E+01  3.745377E+01  4.764189E+01
            0.207071  0.358657  0.000000
  9.301940E+00  1.201309E+01  1.442782E+01  3.066571E+01  3.350823E+01  3.604227E+01  3.607559E+01  3.754742E+01  4.773309E+01
            0.204545  0.354283  0.000000
  9.190418E+00  1.173260E+01  1.433986E+01  3.051120E+01  3.343941E+01  3.591638E+01  3.598110E+01  3.764287E+01  4.779680E+01
            0.202020  0.349909  0.000000
  9.076128E+00  1.152534E+01  1.423829E+01  3.037131E+01  3.336900E+01  3.579123E+01  3.588517E+01  3.774002E+01  4.783152E+01
            0.199495  0.345535  0.000000
  8.959243E+00  1.139322E+01  1.412304E+01  3.024627E+01  3.329698E+01  3.566774E+01  3.578657E+01  3.783877E+01  4.783803E+01
            0.196970  0.341162  0.000000
  8.839884E+00  1.133164E+01  1.399547E+01  3.013485E+01  3.322331E+01  3.554558E+01  3.568517E+01  3.793900E+01  4.781894E+01
            0.194444  0.336788  0.000000
  8.718109E+00  1.133129E+01  1.385791E+01  3.003478E+01  3.314795E+01  3.542425E+01  3.558098E+01  3.804063E+01  4.777800E+01
            0.191919  0.332414  0.000000
  8.593950E+00  1.138010E+01  1.371335E+01  2.994312E+01  3.307085E+01  3.530334E+01  3.547408E+01  3.814355E+01  4.771941E+01
            0.189394  0.328040  0.000000
  8.467436E+00  1.146481E+01  1.356529E+01  2.985671E+01  3.299199E+01  3.518260E+01  3.536459E+01  3.824766E+01  4.764727E+01
            0.186869  0.323666  0.000000
  8.338614E+00  1.157171E+01  1.341782E+01  2.977243E+01  3.291133E+01  3.506205E+01  3.525261E+01  3.835285E+01  4.756525E+01
            0.184343  0.319292  0.000000
  8.207541E+00  1.168661E+01  1.327588E+01  2.968742E+01  3.282887E+01  3.494196E+01  3.513828E+01  3.845903E+01  4.747650E+01
            0.181818  0.314918  0.000000
  8.074286E+00  1.179437E+01  1.314596E+01  2.959915E+01  3.274462E+01  3.482283E+01  3.502171E+01  3.856610E+01  4.738357E+01
            0.179293  0.310544  0.000000
  7.938916E+00  1.187846E+01  1.303664E+01  2.950557E+01  3.265864E+01  3.470536E+01  3.490303E+01  3.867398E+01  4.728852E+01
            0.176768  0.306171  0.000000
  7.801502E+00  1.192220E+01  1.295747E+01  2.940507E+01  3.257099E+01  3.459042E+01  3.478230E+01  3.878261E+01  4.719301E+01
            0.174242  0.301797  0.000000
  7.662122E+00  1.191442E+01  1.291320E+01  2.929651E+01  3.248173E+01  3.447899E+01  3.465958E+01  3.889193E+01  4.709838E+01
            0.171717  0.297423  0.000000
  7.520867E+00  1.185672E+01  1.289691E+01  2.917924E+01  3.239095E+01  3.437210E+01  3.453493E+01  3.900192E+01  4.700572E+01
            0.169192  0.293049  0.000000
  7.377842E+00  1.176127E+01  1.289210E+01  2.905304E+01  3.229875E+01  3.427086E+01  3.440835E+01  3.911254E+01  4.691599E+01
            0.166667  0.288675  0.000000
  7.233174E+00  1.164162E+01  1.288194E+01  2.891806E+01  3.220519E+01  3.417639E+01  3.427987E+01  3.922377E+01  4.682997E+01
            0.164141  0.284301  0.000000
  7.087007E+00  1.150764E+01  1.285419E+01  2.877478E+01  3.211035E+01  3.408976E+01  3.414962E+01  3.933560E+01  4.674831E+01
            0.161616  0.279927  0.000000
  6.939506E+00  1.136546E+01  1.280115E+01  2.862386E+01  3.201428E+01  3.400871E+01  3.402112E+01  3.944800E+01  4.667156E+01
            0.159091  0.275554  0.000000
  6.790854E+00  1.121866E+01  1.271807E+01  2.846605E+01  3.191699E+01  3.388166E+01  3.394732E+01  3.956094E+01  4.660010E+01
            0.156566  0.271180  0.000000
  6.641239E+00  1.106932E+01  1.260186E+01  2.830206E+01  3.181851E+01  3.374574E+01  3.389261E+01  3.967437E+01  4.653416E+01
            0.154040  0.266806  0.000000
  6.490858E+00  1.091858E+01  1.245003E+01  2.813243E+01  3.171883E+01  3.360785E+01  3.385178E+01  3.978824E+01  4.647381E+01
            0.151515  0.262432  0.000000
  6.339907E+00  1.076699E+01  1.225999E+01  2.795743E+01  3.161794E+01  3.346825E+01  3.382640E+01  3.990247E+01  4.641893E+01
            0.148990  0.258058  0.000000
  6.188574E+00  1.061461E+01  1.202860E+01  2.777703E+01  3.151584E+01  3.332711E+01  3.381831E+01  4.001700E+01  4.636924E+01
            0.146465  0.253684  0.000000
  6.037032E+00  1.046096E+01  1.175192E+01  2.759084E+01  3.141253E+01  3.318460E+01  3.382949E+01  4.013173E+01  4.632432E+01
            0.143939  0.249310  0.000000
  5.885425E+00  1.030468E+01  1.142548E+01  2.739804E+01  3.130804E+01  3.304088E+01  3.386202E+01  4.024659E+01  4.628364E+01
            0.141414  0.244936  0.000000
  5.733859E+00  1.014199E+01  1.104568E+01  2.719744E+01  3.120241E+01  3.289612E+01  3.391802E+01  4.036150E+01  4.624654E+01
            0.138889  0.240563  0.000000
  5.582392E+00  9.960229E+00  1.061641E+01  2.698743E+01  3.109575E+01  3.275045E+01  3.399960E+01  4.047639E+01  4.621238E+01
            0.136364  0.236189  0.000000
  5.430998E+00  9.703587E+00  1.018320E+01  2.676591E+01  3.098817E+01  3.260400E+01  3.410879E+01  4.059118E+01  4.618048E+01
            0.133838  0.231815  0.000000
  5.279543E+00  9.229802E+00  9.876247E+00  2.653023E+01  3.087983E+01  3.245687E+01  3.424742E+01  4.070582E+01  4.615024E+01
            0.131313  0.227441  0.000000
  5.127697E+00  8.539491E+00  9.679668E+00  2.627721E+01  3.077093E+01  3.230916E+01  3.441700E+01  4.082026E+01  4.612118E+01
            0.128788  0.223067  0.000000
  4.974685E+00  7.687052E+00  9.516689E+00  2.600321E+01  3.066165E+01  3.216095E+01  3.461856E+01  4.093442E+01  4.609300E+01
            0.126263  0.218693  0.000000
  4.817943E+00  6.653644E+00  9.365659E+00  2.570457E+01  3.055220E+01  3.201234E+01  3.485250E+01  4.104827E+01  4.606570E+01
            0.123737  0.214319  0.000000
  4.634914E+00  5.364992E+00  9.220605E+00  2.537890E+01  3.044279E+01  3.186343E+01  3.511855E+01  4.116173E+01  4.603969E+01
            0.121212  0.209946  0.000000
  3.325812E+00  4.564688E+00  9.078698E+00  2.502766E+01  3.033359E+01  3.171436E+01  3.541580E+01  4.127473E+01  4.601604E+01
            0.118687  0.205572  0.000000
 -2.801447E+00  4.390138E+00  8.936952E+00  2.466080E+01  3.022474E+01  3.156530E+01  3.574303E+01  4.138720E+01  4.599676E+01
            0.116162  0.201198  0.000000
 -5.574031E+00  4.231576E+00  8.790952E+00  2.430328E+01  3.011638E+01  3.141647E+01  3.609923E+01  4.149902E+01  4.598523E+01
            0.113636  0.196824  0.000000
 -7.864783E+00  4.075196E+00  8.635351E+00  2.400050E+01  3.000858E+01  3.126809E+01  3.648424E+01  4.161010E+01  4.598657E+01
            0.111111  0.192450  0.000000
 -1.023434E+01  3.919309E+00  8.466649E+00  2.381438E+01  2.990142E+01  3.112041E+01  3.689891E+01  4.172030E+01  4.600795E+01
            0.108586  0.188076  0.000000
 -1.281961E+01  3.763526E+00  8.286120E+00  2.380214E+01  2.979495E+01  3.097371E+01  3.734422E+01  4.182949E+01  4.605846E+01
            0.106061  0.183702  0.000000
 -1.560740E+01  3.607707E+00  8.099033E+00  2.398572E+01  2.968921E+01  3.082821E+01  3.781918E+01  4.193752E+01  4.614854E+01
            0.103535  0.179328  0.000000
 -1.850835E+01  3.451759E+00  7.910888E+00  2.433855E+01  2.958426E+01  3.068414E+01  3.831774E+01  4.204425E+01  4.628872E+01
            0.101010  0.174955  0.000000
 -2.141399E+01  3.295543E+00  7.724933E+00  2.480183E+01  2.948016E+01  3.054168E+01  3.882669E+01  4.214953E+01  4.648787E+01
            0.098485  0.170581  0.000000
 -2.422872E+01  3.138782E+00  7.542149E+00  2.531238E+01  2.937703E+01  3.040094E+01  3.932598E+01  4.225322E+01  4.675074E+01
            0.095960  0.166207  0.000000
 -2.687795E+01  2.980959E+00  7.362222E+00  2.582123E+01  2.927498E+01  3.026203E+01  3.979235E+01  4.235518E+01  4.707481E+01
            0.093434  0.161833  0.000000
 -2.930455E+01  2.821225E+00  7.184341E+00  2.629853E+01  2.917416E+01  3.012498E+01  4.020472E+01  4.245530E+01  4.744729E+01
            0.090909  0.157459  0.000000
 -3.146294E+01  2.658329E+00  7.007650E+00  2.673031E+01  2.907476E+01  2.998979E+01  4.054874E+01  4.255348E+01  4.784385E+01
            0.088384  0.153085  0.000000
 -3.331480E+01  2.490550E+00  6.831431E+00  2.711304E+01  2.897695E+01  2.985647E+01  4.081811E+01  4.264962E+01  4.823050E+01
            0.085859  0.148711  0.000000
 -3.482783E+01  2.315614E+00  6.655168E+00  2.744888E+01  2.888093E+01  2.972499E+01  4.101283E+01  4.274365E+01  4.856858E+01
            0.083333  0.144338  0.000000
 -3.597752E+01  2.130541E+00  6.478527E+00  2.774249E+01  2.878688E+01  2.959536E+01  4.113604E+01  4.283553E+01  4.882147E+01
            0.080808  0.139964  0.000000
 -3.675088E+01  1.931347E+00  6.301314E+00  2.799933E+01  2.869494E+01  2.946761E+01  4.119116E+01  4.292522E+01  4.896121E+01
            0.078283  0.135590  0.000000
 -3.715044E+01  1.712349E+00  6.123412E+00  2.822473E+01  2.860525E+01  2.934181E+01  4.118011E+01  4.301271E+01  4.897366E+01
            0.075758  0.131216  0.000000
 -3.719665E+01  1.464432E+00  5.944743E+00  2.842357E+01  2.851795E+01  2.921805E+01  4.110270E+01  4.309798E+01  4.886102E+01
            0.073232  0.126842  0.000000
 -3.692721E+01  1.169879E+00  5.765240E+00  2.843267E+01  2.860070E+01  2.909647E+01  4.095698E+01  4.318106E+01  4.864119E+01
            0.070707  0.122468  0.000000
 -3.639311E+01  7.794377E-01  5.584877E+00  2.834997E+01  2.875938E+01  2.897727E+01  4.074048E+01  4.326196E+01  4.834388E+01
            0.068182  0.118094  0.000000
 -3.565267E+01 -3.658292E-01  5.403691E+00  2.826952E+01  2.885994E+01  2.890386E+01  4.045226E+01  4.334069E+01  4.800432E+01
            0.065657  0.113721  0.000000
 -3.476479E+01 -9.215818E-01  5.221827E+00  2.819127E+01  2.874628E+01  2.903506E+01  4.009538E+01  4.341730E+01  4.765634E+01
            0.063131  0.109347  0.000000
 -3.378316E+01 -1.237830E+00  5.039538E+00  2.811518E+01  2.863508E+01  2.915616E+01  3.967865E+01  4.349180E+01  4.732652E+01
            0.060606  0.104973  0.000000
 -3.275205E+01 -1.475106E+00  4.857178E+00  2.804120E+01  2.852685E+01  2.926777E+01  3.921675E+01  4.356422E+01  4.703134E+01
            0.058081  0.100599  0.000000
 -3.170415E+01 -1.665720E+00  4.675167E+00  2.796934E+01  2.842172E+01  2.937001E+01  3.872836E+01  4.363456E+01  4.677751E+01
            0.055556  0.096225  0.000000
 -3.066010E+01 -1.823123E+00  4.493979E+00  2.789964E+01  2.831980E+01  2.946234E+01  3.823327E+01  4.370282E+01  4.656441E+01
            0.053030  0.091851  0.000000
 -2.962943E+01 -1.954662E+00  4.314152E+00  2.783220E+01  2.822117E+01  2.954375E+01  3.774946E+01  4.376899E+01  4.638725E+01
            0.050505  0.087477  0.000000
 -2.861243E+01 -2.065096E+00  4.136349E+00  2.776716E+01  2.812593E+01  2.961307E+01  3.729140E+01  4.383304E+01  4.623951E+01
            0.047980  0.083103  0.000000
 -2.760265E+01 -2.157902E+00  3.961433E+00  2.770472E+01  2.803415E+01  2.966933E+01  3.686936E+01  4.389491E+01  4.611451E+01
            0.045455  0.078730  0.000000
 -2.658948E+01 -2.235795E+00  3.790565E+00  2.764508E+01  2.794592E+01  2.971213E+01  3.648967E+01  4.395454E+01  4.600623E+01
            0.042929  0.074356  0.000000
 -2.556059E+01 -2.300944E+00  3.625247E+00  2.758844E+01  2.786136E+01  2.974195E+01  3.615529E+01  4.401187E+01  4.590954E+01
            0.040404  0.069982  0.000000
 -2.450400E+01 -2.354990E+00  3.467412E+00  2.753500E+01  2.778058E+01  2.976044E+01  3.586659E+01  4.406680E+01  4.582026E+01
            0.037879  0.065608  0.000000
 -2.340968E+01 -2.399014E+00  3.319524E+00  2.748489E+01  2.770373E+01  2.977056E+01  3.562217E+01  4.411927E+01  4.573497E+01
            0.035354  0.061234  0.000000
 -2.227068E+01 -2.433487E+00  3.184754E+00  2.743820E+01  2.763097E+01  2.977671E+01  3.541940E+01  4.416919E+01  4.565093E+01
            0.032828  0.056860  0.000000
 -2.108388E+01 -2.458268E+00  3.067136E+00  2.739494E+01  2.756246E+01  2.978473E+01  3.525498E+01  4.421649E+01  4.556582E+01
            0.030303  0.052486  0.000000
 -1.985029E+01 -2.472678E+00  2.971631E+00  2.735505E+01  2.749838E+01  2.980190E+01  3.512525E+01  4.426108E+01  4.547771E+01
            0.027778  0.048113  0.000000
 -1.857528E+01 -2.475672E+00  2.903763E+00  2.731840E+01  2.743888E+01  2.983685E+01  3.502642E+01  4.430289E+01  4.538487E+01
            0.025253  0.043739  0.000000
 -1.726856E+01 -2.466138E+00  2.868542E+00  2.728484E+01  2.738413E+01  2.989945E+01  3.495469E+01  4.434182E+01  4.528571E+01
            0.022727  0.039365  0.000000
 -1.594417E+01 -2.443272E+00  2.868411E+00  2.725425E+01  2.733425E+01  3.000060E+01  3.490624E+01  4.437778E+01  4.517879E+01
            0.020202  0.034991  0.000000
 -1.462038E+01 -2.406926E+00  2.900464E+00  2.722651E+01  2.728936E+01  3.015193E+01  3.487722E+01  4.441060E+01  4.506283E+01
            0.017677  0.030617  0.000000
 -1.331960E+01 -2.357789E+00  2.953609E+00  2.720160E+01  2.724958E+01  3.036535E+01  3.486380E+01  4.444008E+01  4.493680E+01
            0.015152  0.026243  0.000000
 -1.206821E+01 -2.297254E+00  3.006660E+00  2.717955E+01  2.721503E+01  3.065240E+01  3.486213E+01  4.446588E+01  4.480009E+01
            0.012626  0.021869  0.000000
 -1.089654E+01 -2.226922E+00  3.028220E+00  2.716043E+01  2.718582E+01  3.102342E+01  3.486845E+01  4.448681E+01  4.465328E+01
            0.010101  0.017495  0.000000
 -9.839513E+00 -2.147781E+00  2.979226E+00  2.714431E+01  2.716206E+01  3.148670E+01  3.487917E+01  4.447306E+01  4.452602E+01
            0.007576  0.013122  0.000000
 -8.939610E+00 -2.059367E+00  2.819916E+00  2.713127E+01  2.714384E+01  3.204757E+01  3.489106E+01  4.431583E+01  4.452748E+01
            0.005051  0.008748  0.000000
 -8.253542E+00 -1.960668E+00  2.526293E+00  2.712147E+01  2.713115E+01  3.270773E+01  3.490132E+01  4.413662E+01  4.453701E+01
            0.002525  0.004374  0.000000
 -7.857386E+00 -1.860888E+00  2.130920E+00  2.711530E+01  2.712371E+01  3.346461E+01  3.490804E+01  4.394830E+01  4.454314E+01
            0.000000  0.000000  0.000000
 -2.213173E+00  1.519140E+00  1.808197E+00  2.711271E+01  2.712052E+01  3.486576E+01  3.490832E+01  4.259384E+01  4.454498E+01


==> anc/fig05/phband22btcr1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
  7.604587E-01  2.040604E+00  7.409361E+00  2.708525E+01  2.709992E+01  3.478939E+01  3.503796E+01  4.472201E+01  4.602462E+01
            0.000000  0.005064  0.000000
 -7.275090E+00  5.135860E+00  7.504908E+00  2.708799E+01  2.710284E+01  3.431594E+01  3.565350E+01  4.472452E+01  4.619627E+01
            0.000000  0.010129  0.000000
 -7.770524E+00  4.674758E+00  7.460625E+00  2.709435E+01  2.710991E+01  3.435041E+01  3.569863E+01  4.471648E+01  4.624182E+01
            0.000000  0.015193  0.000000
 -8.198842E+00  4.247368E+00  7.409713E+00  2.710463E+01  2.712191E+01  3.436562E+01  3.574782E+01  4.470284E+01  4.628834E+01
            0.000000  0.020258  0.000000
 -8.534517E+00  3.864939E+00  7.349901E+00  2.711822E+01  2.713945E+01  3.436564E+01  3.579450E+01  4.468383E+01  4.633596E+01
            0.000000  0.025322  0.000000
 -8.755289E+00  3.532951E+00  7.280464E+00  2.713476E+01  2.716287E+01  3.435475E+01  3.583271E+01  4.465974E+01  4.638479E+01
            0.000000  0.030387  0.000000
 -8.841338E+00  3.254134E+00  7.201593E+00  2.715425E+01  2.719212E+01  3.433663E+01  3.585769E+01  4.463088E+01  4.643482E+01
            0.000000  0.035451  0.000000
 -8.773853E+00  3.029951E+00  7.114039E+00  2.717679E+01  2.722709E+01  3.431390E+01  3.586622E+01  4.459760E+01  4.648589E+01
            0.000000  0.040516  0.000000
 -8.532888E+00  2.861170E+00  7.018914E+00  2.720243E+01  2.726767E+01  3.428815E+01  3.585642E+01  4.456021E+01  4.653778E+01
            0.000000  0.045580  0.000000
 -8.094432E+00  2.747896E+00  6.917561E+00  2.723119E+01  2.731378E+01  3.426011E+01  3.582759E+01  4.451905E+01  4.659021E+01
            0.000000  0.050645  0.000000
 -7.424581E+00  2.689879E+00  6.811524E+00  2.726307E+01  2.736538E+01  3.422979E+01  3.578004E+01  4.447440E+01  4.664299E+01
            0.000000  0.055709  0.000000
 -6.466103E+00  2.688002E+00  6.702611E+00  2.729804E+01  2.742243E+01  3.419668E+01  3.571484E+01  4.442654E+01  4.669614E+01
            0.000000  0.060774  0.000000
 -5.096955E+00  2.751234E+00  6.593274E+00  2.733607E+01  2.748485E+01  3.415989E+01  3.563372E+01  4.437569E+01  4.674997E+01
            0.000000  0.065838  0.000000
 -2.923398E+00  2.944503E+00  6.488068E+00  2.737710E+01  2.755256E+01  3.411824E+01  3.553897E+01  4.432206E+01  4.680518E+01
            0.000000  0.070903  0.000000
  2.161475E+00  3.946894E+00  6.402113E+00  2.742110E+01  2.762543E+01  3.407038E+01  3.543331E+01  4.426585E+01  4.686288E+01
            0.000000  0.075967  0.000000
  2.718777E+00  5.654243E+00  6.487273E+00  2.746801E+01  2.770327E+01  3.401489E+01  3.531983E+01  4.420719E+01  4.692449E+01
            0.000000  0.081032  0.000000
  2.935465E+00  6.006956E+00  7.577346E+00  2.751778E+01  2.778588E+01  3.395043E+01  3.520185E+01  4.414624E+01  4.699167E+01
            0.000000  0.086096  0.000000
  3.123009E+00  5.943908E+00  8.798188E+00  2.757037E+01  2.787298E+01  3.387584E+01  3.508279E+01  4.408313E+01  4.706606E+01
            0.000000  0.091161  0.000000
  3.309915E+00  5.852384E+00  9.830160E+00  2.762574E+01  2.796433E+01  3.379042E+01  3.496591E+01  4.401797E+01  4.714896E+01
            0.000000  0.096225  0.000000
  3.500515E+00  5.758606E+00  1.068075E+01  2.768382E+01  2.805966E+01  3.369399E+01  3.485412E+01  4.395088E+01  4.724106E+01
            0.000000  0.101290  0.000000
  3.694224E+00  5.668549E+00  1.136375E+01  2.774457E+01  2.815874E+01  3.358697E+01  3.474980E+01  4.388196E+01  4.734205E+01
            0.000000  0.106354  0.000000
  3.889066E+00  5.584768E+00  1.189144E+01  2.780793E+01  2.826136E+01  3.347019E+01  3.465476E+01  4.381131E+01  4.745033E+01
            0.000000  0.111418  0.000000
  4.082764E+00  5.508739E+00  1.227659E+01  2.787387E+01  2.836737E+01  3.334454E+01  3.457029E+01  4.373900E+01  4.756289E+01
            0.000000  0.116483  0.000000
  4.273161E+00  5.441378E+00  1.253421E+01  2.794231E+01  2.847665E+01  3.321059E+01  3.449728E+01  4.366512E+01  4.767520E+01
            0.000000  0.121547  0.000000
  4.458496E+00  5.383221E+00  1.268233E+01  2.801320E+01  2.858914E+01  3.306841E+01  3.443625E+01  4.358972E+01  4.778144E+01
            0.000000  0.126612  0.000000
  4.637511E+00  5.334514E+00  1.274216E+01  2.808648E+01  2.870480E+01  3.291752E+01  3.438725E+01  4.351285E+01  4.787480E+01
            0.000000  0.131676  0.000000
  4.809392E+00  5.295337E+00  1.273744E+01  2.816207E+01  2.882359E+01  3.275711E+01  3.434974E+01  4.343456E+01  4.794803E+01
            0.000000  0.136741  0.000000
  4.973292E+00  5.266047E+00  1.269320E+01  2.823989E+01  2.894550E+01  3.258631E+01  3.432244E+01  4.335487E+01  4.799406E+01
            0.000000  0.141805  0.000000
  5.124716E+00  5.250681E+00  1.263398E+01  2.831985E+01  2.907048E+01  3.240443E+01  3.430333E+01  4.327379E+01  4.800673E+01
            0.000000  0.146870  0.000000
  5.205347E+00  5.306928E+00  1.258174E+01  2.840185E+01  2.919846E+01  3.221109E+01  3.428973E+01  4.319133E+01  4.798155E+01
            0.000000  0.151934  0.000000
  5.207418E+00  5.441581E+00  1.255377E+01  2.848578E+01  2.932936E+01  3.200634E+01  3.427838E+01  4.310747E+01  4.791646E+01
            0.000000  0.156999  0.000000
  5.207291E+00  5.577086E+00  1.256096E+01  2.857154E+01  2.946301E+01  3.179070E+01  3.426561E+01  4.302221E+01  4.781237E+01
            0.000000  0.162063  0.000000
  5.211292E+00  5.706128E+00  1.260697E+01  2.865902E+01  2.959921E+01  3.156511E+01  3.424743E+01  4.293550E+01  4.767357E+01
            0.000000  0.167128  0.000000
  5.219784E+00  5.828147E+00  1.268860E+01  2.874810E+01  2.973773E+01  3.133097E+01  3.421970E+01  4.284732E+01  4.750769E+01
            0.000000  0.172192  0.000000
  5.232607E+00  5.944412E+00  1.279764E+01  2.883869E+01  2.987829E+01  3.109015E+01  3.417833E+01  4.275762E+01  4.732517E+01
            0.000000  0.177257  0.000000
  5.249586E+00  6.057547E+00  1.292374E+01  2.893068E+01  3.002058E+01  3.084485E+01  3.411966E+01  4.266637E+01  4.713817E+01
            0.000000  0.182321  0.000000
  5.270660E+00  6.171006E+00  1.305756E+01  2.902396E+01  3.016430E+01  3.059758E+01  3.404091E+01  4.257353E+01  4.695895E+01
            0.000000  0.187386  0.000000
  5.295892E+00  6.288198E+00  1.319310E+01  2.911843E+01  3.030860E+01  3.035149E+01  3.394079E+01  4.247909E+01  4.679812E+01
            0.000000  0.192450  0.000000
  5.325449E+00  6.411521E+00  1.332835E+01  2.921401E+01  3.010709E+01  3.045523E+01  3.381990E+01  4.238305E+01  4.666311E+01
            0.000000  0.197515  0.000000
  5.359573E+00  6.541608E+00  1.346410E+01  2.931059E+01  2.986873E+01  3.060176E+01  3.368099E+01  4.228543E+01  4.655741E+01
            0.000000  0.202579  0.000000
  5.398520E+00  6.677129E+00  1.360121E+01  2.940808E+01  2.963721E+01  3.074890E+01  3.352871E+01  4.218631E+01  4.648058E+01
            0.000000  0.207644  0.000000
  5.442524E+00  6.815298E+00  1.373763E+01  2.941350E+01  2.950639E+01  3.089652E+01  3.336909E+01  4.208576E+01  4.642913E+01
            0.000000  0.212708  0.000000
  5.491747E+00  6.952822E+00  1.386625E+01  2.919793E+01  2.960538E+01  3.104454E+01  3.320891E+01  4.198390E+01  4.639762E+01
            0.000000  0.217772  0.000000
  5.546260E+00  7.086841E+00  1.397430E+01  2.899012E+01  2.970496E+01  3.119293E+01  3.305498E+01  4.188089E+01  4.637988E+01
            0.000000  0.222837  0.000000
  5.606030E+00  7.215396E+00  1.404425E+01  2.878918E+01  2.980500E+01  3.134166E+01  3.291375E+01  4.177688E+01  4.636990E+01
            0.000000  0.227901  0.000000
  5.670925E+00  7.337363E+00  1.405552E+01  2.859374E+01  2.990535E+01  3.149074E+01  3.279098E+01  4.167205E+01  4.636242E+01
            0.000000  0.232966  0.000000
  5.740744E+00  7.452073E+00  1.398627E+01  2.840217E+01  3.000587E+01  3.164013E+01  3.269166E+01  4.156659E+01  4.635335E+01
            0.000000  0.238030  0.000000
  5.815228E+00  7.558878E+00  1.381459E+01  2.821259E+01  3.010640E+01  3.178979E+01  3.261986E+01  4.146067E+01  4.633984E+01
            0.000000  0.243095  0.000000
  5.894106E+00  7.656867E+00  1.351905E+01  2.802312E+01  3.020678E+01  3.193963E+01  3.257859E+01  4.135448E+01  4.632032E+01
            0.000000  0.248159  0.000000
  5.977104E+00  7.744640E+00  1.307852E+01  2.783199E+01  3.030684E+01  3.208951E+01  3.256969E+01  4.124816E+01  4.629434E+01
            0.000000  0.253224  0.000000
  6.063968E+00  7.819950E+00  1.247122E+01  2.763779E+01  3.040642E+01  3.223926E+01  3.259362E+01  4.114186E+01  4.626240E+01
            0.000000  0.258288  0.000000
  6.154463E+00  7.878409E+00  1.167354E+01  2.743959E+01  3.050535E+01  3.238862E+01  3.264948E+01  4.103569E+01  4.622564E+01
            0.000000  0.263353  0.000000
  6.248331E+00  7.907529E+00  1.066040E+01  2.723714E+01  3.060347E+01  3.253735E+01  3.273500E+01  4.092974E+01  4.618558E+01
            0.000000  0.268417  0.000000
  6.345105E+00  7.843277E+00  9.435669E+00  2.703092E+01  3.070065E+01  3.268522E+01  3.284677E+01  4.082410E+01  4.614380E+01
            0.000000  0.273482  0.000000
  6.440486E+00  7.105217E+00  8.460640E+00  2.682217E+01  3.079675E+01  3.283207E+01  3.298052E+01  4.071880E+01  4.610170E+01
            0.000000  0.278546  0.000000
  4.756325E+00  6.555433E+00  8.278186E+00  2.661284E+01  3.089166E+01  3.297779E+01  3.313157E+01  4.061390E+01  4.606029E+01
            0.000000  0.283611  0.000000
 -3.025891E+00  6.660069E+00  8.255656E+00  2.640546E+01  3.098528E+01  3.312221E+01  3.329534E+01  4.050944E+01  4.602008E+01
            0.000000  0.288675  0.000000
 -6.471834E+00  6.769128E+00  8.257198E+00  2.620298E+01  3.107752E+01  3.326515E+01  3.346767E+01  4.040546E+01  4.598103E+01
            0.000000  0.293740  0.000000
 -8.622421E+00  6.880968E+00  8.264186E+00  2.600864E+01  3.116832E+01  3.340648E+01  3.364504E+01  4.030203E+01  4.594261E+01
            0.000000  0.298804  0.000000
 -1.027747E+01  6.995054E+00  8.273063E+00  2.582567E+01  3.125762E+01  3.354615E+01  3.382470E+01  4.019922E+01  4.590387E+01
            0.000000  0.303869  0.000000
 -1.161714E+01  7.110934E+00  8.283961E+00  2.565712E+01  3.134534E+01  3.368418E+01  3.400475E+01  4.009712E+01  4.586369E+01
            0.000000  0.308933  0.000000
 -1.271688E+01  7.228127E+00  8.298305E+00  2.550567E+01  3.143145E+01  3.382061E+01  3.418410E+01  3.999587E+01  4.582092E+01
            0.000000  0.313998  0.000000
 -1.361800E+01  7.346132E+00  8.318038E+00  2.537340E+01  3.151589E+01  3.395555E+01  3.436227E+01  3.989561E+01  4.577459E+01
            0.000000  0.319062  0.000000
 -1.434786E+01  7.464436E+00  8.345249E+00  2.526169E+01  3.159861E+01  3.408907E+01  3.453923E+01  3.979652E+01  4.572414E+01
            0.000000  0.324126  0.000000
 -1.492757E+01  7.582533E+00  8.381906E+00  2.517119E+01  3.167956E+01  3.422124E+01  3.471519E+01  3.969881E+01  4.566946E+01
            0.000000  0.329191  0.000000
 -1.537513E+01  7.699951E+00  8.429669E+00  2.510176E+01  3.175868E+01  3.435210E+01  3.489038E+01  3.960268E+01  4.561099E+01
            0.000000  0.334255  0.000000
 -1.570688E+01  7.816265E+00  8.489729E+00  2.505262E+01  3.183592E+01  3.448162E+01  3.506499E+01  3.950836E+01  4.554974E+01
            0.000000  0.339320  0.000000
 -1.593802E+01  7.931124E+00  8.562737E+00  2.502240E+01  3.191124E+01  3.460972E+01  3.523903E+01  3.941609E+01  4.548714E+01
            0.000000  0.344384  0.000000
 -1.608286E+01  8.044255E+00  8.648781E+00  2.500938E+01  3.198459E+01  3.473625E+01  3.541231E+01  3.932611E+01  4.542509E+01
            0.000000  0.349449  0.000000
 -1.615483E+01  8.155471E+00  8.747434E+00  2.501154E+01  3.205592E+01  3.486100E+01  3.558435E+01  3.923865E+01  4.536572E+01
            0.000000  0.354513  0.000000
 -1.616643E+01  8.264678E+00  8.857859E+00  2.502680E+01  3.212519E+01  3.498367E+01  3.575441E+01  3.915393E+01  4.531131E+01
            0.000000  0.359578  0.000000
 -1.612925E+01  8.371851E+00  8.978911E+00  2.505307E+01  3.219238E+01  3.510394E+01  3.592149E+01  3.907218E+01  4.526413E+01
            0.000000  0.364642  0.000000
 -1.605379E+01  8.477040E+00  9.109264E+00  2.508840E+01  3.225747E+01  3.522142E+01  3.608451E+01  3.899364E+01  4.522622E+01
            0.000000  0.369707  0.000000
 -1.594940E+01  8.580329E+00  9.247488E+00  2.513100E+01  3.232044E+01  3.533569E+01  3.624242E+01  3.891854E+01  4.519916E+01
            0.000000  0.374771  0.000000
 -1.582427E+01  8.681828E+00  9.392118E+00  2.517934E+01  3.238128E+01  3.544634E+01  3.639450E+01  3.884715E+01  4.518393E+01
            0.000000  0.379836  0.000000
 -1.568539E+01  8.781646E+00  9.541693E+00  2.523214E+01  3.244002E+01  3.555290E+01  3.654050E+01  3.877975E+01  4.518065E+01
            0.000000  0.384900  0.000000
 -1.553870E+01  8.879865E+00  9.694783E+00  2.528836E+01  3.249668E+01  3.565493E+01  3.668099E+01  3.871666E+01  4.518841E+01
            0.000000  0.389965  0.000000
 -1.538910E+01  8.976535E+00  9.850026E+00  2.534724E+01  3.255128E+01  3.575197E+01  3.681749E+01  3.865826E+01  4.520520E+01
            0.000000  0.395029  0.000000
 -1.524064E+01  9.071654E+00  1.000614E+01  2.540823E+01  3.260386E+01  3.584356E+01  3.695260E+01  3.860495E+01  4.522789E+01
            0.000000  0.400094  0.000000
 -1.509649E+01  9.165174E+00  1.016198E+01  2.547099E+01  3.265448E+01  3.592928E+01  3.708992E+01  3.855718E+01  4.525250E+01
            0.000000  0.405158  0.000000
 -1.495899E+01  9.257001E+00  1.031650E+01  2.553531E+01  3.270319E+01  3.600869E+01  3.723361E+01  3.851539E+01  4.527467E+01
            0.000000  0.410223  0.000000
 -1.482956E+01  9.347003E+00  1.046882E+01  2.560108E+01  3.275003E+01  3.608138E+01  3.738759E+01  3.848005E+01  4.529047E+01
            0.000000  0.415287  0.000000
 -1.470859E+01  9.435029E+00  1.061819E+01  2.566821E+01  3.279507E+01  3.614702E+01  3.755436E+01  3.845159E+01  4.529731E+01
            0.000000  0.420352  0.000000
 -1.459540E+01  9.520915E+00  1.076394E+01  2.573657E+01  3.283837E+01  3.620532E+01  3.773389E+01  3.843036E+01  4.529478E+01
            0.000000  0.425416  0.000000
 -1.448821E+01  9.604513E+00  1.090557E+01  2.580595E+01  3.287996E+01  3.625610E+01  3.792292E+01  3.841664E+01  4.528498E+01
            0.000000  0.430480  0.000000
 -1.438436E+01  9.685684E+00  1.104264E+01  2.587603E+01  3.291990E+01  3.629929E+01  3.811523E+01  3.841060E+01  4.527202E+01
            0.000000  0.435545  0.000000
 -1.428067E+01  9.764330E+00  1.117486E+01  2.594638E+01  3.295824E+01  3.633498E+01  3.830227E+01  3.841297E+01  4.526103E+01
            0.000000  0.440609  0.000000
 -1.417388E+01  9.840383E+00  1.130207E+01  2.601647E+01  3.299498E+01  3.636339E+01  3.841591E+01  3.848397E+01  4.525670E+01
            0.000000  0.445674  0.000000
 -1.406115E+01  9.913816E+00  1.142423E+01  2.608572E+01  3.303017E+01  3.638489E+01  3.843315E+01  3.864020E+01  4.526227E+01
            0.000000  0.450738  0.000000
 -1.394037E+01  9.984642E+00  1.154141E+01  2.615354E+01  3.306382E+01  3.639996E+01  3.845454E+01  3.877703E+01  4.527901E+01
            0.000000  0.455803  0.000000
 -1.381031E+01  1.005290E+01  1.165375E+01  2.621939E+01  3.309593E+01  3.640918E+01  3.848101E+01  3.889185E+01  4.530640E+01
            0.000000  0.460867  0.000000
 -1.367057E+01  1.011864E+01  1.176146E+01  2.628279E+01  3.312652E+01  3.641317E+01  3.851192E+01  3.898550E+01  4.534257E+01
            0.000000  0.465932  0.000000
 -1.352149E+01  1.018194E+01  1.186476E+01  2.634341E+01  3.315558E+01  3.641256E+01  3.854647E+01  3.906016E+01  4.538490E+01
            0.000000  0.470996  0.000000
 -1.336394E+01  1.024284E+01  1.196385E+01  2.640100E+01  3.318313E+01  3.640800E+01  3.858383E+01  3.911859E+01  4.543049E+01
            0.000000  0.476061  0.000000
 -1.319925E+01  1.030137E+01  1.205892E+01  2.645550E+01  3.320919E+01  3.640010E+01  3.862324E+01  3.916358E+01  4.547651E+01
            0.000000  0.481125  0.000000
 -1.302900E+01  1.035753E+01  1.215008E+01  2.650696E+01  3.323377E+01  3.638945E+01  3.866400E+01  3.919769E+01  4.552037E+01
            0.000000  0.486190  0.000000
 -1.285497E+01  1.041128E+01  1.223741E+01  2.655559E+01  3.325691E+01  3.637658E+01  3.870545E+01  3.922297E+01  4.555980E+01
            0.000000  0.491254  0.000000
 -1.267904E+01  1.046252E+01  1.232090E+01  2.660168E+01  3.327864E+01  3.636202E+01  3.874703E+01  3.924092E+01  4.559291E+01
            0.000000  0.496319  0.000000
 -1.250309E+01  1.051115E+01  1.240050E+01  2.664562E+01  3.329900E+01  3.634626E+01  3.878826E+01  3.925234E+01  4.561820E+01
            0.000000  0.501383  0.000000
 -1.232893E+01  1.055701E+01  1.247611E+01  2.668782E+01  3.331804E+01  3.632976E+01  3.882870E+01  3.925725E+01  4.563453E+01
            0.000000  0.506448  0.000000
 -1.215828E+01  1.059997E+01  1.254758E+01  2.672868E+01  3.333580E+01  3.631294E+01  3.886799E+01  3.925480E+01  4.564124E+01
            0.000000  0.511512  0.000000
 -1.199274E+01  1.063988E+01  1.261477E+01  2.676853E+01  3.335234E+01  3.629620E+01  3.890580E+01  3.924314E+01  4.563811E+01
            0.000000  0.516577  0.000000
 -1.183386E+01  1.067662E+01  1.267751E+01  2.680759E+01  3.336767E+01  3.627990E+01  3.894185E+01  3.921928E+01  4.562549E+01
            0.000000  0.521641  0.000000
 -1.168310E+01  1.071010E+01  1.273568E+01  2.684594E+01  3.338185E+01  3.626435E+01  3.897586E+01  3.917903E+01  4.560442E+01
            0.000000  0.526706  0.000000
 -1.154195E+01  1.074026E+01  1.278915E+01  2.688349E+01  3.339489E+01  3.624980E+01  3.900756E+01  3.911706E+01  4.557678E+01
            0.000000  0.531770  0.000000
 -1.141192E+01  1.076710E+01  1.283781E+01  2.691998E+01  3.340680E+01  3.623647E+01  3.902446E+01  3.903944E+01  4.554540E+01
            0.000000  0.536834  0.000000
 -1.129452E+01  1.079066E+01  1.288158E+01  2.695498E+01  3.341757E+01  3.622451E+01  3.890243E+01  3.906412E+01  4.551403E+01
            0.000000  0.541899  0.000000
 -1.119104E+01  1.081102E+01  1.292041E+01  2.698792E+01  3.342720E+01  3.621403E+01  3.874083E+01  3.908798E+01  4.548691E+01
            0.000000  0.546963  0.000000
 -1.110222E+01  1.082829E+01  1.295425E+01  2.701815E+01  3.343566E+01  3.620507E+01  3.854391E+01  3.910896E+01  4.546771E+01
            0.000000  0.552028  0.000000
 -1.102776E+01  1.084259E+01  1.298306E+01  2.704497E+01  3.344291E+01  3.619766E+01  3.832405E+01  3.912690E+01  4.545804E+01
            0.000000  0.557092  0.000000
 -1.096613E+01  1.085408E+01  1.300679E+01  2.706769E+01  3.344892E+01  3.619175E+01  3.810507E+01  3.914168E+01  4.545629E+01
            0.000000  0.562157  0.000000
 -1.091521E+01  1.086288E+01  1.302540E+01  2.708568E+01  3.345364E+01  3.618731E+01  3.791660E+01  3.915321E+01  4.545828E+01
            0.000000  0.567221  0.000000
 -1.087372E+01  1.086911E+01  1.303883E+01  2.709840E+01  3.345705E+01  3.618428E+01  3.778131E+01  3.916145E+01  4.546007E+01
            0.000000  0.572286  0.000000
 -1.084241E+01  1.087283E+01  1.304703E+01  2.710549E+01  3.345911E+01  3.618260E+01  3.770510E+01  3.916635E+01  4.546063E+01
            0.000000  0.577350  0.000000
 -1.082345E+01  1.087410E+01  1.304994E+01  2.710674E+01  3.345980E+01  3.618221E+01  3.768130E+01  3.916790E+01  4.546129E+01
            0.005051  0.577350  0.000000
 -1.094185E+01  1.087487E+01  1.306592E+01  2.710767E+01  3.345952E+01  3.618173E+01  3.767953E+01  3.916724E+01  4.546184E+01
            0.010101  0.577350  0.000000
 -1.125461E+01  1.087636E+01  1.310953E+01  2.711318E+01  3.346052E+01  3.618026E+01  3.767362E+01  3.916455E+01  4.546440E+01
            0.015152  0.577350  0.000000
 -1.172182E+01  1.087855E+01  1.317499E+01  2.712389E+01  3.346299E+01  3.617782E+01  3.766353E+01  3.915982E+01  4.546886E+01
            0.020202  0.577350  0.000000
 -1.228987E+01  1.088139E+01  1.325524E+01  2.714076E+01  3.346709E+01  3.617439E+01  3.764915E+01  3.915306E+01  4.547495E+01
            0.025253  0.577350  0.000000
 -1.290011E+01  1.088482E+01  1.334364E+01  2.716510E+01  3.347297E+01  3.616995E+01  3.763036E+01  3.914425E+01  4.548229E+01
            0.030303  0.577350  0.000000
 -1.349424E+01  1.088878E+01  1.343500E+01  2.719848E+01  3.348070E+01  3.616449E+01  3.760708E+01  3.913341E+01  4.549037E+01
            0.035354  0.577350  0.000000
 -1.401688E+01  1.089320E+01  1.352592E+01  2.724276E+01  3.349033E+01  3.615801E+01  3.757935E+01  3.912056E+01  4.549859E+01
            0.040404  0.577350  0.000000
 -1.441720E+01  1.089805E+01  1.361458E+01  2.729994E+01  3.350178E+01  3.615051E+01  3.754740E+01  3.910571E+01  4.550630E+01
            0.045455  0.577350  0.000000
 -1.465090E+01  1.090329E+01  1.370043E+01  2.737208E+01  3.351497E+01  3.614199E+01  3.751173E+01  3.908892E+01  4.551278E+01
            0.050505  0.577350  0.000000
 -1.468271E+01  1.090892E+01  1.378381E+01  2.746119E+01  3.352973E+01  3.613248E+01  3.747314E+01  3.907025E+01  4.551736E+01
            0.055556  0.577350  0.000000
 -1.448909E+01  1.091498E+01  1.386565E+01  2.756898E+01  3.354592E+01  3.612200E+01  3.743277E+01  3.904980E+01  4.551933E+01
            0.060606  0.577350  0.000000
 -1.405974E+01  1.092153E+01  1.394722E+01  2.769663E+01  3.356336E+01  3.611059E+01  3.739205E+01  3.902766E+01  4.551808E+01
            0.065657  0.577350  0.000000
 -1.339725E+01  1.092864E+01  1.402998E+01  2.784458E+01  3.358195E+01  3.609830E+01  3.735264E+01  3.900397E+01  4.551303E+01
            0.070707  0.577350  0.000000
 -1.251430E+01  1.093642E+01  1.411546E+01  2.801232E+01  3.360161E+01  3.608518E+01  3.731628E+01  3.897886E+01  4.550369E+01
            0.075758  0.577350  0.000000
 -1.142857E+01  1.094495E+01  1.420522E+01  2.819825E+01  3.362234E+01  3.607126E+01  3.728469E+01  3.895247E+01  4.548968E+01
            0.080808  0.577350  0.000000
 -1.015547E+01  1.095430E+01  1.430072E+01  2.839977E+01  3.364421E+01  3.605660E+01  3.725944E+01  3.892493E+01  4.547072E+01
            0.085859  0.577350  0.000000
 -8.697802E+00  1.096452E+01  1.440326E+01  2.861338E+01  3.366734E+01  3.604123E+01  3.724183E+01  3.889638E+01  4.544672E+01
            0.090909  0.577350  0.000000
 -7.025455E+00  1.097561E+01  1.451392E+01  2.883503E+01  3.369189E+01  3.602519E+01  3.723285E+01  3.886692E+01  4.541777E+01
            0.095960  0.577350  0.000000
 -5.009941E+00  1.098754E+01  1.463336E+01  2.906039E+01  3.371802E+01  3.600850E+01  3.723310E+01  3.883665E+01  4.538418E+01
            0.101010  0.577350  0.000000
 -1.844434E+00  1.100025E+01  1.476174E+01  2.928528E+01  3.374590E+01  3.599117E+01  3.724279E+01  3.880564E+01  4.534647E+01
            0.106061  0.577350  0.000000
  3.935904E+00  1.101364E+01  1.489856E+01  2.950588E+01  3.377562E+01  3.597323E+01  3.726173E+01  3.877395E+01  4.530537E+01
            0.111111  0.577350  0.000000
  5.617130E+00  1.102763E+01  1.504272E+01  2.971906E+01  3.380724E+01  3.595468E+01  3.728938E+01  3.874162E+01  4.526180E+01
            0.116162  0.577350  0.000000
  6.701105E+00  1.104210E+01  1.519252E+01  2.992242E+01  3.384070E+01  3.593554E+01  3.732485E+01  3.870869E+01  4.521676E+01
            0.121212  0.577350  0.000000
  7.467840E+00  1.105695E+01  1.534597E+01  3.011435E+01  3.387591E+01  3.591581E+01  3.736703E+01  3.867520E+01  4.517134E+01
            0.126263  0.577350  0.000000
  8.025675E+00  1.107210E+01  1.550105E+01  3.029406E+01  3.391268E+01  3.589553E+01  3.741461E+01  3.864120E+01  4.512659E+01
            0.131313  0.577350  0.000000
  8.432925E+00  1.108748E+01  1.565599E+01  3.046138E+01  3.395079E+01  3.587471E+01  3.746620E+01  3.860676E+01  4.508355E+01
            0.136364  0.577350  0.000000
  8.726189E+00  1.110306E+01  1.580943E+01  3.061675E+01  3.398996E+01  3.585339E+01  3.752045E+01  3.857193E+01  4.504307E+01
            0.141414  0.577350  0.000000
  8.930374E+00  1.111883E+01  1.596057E+01  3.076101E+01  3.402995E+01  3.583161E+01  3.757608E+01  3.853680E+01  4.500589E+01
            0.146465  0.577350  0.000000
  9.063238E+00  1.113481E+01  1.610903E+01  3.089534E+01  3.407052E+01  3.580941E+01  3.763195E+01  3.850148E+01  4.497254E+01
            0.151515  0.577350  0.000000
  9.137772E+00  1.115106E+01  1.625486E+01  3.102110E+01  3.411150E+01  3.578682E+01  3.768709E+01  3.846604E+01  4.494333E+01
            0.156566  0.577350  0.000000
  9.163659E+00  1.116767E+01  1.639837E+01  3.113981E+01  3.415275E+01  3.576389E+01  3.774062E+01  3.843059E+01  4.491841E+01
            0.161616  0.577350  0.000000
  9.148226E+00  1.118471E+01  1.654003E+01  3.125308E+01  3.419424E+01  3.574064E+01  3.779170E+01  3.839520E+01  4.489771E+01
            0.166667  0.577350  0.000000
  9.097199E+00  1.120225E+01  1.668034E+01  3.136255E+01  3.423596E+01  3.571712E+01  3.783941E+01  3.835995E+01  4.488104E+01
            0.171717  0.577350  0.000000
  9.015190E+00  1.122030E+01  1.681985E+01  3.146994E+01  3.427796E+01  3.569335E+01  3.788260E+01  3.832488E+01  4.486810E+01
            0.176768  0.577350  0.000000
  8.906152E+00  1.123880E+01  1.695898E+01  3.157702E+01  3.432029E+01  3.566939E+01  3.791981E+01  3.829003E+01  4.485851E+01
            0.181818  0.577350  0.000000
  8.773629E+00  1.125765E+01  1.709807E+01  3.168556E+01  3.436301E+01  3.564526E+01  3.794915E+01  3.825544E+01  4.485187E+01
            0.186869  0.577350  0.000000
  8.621080E+00  1.127667E+01  1.723729E+01  3.179729E+01  3.440612E+01  3.562103E+01  3.796830E+01  3.822113E+01  4.484783E+01
            0.191919  0.577350  0.000000
  8.451913E+00  1.129570E+01  1.737658E+01  3.191377E+01  3.444957E+01  3.559676E+01  3.797474E+01  3.818714E+01  4.484606E+01
            0.196970  0.577350  0.000000
  8.269585E+00  1.131455E+01  1.751561E+01  3.203614E+01  3.449324E+01  3.557254E+01  3.796605E+01  3.815351E+01  4.484634E+01
            0.202020  0.577350  0.000000
  8.077327E+00  1.133307E+01  1.765366E+01  3.216485E+01  3.453692E+01  3.554846E+01  3.794046E+01  3.812028E+01  4.484853E+01
            0.207071  0.577350  0.000000
  7.878125E+00  1.135111E+01  1.778964E+01  3.229948E+01  3.458037E+01  3.552461E+01  3.789745E+01  3.808754E+01  4.485254E+01
            0.212121  0.577350  0.000000
  7.674262E+00  1.136862E+01  1.792203E+01  3.243855E+01  3.462327E+01  3.550109E+01  3.783821E+01  3.805538E+01  4.485834E+01
            0.217172  0.577350  0.000000
  7.467574E+00  1.138556E+01  1.804904E+01  3.257978E+01  3.466530E+01  3.547802E+01  3.776578E+01  3.802397E+01  4.486585E+01
            0.222222  0.577350  0.000000
  7.259569E+00  1.140194E+01  1.816874E+01  3.272045E+01  3.470612E+01  3.545550E+01  3.768471E+01  3.799345E+01  4.487490E+01
            0.227273  0.577350  0.000000
  7.051611E+00  1.141783E+01  1.827928E+01  3.285789E+01  3.474547E+01  3.543361E+01  3.760030E+01  3.796399E+01  4.488520E+01
            0.232323  0.577350  0.000000
  6.845638E+00  1.143330E+01  1.837911E+01  3.299000E+01  3.478310E+01  3.541246E+01  3.751777E+01  3.793574E+01  4.489637E+01
            0.237374  0.577350  0.000000
  6.644167E+00  1.144843E+01  1.846709E+01  3.311535E+01  3.481888E+01  3.539210E+01  3.744155E+01  3.790885E+01  4.490798E+01
            0.242424  0.577350  0.000000
  6.450544E+00  1.146327E+01  1.854256E+01  3.323324E+01  3.485276E+01  3.537258E+01  3.737488E+01  3.788341E+01  4.491958E+01
            0.247475  0.577350  0.000000
  6.268651E+00  1.147787E+01  1.860535E+01  3.334350E+01  3.488475E+01  3.535394E+01  3.731982E+01  3.785951E+01  4.493082E+01
            0.252525  0.577350  0.000000
  6.102792E+00  1.149222E+01  1.865568E+01  3.344631E+01  3.491494E+01  3.533618E+01  3.727737E+01  3.783721E+01  4.494145E+01
            0.257576  0.577350  0.000000
  5.957322E+00  1.150627E+01  1.869411E+01  3.354193E+01  3.494346E+01  3.531933E+01  3.724771E+01  3.781651E+01  4.495131E+01
            0.262626  0.577350  0.000000
  5.836350E+00  1.151994E+01  1.872146E+01  3.363066E+01  3.497042E+01  3.530338E+01  3.723045E+01  3.779743E+01  4.496036E+01
            0.267677  0.577350  0.000000
  5.743295E+00  1.153312E+01  1.873876E+01  3.371272E+01  3.499591E+01  3.528834E+01  3.722479E+01  3.777995E+01  4.496866E+01
            0.272727  0.577350  0.000000
  5.680611E+00  1.154567E+01  1.874714E+01  3.378820E+01  3.501998E+01  3.527421E+01  3.722961E+01  3.776406E+01  4.497633E+01
            0.277778  0.577350  0.000000
  5.649449E+00  1.155744E+01  1.874780E+01  3.385715E+01  3.504262E+01  3.526102E+01  3.724360E+01  3.774974E+01  4.498353E+01
            0.282828  0.577350  0.000000
  5.649427E+00  1.156828E+01  1.874199E+01  3.391952E+01  3.506372E+01  3.524879E+01  3.726526E+01  3.773698E+01  4.499042E+01
            0.287879  0.577350  0.000000
  5.678449E+00  1.157807E+01  1.873095E+01  3.397525E+01  3.508316E+01  3.523755E+01  3.729294E+01  3.772577E+01  4.499716E+01
            0.292929  0.577350  0.000000
  5.732746E+00  1.158673E+01  1.871588E+01  3.402430E+01  3.510077E+01  3.522733E+01  3.732486E+01  3.771609E+01  4.500384E+01
            0.297980  0.577350  0.000000
  5.807016E+00  1.159421E+01  1.869798E+01  3.406668E+01  3.511638E+01  3.521816E+01  3.735915E+01  3.770791E+01  4.501053E+01
            0.303030  0.577350  0.000000
  5.894699E+00  1.160049E+01  1.867838E+01  3.410245E+01  3.512987E+01  3.521005E+01  3.739386E+01  3.770120E+01  4.501719E+01
            0.308081  0.577350  0.000000
  5.988311E+00  1.160561E+01  1.865823E+01  3.413176E+01  3.514118E+01  3.520300E+01  3.742704E+01  3.769588E+01  4.502372E+01
            0.313131  0.577350  0.000000
  6.079967E+00  1.160964E+01  1.863863E+01  3.415486E+01  3.515033E+01  3.519702E+01  3.745682E+01  3.769186E+01  4.502995E+01
            0.318182  0.577350  0.000000
  6.162036E+00  1.161265E+01  1.862074E+01  3.417207E+01  3.515736E+01  3.519213E+01  3.748153E+01  3.768901E+01  4.503566E+01
            0.323232  0.577350  0.000000
  6.228012E+00  1.161475E+01  1.860568E+01  3.418381E+01  3.516216E+01  3.518860E+01  3.749977E+01  3.768719E+01  4.504059E+01
            0.328283  0.577350  0.000000
  6.273674E+00  1.161599E+01  1.859457E+01  3.419065E+01  3.516425E+01  3.518712E+01  3.751064E+01  3.768622E+01  4.504447E+01
            0.333333  0.577350  0.000000
  6.298651E+00  1.161644E+01  1.858844E+01  3.419327E+01  3.516316E+01  3.518841E+01  3.751383E+01  3.768594E+01  4.504705E+01
            0.330808  0.572976  0.000000
  6.325511E+00  1.161584E+01  1.859930E+01  3.418749E+01  3.516005E+01  3.519152E+01  3.751272E+01  3.768648E+01  4.504552E+01
            0.328283  0.568603  0.000000
  6.351105E+00  1.161450E+01  1.861599E+01  3.417935E+01  3.515479E+01  3.519674E+01  3.750512E+01  3.768743E+01  4.504226E+01
            0.325758  0.564229  0.000000
  6.397148E+00  1.161234E+01  1.863869E+01  3.417031E+01  3.514807E+01  3.520356E+01  3.749304E+01  3.768862E+01  4.503728E+01
            0.323232  0.559855  0.000000
  6.491996E+00  1.160923E+01  1.866705E+01  3.416188E+01  3.514020E+01  3.521178E+01  3.747942E+01  3.768989E+01  4.503066E+01
            0.320707  0.555481  0.000000
  6.665151E+00  1.160501E+01  1.870008E+01  3.415540E+01  3.513134E+01  3.522132E+01  3.746800E+01  3.769112E+01  4.502259E+01
            0.318182  0.551107  0.000000
  6.938454E+00  1.159947E+01  1.873615E+01  3.415176E+01  3.512151E+01  3.523220E+01  3.746277E+01  3.769218E+01  4.501332E+01
            0.315657  0.546733  0.000000
  7.317712E+00  1.159243E+01  1.877307E+01  3.415112E+01  3.511070E+01  3.524445E+01  3.746738E+01  3.769296E+01  4.500319E+01
            0.313131  0.542359  0.000000
  7.789924E+00  1.158370E+01  1.880824E+01  3.415276E+01  3.509884E+01  3.525811E+01  3.748452E+01  3.769335E+01  4.499253E+01
            0.310606  0.537985  0.000000
  8.327717E+00  1.157316E+01  1.883891E+01  3.415519E+01  3.508583E+01  3.527327E+01  3.751546E+01  3.769325E+01  4.498166E+01
            0.308081  0.533612  0.000000
  8.897842E+00  1.156071E+01  1.886240E+01  3.415646E+01  3.507159E+01  3.528999E+01  3.755988E+01  3.769259E+01  4.497091E+01
            0.305556  0.529238  0.000000
  9.469115E+00  1.154634E+01  1.887635E+01  3.415455E+01  3.505604E+01  3.530838E+01  3.761601E+01  3.769138E+01  4.496058E+01
            0.303030  0.524864  0.000000
  1.001703E+01  1.153008E+01  1.887883E+01  3.414774E+01  3.503914E+01  3.532851E+01  3.767825E+01  3.769250E+01  4.495095E+01
            0.300505  0.520490  0.000000
  1.052508E+01  1.151210E+01  1.886850E+01  3.413478E+01  3.502087E+01  3.535047E+01  3.768479E+01  3.775467E+01  4.494231E+01
            0.297980  0.516116  0.000000
  1.098364E+01  1.149288E+01  1.884455E+01  3.411498E+01  3.500130E+01  3.537431E+01  3.768087E+01  3.782959E+01  4.493497E+01
            0.295455  0.511742  0.000000
  1.138154E+01  1.148001E+01  1.880677E+01  3.408811E+01  3.498049E+01  3.540009E+01  3.767557E+01  3.790546E+01  4.492920E+01
            0.292929  0.507368  0.000000
  1.144257E+01  1.174985E+01  1.875546E+01  3.405430E+01  3.495857E+01  3.542785E+01  3.766895E+01  3.798000E+01  4.492529E+01
            0.290404  0.502995  0.000000
  1.141914E+01  1.205240E+01  1.869147E+01  3.401397E+01  3.493565E+01  3.545761E+01  3.766096E+01  3.805154E+01  4.492347E+01
            0.287879  0.498621  0.000000
  1.139301E+01  1.230958E+01  1.861609E+01  3.396769E+01  3.491182E+01  3.548938E+01  3.765152E+01  3.811884E+01  4.492395E+01
            0.285354  0.494247  0.000000
  1.136502E+01  1.252468E+01  1.853104E+01  3.391609E+01  3.488719E+01  3.552316E+01  3.764054E+01  3.818100E+01  4.492683E+01
            0.282828  0.489873  0.000000
  1.133526E+01  1.270198E+01  1.843837E+01  3.385987E+01  3.486177E+01  3.555896E+01  3.762797E+01  3.823730E+01  4.493215E+01
            0.280303  0.485499  0.000000
  1.130364E+01  1.284577E+01  1.834046E+01  3.379970E+01  3.483556E+01  3.559675E+01  3.761376E+01  3.828719E+01  4.493981E+01
            0.277778  0.481125  0.000000
  1.127005E+01  1.296028E+01  1.823981E+01  3.373617E+01  3.480853E+01  3.563652E+01  3.759786E+01  3.833024E+01  4.494962E+01
            0.275253  0.476751  0.000000
  1.123434E+01  1.304950E+01  1.813903E+01  3.366974E+01  3.478056E+01  3.567824E+01  3.758024E+01  3.836610E+01  4.496127E+01
            0.272727  0.472377  0.000000
  1.119638E+01  1.311718E+01  1.804064E+01  3.360076E+01  3.475156E+01  3.572188E+01  3.756085E+01  3.839456E+01  4.497432E+01
            0.270202  0.468004  0.000000
  1.115607E+01  1.316679E+01  1.794700E+01  3.352938E+01  3.472140E+01  3.576741E+01  3.753967E+01  3.841551E+01  4.498827E+01
            0.267677  0.463630  0.000000
  1.111337E+01  1.320147E+01  1.786023E+01  3.345558E+01  3.468997E+01  3.581478E+01  3.751665E+01  3.842897E+01  4.500254E+01
            0.265152  0.459256  0.000000
  1.106827E+01  1.322390E+01  1.778206E+01  3.337913E+01  3.465717E+01  3.586395E+01  3.749175E+01  3.843514E+01  4.501652E+01
            0.262626  0.454882  0.000000
  1.102081E+01  1.323630E+01  1.771385E+01  3.329962E+01  3.462293E+01  3.591486E+01  3.746495E+01  3.843435E+01  4.502963E+01
            0.260101  0.450508  0.000000
  1.097109E+01  1.324037E+01  1.765649E+01  3.321650E+01  3.458723E+01  3.596747E+01  3.743622E+01  3.842706E+01  4.504135E+01
            0.257576  0.446134  0.000000
  1.091922E+01  1.323728E+01  1.761042E+01  3.312907E+01  3.455006E+01  3.602170E+01  3.740552E+01  3.841385E+01  4.505124E+01
            0.255051  0.441760  0.000000
  1.086533E+01  1.322770E+01  1.757554E+01  3.303662E+01  3.451145E+01  3.607747E+01  3.737288E+01  3.839537E+01  4.505898E+01
            0.252525  0.437387  0.000000
  1.080953E+01  1.321196E+01  1.755116E+01  3.293844E+01  3.447144E+01  3.613467E+01  3.733833E+01  3.837226E+01  4.506440E+01
            0.250000  0.433013  0.000000
  1.075194E+01  1.319022E+01  1.753598E+01  3.283392E+01  3.443006E+01  3.619314E+01  3.730198E+01  3.834513E+01  4.506746E+01
            0.247475  0.428639  0.000000
  1.069261E+01  1.316266E+01  1.752802E+01  3.272267E+01  3.438735E+01  3.625267E+01  3.726401E+01  3.831446E+01  4.506828E+01
            0.244949  0.424265  0.000000
  1.063157E+01  1.312968E+01  1.752458E+01  3.260458E+01  3.434330E+01  3.631289E+01  3.722475E+01  3.828054E+01  4.506713E+01
            0.242424  0.419891  0.000000
  1.056879E+01  1.309210E+01  1.752231E+01  3.247988E+01  3.429788E+01  3.637323E+01  3.718475E+01  3.824342E+01  4.506437E+01
            0.239899  0.415517  0.000000
  1.050419E+01  1.305120E+01  1.751724E+01  3.234917E+01  3.425104E+01  3.643277E+01  3.714496E+01  3.820291E+01  4.506052E+01
            0.237374  0.411143  0.000000
  1.043769E+01  1.300878E+01  1.750499E+01  3.221340E+01  3.420268E+01  3.648986E+01  3.710701E+01  3.815852E+01  4.505616E+01
            0.234848  0.406770  0.000000
  1.036915E+01  1.296707E+01  1.748089E+01  3.207389E+01  3.415271E+01  3.654166E+01  3.707371E+01  3.810957E+01  4.505197E+01
            0.232323  0.402396  0.000000
  1.029845E+01  1.292849E+01  1.744028E+01  3.193220E+01  3.410102E+01  3.658340E+01  3.704984E+01  3.805516E+01  4.504870E+01
            0.229798  0.398022  0.000000
  1.022547E+01  1.289540E+01  1.737880E+01  3.179014E+01  3.404751E+01  3.660830E+01  3.704213E+01  3.799435E+01  4.504709E+01
            0.227273  0.393648  0.000000
  1.015014E+01  1.286974E+01  1.729269E+01  3.164973E+01  3.399211E+01  3.661038E+01  3.705650E+01  3.792621E+01  4.504782E+01
            0.224747  0.389274  0.000000
  1.007240E+01  1.285259E+01  1.717922E+01  3.151316E+01  3.393477E+01  3.658921E+01  3.709331E+01  3.784997E+01  4.505141E+01
            0.222222  0.384900  0.000000
  9.992232E+00  1.284378E+01  1.703707E+01  3.138289E+01  3.387549E+01  3.654958E+01  3.714767E+01  3.776517E+01  4.505801E+01
            0.219697  0.380526  0.000000
  9.909672E+00  1.284154E+01  1.686668E+01  3.126162E+01  3.381430E+01  3.649698E+01  3.721400E+01  3.767177E+01  4.506730E+01
            0.217172  0.376152  0.000000
  9.824775E+00  1.284236E+01  1.667038E+01  3.115225E+01  3.375128E+01  3.643526E+01  3.728832E+01  3.757024E+01  4.507826E+01
            0.214646  0.371779  0.000000
  9.737607E+00  1.284127E+01  1.645233E+01  3.105776E+01  3.368652E+01  3.636676E+01  3.736804E+01  3.746179E+01  4.508927E+01
            0.212121  0.367405  0.000000
  9.648230E+00  1.283246E+01  1.621790E+01  3.098090E+01  3.362012E+01  3.629283E+01  3.734685E+01  3.745285E+01  4.509824E+01
            0.209596  0.363031  0.000000
  9.556689E+00  1.281012E+01  1.597272E+01  3.092366E+01  3.355219E+01  3.621431E+01  3.722920E+01  3.754003E+01  4.510306E+01
            0.207071  0.358657  0.000000
  9.462999E+00  1.276931E+01  1.572152E+01  3.088680E+01  3.348283E+01  3.613175E+01  3.710993E+01  3.763009E+01  4.510217E+01
            0.204545  0.354283  0.000000
  9.367141E+00  1.270661E+01  1.546732E+01  3.086938E+01  3.341209E+01  3.604552E+01  3.699134E+01  3.772250E+01  4.509502E+01
            0.202020  0.349909  0.000000
  9.269056E+00  1.262039E+01  1.521134E+01  3.086873E+01  3.334001E+01  3.595591E+01  3.687536E+01  3.781699E+01  4.508229E+01
            0.199495  0.345535  0.000000
  9.168671E+00  1.251057E+01  1.495351E+01  3.088064E+01  3.326658E+01  3.586315E+01  3.676353E+01  3.791336E+01  4.506579E+01
            0.196970  0.341162  0.000000
  9.065906E+00  1.237821E+01  1.469358E+01  3.089989E+01  3.319177E+01  3.576744E+01  3.665686E+01  3.801143E+01  4.504809E+01
            0.194444  0.336788  0.000000
  8.960704E+00  1.222504E+01  1.443203E+01  3.092089E+01  3.311551E+01  3.566892E+01  3.655573E+01  3.811107E+01  4.503207E+01
            0.191919  0.332414  0.000000
  8.853045E+00  1.205324E+01  1.417066E+01  3.093828E+01  3.303772E+01  3.556775E+01  3.645980E+01  3.821215E+01  4.502049E+01
            0.189394  0.328040  0.000000
  8.742970E+00  1.186544E+01  1.391257E+01  3.094738E+01  3.295833E+01  3.546401E+01  3.636808E+01  3.831451E+01  4.501566E+01
            0.186869  0.323666  0.000000
  8.630593E+00  1.166504E+01  1.366171E+01  3.094441E+01  3.287728E+01  3.535779E+01  3.627899E+01  3.841802E+01  4.501933E+01
            0.184343  0.319292  0.000000
  8.516101E+00  1.145650E+01  1.342216E+01  3.092649E+01  3.279452E+01  3.524912E+01  3.619064E+01  3.852255E+01  4.503263E+01
            0.181818  0.314918  0.000000
  8.399747E+00  1.124542E+01  1.319745E+01  3.089149E+01  3.271005E+01  3.513803E+01  3.610117E+01  3.862795E+01  4.505608E+01
            0.179293  0.310544  0.000000
  8.281839E+00  1.103822E+01  1.299023E+01  3.083771E+01  3.262391E+01  3.502452E+01  3.600909E+01  3.873411E+01  4.508974E+01
            0.176768  0.306171  0.000000
  8.162721E+00  1.084131E+01  1.280234E+01  3.076365E+01  3.253616E+01  3.490858E+01  3.591364E+01  3.884092E+01  4.513326E+01
            0.174242  0.301797  0.000000
  8.042758E+00  1.066009E+01  1.263507E+01  3.066783E+01  3.244690E+01  3.479019E+01  3.581502E+01  3.894831E+01  4.518604E+01
            0.171717  0.297423  0.000000
  7.922309E+00  1.049785E+01  1.248953E+01  3.054881E+01  3.235622E+01  3.466935E+01  3.571443E+01  3.905622E+01  4.524729E+01
            0.169192  0.293049  0.000000
  7.801720E+00  1.035521E+01  1.236684E+01  3.040529E+01  3.226423E+01  3.454607E+01  3.561393E+01  3.916464E+01  4.531615E+01
            0.166667  0.288675  0.000000
  7.681312E+00  1.022987E+01  1.226811E+01  3.023657E+01  3.217104E+01  3.442039E+01  3.551605E+01  3.927356E+01  4.539168E+01
            0.164141  0.284301  0.000000
  7.561382E+00  1.011716E+01  1.219401E+01  3.004309E+01  3.207672E+01  3.429240E+01  3.542335E+01  3.938301E+01  4.547295E+01
            0.161616  0.279927  0.000000
  7.442196E+00  1.001117E+01  1.214414E+01  2.982691E+01  3.198132E+01  3.416219E+01  3.533780E+01  3.949302E+01  4.555893E+01
            0.159091  0.275554  0.000000
  7.324009E+00  9.905910E+00  1.211642E+01  2.959223E+01  3.188485E+01  3.402990E+01  3.526037E+01  3.960363E+01  4.564857E+01
            0.156566  0.271180  0.000000
  7.207072E+00  9.796494E+00  1.210669E+01  2.934555E+01  3.178729E+01  3.389569E+01  3.519073E+01  3.971485E+01  4.574067E+01
            0.154040  0.266806  0.000000
  7.091661E+00  9.679682E+00  1.210883E+01  2.909558E+01  3.168861E+01  3.375972E+01  3.512722E+01  3.982671E+01  4.583392E+01
            0.151515  0.262432  0.000000
  6.978077E+00  9.553815E+00  1.211543E+01  2.885293E+01  3.158876E+01  3.362214E+01  3.506703E+01  3.993919E+01  4.592688E+01
            0.148990  0.258058  0.000000
  6.866675E+00  9.418348E+00  1.211839E+01  2.862939E+01  3.148769E+01  3.348310E+01  3.500657E+01  4.005223E+01  4.601804E+01
            0.146465  0.253684  0.000000
  6.757860E+00  9.273328E+00  1.210960E+01  2.843739E+01  3.138536E+01  3.334271E+01  3.494186E+01  4.016579E+01  4.610593E+01
            0.143939  0.249310  0.000000
  6.652092E+00  9.118871E+00  1.208115E+01  2.828917E+01  3.128178E+01  3.320105E+01  3.486893E+01  4.027978E+01  4.618925E+01
            0.141414  0.244936  0.000000
  6.549854E+00  8.954634E+00  1.202520E+01  2.819609E+01  3.117698E+01  3.305820E+01  3.478431E+01  4.039410E+01  4.626702E+01
            0.138889  0.240563  0.000000
  6.451632E+00  8.779434E+00  1.193390E+01  2.816789E+01  3.107105E+01  3.291417E+01  3.468541E+01  4.050864E+01  4.633877E+01
            0.136364  0.236189  0.000000
  6.357865E+00  8.590792E+00  1.179928E+01  2.821195E+01  3.096411E+01  3.276899E+01  3.457093E+01  4.062330E+01  4.640470E+01
            0.133838  0.231815  0.000000
  6.268895E+00  8.384443E+00  1.161387E+01  2.833236E+01  3.085634E+01  3.262268E+01  3.444132E+01  4.073796E+01  4.646571E+01
            0.131313  0.227441  0.000000
  6.184903E+00  8.153793E+00  1.137204E+01  2.852886E+01  3.074794E+01  3.247528E+01  3.429918E+01  4.085253E+01  4.652342E+01
            0.128788  0.223067  0.000000
  6.105852E+00  7.889471E+00  1.107257E+01  2.879562E+01  3.063914E+01  3.232686E+01  3.414965E+01  4.096692E+01  4.658003E+01
            0.126263  0.218693  0.000000
  6.031403E+00  7.579643E+00  1.072193E+01  2.912017E+01  3.053017E+01  3.217753E+01  3.400077E+01  4.108104E+01  4.663801E+01
            0.123737  0.214319  0.000000
  5.960756E+00  7.213105E+00  1.033685E+01  2.948250E+01  3.042127E+01  3.202747E+01  3.386358E+01  4.119479E+01  4.669969E+01
            0.121212  0.209946  0.000000
  5.892025E+00  6.788999E+00  9.942946E+00  2.985532E+01  3.031270E+01  3.187687E+01  3.375174E+01  4.130809E+01  4.676664E+01
            0.118687  0.205572  0.000000
  5.819126E+00  6.337942E+00  9.567482E+00  3.019335E+01  3.021778E+01  3.172600E+01  3.367975E+01  4.142085E+01  4.683907E+01
            0.116162  0.201198  0.000000
  5.710813E+00  5.963541E+00  9.229605E+00  3.009582E+01  3.050644E+01  3.157516E+01  3.365841E+01  4.153294E+01  4.691534E+01
            0.113636  0.196824  0.000000
  5.549005E+00  5.806875E+00  8.937004E+00  2.998873E+01  3.073258E+01  3.142467E+01  3.368760E+01  4.164425E+01  4.699170E+01
            0.111111  0.192450  0.000000
  5.555765E+00  5.775255E+00  8.691426E+00  2.988217E+01  3.088466E+01  3.127494E+01  3.375149E+01  4.175463E+01  4.706276E+01
            0.108586  0.188076  0.000000
  5.613412E+00  6.031926E+00  8.500453E+00  2.977627E+01  3.097738E+01  3.112708E+01  3.382340E+01  4.186392E+01  4.712252E+01
            0.106061  0.183702  0.000000
  5.584217E+00  6.608232E+00  8.404794E+00  2.967110E+01  3.097105E+01  3.104372E+01  3.387804E+01  4.197194E+01  4.716583E+01
            0.103535  0.179328  0.000000
  5.544462E+00  7.137312E+00  8.560161E+00  2.956670E+01  3.082766E+01  3.108372E+01  3.390120E+01  4.207852E+01  4.718970E+01
            0.101010  0.174955  0.000000
  5.504859E+00  7.304551E+00  9.135467E+00  2.946315E+01  3.068222E+01  3.112684E+01  3.389237E+01  4.218349E+01  4.719387E+01
            0.098485  0.170581  0.000000
  5.467476E+00  7.239694E+00  9.895607E+00  2.936053E+01  3.053772E+01  3.117811E+01  3.386246E+01  4.228667E+01  4.718070E+01
            0.095960  0.166207  0.000000
  5.433099E+00  7.099961E+00  1.061425E+01  2.925897E+01  3.039441E+01  3.123895E+01  3.382985E+01  4.238793E+01  4.715452E+01
            0.093434  0.161833  0.000000
  5.402161E+00  6.931698E+00  1.120596E+01  2.915862E+01  3.025239E+01  3.130589E+01  3.381582E+01  4.248716E+01  4.712095E+01
            0.090909  0.157459  0.000000
  5.374937E+00  6.747856E+00  1.164301E+01  2.905965E+01  3.011168E+01  3.137346E+01  3.383887E+01  4.258428E+01  4.708625E+01
            0.088384  0.153085  0.000000
  5.351602E+00  6.552672E+00  1.192802E+01  2.896223E+01  2.997233E+01  3.143889E+01  3.390820E+01  4.267924E+01  4.705669E+01
            0.085859  0.148711  0.000000
  5.332278E+00  6.348597E+00  1.208574E+01  2.886655E+01  2.983439E+01  3.150565E+01  3.401910E+01  4.277204E+01  4.703774E+01
            0.083333  0.144338  0.000000
  5.317056E+00  6.139083E+00  1.215748E+01  2.877276E+01  2.969798E+01  3.158271E+01  3.415430E+01  4.286273E+01  4.703329E+01
            0.080808  0.139964  0.000000
  5.305957E+00  5.929619E+00  1.219166E+01  2.868100E+01  2.956323E+01  3.167984E+01  3.429092E+01  4.295136E+01  4.704501E+01
            0.078283  0.135590  0.000000
  5.298679E+00  5.727072E+00  1.223026E+01  2.859136E+01  2.943032E+01  3.180310E+01  3.440866E+01  4.303801E+01  4.707221E+01
            0.075758  0.131216  0.000000
  5.293224E+00  5.538599E+00  1.229581E+01  2.850389E+01  2.929945E+01  3.195284E+01  3.449567E+01  4.312278E+01  4.711202E+01
            0.073232  0.126842  0.000000
  5.271285E+00  5.384123E+00  1.238581E+01  2.841859E+01  2.917087E+01  3.212404E+01  3.455050E+01  4.320577E+01  4.715997E+01
            0.070707  0.122468  0.000000
  5.153907E+00  5.340724E+00  1.247720E+01  2.833544E+01  2.904479E+01  3.230803E+01  3.458061E+01  4.328708E+01  4.721054E+01
            0.068182  0.118094  0.000000
  4.995414E+00  5.350570E+00  1.253738E+01  2.825440E+01  2.892144E+01  3.249473E+01  3.459881E+01  4.336679E+01  4.725779E+01
            0.065657  0.113721  0.000000
  4.832563E+00  5.373708E+00  1.253510E+01  2.817541E+01  2.880103E+01  3.267467E+01  3.461916E+01  4.344498E+01  4.729609E+01
            0.063131  0.109347  0.000000
  4.666989E+00  5.406549E+00  1.244634E+01  2.809844E+01  2.868371E+01  3.284031E+01  3.465410E+01  4.352170E+01  4.732093E+01
            0.060606  0.104973  0.000000
  4.498302E+00  5.448873E+00  1.225487E+01  2.802350E+01  2.856963E+01  3.298631E+01  3.471323E+01  4.359700E+01  4.732962E+01
            0.058081  0.100599  0.000000
  4.326786E+00  5.500855E+00  1.194979E+01  2.795061E+01  2.845889E+01  3.310930E+01  3.480312E+01  4.367089E+01  4.732166E+01
            0.055556  0.096225  0.000000
  4.153614E+00  5.562554E+00  1.152247E+01  2.787987E+01  2.835159E+01  3.320786E+01  3.492716E+01  4.374337E+01  4.729869E+01
            0.053030  0.091851  0.000000
  3.980680E+00  5.633712E+00  1.096429E+01  2.781139E+01  2.824779E+01  3.328309E+01  3.508490E+01  4.381443E+01  4.726392E+01
            0.050505  0.087477  0.000000
  3.810175E+00  5.713634E+00  1.026518E+01  2.774534E+01  2.814755E+01  3.333877E+01  3.527177E+01  4.388402E+01  4.722142E+01
            0.047980  0.083103  0.000000
  3.643682E+00  5.800910E+00  9.412568E+00  2.768190E+01  2.805097E+01  3.338061E+01  3.547973E+01  4.395209E+01  4.717529E+01
            0.045455  0.078730  0.000000
  3.480020E+00  5.892287E+00  8.389979E+00  2.762126E+01  2.795816E+01  3.341495E+01  3.569865E+01  4.401854E+01  4.712895E+01
            0.042929  0.074356  0.000000
  3.307859E+00  5.972610E+00  7.181971E+00  2.756362E+01  2.786923E+01  3.344761E+01  3.591769E+01  4.408327E+01  4.708466E+01
            0.040404  0.069982  0.000000
  3.063462E+00  5.565589E+00  6.222601E+00  2.750913E+01  2.778437E+01  3.348331E+01  3.612636E+01  4.414617E+01  4.704334E+01
            0.037879  0.065608  0.000000
  2.119666E+00  4.100863E+00  6.264297E+00  2.745792E+01  2.770374E+01  3.352540E+01  3.631524E+01  4.420707E+01  4.700455E+01
            0.035354  0.061234  0.000000
 -3.099101E+00  3.506093E+00  6.369492E+00  2.741009E+01  2.762756E+01  3.357596E+01  3.647643E+01  4.426581E+01  4.696679E+01
            0.032828  0.056860  0.000000
 -5.049386E+00  3.357134E+00  6.482268E+00  2.736566E+01  2.755601E+01  3.363602E+01  3.660373E+01  4.432221E+01  4.692786E+01
            0.030303  0.052486  0.000000
 -6.309156E+00  3.306643E+00  6.596647E+00  2.732464E+01  2.748929E+01  3.370572E+01  3.669278E+01  4.437606E+01  4.688543E+01
            0.027778  0.048113  0.000000
 -7.194241E+00  3.301023E+00  6.710164E+00  2.728699E+01  2.742756E+01  3.378449E+01  3.674097E+01  4.442715E+01  4.683748E+01
            0.025253  0.043739  0.000000
 -7.811353E+00  3.325467E+00  6.821124E+00  2.725266E+01  2.737097E+01  3.387117E+01  3.674737E+01  4.447522E+01  4.678270E+01
            0.022727  0.039365  0.000000
 -8.213439E+00  3.373509E+00  6.928103E+00  2.722157E+01  2.731962E+01  3.396407E+01  3.671256E+01  4.452001E+01  4.672080E+01
            0.020202  0.034991  0.000000
 -8.433356E+00  3.441734E+00  7.029805E+00  2.719368E+01  2.727359E+01  3.406100E+01  3.663861E+01  4.456123E+01  4.665251E+01
            0.017677  0.030617  0.000000
 -8.495000E+00  3.528663E+00  7.125009E+00  2.716895E+01  2.723294E+01  3.415923E+01  3.652899E+01  4.459858E+01  4.657956E+01
            0.015152  0.026243  0.000000
 -8.417936E+00  3.634665E+00  7.212539E+00  2.714737E+01  2.719769E+01  3.425542E+01  3.638865E+01  4.463174E+01  4.650436E+01
            0.012626  0.021869  0.000000
 -8.219517E+00  3.762245E+00  7.291268E+00  2.712895E+01  2.716786E+01  3.434554E+01  3.622394E+01  4.466039E+01  4.642977E+01
            0.010101  0.017495  0.000000
 -7.916414E+00  3.916278E+00  7.360136E+00  2.711372E+01  2.714347E+01  3.442455E+01  3.604288E+01  4.468424E+01  4.635865E+01
            0.007576  0.013122  0.000000
 -7.526015E+00  4.103893E+00  7.418206E+00  2.710172E+01  2.712454E+01  3.448585E+01  3.585560E+01  4.470301E+01  4.629368E+01
            0.005051  0.008748  0.000000
 -7.068259E+00  4.333448E+00  7.464749E+00  2.709302E+01  2.711106E+01  3.452010E+01  3.567535E+01  4.471647E+01  4.623709E+01
            0.002525  0.004374  0.000000
 -6.567439E+00  4.611962E+00  7.499394E+00  2.708774E+01  2.710300E+01  3.451431E+01  3.551932E+01  4.472445E+01  4.619064E+01
            0.000000  0.000000  0.000000
  7.604587E-01  2.040604E+00  7.409361E+00  2.708525E+01  2.709992E+01  3.478939E+01  3.503796E+01  4.472201E+01  4.602462E+01


==> anc/fig05/phband22cr1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -1.487923E+00  1.381973E+00  1.517839E+00  2.702303E+01  2.702945E+01  3.456374E+01  3.459120E+01  4.440588E+01  4.605532E+01
            0.000000  0.005064  0.000000
 -4.852922E+00 -1.207648E+00  2.892093E+00  2.703056E+01  2.703912E+01  3.389839E+01  3.462953E+01  4.440388E+01  4.642242E+01
            0.000000  0.010129  0.000000
 -4.830758E+00 -1.185690E+00  3.040274E+00  2.703617E+01  2.704816E+01  3.346591E+01  3.459710E+01  4.439782E+01  4.646063E+01
            0.000000  0.015193  0.000000
 -4.966437E+00 -1.170310E+00  3.146675E+00  2.704536E+01  2.706292E+01  3.305749E+01  3.457013E+01  4.438788E+01  4.649835E+01
            0.000000  0.020258  0.000000
 -5.211831E+00 -1.180282E+00  3.201090E+00  2.705809E+01  2.708336E+01  3.268245E+01  3.454149E+01  4.437416E+01  4.653510E+01
            0.000000  0.025322  0.000000
 -5.526403E+00 -1.223082E+00  3.209412E+00  2.707430E+01  2.710938E+01  3.234424E+01  3.450927E+01  4.435680E+01  4.657011E+01
            0.000000  0.030387  0.000000
 -5.879898E+00 -1.294429E+00  3.186942E+00  2.709391E+01  2.714090E+01  3.204418E+01  3.447274E+01  4.433594E+01  4.660235E+01
            0.000000  0.035451  0.000000
 -6.249813E+00 -1.381663E+00  3.151238E+00  2.711685E+01  2.717780E+01  3.178239E+01  3.443158E+01  4.431172E+01  4.663066E+01
            0.000000  0.040516  0.000000
 -6.619296E+00 -1.468597E+00  3.116850E+00  2.714306E+01  2.722002E+01  3.155811E+01  3.438557E+01  4.428428E+01  4.665381E+01
            0.000000  0.045580  0.000000
 -6.976454E+00 -1.540136E+00  3.092957E+00  2.717246E+01  2.726747E+01  3.137020E+01  3.433452E+01  4.425375E+01  4.667068E+01
            0.000000  0.050645  0.000000
 -7.314333E+00 -1.585389E+00  3.083796E+00  2.720500E+01  2.732011E+01  3.121743E+01  3.427824E+01  4.422022E+01  4.668034E+01
            0.000000  0.055709  0.000000
 -7.631176E+00 -1.598938E+00  3.090575E+00  2.724062E+01  2.737792E+01  3.109882E+01  3.421652E+01  4.418377E+01  4.668212E+01
            0.000000  0.060774  0.000000
 -7.930200E+00 -1.580796E+00  3.113499E+00  2.727928E+01  2.744088E+01  3.101384E+01  3.414910E+01  4.414445E+01  4.667577E+01
            0.000000  0.065838  0.000000
 -8.218920E+00 -1.535736E+00  3.153087E+00  2.732095E+01  2.750897E+01  3.096241E+01  3.407574E+01  4.410230E+01  4.666137E+01
            0.000000  0.070903  0.000000
 -8.507904E+00 -1.472177E+00  3.210524E+00  2.736563E+01  2.758215E+01  3.094487E+01  3.399615E+01  4.405735E+01  4.663945E+01
            0.000000  0.075967  0.000000
 -8.808972E+00 -1.400253E+00  3.287133E+00  2.741329E+01  2.766035E+01  3.096165E+01  3.391007E+01  4.400964E+01  4.661086E+01
            0.000000  0.081032  0.000000
 -9.133191E+00 -1.328794E+00  3.383337E+00  2.746393E+01  2.774341E+01  3.101301E+01  3.381724E+01  4.395918E+01  4.657674E+01
            0.000000  0.086096  0.000000
 -9.488817E+00 -1.262023E+00  3.497846E+00  2.751755E+01  2.783113E+01  3.109863E+01  3.371740E+01  4.390604E+01  4.653840E+01
            0.000000  0.091161  0.000000
 -9.879816E+00 -1.197768E+00  3.627655E+00  2.757410E+01  2.792327E+01  3.121739E+01  3.361034E+01  4.385026E+01  4.649726E+01
            0.000000  0.096225  0.000000
 -1.030519E+01 -1.128281E+00  3.768842E+00  2.763356E+01  2.801954E+01  3.136716E+01  3.349584E+01  4.379192E+01  4.645469E+01
            0.000000  0.101290  0.000000
 -1.075932E+01 -1.042383E+00  3.917547E+00  2.769586E+01  2.811967E+01  3.154481E+01  3.337373E+01  4.373109E+01  4.641197E+01
            0.000000  0.106354  0.000000
 -1.123312E+01 -9.262485E-01  4.070630E+00  2.776091E+01  2.822343E+01  3.174643E+01  3.324384E+01  4.366787E+01  4.637019E+01
            0.000000  0.111418  0.000000
 -1.171552E+01 -7.592476E-01  4.225862E+00  2.782860E+01  2.833065E+01  3.196754E+01  3.310601E+01  4.360234E+01  4.633021E+01
            0.000000  0.116483  0.000000
 -1.219503E+01 -4.875621E-01  4.381793E+00  2.789882E+01  2.844118E+01  3.220349E+01  3.296013E+01  4.353460E+01  4.629263E+01
            0.000000  0.121547  0.000000
 -1.266083E+01  3.978121E-01  4.537500E+00  2.797143E+01  2.855494E+01  3.244965E+01  3.280616E+01  4.346474E+01  4.625780E+01
            0.000000  0.126612  0.000000
 -1.310353E+01  7.803806E-01  4.692345E+00  2.804629E+01  2.867186E+01  3.264054E+01  3.270535E+01  4.339284E+01  4.622582E+01
            0.000000  0.131676  0.000000
 -1.351536E+01  1.054079E+00  4.845799E+00  2.812326E+01  2.879190E+01  3.247171E+01  3.295834E+01  4.331898E+01  4.619658E+01
            0.000000  0.136741  0.000000
 -1.389007E+01  1.288782E+00  4.997361E+00  2.820224E+01  2.891499E+01  3.229219E+01  3.321279E+01  4.324322E+01  4.616981E+01
            0.000000  0.141805  0.000000
 -1.422253E+01  1.501748E+00  5.146526E+00  2.828309E+01  2.904106E+01  3.210396E+01  3.346379E+01  4.316562E+01  4.614513E+01
            0.000000  0.146870  0.000000
 -1.450800E+01  1.700211E+00  5.292820E+00  2.836573E+01  2.917001E+01  3.190717E+01  3.370837E+01  4.308622E+01  4.612210E+01
            0.000000  0.151934  0.000000
 -1.474151E+01  1.887930E+00  5.435849E+00  2.845006E+01  2.930171E+01  3.170206E+01  3.394346E+01  4.300505E+01  4.610026E+01
            0.000000  0.156999  0.000000
 -1.491703E+01  2.067112E+00  5.575359E+00  2.853603E+01  2.943601E+01  3.148904E+01  3.416547E+01  4.292212E+01  4.607918E+01
            0.000000  0.162063  0.000000
 -1.502695E+01  2.239213E+00  5.711282E+00  2.862356E+01  2.957272E+01  3.126881E+01  3.437022E+01  4.283743E+01  4.605849E+01
            0.000000  0.167128  0.000000
 -1.506164E+01  2.405328E+00  5.843766E+00  2.871260E+01  2.971163E+01  3.104231E+01  3.455279E+01  4.275099E+01  4.603781E+01
            0.000000  0.172192  0.000000
 -1.500951E+01  2.566410E+00  5.973178E+00  2.880310E+01  2.985253E+01  3.081084E+01  3.470776E+01  4.266280E+01  4.601681E+01
            0.000000  0.177257  0.000000
 -1.485744E+01  2.723390E+00  6.100073E+00  2.889500E+01  2.999517E+01  3.057598E+01  3.482956E+01  4.257286E+01  4.599516E+01
            0.000000  0.182321  0.000000
 -1.459176E+01  2.877212E+00  6.225137E+00  2.898823E+01  3.013927E+01  3.033962E+01  3.491301E+01  4.248119E+01  4.597258E+01
            0.000000  0.187386  0.000000
 -1.419962E+01  3.028831E+00  6.349096E+00  2.908270E+01  3.010346E+01  3.028493E+01  3.495408E+01  4.238783E+01  4.594888E+01
            0.000000  0.192450  0.000000
 -1.367080E+01  3.179178E+00  6.472613E+00  2.917832E+01  2.987001E+01  3.043140E+01  3.495068E+01  4.229282E+01  4.592407E+01
            0.000000  0.197515  0.000000
 -1.299963E+01  3.329103E+00  6.596171E+00  2.927494E+01  2.964079E+01  3.057881E+01  3.490331E+01  4.219625E+01  4.589845E+01
            0.000000  0.202579  0.000000
 -1.218714E+01  3.479336E+00  6.719980E+00  2.937215E+01  2.941766E+01  3.072695E+01  3.481571E+01  4.209821E+01  4.587265E+01
            0.000000  0.207644  0.000000
 -1.124328E+01  3.630442E+00  6.843916E+00  2.920054E+01  2.947086E+01  3.087567E+01  3.469501E+01  4.199883E+01  4.584759E+01
            0.000000  0.212708  0.000000
 -1.018973E+01  3.782807E+00  6.967503E+00  2.899117E+01  2.956968E+01  3.102487E+01  3.455172E+01  4.189823E+01  4.582436E+01
            0.000000  0.217772  0.000000
 -9.063943E+00  3.936630E+00  7.089952E+00  2.878896E+01  2.966891E+01  3.117444E+01  3.439908E+01  4.179656E+01  4.580402E+01
            0.000000  0.222837  0.000000
 -7.926057E+00  4.091932E+00  7.210231E+00  2.859336E+01  2.976838E+01  3.132431E+01  3.425201E+01  4.169397E+01  4.578742E+01
            0.000000  0.227901  0.000000
 -6.870088E+00  4.248574E+00  7.327175E+00  2.840342E+01  2.986791E+01  3.147441E+01  3.412563E+01  4.159062E+01  4.577506E+01
            0.000000  0.232966  0.000000
 -6.036611E+00  4.406270E+00  7.439603E+00  2.821800E+01  2.996733E+01  3.162466E+01  3.403344E+01  4.148666E+01  4.576707E+01
            0.000000  0.238030  0.000000
 -5.602560E+00  4.564631E+00  7.546434E+00  2.803588E+01  3.006650E+01  3.177500E+01  3.398569E+01  4.138223E+01  4.576320E+01
            0.000000  0.243095  0.000000
 -5.700222E+00  4.723260E+00  7.646779E+00  2.785594E+01  3.016529E+01  3.192534E+01  3.398814E+01  4.127744E+01  4.576295E+01
            0.000000  0.248159  0.000000
 -6.308733E+00  4.881838E+00  7.739960E+00  2.767729E+01  3.026358E+01  3.207557E+01  3.404170E+01  4.117242E+01  4.576565E+01
            0.000000  0.253224  0.000000
 -7.279705E+00  5.040110E+00  7.825531E+00  2.749933E+01  3.036128E+01  3.222559E+01  3.414282E+01  4.106726E+01  4.577057E+01
            0.000000  0.258288  0.000000
 -8.453836E+00  5.197845E+00  7.903313E+00  2.732183E+01  3.045831E+01  3.237524E+01  3.428466E+01  4.096204E+01  4.577695E+01
            0.000000  0.263353  0.000000
 -9.716537E+00  5.354850E+00  7.973435E+00  2.714499E+01  3.055461E+01  3.252437E+01  3.445849E+01  4.085684E+01  4.578413E+01
            0.000000  0.268417  0.000000
 -1.099549E+01  5.510987E+00  8.036359E+00  2.696934E+01  3.065011E+01  3.267283E+01  3.465498E+01  4.075172E+01  4.579146E+01
            0.000000  0.273482  0.000000
 -1.224599E+01  5.666179E+00  8.092861E+00  2.679582E+01  3.074475E+01  3.282044E+01  3.486517E+01  4.064674E+01  4.579837E+01
            0.000000  0.278546  0.000000
 -1.344004E+01  5.820399E+00  8.143997E+00  2.662561E+01  3.083847E+01  3.296706E+01  3.508112E+01  4.054196E+01  4.580435E+01
            0.000000  0.283611  0.000000
 -1.455986E+01  5.973648E+00  8.191035E+00  2.646012E+01  3.093118E+01  3.311254E+01  3.529615E+01  4.043747E+01  4.580889E+01
            0.000000  0.288675  0.000000
 -1.559422E+01  6.125940E+00  8.235385E+00  2.630087E+01  3.102281E+01  3.325677E+01  3.550494E+01  4.033335E+01  4.581154E+01
            0.000000  0.293740  0.000000
 -1.653639E+01  6.277276E+00  8.278518E+00  2.614941E+01  3.111325E+01  3.339964E+01  3.570348E+01  4.022970E+01  4.581188E+01
            0.000000  0.298804  0.000000
 -1.738278E+01  6.427637E+00  8.321892E+00  2.600723E+01  3.120237E+01  3.354108E+01  3.588891E+01  4.012664E+01  4.580952E+01
            0.000000  0.303869  0.000000
 -1.813228E+01  6.576964E+00  8.366883E+00  2.587569E+01  3.129005E+01  3.368102E+01  3.605940E+01  4.002433E+01  4.580412E+01
            0.000000  0.308933  0.000000
 -1.878564E+01  6.725163E+00  8.414741E+00  2.575601E+01  3.137617E+01  3.381941E+01  3.621394E+01  3.992291E+01  4.579543E+01
            0.000000  0.313998  0.000000
 -1.934524E+01  6.872101E+00  8.466565E+00  2.564917E+01  3.146057E+01  3.395623E+01  3.635224E+01  3.982257E+01  4.578330E+01
            0.000000  0.319062  0.000000
 -1.981471E+01  7.017614E+00  8.523286E+00  2.555596E+01  3.154316E+01  3.409145E+01  3.647452E+01  3.972350E+01  4.576767E+01
            0.000000  0.324126  0.000000
 -2.019873E+01  7.161516E+00  8.585685E+00  2.547698E+01  3.162381E+01  3.422502E+01  3.658140E+01  3.962589E+01  4.574863E+01
            0.000000  0.329191  0.000000
 -2.050279E+01  7.303607E+00  8.654398E+00  2.541255E+01  3.170245E+01  3.435691E+01  3.667385E+01  3.952996E+01  4.572639E+01
            0.000000  0.334255  0.000000
 -2.073281E+01  7.443692E+00  8.729936E+00  2.536285E+01  3.177903E+01  3.448705E+01  3.675304E+01  3.943590E+01  4.570127E+01
            0.000000  0.339320  0.000000
 -2.089493E+01  7.581584E+00  8.812699E+00  2.532780E+01  3.185353E+01  3.461533E+01  3.682041E+01  3.934393E+01  4.567372E+01
            0.000000  0.344384  0.000000
 -2.099527E+01  7.717125E+00  8.902977E+00  2.530713E+01  3.192594E+01  3.474161E+01  3.687747E+01  3.925426E+01  4.564423E+01
            0.000000  0.349449  0.000000
 -2.103972E+01  7.850182E+00  9.000940E+00  2.530036E+01  3.199630E+01  3.486570E+01  3.692585E+01  3.916711E+01  4.561338E+01
            0.000000  0.354513  0.000000
 -2.103389E+01  7.980660E+00  9.106618E+00  2.530681E+01  3.206464E+01  3.498738E+01  3.696715E+01  3.908268E+01  4.558174E+01
            0.000000  0.359578  0.000000
 -2.098299E+01  8.108493E+00  9.219879E+00  2.532559E+01  3.213101E+01  3.510635E+01  3.700291E+01  3.900122E+01  4.554989E+01
            0.000000  0.364642  0.000000
 -2.089179E+01  8.233645E+00  9.340404E+00  2.535561E+01  3.219546E+01  3.522229E+01  3.703462E+01  3.892297E+01  4.551832E+01
            0.000000  0.369707  0.000000
 -2.076458E+01  8.356102E+00  9.467675E+00  2.539562E+01  3.225804E+01  3.533483E+01  3.706369E+01  3.884820E+01  4.548747E+01
            0.000000  0.374771  0.000000
 -2.060524E+01  8.475863E+00  9.600979E+00  2.544425E+01  3.231877E+01  3.544356E+01  3.709154E+01  3.877722E+01  4.545765E+01
            0.000000  0.379836  0.000000
 -2.041718E+01  8.592929E+00  9.739431E+00  2.550004E+01  3.237767E+01  3.554806E+01  3.711960E+01  3.871035E+01  4.542901E+01
            0.000000  0.384900  0.000000
 -2.020349E+01  8.707302E+00  9.882013E+00  2.556148E+01  3.243473E+01  3.564786E+01  3.714940E+01  3.864797E+01  4.540159E+01
            0.000000  0.389965  0.000000
 -1.996690E+01  8.818973E+00  1.002763E+01  2.562713E+01  3.248996E+01  3.574251E+01  3.718262E+01  3.859049E+01  4.537524E+01
            0.000000  0.395029  0.000000
 -1.970982E+01  8.927923E+00  1.017515E+01  2.569562E+01  3.254333E+01  3.583154E+01  3.722111E+01  3.853834E+01  4.534969E+01
            0.000000  0.400094  0.000000
 -1.943436E+01  9.034123E+00  1.032351E+01  2.576569E+01  3.259482E+01  3.591450E+01  3.726691E+01  3.849197E+01  4.532458E+01
            0.000000  0.405158  0.000000
 -1.914231E+01  9.137535E+00  1.047168E+01  2.583631E+01  3.264440E+01  3.599093E+01  3.732209E+01  3.845183E+01  4.529958E+01
            0.000000  0.410223  0.000000
 -1.883525E+01  9.238120E+00  1.061876E+01  2.590659E+01  3.269207E+01  3.606047E+01  3.738851E+01  3.841835E+01  4.527449E+01
            0.000000  0.415287  0.000000
 -1.851466E+01  9.335834E+00  1.076396E+01  2.597589E+01  3.273782E+01  3.612276E+01  3.746740E+01  3.839189E+01  4.524938E+01
            0.000000  0.420352  0.000000
 -1.818216E+01  9.430643E+00  1.090660E+01  2.604376E+01  3.278168E+01  3.617757E+01  3.755891E+01  3.837274E+01  4.522470E+01
            0.000000  0.425416  0.000000
 -1.783966E+01  9.522520E+00  1.104611E+01  2.610995E+01  3.282368E+01  3.622476E+01  3.766185E+01  3.836104E+01  4.520125E+01
            0.000000  0.430480  0.000000
 -1.748957E+01  9.611449E+00  1.118203E+01  2.617437E+01  3.286387E+01  3.626434E+01  3.777363E+01  3.835681E+01  4.518004E+01
            0.000000  0.435545  0.000000
 -1.713470E+01  9.697426E+00  1.131396E+01  2.623705E+01  3.290233E+01  3.629643E+01  3.789070E+01  3.835988E+01  4.516207E+01
            0.000000  0.440609  0.000000
 -1.677818E+01  9.780461E+00  1.144160E+01  2.629810E+01  3.293912E+01  3.632133E+01  3.800909E+01  3.836992E+01  4.514809E+01
            0.000000  0.445674  0.000000
 -1.642308E+01  9.860572E+00  1.156469E+01  2.635770E+01  3.297434E+01  3.633944E+01  3.812513E+01  3.838645E+01  4.513843E+01
            0.000000  0.450738  0.000000
 -1.607224E+01  9.937783E+00  1.168306E+01  2.641601E+01  3.300807E+01  3.635128E+01  3.823575E+01  3.840886E+01  4.513305E+01
            0.000000  0.455803  0.000000
 -1.572803E+01  1.001212E+01  1.179659E+01  2.647321E+01  3.304037E+01  3.635745E+01  3.833868E+01  3.843653E+01  4.513156E+01
            0.000000  0.460867  0.000000
 -1.539230E+01  1.008361E+01  1.190519E+01  2.652939E+01  3.307132E+01  3.635859E+01  3.843189E+01  3.846928E+01  4.513340E+01
            0.000000  0.465932  0.000000
 -1.506637E+01  1.015225E+01  1.200882E+01  2.658459E+01  3.310095E+01  3.635537E+01  3.849988E+01  3.852098E+01  4.513794E+01
            0.000000  0.470996  0.000000
 -1.475115E+01  1.021806E+01  1.210751E+01  2.663877E+01  3.312928E+01  3.634843E+01  3.853998E+01  3.859308E+01  4.514457E+01
            0.000000  0.476061  0.000000
 -1.444719E+01  1.028103E+01  1.220126E+01  2.669184E+01  3.315632E+01  3.633840E+01  3.858037E+01  3.865647E+01  4.515271E+01
            0.000000  0.481125  0.000000
 -1.415485E+01  1.034111E+01  1.229016E+01  2.674360E+01  3.318206E+01  3.632589E+01  3.862183E+01  3.870960E+01  4.516191E+01
            0.000000  0.486190  0.000000
 -1.387438E+01  1.039827E+01  1.237427E+01  2.679383E+01  3.320647E+01  3.631147E+01  3.866387E+01  3.875229E+01  4.517179E+01
            0.000000  0.491254  0.000000
 -1.360599E+01  1.045246E+01  1.245371E+01  2.684224E+01  3.322953E+01  3.629565E+01  3.870595E+01  3.878445E+01  4.518207E+01
            0.000000  0.496319  0.000000
 -1.335000E+01  1.050360E+01  1.252857E+01  2.688856E+01  3.325121E+01  3.627892E+01  3.874756E+01  3.880594E+01  4.519253E+01
            0.000000  0.501383  0.000000
 -1.310678E+01  1.055164E+01  1.259898E+01  2.693248E+01  3.327149E+01  3.626172E+01  3.878823E+01  3.881652E+01  4.520304E+01
            0.000000  0.506448  0.000000
 -1.287684E+01  1.059652E+01  1.266504E+01  2.697374E+01  3.329036E+01  3.624446E+01  3.881533E+01  3.882801E+01  4.521356E+01
            0.000000  0.511512  0.000000
 -1.266082E+01  1.063818E+01  1.272683E+01  2.701212E+01  3.330781E+01  3.622747E+01  3.880267E+01  3.886563E+01  4.522407E+01
            0.000000  0.516577  0.000000
 -1.245941E+01  1.067659E+01  1.278440E+01  2.704745E+01  3.332384E+01  3.621108E+01  3.877696E+01  3.890151E+01  4.523467E+01
            0.000000  0.521641  0.000000
 -1.227338E+01  1.071172E+01  1.283778E+01  2.707962E+01  3.333849E+01  3.619553E+01  3.873726E+01  3.893525E+01  4.524550E+01
            0.000000  0.526706  0.000000
 -1.210349E+01  1.074357E+01  1.288696E+01  2.710860E+01  3.335176E+01  3.618104E+01  3.868230E+01  3.896663E+01  4.525676E+01
            0.000000  0.531770  0.000000
 -1.195041E+01  1.077216E+01  1.293189E+01  2.713442E+01  3.336370E+01  3.616777E+01  3.861086E+01  3.899548E+01  4.526874E+01
            0.000000  0.536834  0.000000
 -1.181466E+01  1.079754E+01  1.297249E+01  2.715716E+01  3.337434E+01  3.615583E+01  3.852221E+01  3.902165E+01  4.528173E+01
            0.000000  0.541899  0.000000
 -1.169655E+01  1.081974E+01  1.300866E+01  2.717693E+01  3.338370E+01  3.614531E+01  3.841694E+01  3.904503E+01  4.529596E+01
            0.000000  0.546963  0.000000
 -1.159608E+01  1.083884E+01  1.304025E+01  2.719387E+01  3.339182E+01  3.613623E+01  3.829814E+01  3.906550E+01  4.531138E+01
            0.000000  0.552028  0.000000
 -1.151291E+01  1.085490E+01  1.306713E+01  2.720817E+01  3.339873E+01  3.612860E+01  3.817261E+01  3.908299E+01  4.532747E+01
            0.000000  0.557092  0.000000
 -1.144632E+01  1.086798E+01  1.308916E+01  2.721996E+01  3.340443E+01  3.612242E+01  3.805101E+01  3.909741E+01  4.534310E+01
            0.000000  0.562157  0.000000
 -1.139536E+01  1.087814E+01  1.310623E+01  2.722938E+01  3.340892E+01  3.611766E+01  3.794570E+01  3.910872E+01  4.535672E+01
            0.000000  0.567221  0.000000
 -1.135905E+01  1.088543E+01  1.311823E+01  2.723655E+01  3.341221E+01  3.611428E+01  3.786660E+01  3.911685E+01  4.536698E+01
            0.000000  0.572286  0.000000
 -1.133661E+01  1.088986E+01  1.312511E+01  2.724150E+01  3.341428E+01  3.611226E+01  3.781812E+01  3.912177E+01  4.537319E+01
            0.000000  0.577350  0.000000
 -1.132766E+01  1.089146E+01  1.312686E+01  2.724424E+01  3.341511E+01  3.611158E+01  3.780032E+01  3.912346E+01  4.537530E+01
            0.005051  0.577350  0.000000
 -1.138414E+01  1.089184E+01  1.313827E+01  2.724780E+01  3.341532E+01  3.611098E+01  3.779894E+01  3.912212E+01  4.537505E+01
            0.010101  0.577350  0.000000
 -1.154833E+01  1.089303E+01  1.317151E+01  2.725987E+01  3.341683E+01  3.610937E+01  3.779496E+01  3.911861E+01  4.537424E+01
            0.015152  0.577350  0.000000
 -1.180130E+01  1.089502E+01  1.322394E+01  2.728076E+01  3.341973E+01  3.610676E+01  3.778846E+01  3.911298E+01  4.537286E+01
            0.020202  0.577350  0.000000
 -1.211415E+01  1.089781E+01  1.329186E+01  2.731087E+01  3.342416E+01  3.610314E+01  3.777961E+01  3.910533E+01  4.537090E+01
            0.025253  0.577350  0.000000
 -1.245172E+01  1.090138E+01  1.337117E+01  2.735067E+01  3.343023E+01  3.609852E+01  3.776860E+01  3.909578E+01  4.536832E+01
            0.030303  0.577350  0.000000
 -1.277615E+01  1.090572E+01  1.345800E+01  2.740068E+01  3.343802E+01  3.609288E+01  3.775569E+01  3.908441E+01  4.536510E+01
            0.035354  0.577350  0.000000
 -1.305000E+01  1.091079E+01  1.354910E+01  2.746145E+01  3.344761E+01  3.608623E+01  3.774113E+01  3.907132E+01  4.536121E+01
            0.040404  0.577350  0.000000
 -1.323897E+01  1.091659E+01  1.364201E+01  2.753343E+01  3.345900E+01  3.607857E+01  3.772523E+01  3.905655E+01  4.535662E+01
            0.045455  0.577350  0.000000
 -1.331453E+01  1.092308E+01  1.373504E+01  2.761700E+01  3.347218E+01  3.606990E+01  3.770828E+01  3.904017E+01  4.535133E+01
            0.050505  0.577350  0.000000
 -1.325608E+01  1.093025E+01  1.382716E+01  2.771228E+01  3.348706E+01  3.606024E+01  3.769054E+01  3.902219E+01  4.534534E+01
            0.055556  0.577350  0.000000
 -1.305262E+01  1.093808E+01  1.391790E+01  2.781907E+01  3.350356E+01  3.604961E+01  3.767229E+01  3.900264E+01  4.533863E+01
            0.060606  0.577350  0.000000
 -1.270295E+01  1.094657E+01  1.400721E+01  2.793680E+01  3.352156E+01  3.603802E+01  3.765375E+01  3.898153E+01  4.533119E+01
            0.065657  0.577350  0.000000
 -1.221448E+01  1.095571E+01  1.409537E+01  2.806448E+01  3.354096E+01  3.602552E+01  3.763514E+01  3.895888E+01  4.532301E+01
            0.070707  0.577350  0.000000
 -1.160054E+01  1.096549E+01  1.418290E+01  2.820074E+01  3.356167E+01  3.601214E+01  3.761663E+01  3.893475E+01  4.531407E+01
            0.075758  0.577350  0.000000
 -1.087720E+01  1.097594E+01  1.427051E+01  2.834402E+01  3.358364E+01  3.599791E+01  3.759838E+01  3.890917E+01  4.530433E+01
            0.080808  0.577350  0.000000
 -1.005993E+01  1.098704E+01  1.435911E+01  2.849260E+01  3.360684E+01  3.598287E+01  3.758053E+01  3.888226E+01  4.529376E+01
            0.085859  0.577350  0.000000
 -9.160722E+00  1.099880E+01  1.444969E+01  2.864482E+01  3.363131E+01  3.596706E+01  3.756320E+01  3.885410E+01  4.528235E+01
            0.090909  0.577350  0.000000
 -8.185533E+00  1.101121E+01  1.454333E+01  2.879913E+01  3.365710E+01  3.595050E+01  3.754647E+01  3.882485E+01  4.527008E+01
            0.095960  0.577350  0.000000
 -7.130969E+00  1.102424E+01  1.464113E+01  2.895417E+01  3.368430E+01  3.593323E+01  3.753044E+01  3.879463E+01  4.525700E+01
            0.101010  0.577350  0.000000
 -5.977603E+00  1.103788E+01  1.474410E+01  2.910880E+01  3.371298E+01  3.591527E+01  3.751517E+01  3.876361E+01  4.524314E+01
            0.106061  0.577350  0.000000
 -4.670489E+00  1.105208E+01  1.485310E+01  2.926204E+01  3.374322E+01  3.589665E+01  3.750069E+01  3.873192E+01  4.522857E+01
            0.111111  0.577350  0.000000
 -3.030504E+00  1.106679E+01  1.496874E+01  2.941314E+01  3.377507E+01  3.587738E+01  3.748703E+01  3.869971E+01  4.521337E+01
            0.116162  0.577350  0.000000
  1.459042E+00  1.108198E+01  1.509133E+01  2.956150E+01  3.380852E+01  3.585750E+01  3.747416E+01  3.866706E+01  4.519766E+01
            0.121212  0.577350  0.000000
  3.484481E+00  1.109758E+01  1.522082E+01  2.970668E+01  3.384353E+01  3.583705E+01  3.746206E+01  3.863408E+01  4.518152E+01
            0.126263  0.577350  0.000000
  4.572132E+00  1.111355E+01  1.535681E+01  2.984841E+01  3.388002E+01  3.581604E+01  3.745067E+01  3.860080E+01  4.516506E+01
            0.131313  0.577350  0.000000
  5.337734E+00  1.112984E+01  1.549862E+01  2.998655E+01  3.391785E+01  3.579453E+01  3.743989E+01  3.856727E+01  4.514838E+01
            0.136364  0.577350  0.000000
  5.915506E+00  1.114643E+01  1.564536E+01  3.012115E+01  3.395688E+01  3.577255E+01  3.742960E+01  3.853351E+01  4.513154E+01
            0.141414  0.577350  0.000000
  6.364715E+00  1.116326E+01  1.579602E+01  3.025242E+01  3.399692E+01  3.575015E+01  3.741968E+01  3.849951E+01  4.511462E+01
            0.146465  0.577350  0.000000
  6.718911E+00  1.118034E+01  1.594959E+01  3.038072E+01  3.403780E+01  3.572736E+01  3.740993E+01  3.846529E+01  4.509766E+01
            0.151515  0.577350  0.000000
  6.999826E+00  1.119764E+01  1.610513E+01  3.050663E+01  3.407938E+01  3.570425E+01  3.740018E+01  3.843086E+01  4.508068E+01
            0.156566  0.577350  0.000000
  7.222699E+00  1.121515E+01  1.626181E+01  3.063087E+01  3.412152E+01  3.568084E+01  3.739016E+01  3.839624E+01  4.506369E+01
            0.161616  0.577350  0.000000
  7.398747E+00  1.123288E+01  1.641893E+01  3.075438E+01  3.416411E+01  3.565718E+01  3.737962E+01  3.836148E+01  4.504667E+01
            0.166667  0.577350  0.000000
  7.536496E+00  1.125082E+01  1.657592E+01  3.087825E+01  3.420709E+01  3.563332E+01  3.736821E+01  3.832663E+01  4.502961E+01
            0.171717  0.577350  0.000000
  7.642570E+00  1.126896E+01  1.673226E+01  3.100373E+01  3.425041E+01  3.560928E+01  3.735554E+01  3.829178E+01  4.501248E+01
            0.176768  0.577350  0.000000
  7.722198E+00  1.128729E+01  1.688746E+01  3.113217E+01  3.429404E+01  3.558513E+01  3.734114E+01  3.825703E+01  4.499527E+01
            0.181818  0.577350  0.000000
  7.779555E+00  1.130576E+01  1.704095E+01  3.126493E+01  3.433795E+01  3.556090E+01  3.732450E+01  3.822251E+01  4.497801E+01
            0.186869  0.577350  0.000000
  7.818018E+00  1.132434E+01  1.719212E+01  3.140324E+01  3.438207E+01  3.553666E+01  3.730509E+01  3.818834E+01  4.496075E+01
            0.191919  0.577350  0.000000
  7.840304E+00  1.134294E+01  1.734020E+01  3.154798E+01  3.442634E+01  3.551247E+01  3.728243E+01  3.815466E+01  4.494362E+01
            0.196970  0.577350  0.000000
  7.848542E+00  1.136151E+01  1.748430E+01  3.169949E+01  3.447063E+01  3.548840E+01  3.725619E+01  3.812159E+01  4.492681E+01
            0.202020  0.577350  0.000000
  7.844262E+00  1.137995E+01  1.762338E+01  3.185734E+01  3.451480E+01  3.546453E+01  3.722633E+01  3.808925E+01  4.491057E+01
            0.207071  0.577350  0.000000
  7.828432E+00  1.139819E+01  1.775634E+01  3.202025E+01  3.455865E+01  3.544093E+01  3.719315E+01  3.805774E+01  4.489518E+01
            0.212121  0.577350  0.000000
  7.801487E+00  1.141614E+01  1.788205E+01  3.218618E+01  3.460198E+01  3.541769E+01  3.715732E+01  3.802714E+01  4.488092E+01
            0.217172  0.577350  0.000000
  7.763480E+00  1.143376E+01  1.799945E+01  3.235257E+01  3.464454E+01  3.539491E+01  3.711981E+01  3.799752E+01  4.486805E+01
            0.222222  0.577350  0.000000
  7.714191E+00  1.145098E+01  1.810765E+01  3.251668E+01  3.468612E+01  3.537265E+01  3.708178E+01  3.796894E+01  4.485673E+01
            0.227273  0.577350  0.000000
  7.653352E+00  1.146780E+01  1.820597E+01  3.267597E+01  3.472650E+01  3.535100E+01  3.704440E+01  3.794144E+01  4.484704E+01
            0.232323  0.577350  0.000000
  7.580786E+00  1.148417E+01  1.829398E+01  3.282831E+01  3.476548E+01  3.533003E+01  3.700871E+01  3.791508E+01  4.483896E+01
            0.237374  0.577350  0.000000
  7.496506E+00  1.150012E+01  1.837155E+01  3.297213E+01  3.480293E+01  3.530978E+01  3.697556E+01  3.788987E+01  4.483239E+01
            0.242424  0.577350  0.000000
  7.400820E+00  1.151562E+01  1.843881E+01  3.310648E+01  3.483872E+01  3.529032E+01  3.694555E+01  3.786586E+01  4.482719E+01
            0.247475  0.577350  0.000000
  7.294342E+00  1.153069E+01  1.849613E+01  3.323091E+01  3.487279E+01  3.527167E+01  3.691905E+01  3.784309E+01  4.482319E+01
            0.252525  0.577350  0.000000
  7.178015E+00  1.154532E+01  1.854409E+01  3.334542E+01  3.490508E+01  3.525389E+01  3.689621E+01  3.782161E+01  4.482021E+01
            0.257576  0.577350  0.000000
  7.053098E+00  1.155948E+01  1.858341E+01  3.345033E+01  3.493558E+01  3.523698E+01  3.687699E+01  3.780150E+01  4.481807E+01
            0.262626  0.577350  0.000000
  6.921143E+00  1.157315E+01  1.861496E+01  3.354615E+01  3.496427E+01  3.522099E+01  3.686124E+01  3.778281E+01  4.481663E+01
            0.267677  0.577350  0.000000
  6.783944E+00  1.158629E+01  1.863964E+01  3.363349E+01  3.499111E+01  3.520595E+01  3.684871E+01  3.776561E+01  4.481573E+01
            0.272727  0.577350  0.000000
  6.643490E+00  1.159882E+01  1.865841E+01  3.371301E+01  3.501604E+01  3.519195E+01  3.683909E+01  3.774999E+01  4.481526E+01
            0.277778  0.577350  0.000000
  6.501911E+00  1.161067E+01  1.867218E+01  3.378531E+01  3.503894E+01  3.517906E+01  3.683204E+01  3.773597E+01  4.481513E+01
            0.282828  0.577350  0.000000
  6.361407E+00  1.162175E+01  1.868183E+01  3.385089E+01  3.505964E+01  3.516747E+01  3.682719E+01  3.772361E+01  4.481524E+01
            0.287879  0.577350  0.000000
  6.224175E+00  1.163197E+01  1.868818E+01  3.391014E+01  3.507777E+01  3.515750E+01  3.682420E+01  3.771290E+01  4.481552E+01
            0.292929  0.577350  0.000000
  6.092357E+00  1.164124E+01  1.869195E+01  3.396333E+01  3.509264E+01  3.514978E+01  3.682273E+01  3.770381E+01  4.481592E+01
            0.297980  0.577350  0.000000
  5.967999E+00  1.164948E+01  1.869380E+01  3.401059E+01  3.510292E+01  3.514566E+01  3.682243E+01  3.769629E+01  4.481637E+01
            0.303030  0.577350  0.000000
  5.853061E+00  1.165664E+01  1.869427E+01  3.405198E+01  3.510714E+01  3.514654E+01  3.682300E+01  3.769025E+01  4.481682E+01
            0.308081  0.577350  0.000000
  5.749458E+00  1.166268E+01  1.869383E+01  3.408746E+01  3.510649E+01  3.515129E+01  3.682410E+01  3.768556E+01  4.481722E+01
            0.313131  0.577350  0.000000
  5.659166E+00  1.166757E+01  1.869289E+01  3.411702E+01  3.510388E+01  3.515699E+01  3.682545E+01  3.768208E+01  4.481752E+01
            0.318182  0.577350  0.000000
  5.584395E+00  1.167133E+01  1.869181E+01  3.414064E+01  3.510110E+01  3.516195E+01  3.682679E+01  3.767965E+01  4.481769E+01
            0.323232  0.577350  0.000000
  5.527814E+00  1.167397E+01  1.869092E+01  3.415837E+01  3.509883E+01  3.516557E+01  3.682791E+01  3.767811E+01  4.481769E+01
            0.328283  0.577350  0.000000
  5.492799E+00  1.167551E+01  1.869056E+01  3.417036E+01  3.509733E+01  3.516771E+01  3.682874E+01  3.767729E+01  4.481750E+01
            0.333333  0.577350  0.000000
  5.483648E+00  1.167595E+01  1.869107E+01  3.417682E+01  3.509661E+01  3.516849E+01  3.682933E+01  3.767704E+01  4.481712E+01
            0.330808  0.572976  0.000000
  5.498134E+00  1.167539E+01  1.869099E+01  3.417348E+01  3.509699E+01  3.516767E+01  3.682956E+01  3.767728E+01  4.481706E+01
            0.328283  0.568603  0.000000
  5.552297E+00  1.167367E+01  1.869273E+01  3.416576E+01  3.509783E+01  3.516618E+01  3.683041E+01  3.767767E+01  4.481699E+01
            0.325758  0.564229  0.000000
  5.653766E+00  1.167076E+01  1.869663E+01  3.415411E+01  3.509866E+01  3.516462E+01  3.683267E+01  3.767814E+01  4.481691E+01
            0.323232  0.559855  0.000000
  5.809564E+00  1.166661E+01  1.870291E+01  3.413890E+01  3.509872E+01  3.516382E+01  3.683760E+01  3.767863E+01  4.481687E+01
            0.320707  0.555481  0.000000
  6.024728E+00  1.166116E+01  1.871164E+01  3.412042E+01  3.509708E+01  3.516478E+01  3.684689E+01  3.767910E+01  4.481689E+01
            0.318182  0.551107  0.000000
  6.300926E+00  1.165433E+01  1.872266E+01  3.409882E+01  3.509295E+01  3.516835E+01  3.686255E+01  3.767951E+01  4.481700E+01
            0.315657  0.546733  0.000000
  6.635420E+00  1.164603E+01  1.873556E+01  3.407418E+01  3.508603E+01  3.517486E+01  3.688663E+01  3.767983E+01  4.481723E+01
            0.313131  0.542359  0.000000
  7.020859E+00  1.163617E+01  1.874968E+01  3.404645E+01  3.507650E+01  3.518420E+01  3.692090E+01  3.767999E+01  4.481761E+01
            0.310606  0.537985  0.000000
  7.445966E+00  1.162465E+01  1.876412E+01  3.401559E+01  3.506466E+01  3.519611E+01  3.696648E+01  3.767988E+01  4.481814E+01
            0.308081  0.533612  0.000000
  7.897015E+00  1.161138E+01  1.877783E+01  3.398155E+01  3.505081E+01  3.521036E+01  3.702349E+01  3.767939E+01  4.481881E+01
            0.305556  0.529238  0.000000
  8.359682E+00  1.159629E+01  1.878971E+01  3.394430E+01  3.503518E+01  3.522682E+01  3.709098E+01  3.767834E+01  4.481963E+01
            0.303030  0.524864  0.000000
  8.820722E+00  1.157933E+01  1.879868E+01  3.390391E+01  3.501793E+01  3.524541E+01  3.716706E+01  3.767657E+01  4.482059E+01
            0.300505  0.520490  0.000000
  9.269142E+00  1.156047E+01  1.880376E+01  3.386046E+01  3.499919E+01  3.526612E+01  3.724916E+01  3.767386E+01  4.482168E+01
            0.297980  0.516116  0.000000
  9.696730E+00  1.153967E+01  1.880413E+01  3.381402E+01  3.497909E+01  3.528894E+01  3.733445E+01  3.767002E+01  4.482295E+01
            0.295455  0.511742  0.000000
  1.009801E+01  1.151694E+01  1.879914E+01  3.376466E+01  3.495771E+01  3.531389E+01  3.742019E+01  3.766487E+01  4.482444E+01
            0.292929  0.507368  0.000000
  1.046986E+01  1.149227E+01  1.878825E+01  3.371244E+01  3.493515E+01  3.534096E+01  3.750395E+01  3.765825E+01  4.482625E+01
            0.290404  0.502995  0.000000
  1.081095E+01  1.146568E+01  1.877107E+01  3.365736E+01  3.491149E+01  3.537016E+01  3.758374E+01  3.765005E+01  4.482847E+01
            0.287879  0.498621  0.000000
  1.112118E+01  1.143724E+01  1.874726E+01  3.359945E+01  3.488678E+01  3.540149E+01  3.763989E+01  3.765837E+01  4.483124E+01
            0.285354  0.494247  0.000000
  1.139469E+01  1.141361E+01  1.871655E+01  3.353874E+01  3.486104E+01  3.543494E+01  3.762839E+01  3.772608E+01  4.483466E+01
            0.282828  0.489873  0.000000
  1.137364E+01  1.165395E+01  1.867871E+01  3.347527E+01  3.483429E+01  3.547047E+01  3.761499E+01  3.778673E+01  4.483886E+01
            0.280303  0.485499  0.000000
  1.133929E+01  1.187853E+01  1.863352E+01  3.340914E+01  3.480652E+01  3.550807E+01  3.759983E+01  3.783976E+01  4.484389E+01
            0.277778  0.481125  0.000000
  1.130283E+01  1.207784E+01  1.858079E+01  3.334048E+01  3.477769E+01  3.554770E+01  3.758292E+01  3.788494E+01  4.484980E+01
            0.275253  0.476751  0.000000
  1.126429E+01  1.225346E+01  1.852034E+01  3.326948E+01  3.474776E+01  3.558934E+01  3.756429E+01  3.792221E+01  4.485659E+01
            0.272727  0.472377  0.000000
  1.122365E+01  1.240699E+01  1.845198E+01  3.319632E+01  3.471669E+01  3.563296E+01  3.754394E+01  3.795155E+01  4.486422E+01
            0.270202  0.468004  0.000000
  1.118086E+01  1.253991E+01  1.837555E+01  3.312124E+01  3.468442E+01  3.567853E+01  3.752184E+01  3.797306E+01  4.487261E+01
            0.267677  0.463630  0.000000
  1.113589E+01  1.265356E+01  1.829089E+01  3.304441E+01  3.465092E+01  3.572604E+01  3.749795E+01  3.798683E+01  4.488168E+01
            0.265152  0.459256  0.000000
  1.108872E+01  1.274916E+01  1.819784E+01  3.296603E+01  3.461616E+01  3.577547E+01  3.747220E+01  3.799300E+01  4.489134E+01
            0.262626  0.454882  0.000000
  1.103932E+01  1.282776E+01  1.809625E+01  3.288623E+01  3.458013E+01  3.582680E+01  3.744448E+01  3.799172E+01  4.490150E+01
            0.260101  0.450508  0.000000
  1.098766E+01  1.289034E+01  1.798596E+01  3.280507E+01  3.454282E+01  3.588001E+01  3.741471E+01  3.798314E+01  4.491212E+01
            0.257576  0.446134  0.000000
  1.093374E+01  1.293775E+01  1.786682E+01  3.272260E+01  3.450426E+01  3.593508E+01  3.738277E+01  3.796741E+01  4.492320E+01
            0.255051  0.441760  0.000000
  1.087755E+01  1.297079E+01  1.773868E+01  3.263878E+01  3.446443E+01  3.599195E+01  3.734857E+01  3.794470E+01  4.493479E+01
            0.252525  0.437387  0.000000
  1.081908E+01  1.299023E+01  1.760140E+01  3.255353E+01  3.442335E+01  3.605056E+01  3.731209E+01  3.791514E+01  4.494696E+01
            0.250000  0.433013  0.000000
  1.075831E+01  1.299683E+01  1.745483E+01  3.246675E+01  3.438099E+01  3.611082E+01  3.727332E+01  3.787888E+01  4.495989E+01
            0.247475  0.428639  0.000000
  1.069522E+01  1.299137E+01  1.729881E+01  3.237833E+01  3.433734E+01  3.617256E+01  3.723236E+01  3.783603E+01  4.497375E+01
            0.244949  0.424265  0.000000
  1.062979E+01  1.297470E+01  1.713319E+01  3.228814E+01  3.429234E+01  3.623555E+01  3.718942E+01  3.778671E+01  4.498877E+01
            0.242424  0.419891  0.000000
  1.056198E+01  1.294772E+01  1.695778E+01  3.219609E+01  3.424594E+01  3.629943E+01  3.714487E+01  3.773098E+01  4.500521E+01
            0.239899  0.415517  0.000000
  1.049175E+01  1.291141E+01  1.677240E+01  3.210212E+01  3.419804E+01  3.636356E+01  3.709933E+01  3.766890E+01  4.502329E+01
            0.237374  0.411143  0.000000
  1.041904E+01  1.286678E+01  1.657683E+01  3.200621E+01  3.414858E+01  3.642688E+01  3.705392E+01  3.760051E+01  4.504327E+01
            0.234848  0.406770  0.000000
  1.034380E+01  1.281489E+01  1.637090E+01  3.190839E+01  3.409747E+01  3.648738E+01  3.701066E+01  3.752582E+01  4.506536E+01
            0.232323  0.402396  0.000000
  1.026597E+01  1.275678E+01  1.615453E+01  3.180878E+01  3.404466E+01  3.654111E+01  3.697349E+01  3.744486E+01  4.508973E+01
            0.229798  0.398022  0.000000
  1.018552E+01  1.269338E+01  1.592784E+01  3.170754E+01  3.399009E+01  3.658066E+01  3.694982E+01  3.735764E+01  4.511652E+01
            0.227273  0.393648  0.000000
  1.010239E+01  1.262545E+01  1.569129E+01  3.160491E+01  3.393375E+01  3.659563E+01  3.694999E+01  3.726423E+01  4.514581E+01
            0.224747  0.389274  0.000000
  1.001654E+01  1.255347E+01  1.544591E+01  3.150121E+01  3.387567E+01  3.658077E+01  3.697915E+01  3.716480E+01  4.517760E+01
            0.222222  0.384900  0.000000
  9.927958E+00  1.247755E+01  1.519352E+01  3.139686E+01  3.381587E+01  3.654181E+01  3.703055E+01  3.706049E+01  4.521179E+01
            0.219697  0.380526  0.000000
  9.836605E+00  1.239731E+01  1.493693E+01  3.129238E+01  3.375442E+01  3.648742E+01  3.694828E+01  3.709885E+01  4.524816E+01
            0.217172  0.376152  0.000000
  9.742466E+00  1.231192E+01  1.467998E+01  3.118841E+01  3.369138E+01  3.642324E+01  3.683285E+01  3.717423E+01  4.528627E+01
            0.214646  0.371779  0.000000
  9.645524E+00  1.222026E+01  1.442738E+01  3.108566E+01  3.362684E+01  3.635216E+01  3.671336E+01  3.725535E+01  4.532551E+01
            0.212121  0.367405  0.000000
  9.545766E+00  1.212128E+01  1.418416E+01  3.098496E+01  3.356086E+01  3.627568E+01  3.659087E+01  3.734054E+01  4.536502E+01
            0.209596  0.363031  0.000000
  9.443182E+00  1.201452E+01  1.395485E+01  3.088714E+01  3.349346E+01  3.619461E+01  3.646645E+01  3.742891E+01  4.540384E+01
            0.207071  0.358657  0.000000
  9.337767E+00  1.190056E+01  1.374259E+01  3.079294E+01  3.342467E+01  3.610944E+01  3.634109E+01  3.751995E+01  4.544096E+01
            0.204545  0.354283  0.000000
  9.229525E+00  1.178113E+01  1.354862E+01  3.070296E+01  3.335448E+01  3.602052E+01  3.621550E+01  3.761330E+01  4.547555E+01
            0.202020  0.349909  0.000000
  9.118468E+00  1.165887E+01  1.337228E+01  3.061757E+01  3.328283E+01  3.592813E+01  3.609005E+01  3.770874E+01  4.550701E+01
            0.199495  0.345535  0.000000
  9.004619E+00  1.153683E+01  1.321158E+01  3.053689E+01  3.320967E+01  3.583252E+01  3.596474E+01  3.780607E+01  4.553505E+01
            0.196970  0.341162  0.000000
  8.888016E+00  1.141793E+01  1.306393E+01  3.046082E+01  3.313492E+01  3.573391E+01  3.583926E+01  3.790515E+01  4.555969E+01
            0.194444  0.336788  0.000000
  8.768718E+00  1.130453E+01  1.292675E+01  3.038909E+01  3.305853E+01  3.563247E+01  3.571311E+01  3.800585E+01  4.558117E+01
            0.191919  0.332414  0.000000
  8.646810E+00  1.119825E+01  1.279779E+01  3.032128E+01  3.298043E+01  3.552832E+01  3.558574E+01  3.810803E+01  4.559986E+01
            0.189394  0.328040  0.000000
  8.522402E+00  1.109991E+01  1.267528E+01  3.025689E+01  3.290059E+01  3.542133E+01  3.545685E+01  3.821157E+01  4.561622E+01
            0.186869  0.323666  0.000000
  8.395633E+00  1.100955E+01  1.255793E+01  3.019537E+01  3.281900E+01  3.530993E+01  3.532765E+01  3.831635E+01  4.563072E+01
            0.184343  0.319292  0.000000
  8.266660E+00  1.092643E+01  1.244481E+01  3.013613E+01  3.273572E+01  3.518516E+01  3.520688E+01  3.842224E+01  4.564384E+01
            0.181818  0.314918  0.000000
  8.135652E+00  1.084919E+01  1.233527E+01  3.007854E+01  3.265079E+01  3.504958E+01  3.509196E+01  3.852913E+01  4.565601E+01
            0.179293  0.310544  0.000000
  8.002781E+00  1.077598E+01  1.222883E+01  3.002203E+01  3.256431E+01  3.491024E+01  3.497604E+01  3.863692E+01  4.566768E+01
            0.176768  0.306171  0.000000
  7.868212E+00  1.070473E+01  1.212509E+01  2.996599E+01  3.247639E+01  3.476852E+01  3.485816E+01  3.874549E+01  4.567923E+01
            0.174242  0.301797  0.000000
  7.732094E+00  1.063334E+01  1.202362E+01  2.990988E+01  3.238713E+01  3.462527E+01  3.473812E+01  3.885477E+01  4.569102E+01
            0.171717  0.297423  0.000000
  7.594554E+00  1.055996E+01  1.192391E+01  2.985320E+01  3.229663E+01  3.448141E+01  3.461588E+01  3.896469E+01  4.570339E+01
            0.169192  0.293049  0.000000
  7.455695E+00  1.048310E+01  1.182536E+01  2.979553E+01  3.220497E+01  3.433801E+01  3.449142E+01  3.907519E+01  4.571662E+01
            0.166667  0.288675  0.000000
  7.315593E+00  1.040177E+01  1.172727E+01  2.973649E+01  3.211218E+01  3.419628E+01  3.436480E+01  3.918623E+01  4.573094E+01
            0.164141  0.284301  0.000000
  7.174303E+00  1.031542E+01  1.162892E+01  2.967577E+01  3.201828E+01  3.405754E+01  3.423610E+01  3.929778E+01  4.574653E+01
            0.161616  0.279927  0.000000
  7.031865E+00  1.022386E+01  1.152960E+01  2.961310E+01  3.192324E+01  3.392318E+01  3.410542E+01  3.940981E+01  4.576349E+01
            0.159091  0.275554  0.000000
  6.888315E+00  1.012709E+01  1.142868E+01  2.954822E+01  3.182705E+01  3.379466E+01  3.397292E+01  3.952230E+01  4.578189E+01
            0.156566  0.271180  0.000000
  6.743696E+00  1.002516E+01  1.132554E+01  2.948084E+01  3.172964E+01  3.367346E+01  3.383877E+01  3.963521E+01  4.580170E+01
            0.154040  0.266806  0.000000
  6.598073E+00  9.918000E+00  1.121961E+01  2.941061E+01  3.163100E+01  3.356106E+01  3.370315E+01  3.974850E+01  4.582287E+01
            0.151515  0.262432  0.000000
  6.451541E+00  9.805288E+00  1.111018E+01  2.933709E+01  3.153108E+01  3.345886E+01  3.356635E+01  3.986214E+01  4.584527E+01
            0.148990  0.258058  0.000000
  6.304238E+00  9.686392E+00  1.099640E+01  2.925973E+01  3.142992E+01  3.336772E+01  3.342920E+01  3.997605E+01  4.586873E+01
            0.146465  0.253684  0.000000
  6.156340E+00  9.560306E+00  1.087716E+01  2.917785E+01  3.132754E+01  3.327650E+01  3.330453E+01  4.009018E+01  4.589304E+01
            0.143939  0.249310  0.000000
  6.008054E+00  9.425653E+00  1.075118E+01  2.909067E+01  3.122405E+01  3.314354E+01  3.323567E+01  4.020444E+01  4.591797E+01
            0.141414  0.244936  0.000000
  5.859606E+00  9.280709E+00  1.061715E+01  2.899732E+01  3.111956E+01  3.300261E+01  3.319053E+01  4.031874E+01  4.594327E+01
            0.138889  0.240563  0.000000
  5.711217E+00  9.123470E+00  1.047397E+01  2.889684E+01  3.101425E+01  3.285995E+01  3.316454E+01  4.043300E+01  4.596868E+01
            0.136364  0.236189  0.000000
  5.563082E+00  8.951798E+00  1.032116E+01  2.878824E+01  3.090831E+01  3.271604E+01  3.315881E+01  4.054713E+01  4.599395E+01
            0.133838  0.231815  0.000000
  5.415340E+00  8.763756E+00  1.015922E+01  2.867046E+01  3.080192E+01  3.257100E+01  3.317474E+01  4.066103E+01  4.601881E+01
            0.131313  0.227441  0.000000
  5.268060E+00  8.558194E+00  9.989755E+00  2.854237E+01  3.069528E+01  3.242489E+01  3.321367E+01  4.077462E+01  4.604302E+01
            0.128788  0.223067  0.000000
  5.121228E+00  8.335681E+00  9.815371E+00  2.840276E+01  3.058857E+01  3.227780E+01  3.327667E+01  4.088781E+01  4.606631E+01
            0.126263  0.218693  0.000000
  4.974744E+00  8.099532E+00  9.639153E+00  2.825026E+01  3.048191E+01  3.212981E+01  3.336455E+01  4.100052E+01  4.608844E+01
            0.123737  0.214319  0.000000
  4.828427E+00  7.856399E+00  9.463920E+00  2.808347E+01  3.037541E+01  3.198107E+01  3.347769E+01  4.111266E+01  4.610911E+01
            0.121212  0.209946  0.000000
  4.682043E+00  7.615283E+00  9.291418E+00  2.790115E+01  3.026911E+01  3.183177E+01  3.361606E+01  4.122416E+01  4.612806E+01
            0.118687  0.205572  0.000000
  4.535331E+00  7.383942E+00  9.121533E+00  2.770276E+01  3.016304E+01  3.168211E+01  3.377932E+01  4.133493E+01  4.614501E+01
            0.116162  0.201198  0.000000
  4.388035E+00  7.161766E+00  8.951197E+00  2.748946E+01  3.005722E+01  3.153236E+01  3.396703E+01  4.144488E+01  4.615975E+01
            0.113636  0.196824  0.000000
  4.239941E+00  6.929246E+00  8.772985E+00  2.726567E+01  2.995163E+01  3.138275E+01  3.417902E+01  4.155393E+01  4.617215E+01
            0.111111  0.192450  0.000000
  4.090892E+00  6.633069E+00  8.575098E+00  2.704092E+01  2.984631E+01  3.123355E+01  3.441581E+01  4.166197E+01  4.618234E+01
            0.108586  0.188076  0.000000
  3.940717E+00  6.160327E+00  8.348276E+00  2.683113E+01  2.974127E+01  3.108498E+01  3.467870E+01  4.176891E+01  4.619065E+01
            0.106061  0.183702  0.000000
  3.788512E+00  5.280277E+00  8.101128E+00  2.665781E+01  2.963661E+01  3.093723E+01  3.496949E+01  4.187463E+01  4.619772E+01
            0.103535  0.179328  0.000000
  3.354897E+00  3.672928E+00  7.860201E+00  2.654365E+01  2.953242E+01  3.079047E+01  3.528932E+01  4.197903E+01  4.620435E+01
            0.101010  0.174955  0.000000
 -3.558264E+00  3.493765E+00  7.642635E+00  2.650531E+01  2.942886E+01  3.064481E+01  3.563717E+01  4.208197E+01  4.621143E+01
            0.098485  0.170581  0.000000
 -6.678446E+00  3.341476E+00  7.446654E+00  2.654732E+01  2.932609E+01  3.050033E+01  3.600823E+01  4.218334E+01  4.621971E+01
            0.095960  0.166207  0.000000
 -9.116707E+00  3.190378E+00  7.264337E+00  2.666112E+01  2.922432E+01  3.035709E+01  3.639290E+01  4.228303E+01  4.622974E+01
            0.093434  0.161833  0.000000
 -1.122212E+01  3.039795E+00  7.089320E+00  2.682961E+01  2.912374E+01  3.021512E+01  3.677676E+01  4.238092E+01  4.624178E+01
            0.090909  0.157459  0.000000
 -1.304718E+01  2.889392E+00  6.917658E+00  2.703346E+01  2.902456E+01  3.007446E+01  3.714153E+01  4.247693E+01  4.625571E+01
            0.088384  0.153085  0.000000
 -1.459389E+01  2.738685E+00  6.747038E+00  2.725567E+01  2.892696E+01  2.993516E+01  3.746700E+01  4.257097E+01  4.627106E+01
            0.085859  0.148711  0.000000
 -1.585416E+01  2.586951E+00  6.576099E+00  2.748348E+01  2.883107E+01  2.979727E+01  3.773346E+01  4.266296E+01  4.628704E+01
            0.083333  0.144338  0.000000
 -1.682173E+01  2.433204E+00  6.404058E+00  2.770836E+01  2.873700E+01  2.966091E+01  3.792439E+01  4.275287E+01  4.630274E+01
            0.080808  0.139964  0.000000
 -1.749736E+01  2.276195E+00  6.230531E+00  2.792516E+01  2.864484E+01  2.952622E+01  3.802876E+01  4.284066E+01  4.631733E+01
            0.078283  0.135590  0.000000
 -1.789124E+01  2.114420E+00  6.055427E+00  2.813112E+01  2.855464E+01  2.939336E+01  3.804260E+01  4.292631E+01  4.633034E+01
            0.075758  0.131216  0.000000
 -1.802345E+01  1.946096E+00  5.878882E+00  2.832487E+01  2.846670E+01  2.926254E+01  3.796930E+01  4.300983E+01  4.634176E+01
            0.073232  0.126842  0.000000
 -1.792247E+01  1.769060E+00  5.701177E+00  2.837894E+01  2.850840E+01  2.913399E+01  3.781878E+01  4.309122E+01  4.635197E+01
            0.070707  0.122468  0.000000
 -1.762235E+01  1.580489E+00  5.522687E+00  2.829486E+01  2.867876E+01  2.900801E+01  3.760566E+01  4.317051E+01  4.636160E+01
            0.068182  0.118094  0.000000
 -1.715911E+01  1.376245E+00  5.343844E+00  2.821233E+01  2.883722E+01  2.888663E+01  3.734691E+01  4.324771E+01  4.637129E+01
            0.065657  0.113721  0.000000
 -1.656755E+01  1.149148E+00  5.165141E+00  2.813171E+01  2.876303E+01  2.899160E+01  3.705971E+01  4.332285E+01  4.638160E+01
            0.063131  0.109347  0.000000
 -1.587888E+01  8.835612E-01  4.987112E+00  2.805311E+01  2.864566E+01  2.913479E+01  3.675969E+01  4.339594E+01  4.639304E+01
            0.060606  0.104973  0.000000
 -1.511957E+01  5.271507E-01  4.810265E+00  2.797666E+01  2.853122E+01  2.927130E+01  3.645993E+01  4.346698E+01  4.640600E+01
            0.058081  0.100599  0.000000
 -1.431109E+01 -4.296470E-01  4.634926E+00  2.790250E+01  2.841996E+01  2.940203E+01  3.617063E+01  4.353597E+01  4.642087E+01
            0.055556  0.096225  0.000000
 -1.347053E+01 -7.771176E-01  4.461028E+00  2.783084E+01  2.831196E+01  2.952790E+01  3.589917E+01  4.360288E+01  4.643795E+01
            0.053030  0.091851  0.000000
 -1.261150E+01 -9.887698E-01  4.288019E+00  2.776186E+01  2.820731E+01  2.964977E+01  3.565054E+01  4.366768E+01  4.645744E+01
            0.050505  0.087477  0.000000
 -1.174526E+01 -1.141912E+00  4.115155E+00  2.769577E+01  2.810607E+01  2.976849E+01  3.542773E+01  4.373032E+01  4.647938E+01
            0.047980  0.083103  0.000000
 -1.088183E+01 -1.257613E+00  3.942536E+00  2.763271E+01  2.800833E+01  2.988494E+01  3.523220E+01  4.379073E+01  4.650360E+01
            0.045455  0.078730  0.000000
 -1.003131E+01 -1.345598E+00  3.773181E+00  2.757281E+01  2.791421E+01  3.000012E+01  3.506419E+01  4.384883E+01  4.652963E+01
            0.042929  0.074356  0.000000
 -9.205267E+00 -1.412039E+00  3.616293E+00  2.751612E+01  2.782388E+01  3.011514E+01  3.492298E+01  4.390453E+01  4.655673E+01
            0.040404  0.069982  0.000000
 -8.418478E+00 -1.462469E+00  3.491070E+00  2.746265E+01  2.773751E+01  3.023134E+01  3.480713E+01  4.395775E+01  4.658384E+01
            0.037879  0.065608  0.000000
 -7.690448E+00 -1.503124E+00  3.428229E+00  2.741238E+01  2.765534E+01  3.035029E+01  3.471462E+01  4.400841E+01  4.660970E+01
            0.035354  0.061234  0.000000
 -7.045175E+00 -1.540081E+00  3.462642E+00  2.736523E+01  2.757759E+01  3.047387E+01  3.464302E+01  4.405642E+01  4.663289E+01
            0.032828  0.056860  0.000000
 -6.505755E+00 -1.575582E+00  3.612750E+00  2.732114E+01  2.750449E+01  3.060435E+01  3.458965E+01  4.410170E+01  4.665194E+01
            0.030303  0.052486  0.000000
 -6.082797E+00 -1.605626E+00  3.860600E+00  2.728001E+01  2.743625E+01  3.074444E+01  3.455178E+01  4.414419E+01  4.666552E+01
            0.027778  0.048113  0.000000
 -5.764359E+00 -1.623475E+00  4.157031E+00  2.724181E+01  2.737304E+01  3.089735E+01  3.452672E+01  4.418382E+01  4.667251E+01
            0.025253  0.043739  0.000000
 -5.519097E+00 -1.624701E+00  4.447308E+00  2.720649E+01  2.731502E+01  3.106679E+01  3.451197E+01  4.422052E+01  4.667220E+01
            0.022727  0.039365  0.000000
 -5.310207E+00 -1.608355E+00  4.689878E+00  2.717406E+01  2.726229E+01  3.125689E+01  3.450529E+01  4.425421E+01  4.666427E+01
            0.020202  0.034991  0.000000
 -5.107968E+00 -1.575592E+00  4.858718E+00  2.714459E+01  2.721494E+01  3.147202E+01  3.450478E+01  4.428482E+01  4.664894E+01
            0.017677  0.030617  0.000000
 -4.895204E+00 -1.528412E+00  4.937791E+00  2.711816E+01  2.717302E+01  3.171652E+01  3.450886E+01  4.431226E+01  4.662685E+01
            0.015152  0.026243  0.000000
 -4.668383E+00 -1.469122E+00  4.915121E+00  2.709490E+01  2.713660E+01  3.199431E+01  3.451629E+01  4.433641E+01  4.659905E+01
            0.012626  0.021869  0.000000
 -4.437625E+00 -1.400164E+00  4.778805E+00  2.707495E+01  2.710572E+01  3.230844E+01  3.452614E+01  4.435718E+01  4.656682E+01
            0.010101  0.017495  0.000000
 -4.228331E+00 -1.324128E+00  4.515105E+00  2.705845E+01  2.708042E+01  3.266062E+01  3.453776E+01  4.437442E+01  4.653158E+01
            0.007576  0.013122  0.000000
 -4.086121E+00 -1.244214E+00  4.110042E+00  2.704549E+01  2.706076E+01  3.305079E+01  3.455088E+01  4.438803E+01  4.649469E+01
            0.005051  0.008748  0.000000
 -4.086309E+00 -1.166271E+00  3.561039E+00  2.703614E+01  2.704679E+01  3.347649E+01  3.456602E+01  4.439789E+01  4.645733E+01
            0.002525  0.004374  0.000000
 -4.334599E+00 -1.103661E+00  2.914717E+00  2.703046E+01  2.703852E+01  3.393021E+01  3.458721E+01  4.440390E+01  4.642030E+01
            0.000000  0.000000  0.000000
 -1.487923E+00  1.381973E+00  1.517839E+00  2.702303E+01  2.702945E+01  3.456374E+01  3.459120E+01  4.440588E+01  4.605532E+01


==> anc/fig05/phband22r1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -6.786660E-01  1.285714E+00  1.408624E+00  2.699831E+01  2.700312E+01  3.449080E+01  3.451867E+01  4.432198E+01  4.774242E+01
            0.000000  0.005064  0.000000
 -6.762978E-01  1.299512E+00  1.447248E+00  2.700104E+01  2.700529E+01  3.448952E+01  3.451267E+01  4.432033E+01  4.774171E+01
            0.000000  0.010129  0.000000
 -6.724184E-01  1.339992E+00  1.554788E+00  2.700830E+01  2.701253E+01  3.448524E+01  3.450091E+01  4.431528E+01  4.773952E+01
            0.000000  0.015193  0.000000
 -6.671510E-01  1.404581E+00  1.718355E+00  2.701824E+01  2.702664E+01  3.447628E+01  3.448520E+01  4.430683E+01  4.773584E+01
            0.000000  0.020258  0.000000
 -6.605520E-01  1.489838E+00  1.923769E+00  2.703121E+01  2.704727E+01  3.445604E+01  3.447227E+01  4.429502E+01  4.773067E+01
            0.000000  0.025322  0.000000
 -6.525525E-01  1.592136E+00  2.159205E+00  2.704754E+01  2.707400E+01  3.442701E+01  3.445972E+01  4.427987E+01  4.772399E+01
            0.000000  0.030387  0.000000
 -6.429058E-01  1.708119E+00  2.415958E+00  2.706728E+01  2.710672E+01  3.439186E+01  3.444491E+01  4.426142E+01  4.771578E+01
            0.000000  0.035451  0.000000
 -6.311139E-01  1.834921E+00  2.687917E+00  2.709038E+01  2.714540E+01  3.435098E+01  3.442749E+01  4.423971E+01  4.770604E+01
            0.000000  0.040516  0.000000
 -6.163732E-01  1.970211E+00  2.970772E+00  2.711678E+01  2.718997E+01  3.430443E+01  3.440733E+01  4.421480E+01  4.769474E+01
            0.000000  0.045580  0.000000
 -5.974665E-01  2.112128E+00  3.261394E+00  2.714643E+01  2.724036E+01  3.425218E+01  3.438434E+01  4.418677E+01  4.768187E+01
            0.000000  0.050645  0.000000
 -5.726363E-01  2.259198E+00  3.557400E+00  2.717927E+01  2.729645E+01  3.419416E+01  3.435844E+01  4.415568E+01  4.766743E+01
            0.000000  0.055709  0.000000
 -5.393240E-01  2.410246E+00  3.856876E+00  2.721526E+01  2.735811E+01  3.413025E+01  3.432950E+01  4.412160E+01  4.765141E+01
            0.000000  0.060774  0.000000
 -4.936109E-01  2.564330E+00  4.158224E+00  2.725437E+01  2.742519E+01  3.406029E+01  3.429741E+01  4.408463E+01  4.763383E+01
            0.000000  0.065838  0.000000
 -4.287642E-01  2.720691E+00  4.460067E+00  2.729657E+01  2.749747E+01  3.398412E+01  3.426201E+01  4.404484E+01  4.761471E+01
            0.000000  0.070903  0.000000
 -3.299149E-01  2.878717E+00  4.761219E+00  2.734185E+01  2.757477E+01  3.390155E+01  3.422315E+01  4.400231E+01  4.759407E+01
            0.000000  0.075967  0.000000
 -1.265798E-01  3.037928E+00  5.060660E+00  2.739017E+01  2.765686E+01  3.381238E+01  3.418067E+01  4.395710E+01  4.757195E+01
            0.000000  0.081032  0.000000
  3.118589E-01  3.197944E+00  5.357531E+00  2.744152E+01  2.774352E+01  3.371642E+01  3.413439E+01  4.390930E+01  4.754840E+01
            0.000000  0.086096  0.000000
  4.832303E-01  3.358475E+00  5.651121E+00  2.749586E+01  2.783455E+01  3.361350E+01  3.408419E+01  4.385896E+01  4.752348E+01
            0.000000  0.091161  0.000000
  6.285570E-01  3.519290E+00  5.940856E+00  2.755314E+01  2.792974E+01  3.350342E+01  3.402993E+01  4.380613E+01  4.749726E+01
            0.000000  0.096225  0.000000
  7.642592E-01  3.680192E+00  6.226268E+00  2.761330E+01  2.802890E+01  3.338604E+01  3.397152E+01  4.375088E+01  4.746979E+01
            0.000000  0.101290  0.000000
  8.957606E-01  3.840997E+00  6.506964E+00  2.767625E+01  2.813188E+01  3.326118E+01  3.390892E+01  4.369324E+01  4.744113E+01
            0.000000  0.106354  0.000000
  1.025461E+00  4.001507E+00  6.782587E+00  2.774192E+01  2.823854E+01  3.312872E+01  3.384211E+01  4.363326E+01  4.741135E+01
            0.000000  0.111418  0.000000
  1.154554E+00  4.161498E+00  7.052781E+00  2.781017E+01  2.834875E+01  3.298851E+01  3.377114E+01  4.357097E+01  4.738048E+01
            0.000000  0.116483  0.000000
  1.283673E+00  4.320711E+00  7.317146E+00  2.788091E+01  2.846240E+01  3.284042E+01  3.369611E+01  4.350641E+01  4.734855E+01
            0.000000  0.121547  0.000000
  1.413169E+00  4.478859E+00  7.575214E+00  2.795399E+01  2.857939E+01  3.268430E+01  3.361714E+01  4.343962E+01  4.731556E+01
            0.000000  0.126612  0.000000
  1.543248E+00  4.635626E+00  7.826413E+00  2.802930E+01  2.869962E+01  3.252004E+01  3.353441E+01  4.337063E+01  4.728151E+01
            0.000000  0.131676  0.000000
  1.674050E+00  4.790695E+00  8.070053E+00  2.810671E+01  2.882297E+01  3.234752E+01  3.344813E+01  4.329950E+01  4.724638E+01
            0.000000  0.136741  0.000000
  1.805685E+00  4.943758E+00  8.305306E+00  2.818609E+01  2.894933E+01  3.216667E+01  3.335856E+01  4.322625E+01  4.721012E+01
            0.000000  0.141805  0.000000
  1.938261E+00  5.094538E+00  8.531201E+00  2.826736E+01  2.907857E+01  3.197748E+01  3.326599E+01  4.315094E+01  4.717269E+01
            0.000000  0.146870  0.000000
  2.071889E+00  5.242816E+00  8.746627E+00  2.835040E+01  2.921051E+01  3.178005E+01  3.317074E+01  4.307361E+01  4.713407E+01
            0.000000  0.151934  0.000000
  2.206684E+00  5.388450E+00  8.950344E+00  2.843514E+01  2.934499E+01  3.157463E+01  3.307324E+01  4.299431E+01  4.709420E+01
            0.000000  0.156999  0.000000
  2.342762E+00  5.531392E+00  9.141007E+00  2.852149E+01  2.948181E+01  3.136170E+01  3.297397E+01  4.291308E+01  4.705309E+01
            0.000000  0.162063  0.000000
  2.480230E+00  5.671707E+00  9.317183E+00  2.860940E+01  2.962075E+01  3.114197E+01  3.287355E+01  4.282998E+01  4.701073E+01
            0.000000  0.167128  0.000000
  2.619180E+00  5.809578E+00  9.477397E+00  2.869880E+01  2.976160E+01  3.091650E+01  3.277273E+01  4.274504E+01  4.696716E+01
            0.000000  0.172192  0.000000
  2.759681E+00  5.945308E+00  9.620152E+00  2.878962E+01  2.990412E+01  3.068666E+01  3.267241E+01  4.265833E+01  4.692245E+01
            0.000000  0.177257  0.000000
  2.901768E+00  6.079292E+00  9.743961E+00  2.888179E+01  3.004809E+01  3.045413E+01  3.257364E+01  4.256989E+01  4.687669E+01
            0.000000  0.182321  0.000000
  3.045444E+00  6.211990E+00  9.847363E+00  2.897523E+01  3.019276E+01  3.022141E+01  3.247762E+01  4.247976E+01  4.683001E+01
            0.000000  0.187386  0.000000
  3.190672E+00  6.343866E+00  9.928918E+00  2.906985E+01  2.998885E+01  3.033969E+01  3.238562E+01  4.238801E+01  4.678253E+01
            0.000000  0.192450  0.000000
  3.337379E+00  6.475325E+00  9.987191E+00  2.916554E+01  2.976043E+01  3.048681E+01  3.229891E+01  4.229469E+01  4.673441E+01
            0.000000  0.197515  0.000000
  3.485457E+00  6.606641E+00  1.002071E+01  2.926217E+01  2.953740E+01  3.063467E+01  3.221870E+01  4.219987E+01  4.668576E+01
            0.000000  0.202579  0.000000
  3.634766E+00  6.737896E+00  1.002788E+01  2.932088E+01  2.936004E+01  3.078311E+01  3.214608E+01  4.210363E+01  4.663672E+01
            0.000000  0.207644  0.000000
  3.785146E+00  6.868945E+00  1.000696E+01  2.911311E+01  2.945787E+01  3.093203E+01  3.208190E+01  4.200605E+01  4.658737E+01
            0.000000  0.212708  0.000000
  3.936419E+00  6.999406E+00  9.955915E+00  2.891354E+01  2.955650E+01  3.108133E+01  3.202681E+01  4.190723E+01  4.653778E+01
            0.000000  0.217772  0.000000
  4.088406E+00  7.128692E+00  9.872341E+00  2.872235E+01  2.965549E+01  3.123092E+01  3.198129E+01  4.180728E+01  4.648800E+01
            0.000000  0.222837  0.000000
  4.240929E+00  7.256061E+00  9.753399E+00  2.853895E+01  2.975467E+01  3.138074E+01  3.194565E+01  4.170630E+01  4.643805E+01
            0.000000  0.227901  0.000000
  4.393824E+00  7.380684E+00  9.595719E+00  2.836233E+01  2.985388E+01  3.153070E+01  3.192014E+01  4.160442E+01  4.638798E+01
            0.000000  0.232966  0.000000
  4.546944E+00  7.501722E+00  9.395314E+00  2.819129E+01  2.995296E+01  3.168073E+01  3.190502E+01  4.150177E+01  4.633781E+01
            0.000000  0.238030  0.000000
  4.700166E+00  7.618396E+00  9.147498E+00  2.802456E+01  3.005178E+01  3.183071E+01  3.190057E+01  4.139848E+01  4.628759E+01
            0.000000  0.243095  0.000000
  4.853385E+00  7.730043E+00  8.846752E+00  2.786097E+01  3.015022E+01  3.190703E+01  3.198062E+01  4.129467E+01  4.623737E+01
            0.000000  0.248159  0.000000
  5.006517E+00  7.836168E+00  8.486513E+00  2.769960E+01  3.024816E+01  3.192489E+01  3.213022E+01  4.119048E+01  4.618721E+01
            0.000000  0.253224  0.000000
  5.159494E+00  7.936419E+00  8.058867E+00  2.753982E+01  3.034551E+01  3.195445E+01  3.227947E+01  4.108602E+01  4.613719E+01
            0.000000  0.258288  0.000000
  5.312256E+00  7.553418E+00  8.031016E+00  2.738139E+01  3.044221E+01  3.199605E+01  3.242821E+01  4.098143E+01  4.608738E+01
            0.000000  0.263353  0.000000
  5.464745E+00  6.956798E+00  8.119823E+00  2.722444E+01  3.053816E+01  3.204997E+01  3.257630E+01  4.087680E+01  4.603785E+01
            0.000000  0.268417  0.000000
  5.616889E+00  6.248433E+00  8.203439E+00  2.706948E+01  3.063332E+01  3.211638E+01  3.272362E+01  4.077225E+01  4.598867E+01
            0.000000  0.273482  0.000000
  5.393414E+00  5.768738E+00  8.282539E+00  2.691731E+01  3.072760E+01  3.219537E+01  3.287004E+01  4.066788E+01  4.593992E+01
            0.000000  0.278546  0.000000
  4.319889E+00  5.919973E+00  8.358008E+00  2.676899E+01  3.082094E+01  3.228683E+01  3.301543E+01  4.056379E+01  4.589164E+01
            0.000000  0.283611  0.000000
  2.811241E+00  6.070652E+00  8.430875E+00  2.662571E+01  3.091325E+01  3.239051E+01  3.315968E+01  4.046007E+01  4.584386E+01
            0.000000  0.288675  0.000000
 -1.739841E+00  6.220619E+00  8.502253E+00  2.648876E+01  3.100445E+01  3.250603E+01  3.330272E+01  4.035683E+01  4.579661E+01
            0.000000  0.293740  0.000000
 -3.736877E+00  6.369727E+00  8.573261E+00  2.635936E+01  3.109443E+01  3.263281E+01  3.344446E+01  4.025418E+01  4.574989E+01
            0.000000  0.298804  0.000000
 -4.974547E+00  6.517812E+00  8.644963E+00  2.623870E+01  3.118307E+01  3.277022E+01  3.358485E+01  4.015222E+01  4.570367E+01
            0.000000  0.303869  0.000000
 -5.934723E+00  6.664699E+00  8.718313E+00  2.612778E+01  3.127025E+01  3.291749E+01  3.372383E+01  4.005108E+01  4.565791E+01
            0.000000  0.308933  0.000000
 -6.727123E+00  6.810209E+00  8.794117E+00  2.602748E+01  3.135586E+01  3.307385E+01  3.386136E+01  3.995090E+01  4.561256E+01
            0.000000  0.313998  0.000000
 -7.398211E+00  6.954162E+00  8.873018E+00  2.593847E+01  3.143976E+01  3.323846E+01  3.399740E+01  3.985180E+01  4.556756E+01
            0.000000  0.319062  0.000000
 -7.973175E+00  7.096385E+00  8.955502E+00  2.586126E+01  3.152186E+01  3.341045E+01  3.413188E+01  3.975396E+01  4.552282E+01
            0.000000  0.324126  0.000000
 -8.467916E+00  7.236720E+00  9.041911E+00  2.579622E+01  3.160205E+01  3.358890E+01  3.426475E+01  3.965753E+01  4.547827E+01
            0.000000  0.329191  0.000000
 -8.893618E+00  7.375026E+00  9.132471E+00  2.574356E+01  3.168028E+01  3.377288E+01  3.439591E+01  3.956270E+01  4.543385E+01
            0.000000  0.334255  0.000000
 -9.258722E+00  7.511185E+00  9.227322E+00  2.570336E+01  3.175648E+01  3.396142E+01  3.452524E+01  3.946965E+01  4.538950E+01
            0.000000  0.339320  0.000000
 -9.569896E+00  7.645100E+00  9.326536E+00  2.567559E+01  3.183065E+01  3.415351E+01  3.465260E+01  3.937857E+01  4.534520E+01
            0.000000  0.344384  0.000000
 -9.832516E+00  7.776699E+00  9.430137E+00  2.566007E+01  3.190278E+01  3.434816E+01  3.477781E+01  3.928969E+01  4.530096E+01
            0.000000  0.349449  0.000000
 -1.005093E+01  7.905931E+00  9.538105E+00  2.565647E+01  3.197290E+01  3.454433E+01  3.490067E+01  3.920321E+01  4.525684E+01
            0.000000  0.354513  0.000000
 -1.022867E+01  8.032758E+00  9.650370E+00  2.566432E+01  3.204104E+01  3.474102E+01  3.502092E+01  3.911937E+01  4.521295E+01
            0.000000  0.359578  0.000000
 -1.036857E+01  8.157156E+00  9.766804E+00  2.568298E+01  3.210724E+01  3.493721E+01  3.513828E+01  3.903842E+01  4.516945E+01
            0.000000  0.364642  0.000000
 -1.047291E+01  8.279104E+00  9.887197E+00  2.571160E+01  3.217156E+01  3.513197E+01  3.525246E+01  3.896062E+01  4.512655E+01
            0.000000  0.369707  0.000000
 -1.054357E+01  8.398584E+00  1.001124E+01  2.574921E+01  3.223401E+01  3.532438E+01  3.536314E+01  3.888624E+01  4.508454E+01
            0.000000  0.374771  0.000000
 -1.058217E+01  8.515570E+00  1.013853E+01  2.579466E+01  3.229463E+01  3.546983E+01  3.551382E+01  3.881560E+01  4.504374E+01
            0.000000  0.379836  0.000000
 -1.059015E+01  8.630035E+00  1.026855E+01  2.584669E+01  3.235343E+01  3.557238E+01  3.569942E+01  3.874902E+01  4.500456E+01
            0.000000  0.384900  0.000000
 -1.056890E+01  8.741943E+00  1.040069E+01  2.590399E+01  3.241040E+01  3.567027E+01  3.588079E+01  3.868686E+01  4.496746E+01
            0.000000  0.389965  0.000000
 -1.051983E+01  8.851250E+00  1.053427E+01  2.596522E+01  3.246554E+01  3.576311E+01  3.605754E+01  3.862947E+01  4.493299E+01
            0.000000  0.395029  0.000000
 -1.044438E+01  8.957909E+00  1.066858E+01  2.602912E+01  3.251883E+01  3.585050E+01  3.622944E+01  3.857727E+01  4.490181E+01
            0.000000  0.400094  0.000000
 -1.034403E+01  9.061873E+00  1.080291E+01  2.609450E+01  3.257025E+01  3.593204E+01  3.639639E+01  3.853064E+01  4.487467E+01
            0.000000  0.405158  0.000000
 -1.022032E+01  9.163094E+00  1.093657E+01  2.616032E+01  3.261980E+01  3.600734E+01  3.655838E+01  3.848999E+01  4.485238E+01
            0.000000  0.410223  0.000000
 -1.007486E+01  9.261528E+00  1.106892E+01  2.622571E+01  3.266746E+01  3.607602E+01  3.671548E+01  3.845569E+01  4.483579E+01
            0.000000  0.415287  0.000000
 -9.909421E+00  9.357140E+00  1.119939E+01  2.629001E+01  3.271324E+01  3.613776E+01  3.686777E+01  3.842808E+01  4.482561E+01
            0.000000  0.420352  0.000000
 -9.726030E+00  9.449905E+00  1.132747E+01  2.635275E+01  3.275716E+01  3.619230E+01  3.701529E+01  3.840741E+01  4.482229E+01
            0.000000  0.425416  0.000000
 -9.527041E+00  9.539809E+00  1.145271E+01  2.641365E+01  3.279926E+01  3.623950E+01  3.715794E+01  3.839383E+01  4.482580E+01
            0.000000  0.430480  0.000000
 -9.315109E+00  9.626851E+00  1.157475E+01  2.647260E+01  3.283960E+01  3.627929E+01  3.729552E+01  3.838736E+01  4.483561E+01
            0.000000  0.435545  0.000000
 -9.093083E+00  9.711040E+00  1.169328E+01  2.652963E+01  3.287822E+01  3.631179E+01  3.742774E+01  3.838789E+01  4.485065E+01
            0.000000  0.440609  0.000000
 -8.863773E+00  9.792395E+00  1.180803E+01  2.658486E+01  3.291521E+01  3.633723E+01  3.755422E+01  3.839513E+01  4.486958E+01
            0.000000  0.445674  0.000000
 -8.629719E+00  9.870941E+00  1.191883E+01  2.663851E+01  3.295064E+01  3.635596E+01  3.767457E+01  3.840864E+01  4.489093E+01
            0.000000  0.450738  0.000000
 -8.393042E+00  9.946703E+00  1.202551E+01  2.669078E+01  3.298457E+01  3.636850E+01  3.778843E+01  3.842786E+01  4.491335E+01
            0.000000  0.455803  0.000000
 -8.155354E+00  1.001971E+01  1.212799E+01  2.674190E+01  3.301708E+01  3.637541E+01  3.789549E+01  3.845212E+01  4.493574E+01
            0.000000  0.460867  0.000000
 -7.917817E+00  1.008997E+01  1.222621E+01  2.679204E+01  3.304821E+01  3.637732E+01  3.799545E+01  3.848070E+01  4.495728E+01
            0.000000  0.465932  0.000000
 -7.681204E+00  1.015750E+01  1.232012E+01  2.684132E+01  3.307801E+01  3.637491E+01  3.808806E+01  3.851284E+01  4.497742E+01
            0.000000  0.470996  0.000000
 -7.446025E+00  1.022229E+01  1.240973E+01  2.688976E+01  3.310648E+01  3.636883E+01  3.817309E+01  3.854779E+01  4.499581E+01
            0.000000  0.476061  0.000000
 -7.212642E+00  1.028432E+01  1.249505E+01  2.693733E+01  3.313364E+01  3.635972E+01  3.825031E+01  3.858482E+01  4.501227E+01
            0.000000  0.481125  0.000000
 -6.981358E+00  1.034357E+01  1.257609E+01  2.698391E+01  3.315947E+01  3.634819E+01  3.831950E+01  3.862326E+01  4.502673E+01
            0.000000  0.486190  0.000000
 -6.752526E+00  1.039998E+01  1.265290E+01  2.702928E+01  3.318397E+01  3.633478E+01  3.838048E+01  3.866247E+01  4.503919E+01
            0.000000  0.491254  0.000000
 -6.526597E+00  1.045351E+01  1.272551E+01  2.707322E+01  3.320711E+01  3.632001E+01  3.843305E+01  3.870190E+01  4.504967E+01
            0.000000  0.496319  0.000000
 -6.304190E+00  1.050410E+01  1.279397E+01  2.711542E+01  3.322887E+01  3.630435E+01  3.847702E+01  3.874105E+01  4.505823E+01
            0.000000  0.501383  0.000000
 -6.086128E+00  1.055168E+01  1.285831E+01  2.715560E+01  3.324924E+01  3.628819E+01  3.851220E+01  3.877947E+01  4.506491E+01
            0.000000  0.506448  0.000000
 -5.873450E+00  1.059619E+01  1.291858E+01  2.719347E+01  3.326821E+01  3.627190E+01  3.853837E+01  3.881678E+01  4.506975E+01
            0.000000  0.511512  0.000000
 -5.667426E+00  1.063758E+01  1.297481E+01  2.722878E+01  3.328578E+01  3.625579E+01  3.855530E+01  3.885265E+01  4.507276E+01
            0.000000  0.516577  0.000000
 -5.469526E+00  1.067581E+01  1.302703E+01  2.726131E+01  3.330197E+01  3.624016E+01  3.856267E+01  3.888678E+01  4.507394E+01
            0.000000  0.521641  0.000000
 -5.281400E+00  1.071086E+01  1.307524E+01  2.729091E+01  3.331678E+01  3.622521E+01  3.856014E+01  3.891893E+01  4.507327E+01
            0.000000  0.526706  0.000000
 -5.104800E+00  1.074272E+01  1.311946E+01  2.731752E+01  3.333024E+01  3.621116E+01  3.854731E+01  3.894888E+01  4.507071E+01
            0.000000  0.531770  0.000000
 -4.941503E+00  1.077139E+01  1.315965E+01  2.734112E+01  3.334238E+01  3.619816E+01  3.852387E+01  3.897647E+01  4.506624E+01
            0.000000  0.536834  0.000000
 -4.793191E+00  1.079690E+01  1.319579E+01  2.736175E+01  3.335320E+01  3.618634E+01  3.848979E+01  3.900153E+01  4.505992E+01
            0.000000  0.541899  0.000000
 -4.661290E+00  1.081929E+01  1.322784E+01  2.737953E+01  3.336275E+01  3.617579E+01  3.844565E+01  3.902394E+01  4.505197E+01
            0.000000  0.546963  0.000000
 -4.546814E+00  1.083860E+01  1.325573E+01  2.739460E+01  3.337103E+01  3.616658E+01  3.839322E+01  3.904358E+01  4.504283E+01
            0.000000  0.552028  0.000000
 -4.450200E+00  1.085487E+01  1.327941E+01  2.740714E+01  3.337807E+01  3.615876E+01  3.833594E+01  3.906036E+01  4.503328E+01
            0.000000  0.557092  0.000000
 -4.371317E+00  1.086817E+01  1.329881E+01  2.741730E+01  3.338386E+01  3.615235E+01  3.827901E+01  3.907421E+01  4.502438E+01
            0.000000  0.562157  0.000000
 -4.309674E+00  1.087852E+01  1.331386E+01  2.742528E+01  3.338841E+01  3.614736E+01  3.822851E+01  3.908507E+01  4.501715E+01
            0.000000  0.567221  0.000000
 -4.264827E+00  1.088596E+01  1.332454E+01  2.743119E+01  3.339170E+01  3.614381E+01  3.818951E+01  3.909287E+01  4.501218E+01
            0.000000  0.572286  0.000000
 -4.236697E+00  1.089051E+01  1.333081E+01  2.743513E+01  3.339374E+01  3.614168E+01  3.816476E+01  3.909758E+01  4.500947E+01
            0.000000  0.577350  0.000000
 -4.225515E+00  1.089216E+01  1.333267E+01  2.743714E+01  3.339450E+01  3.614098E+01  3.815499E+01  3.909918E+01  4.500864E+01
            0.005051  0.577350  0.000000
 -4.297817E+00  1.089254E+01  1.334105E+01  2.744071E+01  3.339481E+01  3.614045E+01  3.815488E+01  3.909797E+01  4.500807E+01
            0.010101  0.577350  0.000000
 -4.504537E+00  1.089369E+01  1.336590E+01  2.745234E+01  3.339647E+01  3.613898E+01  3.815464E+01  3.909463E+01  4.500638E+01
            0.015152  0.577350  0.000000
 -4.811593E+00  1.089560E+01  1.340597E+01  2.747237E+01  3.339958E+01  3.613657E+01  3.815426E+01  3.908922E+01  4.500357E+01
            0.020202  0.577350  0.000000
 -5.174971E+00  1.089824E+01  1.345948E+01  2.750127E+01  3.340425E+01  3.613321E+01  3.815380E+01  3.908180E+01  4.499966E+01
            0.025253  0.577350  0.000000
 -5.550393E+00  1.090160E+01  1.352434E+01  2.753967E+01  3.341057E+01  3.612886E+01  3.815327E+01  3.907246E+01  4.499467E+01
            0.030303  0.577350  0.000000
 -5.897744E+00  1.090566E+01  1.359844E+01  2.758829E+01  3.341862E+01  3.612353E+01  3.815274E+01  3.906129E+01  4.498863E+01
            0.035354  0.577350  0.000000
 -6.182188E+00  1.091041E+01  1.367989E+01  2.764784E+01  3.342846E+01  3.611718E+01  3.815223E+01  3.904835E+01  4.498155E+01
            0.040404  0.577350  0.000000
 -6.374214E+00  1.091582E+01  1.376705E+01  2.771897E+01  3.344011E+01  3.610982E+01  3.815178E+01  3.903371E+01  4.497349E+01
            0.045455  0.577350  0.000000
 -6.449723E+00  1.092189E+01  1.385865E+01  2.780204E+01  3.345354E+01  3.610145E+01  3.815141E+01  3.901743E+01  4.496448E+01
            0.050505  0.577350  0.000000
 -6.390174E+00  1.092861E+01  1.395369E+01  2.789705E+01  3.346869E+01  3.609208E+01  3.815111E+01  3.899955E+01  4.495457E+01
            0.055556  0.577350  0.000000
 -6.182248E+00  1.093598E+01  1.405149E+01  2.800346E+01  3.348548E+01  3.608172E+01  3.815089E+01  3.898011E+01  4.494380E+01
            0.060606  0.577350  0.000000
 -5.816069E+00  1.094402E+01  1.415154E+01  2.812021E+01  3.350381E+01  3.607042E+01  3.815069E+01  3.895914E+01  4.493223E+01
            0.065657  0.577350  0.000000
 -5.280688E+00  1.095271E+01  1.425356E+01  2.824575E+01  3.352359E+01  3.605820E+01  3.815049E+01  3.893668E+01  4.491991E+01
            0.070707  0.577350  0.000000
 -4.553709E+00  1.096207E+01  1.435739E+01  2.837826E+01  3.354475E+01  3.604511E+01  3.815022E+01  3.891278E+01  4.490687E+01
            0.075758  0.577350  0.000000
 -3.572055E+00  1.097211E+01  1.446304E+01  2.851581E+01  3.356723E+01  3.603118E+01  3.814982E+01  3.888751E+01  4.489317E+01
            0.080808  0.577350  0.000000
 -2.078982E+00  1.098280E+01  1.457060E+01  2.865660E+01  3.359103E+01  3.601645E+01  3.814925E+01  3.886094E+01  4.487886E+01
            0.085859  0.577350  0.000000
  2.064088E+00  1.099415E+01  1.468027E+01  2.879911E+01  3.361615E+01  3.600094E+01  3.814843E+01  3.883319E+01  4.486398E+01
            0.090909  0.577350  0.000000
  3.569246E+00  1.100612E+01  1.479228E+01  2.894211E+01  3.364264E+01  3.598468E+01  3.814730E+01  3.880436E+01  4.484859E+01
            0.095960  0.577350  0.000000
  4.575247E+00  1.101869E+01  1.490691E+01  2.908472E+01  3.367056E+01  3.596767E+01  3.814581E+01  3.877457E+01  4.483274E+01
            0.101010  0.577350  0.000000
  5.358773E+00  1.103182E+01  1.502437E+01  2.922636E+01  3.369999E+01  3.594993E+01  3.814388E+01  3.874396E+01  4.481652E+01
            0.106061  0.577350  0.000000
  6.001012E+00  1.104547E+01  1.514482E+01  2.936663E+01  3.373097E+01  3.593147E+01  3.814144E+01  3.871265E+01  4.480000E+01
            0.111111  0.577350  0.000000
  6.540408E+00  1.105960E+01  1.526829E+01  2.950535E+01  3.376353E+01  3.591228E+01  3.813840E+01  3.868075E+01  4.478329E+01
            0.116162  0.577350  0.000000
  6.999531E+00  1.107416E+01  1.539471E+01  2.964242E+01  3.379766E+01  3.589239E+01  3.813466E+01  3.864835E+01  4.476647E+01
            0.121212  0.577350  0.000000
  7.393425E+00  1.108911E+01  1.552385E+01  2.977780E+01  3.383332E+01  3.587180E+01  3.813012E+01  3.861555E+01  4.474968E+01
            0.126263  0.577350  0.000000
  7.732984E+00  1.110444E+01  1.565538E+01  2.991151E+01  3.387043E+01  3.585057E+01  3.812468E+01  3.858240E+01  4.473303E+01
            0.131313  0.577350  0.000000
  8.026580E+00  1.112010E+01  1.578886E+01  3.004360E+01  3.390885E+01  3.582871E+01  3.811824E+01  3.854894E+01  4.471666E+01
            0.136364  0.577350  0.000000
  8.280913E+00  1.113608E+01  1.592380E+01  3.017416E+01  3.394845E+01  3.580629E+01  3.811070E+01  3.851521E+01  4.470068E+01
            0.141414  0.577350  0.000000
  8.501502E+00  1.115235E+01  1.605967E+01  3.030331E+01  3.398908E+01  3.578336E+01  3.810198E+01  3.848124E+01  4.468522E+01
            0.146465  0.577350  0.000000
  8.692984E+00  1.116891E+01  1.619598E+01  3.043126E+01  3.403057E+01  3.575999E+01  3.809201E+01  3.844705E+01  4.467038E+01
            0.151515  0.577350  0.000000
  8.859293E+00  1.118572E+01  1.633226E+01  3.055828E+01  3.407278E+01  3.573625E+01  3.808075E+01  3.841268E+01  4.465626E+01
            0.156566  0.577350  0.000000
  9.003779E+00  1.120279E+01  1.646813E+01  3.068477E+01  3.411559E+01  3.571219E+01  3.806820E+01  3.837814E+01  4.464295E+01
            0.161616  0.577350  0.000000
  9.129275E+00  1.122008E+01  1.660327E+01  3.081125E+01  3.415891E+01  3.568787E+01  3.805435E+01  3.834350E+01  4.463054E+01
            0.166667  0.577350  0.000000
  9.238161E+00  1.123758E+01  1.673742E+01  3.093839E+01  3.420265E+01  3.566337E+01  3.803925E+01  3.830880E+01  4.461908E+01
            0.171717  0.577350  0.000000
  9.332411E+00  1.125525E+01  1.687037E+01  3.106703E+01  3.424676E+01  3.563872E+01  3.802296E+01  3.827415E+01  4.460867E+01
            0.176768  0.577350  0.000000
  9.413639E+00  1.127306E+01  1.700192E+01  3.119811E+01  3.429120E+01  3.561397E+01  3.800555E+01  3.823961E+01  4.459941E+01
            0.181818  0.577350  0.000000
  9.483136E+00  1.129098E+01  1.713183E+01  3.133268E+01  3.433592E+01  3.558917E+01  3.798713E+01  3.820531E+01  4.459139E+01
            0.186869  0.577350  0.000000
  9.541918E+00  1.130895E+01  1.725979E+01  3.147174E+01  3.438085E+01  3.556438E+01  3.796780E+01  3.817136E+01  4.458475E+01
            0.191919  0.577350  0.000000
  9.590756E+00  1.132693E+01  1.738541E+01  3.161613E+01  3.442591E+01  3.553964E+01  3.794766E+01  3.813786E+01  4.457961E+01
            0.196970  0.577350  0.000000
  9.630210E+00  1.134486E+01  1.750817E+01  3.176632E+01  3.447099E+01  3.551501E+01  3.792683E+01  3.810493E+01  4.457609E+01
            0.202020  0.577350  0.000000
  9.660649E+00  1.136267E+01  1.762746E+01  3.192224E+01  3.451593E+01  3.549056E+01  3.790539E+01  3.807267E+01  4.457423E+01
            0.207071  0.577350  0.000000
  9.682293E+00  1.138032E+01  1.774261E+01  3.208318E+01  3.456056E+01  3.546636E+01  3.788339E+01  3.804119E+01  4.457402E+01
            0.212121  0.577350  0.000000
  9.695242E+00  1.139774E+01  1.785293E+01  3.224779E+01  3.460468E+01  3.544249E+01  3.786086E+01  3.801056E+01  4.457537E+01
            0.217172  0.577350  0.000000
  9.699538E+00  1.141488E+01  1.795775E+01  3.241427E+01  3.464809E+01  3.541903E+01  3.783780E+01  3.798086E+01  4.457811E+01
            0.222222  0.577350  0.000000
  9.695207E+00  1.143170E+01  1.805654E+01  3.258058E+01  3.469058E+01  3.539607E+01  3.781417E+01  3.795214E+01  4.458199E+01
            0.227273  0.577350  0.000000
  9.682326E+00  1.144816E+01  1.814885E+01  3.274473E+01  3.473194E+01  3.537368E+01  3.778996E+01  3.792447E+01  4.458674E+01
            0.232323  0.577350  0.000000
  9.661066E+00  1.146425E+01  1.823440E+01  3.290493E+01  3.477202E+01  3.535193E+01  3.776512E+01  3.789789E+01  4.459210E+01
            0.237374  0.577350  0.000000
  9.631719E+00  1.147992E+01  1.831305E+01  3.305976E+01  3.481065E+01  3.533090E+01  3.773966E+01  3.787245E+01  4.459782E+01
            0.242424  0.577350  0.000000
  9.594735E+00  1.149517E+01  1.838477E+01  3.320817E+01  3.484772E+01  3.531064E+01  3.771361E+01  3.784819E+01  4.460367E+01
            0.247475  0.577350  0.000000
  9.550725E+00  1.150998E+01  1.844970E+01  3.334947E+01  3.488314E+01  3.529121E+01  3.768701E+01  3.782516E+01  4.460950E+01
            0.252525  0.577350  0.000000
  9.500464E+00  1.152432E+01  1.850808E+01  3.348324E+01  3.491685E+01  3.527263E+01  3.765996E+01  3.780343E+01  4.461518E+01
            0.257576  0.577350  0.000000
  9.444880E+00  1.153816E+01  1.856023E+01  3.360929E+01  3.494879E+01  3.525495E+01  3.763261E+01  3.778306E+01  4.462062E+01
            0.262626  0.577350  0.000000
  9.385033E+00  1.155147E+01  1.860657E+01  3.372756E+01  3.497891E+01  3.523821E+01  3.760513E+01  3.776411E+01  4.462576E+01
            0.267677  0.577350  0.000000
  9.322080E+00  1.156420E+01  1.864754E+01  3.383809E+01  3.500715E+01  3.522244E+01  3.757773E+01  3.774667E+01  4.463058E+01
            0.272727  0.577350  0.000000
  9.257244E+00  1.157630E+01  1.868364E+01  3.394092E+01  3.503342E+01  3.520772E+01  3.755067E+01  3.773077E+01  4.463505E+01
            0.277778  0.577350  0.000000
  9.191769E+00  1.158770E+01  1.871533E+01  3.403608E+01  3.505758E+01  3.519413E+01  3.752422E+01  3.771649E+01  4.463917E+01
            0.282828  0.577350  0.000000
  9.126886E+00  1.159834E+01  1.874305E+01  3.412359E+01  3.507944E+01  3.518186E+01  3.749869E+01  3.770385E+01  4.464295E+01
            0.287879  0.577350  0.000000
  9.063768E+00  1.160815E+01  1.876722E+01  3.420337E+01  3.509859E+01  3.517125E+01  3.747438E+01  3.769285E+01  4.464637E+01
            0.292929  0.577350  0.000000
  9.003510E+00  1.161705E+01  1.878817E+01  3.427532E+01  3.511412E+01  3.516319E+01  3.745164E+01  3.768347E+01  4.464945E+01
            0.297980  0.577350  0.000000
  8.947107E+00  1.162499E+01  1.880618E+01  3.433927E+01  3.512381E+01  3.515987E+01  3.743076E+01  3.767566E+01  4.465218E+01
            0.303030  0.577350  0.000000
  8.895458E+00  1.163192E+01  1.882148E+01  3.439501E+01  3.512563E+01  3.516333E+01  3.741206E+01  3.766933E+01  4.465455E+01
            0.308081  0.577350  0.000000
  8.849379E+00  1.163780E+01  1.883422E+01  3.444233E+01  3.512263E+01  3.517053E+01  3.739582E+01  3.766438E+01  4.465655E+01
            0.313131  0.577350  0.000000
  8.809650E+00  1.164262E+01  1.884452E+01  3.448106E+01  3.511854E+01  3.517780E+01  3.738226E+01  3.766067E+01  4.465816E+01
            0.318182  0.577350  0.000000
  8.777071E+00  1.164636E+01  1.885247E+01  3.451108E+01  3.511483E+01  3.518376E+01  3.737159E+01  3.765805E+01  4.465937E+01
            0.323232  0.577350  0.000000
  8.752546E+00  1.164901E+01  1.885816E+01  3.453234E+01  3.511201E+01  3.518800E+01  3.736394E+01  3.765637E+01  4.466017E+01
            0.328283  0.577350  0.000000
  8.737169E+00  1.165058E+01  1.886169E+01  3.454495E+01  3.511024E+01  3.519047E+01  3.735940E+01  3.765546E+01  4.466054E+01
            0.333333  0.577350  0.000000
  8.732308E+00  1.165106E+01  1.886319E+01  3.454911E+01  3.510955E+01  3.519128E+01  3.735803E+01  3.765519E+01  4.466046E+01
            0.330808  0.572976  0.000000
  8.739328E+00  1.165045E+01  1.886206E+01  3.454677E+01  3.511009E+01  3.519038E+01  3.735938E+01  3.765545E+01  4.466023E+01
            0.328283  0.568603  0.000000
  8.761261E+00  1.164869E+01  1.885945E+01  3.453650E+01  3.511150E+01  3.518836E+01  3.736416E+01  3.765598E+01  4.465962E+01
            0.325758  0.564229  0.000000
  8.800651E+00  1.164573E+01  1.885558E+01  3.451866E+01  3.511343E+01  3.518567E+01  3.737248E+01  3.765669E+01  4.465864E+01
            0.323232  0.559855  0.000000
  8.860060E+00  1.164153E+01  1.885066E+01  3.449365E+01  3.511523E+01  3.518305E+01  3.738450E+01  3.765749E+01  4.465731E+01
            0.320707  0.555481  0.000000
  8.941710E+00  1.163605E+01  1.884485E+01  3.446191E+01  3.511586E+01  3.518159E+01  3.740048E+01  3.765834E+01  4.465565E+01
            0.318182  0.551107  0.000000
  9.047041E+00  1.162920E+01  1.883817E+01  3.442386E+01  3.511401E+01  3.518266E+01  3.742071E+01  3.765919E+01  4.465369E+01
            0.315657  0.546733  0.000000
  9.176246E+00  1.162092E+01  1.883053E+01  3.437993E+01  3.510875E+01  3.518723E+01  3.744546E+01  3.765997E+01  4.465147E+01
            0.313131  0.542359  0.000000
  9.327949E+00  1.161113E+01  1.882169E+01  3.433057E+01  3.510001E+01  3.519544E+01  3.747482E+01  3.766062E+01  4.464906E+01
            0.310606  0.537985  0.000000
  9.499117E+00  1.159974E+01  1.881124E+01  3.427624E+01  3.508828E+01  3.520687E+01  3.750866E+01  3.766102E+01  4.464651E+01
            0.308081  0.533612  0.000000
  9.685318E+00  1.158669E+01  1.879865E+01  3.421738E+01  3.507409E+01  3.522105E+01  3.754652E+01  3.766105E+01  4.464389E+01
            0.305556  0.529238  0.000000
  9.881247E+00  1.157191E+01  1.878334E+01  3.415446E+01  3.505784E+01  3.523770E+01  3.758763E+01  3.766056E+01  4.464125E+01
            0.303030  0.524864  0.000000
  1.008140E+01  1.155535E+01  1.876470E+01  3.408792E+01  3.503980E+01  3.525665E+01  3.763099E+01  3.765939E+01  4.463864E+01
            0.300505  0.520490  0.000000
  1.028067E+01  1.153698E+01  1.874215E+01  3.401816E+01  3.502017E+01  3.527780E+01  3.765727E+01  3.767554E+01  4.463612E+01
            0.297980  0.516116  0.000000
  1.047477E+01  1.151677E+01  1.871520E+01  3.394553E+01  3.499911E+01  3.530112E+01  3.765418E+01  3.772000E+01  4.463373E+01
            0.295455  0.511742  0.000000
  1.066043E+01  1.149471E+01  1.868344E+01  3.387031E+01  3.497674E+01  3.532659E+01  3.764984E+01  3.776345E+01  4.463152E+01
            0.292929  0.507368  0.000000
  1.083533E+01  1.147077E+01  1.864651E+01  3.379274E+01  3.495314E+01  3.535421E+01  3.764413E+01  3.780501E+01  4.462955E+01
            0.290404  0.502995  0.000000
  1.099801E+01  1.144496E+01  1.860416E+01  3.371302E+01  3.492841E+01  3.538396E+01  3.763694E+01  3.784400E+01  4.462789E+01
            0.287879  0.498621  0.000000
  1.114766E+01  1.141729E+01  1.855616E+01  3.363129E+01  3.490259E+01  3.541582E+01  3.762816E+01  3.787993E+01  4.462661E+01
            0.285354  0.494247  0.000000
  1.128376E+01  1.138794E+01  1.850232E+01  3.354770E+01  3.487571E+01  3.544977E+01  3.761776E+01  3.791244E+01  4.462578E+01
            0.282828  0.489873  0.000000
  1.135470E+01  1.140852E+01  1.844250E+01  3.346240E+01  3.484777E+01  3.548578E+01  3.760569E+01  3.794129E+01  4.462544E+01
            0.280303  0.485499  0.000000
  1.132183E+01  1.151785E+01  1.837655E+01  3.337553E+01  3.481877E+01  3.552380E+01  3.759194E+01  3.796633E+01  4.462564E+01
            0.277778  0.481125  0.000000
  1.128628E+01  1.161512E+01  1.830437E+01  3.328726E+01  3.478867E+01  3.556381E+01  3.757653E+01  3.798744E+01  4.462637E+01
            0.275253  0.476751  0.000000
  1.124857E+01  1.170013E+01  1.822587E+01  3.319774E+01  3.475743E+01  3.560577E+01  3.755944E+01  3.800454E+01  4.462761E+01
            0.272727  0.472377  0.000000
  1.120870E+01  1.177321E+01  1.814101E+01  3.310714E+01  3.472501E+01  3.564964E+01  3.754066E+01  3.801755E+01  4.462930E+01
            0.270202  0.468004  0.000000
  1.116666E+01  1.183474E+01  1.804975E+01  3.301564E+01  3.469137E+01  3.569540E+01  3.752018E+01  3.802641E+01  4.463133E+01
            0.267677  0.463630  0.000000
  1.112240E+01  1.188504E+01  1.795214E+01  3.292337E+01  3.465648E+01  3.574302E+01  3.749794E+01  3.803105E+01  4.463359E+01
            0.265152  0.459256  0.000000
  1.107589E+01  1.192443E+01  1.784823E+01  3.283047E+01  3.462031E+01  3.579250E+01  3.747388E+01  3.803141E+01  4.463594E+01
            0.262626  0.454882  0.000000
  1.102713E+01  1.195316E+01  1.773815E+01  3.273705E+01  3.458285E+01  3.584379E+01  3.744793E+01  3.802740E+01  4.463824E+01
            0.260101  0.450508  0.000000
  1.097609E+01  1.197149E+01  1.762203E+01  3.264317E+01  3.454411E+01  3.589689E+01  3.742000E+01  3.801899E+01  4.464035E+01
            0.257576  0.446134  0.000000
  1.092278E+01  1.197969E+01  1.750010E+01  3.254890E+01  3.450410E+01  3.595175E+01  3.739003E+01  3.800611E+01  4.464216E+01
            0.255051  0.441760  0.000000
  1.086719E+01  1.197802E+01  1.737257E+01  3.245428E+01  3.446283E+01  3.600830E+01  3.735795E+01  3.798873E+01  4.464357E+01
            0.252525  0.437387  0.000000
  1.080934E+01  1.196677E+01  1.723970E+01  3.235933E+01  3.442029E+01  3.606645E+01  3.732378E+01  3.796684E+01  4.464451E+01
            0.250000  0.433013  0.000000
  1.074922E+01  1.194628E+01  1.710178E+01  3.226409E+01  3.437648E+01  3.612606E+01  3.728757E+01  3.794042E+01  4.464495E+01
            0.247475  0.428639  0.000000
  1.068681E+01  1.191696E+01  1.695908E+01  3.216859E+01  3.433137E+01  3.618689E+01  3.724947E+01  3.790949E+01  4.464487E+01
            0.244949  0.424265  0.000000
  1.062211E+01  1.187922E+01  1.681187E+01  3.207289E+01  3.428494E+01  3.624861E+01  3.720977E+01  3.787406E+01  4.464432E+01
            0.242424  0.419891  0.000000
  1.055508E+01  1.183357E+01  1.666039E+01  3.197707E+01  3.423711E+01  3.631070E+01  3.716898E+01  3.783415E+01  4.464331E+01
            0.239899  0.415517  0.000000
  1.048569E+01  1.178053E+01  1.650484E+01  3.188122E+01  3.418784E+01  3.637232E+01  3.712791E+01  3.778980E+01  4.464192E+01
            0.237374  0.411143  0.000000
  1.041389E+01  1.172062E+01  1.634541E+01  3.178547E+01  3.413704E+01  3.643207E+01  3.708796E+01  3.774103E+01  4.464019E+01
            0.234848  0.406770  0.000000
  1.033962E+01  1.165437E+01  1.618224E+01  3.168998E+01  3.408466E+01  3.648756E+01  3.705153E+01  3.768786E+01  4.463819E+01
            0.232323  0.402396  0.000000
  1.026284E+01  1.158228E+01  1.601547E+01  3.159491E+01  3.403064E+01  3.653469E+01  3.702270E+01  3.763031E+01  4.463597E+01
            0.229798  0.398022  0.000000
  1.018349E+01  1.150480E+01  1.584525E+01  3.150045E+01  3.397493E+01  3.656712E+01  3.700782E+01  3.756837E+01  4.463360E+01
            0.227273  0.393648  0.000000
  1.010152E+01  1.142232E+01  1.567181E+01  3.140679E+01  3.391753E+01  3.657787E+01  3.701380E+01  3.750203E+01  4.463121E+01
            0.224747  0.389274  0.000000
  1.001691E+01  1.133521E+01  1.549547E+01  3.131412E+01  3.385845E+01  3.656423E+01  3.704332E+01  3.743127E+01  4.462898E+01
            0.222222  0.384900  0.000000
  9.929610E+00  1.124376E+01  1.531670E+01  3.122266E+01  3.379770E+01  3.652984E+01  3.709266E+01  3.735607E+01  4.462721E+01
            0.219697  0.380526  0.000000
  9.839613E+00  1.114829E+01  1.513612E+01  3.113260E+01  3.373536E+01  3.648058E+01  3.715585E+01  3.727640E+01  4.462635E+01
            0.217172  0.376152  0.000000
  9.746903E+00  1.104907E+01  1.495456E+01  3.104414E+01  3.367147E+01  3.642103E+01  3.719222E+01  3.722827E+01  4.462703E+01
            0.214646  0.371779  0.000000
  9.651472E+00  1.094642E+01  1.477295E+01  3.095749E+01  3.360609E+01  3.635397E+01  3.710360E+01  3.730695E+01  4.463003E+01
            0.212121  0.367405  0.000000
  9.553320E+00  1.084068E+01  1.459229E+01  3.087287E+01  3.353928E+01  3.628101E+01  3.701051E+01  3.739028E+01  4.463622E+01
            0.209596  0.363031  0.000000
  9.452453E+00  1.073222E+01  1.441352E+01  3.079047E+01  3.347107E+01  3.620312E+01  3.691302E+01  3.747720E+01  4.464642E+01
            0.207071  0.358657  0.000000
  9.348877E+00  1.062146E+01  1.423736E+01  3.071052E+01  3.340147E+01  3.612089E+01  3.681123E+01  3.756707E+01  4.466127E+01
            0.204545  0.354283  0.000000
  9.242604E+00  1.050876E+01  1.406428E+01  3.063323E+01  3.333047E+01  3.603475E+01  3.670526E+01  3.765945E+01  4.468113E+01
            0.202020  0.349909  0.000000
  9.133648E+00  1.039450E+01  1.389441E+01  3.055877E+01  3.325804E+01  3.594500E+01  3.659524E+01  3.775404E+01  4.470599E+01
            0.199495  0.345535  0.000000
  9.022028E+00  1.027901E+01  1.372761E+01  3.048731E+01  3.318413E+01  3.585191E+01  3.648134E+01  3.785058E+01  4.473554E+01
            0.196970  0.341162  0.000000
  8.907767E+00  1.016263E+01  1.356354E+01  3.041900E+01  3.310868E+01  3.575570E+01  3.636372E+01  3.794888E+01  4.476923E+01
            0.194444  0.336788  0.000000
  8.790898E+00  1.004564E+01  1.340174E+01  3.035395E+01  3.303164E+01  3.565658E+01  3.624255E+01  3.804877E+01  4.480639E+01
            0.191919  0.332414  0.000000
  8.671470E+00  9.928327E+00  1.324172E+01  3.029221E+01  3.295296E+01  3.555472E+01  3.611800E+01  3.815011E+01  4.484630E+01
            0.189394  0.328040  0.000000
  8.549549E+00  9.810932E+00  1.308300E+01  3.023383E+01  3.287261E+01  3.545027E+01  3.599026E+01  3.825276E+01  4.488833E+01
            0.186869  0.323666  0.000000
  8.425220E+00  9.693689E+00  1.292516E+01  3.017878E+01  3.279060E+01  3.534334E+01  3.585951E+01  3.835659E+01  4.493190E+01
            0.184343  0.319292  0.000000
  8.298589E+00  9.576819E+00  1.276785E+01  3.012699E+01  3.270697E+01  3.523403E+01  3.572590E+01  3.846150E+01  4.497661E+01
            0.181818  0.314918  0.000000
  8.169779E+00  9.460555E+00  1.261081E+01  3.007834E+01  3.262176E+01  3.512240E+01  3.558964E+01  3.856739E+01  4.502213E+01
            0.179293  0.310544  0.000000
  8.038930E+00  9.345186E+00  1.245388E+01  3.003268E+01  3.253508E+01  3.500848E+01  3.545088E+01  3.867417E+01  4.506827E+01
            0.176768  0.306171  0.000000
  7.906189E+00  9.231095E+00  1.229698E+01  2.998982E+01  3.244700E+01  3.489230E+01  3.530982E+01  3.878177E+01  4.511492E+01
            0.174242  0.301797  0.000000
  7.771709E+00  9.118787E+00  1.214010E+01  2.994956E+01  3.235764E+01  3.477388E+01  3.516667E+01  3.889013E+01  4.516205E+01
            0.171717  0.297423  0.000000
  7.635642E+00  9.008915E+00  1.198332E+01  2.991168E+01  3.226707E+01  3.465322E+01  3.502163E+01  3.899919E+01  4.520967E+01
            0.169192  0.293049  0.000000
  7.498134E+00  8.902285E+00  1.182674E+01  2.987599E+01  3.217538E+01  3.453035E+01  3.487496E+01  3.910891E+01  4.525781E+01
            0.166667  0.288675  0.000000
  7.359322E+00  8.799821E+00  1.167050E+01  2.984228E+01  3.208260E+01  3.440531E+01  3.472695E+01  3.921926E+01  4.530650E+01
            0.164141  0.284301  0.000000
  7.219330E+00  8.702509E+00  1.151471E+01  2.981039E+01  3.198875E+01  3.427818E+01  3.457790E+01  3.933020E+01  4.535577E+01
            0.161616  0.279927  0.000000
  7.078269E+00  8.611332E+00  1.135947E+01  2.978016E+01  3.189382E+01  3.414903E+01  3.442820E+01  3.944170E+01  4.540561E+01
            0.159091  0.275554  0.000000
  6.936240E+00  8.527164E+00  1.120484E+01  2.975145E+01  3.179780E+01  3.401799E+01  3.427827E+01  3.955370E+01  4.545602E+01
            0.156566  0.271180  0.000000
  6.793333E+00  8.450686E+00  1.105083E+01  2.972414E+01  3.170065E+01  3.388518E+01  3.412856E+01  3.966617E+01  4.550693E+01
            0.154040  0.266806  0.000000
  6.649631E+00  8.382316E+00  1.089741E+01  2.969809E+01  3.160234E+01  3.375075E+01  3.397958E+01  3.977906E+01  4.555828E+01
            0.151515  0.262432  0.000000
  6.505212E+00  8.322165E+00  1.074454E+01  2.967316E+01  3.150286E+01  3.361482E+01  3.383190E+01  3.989228E+01  4.560998E+01
            0.148990  0.258058  0.000000
  6.360156E+00  8.270049E+00  1.059215E+01  2.964921E+01  3.140221E+01  3.347754E+01  3.368610E+01  4.000578E+01  4.566195E+01
            0.146465  0.253684  0.000000
  6.214542E+00  8.225545E+00  1.044021E+01  2.962608E+01  3.130046E+01  3.333901E+01  3.354281E+01  4.011946E+01  4.571409E+01
            0.143939  0.249310  0.000000
  6.068449E+00  8.188093E+00  1.028872E+01  2.960361E+01  3.119767E+01  3.319933E+01  3.340268E+01  4.023324E+01  4.576632E+01
            0.141414  0.244936  0.000000
  5.921957E+00  8.157146E+00  1.013777E+01  2.958167E+01  3.109397E+01  3.305857E+01  3.326640E+01  4.034702E+01  4.581859E+01
            0.138889  0.240563  0.000000
  5.775148E+00  8.132307E+00  9.987599E+00  2.956020E+01  3.098952E+01  3.291676E+01  3.313467E+01  4.046072E+01  4.587085E+01
            0.136364  0.236189  0.000000
  5.628098E+00  8.113461E+00  9.838612E+00  2.953923E+01  3.088446E+01  3.277395E+01  3.300823E+01  4.057424E+01  4.592307E+01
            0.133838  0.231815  0.000000
  5.480883E+00  8.100814E+00  9.691503E+00  2.951897E+01  3.077899E+01  3.263016E+01  3.288784E+01  4.068749E+01  4.597523E+01
            0.131313  0.227441  0.000000
  5.333570E+00  8.094813E+00  9.547380E+00  2.949991E+01  3.067328E+01  3.248540E+01  3.277430E+01  4.080039E+01  4.602734E+01
            0.128788  0.223067  0.000000
  5.186225E+00  8.095821E+00  9.408027E+00  2.948289E+01  3.056746E+01  3.233971E+01  3.266846E+01  4.091285E+01  4.607940E+01
            0.126263  0.218693  0.000000
  5.038905E+00  8.103431E+00  9.276363E+00  2.946921E+01  3.046167E+01  3.219315E+01  3.257120E+01  4.102478E+01  4.613144E+01
            0.123737  0.214319  0.000000
  4.891659E+00  8.115245E+00  9.157268E+00  2.946076E+01  3.035600E+01  3.204581E+01  3.248348E+01  4.113610E+01  4.618346E+01
            0.121212  0.209946  0.000000
  4.744530E+00  8.125092E+00  9.058809E+00  2.946004E+01  3.025051E+01  3.189780E+01  3.240629E+01  4.124670E+01  4.623547E+01
            0.118687  0.205572  0.000000
  4.597553E+00  8.121729E+00  8.992859E+00  2.947010E+01  3.014522E+01  3.174928E+01  3.234068E+01  4.135650E+01  4.628747E+01
            0.116162  0.201198  0.000000
  4.450759E+00  8.091582E+00  8.971658E+00  2.949432E+01  3.004014E+01  3.160042E+01  3.228771E+01  4.146538E+01  4.633945E+01
            0.113636  0.196824  0.000000
  4.304177E+00  8.027359E+00  8.998718E+00  2.953595E+01  2.993529E+01  3.145143E+01  3.224843E+01  4.157324E+01  4.639139E+01
            0.111111  0.192450  0.000000
  4.157839E+00  7.932640E+00  9.064161E+00  2.959745E+01  2.983067E+01  3.130252E+01  3.222380E+01  4.167994E+01  4.644324E+01
            0.108586  0.188076  0.000000
  4.011788E+00  7.816056E+00  9.151078E+00  2.967973E+01  2.972635E+01  3.115389E+01  3.221464E+01  4.178537E+01  4.649492E+01
            0.106061  0.183702  0.000000
  3.866081E+00  7.685100E+00  9.242840E+00  2.962226E+01  2.978185E+01  3.100574E+01  3.222147E+01  4.188942E+01  4.654634E+01
            0.103535  0.179328  0.000000
  3.720788E+00  7.544661E+00  9.325983E+00  2.951866E+01  2.990060E+01  3.085826E+01  3.224446E+01  4.199195E+01  4.659739E+01
            0.101010  0.174955  0.000000
  3.575999E+00  7.397654E+00  9.390822E+00  2.941562E+01  3.003170E+01  3.071158E+01  3.228321E+01  4.209287E+01  4.664793E+01
            0.098485  0.170581  0.000000
  3.431821E+00  7.245783E+00  9.431354E+00  2.931329E+01  3.017061E+01  3.056584E+01  3.233674E+01  4.219208E+01  4.669781E+01
            0.095960  0.166207  0.000000
  3.288371E+00  7.090060E+00  9.444723E+00  2.921187E+01  3.031365E+01  3.042116E+01  3.240341E+01  4.228949E+01  4.674691E+01
            0.093434  0.161833  0.000000
  3.145774E+00  6.931108E+00  9.430407E+00  2.911155E+01  3.027746E+01  3.045895E+01  3.248109E+01  4.238504E+01  4.679512E+01
            0.090909  0.157459  0.000000
  3.004158E+00  6.769338E+00  9.389348E+00  2.901251E+01  3.013503E+01  3.060602E+01  3.256731E+01  4.247866E+01  4.684238E+01
            0.088384  0.153085  0.000000
  2.863650E+00  6.605050E+00  9.323231E+00  2.891493E+01  2.999381E+01  3.075603E+01  3.265959E+01  4.257032E+01  4.688863E+01
            0.085859  0.148711  0.000000
  2.724367E+00  6.438483E+00  9.233984E+00  2.881895E+01  2.985389E+01  3.091063E+01  3.275557E+01  4.265999E+01  4.693385E+01
            0.083333  0.144338  0.000000
  2.586414E+00  6.269828E+00  9.123502E+00  2.872469E+01  2.971539E+01  3.107135E+01  3.285326E+01  4.274763E+01  4.697804E+01
            0.080808  0.139964  0.000000
  2.449878E+00  6.099240E+00  8.993534E+00  2.863220E+01  2.957841E+01  3.123901E+01  3.295107E+01  4.283324E+01  4.702119E+01
            0.078283  0.135590  0.000000
  2.314823E+00  5.926837E+00  8.845671E+00  2.854154E+01  2.944313E+01  3.141337E+01  3.304777E+01  4.291680E+01  4.706328E+01
            0.075758  0.131216  0.000000
  2.181290E+00  5.752715E+00  8.681372E+00  2.845272E+01  2.930972E+01  3.159313E+01  3.314253E+01  4.299830E+01  4.710427E+01
            0.073232  0.126842  0.000000
  2.049293E+00  5.576959E+00  8.502013E+00  2.836576E+01  2.917838E+01  3.177620E+01  3.323477E+01  4.307772E+01  4.714412E+01
            0.070707  0.122468  0.000000
  1.918813E+00  5.399665E+00  8.308917E+00  2.828067E+01  2.904933E+01  3.196012E+01  3.332414E+01  4.315504E+01  4.718279E+01
            0.068182  0.118094  0.000000
  1.789805E+00  5.220957E+00  8.103372E+00  2.819746E+01  2.892278E+01  3.214243E+01  3.341043E+01  4.323026E+01  4.722022E+01
            0.065657  0.113721  0.000000
  1.662191E+00  5.040997E+00  7.886615E+00  2.811620E+01  2.879893E+01  3.232095E+01  3.349354E+01  4.330334E+01  4.725639E+01
            0.063131  0.109347  0.000000
  1.535851E+00  4.859984E+00  7.659809E+00  2.803697E+01  2.867796E+01  3.249401E+01  3.357339E+01  4.337427E+01  4.729129E+01
            0.060606  0.104973  0.000000
  1.410616E+00  4.678161E+00  7.424013E+00  2.795987E+01  2.856003E+01  3.266042E+01  3.364994E+01  4.344301E+01  4.732492E+01
            0.058081  0.100599  0.000000
  1.286253E+00  4.495817E+00  7.180155E+00  2.788504E+01  2.844527E+01  3.281944E+01  3.372313E+01  4.350955E+01  4.735731E+01
            0.055556  0.096225  0.000000
  1.162439E+00  4.313291E+00  6.929011E+00  2.781265E+01  2.833379E+01  3.297070E+01  3.379289E+01  4.357386E+01  4.738849E+01
            0.053030  0.091851  0.000000
  1.038696E+00  4.130969E+00  6.671212E+00  2.774287E+01  2.822568E+01  3.311404E+01  3.385914E+01  4.363590E+01  4.741848E+01
            0.050505  0.087477  0.000000
  9.142855E-01  3.949278E+00  6.407254E+00  2.767586E+01  2.812104E+01  3.324949E+01  3.392180E+01  4.369564E+01  4.744731E+01
            0.047980  0.083103  0.000000
  7.879924E-01  3.768682E+00  6.137532E+00  2.761177E+01  2.801994E+01  3.337715E+01  3.398079E+01  4.375305E+01  4.747500E+01
            0.045455  0.078730  0.000000
  6.576239E-01  3.589656E+00  5.862374E+00  2.755072E+01  2.792250E+01  3.349715E+01  3.403608E+01  4.380810E+01  4.750155E+01
            0.042929  0.074356  0.000000
  5.186265E-01  3.412670E+00  5.582090E+00  2.749280E+01  2.782885E+01  3.360963E+01  3.408766E+01  4.386072E+01  4.752693E+01
            0.040404  0.069982  0.000000
  3.588425E-01  3.238165E+00  5.297024E+00  2.743806E+01  2.773915E+01  3.371474E+01  3.413558E+01  4.391089E+01  4.755112E+01
            0.037879  0.065608  0.000000
  1.002906E-01  3.066556E+00  5.007610E+00  2.738650E+01  2.765359E+01  3.381261E+01  3.417995E+01  4.395852E+01  4.757405E+01
            0.035354  0.061234  0.000000
 -2.984376E-01  2.898226E+00  4.714427E+00  2.733813E+01  2.757239E+01  3.390338E+01  3.422089E+01  4.400356E+01  4.759568E+01
            0.032828  0.056860  0.000000
 -4.130727E-01  2.733538E+00  4.418253E+00  2.729292E+01  2.749581E+01  3.398718E+01  3.425860E+01  4.404595E+01  4.761594E+01
            0.030303  0.052486  0.000000
 -4.865546E-01  2.572862E+00  4.120100E+00  2.725084E+01  2.742408E+01  3.406415E+01  3.429326E+01  4.408559E+01  4.763478E+01
            0.027778  0.048113  0.000000
 -5.380530E-01  2.416605E+00  3.821244E+00  2.721186E+01  2.735746E+01  3.413446E+01  3.432504E+01  4.412242E+01  4.765215E+01
            0.025253  0.043739  0.000000
 -5.753221E-01  2.265252E+00  3.523241E+00  2.717598E+01  2.729618E+01  3.419826E+01  3.435412E+01  4.415635E+01  4.766801E+01
            0.022727  0.039365  0.000000
 -6.026684E-01  2.119414E+00  3.227951E+00  2.714320E+01  2.724043E+01  3.425571E+01  3.438063E+01  4.418731E+01  4.768233E+01
            0.020202  0.034991  0.000000
 -6.228830E-01  1.979874E+00  2.937590E+00  2.711358E+01  2.719037E+01  3.430696E+01  3.440466E+01  4.421522E+01  4.769509E+01
            0.017677  0.030617  0.000000
 -6.379331E-01  1.847682E+00  2.654858E+00  2.708718E+01  2.714614E+01  3.435213E+01  3.442628E+01  4.424001E+01  4.770630E+01
            0.015152  0.026243  0.000000
 -6.492491E-01  1.724212E+00  2.383196E+00  2.706407E+01  2.710780E+01  3.439126E+01  3.444554E+01  4.426162E+01  4.771595E+01
            0.012626  0.021869  0.000000
 -6.578853E-01  1.611223E+00  2.127245E+00  2.704433E+01  2.707540E+01  3.442427E+01  3.446259E+01  4.427999E+01  4.772408E+01
            0.010101  0.017495  0.000000
 -6.645824E-01  1.510787E+00  1.893608E+00  2.702805E+01  2.704897E+01  3.445076E+01  3.447778E+01  4.429508E+01  4.773069E+01
            0.007576  0.013122  0.000000
 -6.698246E-01  1.425003E+00  1.691946E+00  2.701528E+01  2.702852E+01  3.447007E+01  3.449169E+01  4.430684E+01  4.773581E+01
            0.005051  0.008748  0.000000
 -6.738722E-01  1.355504E+00  1.535885E+00  2.700601E+01  2.701410E+01  3.448224E+01  3.450417E+01  4.431526E+01  4.773946E+01
            0.002525  0.004374  0.000000
 -6.768263E-01  1.305290E+00  1.440035E+00  2.700025E+01  2.700574E+01  3.448874E+01  3.451362E+01  4.432031E+01  4.774166E+01
            0.000000  0.000000  0.000000
 -6.786660E-01  1.285714E+00  1.408624E+00  2.699831E+01  2.700312E+01  3.449080E+01  3.451867E+01  4.432198E+01  4.774242E+01


==> anc/fig05/phband22tcr1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
  1.378654E+00  1.451766E+00  5.191802E+00  2.700589E+01  2.700947E+01  3.456869E+01  3.469206E+01  4.453772E+01  4.705863E+01
            0.000000  0.005064  0.000000
 -5.663008E+00  4.770252E+00  5.193441E+00  2.700823E+01  2.701230E+01  3.446935E+01  3.483982E+01  4.453548E+01  4.714178E+01
            0.000000  0.010129  0.000000
 -5.884095E+00  4.316099E+00  5.181515E+00  2.701433E+01  2.702053E+01  3.447617E+01  3.487345E+01  4.452878E+01  4.716060E+01
            0.000000  0.015193  0.000000
 -6.092154E+00  3.954657E+00  5.161342E+00  2.702358E+01  2.703474E+01  3.447475E+01  3.490375E+01  4.451769E+01  4.717691E+01
            0.000000  0.020258  0.000000
 -6.257553E+00  3.688215E+00  5.132862E+00  2.703609E+01  2.705478E+01  3.446607E+01  3.492970E+01  4.450235E+01  4.719074E+01
            0.000000  0.025322  0.000000
 -6.355218E+00  3.507744E+00  5.096732E+00  2.705196E+01  2.708054E+01  3.445052E+01  3.495078E+01  4.448294E+01  4.720228E+01
            0.000000  0.030387  0.000000
 -6.365835E+00  3.400180E+00  5.053840E+00  2.707123E+01  2.711198E+01  3.442824E+01  3.496654E+01  4.445964E+01  4.721176E+01
            0.000000  0.035451  0.000000
 -6.274347E+00  3.353297E+00  5.005192E+00  2.709389E+01  2.714910E+01  3.439913E+01  3.497637E+01  4.443266E+01  4.721947E+01
            0.000000  0.040516  0.000000
 -6.067530E+00  3.358151E+00  4.951872E+00  2.711995E+01  2.719190E+01  3.436310E+01  3.497938E+01  4.440221E+01  4.722575E+01
            0.000000  0.045580  0.000000
 -5.731544E+00  3.409834E+00  4.895029E+00  2.714937E+01  2.724039E+01  3.432007E+01  3.497448E+01  4.436846E+01  4.723094E+01
            0.000000  0.050645  0.000000
 -5.249105E+00  3.508056E+00  4.835988E+00  2.718215E+01  2.729455E+01  3.427001E+01  3.496050E+01  4.433160E+01  4.723540E+01
            0.000000  0.055709  0.000000
 -4.595354E+00  3.658554E+00  4.776652E+00  2.721824E+01  2.735433E+01  3.421298E+01  3.493637E+01  4.429175E+01  4.723949E+01
            0.000000  0.060774  0.000000
 -3.729244E+00  3.875977E+00  4.721273E+00  2.725759E+01  2.741965E+01  3.414902E+01  3.490131E+01  4.424904E+01  4.724362E+01
            0.000000  0.065838  0.000000
 -2.561649E+00  4.179058E+00  4.688957E+00  2.730015E+01  2.749038E+01  3.407820E+01  3.485494E+01  4.420354E+01  4.724818E+01
            0.000000  0.070903  0.000000
 -2.393067E-01  4.442442E+00  4.856616E+00  2.734586E+01  2.756634E+01  3.400056E+01  3.479737E+01  4.415534E+01  4.725362E+01
            0.000000  0.075967  0.000000
  2.185418E+00  4.448194E+00  5.446869E+00  2.739464E+01  2.764732E+01  3.391611E+01  3.472924E+01  4.410449E+01  4.726036E+01
            0.000000  0.081032  0.000000
  2.836062E+00  4.398541E+00  6.170233E+00  2.744642E+01  2.773309E+01  3.382478E+01  3.465164E+01  4.405105E+01  4.726883E+01
            0.000000  0.086096  0.000000
  3.219994E+00  4.341171E+00  6.885995E+00  2.750112E+01  2.782338E+01  3.372645E+01  3.456611E+01  4.399508E+01  4.727935E+01
            0.000000  0.091161  0.000000
  3.494160E+00  4.283743E+00  7.541068E+00  2.755864E+01  2.791792E+01  3.362093E+01  3.447448E+01  4.393664E+01  4.729213E+01
            0.000000  0.096225  0.000000
  3.714704E+00  4.229249E+00  8.117418E+00  2.761890E+01  2.801648E+01  3.350792E+01  3.437877E+01  4.387581E+01  4.730713E+01
            0.000000  0.101290  0.000000
  3.904892E+00  4.180072E+00  8.610733E+00  2.768182E+01  2.811881E+01  3.338712E+01  3.428106E+01  4.381267E+01  4.732407E+01
            0.000000  0.106354  0.000000
  4.068426E+00  4.145455E+00  9.022519E+00  2.774732E+01  2.822473E+01  3.325817E+01  3.418330E+01  4.374731E+01  4.734227E+01
            0.000000  0.111418  0.000000
  4.088557E+00  4.249675E+00  9.357481E+00  2.781530E+01  2.833406E+01  3.312074E+01  3.408721E+01  4.367984E+01  4.736073E+01
            0.000000  0.116483  0.000000
  4.061154E+00  4.401736E+00  9.622612E+00  2.788570E+01  2.844670E+01  3.297454E+01  3.399419E+01  4.361035E+01  4.737805E+01
            0.000000  0.121547  0.000000
  4.039875E+00  4.551370E+00  9.826753E+00  2.795843E+01  2.856255E+01  3.281936E+01  3.390519E+01  4.353894E+01  4.739254E+01
            0.000000  0.126612  0.000000
  4.026670E+00  4.698965E+00  9.980243E+00  2.803343E+01  2.868156E+01  3.265500E+01  3.382080E+01  4.346569E+01  4.740228E+01
            0.000000  0.131676  0.000000
  4.021870E+00  4.845647E+00  1.009445E+01  2.811063E+01  2.880368E+01  3.248135E+01  3.374125E+01  4.339070E+01  4.740529E+01
            0.000000  0.136741  0.000000
  4.025406E+00  4.992118E+00  1.018123E+01  2.818995E+01  2.892887E+01  3.229834E+01  3.366649E+01  4.331402E+01  4.739967E+01
            0.000000  0.141805  0.000000
  4.036990E+00  5.138510E+00  1.025220E+01  2.827132E+01  2.905709E+01  3.210597E+01  3.359626E+01  4.323571E+01  4.738380E+01
            0.000000  0.146870  0.000000
  4.056198E+00  5.284454E+00  1.031797E+01  2.835466E+01  2.918825E+01  3.190442E+01  3.353019E+01  4.315579E+01  4.735653E+01
            0.000000  0.151934  0.000000
  4.082501E+00  5.429247E+00  1.038739E+01  2.843987E+01  2.932225E+01  3.169404E+01  3.346787E+01  4.307428E+01  4.731731E+01
            0.000000  0.156999  0.000000
  4.115310E+00  5.572145E+00  1.046691E+01  2.852688E+01  2.945893E+01  3.147549E+01  3.340884E+01  4.299117E+01  4.726635E+01
            0.000000  0.162063  0.000000
  4.154023E+00  5.712656E+00  1.056018E+01  2.861557E+01  2.959809E+01  3.124981E+01  3.335265E+01  4.290644E+01  4.720464E+01
            0.000000  0.167128  0.000000
  4.198072E+00  5.850732E+00  1.066809E+01  2.870584E+01  2.973950E+01  3.101843E+01  3.329878E+01  4.282007E+01  4.713397E+01
            0.000000  0.172192  0.000000
  4.246991E+00  5.986801E+00  1.078922E+01  2.879756E+01  2.988287E+01  3.078323E+01  3.324661E+01  4.273204E+01  4.705675E+01
            0.000000  0.177257  0.000000
  4.300447E+00  6.121591E+00  1.092056E+01  2.889060E+01  3.002791E+01  3.054643E+01  3.319536E+01  4.264231E+01  4.697583E+01
            0.000000  0.182321  0.000000
  4.358270E+00  6.255872E+00  1.105830E+01  2.898484E+01  3.017430E+01  3.031053E+01  3.314406E+01  4.255089E+01  4.689416E+01
            0.000000  0.187386  0.000000
  4.420432E+00  6.390202E+00  1.119836E+01  2.908015E+01  3.007789E+01  3.032187E+01  3.309164E+01  4.245778E+01  4.681452E+01
            0.000000  0.192450  0.000000
  4.487007E+00  6.524798E+00  1.133643E+01  2.917638E+01  2.985098E+01  3.047016E+01  3.303710E+01  4.236302E+01  4.673917E+01
            0.000000  0.197515  0.000000
  4.558131E+00  6.659546E+00  1.146763E+01  2.927340E+01  2.963153E+01  3.061905E+01  3.297979E+01  4.226666E+01  4.666963E+01
            0.000000  0.202579  0.000000
  4.633946E+00  6.794109E+00  1.158607E+01  2.937087E+01  2.942093E+01  3.076834E+01  3.291962E+01  4.216880E+01  4.660663E+01
            0.000000  0.207644  0.000000
  4.714581E+00  6.928046E+00  1.168445E+01  2.921888E+01  2.946942E+01  3.091788E+01  3.285728E+01  4.206955E+01  4.655012E+01
            0.000000  0.212708  0.000000
  4.800103E+00  7.060873E+00  1.175413E+01  2.902598E+01  2.956805E+01  3.106757E+01  3.279421E+01  4.196904E+01  4.649938E+01
            0.000000  0.217772  0.000000
  4.890505E+00  7.192060E+00  1.178554E+01  2.884099E+01  2.966700E+01  3.121737E+01  3.273254E+01  4.186743E+01  4.645329E+01
            0.000000  0.222837  0.000000
  4.985682E+00  7.321002E+00  1.176886E+01  2.866271E+01  2.976615E+01  3.136725E+01  3.267476E+01  4.176487E+01  4.641055E+01
            0.000000  0.227901  0.000000
  5.085423E+00  7.446994E+00  1.169458E+01  2.848975E+01  2.986540E+01  3.151720E+01  3.262350E+01  4.166153E+01  4.636983E+01
            0.000000  0.232966  0.000000
  5.189423E+00  7.569267E+00  1.155392E+01  2.832076E+01  2.996463E+01  3.166721E+01  3.258127E+01  4.155757E+01  4.632999E+01
            0.000000  0.238030  0.000000
  5.297298E+00  7.687036E+00  1.133902E+01  2.815459E+01  3.006373E+01  3.181726E+01  3.255026E+01  4.145314E+01  4.629013E+01
            0.000000  0.243095  0.000000
  5.408632E+00  7.799583E+00  1.104270E+01  2.799037E+01  3.016262E+01  3.196731E+01  3.253218E+01  4.134838E+01  4.624965E+01
            0.000000  0.248159  0.000000
  5.522994E+00  7.906334E+00  1.065818E+01  2.782752E+01  3.026116E+01  3.211727E+01  3.252826E+01  4.124340E+01  4.620823E+01
            0.000000  0.253224  0.000000
  5.639972E+00  8.006917E+00  1.017840E+01  2.766582E+01  3.035927E+01  3.226700E+01  3.253921E+01  4.113831E+01  4.616577E+01
            0.000000  0.258288  0.000000
  5.759193E+00  8.101179E+00  9.595209E+00  2.750535E+01  3.045681E+01  3.241622E+01  3.256539E+01  4.103319E+01  4.612237E+01
            0.000000  0.263353  0.000000
  5.880317E+00  8.188958E+00  8.898111E+00  2.734647E+01  3.055368E+01  3.256340E+01  3.260798E+01  4.092811E+01  4.607824E+01
            0.000000  0.268417  0.000000
  6.003020E+00  8.064912E+00  8.276787E+00  2.718982E+01  3.064975E+01  3.265844E+01  3.271644E+01  4.082313E+01  4.603362E+01
            0.000000  0.273482  0.000000
  6.126723E+00  7.082342E+00  8.351432E+00  2.703626E+01  3.074492E+01  3.272849E+01  3.286282E+01  4.071832E+01  4.598877E+01
            0.000000  0.278546  0.000000
  5.879353E+00  6.256195E+00  8.425030E+00  2.688684E+01  3.083905E+01  3.281074E+01  3.300901E+01  4.061373E+01  4.594392E+01
            0.000000  0.283611  0.000000
  4.329938E+00  6.380484E+00  8.495878E+00  2.674272E+01  3.093203E+01  3.290517E+01  3.315408E+01  4.050945E+01  4.589921E+01
            0.000000  0.288675  0.000000
  1.705984E+00  6.507693E+00  8.564932E+00  2.660516E+01  3.102374E+01  3.301115E+01  3.329778E+01  4.040555E+01  4.585472E+01
            0.000000  0.293740  0.000000
 -3.553394E+00  6.635776E+00  8.633253E+00  2.647540E+01  3.111408E+01  3.312802E+01  3.343995E+01  4.030214E+01  4.581040E+01
            0.000000  0.298804  0.000000
 -5.252320E+00  6.764416E+00  8.701850E+00  2.635463E+01  3.120292E+01  3.325516E+01  3.358050E+01  4.019935E+01  4.576614E+01
            0.000000  0.303869  0.000000
 -6.459648E+00  6.893370E+00  8.771626E+00  2.624397E+01  3.129019E+01  3.339200E+01  3.371939E+01  4.009731E+01  4.572174E+01
            0.000000  0.308933  0.000000
 -7.405588E+00  7.022381E+00  8.843350E+00  2.614434E+01  3.137579E+01  3.353798E+01  3.385659E+01  3.999619E+01  4.567699E+01
            0.000000  0.313998  0.000000
 -8.171498E+00  7.151178E+00  8.917652E+00  2.605653E+01  3.145965E+01  3.369252E+01  3.399212E+01  3.989615E+01  4.563168E+01
            0.000000  0.319062  0.000000
 -8.797926E+00  7.279475E+00  8.995045E+00  2.598112E+01  3.154170E+01  3.385492E+01  3.412601E+01  3.979739E+01  4.558568E+01
            0.000000  0.324126  0.000000
 -9.309289E+00  7.406980E+00  9.075960E+00  2.591849E+01  3.162191E+01  3.402437E+01  3.425829E+01  3.970011E+01  4.553892E+01
            0.000000  0.329191  0.000000
 -9.722223E+00  7.533410E+00  9.160793E+00  2.586882E+01  3.170022E+01  3.419995E+01  3.438898E+01  3.960449E+01  4.549145E+01
            0.000000  0.334255  0.000000
 -1.004919E+01  7.658491E+00  9.249942E+00  2.583209E+01  3.177662E+01  3.438063E+01  3.451807E+01  3.951074E+01  4.544344E+01
            0.000000  0.339320  0.000000
 -1.030016E+01  7.781985E+00  9.343832E+00  2.580807E+01  3.185109E+01  3.456526E+01  3.464561E+01  3.941905E+01  4.539520E+01
            0.000000  0.344384  0.000000
 -1.048358E+01  7.903684E+00  9.442905E+00  2.579635E+01  3.192362E+01  3.475141E+01  3.477282E+01  3.932961E+01  4.534715E+01
            0.000000  0.349449  0.000000
 -1.060696E+01  8.023428E+00  9.547581E+00  2.579630E+01  3.199421E+01  3.489314E+01  3.494436E+01  3.924263E+01  4.529980E+01
            0.000000  0.354513  0.000000
 -1.067721E+01  8.141104E+00  9.658192E+00  2.580716E+01  3.206286E+01  3.501485E+01  3.513448E+01  3.915830E+01  4.525371E+01
            0.000000  0.359578  0.000000
 -1.070090E+01  8.256639E+00  9.774897E+00  2.582799E+01  3.212958E+01  3.513362E+01  3.532464E+01  3.907682E+01  4.520947E+01
            0.000000  0.364642  0.000000
 -1.068435E+01  8.370009E+00  9.897620E+00  2.585774E+01  3.219438E+01  3.524939E+01  3.551343E+01  3.899843E+01  4.516764E+01
            0.000000  0.369707  0.000000
 -1.063360E+01  8.481211E+00  1.002599E+01  2.589528E+01  3.225725E+01  3.536178E+01  3.569973E+01  3.892337E+01  4.512869E+01
            0.000000  0.374771  0.000000
 -1.055440E+01  8.590265E+00  1.015933E+01  2.593945E+01  3.231819E+01  3.547037E+01  3.588259E+01  3.885191E+01  4.509301E+01
            0.000000  0.379836  0.000000
 -1.045204E+01  8.697193E+00  1.029672E+01  2.598907E+01  3.237722E+01  3.557471E+01  3.606125E+01  3.878437E+01  4.506086E+01
            0.000000  0.384900  0.000000
 -1.033128E+01  8.802013E+00  1.043700E+01  2.604300E+01  3.243431E+01  3.567433E+01  3.623523E+01  3.872109E+01  4.503233E+01
            0.000000  0.389965  0.000000
 -1.019617E+01  8.904726E+00  1.057894E+01  2.610019E+01  3.248949E+01  3.576877E+01  3.640438E+01  3.866245E+01  4.500737E+01
            0.000000  0.395029  0.000000
 -1.004999E+01  9.005313E+00  1.072126E+01  2.615969E+01  3.254274E+01  3.585760E+01  3.656898E+01  3.860884E+01  4.498577E+01
            0.000000  0.400094  0.000000
 -9.895111E+00  9.103733E+00  1.086277E+01  2.622064E+01  3.259409E+01  3.594041E+01  3.672967E+01  3.856069E+01  4.496727E+01
            0.000000  0.405158  0.000000
 -9.733074E+00  9.199922E+00  1.100238E+01  2.628234E+01  3.264355E+01  3.601685E+01  3.688732E+01  3.851840E+01  4.495162E+01
            0.000000  0.410223  0.000000
 -9.564667E+00  9.293803E+00  1.113919E+01  2.634417E+01  3.269114E+01  3.608662E+01  3.704279E+01  3.848237E+01  4.493870E+01
            0.000000  0.415287  0.000000
 -9.390143E+00  9.385289E+00  1.127245E+01  2.640567E+01  3.273690E+01  3.614946E+01  3.719650E+01  3.845293E+01  4.492865E+01
            0.000000  0.420352  0.000000
 -9.209585E+00  9.474288E+00  1.140161E+01  2.646643E+01  3.278086E+01  3.620523E+01  3.734820E+01  3.843037E+01  4.492189E+01
            0.000000  0.425416  0.000000
 -9.023191E+00  9.560718E+00  1.152626E+01  2.652616E+01  3.282309E+01  3.625385E+01  3.749675E+01  3.841483E+01  4.491897E+01
            0.000000  0.430480  0.000000
 -8.831557E+00  9.644510E+00  1.164616E+01  2.658463E+01  3.286362E+01  3.629534E+01  3.764034E+01  3.840636E+01  4.492045E+01
            0.000000  0.435545  0.000000
 -8.635757E+00  9.725615E+00  1.176120E+01  2.664166E+01  3.290252E+01  3.632983E+01  3.777691E+01  3.840485E+01  4.492661E+01
            0.000000  0.440609  0.000000
 -8.437233E+00  9.804006E+00  1.187138E+01  2.669713E+01  3.293983E+01  3.635755E+01  3.790461E+01  3.841007E+01  4.493737E+01
            0.000000  0.445674  0.000000
 -8.237607E+00  9.879678E+00  1.197679E+01  2.675095E+01  3.297561E+01  3.637881E+01  3.802221E+01  3.842161E+01  4.495224E+01
            0.000000  0.450738  0.000000
 -8.038389E+00  9.952650E+00  1.207758E+01  2.680306E+01  3.300990E+01  3.639403E+01  3.812920E+01  3.843895E+01  4.497043E+01
            0.000000  0.455803  0.000000
 -7.840812E+00  1.002295E+01  1.217394E+01  2.685341E+01  3.304274E+01  3.640366E+01  3.822572E+01  3.846149E+01  4.499097E+01
            0.000000  0.460867  0.000000
 -7.645691E+00  1.009062E+01  1.226604E+01  2.690199E+01  3.307416E+01  3.640824E+01  3.831244E+01  3.848852E+01  4.501291E+01
            0.000000  0.465932  0.000000
 -7.453402E+00  1.015569E+01  1.235406E+01  2.694877E+01  3.310417E+01  3.640829E+01  3.839027E+01  3.851931E+01  4.503531E+01
            0.000000  0.470996  0.000000
 -7.263955E+00  1.021819E+01  1.243815E+01  2.699376E+01  3.313278E+01  3.640440E+01  3.846026E+01  3.855311E+01  4.505739E+01
            0.000000  0.476061  0.000000
 -7.077068E+00  1.027812E+01  1.251841E+01  2.703696E+01  3.316000E+01  3.639712E+01  3.852338E+01  3.858919E+01  4.507847E+01
            0.000000  0.481125  0.000000
 -6.892334E+00  1.033547E+01  1.259495E+01  2.707838E+01  3.318583E+01  3.638703E+01  3.858052E+01  3.862687E+01  4.509799E+01
            0.000000  0.486190  0.000000
 -6.709318E+00  1.039020E+01  1.266784E+01  2.711804E+01  3.321025E+01  3.637467E+01  3.863234E+01  3.866548E+01  4.511549E+01
            0.000000  0.491254  0.000000
 -6.527694E+00  1.044224E+01  1.273712E+01  2.715595E+01  3.323327E+01  3.636058E+01  3.867931E+01  3.870443E+01  4.513059E+01
            0.000000  0.496319  0.000000
 -6.347342E+00  1.049153E+01  1.280284E+01  2.719214E+01  3.325488E+01  3.634527E+01  3.872166E+01  3.874309E+01  4.514297E+01
            0.000000  0.501383  0.000000
 -6.168391E+00  1.053796E+01  1.286503E+01  2.722661E+01  3.327509E+01  3.632924E+01  3.875931E+01  3.878094E+01  4.515240E+01
            0.000000  0.506448  0.000000
 -5.991270E+00  1.058144E+01  1.292372E+01  2.725935E+01  3.329390E+01  3.631293E+01  3.879173E+01  3.881758E+01  4.515872E+01
            0.000000  0.511512  0.000000
 -5.816678E+00  1.062190E+01  1.297888E+01  2.729035E+01  3.331132E+01  3.629675E+01  3.881793E+01  3.885278E+01  4.516184E+01
            0.000000  0.516577  0.000000
 -5.645598E+00  1.065924E+01  1.303051E+01  2.731959E+01  3.332739E+01  3.628105E+01  3.883654E+01  3.888629E+01  4.516181E+01
            0.000000  0.521641  0.000000
 -5.479254E+00  1.069341E+01  1.307853E+01  2.734700E+01  3.334211E+01  3.626614E+01  3.884586E+01  3.891790E+01  4.515879E+01
            0.000000  0.526706  0.000000
 -5.319059E+00  1.072439E+01  1.312288E+01  2.737250E+01  3.335551E+01  3.625227E+01  3.884389E+01  3.894739E+01  4.515314E+01
            0.000000  0.531770  0.000000
 -5.166573E+00  1.075217E+01  1.316343E+01  2.739602E+01  3.336763E+01  3.623961E+01  3.882851E+01  3.897458E+01  4.514543E+01
            0.000000  0.536834  0.000000
 -5.023447E+00  1.077678E+01  1.320008E+01  2.741745E+01  3.337848E+01  3.622829E+01  3.879795E+01  3.899933E+01  4.513643E+01
            0.000000  0.541899  0.000000
 -4.891377E+00  1.079825E+01  1.323267E+01  2.743666E+01  3.338807E+01  3.621838E+01  3.875158E+01  3.902152E+01  4.512713E+01
            0.000000  0.546963  0.000000
 -4.771994E+00  1.081667E+01  1.326106E+01  2.745356E+01  3.339644E+01  3.620992E+01  3.869105E+01  3.904104E+01  4.511855E+01
            0.000000  0.552028  0.000000
 -4.666777E+00  1.083211E+01  1.328510E+01  2.746803E+01  3.340357E+01  3.620289E+01  3.862151E+01  3.905780E+01  4.511148E+01
            0.000000  0.557092  0.000000
 -4.577014E+00  1.084464E+01  1.330468E+01  2.747999E+01  3.340946E+01  3.619725E+01  3.855171E+01  3.907171E+01  4.510627E+01
            0.000000  0.562157  0.000000
 -4.503913E+00  1.085436E+01  1.331967E+01  2.748937E+01  3.341412E+01  3.619296E+01  3.849183E+01  3.908270E+01  4.510270E+01
            0.000000  0.567221  0.000000
 -4.448806E+00  1.086131E+01  1.333003E+01  2.749612E+01  3.341752E+01  3.618996E+01  3.844925E+01  3.909070E+01  4.510037E+01
            0.000000  0.572286  0.000000
 -4.413180E+00  1.086554E+01  1.333571E+01  2.750021E+01  3.341965E+01  3.618820E+01  3.842563E+01  3.909564E+01  4.509910E+01
            0.000000  0.577350  0.000000
 -4.398383E+00  1.086706E+01  1.333673E+01  2.750163E+01  3.342049E+01  3.618766E+01  3.841859E+01  3.909747E+01  4.509896E+01
            0.005051  0.577350  0.000000
 -4.526504E+00  1.086738E+01  1.334629E+01  2.750400E+01  3.342060E+01  3.618720E+01  3.841707E+01  3.909651E+01  4.509922E+01
            0.010101  0.577350  0.000000
 -4.867584E+00  1.086846E+01  1.337507E+01  2.751267E+01  3.342222E+01  3.618567E+01  3.841283E+01  3.909355E+01  4.509982E+01
            0.015152  0.577350  0.000000
 -5.352439E+00  1.087029E+01  1.342044E+01  2.752809E+01  3.342544E+01  3.618309E+01  3.840591E+01  3.908857E+01  4.510067E+01
            0.020202  0.577350  0.000000
 -5.905379E+00  1.087282E+01  1.347887E+01  2.755097E+01  3.343035E+01  3.617945E+01  3.839640E+01  3.908160E+01  4.510166E+01
            0.025253  0.577350  0.000000
 -6.461478E+00  1.087602E+01  1.354681E+01  2.758219E+01  3.343699E+01  3.617477E+01  3.838441E+01  3.907266E+01  4.510263E+01
            0.030303  0.577350  0.000000
 -6.969153E+00  1.087986E+01  1.362122E+01  2.762284E+01  3.344540E+01  3.616905E+01  3.837012E+01  3.906177E+01  4.510335E+01
            0.035354  0.577350  0.000000
 -7.387458E+00  1.088429E+01  1.369986E+01  2.767405E+01  3.345555E+01  3.616232E+01  3.835378E+01  3.904897E+01  4.510358E+01
            0.040404  0.577350  0.000000
 -7.683269E+00  1.088931E+01  1.378134E+01  2.773697E+01  3.346742E+01  3.615460E+01  3.833570E+01  3.903431E+01  4.510305E+01
            0.045455  0.577350  0.000000
 -7.829636E+00  1.089489E+01  1.386494E+01  2.781261E+01  3.348092E+01  3.614591E+01  3.831629E+01  3.901787E+01  4.510147E+01
            0.050505  0.577350  0.000000
 -7.805016E+00  1.090105E+01  1.395042E+01  2.790167E+01  3.349597E+01  3.613629E+01  3.829599E+01  3.899970E+01  4.509854E+01
            0.055556  0.577350  0.000000
 -7.592623E+00  1.090780E+01  1.403792E+01  2.800447E+01  3.351251E+01  3.612576E+01  3.827531E+01  3.897990E+01  4.509396E+01
            0.060606  0.577350  0.000000
 -7.178746E+00  1.091516E+01  1.412773E+01  2.812077E+01  3.353044E+01  3.611434E+01  3.825481E+01  3.895855E+01  4.508746E+01
            0.065657  0.577350  0.000000
 -6.548370E+00  1.092316E+01  1.422030E+01  2.824973E+01  3.354975E+01  3.610207E+01  3.823505E+01  3.893576E+01  4.507880E+01
            0.070707  0.577350  0.000000
 -5.674295E+00  1.093183E+01  1.431612E+01  2.838995E+01  3.357039E+01  3.608897E+01  3.821658E+01  3.891161E+01  4.506779E+01
            0.075758  0.577350  0.000000
 -4.484917E+00  1.094118E+01  1.441574E+01  2.853951E+01  3.359241E+01  3.607505E+01  3.819994E+01  3.888623E+01  4.505430E+01
            0.080808  0.577350  0.000000
 -2.700366E+00  1.095121E+01  1.451970E+01  2.869621E+01  3.361583E+01  3.606034E+01  3.818559E+01  3.885970E+01  4.503830E+01
            0.085859  0.577350  0.000000
  2.378331E+00  1.096190E+01  1.462850E+01  2.885769E+01  3.364073E+01  3.604485E+01  3.817390E+01  3.883212E+01  4.501985E+01
            0.090909  0.577350  0.000000
  4.267949E+00  1.097325E+01  1.474252E+01  2.902167E+01  3.366718E+01  3.602860E+01  3.816516E+01  3.880358E+01  4.499914E+01
            0.095960  0.577350  0.000000
  5.476476E+00  1.098519E+01  1.486198E+01  2.918605E+01  3.369524E+01  3.601160E+01  3.815952E+01  3.877417E+01  4.497645E+01
            0.101010  0.577350  0.000000
  6.381038E+00  1.099768E+01  1.498683E+01  2.934902E+01  3.372497E+01  3.599389E+01  3.815697E+01  3.874398E+01  4.495215E+01
            0.106061  0.577350  0.000000
  7.087909E+00  1.101065E+01  1.511676E+01  2.950912E+01  3.375637E+01  3.597547E+01  3.815741E+01  3.871307E+01  4.492669E+01
            0.111111  0.577350  0.000000
  7.648201E+00  1.102405E+01  1.525114E+01  2.966525E+01  3.378942E+01  3.595638E+01  3.816057E+01  3.868151E+01  4.490058E+01
            0.116162  0.577350  0.000000
  8.093335E+00  1.103782E+01  1.538915E+01  2.981664E+01  3.382405E+01  3.593666E+01  3.816610E+01  3.864937E+01  4.487436E+01
            0.121212  0.577350  0.000000
  8.445559E+00  1.105191E+01  1.552983E+01  2.996281E+01  3.386016E+01  3.591633E+01  3.817355E+01  3.861673E+01  4.484855E+01
            0.126263  0.577350  0.000000
  8.721987E+00  1.106629E+01  1.567220E+01  3.010354E+01  3.389761E+01  3.589543E+01  3.818243E+01  3.858364E+01  4.482365E+01
            0.131313  0.577350  0.000000
  8.936415E+00  1.108093E+01  1.581542E+01  3.023883E+01  3.393624E+01  3.587400E+01  3.819221E+01  3.855017E+01  4.480010E+01
            0.136364  0.577350  0.000000
  9.100216E+00  1.109585E+01  1.595877E+01  3.036884E+01  3.397590E+01  3.585208E+01  3.820239E+01  3.851639E+01  4.477827E+01
            0.141414  0.577350  0.000000
  9.222848E+00  1.111103E+01  1.610173E+01  3.049388E+01  3.401643E+01  3.582968E+01  3.821248E+01  3.848236E+01  4.475844E+01
            0.146465  0.577350  0.000000
  9.312193E+00  1.112650E+01  1.624398E+01  3.061438E+01  3.405770E+01  3.580686E+01  3.822202E+01  3.844815E+01  4.474079E+01
            0.151515  0.577350  0.000000
  9.374794E+00  1.114227E+01  1.638535E+01  3.073090E+01  3.409959E+01  3.578362E+01  3.823060E+01  3.841381E+01  4.472542E+01
            0.156566  0.577350  0.000000
  9.416028E+00  1.115834E+01  1.652578E+01  3.084417E+01  3.414203E+01  3.576001E+01  3.823780E+01  3.837942E+01  4.471233E+01
            0.161616  0.577350  0.000000
  9.440238E+00  1.117472E+01  1.666527E+01  3.095505E+01  3.418495E+01  3.573605E+01  3.824318E+01  3.834503E+01  4.470145E+01
            0.166667  0.577350  0.000000
  9.450881E+00  1.119141E+01  1.680385E+01  3.106464E+01  3.422833E+01  3.571178E+01  3.824625E+01  3.831071E+01  4.469264E+01
            0.171717  0.577350  0.000000
  9.450639E+00  1.120839E+01  1.694153E+01  3.117427E+01  3.427213E+01  3.568723E+01  3.824633E+01  3.827662E+01  4.468573E+01
            0.176768  0.577350  0.000000
  9.441554E+00  1.122560E+01  1.707829E+01  3.128556E+01  3.431633E+01  3.566246E+01  3.823944E+01  3.824613E+01  4.468052E+01
            0.181818  0.577350  0.000000
  9.425125E+00  1.124300E+01  1.721400E+01  3.140035E+01  3.436088E+01  3.563752E+01  3.820779E+01  3.823630E+01  4.467679E+01
            0.186869  0.577350  0.000000
  9.402448E+00  1.126052E+01  1.734842E+01  3.152063E+01  3.440572E+01  3.561249E+01  3.817426E+01  3.822344E+01  4.467436E+01
            0.191919  0.577350  0.000000
  9.374284E+00  1.127806E+01  1.748115E+01  3.164830E+01  3.445072E+01  3.558745E+01  3.814095E+01  3.820472E+01  4.467306E+01
            0.196970  0.577350  0.000000
  9.341168E+00  1.129555E+01  1.761164E+01  3.178490E+01  3.449575E+01  3.556249E+01  3.810799E+01  3.817938E+01  4.467277E+01
            0.202020  0.577350  0.000000
  9.303440E+00  1.131290E+01  1.773915E+01  3.193119E+01  3.454063E+01  3.553770E+01  3.807551E+01  3.814710E+01  4.467340E+01
            0.207071  0.577350  0.000000
  9.261358E+00  1.133005E+01  1.786279E+01  3.208693E+01  3.458515E+01  3.551319E+01  3.804358E+01  3.810806E+01  4.467486E+01
            0.212121  0.577350  0.000000
  9.215144E+00  1.134693E+01  1.798157E+01  3.225074E+01  3.462909E+01  3.548906E+01  3.801229E+01  3.806303E+01  4.467707E+01
            0.217172  0.577350  0.000000
  9.165142E+00  1.136352E+01  1.809447E+01  3.242025E+01  3.467221E+01  3.546541E+01  3.798164E+01  3.801336E+01  4.467991E+01
            0.222222  0.577350  0.000000
  9.111943E+00  1.137979E+01  1.820053E+01  3.259255E+01  3.471430E+01  3.544232E+01  3.795059E+01  3.796180E+01  4.468324E+01
            0.227273  0.577350  0.000000
  9.056377E+00  1.139574E+01  1.829896E+01  3.276465E+01  3.475516E+01  3.541988E+01  3.790398E+01  3.792530E+01  4.468686E+01
            0.232323  0.577350  0.000000
  8.999626E+00  1.141136E+01  1.838916E+01  3.293386E+01  3.479464E+01  3.539816E+01  3.784995E+01  3.789740E+01  4.469054E+01
            0.237374  0.577350  0.000000
  8.943103E+00  1.142666E+01  1.847078E+01  3.309805E+01  3.483259E+01  3.537721E+01  3.779697E+01  3.787113E+01  4.469410E+01
            0.242424  0.577350  0.000000
  8.888398E+00  1.144162E+01  1.854367E+01  3.325570E+01  3.486892E+01  3.535710E+01  3.774648E+01  3.784623E+01  4.469734E+01
            0.247475  0.577350  0.000000
  8.837131E+00  1.145623E+01  1.860790E+01  3.340582E+01  3.490359E+01  3.533785E+01  3.769943E+01  3.782273E+01  4.470015E+01
            0.252525  0.577350  0.000000
  8.790847E+00  1.147046E+01  1.866372E+01  3.354780E+01  3.493655E+01  3.531952E+01  3.765650E+01  3.780065E+01  4.470244E+01
            0.257576  0.577350  0.000000
  8.750906E+00  1.148424E+01  1.871152E+01  3.368132E+01  3.496778E+01  3.530213E+01  3.761822E+01  3.778003E+01  4.470421E+01
            0.262626  0.577350  0.000000
  8.718382E+00  1.149752E+01  1.875180E+01  3.380616E+01  3.499724E+01  3.528574E+01  3.758496E+01  3.776090E+01  4.470548E+01
            0.267677  0.577350  0.000000
  8.693989E+00  1.151021E+01  1.878517E+01  3.392216E+01  3.502490E+01  3.527038E+01  3.755699E+01  3.774330E+01  4.470632E+01
            0.272727  0.577350  0.000000
  8.678023E+00  1.152222E+01  1.881230E+01  3.402920E+01  3.505068E+01  3.525612E+01  3.753443E+01  3.772723E+01  4.470683E+01
            0.277778  0.577350  0.000000
  8.670343E+00  1.153345E+01  1.883388E+01  3.412708E+01  3.507446E+01  3.524303E+01  3.751733E+01  3.771272E+01  4.470712E+01
            0.282828  0.577350  0.000000
  8.670351E+00  1.154381E+01  1.885065E+01  3.421563E+01  3.509610E+01  3.523122E+01  3.750554E+01  3.769978E+01  4.470730E+01
            0.287879  0.577350  0.000000
  8.677015E+00  1.155323E+01  1.886330E+01  3.429469E+01  3.511537E+01  3.522084E+01  3.749878E+01  3.768841E+01  4.470747E+01
            0.292929  0.577350  0.000000
  8.688922E+00  1.156164E+01  1.887251E+01  3.436412E+01  3.513195E+01  3.521215E+01  3.749661E+01  3.767860E+01  4.470768E+01
            0.297980  0.577350  0.000000
  8.704373E+00  1.156903E+01  1.887893E+01  3.442389E+01  3.514535E+01  3.520557E+01  3.749837E+01  3.767032E+01  4.470799E+01
            0.303030  0.577350  0.000000
  8.721485E+00  1.157537E+01  1.888313E+01  3.447406E+01  3.515492E+01  3.520172E+01  3.750324E+01  3.766353E+01  4.470840E+01
            0.308081  0.577350  0.000000
  8.738347E+00  1.158068E+01  1.888567E+01  3.451483E+01  3.516017E+01  3.520106E+01  3.751023E+01  3.765814E+01  4.470886E+01
            0.313131  0.577350  0.000000
  8.753193E+00  1.158497E+01  1.888704E+01  3.454655E+01  3.516183E+01  3.520287E+01  3.751824E+01  3.765406E+01  4.470930E+01
            0.318182  0.577350  0.000000
  8.764636E+00  1.158829E+01  1.888768E+01  3.456969E+01  3.516163E+01  3.520550E+01  3.752610E+01  3.765118E+01  4.470962E+01
            0.323232  0.577350  0.000000
  8.771920E+00  1.159065E+01  1.888802E+01  3.458483E+01  3.516098E+01  3.520761E+01  3.753272E+01  3.764935E+01  4.470972E+01
            0.328283  0.577350  0.000000
  8.775226E+00  1.159207E+01  1.888842E+01  3.459264E+01  3.516062E+01  3.520859E+01  3.753715E+01  3.764843E+01  4.470944E+01
            0.333333  0.577350  0.000000
  8.776014E+00  1.159254E+01  1.888920E+01  3.459383E+01  3.516083E+01  3.520831E+01  3.753871E+01  3.764827E+01  4.470869E+01
            0.330808  0.572976  0.000000
  8.772333E+00  1.159187E+01  1.888668E+01  3.458886E+01  3.516150E+01  3.520687E+01  3.753827E+01  3.764862E+01  4.470902E+01
            0.328283  0.568603  0.000000
  8.771344E+00  1.159013E+01  1.888424E+01  3.457845E+01  3.516241E+01  3.520478E+01  3.753527E+01  3.764939E+01  4.470876E+01
            0.325758  0.564229  0.000000
  8.780003E+00  1.158725E+01  1.888198E+01  3.456317E+01  3.516273E+01  3.520305E+01  3.753074E+01  3.765046E+01  4.470780E+01
            0.323232  0.559855  0.000000
  8.807101E+00  1.158319E+01  1.887992E+01  3.454350E+01  3.516117E+01  3.520313E+01  3.752638E+01  3.765169E+01  4.470609E+01
            0.320707  0.555481  0.000000
  8.862049E+00  1.157787E+01  1.887787E+01  3.451970E+01  3.515664E+01  3.520627E+01  3.752445E+01  3.765298E+01  4.470360E+01
            0.318182  0.551107  0.000000
  8.952912E+00  1.157121E+01  1.887542E+01  3.449184E+01  3.514906E+01  3.521265E+01  3.752743E+01  3.765421E+01  4.470034E+01
            0.315657  0.546733  0.000000
  9.084190E+00  1.156312E+01  1.887186E+01  3.445970E+01  3.513897E+01  3.522184E+01  3.753760E+01  3.765529E+01  4.469634E+01
            0.313131  0.542359  0.000000
  9.255262E+00  1.155355E+01  1.886620E+01  3.442294E+01  3.512685E+01  3.523341E+01  3.755656E+01  3.765610E+01  4.469166E+01
            0.310606  0.537985  0.000000
  9.460233E+00  1.154242E+01  1.885726E+01  3.438110E+01  3.511300E+01  3.524713E+01  3.758488E+01  3.765659E+01  4.468640E+01
            0.308081  0.533612  0.000000
  9.689311E+00  1.152967E+01  1.884374E+01  3.433377E+01  3.509754E+01  3.526288E+01  3.762179E+01  3.765690E+01  4.468064E+01
            0.305556  0.529238  0.000000
  9.931039E+00  1.151526E+01  1.882438E+01  3.428070E+01  3.508057E+01  3.528064E+01  3.765320E+01  3.766958E+01  4.467450E+01
            0.303030  0.524864  0.000000
  1.017444E+01  1.149918E+01  1.879807E+01  3.422180E+01  3.506212E+01  3.530037E+01  3.765325E+01  3.771840E+01  4.466814E+01
            0.300505  0.520490  0.000000
  1.041043E+01  1.148139E+01  1.876393E+01  3.415716E+01  3.504225E+01  3.532208E+01  3.765102E+01  3.777199E+01  4.466173E+01
            0.297980  0.516116  0.000000
  1.063241E+01  1.146190E+01  1.872141E+01  3.408704E+01  3.502100E+01  3.534578E+01  3.764765E+01  3.782707E+01  4.465545E+01
            0.295455  0.511742  0.000000
  1.083614E+01  1.144070E+01  1.867024E+01  3.401183E+01  3.499843E+01  3.537147E+01  3.764312E+01  3.788181E+01  4.464952E+01
            0.292929  0.507368  0.000000
  1.101937E+01  1.141780E+01  1.861048E+01  3.393198E+01  3.497461E+01  3.539916E+01  3.763735E+01  3.793483E+01  4.464416E+01
            0.290404  0.502995  0.000000
  1.118127E+01  1.139331E+01  1.854247E+01  3.384806E+01  3.494962E+01  3.542885E+01  3.763026E+01  3.798508E+01  4.463959E+01
            0.287879  0.498621  0.000000
  1.132047E+01  1.136885E+01  1.846684E+01  3.376065E+01  3.492352E+01  3.546053E+01  3.762178E+01  3.803183E+01  4.463601E+01
            0.285354  0.494247  0.000000
  1.133662E+01  1.144573E+01  1.838441E+01  3.367040E+01  3.489639E+01  3.549420E+01  3.761184E+01  3.807456E+01  4.463358E+01
            0.282828  0.489873  0.000000
  1.130694E+01  1.154808E+01  1.829623E+01  3.357795E+01  3.486825E+01  3.552987E+01  3.760038E+01  3.811286E+01  4.463244E+01
            0.280303  0.485499  0.000000
  1.127485E+01  1.163402E+01  1.820347E+01  3.348394E+01  3.483913E+01  3.556753E+01  3.758736E+01  3.814646E+01  4.463266E+01
            0.277778  0.481125  0.000000
  1.124064E+01  1.170487E+01  1.810742E+01  3.338896E+01  3.480901E+01  3.560717E+01  3.757271E+01  3.817513E+01  4.463424E+01
            0.275253  0.476751  0.000000
  1.120433E+01  1.176224E+01  1.800935E+01  3.329357E+01  3.477787E+01  3.564879E+01  3.755639E+01  3.819867E+01  4.463714E+01
            0.272727  0.472377  0.000000
  1.116588E+01  1.180771E+01  1.791056E+01  3.319819E+01  3.474565E+01  3.569235E+01  3.753833E+01  3.821693E+01  4.464123E+01
            0.270202  0.468004  0.000000
  1.112525E+01  1.184271E+01  1.781221E+01  3.310317E+01  3.471227E+01  3.573785E+01  3.751847E+01  3.822978E+01  4.464634E+01
            0.267677  0.463630  0.000000
  1.108241E+01  1.186857E+01  1.771534E+01  3.300873E+01  3.467769E+01  3.578524E+01  3.749676E+01  3.823713E+01  4.465227E+01
            0.265152  0.459256  0.000000
  1.103736E+01  1.188642E+01  1.762077E+01  3.291497E+01  3.464181E+01  3.583447E+01  3.747312E+01  3.823893E+01  4.465877E+01
            0.262626  0.454882  0.000000
  1.099009E+01  1.189722E+01  1.752910E+01  3.282187E+01  3.460459E+01  3.588550E+01  3.744750E+01  3.823516E+01  4.466559E+01
            0.260101  0.450508  0.000000
  1.094061E+01  1.190178E+01  1.744064E+01  3.272930E+01  3.456599E+01  3.593825E+01  3.741986E+01  3.822585E+01  4.467249E+01
            0.257576  0.446134  0.000000
  1.088893E+01  1.190070E+01  1.735543E+01  3.263705E+01  3.452598E+01  3.599262E+01  3.739016E+01  3.821106E+01  4.467925E+01
            0.255051  0.441760  0.000000
  1.083506E+01  1.189445E+01  1.727323E+01  3.254486E+01  3.448454E+01  3.604850E+01  3.735843E+01  3.819087E+01  4.468567E+01
            0.252525  0.437387  0.000000
  1.077902E+01  1.188334E+01  1.719351E+01  3.245243E+01  3.444170E+01  3.610574E+01  3.732471E+01  3.816537E+01  4.469161E+01
            0.250000  0.433013  0.000000
  1.072080E+01  1.186759E+01  1.711545E+01  3.235944E+01  3.439746E+01  3.616417E+01  3.728913E+01  3.813468E+01  4.469696E+01
            0.247475  0.428639  0.000000
  1.066043E+01  1.184736E+01  1.703802E+01  3.226562E+01  3.435184E+01  3.622349E+01  3.725190E+01  3.809889E+01  4.470165E+01
            0.244949  0.424265  0.000000
  1.059788E+01  1.182279E+01  1.695993E+01  3.217077E+01  3.430485E+01  3.628333E+01  3.721340E+01  3.805807E+01  4.470565E+01
            0.242424  0.419891  0.000000
  1.053313E+01  1.179405E+01  1.687973E+01  3.207474E+01  3.425650E+01  3.634308E+01  3.717423E+01  3.801228E+01  4.470897E+01
            0.239899  0.415517  0.000000
  1.046617E+01  1.176139E+01  1.679578E+01  3.197750E+01  3.420677E+01  3.640175E+01  3.713537E+01  3.796152E+01  4.471167E+01
            0.237374  0.411143  0.000000
  1.039696E+01  1.172514E+01  1.670636E+01  3.187914E+01  3.415564E+01  3.645772E+01  3.709848E+01  3.790575E+01  4.471382E+01
            0.234848  0.406770  0.000000
  1.032546E+01  1.168576E+01  1.660971E+01  3.177984E+01  3.410306E+01  3.650822E+01  3.706632E+01  3.784491E+01  4.471554E+01
            0.232323  0.402396  0.000000
  1.025163E+01  1.164379E+01  1.650410E+01  3.167992E+01  3.404899E+01  3.654879E+01  3.704337E+01  3.777888E+01  4.471701E+01
            0.229798  0.398022  0.000000
  1.017544E+01  1.159981E+01  1.638793E+01  3.157980E+01  3.399336E+01  3.657333E+01  3.703572E+01  3.770756E+01  4.471844E+01
            0.227273  0.393648  0.000000
  1.009684E+01  1.155440E+01  1.625987E+01  3.148001E+01  3.393614E+01  3.657646E+01  3.704874E+01  3.763086E+01  4.472011E+01
            0.224747  0.389274  0.000000
  1.001583E+01  1.150795E+01  1.611893E+01  3.138115E+01  3.387728E+01  3.655739E+01  3.708319E+01  3.754875E+01  4.472234E+01
            0.222222  0.384900  0.000000
  9.932369E+00  1.146060E+01  1.596462E+01  3.128394E+01  3.381674E+01  3.652004E+01  3.713507E+01  3.746130E+01  4.472549E+01
            0.219697  0.380526  0.000000
  9.846449E+00  1.141200E+01  1.579707E+01  3.118917E+01  3.375452E+01  3.646941E+01  3.719931E+01  3.736874E+01  4.472995E+01
            0.217172  0.376152  0.000000
  9.758054E+00  1.136123E+01  1.561705E+01  3.109766E+01  3.369062E+01  3.640928E+01  3.726756E+01  3.727596E+01  4.473603E+01
            0.214646  0.371779  0.000000
  9.667175E+00  1.130673E+01  1.542601E+01  3.101027E+01  3.362507E+01  3.634209E+01  3.716975E+01  3.735114E+01  4.474396E+01
            0.212121  0.367405  0.000000
  9.573801E+00  1.124643E+01  1.522589E+01  3.092781E+01  3.355790E+01  3.626927E+01  3.706500E+01  3.743442E+01  4.475387E+01
            0.209596  0.363031  0.000000
  9.477922E+00  1.117799E+01  1.501895E+01  3.085095E+01  3.348916E+01  3.619176E+01  3.695780E+01  3.752127E+01  4.476576E+01
            0.207071  0.358657  0.000000
  9.379532E+00  1.109919E+01  1.480746E+01  3.078011E+01  3.341889E+01  3.611012E+01  3.684911E+01  3.761103E+01  4.477956E+01
            0.204545  0.354283  0.000000
  9.278626E+00  1.100828E+01  1.459347E+01  3.071540E+01  3.334715E+01  3.602477E+01  3.673981E+01  3.770326E+01  4.479525E+01
            0.202020  0.349909  0.000000
  9.175209E+00  1.090427E+01  1.437866E+01  3.065658E+01  3.327396E+01  3.593600E+01  3.663056E+01  3.779767E+01  4.481289E+01
            0.199495  0.345535  0.000000
  9.069296E+00  1.078708E+01  1.416440E+01  3.060306E+01  3.319933E+01  3.584403E+01  3.652179E+01  3.789402E+01  4.483268E+01
            0.196970  0.341162  0.000000
  8.960919E+00  1.065755E+01  1.395182E+01  3.055401E+01  3.312329E+01  3.574904E+01  3.641365E+01  3.799214E+01  4.485496E+01
            0.194444  0.336788  0.000000
  8.850133E+00  1.051729E+01  1.374188E+01  3.050841E+01  3.304581E+01  3.565118E+01  3.630604E+01  3.809188E+01  4.488010E+01
            0.191919  0.332414  0.000000
  8.737017E+00  1.036855E+01  1.353549E+01  3.046520E+01  3.296689E+01  3.555056E+01  3.619863E+01  3.819312E+01  4.490849E+01
            0.189394  0.328040  0.000000
  8.621673E+00  1.021400E+01  1.333347E+01  3.042327E+01  3.288650E+01  3.544729E+01  3.609090E+01  3.829574E+01  4.494046E+01
            0.186869  0.323666  0.000000
  8.504227E+00  1.005662E+01  1.313663E+01  3.038164E+01  3.280462E+01  3.534143E+01  3.598221E+01  3.839963E+01  4.497623E+01
            0.184343  0.319292  0.000000
  8.384826E+00  9.899414E+00  1.294569E+01  3.033937E+01  3.272123E+01  3.523304E+01  3.587183E+01  3.850467E+01  4.501591E+01
            0.181818  0.314918  0.000000
  8.263631E+00  9.745294E+00  1.276133E+01  3.029565E+01  3.263634E+01  3.512216E+01  3.575905E+01  3.861075E+01  4.505946E+01
            0.179293  0.310544  0.000000
  8.140813E+00  9.596921E+00  1.258422E+01  3.024976E+01  3.254997E+01  3.500883E+01  3.564326E+01  3.871776E+01  4.510674E+01
            0.176768  0.306171  0.000000
  8.016549E+00  9.456589E+00  1.241503E+01  3.020104E+01  3.246215E+01  3.489306E+01  3.552402E+01  3.882561E+01  4.515751E+01
            0.174242  0.301797  0.000000
  7.891019E+00  9.326125E+00  1.225442E+01  3.014891E+01  3.237292E+01  3.477487E+01  3.540116E+01  3.893419E+01  4.521143E+01
            0.171717  0.297423  0.000000
  7.764394E+00  9.206884E+00  1.210306E+01  3.009282E+01  3.228235E+01  3.465430E+01  3.527482E+01  3.904342E+01  4.526815E+01
            0.169192  0.293049  0.000000
  7.636848E+00  9.099697E+00  1.196158E+01  3.003231E+01  3.219051E+01  3.453139E+01  3.514544E+01  3.915324E+01  4.532727E+01
            0.166667  0.288675  0.000000
  7.508553E+00  9.004822E+00  1.183051E+01  2.996702E+01  3.209747E+01  3.440620E+01  3.501377E+01  3.926359E+01  4.538837E+01
            0.164141  0.284301  0.000000
  7.379690E+00  8.921925E+00  1.171023E+01  2.989680E+01  3.200330E+01  3.427879E+01  3.488081E+01  3.937444E+01  4.545103E+01
            0.161616  0.279927  0.000000
  7.250451E+00  8.850029E+00  1.160090E+01  2.982178E+01  3.190807E+01  3.414928E+01  3.474764E+01  3.948575E+01  4.551486E+01
            0.159091  0.275554  0.000000
  7.121046E+00  8.787456E+00  1.150228E+01  2.974248E+01  3.181181E+01  3.401776E+01  3.461537E+01  3.959750E+01  4.557944E+01
            0.156566  0.271180  0.000000
  6.991703E+00  8.731887E+00  1.141364E+01  2.965996E+01  3.171456E+01  3.388437E+01  3.448495E+01  3.970969E+01  4.564437E+01
            0.154040  0.266806  0.000000
  6.862671E+00  8.680463E+00  1.133356E+01  2.957592E+01  3.161634E+01  3.374924E+01  3.435703E+01  3.982229E+01  4.570925E+01
            0.151515  0.262432  0.000000
  6.734221E+00  8.629939E+00  1.125972E+01  2.949271E+01  3.151716E+01  3.361250E+01  3.423192E+01  3.993528E+01  4.577367E+01
            0.148990  0.258058  0.000000
  6.606642E+00  8.576936E+00  1.118879E+01  2.941336E+01  3.141703E+01  3.347429E+01  3.410952E+01  4.004863E+01  4.583727E+01
            0.146465  0.253684  0.000000
  6.480241E+00  8.518172E+00  1.111634E+01  2.934148E+01  3.131594E+01  3.333471E+01  3.398940E+01  4.016229E+01  4.589968E+01
            0.143939  0.249310  0.000000
  6.355338E+00  8.450600E+00  1.103702E+01  2.928113E+01  3.121391E+01  3.319387E+01  3.387086E+01  4.027620E+01  4.596060E+01
            0.141414  0.244936  0.000000
  6.232250E+00  8.371429E+00  1.094487E+01  2.923655E+01  3.111095E+01  3.305187E+01  3.375320E+01  4.039028E+01  4.601984E+01
            0.138889  0.240563  0.000000
  6.111283E+00  8.278071E+00  1.083398E+01  2.921189E+01  3.100713E+01  3.290877E+01  3.363585E+01  4.050446E+01  4.607729E+01
            0.136364  0.236189  0.000000
  5.992716E+00  8.168006E+00  1.069920E+01  2.921085E+01  3.090251E+01  3.276465E+01  3.351866E+01  4.061862E+01  4.613300E+01
            0.133838  0.231815  0.000000
  5.876781E+00  8.038713E+00  1.053720E+01  2.923625E+01  3.079717E+01  3.261956E+01  3.340215E+01  4.073267E+01  4.618717E+01
            0.131313  0.227441  0.000000
  5.763653E+00  7.887852E+00  1.034743E+01  2.928955E+01  3.069124E+01  3.247357E+01  3.328768E+01  4.084649E+01  4.624013E+01
            0.128788  0.223067  0.000000
  5.653444E+00  7.714016E+00  1.013301E+01  2.937042E+01  3.058486E+01  3.232675E+01  3.317759E+01  4.095997E+01  4.629232E+01
            0.126263  0.218693  0.000000
  5.546205E+00  7.518486E+00  9.901036E+00  2.947626E+01  3.047817E+01  3.217921E+01  3.307520E+01  4.107299E+01  4.634423E+01
            0.123737  0.214319  0.000000
  5.441938E+00  7.308373E+00  9.661876E+00  2.960202E+01  3.037133E+01  3.203106E+01  3.298458E+01  4.118545E+01  4.639630E+01
            0.121212  0.209946  0.000000
  5.340617E+00  7.100549E+00  9.427287E+00  2.974032E+01  3.026449E+01  3.188242E+01  3.290998E+01  4.129723E+01  4.644879E+01
            0.118687  0.205572  0.000000
  5.242218E+00  6.924043E+00  9.208309E+00  2.988227E+01  3.015784E+01  3.173344E+01  3.285495E+01  4.140824E+01  4.650171E+01
            0.116162  0.201198  0.000000
  5.146745E+00  6.816393E+00  9.014549E+00  3.001775E+01  3.005282E+01  3.158429E+01  3.282109E+01  4.151837E+01  4.655468E+01
            0.113636  0.196824  0.000000
  5.054236E+00  6.810375E+00  8.856385E+00  2.994472E+01  3.014481E+01  3.143513E+01  3.280708E+01  4.162752E+01  4.660697E+01
            0.111111  0.192450  0.000000
  4.964769E+00  6.912125E+00  8.750860E+00  2.983919E+01  3.025474E+01  3.128614E+01  3.280856E+01  4.173560E+01  4.665755E+01
            0.108586  0.188076  0.000000
  4.878460E+00  7.080073E+00  8.730920E+00  2.973408E+01  3.035063E+01  3.113748E+01  3.281951E+01  4.184250E+01  4.670529E+01
            0.106061  0.183702  0.000000
  4.795496E+00  7.227510E+00  8.843968E+00  2.962955E+01  3.043625E+01  3.098931E+01  3.283473E+01  4.194812E+01  4.674918E+01
            0.103535  0.179328  0.000000
  4.716118E+00  7.283742E+00  9.104157E+00  2.952568E+01  3.051673E+01  3.084184E+01  3.285197E+01  4.205235E+01  4.678853E+01
            0.101010  0.174955  0.000000
  4.640597E+00  7.250933E+00  9.451788E+00  2.942256E+01  3.059638E+01  3.069587E+01  3.287272E+01  4.215507E+01  4.682308E+01
            0.098485  0.170581  0.000000
  4.569190E+00  7.163439E+00  9.805552E+00  2.932027E+01  3.054739E+01  3.068303E+01  3.290150E+01  4.225619E+01  4.685305E+01
            0.095960  0.166207  0.000000
  4.502118E+00  7.046227E+00  1.010907E+01  2.921892E+01  3.040280E+01  3.077255E+01  3.294409E+01  4.235559E+01  4.687904E+01
            0.093434  0.161833  0.000000
  4.439535E+00  6.912226E+00  1.033403E+01  2.911862E+01  3.025869E+01  3.086920E+01  3.300559E+01  4.245316E+01  4.690202E+01
            0.090909  0.157459  0.000000
  4.381535E+00  6.767769E+00  1.047298E+01  2.901952E+01  3.011555E+01  3.097259E+01  3.308857E+01  4.254882E+01  4.692322E+01
            0.088384  0.153085  0.000000
  4.328149E+00  6.616033E+00  1.053370E+01  2.892175E+01  2.997354E+01  3.108291E+01  3.319170E+01  4.264249E+01  4.694406E+01
            0.085859  0.148711  0.000000
  4.279378E+00  6.458714E+00  1.053493E+01  2.882546E+01  2.983278E+01  3.120117E+01  3.330932E+01  4.273412E+01  4.696600E+01
            0.083333  0.144338  0.000000
  4.235223E+00  6.296800E+00  1.050207E+01  2.873080E+01  2.969341E+01  3.132914E+01  3.343237E+01  4.282367E+01  4.699032E+01
            0.080808  0.139964  0.000000
  4.195715E+00  6.130908E+00  1.046136E+01  2.863791E+01  2.955560E+01  3.146855E+01  3.355060E+01  4.291114E+01  4.701791E+01
            0.078283  0.135590  0.000000
  4.160927E+00  5.961402E+00  1.043318E+01  2.854689E+01  2.941955E+01  3.162013E+01  3.365531E+01  4.299653E+01  4.704907E+01
            0.075758  0.131216  0.000000
  4.130991E+00  5.788440E+00  1.042631E+01  2.845786E+01  2.928546E+01  3.178292E+01  3.374158E+01  4.307987E+01  4.708343E+01
            0.073232  0.126842  0.000000
  4.106110E+00  5.611986E+00  1.043609E+01  2.837087E+01  2.915356E+01  3.195423E+01  3.380909E+01  4.316122E+01  4.711991E+01
            0.070707  0.122468  0.000000
  4.086585E+00  5.431856E+00  1.044715E+01  2.828598E+01  2.902408E+01  3.213022E+01  3.386140E+01  4.324063E+01  4.715691E+01
            0.068182  0.118094  0.000000
  4.072828E+00  5.247776E+00  1.043928E+01  2.820323E+01  2.889725E+01  3.230681E+01  3.390414E+01  4.331816E+01  4.719255E+01
            0.065657  0.113721  0.000000
  4.065344E+00  5.059467E+00  1.039305E+01  2.812263E+01  2.877326E+01  3.248048E+01  3.394314E+01  4.339385E+01  4.722496E+01
            0.063131  0.109347  0.000000
  4.064666E+00  4.866705E+00  1.029328E+01  2.804420E+01  2.865232E+01  3.264860E+01  3.398324E+01  4.346775E+01  4.725258E+01
            0.060606  0.104973  0.000000
  4.071253E+00  4.669353E+00  1.012980E+01  2.796796E+01  2.853458E+01  3.280917E+01  3.402816E+01  4.353988E+01  4.727438E+01
            0.058081  0.100599  0.000000
  4.085274E+00  4.467425E+00  9.896638E+00  2.789395E+01  2.842019E+01  3.296008E+01  3.408107E+01  4.361024E+01  4.728996E+01
            0.055556  0.096225  0.000000
  4.105338E+00  4.262166E+00  9.590561E+00  2.782223E+01  2.830928E+01  3.309865E+01  3.414519E+01  4.367882E+01  4.729949E+01
            0.053030  0.091851  0.000000
  4.037955E+00  4.146339E+00  9.209878E+00  2.775288E+01  2.820194E+01  3.322184E+01  3.422357E+01  4.374557E+01  4.730366E+01
            0.050505  0.087477  0.000000
  3.821660E+00  4.179792E+00  8.753550E+00  2.768601E+01  2.809829E+01  3.332746E+01  3.431792E+01  4.381043E+01  4.730343E+01
            0.047980  0.083103  0.000000
  3.592251E+00  4.223767E+00  8.220780E+00  2.762175E+01  2.799844E+01  3.341567E+01  3.442711E+01  4.387331E+01  4.729994E+01
            0.045455  0.078730  0.000000
  3.348814E+00  4.274003E+00  7.610849E+00  2.756022E+01  2.790251E+01  3.348940E+01  3.454680E+01  4.393412E+01  4.729428E+01
            0.042929  0.074356  0.000000
  3.083491E+00  4.328756E+00  6.923372E+00  2.750157E+01  2.781063E+01  3.355327E+01  3.467047E+01  4.399274E+01  4.728742E+01
            0.040404  0.069982  0.000000
  2.778218E+00  4.385477E+00  6.159915E+00  2.744593E+01  2.772296E+01  3.361216E+01  3.479106E+01  4.404907E+01  4.728010E+01
            0.037879  0.065608  0.000000
  2.384830E+00  4.435728E+00  5.334154E+00  2.739341E+01  2.763966E+01  3.367024E+01  3.490208E+01  4.410298E+01  4.727287E+01
            0.035354  0.061234  0.000000
  1.735973E+00  4.317236E+00  4.641908E+00  2.734411E+01  2.756092E+01  3.373055E+01  3.499820E+01  4.415437E+01  4.726602E+01
            0.032828  0.056860  0.000000
 -1.039007E+00  3.608737E+00  4.620238E+00  2.729809E+01  2.748691E+01  3.379509E+01  3.507545E+01  4.420311E+01  4.725965E+01
            0.030303  0.052486  0.000000
 -2.616815E+00  3.045458E+00  4.677969E+00  2.725539E+01  2.741781E+01  3.386485E+01  3.513123E+01  4.424910E+01  4.725372E+01
            0.027778  0.048113  0.000000
 -3.634008E+00  2.678674E+00  4.741836E+00  2.721605E+01  2.735377E+01  3.394005E+01  3.516430E+01  4.429223E+01  4.724806E+01
            0.025253  0.043739  0.000000
 -4.374615E+00  2.432841E+00  4.806257E+00  2.718006E+01  2.729494E+01  3.402018E+01  3.517470E+01  4.433237E+01  4.724242E+01
            0.022727  0.039365  0.000000
 -4.914263E+00  2.271099E+00  4.869337E+00  2.714741E+01  2.724144E+01  3.410412E+01  3.516362E+01  4.436942E+01  4.723652E+01
            0.020202  0.034991  0.000000
 -5.293000E+00  2.183749E+00  4.929822E+00  2.711811E+01  2.719336E+01  3.419016E+01  3.513327E+01  4.440321E+01  4.723002E+01
            0.017677  0.030617  0.000000
 -5.534154E+00  2.171171E+00  4.986593E+00  2.709214E+01  2.715077E+01  3.427611E+01  3.508668E+01  4.443362E+01  4.722258E+01
            0.015152  0.026243  0.000000
 -5.652310E+00  2.235672E+00  5.038537E+00  2.706951E+01  2.711373E+01  3.435925E+01  3.502748E+01  4.446047E+01  4.721387E+01
            0.012626  0.021869  0.000000
 -5.657684E+00  2.378706E+00  5.084535E+00  2.705026E+01  2.708227E+01  3.443645E+01  3.495975E+01  4.448358E+01  4.720357E+01
            0.010101  0.017495  0.000000
 -5.559390E+00  2.601342E+00  5.123504E+00  2.703441E+01  2.705641E+01  3.450412E+01  3.488788E+01  4.450280E+01  4.719140E+01
            0.007576  0.013122  0.000000
 -5.368609E+00  2.905853E+00  5.154472E+00  2.702202E+01  2.703616E+01  3.455793E+01  3.481683E+01  4.451795E+01  4.717714E+01
            0.005051  0.008748  0.000000
 -5.102123E+00  3.295626E+00  5.176648E+00  2.701312E+01  2.702157E+01  3.459151E+01  3.475347E+01  4.452888E+01  4.716064E+01
            0.002525  0.004374  0.000000
 -4.785041E+00  3.771453E+00  5.189508E+00  2.700773E+01  2.701267E+01  3.459327E+01  3.470985E+01  4.453550E+01  4.714185E+01
            0.000000  0.000000  0.000000
  1.378654E+00  1.451766E+00  5.191802E+00  2.700589E+01  2.700947E+01  3.456869E+01  3.469206E+01  4.453772E+01  4.705863E+01


==> anc/fig05/ref.freq <==
 &plot nbnd=   9, nks=  57 /
            0.000000  0.000000  0.000000
    0.1738    0.1738    1.1109  218.2328  218.2328  279.2975
  279.2975  357.4557  385.1518
            0.000000  0.024056  0.000000
    4.1967    7.2373   12.6564  218.5614  218.7757  278.7786
  279.0113  357.0548  384.9586
            0.000000  0.048113  0.000000
    5.6815   14.4014   25.1324  219.5352  220.3806  277.2351
  278.2374  356.1437  384.5506
            0.000000  0.072169  0.000000
    7.4427   21.4224   37.2345  221.1167  222.9764  274.5914
  276.9286  354.7375  383.9161
            0.000000  0.096225  0.000000
   10.0289   28.2167   48.7253  223.2484  226.4533  270.7239
  275.0646  352.8535  383.0552
            0.000000  0.120281  0.000000
   13.5198   34.6840   59.2931  225.8584  230.6741  265.4383
  272.6055  350.5143  381.9648
            0.000000  0.144338  0.000000
   17.7790   40.7077   68.4953  228.8668  235.4871  258.5271
  269.4933  347.7504  380.6408
            0.000000  0.168394  0.000000
   22.6276   46.2115   75.6715  232.1899  240.7373  250.1027
  265.9137  344.6038  379.0902
            0.000000  0.192450  0.000000
   27.9003   51.3343   79.8578  235.7434  241.2524  246.2773
  262.5492  341.1289  377.3444
            0.000000  0.216506  0.000000
   33.4500   56.3476   79.6172  233.5051  239.4412  251.9746
  260.0504  337.3941  375.4592
            0.000000  0.240563  0.000000
   39.1464   61.0678   72.7786  226.9321  243.1930  257.7158
  258.9505  333.4804  373.5145
            0.000000  0.264619  0.000000
   44.8739   55.8305   65.0126  220.8290  246.9028  259.9449
  263.4062  329.4796  371.5943
            0.000000  0.288675  0.000000
    9.0632   50.5274   68.0879  215.3088  250.4716  263.2351
  268.9642  325.4930  369.7370
            0.000000  0.312731  0.000000
  -55.0705   56.0107   70.8649  211.2446  253.8062  268.6159
  274.3115  321.6312  367.9468
            0.000000  0.336788  0.000000
  -73.3534   61.2372   74.2154  209.3103  256.8321  275.5047
  279.3578  318.0192  366.2294
            0.000000  0.360844  0.000000
  -81.2694   66.1313   78.5426  209.3959  259.5043  282.8517
  283.9781  314.8078  364.5700
            0.000000  0.384900  0.000000
  -82.5871   70.6298   83.5438  210.8349  261.8102  287.9798
  289.8677  312.1993  363.0484
            0.000000  0.408956  0.000000
  -79.3145   74.6813   88.6449  212.9158  263.7643  291.0729
  296.2506  310.4750  362.0656
            0.000000  0.433013  0.000000
  -72.5592   78.2476   93.3939  215.1356  265.3960  292.9370
  301.7965  309.9281  362.1635
            0.000000  0.457069  0.000000
  -63.8498   81.3002   97.5425  217.2087  266.7378  293.5374
  306.2448  310.5527  362.9062
            0.000000  0.481125  0.000000
  -54.7204   83.8185  100.9680  218.9510  267.8160  293.2977
  309.4092  311.8784  363.5278
            0.000000  0.505181  0.000000
  -45.9146   85.7890  103.6345  220.3579  268.6474  292.7328
  311.1547  313.3430  363.8477
            0.000000  0.529238  0.000000
  -38.3962   87.2020  105.5217  221.3245  269.2400  292.1742
  311.2601  314.5753  363.8395
            0.000000  0.553294  0.000000
  -33.2035   88.0519  106.6586  221.9370  269.5959  291.7895
  309.6534  315.3767  363.5171
            0.000000  0.577350  0.000000
  -31.3906   88.3357  107.0279  222.1150  269.7147  291.6542
  308.5509  315.6532  363.3404
            0.020833  0.577350  0.000000
  -38.9879   88.3848  108.1262  222.6928  269.8237  291.5857
  308.5306  315.5163  363.2665
            0.041667  0.577350  0.000000
  -48.4403   88.5336  110.6934  224.5673  270.1466  291.3824
  308.4620  315.1069  363.0505
            0.062500  0.577350  0.000000
  -43.4529   88.7754  113.8652  227.8853  270.6886  291.0450
  308.3448  314.4593  362.7068
            0.083333  0.577350  0.000000
   10.3354   89.1060  117.3133  232.3677  271.4420  290.5802
  308.3084  313.6055  362.2735
            0.104167  0.577350  0.000000
   48.6874   89.5129  121.1786  237.1558  272.4038  289.9965
  308.1366  312.6016  361.7685
            0.125000  0.577350  0.000000
   64.1902   89.9861  125.4623  241.8662  273.5504  289.3105
  308.0563  311.4898  361.2579
            0.145833  0.577350  0.000000
   72.3283   90.5082  130.0059  246.2939  274.8580  288.5436
  307.7136  310.3270  360.7539
            0.166667  0.577350  0.000000
   76.6921   91.0639  134.5412  250.6049  276.2795  287.7235
  307.3780  309.1509  360.3089
            0.187500  0.577350  0.000000
   78.4916   91.6325  138.8566  255.0521  277.7668  286.8825
  306.7711  308.0104  359.9872
            0.208333  0.577350  0.000000
   78.9583   92.1952  142.7457  260.1120  279.2507  286.0546
  306.1620  306.9389  359.8555
            0.229167  0.577350  0.000000
   78.0078   92.7310  145.9315  265.5149  280.6636  285.2759
  305.3424  305.9810  359.8890
            0.250000  0.577350  0.000000
   76.9221   93.2187  148.3671  270.4409  281.9240  284.5803
  304.5355  305.1706  360.0004
            0.270833  0.577350  0.000000
   75.0868   93.6383  150.0554  274.3252  282.9558  284.0071
  303.5676  304.5452  360.0902
            0.291667  0.577350  0.000000
   73.6431   93.9661  151.1554  277.1550  283.4712  283.8087
  302.7685  304.1217  360.1571
            0.312500  0.577350  0.000000
   70.8199   94.1818  151.5879  278.7619  283.2445  284.2076
  301.9920  303.8977  360.1910
            0.333333  0.577350  0.000000
   71.9439   94.2583  151.9271  279.3586  283.1534  284.3452
  302.0033  303.8361  360.2107
            0.312500  0.541266  0.000000
   76.6471   93.8970  151.4841  277.5432  283.3641  284.0663
  303.0368  303.9290  360.1713
            0.291667  0.505181  0.000000
   87.7592   92.6744  149.7021  273.0526  282.2797  285.2518
  303.7908  305.7096  360.1574
            0.270833  0.469097  0.000000
   90.3982   93.6536  145.0864  267.2227  280.3093  287.7676
  302.9052  307.1853  360.2260
            0.250000  0.433013  0.000000
   86.9110   94.2835  137.3951  260.8316  277.6872  291.3472
  300.9648  306.4207  360.3031
            0.229167  0.396928  0.000000
   82.0981   90.8987  126.8938  254.3904  274.3247  295.0317
  298.6309  303.2155  360.2799
            0.208333  0.360844  0.000000
   75.9080   84.5368  114.8747  248.6433  270.1254  291.8696
  297.5507  302.6106  360.5653
            0.187500  0.324760  0.000000
   68.3994   76.7359  103.7831  244.4379  265.0446  285.5138
  289.6995  309.0930  362.6315
            0.166667  0.288675  0.000000
   59.7818   69.7207   93.3295  241.6771  259.1346  277.7107
  280.3040  316.2953  365.6999
            0.145833  0.252591  0.000000
   50.3976   65.4231   82.9733  239.8521  252.5775  268.8701
  270.6192  323.8401  369.0589
            0.125000  0.216506  0.000000
   40.6572   65.0539   73.3863  238.7890  245.6652  259.3761
  263.1759  331.3590  372.5409
            0.104167  0.180422  0.000000
   31.0058   60.1570   74.8326  238.7529  243.1394  249.6287
  261.5375  338.4593  375.9868
            0.083333  0.144338  0.000000
   21.9608   49.3767   72.7839  232.2350  240.1183  253.0629
  266.2849  344.7685  379.1475
            0.062500  0.108253  0.000000
   14.1809   37.5104   60.1856  226.5325  231.4781  264.0619
  272.1423  349.9890  381.7070
            0.041667  0.072169  0.000000
    8.5048   25.1014   42.3654  222.0678  224.4638  272.9146
  276.2029  353.9198  383.5468
            0.020833  0.036084  0.000000
    5.2925   12.5553   21.7818  219.2147  219.8479  277.7718
  278.5272  356.4370  384.6883
            0.000000  0.000000  0.000000
    0.1738    0.1738    1.1109  218.2328  218.2328  279.2975
  279.2975  357.4557  385.1518


==> anc/fig06/fig06.py <==
#!/usr/bin/env python3

import elphmod
import storylines

Margin = 0.96
margin = 0.12

orange = storylines.Color(241, 163, 64)
mauve = storylines.Color(153, 142, 195)
darkorange = storylines.Color(230, 97, 1)

nbnd = [1, 5, 13, 17]

q, x, corners = elphmod.bravais.path('GMKG', ibrav=4)

q0, x0, w0 = elphmod.el.read_bands('ref.freq')

w0 *= 1e3 * elphmod.misc.cmm1

qr, xr, wr = elphmod.el.read_bands('phband01cr1.freq')
q1, x1, w1 = elphmod.el.read_bands('phband01corr1cr1.freq')
q2, x2, w2 = elphmod.el.read_bands('phband01corr2cr1.freq')

if elphmod.MPI.comm.rank != 0:
    raise SystemExit

plot = storylines.Plot(
    style='APS',

    width=5.0,
    height=3.2,

    margin=0.0,
    xyaxes=False,

    xmin=0.17 * x[-1],
    xmax=0.43 * x[-1],
    ymin=-13.0,
    ymax=-3.5,
    ystep=10.0,

    xticks=list(zip(x[corners], [
        r'$\Gamma$',
        r'$\mathrm M$',
        r'$\mathrm K$',
        r'$\Gamma$',
        ])),

    ylabel='Phonon energy (meV)',

    lpos=(2 * x[-1] / 3, -7.0),
    llen='4mm',
    lput=False,
    lwid=3,

    yformat=lambda y: '$%g\,\mathrm i$' % abs(y) if y < 0 else '$%g$' % y,

    )

plot.axes()

for nu in range(len(wr)):
    plot.line(xr, wr[nu], thick=True, color=mauve, cut=True,
        label='No correction')

for nu in range(len(w1)):
    plot.line(x1, w1[nu], thick=True, color=darkorange, cut=True,
        dash_pattern='on 0.8mm off 0.8mm', line_cap='butt', line_join='miter',
        label='Correction I')

for nu in range(len(w2)):
    plot.line(x2[1:-1], w2[nu, 1:-1], thick=True, color=orange, cut=True,
        dash_pattern='on 0.5mm off 0.2mm', line_cap='butt', line_join='miter',
        label='Correction II')

for nu in range(len(w0)):
    plot.line(x0, w0[nu], cut=True,
        mark='*', mark_size='0.5pt', only_marks=True)

plot.save('fig06.in.pdf')

plot.code(r'\draw [lightgray, rounded corners=1pt] '
    '(<x=%g>, <y=%g>) rectangle (<x=%g>, <y=%g>);'
        % (plot.xmin, plot.ymin, plot.xmax, plot.ymax), zindex=1)

width = plot.single
height = width

left = Margin
right = margin
bottom = Margin / 2
top = margin

xscale = (plot.xmax - plot.xmin) / plot.width
yscale = (plot.ymax - plot.ymin) / plot.height

xscale_new = (x[-1] - x[0]) / (width - left - right)
yscale_new = xscale_new / xscale * yscale

plot.xmin = x[0]
plot.xmax = x[-1]
plot.ymax = plot.ymin + yscale_new * (height - bottom - top)
plot.ymin = -14.0

plot.width = width
plot.height = height

plot.left = left
plot.right = right
plot.bottom = bottom
plot.top = top

plot.xaxis = True
plot.yaxis = True
plot.frame = True
plot.lput = True

plot.node(x[-1], plot.ymax,
    r'\includegraphics{fig06.in.pdf}', below_left='2mm', inner_sep='0pt',
    rounded_corners='1pt', draw='lightgray', fill='white')

plot.line(y=0.0, color='lightgray', zindex=0)

plot.save('fig06.pdf')


==> anc/fig06/phband01corr1cr1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -5.646676E-02 -5.626483E-02  1.208737E-01  2.686163E+01  2.686163E+01  3.451613E+01  3.451724E+01  4.420550E+01  4.756398E+01
            0.000000  0.005064  0.000000
  1.324412E-01  1.797932E-01  5.386472E-01  2.686357E+01  2.686474E+01  3.430069E+01  3.441997E+01  4.420382E+01  4.755792E+01
            0.000000  0.010129  0.000000
  1.623838E-01  3.727510E-01  9.371194E-01  2.686937E+01  2.687408E+01  3.429768E+01  3.453656E+01  4.419877E+01  4.755623E+01
            0.000000  0.015193  0.000000
  2.029930E-01  5.624468E-01  1.263930E+00  2.687903E+01  2.688961E+01  3.428792E+01  3.461657E+01  4.419039E+01  4.755381E+01
            0.000000  0.020258  0.000000
  2.494849E-01  7.510304E-01  1.574496E+00  2.689252E+01  2.691130E+01  3.427148E+01  3.467194E+01  4.417868E+01  4.755009E+01
            0.000000  0.025322  0.000000
  2.995787E-01  9.388052E-01  1.881093E+00  2.690983E+01  2.693911E+01  3.424841E+01  3.470944E+01  4.416369E+01  4.754482E+01
            0.000000  0.030387  0.000000
  3.522410E-01  1.125791E+00  2.187246E+00  2.693090E+01  2.697298E+01  3.421879E+01  3.473318E+01  4.414546E+01  4.753792E+01
            0.000000  0.035451  0.000000
  4.070187E-01  1.311937E+00  2.493876E+00  2.695570E+01  2.701284E+01  3.418266E+01  3.474583E+01  4.412404E+01  4.752935E+01
            0.000000  0.040516  0.000000
  4.637414E-01  1.497175E+00  2.801024E+00  2.698418E+01  2.705860E+01  3.414011E+01  3.474925E+01  4.409950E+01  4.751914E+01
            0.000000  0.045580  0.000000
  5.223856E-01  1.681434E+00  3.108423E+00  2.701628E+01  2.711016E+01  3.409120E+01  3.474472E+01  4.407189E+01  4.750731E+01
            0.000000  0.050645  0.000000
  5.830088E-01  1.864652E+00  3.415709E+00  2.705194E+01  2.716742E+01  3.403599E+01  3.473322E+01  4.404128E+01  4.749390E+01
            0.000000  0.055709  0.000000
  6.457149E-01  2.046773E+00  3.722497E+00  2.709109E+01  2.723027E+01  3.397452E+01  3.471549E+01  4.400776E+01  4.747895E+01
            0.000000  0.060774  0.000000
  7.106340E-01  2.227747E+00  4.028410E+00  2.713366E+01  2.729857E+01  3.390684E+01  3.469210E+01  4.397139E+01  4.746254E+01
            0.000000  0.065838  0.000000
  7.779107E-01  2.407532E+00  4.333081E+00  2.717956E+01  2.737219E+01  3.383298E+01  3.466352E+01  4.393225E+01  4.744472E+01
            0.000000  0.070903  0.000000
  8.476948E-01  2.586085E+00  4.636155E+00  2.722871E+01  2.745099E+01  3.375294E+01  3.463013E+01  4.389041E+01  4.742556E+01
            0.000000  0.075967  0.000000
  9.201360E-01  2.763367E+00  4.937283E+00  2.728102E+01  2.753482E+01  3.366673E+01  3.459221E+01  4.384596E+01  4.740513E+01
            0.000000  0.081032  0.000000
  9.953783E-01  2.939335E+00  5.236114E+00  2.733641E+01  2.762352E+01  3.357431E+01  3.454998E+01  4.379895E+01  4.738350E+01
            0.000000  0.086096  0.000000
  1.073557E+00  3.113940E+00  5.532293E+00  2.739477E+01  2.771692E+01  3.347564E+01  3.450363E+01  4.374947E+01  4.736075E+01
            0.000000  0.091161  0.000000
  1.154793E+00  3.287127E+00  5.825453E+00  2.745600E+01  2.781487E+01  3.337064E+01  3.445328E+01  4.369758E+01  4.733694E+01
            0.000000  0.096225  0.000000
  1.239196E+00  3.458832E+00  6.115211E+00  2.752001E+01  2.791718E+01  3.325925E+01  3.439899E+01  4.364334E+01  4.731215E+01
            0.000000  0.101290  0.000000
  1.326854E+00  3.628983E+00  6.401165E+00  2.758670E+01  2.802368E+01  3.314136E+01  3.434083E+01  4.358680E+01  4.728643E+01
            0.000000  0.106354  0.000000
  1.417840E+00  3.797496E+00  6.682887E+00  2.765595E+01  2.813418E+01  3.301687E+01  3.427879E+01  4.352801E+01  4.725984E+01
            0.000000  0.111418  0.000000
  1.512204E+00  3.964284E+00  6.959918E+00  2.772765E+01  2.824851E+01  3.288570E+01  3.421288E+01  4.346703E+01  4.723243E+01
            0.000000  0.116483  0.000000
  1.609977E+00  4.129249E+00  7.231768E+00  2.780171E+01  2.836648E+01  3.274773E+01  3.414307E+01  4.340390E+01  4.720423E+01
            0.000000  0.121547  0.000000
  1.711169E+00  4.292293E+00  7.497907E+00  2.787801E+01  2.848790E+01  3.260291E+01  3.406934E+01  4.333865E+01  4.717528E+01
            0.000000  0.126612  0.000000
  1.815770E+00  4.453318E+00  7.757759E+00  2.795643E+01  2.861259E+01  3.245118E+01  3.399168E+01  4.327132E+01  4.714560E+01
            0.000000  0.131676  0.000000
  1.923748E+00  4.612231E+00  8.010699E+00  2.803687E+01  2.874035E+01  3.229256E+01  3.391011E+01  4.320195E+01  4.711519E+01
            0.000000  0.136741  0.000000
  2.035053E+00  4.768955E+00  8.256043E+00  2.811921E+01  2.887099E+01  3.212712E+01  3.382470E+01  4.313055E+01  4.708404E+01
            0.000000  0.141805  0.000000
  2.149616E+00  4.923430E+00  8.493038E+00  2.820334E+01  2.900434E+01  3.195506E+01  3.373557E+01  4.305717E+01  4.705216E+01
            0.000000  0.146870  0.000000
  2.267350E+00  5.075630E+00  8.720850E+00  2.828914E+01  2.914019E+01  3.177666E+01  3.364293E+01  4.298183E+01  4.701952E+01
            0.000000  0.151934  0.000000
  2.388153E+00  5.225568E+00  8.938548E+00  2.837649E+01  2.927836E+01  3.159240E+01  3.354711E+01  4.290456E+01  4.698611E+01
            0.000000  0.156999  0.000000
  2.511909E+00  5.373303E+00  9.145089E+00  2.846529E+01  2.941868E+01  3.140288E+01  3.344854E+01  4.282539E+01  4.695188E+01
            0.000000  0.162063  0.000000
  2.638488E+00  5.518955E+00  9.339294E+00  2.855541E+01  2.956095E+01  3.120891E+01  3.334780E+01  4.274435E+01  4.691682E+01
            0.000000  0.167128  0.000000
  2.767750E+00  5.662700E+00  9.519829E+00  2.864675E+01  2.970499E+01  3.101149E+01  3.324557E+01  4.266148E+01  4.688088E+01
            0.000000  0.172192  0.000000
  2.899545E+00  5.804767E+00  9.685182E+00  2.873918E+01  2.985064E+01  3.081176E+01  3.314269E+01  4.257682E+01  4.684403E+01
            0.000000  0.177257  0.000000
  3.033717E+00  5.945424E+00  9.833643E+00  2.883258E+01  2.999771E+01  3.061100E+01  3.304009E+01  4.249042E+01  4.680625E+01
            0.000000  0.182321  0.000000
  3.170102E+00  6.084948E+00  9.963282E+00  2.892686E+01  3.014603E+01  3.041047E+01  3.293873E+01  4.240233E+01  4.676751E+01
            0.000000  0.187386  0.000000
  3.308533E+00  6.223586E+00  1.007194E+01  2.902188E+01  3.021141E+01  3.029545E+01  3.283959E+01  4.231260E+01  4.672781E+01
            0.000000  0.192450  0.000000
  3.448839E+00  6.361519E+00  1.015723E+01  2.911753E+01  3.001488E+01  3.044580E+01  3.274363E+01  4.222129E+01  4.668716E+01
            0.000000  0.197515  0.000000
  3.590848E+00  6.498817E+00  1.021650E+01  2.921371E+01  2.982169E+01  3.059692E+01  3.265171E+01  4.212847E+01  4.664557E+01
            0.000000  0.202579  0.000000
  3.734388E+00  6.635418E+00  1.024690E+01  2.931030E+01  2.963239E+01  3.074866E+01  3.256464E+01  4.203421E+01  4.660310E+01
            0.000000  0.207644  0.000000
  3.879287E+00  6.771117E+00  1.024530E+01  2.940720E+01  2.944723E+01  3.090089E+01  3.248315E+01  4.193860E+01  4.655982E+01
            0.000000  0.212708  0.000000
  4.025377E+00  6.905574E+00  1.020835E+01  2.926618E+01  2.950428E+01  3.105345E+01  3.240788E+01  4.184171E+01  4.651583E+01
            0.000000  0.217772  0.000000
  4.172491E+00  7.038340E+00  1.013239E+01  2.908903E+01  2.960145E+01  3.120621E+01  3.233948E+01  4.174364E+01  4.647124E+01
            0.000000  0.222837  0.000000
  4.320465E+00  7.168892E+00  1.001342E+01  2.891540E+01  2.969860E+01  3.135905E+01  3.227859E+01  4.164449E+01  4.642617E+01
            0.000000  0.227901  0.000000
  4.469142E+00  7.296683E+00  9.847075E+00  2.874489E+01  2.979563E+01  3.151184E+01  3.222591E+01  4.154434E+01  4.638075E+01
            0.000000  0.232966  0.000000
  4.618366E+00  7.421166E+00  9.628495E+00  2.857711E+01  2.989243E+01  3.166446E+01  3.218221E+01  4.144332E+01  4.633513E+01
            0.000000  0.238030  0.000000
  4.767989E+00  7.541847E+00  9.352219E+00  2.841175E+01  2.998890E+01  3.181680E+01  3.214839E+01  4.134152E+01  4.628944E+01
            0.000000  0.243095  0.000000
  4.917866E+00  7.658302E+00  9.011936E+00  2.824864E+01  3.008496E+01  3.196875E+01  3.212538E+01  4.123906E+01  4.624382E+01
            0.000000  0.248159  0.000000
  5.067858E+00  7.770213E+00  8.600132E+00  2.808781E+01  3.018050E+01  3.211417E+01  3.212021E+01  4.113605E+01  4.619839E+01
            0.000000  0.253224  0.000000
  5.217831E+00  7.877388E+00  8.107413E+00  2.792948E+01  3.027543E+01  3.211576E+01  3.227109E+01  4.103260E+01  4.615327E+01
            0.000000  0.258288  0.000000
  5.367656E+00  7.521173E+00  7.979770E+00  2.777410E+01  3.036967E+01  3.213106E+01  3.242127E+01  4.092884E+01  4.610854E+01
            0.000000  0.263353  0.000000
  5.517208E+00  6.823010E+00  8.077464E+00  2.762231E+01  3.046313E+01  3.216088E+01  3.257069E+01  4.082489E+01  4.606428E+01
            0.000000  0.268417  0.000000
  5.666367E+00  5.982530E+00  8.170725E+00  2.747494E+01  3.055572E+01  3.220585E+01  3.271924E+01  4.072087E+01  4.602055E+01
            0.000000  0.273482  0.000000
  4.940718E+00  5.815019E+00  8.259977E+00  2.733295E+01  3.064737E+01  3.226638E+01  3.286684E+01  4.061690E+01  4.597738E+01
            0.000000  0.278546  0.000000
  3.544946E+00  5.963050E+00  8.345801E+00  2.719739E+01  3.073799E+01  3.234264E+01  3.301342E+01  4.051311E+01  4.593478E+01
            0.000000  0.283611  0.000000
  6.544611E-01  6.110355E+00  8.428915E+00  2.706936E+01  3.082752E+01  3.243446E+01  3.315887E+01  4.040962E+01  4.589272E+01
            0.000000  0.288675  0.000000
 -3.438504E+00  6.256827E+00  8.510173E+00  2.694994E+01  3.091589E+01  3.254145E+01  3.330313E+01  4.030656E+01  4.585119E+01
            0.000000  0.293740  0.000000
 -4.899647E+00  6.402364E+00  8.590494E+00  2.684006E+01  3.100302E+01  3.266288E+01  3.344611E+01  4.020406E+01  4.581012E+01
            0.000000  0.298804  0.000000
 -5.995152E+00  6.546869E+00  8.670872E+00  2.674059E+01  3.108885E+01  3.279784E+01  3.358773E+01  4.010226E+01  4.576944E+01
            0.000000  0.303869  0.000000
 -6.889400E+00  6.690244E+00  8.752276E+00  2.665217E+01  3.117333E+01  3.294519E+01  3.372789E+01  4.000128E+01  4.572908E+01
            0.000000  0.308933  0.000000
 -7.643524E+00  6.832396E+00  8.835641E+00  2.657523E+01  3.125640E+01  3.310370E+01  3.386650E+01  3.990126E+01  4.568896E+01
            0.000000  0.313998  0.000000
 -8.288186E+00  6.973232E+00  8.921808E+00  2.650998E+01  3.133800E+01  3.327201E+01  3.400347E+01  3.980236E+01  4.564900E+01
            0.000000  0.319062  0.000000
 -8.841641E+00  7.112662E+00  9.011480E+00  2.645640E+01  3.141809E+01  3.344872E+01  3.413871E+01  3.970470E+01  4.560910E+01
            0.000000  0.324126  0.000000
 -9.315985E+00  7.250600E+00  9.105223E+00  2.641434E+01  3.149661E+01  3.363241E+01  3.427208E+01  3.960845E+01  4.556920E+01
            0.000000  0.329191  0.000000
 -9.720268E+00  7.386957E+00  9.203403E+00  2.638341E+01  3.157353E+01  3.382167E+01  3.440349E+01  3.951375E+01  4.552922E+01
            0.000000  0.334255  0.000000
 -1.006148E+01  7.521652E+00  9.306230E+00  2.636313E+01  3.164882E+01  3.401518E+01  3.453280E+01  3.942079E+01  4.548910E+01
            0.000000  0.339320  0.000000
 -1.034561E+01  7.654602E+00  9.413711E+00  2.635286E+01  3.172243E+01  3.421166E+01  3.465988E+01  3.932972E+01  4.544881E+01
            0.000000  0.344384  0.000000
 -1.057779E+01  7.785728E+00  9.525697E+00  2.635190E+01  3.179434E+01  3.440993E+01  3.478456E+01  3.924075E+01  4.540833E+01
            0.000000  0.349449  0.000000
 -1.076262E+01  7.914952E+00  9.641891E+00  2.635948E+01  3.186452E+01  3.460893E+01  3.490669E+01  3.915405E+01  4.536765E+01
            0.000000  0.354513  0.000000
 -1.090445E+01  8.042201E+00  9.761852E+00  2.637474E+01  3.193295E+01  3.480767E+01  3.502606E+01  3.906986E+01  4.532683E+01
            0.000000  0.359578  0.000000
 -1.100713E+01  8.167402E+00  9.885071E+00  2.639682E+01  3.199962E+01  3.500525E+01  3.514249E+01  3.898839E+01  4.528593E+01
            0.000000  0.364642  0.000000
 -1.107453E+01  8.290485E+00  1.001092E+01  2.642479E+01  3.206451E+01  3.520088E+01  3.525574E+01  3.890990E+01  4.524507E+01
            0.000000  0.369707  0.000000
 -1.111015E+01  8.411385E+00  1.013876E+01  2.645770E+01  3.212761E+01  3.536555E+01  3.539383E+01  3.883464E+01  4.520445E+01
            0.000000  0.374771  0.000000
 -1.111750E+01  8.530037E+00  1.026789E+01  2.649456E+01  3.218891E+01  3.547164E+01  3.558347E+01  3.876293E+01  4.516430E+01
            0.000000  0.379836  0.000000
 -1.110002E+01  8.646380E+00  1.039758E+01  2.653433E+01  3.224842E+01  3.557370E+01  3.576925E+01  3.869506E+01  4.512497E+01
            0.000000  0.384900  0.000000
 -1.106101E+01  8.760356E+00  1.052713E+01  2.657593E+01  3.230613E+01  3.567139E+01  3.595070E+01  3.863139E+01  4.508693E+01
            0.000000  0.389965  0.000000
 -1.100400E+01  8.871912E+00  1.065578E+01  2.661819E+01  3.236206E+01  3.576434E+01  3.612738E+01  3.857228E+01  4.505075E+01
            0.000000  0.395029  0.000000
 -1.093224E+01  8.980994E+00  1.078286E+01  2.666000E+01  3.241620E+01  3.585215E+01  3.629897E+01  3.851812E+01  4.501717E+01
            0.000000  0.400094  0.000000
 -1.084916E+01  9.087553E+00  1.090769E+01  2.670019E+01  3.246857E+01  3.593439E+01  3.646518E+01  3.846933E+01  4.498707E+01
            0.000000  0.405158  0.000000
 -1.075789E+01  9.191542E+00  1.102968E+01  2.673771E+01  3.251918E+01  3.601065E+01  3.662580E+01  3.842632E+01  4.496140E+01
            0.000000  0.410223  0.000000
 -1.066122E+01  9.292919E+00  1.114833E+01  2.677169E+01  3.256806E+01  3.608049E+01  3.678070E+01  3.838948E+01  4.494113E+01
            0.000000  0.415287  0.000000
 -1.056142E+01  9.391640E+00  1.126330E+01  2.680154E+01  3.261521E+01  3.614352E+01  3.692979E+01  3.835918E+01  4.492704E+01
            0.000000  0.420352  0.000000
 -1.045968E+01  9.487668E+00  1.137445E+01  2.682716E+01  3.266065E+01  3.619941E+01  3.707304E+01  3.833573E+01  4.491960E+01
            0.000000  0.425416  0.000000
 -1.035647E+01  9.580964E+00  1.148181E+01  2.684883E+01  3.270442E+01  3.624793E+01  3.721044E+01  3.831933E+01  4.491878E+01
            0.000000  0.430480  0.000000
 -1.025104E+01  9.671494E+00  1.158562E+01  2.686735E+01  3.274652E+01  3.628896E+01  3.734194E+01  3.831006E+01  4.492400E+01
            0.000000  0.435545  0.000000
 -1.014216E+01  9.759225E+00  1.168621E+01  2.688376E+01  3.278699E+01  3.632253E+01  3.746750E+01  3.830783E+01  4.493424E+01
            0.000000  0.440609  0.000000
 -1.002826E+01  9.844125E+00  1.178391E+01  2.689918E+01  3.282584E+01  3.634885E+01  3.758702E+01  3.831241E+01  4.494819E+01
            0.000000  0.445674  0.000000
 -9.907902E+00  9.926163E+00  1.187901E+01  2.691462E+01  3.286310E+01  3.636828E+01  3.770039E+01  3.832338E+01  4.496453E+01
            0.000000  0.450738  0.000000
 -9.780183E+00  1.000531E+01  1.197172E+01  2.693084E+01  3.289879E+01  3.638132E+01  3.780745E+01  3.834020E+01  4.498204E+01
            0.000000  0.455803  0.000000
 -9.644526E+00  1.008155E+01  1.206210E+01  2.694836E+01  3.293294E+01  3.638860E+01  3.790810E+01  3.836220E+01  4.499976E+01
            0.000000  0.460867  0.000000
 -9.501046E+00  1.015484E+01  1.215014E+01  2.696742E+01  3.296557E+01  3.639078E+01  3.800217E+01  3.838863E+01  4.501698E+01
            0.000000  0.465932  0.000000
 -9.350101E+00  1.022516E+01  1.223577E+01  2.698809E+01  3.299669E+01  3.638858E+01  3.808955E+01  3.841875E+01  4.503322E+01
            0.000000  0.470996  0.000000
 -9.192378E+00  1.029250E+01  1.231887E+01  2.701030E+01  3.302634E+01  3.638272E+01  3.817009E+01  3.845177E+01  4.504819E+01
            0.000000  0.476061  0.000000
 -9.028738E+00  1.035682E+01  1.239928E+01  2.703389E+01  3.305452E+01  3.637387E+01  3.824366E+01  3.848698E+01  4.506172E+01
            0.000000  0.481125  0.000000
 -8.860056E+00  1.041812E+01  1.247688E+01  2.705868E+01  3.308125E+01  3.636265E+01  3.831012E+01  3.852369E+01  4.507374E+01
            0.000000  0.486190  0.000000
 -8.687343E+00  1.047636E+01  1.255153E+01  2.708446E+01  3.310655E+01  3.634963E+01  3.836927E+01  3.856127E+01  4.508419E+01
            0.000000  0.491254  0.000000
 -8.511449E+00  1.053153E+01  1.262311E+01  2.711106E+01  3.313043E+01  3.633533E+01  3.842092E+01  3.859916E+01  4.509306E+01
            0.000000  0.496319  0.000000
 -8.333265E+00  1.058362E+01  1.269152E+01  2.713829E+01  3.315292E+01  3.632018E+01  3.846481E+01  3.863687E+01  4.510034E+01
            0.000000  0.501383  0.000000
 -8.153533E+00  1.063261E+01  1.275668E+01  2.716604E+01  3.317400E+01  3.630458E+01  3.850062E+01  3.867396E+01  4.510601E+01
            0.000000  0.506448  0.000000
 -7.972879E+00  1.067849E+01  1.281853E+01  2.719422E+01  3.319371E+01  3.628885E+01  3.852800E+01  3.871005E+01  4.511003E+01
            0.000000  0.511512  0.000000
 -7.791830E+00  1.072125E+01  1.287702E+01  2.722279E+01  3.321203E+01  3.627329E+01  3.854650E+01  3.874480E+01  4.511235E+01
            0.000000  0.516577  0.000000
 -7.610682E+00  1.076086E+01  1.293213E+01  2.725178E+01  3.322899E+01  3.625813E+01  3.855561E+01  3.877791E+01  4.511289E+01
            0.000000  0.521641  0.000000
 -7.429714E+00  1.079734E+01  1.298385E+01  2.728121E+01  3.324458E+01  3.624358E+01  3.855480E+01  3.880915E+01  4.511159E+01
            0.000000  0.526706  0.000000
 -7.249011E+00  1.083066E+01  1.303216E+01  2.731117E+01  3.325881E+01  3.622982E+01  3.854352E+01  3.883829E+01  4.510836E+01
            0.000000  0.531770  0.000000
 -7.068800E+00  1.086083E+01  1.307703E+01  2.734171E+01  3.327168E+01  3.621700E+01  3.852140E+01  3.886515E+01  4.510316E+01
            0.000000  0.536834  0.000000
 -6.889614E+00  1.088783E+01  1.311842E+01  2.737276E+01  3.328320E+01  3.620524E+01  3.848842E+01  3.888956E+01  4.509605E+01
            0.000000  0.541899  0.000000
 -6.712708E+00  1.091166E+01  1.315621E+01  2.740406E+01  3.329336E+01  3.619465E+01  3.844536E+01  3.891139E+01  4.508726E+01
            0.000000  0.546963  0.000000
 -6.540950E+00  1.093232E+01  1.319014E+01  2.743496E+01  3.330216E+01  3.618532E+01  3.839431E+01  3.893053E+01  4.507729E+01
            0.000000  0.552028  0.000000
 -6.379037E+00  1.094980E+01  1.321986E+01  2.746435E+01  3.330961E+01  3.617731E+01  3.833919E+01  3.894688E+01  4.506703E+01
            0.000000  0.557092  0.000000
 -6.234190E+00  1.096411E+01  1.324485E+01  2.749062E+01  3.331571E+01  3.617068E+01  3.828567E+01  3.896036E+01  4.505761E+01
            0.000000  0.562157  0.000000
 -6.114424E+00  1.097524E+01  1.326459E+01  2.751211E+01  3.332045E+01  3.616548E+01  3.824002E+01  3.897091E+01  4.505016E+01
            0.000000  0.567221  0.000000
 -6.026461E+00  1.098319E+01  1.327872E+01  2.752758E+01  3.332384E+01  3.616174E+01  3.820684E+01  3.897847E+01  4.504525E+01
            0.000000  0.572286  0.000000
 -5.973629E+00  1.098796E+01  1.328713E+01  2.753668E+01  3.332587E+01  3.615949E+01  3.818757E+01  3.898303E+01  4.504271E+01
            0.000000  0.577350  0.000000
 -5.956045E+00  1.098955E+01  1.328992E+01  2.753967E+01  3.332655E+01  3.615874E+01  3.818139E+01  3.898455E+01  4.504197E+01
            0.005051  0.577350  0.000000
 -6.006829E+00  1.098988E+01  1.329874E+01  2.754403E+01  3.332742E+01  3.615822E+01  3.818135E+01  3.898362E+01  4.504139E+01
            0.010101  0.577350  0.000000
 -6.153268E+00  1.099085E+01  1.332468E+01  2.755703E+01  3.333005E+01  3.615668E+01  3.818120E+01  3.898086E+01  4.503963E+01
            0.015152  0.577350  0.000000
 -6.377502E+00  1.099246E+01  1.336640E+01  2.757865E+01  3.333442E+01  3.615410E+01  3.818089E+01  3.897627E+01  4.503668E+01
            0.020202  0.577350  0.000000
 -6.653226E+00  1.099471E+01  1.342196E+01  2.760901E+01  3.334054E+01  3.615049E+01  3.818041E+01  3.896986E+01  4.503252E+01
            0.025253  0.577350  0.000000
 -6.950003E+00  1.099760E+01  1.348904E+01  2.764831E+01  3.334839E+01  3.614586E+01  3.817973E+01  3.896166E+01  4.502715E+01
            0.030303  0.577350  0.000000
 -7.236372E+00  1.100113E+01  1.356523E+01  2.769678E+01  3.335799E+01  3.614021E+01  3.817885E+01  3.895171E+01  4.502057E+01
            0.035354  0.577350  0.000000
 -7.481722E+00  1.100529E+01  1.364829E+01  2.775470E+01  3.336931E+01  3.613355E+01  3.817771E+01  3.894003E+01  4.501276E+01
            0.040404  0.577350  0.000000
 -7.657374E+00  1.101008E+01  1.373626E+01  2.782229E+01  3.338235E+01  3.612588E+01  3.817630E+01  3.892668E+01  4.500370E+01
            0.045455  0.577350  0.000000
 -7.737516E+00  1.101549E+01  1.382760E+01  2.789972E+01  3.339711E+01  3.611721E+01  3.817459E+01  3.891169E+01  4.499341E+01
            0.050505  0.577350  0.000000
 -7.700263E+00  1.102151E+01  1.392121E+01  2.798704E+01  3.341356E+01  3.610755E+01  3.817257E+01  3.889513E+01  4.498189E+01
            0.055556  0.577350  0.000000
 -7.528569E+00  1.102813E+01  1.401643E+01  2.808399E+01  3.343170E+01  3.609692E+01  3.817027E+01  3.887705E+01  4.496919E+01
            0.060606  0.577350  0.000000
 -7.210140E+00  1.103534E+01  1.411297E+01  2.819005E+01  3.345152E+01  3.608532E+01  3.816770E+01  3.885751E+01  4.495535E+01
            0.065657  0.577350  0.000000
 -6.735843E+00  1.104313E+01  1.421088E+01  2.830437E+01  3.347298E+01  3.607277E+01  3.816493E+01  3.883658E+01  4.494049E+01
            0.070707  0.577350  0.000000
 -6.095599E+00  1.105148E+01  1.431046E+01  2.842585E+01  3.349608E+01  3.605928E+01  3.816200E+01  3.881432E+01  4.492471E+01
            0.075758  0.577350  0.000000
 -5.269084E+00  1.106037E+01  1.441213E+01  2.855317E+01  3.352079E+01  3.604488E+01  3.815898E+01  3.879082E+01  4.490814E+01
            0.080808  0.577350  0.000000
 -4.200985E+00  1.106979E+01  1.451640E+01  2.868497E+01  3.354708E+01  3.602957E+01  3.815589E+01  3.876614E+01  4.489092E+01
            0.085859  0.577350  0.000000
 -2.690893E+00  1.107971E+01  1.462375E+01  2.881992E+01  3.357492E+01  3.601339E+01  3.815276E+01  3.874036E+01  4.487320E+01
            0.090909  0.577350  0.000000
  1.759087E+00  1.109012E+01  1.473455E+01  2.895682E+01  3.360429E+01  3.599636E+01  3.814958E+01  3.871356E+01  4.485509E+01
            0.095960  0.577350  0.000000
  3.616016E+00  1.110099E+01  1.484909E+01  2.909467E+01  3.363514E+01  3.597850E+01  3.814630E+01  3.868581E+01  4.483673E+01
            0.101010  0.577350  0.000000
  4.743790E+00  1.111229E+01  1.496747E+01  2.923266E+01  3.366744E+01  3.595984E+01  3.814288E+01  3.865719E+01  4.481822E+01
            0.106061  0.577350  0.000000
  5.590380E+00  1.112400E+01  1.508966E+01  2.937020E+01  3.370114E+01  3.594041E+01  3.813923E+01  3.862779E+01  4.479968E+01
            0.111111  0.577350  0.000000
  6.265394E+00  1.113609E+01  1.521545E+01  2.950686E+01  3.373620E+01  3.592024E+01  3.813528E+01  3.859767E+01  4.478118E+01
            0.116162  0.577350  0.000000
  6.818354E+00  1.114853E+01  1.534449E+01  2.964240E+01  3.377256E+01  3.589937E+01  3.813094E+01  3.856691E+01  4.476283E+01
            0.121212  0.577350  0.000000
  7.277786E+00  1.116128E+01  1.547636E+01  2.977665E+01  3.381016E+01  3.587784E+01  3.812610E+01  3.853559E+01  4.474470E+01
            0.126263  0.577350  0.000000
  7.662528E+00  1.117433E+01  1.561052E+01  2.990955E+01  3.384896E+01  3.585568E+01  3.812067E+01  3.850379E+01  4.472688E+01
            0.131313  0.577350  0.000000
  7.986099E+00  1.118764E+01  1.574642E+01  3.004112E+01  3.388888E+01  3.583294E+01  3.811457E+01  3.847158E+01  4.470942E+01
            0.136364  0.577350  0.000000
  8.258726E+00  1.120117E+01  1.588347E+01  3.017143E+01  3.392986E+01  3.580966E+01  3.810768E+01  3.843903E+01  4.469242E+01
            0.141414  0.577350  0.000000
  8.488414E+00  1.121490E+01  1.602111E+01  3.030060E+01  3.397182E+01  3.578590E+01  3.809994E+01  3.840621E+01  4.467592E+01
            0.146465  0.577350  0.000000
  8.681566E+00  1.122881E+01  1.615881E+01  3.042882E+01  3.401468E+01  3.576169E+01  3.809127E+01  3.837320E+01  4.466002E+01
            0.151515  0.577350  0.000000
  8.843376E+00  1.124285E+01  1.629606E+01  3.055631E+01  3.405837E+01  3.573709E+01  3.808159E+01  3.834005E+01  4.464478E+01
            0.156566  0.577350  0.000000
  8.978089E+00  1.125699E+01  1.643242E+01  3.068337E+01  3.410279E+01  3.571216E+01  3.807084E+01  3.830685E+01  4.463028E+01
            0.161616  0.577350  0.000000
  9.089177E+00  1.127122E+01  1.656748E+01  3.081040E+01  3.414785E+01  3.568695E+01  3.805898E+01  3.827365E+01  4.461660E+01
            0.166667  0.577350  0.000000
  9.179473E+00  1.128551E+01  1.670084E+01  3.093787E+01  3.419347E+01  3.566152E+01  3.804595E+01  3.824051E+01  4.460382E+01
            0.171717  0.577350  0.000000
  9.251258E+00  1.129981E+01  1.683214E+01  3.106638E+01  3.423953E+01  3.563592E+01  3.803173E+01  3.820752E+01  4.459204E+01
            0.176768  0.577350  0.000000
  9.306345E+00  1.131411E+01  1.696104E+01  3.119663E+01  3.428594E+01  3.561023E+01  3.801627E+01  3.817473E+01  4.458134E+01
            0.181818  0.577350  0.000000
  9.346118E+00  1.132839E+01  1.708715E+01  3.132942E+01  3.433259E+01  3.558450E+01  3.799955E+01  3.814220E+01  4.457182E+01
            0.186869  0.577350  0.000000
  9.371619E+00  1.134260E+01  1.721008E+01  3.146557E+01  3.437935E+01  3.555879E+01  3.798154E+01  3.811000E+01  4.456357E+01
            0.191919  0.577350  0.000000
  9.383600E+00  1.135674E+01  1.732940E+01  3.160584E+01  3.442613E+01  3.553317E+01  3.796220E+01  3.807820E+01  4.455667E+01
            0.196970  0.577350  0.000000
  9.382646E+00  1.137077E+01  1.744464E+01  3.175078E+01  3.447279E+01  3.550770E+01  3.794151E+01  3.804687E+01  4.455116E+01
            0.202020  0.577350  0.000000
  9.369260E+00  1.138466E+01  1.755533E+01  3.190051E+01  3.451922E+01  3.548245E+01  3.791943E+01  3.801606E+01  4.454707E+01
            0.207071  0.577350  0.000000
  9.344040E+00  1.139840E+01  1.766100E+01  3.205462E+01  3.456527E+01  3.545748E+01  3.789595E+01  3.798584E+01  4.454435E+01
            0.212121  0.577350  0.000000
  9.307722E+00  1.141196E+01  1.776124E+01  3.221208E+01  3.461084E+01  3.543286E+01  3.787108E+01  3.795630E+01  4.454291E+01
            0.217172  0.577350  0.000000
  9.261292E+00  1.142530E+01  1.785576E+01  3.237133E+01  3.465577E+01  3.540865E+01  3.784486E+01  3.792748E+01  4.454262E+01
            0.222222  0.577350  0.000000
  9.205971E+00  1.143841E+01  1.794436E+01  3.253047E+01  3.469995E+01  3.538491E+01  3.781735E+01  3.789947E+01  4.454330E+01
            0.227273  0.577350  0.000000
  9.143073E+00  1.145125E+01  1.802701E+01  3.268757E+01  3.474322E+01  3.536171E+01  3.778866E+01  3.787233E+01  4.454475E+01
            0.232323  0.577350  0.000000
  9.073993E+00  1.146381E+01  1.810377E+01  3.284084E+01  3.478545E+01  3.533911E+01  3.775894E+01  3.784614E+01  4.454679E+01
            0.237374  0.577350  0.000000
  9.000063E+00  1.147605E+01  1.817479E+01  3.298885E+01  3.482651E+01  3.531716E+01  3.772834E+01  3.782096E+01  4.454925E+01
            0.242424  0.577350  0.000000
  8.922539E+00  1.148795E+01  1.824028E+01  3.313052E+01  3.486625E+01  3.529594E+01  3.769708E+01  3.779687E+01  4.455200E+01
            0.247475  0.577350  0.000000
  8.842555E+00  1.149947E+01  1.830047E+01  3.326513E+01  3.490454E+01  3.527549E+01  3.766535E+01  3.777392E+01  4.455492E+01
            0.252525  0.577350  0.000000
  8.761156E+00  1.151059E+01  1.835561E+01  3.339224E+01  3.494124E+01  3.525587E+01  3.763340E+01  3.775220E+01  4.455795E+01
            0.257576  0.577350  0.000000
  8.679310E+00  1.152129E+01  1.840594E+01  3.351159E+01  3.497622E+01  3.523715E+01  3.760150E+01  3.773175E+01  4.456101E+01
            0.262626  0.577350  0.000000
  8.597931E+00  1.153152E+01  1.845169E+01  3.362304E+01  3.500935E+01  3.521938E+01  3.756992E+01  3.771263E+01  4.456407E+01
            0.267677  0.577350  0.000000
  8.517890E+00  1.154127E+01  1.849309E+01  3.372652E+01  3.504048E+01  3.520262E+01  3.753897E+01  3.769489E+01  4.456710E+01
            0.272727  0.577350  0.000000
  8.440018E+00  1.155050E+01  1.853034E+01  3.382198E+01  3.506947E+01  3.518698E+01  3.750897E+01  3.767858E+01  4.457006E+01
            0.277778  0.577350  0.000000
  8.365094E+00  1.155918E+01  1.856364E+01  3.390940E+01  3.509610E+01  3.517263E+01  3.748024E+01  3.766373E+01  4.457292E+01
            0.282828  0.577350  0.000000
  8.293843E+00  1.156728E+01  1.859318E+01  3.398875E+01  3.511970E+01  3.516018E+01  3.745310E+01  3.765035E+01  4.457566E+01
            0.287879  0.577350  0.000000
  8.226912E+00  1.157477E+01  1.861914E+01  3.406001E+01  3.513520E+01  3.515466E+01  3.742786E+01  3.763847E+01  4.457825E+01
            0.292929  0.577350  0.000000
  8.164856E+00  1.158162E+01  1.864168E+01  3.412317E+01  3.513099E+01  3.516768E+01  3.740480E+01  3.762806E+01  4.458066E+01
            0.297980  0.577350  0.000000
  8.108135E+00  1.158779E+01  1.866096E+01  3.417824E+01  3.512209E+01  3.518420E+01  3.738417E+01  3.761912E+01  4.458287E+01
            0.303030  0.577350  0.000000
  8.057114E+00  1.159326E+01  1.867713E+01  3.422528E+01  3.511367E+01  3.519908E+01  3.736615E+01  3.761162E+01  4.458483E+01
            0.308081  0.577350  0.000000
  8.012088E+00  1.159799E+01  1.869034E+01  3.426438E+01  3.510631E+01  3.521174E+01  3.735087E+01  3.760550E+01  4.458654E+01
            0.313131  0.577350  0.000000
  7.973343E+00  1.160194E+01  1.870073E+01  3.429569E+01  3.510018E+01  3.522205E+01  3.733841E+01  3.760071E+01  4.458796E+01
            0.318182  0.577350  0.000000
  7.941253E+00  1.160508E+01  1.870846E+01  3.431941E+01  3.509536E+01  3.523000E+01  3.732877E+01  3.759715E+01  4.458908E+01
            0.323232  0.577350  0.000000
  7.916415E+00  1.160737E+01  1.871370E+01  3.433580E+01  3.509189E+01  3.523560E+01  3.732195E+01  3.759475E+01  4.458988E+01
            0.328283  0.577350  0.000000
  7.899838E+00  1.160877E+01  1.871664E+01  3.434516E+01  3.508979E+01  3.523891E+01  3.731789E+01  3.759340E+01  4.459034E+01
            0.333333  0.577350  0.000000
  7.893135E+00  1.160925E+01  1.871748E+01  3.434782E+01  3.508909E+01  3.523999E+01  3.731660E+01  3.759297E+01  4.459045E+01
            0.330808  0.572976  0.000000
  7.900224E+00  1.160876E+01  1.871666E+01  3.434493E+01  3.508979E+01  3.523895E+01  3.731799E+01  3.759335E+01  4.459030E+01
            0.328283  0.568603  0.000000
  7.922831E+00  1.160725E+01  1.871423E+01  3.433587E+01  3.509188E+01  3.523589E+01  3.732239E+01  3.759440E+01  4.458979E+01
            0.325758  0.564229  0.000000
  7.965086E+00  1.160469E+01  1.871044E+01  3.432093E+01  3.509530E+01  3.523098E+01  3.733010E+01  3.759599E+01  4.458889E+01
            0.323232  0.559855  0.000000
  8.031534E+00  1.160103E+01  1.870551E+01  3.430031E+01  3.509995E+01  3.522443E+01  3.734157E+01  3.759795E+01  4.458762E+01
            0.320707  0.555481  0.000000
  8.126315E+00  1.159621E+01  1.869956E+01  3.427417E+01  3.510560E+01  3.521660E+01  3.735731E+01  3.760016E+01  4.458599E+01
            0.318182  0.551107  0.000000
  8.252051E+00  1.159018E+01  1.869262E+01  3.424258E+01  3.511179E+01  3.520805E+01  3.737783E+01  3.760246E+01  4.458401E+01
            0.315657  0.546733  0.000000
  8.408820E+00  1.158290E+01  1.868450E+01  3.420561E+01  3.511751E+01  3.519993E+01  3.740345E+01  3.760470E+01  4.458173E+01
            0.313131  0.542359  0.000000
  8.593644E+00  1.157430E+01  1.867487E+01  3.416331E+01  3.512073E+01  3.519434E+01  3.743416E+01  3.760674E+01  4.457922E+01
            0.310606  0.537985  0.000000
  8.800780E+00  1.156433E+01  1.866322E+01  3.411581E+01  3.511859E+01  3.519427E+01  3.746959E+01  3.760844E+01  4.457653E+01
            0.308081  0.533612  0.000000
  9.022732E+00  1.155293E+01  1.864894E+01  3.406333E+01  3.510975E+01  3.520115E+01  3.750899E+01  3.760965E+01  4.457377E+01
            0.305556  0.529238  0.000000
  9.251567E+00  1.154005E+01  1.863140E+01  3.400616E+01  3.509548E+01  3.521379E+01  3.755133E+01  3.761025E+01  4.457100E+01
            0.303030  0.524864  0.000000
  9.480056E+00  1.152562E+01  1.860998E+01  3.394466E+01  3.507754E+01  3.523053E+01  3.759547E+01  3.761010E+01  4.456832E+01
            0.300505  0.520490  0.000000
  9.702361E+00  1.150959E+01  1.858417E+01  3.387923E+01  3.505701E+01  3.525036E+01  3.760908E+01  3.764027E+01  4.456579E+01
            0.297980  0.516116  0.000000
  9.914244E+00  1.149188E+01  1.855353E+01  3.381027E+01  3.503447E+01  3.527276E+01  3.760706E+01  3.768467E+01  4.456347E+01
            0.295455  0.511742  0.000000
  1.011295E+01  1.147246E+01  1.851774E+01  3.373816E+01  3.501022E+01  3.529749E+01  3.760394E+01  3.772779E+01  4.456140E+01
            0.292929  0.507368  0.000000
  1.029693E+01  1.145124E+01  1.847654E+01  3.366323E+01  3.498445E+01  3.532441E+01  3.759960E+01  3.776889E+01  4.455961E+01
            0.290404  0.502995  0.000000
  1.046551E+01  1.142818E+01  1.842977E+01  3.358580E+01  3.495729E+01  3.535343E+01  3.759395E+01  3.780740E+01  4.455814E+01
            0.287879  0.498621  0.000000
  1.061865E+01  1.140322E+01  1.837731E+01  3.350611E+01  3.492880E+01  3.538452E+01  3.758688E+01  3.784288E+01  4.455700E+01
            0.285354  0.494247  0.000000
  1.075667E+01  1.137630E+01  1.831908E+01  3.342439E+01  3.489903E+01  3.541764E+01  3.757831E+01  3.787501E+01  4.455619E+01
            0.282828  0.489873  0.000000
  1.088011E+01  1.134737E+01  1.825504E+01  3.334082E+01  3.486803E+01  3.545277E+01  3.756815E+01  3.790353E+01  4.455571E+01
            0.280303  0.485499  0.000000
  1.098966E+01  1.131637E+01  1.818515E+01  3.325556E+01  3.483582E+01  3.548989E+01  3.755631E+01  3.792827E+01  4.455557E+01
            0.277778  0.481125  0.000000
  1.108602E+01  1.128326E+01  1.810940E+01  3.316873E+01  3.480240E+01  3.552898E+01  3.754273E+01  3.794910E+01  4.455574E+01
            0.275253  0.476751  0.000000
  1.116990E+01  1.124799E+01  1.802779E+01  3.308046E+01  3.476779E+01  3.557003E+01  3.752734E+01  3.796591E+01  4.455622E+01
            0.272727  0.472377  0.000000
  1.121051E+01  1.124199E+01  1.794031E+01  3.299084E+01  3.473197E+01  3.561302E+01  3.751007E+01  3.797866E+01  4.455698E+01
            0.270202  0.468004  0.000000
  1.117078E+01  1.130295E+01  1.784698E+01  3.289997E+01  3.469496E+01  3.565790E+01  3.749088E+01  3.798727E+01  4.455800E+01
            0.267677  0.463630  0.000000
  1.112877E+01  1.135339E+01  1.774779E+01  3.280795E+01  3.465674E+01  3.570467E+01  3.746972E+01  3.799172E+01  4.455925E+01
            0.265152  0.459256  0.000000
  1.108442E+01  1.139387E+01  1.764278E+01  3.271488E+01  3.461729E+01  3.575326E+01  3.744655E+01  3.799197E+01  4.456069E+01
            0.262626  0.454882  0.000000
  1.103771E+01  1.142493E+01  1.753194E+01  3.262087E+01  3.457660E+01  3.580364E+01  3.742137E+01  3.798801E+01  4.456229E+01
            0.260101  0.450508  0.000000
  1.098861E+01  1.144708E+01  1.741532E+01  3.252603E+01  3.453466E+01  3.585574E+01  3.739417E+01  3.797983E+01  4.456402E+01
            0.257576  0.446134  0.000000
  1.093707E+01  1.146077E+01  1.729295E+01  3.243049E+01  3.449144E+01  3.590947E+01  3.736496E+01  3.796741E+01  4.456584E+01
            0.255051  0.441760  0.000000
  1.088308E+01  1.146648E+01  1.716486E+01  3.233439E+01  3.444692E+01  3.596473E+01  3.733380E+01  3.795076E+01  4.456771E+01
            0.252525  0.437387  0.000000
  1.082661E+01  1.146461E+01  1.703112E+01  3.223791E+01  3.440109E+01  3.602135E+01  3.730078E+01  3.792988E+01  4.456959E+01
            0.250000  0.433013  0.000000
  1.076763E+01  1.145561E+01  1.689180E+01  3.214123E+01  3.435391E+01  3.607914E+01  3.726605E+01  3.790478E+01  4.457143E+01
            0.247475  0.428639  0.000000
  1.070611E+01  1.143989E+01  1.674700E+01  3.204455E+01  3.430537E+01  3.613779E+01  3.722985E+01  3.787548E+01  4.457319E+01
            0.244949  0.424265  0.000000
  1.064205E+01  1.141785E+01  1.659684E+01  3.194808E+01  3.425545E+01  3.619688E+01  3.719257E+01  3.784199E+01  4.457483E+01
            0.242424  0.419891  0.000000
  1.057541E+01  1.138992E+01  1.644149E+01  3.185208E+01  3.420412E+01  3.625577E+01  3.715479E+01  3.780434E+01  4.457630E+01
            0.239899  0.415517  0.000000
  1.050619E+01  1.135651E+01  1.628114E+01  3.175679E+01  3.415137E+01  3.631347E+01  3.711746E+01  3.776257E+01  4.457757E+01
            0.237374  0.411143  0.000000
  1.043437E+01  1.131805E+01  1.611604E+01  3.166249E+01  3.409718E+01  3.636842E+01  3.708208E+01  3.771672E+01  4.457862E+01
            0.234848  0.406770  0.000000
  1.035993E+01  1.127495E+01  1.594651E+01  3.156945E+01  3.404153E+01  3.641818E+01  3.705107E+01  3.766684E+01  4.457944E+01
            0.232323  0.402396  0.000000
  1.028287E+01  1.122759E+01  1.577292E+01  3.147796E+01  3.398440E+01  3.645904E+01  3.702808E+01  3.761299E+01  4.458009E+01
            0.229798  0.398022  0.000000
  1.020319E+01  1.117628E+01  1.559570E+01  3.138827E+01  3.392580E+01  3.648606E+01  3.701802E+01  3.755520E+01  4.458065E+01
            0.227273  0.393648  0.000000
  1.012087E+01  1.112128E+01  1.541540E+01  3.130061E+01  3.386570E+01  3.649453E+01  3.702558E+01  3.749352E+01  4.458129E+01
            0.224747  0.389274  0.000000
  1.003592E+01  1.106267E+01  1.523262E+01  3.121518E+01  3.380409E+01  3.648252E+01  3.705263E+01  3.742796E+01  4.458228E+01
            0.222222  0.384900  0.000000
  9.948337E+00  1.100040E+01  1.504810E+01  3.113210E+01  3.374098E+01  3.645204E+01  3.709715E+01  3.735849E+01  4.458402E+01
            0.219697  0.380526  0.000000
  9.858138E+00  1.093419E+01  1.486265E+01  3.105142E+01  3.367636E+01  3.640701E+01  3.715517E+01  3.728503E+01  4.458701E+01
            0.217172  0.376152  0.000000
  9.765331E+00  1.086352E+01  1.467713E+01  3.097311E+01  3.361023E+01  3.635115E+01  3.720746E+01  3.722297E+01  4.459186E+01
            0.214646  0.371779  0.000000
  9.669932E+00  1.078771E+01  1.449242E+01  3.089704E+01  3.354259E+01  3.628712E+01  3.712560E+01  3.729783E+01  4.459923E+01
            0.212121  0.367405  0.000000
  9.571961E+00  1.070597E+01  1.430932E+01  3.082299E+01  3.347345E+01  3.621671E+01  3.703922E+01  3.737796E+01  4.460975E+01
            0.209596  0.363031  0.000000
  9.471445E+00  1.061759E+01  1.412850E+01  3.075076E+01  3.340282E+01  3.614105E+01  3.694812E+01  3.746220E+01  4.462393E+01
            0.207071  0.358657  0.000000
  9.368413E+00  1.052206E+01  1.395041E+01  3.068012E+01  3.333070E+01  3.606089E+01  3.685212E+01  3.754977E+01  4.464206E+01
            0.204545  0.354283  0.000000
  9.262900E+00  1.041922E+01  1.377524E+01  3.061090E+01  3.325711E+01  3.597675E+01  3.675111E+01  3.764013E+01  4.466423E+01
            0.202020  0.349909  0.000000
  9.154948E+00  1.030927E+01  1.360300E+01  3.054300E+01  3.318207E+01  3.588900E+01  3.664508E+01  3.773291E+01  4.469028E+01
            0.199495  0.345535  0.000000
  9.044600E+00  1.019278E+01  1.343347E+01  3.047640E+01  3.310559E+01  3.579790E+01  3.653409E+01  3.782781E+01  4.471987E+01
            0.196970  0.341162  0.000000
  8.931906E+00  1.007060E+01  1.326636E+01  3.041112E+01  3.302769E+01  3.570366E+01  3.641831E+01  3.792461E+01  4.475258E+01
            0.194444  0.336788  0.000000
  8.816921E+00  9.943748E+00  1.310132E+01  3.034725E+01  3.294840E+01  3.560644E+01  3.629793E+01  3.802314E+01  4.478794E+01
            0.191919  0.332414  0.000000
  8.699701E+00  9.813321E+00  1.293799E+01  3.028485E+01  3.286773E+01  3.550638E+01  3.617319E+01  3.812324E+01  4.482549E+01
            0.189394  0.328040  0.000000
  8.580310E+00  9.680421E+00  1.277605E+01  3.022400E+01  3.278572E+01  3.540360E+01  3.604436E+01  3.822479E+01  4.486483E+01
            0.186869  0.323666  0.000000
  8.458812E+00  9.546106E+00  1.261523E+01  3.016478E+01  3.270238E+01  3.529820E+01  3.591171E+01  3.832767E+01  4.490562E+01
            0.184343  0.319292  0.000000
  8.335276E+00  9.411364E+00  1.245530E+01  3.010724E+01  3.261775E+01  3.519027E+01  3.577551E+01  3.843177E+01  4.494760E+01
            0.181818  0.314918  0.000000
  8.209773E+00  9.277095E+00  1.229606E+01  3.005142E+01  3.253186E+01  3.507991E+01  3.563605E+01  3.853701E+01  4.499055E+01
            0.179293  0.310544  0.000000
  8.082378E+00  9.144132E+00  1.213737E+01  2.999734E+01  3.244473E+01  3.496720E+01  3.549360E+01  3.864330E+01  4.503431E+01
            0.176768  0.306171  0.000000
  7.953166E+00  9.013249E+00  1.197915E+01  2.994502E+01  3.235640E+01  3.485220E+01  3.534847E+01  3.875054E+01  4.507878E+01
            0.174242  0.301797  0.000000
  7.822214E+00  8.885161E+00  1.182131E+01  2.989447E+01  3.226690E+01  3.473501E+01  3.520097E+01  3.885867E+01  4.512388E+01
            0.171717  0.297423  0.000000
  7.689600E+00  8.760556E+00  1.166383E+01  2.984571E+01  3.217627E+01  3.461568E+01  3.505140E+01  3.896760E+01  4.516954E+01
            0.169192  0.293049  0.000000
  7.555404E+00  8.640105E+00  1.150669E+01  2.979874E+01  3.208454E+01  3.449429E+01  3.490012E+01  3.907726E+01  4.521575E+01
            0.166667  0.288675  0.000000
  7.419706E+00  8.524473E+00  1.134992E+01  2.975358E+01  3.199174E+01  3.437091E+01  3.474749E+01  3.918758E+01  4.526248E+01
            0.164141  0.284301  0.000000
  7.282586E+00  8.414325E+00  1.119354E+01  2.971023E+01  3.189793E+01  3.424560E+01  3.459389E+01  3.929849E+01  4.530971E+01
            0.161616  0.279927  0.000000
  7.144125E+00  8.310328E+00  1.103760E+01  2.966873E+01  3.180312E+01  3.411842E+01  3.443972E+01  3.940991E+01  4.535743E+01
            0.159091  0.275554  0.000000
  7.004405E+00  8.213154E+00  1.088216E+01  2.962909E+01  3.170737E+01  3.398944E+01  3.428543E+01  3.952177E+01  4.540565E+01
            0.156566  0.271180  0.000000
  6.863507E+00  8.123464E+00  1.072729E+01  2.959135E+01  3.161071E+01  3.385872E+01  3.413148E+01  3.963401E+01  4.545433E+01
            0.154040  0.266806  0.000000
  6.721513E+00  8.041903E+00  1.057305E+01  2.955553E+01  3.151319E+01  3.372632E+01  3.397837E+01  3.974654E+01  4.550348E+01
            0.151515  0.262432  0.000000
  6.578506E+00  7.969083E+00  1.041952E+01  2.952167E+01  3.141485E+01  3.359232E+01  3.382664E+01  3.985930E+01  4.555308E+01
            0.148990  0.258058  0.000000
  6.434570E+00  7.905577E+00  1.026678E+01  2.948983E+01  3.131574E+01  3.345677E+01  3.367683E+01  3.997220E+01  4.560310E+01
            0.146465  0.253684  0.000000
  6.289789E+00  7.851907E+00  1.011493E+01  2.946007E+01  3.121591E+01  3.331973E+01  3.352956E+01  4.008516E+01  4.565351E+01
            0.143939  0.249310  0.000000
  6.144251E+00  7.808550E+00  9.964072E+00  2.943250E+01  3.111540E+01  3.318128E+01  3.338544E+01  4.019810E+01  4.570429E+01
            0.141414  0.244936  0.000000
  5.998043E+00  7.775943E+00  9.814365E+00  2.940725E+01  3.101426E+01  3.304148E+01  3.324517E+01  4.031094E+01  4.575540E+01
            0.138889  0.240563  0.000000
  5.851258E+00  7.754490E+00  9.666015E+00  2.938456E+01  3.091256E+01  3.290041E+01  3.310943E+01  4.042359E+01  4.580680E+01
            0.136364  0.236189  0.000000
  5.703990E+00  7.744563E+00  9.519332E+00  2.936477E+01  3.081034E+01  3.275813E+01  3.297899E+01  4.053595E+01  4.585844E+01
            0.133838  0.231815  0.000000
  5.556337E+00  7.746479E+00  9.374809E+00  2.934840E+01  3.070767E+01  3.261472E+01  3.285464E+01  4.064794E+01  4.591027E+01
            0.131313  0.227441  0.000000
  5.408399E+00  7.760381E+00  9.233258E+00  2.933618E+01  3.060461E+01  3.247026E+01  3.273724E+01  4.075945E+01  4.596223E+01
            0.128788  0.223067  0.000000
  5.260284E+00  7.785980E+00  9.096092E+00  2.932917E+01  3.050121E+01  3.232485E+01  3.262771E+01  4.087038E+01  4.601425E+01
            0.126263  0.218693  0.000000
  5.112103E+00  7.821921E+00  8.965877E+00  2.932880E+01  3.039756E+01  3.217855E+01  3.252703E+01  4.098065E+01  4.606625E+01
            0.123737  0.214319  0.000000
  4.963970E+00  7.864468E+00  8.847479E+00  2.933694E+01  3.029371E+01  3.203147E+01  3.243629E+01  4.109014E+01  4.611815E+01
            0.121212  0.209946  0.000000
  4.816007E+00  7.905023E+00  8.750223E+00  2.935588E+01  3.018973E+01  3.188371E+01  3.235668E+01  4.119876E+01  4.616985E+01
            0.118687  0.205572  0.000000
  4.668341E+00  7.927321E+00  8.690215E+00  2.938823E+01  3.008571E+01  3.173536E+01  3.228955E+01  4.130641E+01  4.622126E+01
            0.116162  0.201198  0.000000
  4.521102E+00  7.911157E+00  8.685988E+00  2.943659E+01  2.998171E+01  3.158654E+01  3.223647E+01  4.141298E+01  4.627228E+01
            0.113636  0.196824  0.000000
  4.374428E+00  7.848694E+00  8.741613E+00  2.950307E+01  2.987782E+01  3.143734E+01  3.219923E+01  4.151839E+01  4.632281E+01
            0.111111  0.192450  0.000000
  4.228461E+00  7.750020E+00  8.840789E+00  2.958849E+01  2.977412E+01  3.128790E+01  3.217998E+01  4.162254E+01  4.637277E+01
            0.108586  0.188076  0.000000
  4.083346E+00  7.628851E+00  8.961353E+00  2.967070E+01  2.969171E+01  3.113834E+01  3.218111E+01  4.172534E+01  4.642210E+01
            0.106061  0.183702  0.000000
  3.939235E+00  7.494329E+00  9.084337E+00  2.956763E+01  2.980917E+01  3.098878E+01  3.220513E+01  4.182670E+01  4.647077E+01
            0.103535  0.179328  0.000000
  3.796282E+00  7.351516E+00  9.194900E+00  2.946502E+01  2.993520E+01  3.083935E+01  3.225417E+01  4.192655E+01  4.651876E+01
            0.101010  0.174955  0.000000
  3.654642E+00  7.203157E+00  9.282048E+00  2.936295E+01  3.006318E+01  3.069020E+01  3.232930E+01  4.202481E+01  4.656607E+01
            0.098485  0.170581  0.000000
  3.514474E+00  7.050778E+00  9.338634E+00  2.926151E+01  3.018731E+01  3.054146E+01  3.242976E+01  4.212141E+01  4.661265E+01
            0.095960  0.166207  0.000000
  3.375937E+00  6.895230E+00  9.361169E+00  2.916080E+01  3.030419E+01  3.039329E+01  3.255250E+01  4.221628E+01  4.665848E+01
            0.093434  0.161833  0.000000
  3.239190E+00  6.736977E+00  9.349255E+00  2.906092E+01  3.024583E+01  3.041348E+01  3.269249E+01  4.230938E+01  4.670348E+01
            0.090909  0.157459  0.000000
  3.104389E+00  6.576236E+00  9.304729E+00  2.896196E+01  3.009925E+01  3.051758E+01  3.284360E+01  4.240065E+01  4.674754E+01
            0.088384  0.153085  0.000000
  2.971690E+00  6.413075E+00  9.230784E+00  2.886403E+01  2.995370E+01  3.062057E+01  3.299962E+01  4.249005E+01  4.679053E+01
            0.085859  0.148711  0.000000
  2.841243E+00  6.247478E+00  9.131193E+00  2.876723E+01  2.980935E+01  3.072719E+01  3.315505E+01  4.257754E+01  4.683233E+01
            0.083333  0.144338  0.000000
  2.713190E+00  6.079398E+00  9.009728E+00  2.867166E+01  2.966636E+01  3.084186E+01  3.330547E+01  4.266309E+01  4.687282E+01
            0.080808  0.139964  0.000000
  2.587670E+00  5.908808E+00  8.869762E+00  2.857742E+01  2.952490E+01  3.096797E+01  3.344768E+01  4.274668E+01  4.691188E+01
            0.078283  0.135590  0.000000
  2.464811E+00  5.735738E+00  8.714042E+00  2.848462E+01  2.938516E+01  3.110743E+01  3.357963E+01  4.282828E+01  4.694949E+01
            0.075758  0.131216  0.000000
  2.344732E+00  5.560302E+00  8.544611E+00  2.839337E+01  2.924729E+01  3.126042E+01  3.370034E+01  4.290787E+01  4.698563E+01
            0.073232  0.126842  0.000000
  2.227541E+00  5.382696E+00  8.362875E+00  2.830376E+01  2.911149E+01  3.142545E+01  3.380972E+01  4.298544E+01  4.702037E+01
            0.070707  0.122468  0.000000
  2.113331E+00  5.203185E+00  8.169757E+00  2.821590E+01  2.897794E+01  3.159978E+01  3.390834E+01  4.306097E+01  4.705380E+01
            0.068182  0.118094  0.000000
  2.002184E+00  5.022072E+00  7.965883E+00  2.812991E+01  2.884680E+01  3.177996E+01  3.399723E+01  4.313444E+01  4.708603E+01
            0.065657  0.113721  0.000000
  1.894165E+00  4.839666E+00  7.751752E+00  2.804588E+01  2.871828E+01  3.196239E+01  3.407757E+01  4.320586E+01  4.711717E+01
            0.063131  0.109347  0.000000
  1.789325E+00  4.656250E+00  7.527847E+00  2.796392E+01  2.859254E+01  3.214380E+01  3.415057E+01  4.327519E+01  4.714734E+01
            0.060606  0.104973  0.000000
  1.687697E+00  4.472071E+00  7.294698E+00  2.788414E+01  2.846978E+01  3.232151E+01  3.421731E+01  4.334242E+01  4.717661E+01
            0.058081  0.100599  0.000000
  1.589296E+00  4.287331E+00  7.052888E+00  2.780664E+01  2.835019E+01  3.249351E+01  3.427868E+01  4.340752E+01  4.720504E+01
            0.055556  0.096225  0.000000
  1.494121E+00  4.102183E+00  6.803044E+00  2.773153E+01  2.823394E+01  3.265841E+01  3.433538E+01  4.347048E+01  4.723266E+01
            0.053030  0.091851  0.000000
  1.402152E+00  3.916741E+00  6.545813E+00  2.765890E+01  2.812122E+01  3.281532E+01  3.438794E+01  4.353126E+01  4.725949E+01
            0.050505  0.087477  0.000000
  1.313352E+00  3.731086E+00  6.281843E+00  2.758886E+01  2.801222E+01  3.296380E+01  3.443673E+01  4.358983E+01  4.728551E+01
            0.047980  0.083103  0.000000
  1.227668E+00  3.545269E+00  6.011764E+00  2.752150E+01  2.790712E+01  3.310364E+01  3.448203E+01  4.364614E+01  4.731070E+01
            0.045455  0.078730  0.000000
  1.145028E+00  3.359325E+00  5.736180E+00  2.745693E+01  2.780610E+01  3.323487E+01  3.452399E+01  4.370015E+01  4.733501E+01
            0.042929  0.074356  0.000000
  1.065347E+00  3.173272E+00  5.455660E+00  2.739524E+01  2.770933E+01  3.335760E+01  3.456270E+01  4.375181E+01  4.735840E+01
            0.040404  0.069982  0.000000
  9.885257E-01  2.987120E+00  5.170739E+00  2.733651E+01  2.761700E+01  3.347201E+01  3.459818E+01  4.380106E+01  4.738079E+01
            0.037879  0.065608  0.000000
  9.144523E-01  2.800873E+00  4.881920E+00  2.728085E+01  2.752927E+01  3.357832E+01  3.463036E+01  4.384784E+01  4.740213E+01
            0.035354  0.061234  0.000000
  8.430058E-01  2.614534E+00  4.589682E+00  2.722834E+01  2.744632E+01  3.367674E+01  3.465913E+01  4.389207E+01  4.742234E+01
            0.032828  0.056860  0.000000
  7.740580E-01  2.428103E+00  4.294482E+00  2.717905E+01  2.736829E+01  3.376746E+01  3.468428E+01  4.393369E+01  4.744135E+01
            0.030303  0.052486  0.000000
  7.074768E-01  2.241584E+00  3.996769E+00  2.713308E+01  2.729536E+01  3.385067E+01  3.470552E+01  4.397264E+01  4.745908E+01
            0.027778  0.048113  0.000000
  6.431306E-01  2.054981E+00  3.696990E+00  2.709049E+01  2.722766E+01  3.392649E+01  3.472249E+01  4.400882E+01  4.747546E+01
            0.025253  0.043739  0.000000
  5.808939E-01  1.868299E+00  3.395596E+00  2.705135E+01  2.716533E+01  3.399505E+01  3.473471E+01  4.404217E+01  4.749041E+01
            0.022727  0.039365  0.000000
  5.206548E-01  1.681546E+00  3.093048E+00  2.701573E+01  2.710852E+01  3.405642E+01  3.474158E+01  4.407261E+01  4.750389E+01
            0.020202  0.034991  0.000000
  4.623268E-01  1.494728E+00  2.789809E+00  2.698370E+01  2.705734E+01  3.411066E+01  3.474233E+01  4.410007E+01  4.751582E+01
            0.017677  0.030617  0.000000
  4.058684E-01  1.307845E+00  2.486317E+00  2.695530E+01  2.701191E+01  3.415781E+01  3.473598E+01  4.412449E+01  4.752616E+01
            0.015152  0.026243  0.000000
  3.513171E-01  1.120890E+00  2.182907E+00  2.693058E+01  2.697231E+01  3.419786E+01  3.472118E+01  4.414579E+01  4.753488E+01
            0.012626  0.021869  0.000000
  2.988551E-01  9.338348E-01  1.879594E+00  2.690959E+01  2.693866E+01  3.423081E+01  3.469609E+01  4.416392E+01  4.754197E+01
            0.010101  0.017495  0.000000
  2.489452E-01  7.466103E-01  1.575489E+00  2.689237E+01  2.691102E+01  3.425663E+01  3.465802E+01  4.417883E+01  4.754744E+01
            0.007576  0.013122  0.000000
  2.026273E-01  5.590402E-01  1.267051E+00  2.687894E+01  2.688945E+01  3.427528E+01  3.460286E+01  4.419047E+01  4.755140E+01
            0.005051  0.008748  0.000000
  1.621833E-01  3.705541E-01  9.419161E-01  2.686933E+01  2.687401E+01  3.428667E+01  3.452393E+01  4.419881E+01  4.755407E+01
            0.002525  0.004374  0.000000
  1.323802E-01  1.771869E-01  5.449858E-01  2.686356E+01  2.686473E+01  3.429030E+01  3.440979E+01  4.420383E+01  4.755604E+01
            0.000000  0.000000  0.000000
 -5.646676E-02 -5.626483E-02  1.208737E-01  2.686163E+01  2.686163E+01  3.451613E+01  3.451724E+01  4.420550E+01  4.756398E+01


==> anc/fig06/phband01corr2cr1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -5.619809E-02 -5.600668E-02  1.208737E-01  2.686163E+01  2.686163E+01  3.463179E+01  3.463309E+01  4.420550E+01  4.733535E+01
            0.000000  0.005064  0.000000
 -4.344334E+00  1.324412E-01  1.816624E-01  2.158246E+01  2.686357E+01  2.686474E+01  3.462872E+01  4.420382E+01  4.763745E+01
            0.000000  0.010129  0.000000
 -3.057062E+00  1.623838E-01  3.759949E-01  2.399702E+01  2.686937E+01  2.687408E+01  3.461948E+01  4.419877E+01  4.760571E+01
            0.000000  0.015193  0.000000
 -2.373606E+00  2.029930E-01  5.671279E-01  2.574044E+01  2.687903E+01  2.688961E+01  3.460409E+01  4.419039E+01  4.759786E+01
            0.000000  0.020258  0.000000
 -1.940886E+00  2.494849E-01  7.571411E-01  2.689252E+01  2.691130E+01  2.705120E+01  3.458256E+01  4.417868E+01  4.759693E+01
            0.000000  0.025322  0.000000
 -1.565773E+00  2.995787E-01  9.463318E-01  2.690983E+01  2.693911E+01  2.806744E+01  3.455488E+01  4.416369E+01  4.759589E+01
            0.000000  0.030387  0.000000
 -1.092829E+00  3.522410E-01  1.134721E+00  2.693090E+01  2.697298E+01  2.887439E+01  3.452107E+01  4.414546E+01  4.759205E+01
            0.000000  0.035451  0.000000
  4.070187E-01  4.453481E-01  1.322261E+00  2.695570E+01  2.701284E+01  2.952581E+01  3.448112E+01  4.412404E+01  4.758505E+01
            0.000000  0.040516  0.000000
  4.637414E-01  1.339320E+00  1.508882E+00  2.698418E+01  2.705860E+01  3.005715E+01  3.443504E+01  4.409950E+01  4.757536E+01
            0.000000  0.045580  0.000000
  5.223856E-01  1.694514E+00  1.901517E+00  2.701628E+01  2.711016E+01  3.049450E+01  3.438281E+01  4.407189E+01  4.756316E+01
            0.000000  0.050645  0.000000
  5.830088E-01  1.879089E+00  2.379264E+00  2.705194E+01  2.716742E+01  3.085615E+01  3.432440E+01  4.404128E+01  4.754896E+01
            0.000000  0.055709  0.000000
  6.457149E-01  2.062544E+00  2.814357E+00  2.709109E+01  2.723027E+01  3.115626E+01  3.425980E+01  4.400776E+01  4.753277E+01
            0.000000  0.060774  0.000000
  7.106340E-01  2.244821E+00  3.221575E+00  2.713366E+01  2.729857E+01  3.140550E+01  3.418893E+01  4.397139E+01  4.751486E+01
            0.000000  0.065838  0.000000
  7.779107E-01  2.425865E+00  3.607875E+00  2.717956E+01  2.737219E+01  3.161201E+01  3.411174E+01  4.393225E+01  4.749539E+01
            0.000000  0.070903  0.000000
  8.476948E-01  2.605622E+00  3.977493E+00  2.722871E+01  2.745099E+01  3.178220E+01  3.402811E+01  4.389041E+01  4.747445E+01
            0.000000  0.075967  0.000000
  9.201360E-01  2.784034E+00  4.332818E+00  2.728102E+01  2.753482E+01  3.192135E+01  3.393793E+01  4.384596E+01  4.745213E+01
            0.000000  0.081032  0.000000
  9.953783E-01  2.961042E+00  4.675567E+00  2.733641E+01  2.762352E+01  3.203458E+01  3.384105E+01  4.379895E+01  4.742855E+01
            0.000000  0.086096  0.000000
  1.073557E+00  3.136577E+00  5.007026E+00  2.739477E+01  2.771692E+01  3.212546E+01  3.373731E+01  4.374947E+01  4.740374E+01
            0.000000  0.091161  0.000000
  1.154793E+00  3.310560E+00  5.327972E+00  2.745600E+01  2.781487E+01  3.219686E+01  3.362650E+01  4.369758E+01  4.737775E+01
            0.000000  0.096225  0.000000
  1.239196E+00  3.482903E+00  5.638812E+00  2.752001E+01  2.791718E+01  3.225166E+01  3.350839E+01  4.364334E+01  4.735066E+01
            0.000000  0.101290  0.000000
  1.326854E+00  3.653504E+00  5.939893E+00  2.758670E+01  2.802368E+01  3.229182E+01  3.338271E+01  4.358680E+01  4.732251E+01
            0.000000  0.106354  0.000000
  1.417840E+00  3.822251E+00  6.231403E+00  2.765595E+01  2.813418E+01  3.231891E+01  3.324919E+01  4.352801E+01  4.729333E+01
            0.000000  0.111418  0.000000
  1.512204E+00  3.989017E+00  6.513348E+00  2.772765E+01  2.824851E+01  3.233436E+01  3.310754E+01  4.346703E+01  4.726312E+01
            0.000000  0.116483  0.000000
  1.609977E+00  4.153669E+00  6.785670E+00  2.780171E+01  2.836648E+01  3.233935E+01  3.295747E+01  4.340390E+01  4.723191E+01
            0.000000  0.121547  0.000000
  1.711169E+00  4.316065E+00  7.048229E+00  2.787801E+01  2.848790E+01  3.233484E+01  3.279871E+01  4.333865E+01  4.719968E+01
            0.000000  0.126612  0.000000
  1.815770E+00  4.476062E+00  7.300779E+00  2.795643E+01  2.861259E+01  3.232168E+01  3.263105E+01  4.327132E+01  4.716643E+01
            0.000000  0.131676  0.000000
  1.923748E+00  4.633521E+00  7.543014E+00  2.803687E+01  2.874035E+01  3.230073E+01  3.245431E+01  4.320195E+01  4.713215E+01
            0.000000  0.136741  0.000000
  2.035053E+00  4.788317E+00  7.774576E+00  2.811921E+01  2.887099E+01  3.226845E+01  3.227274E+01  4.313055E+01  4.709685E+01
            0.000000  0.141805  0.000000
  2.149616E+00  4.940347E+00  7.995012E+00  2.820334E+01  2.900434E+01  3.207356E+01  3.223840E+01  4.305717E+01  4.706050E+01
            0.000000  0.146870  0.000000
  2.267350E+00  5.089546E+00  8.203759E+00  2.828914E+01  2.914019E+01  3.186994E+01  3.219858E+01  4.298183E+01  4.702310E+01
            0.000000  0.151934  0.000000
  2.388153E+00  5.235904E+00  8.400244E+00  2.837649E+01  2.927836E+01  3.165811E+01  3.215411E+01  4.290456E+01  4.698468E+01
            0.000000  0.156999  0.000000
  2.511909E+00  5.379476E+00  8.583774E+00  2.846529E+01  2.941868E+01  3.143890E+01  3.210582E+01  4.282539E+01  4.694524E+01
            0.000000  0.162063  0.000000
  2.638488E+00  5.520403E+00  8.753518E+00  2.855541E+01  2.956095E+01  3.121349E+01  3.205484E+01  4.274435E+01  4.690484E+01
            0.000000  0.167128  0.000000
  2.767750E+00  5.658920E+00  8.908543E+00  2.864675E+01  2.970499E+01  3.098339E+01  3.200232E+01  4.266148E+01  4.686354E+01
            0.000000  0.172192  0.000000
  2.899545E+00  5.795351E+00  9.047774E+00  2.873918E+01  2.985064E+01  3.075040E+01  3.194941E+01  4.257682E+01  4.682142E+01
            0.000000  0.177257  0.000000
  3.033717E+00  5.930099E+00  9.169956E+00  2.883258E+01  2.999771E+01  3.051659E+01  3.189749E+01  4.249042E+01  4.677857E+01
            0.000000  0.182321  0.000000
  3.170102E+00  6.063607E+00  9.273649E+00  2.892686E+01  3.014603E+01  3.028412E+01  3.184785E+01  4.240233E+01  4.673511E+01
            0.000000  0.187386  0.000000
  3.308533E+00  6.196308E+00  9.357246E+00  2.902188E+01  3.005509E+01  3.029545E+01  3.180162E+01  4.231260E+01  4.669113E+01
            0.000000  0.192450  0.000000
  3.448839E+00  6.328561E+00  9.418826E+00  2.911753E+01  2.983133E+01  3.044580E+01  3.176005E+01  4.222129E+01  4.664676E+01
            0.000000  0.197515  0.000000
  3.590848E+00  6.460588E+00  9.456203E+00  2.921371E+01  2.961422E+01  3.059692E+01  3.172418E+01  4.212847E+01  4.660207E+01
            0.000000  0.202579  0.000000
  3.734388E+00  6.592428E+00  9.466985E+00  2.931030E+01  2.940462E+01  3.074866E+01  3.169456E+01  4.203421E+01  4.655714E+01
            0.000000  0.207644  0.000000
  3.879287E+00  6.723907E+00  9.448423E+00  2.920277E+01  2.940720E+01  3.090089E+01  3.167183E+01  4.193860E+01  4.651202E+01
            0.000000  0.212708  0.000000
  4.025377E+00  6.854650E+00  9.397537E+00  2.900836E+01  2.950428E+01  3.105345E+01  3.165630E+01  4.184171E+01  4.646676E+01
            0.000000  0.217772  0.000000
  4.172491E+00  6.984113E+00  9.311063E+00  2.882065E+01  2.960145E+01  3.120621E+01  3.164800E+01  4.174364E+01  4.642138E+01
            0.000000  0.222837  0.000000
  4.320465E+00  7.111630E+00  9.185237E+00  2.863860E+01  2.969860E+01  3.135905E+01  3.164719E+01  4.164449E+01  4.637590E+01
            0.000000  0.227901  0.000000
  4.469142E+00  7.236478E+00  9.015753E+00  2.846106E+01  2.979563E+01  3.151184E+01  3.165379E+01  4.154434E+01  4.633035E+01
            0.000000  0.232966  0.000000
  4.618366E+00  7.357926E+00  8.798012E+00  2.828687E+01  2.989243E+01  3.166446E+01  3.166792E+01  4.144332E+01  4.628477E+01
            0.000000  0.238030  0.000000
  4.767989E+00  7.475295E+00  8.526358E+00  2.811509E+01  2.998890E+01  3.168995E+01  3.181680E+01  4.134152E+01  4.623919E+01
            0.000000  0.243095  0.000000
  4.917866E+00  7.587987E+00  8.194388E+00  2.794497E+01  3.008496E+01  3.172011E+01  3.196875E+01  4.123906E+01  4.619367E+01
            0.000000  0.248159  0.000000
  5.067858E+00  7.695526E+00  7.794340E+00  2.777611E+01  3.018050E+01  3.175898E+01  3.212021E+01  4.113605E+01  4.614827E+01
            0.000000  0.253224  0.000000
  5.217831E+00  7.315676E+00  7.797582E+00  2.760844E+01  3.027543E+01  3.180710E+01  3.227109E+01  4.103260E+01  4.610305E+01
            0.000000  0.258288  0.000000
  5.367656E+00  6.744904E+00  7.893987E+00  2.744224E+01  3.036967E+01  3.186499E+01  3.242127E+01  4.092884E+01  4.605806E+01
            0.000000  0.263353  0.000000
  5.517208E+00  6.060262E+00  7.984765E+00  2.727817E+01  3.046313E+01  3.193335E+01  3.257069E+01  4.082489E+01  4.601337E+01
            0.000000  0.268417  0.000000
  5.225670E+00  5.666367E+00  8.070126E+00  2.711713E+01  3.055572E+01  3.201266E+01  3.271924E+01  4.072087E+01  4.596901E+01
            0.000000  0.273482  0.000000
  4.163796E+00  5.815019E+00  8.150498E+00  2.696033E+01  3.064737E+01  3.210332E+01  3.286684E+01  4.061690E+01  4.592504E+01
            0.000000  0.278546  0.000000
  2.635288E+00  5.963050E+00  8.226507E+00  2.680911E+01  3.073799E+01  3.220567E+01  3.301342E+01  4.051311E+01  4.588147E+01
            0.000000  0.283611  0.000000
 -1.930785E+00  6.110355E+00  8.298975E+00  2.666491E+01  3.082752E+01  3.231972E+01  3.315887E+01  4.040962E+01  4.583830E+01
            0.000000  0.288675  0.000000
 -3.812293E+00  6.256827E+00  8.368903E+00  2.652920E+01  3.091589E+01  3.244526E+01  3.330313E+01  4.030656E+01  4.579553E+01
            0.000000  0.293740  0.000000
 -5.031410E+00  6.402364E+00  8.437408E+00  2.640327E+01  3.100302E+01  3.258188E+01  3.344611E+01  4.020406E+01  4.575312E+01
            0.000000  0.298804  0.000000
 -5.993708E+00  6.546869E+00  8.505718E+00  2.628836E+01  3.108885E+01  3.272896E+01  3.358773E+01  4.010226E+01  4.571102E+01
            0.000000  0.303869  0.000000
 -6.798132E+00  6.690244E+00  8.575070E+00  2.618538E+01  3.117333E+01  3.288577E+01  3.372789E+01  4.000128E+01  4.566920E+01
            0.000000  0.308933  0.000000
 -7.487451E+00  6.832396E+00  8.646671E+00  2.609504E+01  3.125640E+01  3.305134E+01  3.386650E+01  3.990126E+01  4.562757E+01
            0.000000  0.313998  0.000000
 -8.084050E+00  6.973232E+00  8.721632E+00  2.601772E+01  3.133800E+01  3.322464E+01  3.400347E+01  3.980236E+01  4.558608E+01
            0.000000  0.319062  0.000000
 -8.602018E+00  7.112662E+00  8.800897E+00  2.595352E+01  3.141809E+01  3.340464E+01  3.413871E+01  3.970470E+01  4.554466E+01
            0.000000  0.324126  0.000000
 -9.051018E+00  7.250600E+00  8.885234E+00  2.590231E+01  3.149661E+01  3.359019E+01  3.427208E+01  3.960845E+01  4.550324E+01
            0.000000  0.329191  0.000000
 -9.438456E+00  7.386957E+00  8.975158E+00  2.586368E+01  3.157353E+01  3.378016E+01  3.440349E+01  3.951375E+01  4.546175E+01
            0.000000  0.334255  0.000000
 -9.770169E+00  7.521652E+00  9.070977E+00  2.583709E+01  3.164882E+01  3.397350E+01  3.453280E+01  3.942079E+01  4.542014E+01
            0.000000  0.339320  0.000000
 -1.005129E+01  7.654602E+00  9.172753E+00  2.582181E+01  3.172243E+01  3.416911E+01  3.465988E+01  3.932972E+01  4.537837E+01
            0.000000  0.344384  0.000000
 -1.028620E+01  7.785728E+00  9.280336E+00  2.581705E+01  3.179434E+01  3.436601E+01  3.478456E+01  3.924075E+01  4.533643E+01
            0.000000  0.349449  0.000000
 -1.047884E+01  7.914952E+00  9.393406E+00  2.582194E+01  3.186452E+01  3.456331E+01  3.490669E+01  3.915405E+01  4.529434E+01
            0.000000  0.354513  0.000000
 -1.063287E+01  8.042201E+00  9.511475E+00  2.583557E+01  3.193295E+01  3.476013E+01  3.502606E+01  3.906986E+01  4.525214E+01
            0.000000  0.359578  0.000000
 -1.075167E+01  8.167402E+00  9.633964E+00  2.585703E+01  3.199962E+01  3.495569E+01  3.514249E+01  3.898839E+01  4.520993E+01
            0.000000  0.364642  0.000000
 -1.083825E+01  8.290485E+00  9.760202E+00  2.588538E+01  3.206451E+01  3.514926E+01  3.525574E+01  3.890990E+01  4.516786E+01
            0.000000  0.369707  0.000000
 -1.089521E+01  8.411385E+00  9.889483E+00  2.591976E+01  3.212761E+01  3.534023E+01  3.536555E+01  3.883464E+01  4.512613E+01
            0.000000  0.374771  0.000000
 -1.092479E+01  8.530037E+00  1.002108E+01  2.595927E+01  3.218891E+01  3.547164E+01  3.552807E+01  3.876293E+01  4.508505E+01
            0.000000  0.379836  0.000000
 -1.092898E+01  8.646380E+00  1.015429E+01  2.600309E+01  3.224842E+01  3.557370E+01  3.571233E+01  3.869506E+01  4.504504E+01
            0.000000  0.384900  0.000000
 -1.090965E+01  8.760356E+00  1.028841E+01  2.605042E+01  3.230613E+01  3.567139E+01  3.589264E+01  3.863139E+01  4.500663E+01
            0.000000  0.389965  0.000000
 -1.086843E+01  8.871912E+00  1.042281E+01  2.610049E+01  3.236206E+01  3.576434E+01  3.606871E+01  3.857228E+01  4.497052E+01
            0.000000  0.395029  0.000000
 -1.080681E+01  8.980994E+00  1.055688E+01  2.615264E+01  3.241620E+01  3.585215E+01  3.624032E+01  3.851812E+01  4.493755E+01
            0.000000  0.400094  0.000000
 -1.072604E+01  9.087553E+00  1.069009E+01  2.620620E+01  3.246857E+01  3.593439E+01  3.640731E+01  3.846933E+01  4.490873E+01
            0.000000  0.405158  0.000000
 -1.062739E+01  9.191542E+00  1.082194E+01  2.626061E+01  3.251918E+01  3.601065E+01  3.656955E+01  3.842632E+01  4.488513E+01
            0.000000  0.410223  0.000000
 -1.051183E+01  9.292919E+00  1.095202E+01  2.631537E+01  3.256806E+01  3.608049E+01  3.672694E+01  3.838948E+01  4.486780E+01
            0.000000  0.415287  0.000000
 -1.038049E+01  9.391640E+00  1.107994E+01  2.637001E+01  3.261521E+01  3.614352E+01  3.687937E+01  3.835918E+01  4.485755E+01
            0.000000  0.420352  0.000000
 -1.023463E+01  9.487668E+00  1.120538E+01  2.642420E+01  3.266065E+01  3.619941E+01  3.702668E+01  3.833573E+01  4.485478E+01
            0.000000  0.425416  0.000000
 -1.007592E+01  9.580964E+00  1.132807E+01  2.647760E+01  3.270442E+01  3.624793E+01  3.716860E+01  3.831933E+01  4.485930E+01
            0.000000  0.430480  0.000000
 -9.906001E+00  9.671494E+00  1.144777E+01  2.652999E+01  3.274652E+01  3.628896E+01  3.730485E+01  3.831006E+01  4.487029E+01
            0.000000  0.435545  0.000000
 -9.726707E+00  9.759225E+00  1.156428E+01  2.658118E+01  3.278699E+01  3.632253E+01  3.743508E+01  3.830783E+01  4.488646E+01
            0.000000  0.440609  0.000000
 -9.539889E+00  9.844125E+00  1.167742E+01  2.663104E+01  3.282584E+01  3.634885E+01  3.755894E+01  3.831241E+01  4.490623E+01
            0.000000  0.445674  0.000000
 -9.347304E+00  9.926163E+00  1.178707E+01  2.667948E+01  3.286310E+01  3.636828E+01  3.767616E+01  3.832338E+01  4.492805E+01
            0.000000  0.450738  0.000000
 -9.150523E+00  1.000531E+01  1.189308E+01  2.672640E+01  3.289879E+01  3.638132E+01  3.778648E+01  3.834020E+01  4.495057E+01
            0.000000  0.455803  0.000000
 -8.950583E+00  1.008155E+01  1.199537E+01  2.677180E+01  3.293294E+01  3.638860E+01  3.788979E+01  3.836220E+01  4.497274E+01
            0.000000  0.460867  0.000000
 -8.748411E+00  1.015484E+01  1.209384E+01  2.681559E+01  3.296557E+01  3.639078E+01  3.798600E+01  3.838863E+01  4.499383E+01
            0.000000  0.465932  0.000000
 -8.544854E+00  1.022516E+01  1.218842E+01  2.685777E+01  3.299669E+01  3.638858E+01  3.807503E+01  3.841875E+01  4.501337E+01
            0.000000  0.470996  0.000000
 -8.340509E+00  1.029250E+01  1.227904E+01  2.689829E+01  3.302634E+01  3.638272E+01  3.815685E+01  3.845177E+01  4.503110E+01
            0.000000  0.476061  0.000000
 -8.135896E+00  1.035682E+01  1.236565E+01  2.693708E+01  3.305452E+01  3.637387E+01  3.823139E+01  3.848698E+01  4.504690E+01
            0.000000  0.481125  0.000000
 -7.931586E+00  1.041812E+01  1.244821E+01  2.697413E+01  3.308125E+01  3.636265E+01  3.829855E+01  3.852369E+01  4.506072E+01
            0.000000  0.486190  0.000000
 -7.728024E+00  1.047636E+01  1.252665E+01  2.700929E+01  3.310655E+01  3.634963E+01  3.835821E+01  3.856127E+01  4.507257E+01
            0.000000  0.491254  0.000000
 -7.525682E+00  1.053153E+01  1.260096E+01  2.704259E+01  3.313043E+01  3.633533E+01  3.841020E+01  3.859916E+01  4.508246E+01
            0.000000  0.496319  0.000000
 -7.325111E+00  1.058362E+01  1.267110E+01  2.707388E+01  3.315292E+01  3.632018E+01  3.845429E+01  3.863687E+01  4.509042E+01
            0.000000  0.501383  0.000000
 -7.126763E+00  1.063261E+01  1.273706E+01  2.710313E+01  3.317400E+01  3.630458E+01  3.849020E+01  3.867396E+01  4.509644E+01
            0.000000  0.506448  0.000000
 -6.931124E+00  1.067849E+01  1.279880E+01  2.713029E+01  3.319371E+01  3.628885E+01  3.851756E+01  3.871005E+01  4.510050E+01
            0.000000  0.511512  0.000000
 -6.738515E+00  1.072125E+01  1.285630E+01  2.715526E+01  3.321203E+01  3.627329E+01  3.853593E+01  3.874480E+01  4.510257E+01
            0.000000  0.516577  0.000000
 -6.549176E+00  1.076086E+01  1.290956E+01  2.717810E+01  3.322899E+01  3.625813E+01  3.854483E+01  3.877791E+01  4.510259E+01
            0.000000  0.521641  0.000000
 -6.363393E+00  1.079734E+01  1.295856E+01  2.719871E+01  3.324458E+01  3.624358E+01  3.854368E+01  3.880915E+01  4.510048E+01
            0.000000  0.526706  0.000000
 -6.181410E+00  1.083066E+01  1.300330E+01  2.721718E+01  3.325881E+01  3.622982E+01  3.853194E+01  3.883829E+01  4.509616E+01
            0.000000  0.531770  0.000000
 -6.003532E+00  1.086083E+01  1.304378E+01  2.723352E+01  3.327168E+01  3.621700E+01  3.850918E+01  3.886515E+01  4.508962E+01
            0.000000  0.536834  0.000000
 -5.830358E+00  1.088783E+01  1.307998E+01  2.724779E+01  3.328320E+01  3.620524E+01  3.847537E+01  3.888956E+01  4.508091E+01
            0.000000  0.541899  0.000000
 -5.663220E+00  1.091166E+01  1.311192E+01  2.726008E+01  3.329336E+01  3.619465E+01  3.843123E+01  3.891139E+01  4.507030E+01
            0.000000  0.546963  0.000000
 -5.504510E+00  1.093232E+01  1.313959E+01  2.727045E+01  3.330216E+01  3.618532E+01  3.837884E+01  3.893053E+01  4.505838E+01
            0.000000  0.552028  0.000000
 -5.358292E+00  1.094980E+01  1.316299E+01  2.727902E+01  3.330961E+01  3.617731E+01  3.832214E+01  3.894688E+01  4.504613E+01
            0.000000  0.557092  0.000000
 -5.230198E+00  1.096411E+01  1.318214E+01  2.728587E+01  3.331571E+01  3.617068E+01  3.826696E+01  3.896036E+01  4.503487E+01
            0.000000  0.562157  0.000000
 -5.126431E+00  1.097524E+01  1.319702E+01  2.729110E+01  3.332045E+01  3.616548E+01  3.821972E+01  3.897091E+01  4.502588E+01
            0.000000  0.567221  0.000000
 -5.051595E+00  1.098319E+01  1.320765E+01  2.729478E+01  3.332384E+01  3.616174E+01  3.818528E+01  3.897847E+01  4.501985E+01
            0.000000  0.572286  0.000000
 -5.007257E+00  1.098796E+01  1.321403E+01  2.729696E+01  3.332587E+01  3.615949E+01  3.816523E+01  3.898303E+01  4.501666E+01
            0.000000  0.577350  0.000000
 -4.992678E+00  1.098955E+01  1.321615E+01  2.729768E+01  3.332655E+01  3.615874E+01  3.815878E+01  3.898455E+01  4.501570E+01
            0.005051  0.577350  0.000000
 -5.052133E+00  1.098988E+01  1.322556E+01  2.730205E+01  3.332742E+01  3.615822E+01  3.815866E+01  3.898362E+01  4.501511E+01
            0.010101  0.577350  0.000000
 -5.221724E+00  1.099085E+01  1.325319E+01  2.731514E+01  3.333005E+01  3.615668E+01  3.815828E+01  3.898086E+01  4.501332E+01
            0.015152  0.577350  0.000000
 -5.477873E+00  1.099246E+01  1.329758E+01  2.733709E+01  3.333442E+01  3.615410E+01  3.815768E+01  3.897627E+01  4.501035E+01
            0.020202  0.577350  0.000000
 -5.788410E+00  1.099471E+01  1.335652E+01  2.736812E+01  3.334054E+01  3.615049E+01  3.815686E+01  3.896986E+01  4.500619E+01
            0.025253  0.577350  0.000000
 -6.118382E+00  1.099760E+01  1.342746E+01  2.740860E+01  3.334839E+01  3.614586E+01  3.815586E+01  3.896166E+01  4.500085E+01
            0.030303  0.577350  0.000000
 -6.433607E+00  1.100113E+01  1.350775E+01  2.745896E+01  3.335799E+01  3.614021E+01  3.815472E+01  3.895171E+01  4.499433E+01
            0.035354  0.577350  0.000000
 -6.702158E+00  1.100529E+01  1.359495E+01  2.751970E+01  3.336931E+01  3.613355E+01  3.815350E+01  3.894003E+01  4.498663E+01
            0.040404  0.577350  0.000000
 -6.894940E+00  1.101008E+01  1.368697E+01  2.759130E+01  3.338235E+01  3.612588E+01  3.815224E+01  3.892668E+01  4.497777E+01
            0.045455  0.577350  0.000000
 -6.986162E+00  1.101549E+01  1.378216E+01  2.767413E+01  3.339711E+01  3.611721E+01  3.815099E+01  3.891169E+01  4.496775E+01
            0.050505  0.577350  0.000000
 -6.953831E+00  1.102151E+01  1.387938E+01  2.776833E+01  3.341356E+01  3.610755E+01  3.814982E+01  3.889513E+01  4.495661E+01
            0.055556  0.577350  0.000000
 -6.780109E+00  1.102813E+01  1.397794E+01  2.787371E+01  3.343170E+01  3.609692E+01  3.814876E+01  3.887705E+01  4.494439E+01
            0.060606  0.577350  0.000000
 -6.450706E+00  1.103534E+01  1.407755E+01  2.798964E+01  3.345152E+01  3.608532E+01  3.814784E+01  3.885751E+01  4.493116E+01
            0.065657  0.577350  0.000000
 -5.952216E+00  1.104313E+01  1.417827E+01  2.811507E+01  3.347298E+01  3.607277E+01  3.814706E+01  3.883658E+01  4.491699E+01
            0.070707  0.577350  0.000000
 -5.265261E+00  1.105148E+01  1.428039E+01  2.824858E+01  3.349608E+01  3.605928E+01  3.814640E+01  3.881432E+01  4.490199E+01
            0.075758  0.577350  0.000000
 -4.346397E+00  1.106037E+01  1.438436E+01  2.838850E+01  3.352079E+01  3.604488E+01  3.814581E+01  3.879082E+01  4.488627E+01
            0.080808  0.577350  0.000000
 -3.059624E+00  1.106979E+01  1.449068E+01  2.853310E+01  3.354708E+01  3.602957E+01  3.814526E+01  3.876614E+01  4.486994E+01
            0.085859  0.577350  0.000000
  6.803822E-01  1.107971E+01  1.459982E+01  2.868072E+01  3.357492E+01  3.601339E+01  3.814465E+01  3.874036E+01  4.485311E+01
            0.090909  0.577350  0.000000
  3.199757E+00  1.109012E+01  1.471218E+01  2.882990E+01  3.360429E+01  3.599636E+01  3.814389E+01  3.871356E+01  4.483590E+01
            0.095960  0.577350  0.000000
  4.438347E+00  1.110099E+01  1.482803E+01  2.897942E+01  3.363514E+01  3.597850E+01  3.814291E+01  3.868581E+01  4.481840E+01
            0.101010  0.577350  0.000000
  5.353037E+00  1.111229E+01  1.494748E+01  2.912833E+01  3.366744E+01  3.595984E+01  3.814160E+01  3.865719E+01  4.480070E+01
            0.106061  0.577350  0.000000
  6.081598E+00  1.112400E+01  1.507048E+01  2.927596E+01  3.370114E+01  3.594041E+01  3.813986E+01  3.862779E+01  4.478290E+01
            0.111111  0.577350  0.000000
  6.680235E+00  1.113609E+01  1.519685E+01  2.942182E+01  3.373620E+01  3.592024E+01  3.813759E+01  3.859767E+01  4.476507E+01
            0.116162  0.577350  0.000000
  7.179866E+00  1.114853E+01  1.532624E+01  2.956563E+01  3.377256E+01  3.589937E+01  3.813470E+01  3.856691E+01  4.474729E+01
            0.121212  0.577350  0.000000
  7.600421E+00  1.116128E+01  1.545823E+01  2.970726E+01  3.381016E+01  3.587784E+01  3.813110E+01  3.853559E+01  4.472963E+01
            0.126263  0.577350  0.000000
  7.956078E+00  1.117433E+01  1.559229E+01  2.984664E+01  3.384896E+01  3.585568E+01  3.812670E+01  3.850379E+01  4.471217E+01
            0.131313  0.577350  0.000000
  8.257546E+00  1.118764E+01  1.572787E+01  2.998383E+01  3.388888E+01  3.583294E+01  3.812140E+01  3.847158E+01  4.469496E+01
            0.136364  0.577350  0.000000
  8.513213E+00  1.120117E+01  1.586441E+01  3.011894E+01  3.392986E+01  3.580966E+01  3.811514E+01  3.843903E+01  4.467808E+01
            0.141414  0.577350  0.000000
  8.729816E+00  1.121490E+01  1.600137E+01  3.025215E+01  3.397182E+01  3.578590E+01  3.810785E+01  3.840621E+01  4.466160E+01
            0.146465  0.577350  0.000000
  8.912866E+00  1.122881E+01  1.613822E+01  3.038368E+01  3.401468E+01  3.576169E+01  3.809946E+01  3.837320E+01  4.464559E+01
            0.151515  0.577350  0.000000
  9.066893E+00  1.124285E+01  1.627451E+01  3.051384E+01  3.405837E+01  3.573709E+01  3.808993E+01  3.834005E+01  4.463014E+01
            0.156566  0.577350  0.000000
  9.195668E+00  1.125699E+01  1.640981E+01  3.064301E+01  3.410279E+01  3.571216E+01  3.807921E+01  3.830685E+01  4.461533E+01
            0.161616  0.577350  0.000000
  9.302304E+00  1.127122E+01  1.654377E+01  3.077169E+01  3.414785E+01  3.568695E+01  3.806729E+01  3.827365E+01  4.460127E+01
            0.166667  0.577350  0.000000
  9.389428E+00  1.128551E+01  1.667606E+01  3.090047E+01  3.419347E+01  3.566152E+01  3.805415E+01  3.824051E+01  4.458807E+01
            0.171717  0.577350  0.000000
  9.459171E+00  1.129981E+01  1.680638E+01  3.103009E+01  3.423953E+01  3.563592E+01  3.803978E+01  3.820752E+01  4.457585E+01
            0.176768  0.577350  0.000000
  9.513316E+00  1.131411E+01  1.693449E+01  3.116145E+01  3.428594E+01  3.561023E+01  3.802421E+01  3.817473E+01  4.456476E+01
            0.181818  0.577350  0.000000
  9.553379E+00  1.132839E+01  1.706013E+01  3.129553E+01  3.433259E+01  3.558450E+01  3.800745E+01  3.814220E+01  4.455495E+01
            0.186869  0.577350  0.000000
  9.580480E+00  1.134260E+01  1.718302E+01  3.143338E+01  3.437935E+01  3.555879E+01  3.798953E+01  3.811000E+01  4.454658E+01
            0.191919  0.577350  0.000000
  9.595539E+00  1.135674E+01  1.730287E+01  3.157597E+01  3.442613E+01  3.553317E+01  3.797048E+01  3.807820E+01  4.453980E+01
            0.196970  0.577350  0.000000
  9.599463E+00  1.137077E+01  1.741931E+01  3.172401E+01  3.447279E+01  3.550770E+01  3.795032E+01  3.804687E+01  4.453471E+01
            0.202020  0.577350  0.000000
  9.593152E+00  1.138466E+01  1.753189E+01  3.187772E+01  3.451922E+01  3.548245E+01  3.792905E+01  3.801606E+01  4.453139E+01
            0.207071  0.577350  0.000000
  9.577347E+00  1.139840E+01  1.764015E+01  3.203667E+01  3.456527E+01  3.545748E+01  3.790669E+01  3.798584E+01  4.452980E+01
            0.212121  0.577350  0.000000
  9.552775E+00  1.141196E+01  1.774361E+01  3.219969E+01  3.461084E+01  3.543286E+01  3.788321E+01  3.795630E+01  4.452982E+01
            0.217172  0.577350  0.000000
  9.520509E+00  1.142530E+01  1.784181E+01  3.236501E+01  3.465577E+01  3.540865E+01  3.785862E+01  3.792748E+01  4.453127E+01
            0.222222  0.577350  0.000000
  9.481312E+00  1.143841E+01  1.793439E+01  3.253042E+01  3.469995E+01  3.538491E+01  3.783292E+01  3.789947E+01  4.453386E+01
            0.227273  0.577350  0.000000
  9.435904E+00  1.145125E+01  1.802116E+01  3.269371E+01  3.474322E+01  3.536171E+01  3.780614E+01  3.787233E+01  4.453732E+01
            0.232323  0.577350  0.000000
  9.386199E+00  1.146381E+01  1.810192E+01  3.285286E+01  3.478545E+01  3.533911E+01  3.777835E+01  3.784614E+01  4.454136E+01
            0.237374  0.577350  0.000000
  9.334056E+00  1.147605E+01  1.817665E+01  3.300629E+01  3.482651E+01  3.531716E+01  3.774964E+01  3.782096E+01  4.454573E+01
            0.242424  0.577350  0.000000
  9.279537E+00  1.148795E+01  1.824552E+01  3.315281E+01  3.486625E+01  3.529594E+01  3.772018E+01  3.779687E+01  4.455026E+01
            0.247475  0.577350  0.000000
  9.223161E+00  1.149947E+01  1.830875E+01  3.329167E+01  3.490454E+01  3.527549E+01  3.769016E+01  3.777392E+01  4.455480E+01
            0.252525  0.577350  0.000000
  9.165820E+00  1.151059E+01  1.836657E+01  3.342244E+01  3.494124E+01  3.525587E+01  3.765979E+01  3.775220E+01  4.455927E+01
            0.257576  0.577350  0.000000
  9.107861E+00  1.152129E+01  1.841924E+01  3.354488E+01  3.497622E+01  3.523715E+01  3.762935E+01  3.773175E+01  4.456360E+01
            0.262626  0.577350  0.000000
  9.050014E+00  1.153152E+01  1.846702E+01  3.365892E+01  3.500935E+01  3.521938E+01  3.759911E+01  3.771263E+01  4.456776E+01
            0.267677  0.577350  0.000000
  8.992828E+00  1.154127E+01  1.851015E+01  3.376455E+01  3.504048E+01  3.520262E+01  3.756938E+01  3.769489E+01  4.457174E+01
            0.272727  0.577350  0.000000
  8.936707E+00  1.155050E+01  1.854890E+01  3.386180E+01  3.506947E+01  3.518698E+01  3.754050E+01  3.767858E+01  4.457550E+01
            0.277778  0.577350  0.000000
  8.882205E+00  1.155918E+01  1.858348E+01  3.395067E+01  3.509610E+01  3.517263E+01  3.751279E+01  3.766373E+01  4.457906E+01
            0.282828  0.577350  0.000000
  8.830470E+00  1.156728E+01  1.861408E+01  3.403123E+01  3.511970E+01  3.516018E+01  3.748657E+01  3.765035E+01  4.458238E+01
            0.287879  0.577350  0.000000
  8.782194E+00  1.157477E+01  1.864092E+01  3.410348E+01  3.513520E+01  3.515466E+01  3.746217E+01  3.763847E+01  4.458545E+01
            0.292929  0.577350  0.000000
  8.737732E+00  1.158162E+01  1.866418E+01  3.416747E+01  3.513099E+01  3.516768E+01  3.743986E+01  3.762806E+01  4.458826E+01
            0.297980  0.577350  0.000000
  8.697055E+00  1.158779E+01  1.868406E+01  3.422322E+01  3.512209E+01  3.518420E+01  3.741988E+01  3.761912E+01  4.459079E+01
            0.303030  0.577350  0.000000
  8.660036E+00  1.159326E+01  1.870071E+01  3.427082E+01  3.511367E+01  3.519908E+01  3.740242E+01  3.761162E+01  4.459301E+01
            0.308081  0.577350  0.000000
  8.626694E+00  1.159799E+01  1.871431E+01  3.431036E+01  3.510631E+01  3.521174E+01  3.738761E+01  3.760550E+01  4.459492E+01
            0.313131  0.577350  0.000000
  8.597399E+00  1.160194E+01  1.872500E+01  3.434201E+01  3.510018E+01  3.522205E+01  3.737550E+01  3.760071E+01  4.459648E+01
            0.318182  0.577350  0.000000
  8.572460E+00  1.160508E+01  1.873296E+01  3.436597E+01  3.509536E+01  3.523000E+01  3.736612E+01  3.759715E+01  4.459768E+01
            0.323232  0.577350  0.000000
  8.552354E+00  1.160737E+01  1.873834E+01  3.438250E+01  3.509189E+01  3.523560E+01  3.735946E+01  3.759475E+01  4.459851E+01
            0.328283  0.577350  0.000000
  8.537715E+00  1.160877E+01  1.874135E+01  3.439191E+01  3.508979E+01  3.523891E+01  3.735545E+01  3.759340E+01  4.459898E+01
            0.333333  0.577350  0.000000
  8.529884E+00  1.160925E+01  1.874219E+01  3.439453E+01  3.508909E+01  3.523999E+01  3.735413E+01  3.759297E+01  4.459908E+01
            0.330808  0.572976  0.000000
  8.536716E+00  1.160876E+01  1.874139E+01  3.439167E+01  3.508979E+01  3.523895E+01  3.735551E+01  3.759335E+01  4.459894E+01
            0.328283  0.568603  0.000000
  8.555544E+00  1.160725E+01  1.873901E+01  3.438266E+01  3.509188E+01  3.523589E+01  3.735984E+01  3.759440E+01  4.459847E+01
            0.325758  0.564229  0.000000
  8.589609E+00  1.160469E+01  1.873532E+01  3.436786E+01  3.509530E+01  3.523098E+01  3.736743E+01  3.759599E+01  4.459767E+01
            0.323232  0.559855  0.000000
  8.642987E+00  1.160103E+01  1.873058E+01  3.434754E+01  3.509995E+01  3.522443E+01  3.737876E+01  3.759795E+01  4.459657E+01
            0.320707  0.555481  0.000000
  8.719318E+00  1.159621E+01  1.872496E+01  3.432195E+01  3.510560E+01  3.521660E+01  3.739439E+01  3.760016E+01  4.459520E+01
            0.318182  0.551107  0.000000
  8.821276E+00  1.159018E+01  1.871852E+01  3.429128E+01  3.511179E+01  3.520805E+01  3.741483E+01  3.760246E+01  4.459364E+01
            0.315657  0.546733  0.000000
  8.949401E+00  1.158290E+01  1.871111E+01  3.425564E+01  3.511751E+01  3.519993E+01  3.744045E+01  3.760470E+01  4.459196E+01
            0.313131  0.542359  0.000000
  9.101798E+00  1.157430E+01  1.870240E+01  3.421516E+01  3.512073E+01  3.519434E+01  3.747126E+01  3.760674E+01  4.459024E+01
            0.310606  0.537985  0.000000
  9.274142E+00  1.156433E+01  1.869188E+01  3.416998E+01  3.511859E+01  3.519427E+01  3.750690E+01  3.760844E+01  4.458854E+01
            0.308081  0.533612  0.000000
  9.460444E+00  1.155293E+01  1.867889E+01  3.412027E+01  3.510975E+01  3.520115E+01  3.754661E+01  3.760965E+01  4.458694E+01
            0.305556  0.529238  0.000000
  9.654131E+00  1.154005E+01  1.866275E+01  3.406627E+01  3.509548E+01  3.521379E+01  3.758934E+01  3.761025E+01  4.458548E+01
            0.303030  0.524864  0.000000
  9.849020E+00  1.152562E+01  1.864282E+01  3.400827E+01  3.507754E+01  3.523053E+01  3.761010E+01  3.763395E+01  4.458421E+01
            0.300505  0.520490  0.000000
  1.004003E+01  1.150959E+01  1.861851E+01  3.394659E+01  3.505701E+01  3.525036E+01  3.760908E+01  3.767924E+01  4.458316E+01
            0.297980  0.516116  0.000000
  1.022329E+01  1.149188E+01  1.858936E+01  3.388155E+01  3.503447E+01  3.527276E+01  3.760706E+01  3.772418E+01  4.458234E+01
            0.295455  0.511742  0.000000
  1.039615E+01  1.147246E+01  1.855502E+01  3.381346E+01  3.501022E+01  3.529749E+01  3.760394E+01  3.776782E+01  4.458179E+01
            0.292929  0.507368  0.000000
  1.055695E+01  1.145124E+01  1.851523E+01  3.374261E+01  3.498445E+01  3.532441E+01  3.759960E+01  3.780945E+01  4.458150E+01
            0.290404  0.502995  0.000000
  1.070470E+01  1.142818E+01  1.846981E+01  3.366925E+01  3.495729E+01  3.535343E+01  3.759395E+01  3.784848E+01  4.458150E+01
            0.287879  0.498621  0.000000
  1.083903E+01  1.140322E+01  1.841863E+01  3.359360E+01  3.492880E+01  3.538452E+01  3.758688E+01  3.788446E+01  4.458178E+01
            0.285354  0.494247  0.000000
  1.096002E+01  1.137630E+01  1.836163E+01  3.351586E+01  3.489903E+01  3.541764E+01  3.757831E+01  3.791706E+01  4.458234E+01
            0.282828  0.489873  0.000000
  1.106797E+01  1.134737E+01  1.829876E+01  3.343618E+01  3.486803E+01  3.545277E+01  3.756815E+01  3.794602E+01  4.458318E+01
            0.280303  0.485499  0.000000
  1.116337E+01  1.131637E+01  1.822999E+01  3.335470E+01  3.483582E+01  3.548989E+01  3.755631E+01  3.797116E+01  4.458430E+01
            0.277778  0.481125  0.000000
  1.124676E+01  1.128326E+01  1.815532E+01  3.327153E+01  3.480240E+01  3.552898E+01  3.754273E+01  3.799236E+01  4.458568E+01
            0.275253  0.476751  0.000000
  1.124799E+01  1.131867E+01  1.807475E+01  3.318678E+01  3.476779E+01  3.557003E+01  3.752734E+01  3.800950E+01  4.458730E+01
            0.272727  0.472377  0.000000
  1.121051E+01  1.137964E+01  1.798826E+01  3.310053E+01  3.473197E+01  3.561302E+01  3.751007E+01  3.802250E+01  4.458915E+01
            0.270202  0.468004  0.000000
  1.117078E+01  1.143021E+01  1.789589E+01  3.301287E+01  3.469496E+01  3.565790E+01  3.749088E+01  3.803132E+01  4.459120E+01
            0.267677  0.463630  0.000000
  1.112877E+01  1.147088E+01  1.779764E+01  3.292386E+01  3.465674E+01  3.570467E+01  3.746972E+01  3.803589E+01  4.459342E+01
            0.265152  0.459256  0.000000
  1.108442E+01  1.150209E+01  1.769351E+01  3.283358E+01  3.461729E+01  3.575326E+01  3.744655E+01  3.803619E+01  4.459577E+01
            0.262626  0.454882  0.000000
  1.103771E+01  1.152428E+01  1.758352E+01  3.274211E+01  3.457660E+01  3.580364E+01  3.742137E+01  3.803217E+01  4.459822E+01
            0.260101  0.450508  0.000000
  1.098861E+01  1.153788E+01  1.746769E+01  3.264954E+01  3.453466E+01  3.585574E+01  3.739417E+01  3.802382E+01  4.460073E+01
            0.257576  0.446134  0.000000
  1.093707E+01  1.154325E+01  1.734604E+01  3.255597E+01  3.449144E+01  3.590947E+01  3.736496E+01  3.801110E+01  4.460326E+01
            0.255051  0.441760  0.000000
  1.088308E+01  1.154076E+01  1.721859E+01  3.246149E+01  3.444692E+01  3.596473E+01  3.733380E+01  3.799399E+01  4.460576E+01
            0.252525  0.437387  0.000000
  1.082661E+01  1.153077E+01  1.708537E+01  3.236622E+01  3.440109E+01  3.602135E+01  3.730078E+01  3.797249E+01  4.460818E+01
            0.250000  0.433013  0.000000
  1.076763E+01  1.151356E+01  1.694641E+01  3.227030E+01  3.435391E+01  3.607914E+01  3.726605E+01  3.794656E+01  4.461047E+01
            0.247475  0.428639  0.000000
  1.070611E+01  1.148941E+01  1.680178E+01  3.217385E+01  3.430537E+01  3.613779E+01  3.722985E+01  3.791621E+01  4.461256E+01
            0.244949  0.424265  0.000000
  1.064205E+01  1.145860E+01  1.665154E+01  3.207703E+01  3.425545E+01  3.619688E+01  3.719257E+01  3.788141E+01  4.461439E+01
            0.242424  0.419891  0.000000
  1.057541E+01  1.142136E+01  1.649577E+01  3.198000E+01  3.420412E+01  3.625577E+01  3.715479E+01  3.784217E+01  4.461591E+01
            0.239899  0.415517  0.000000
  1.050619E+01  1.137789E+01  1.633459E+01  3.188293E+01  3.415137E+01  3.631347E+01  3.711746E+01  3.779848E+01  4.461706E+01
            0.237374  0.411143  0.000000
  1.043437E+01  1.132832E+01  1.616813E+01  3.178597E+01  3.409718E+01  3.636842E+01  3.708208E+01  3.775033E+01  4.461778E+01
            0.234848  0.406770  0.000000
  1.035993E+01  1.127282E+01  1.599659E+01  3.168931E+01  3.404153E+01  3.641818E+01  3.705107E+01  3.769772E+01  4.461805E+01
            0.232323  0.402396  0.000000
  1.028287E+01  1.121152E+01  1.582022E+01  3.159314E+01  3.398440E+01  3.645904E+01  3.702808E+01  3.764067E+01  4.461788E+01
            0.229798  0.398022  0.000000
  1.020319E+01  1.114450E+01  1.563935E+01  3.149765E+01  3.392580E+01  3.648606E+01  3.701802E+01  3.757917E+01  4.461732E+01
            0.227273  0.393648  0.000000
  1.012087E+01  1.107184E+01  1.545443E+01  3.140304E+01  3.386570E+01  3.649453E+01  3.702558E+01  3.751321E+01  4.461654E+01
            0.224747  0.389274  0.000000
  1.003592E+01  1.099362E+01  1.526605E+01  3.130955E+01  3.380409E+01  3.648252E+01  3.705263E+01  3.744282E+01  4.461581E+01
            0.222222  0.384900  0.000000
  9.948337E+00  1.090987E+01  1.507499E+01  3.121744E+01  3.374098E+01  3.645204E+01  3.709715E+01  3.736798E+01  4.461552E+01
            0.219697  0.380526  0.000000
  9.858138E+00  1.082062E+01  1.488219E+01  3.112701E+01  3.367636E+01  3.640701E+01  3.715517E+01  3.728870E+01  4.461623E+01
            0.217172  0.376152  0.000000
  9.765331E+00  1.072587E+01  1.468881E+01  3.103857E+01  3.361023E+01  3.635115E+01  3.720498E+01  3.722297E+01  4.461864E+01
            0.214646  0.371779  0.000000
  9.669932E+00  1.062562E+01  1.449609E+01  3.095248E+01  3.354259E+01  3.628712E+01  3.711681E+01  3.729783E+01  4.462352E+01
            0.212121  0.367405  0.000000
  9.571961E+00  1.051990E+01  1.430530E+01  3.086906E+01  3.347345E+01  3.621671E+01  3.702418E+01  3.737796E+01  4.463164E+01
            0.209596  0.363031  0.000000
  9.471445E+00  1.040882E+01  1.411758E+01  3.078859E+01  3.340282E+01  3.614105E+01  3.692709E+01  3.746220E+01  4.464365E+01
            0.207071  0.358657  0.000000
  9.368413E+00  1.029258E+01  1.393379E+01  3.071130E+01  3.333070E+01  3.606089E+01  3.682556E+01  3.754977E+01  4.465998E+01
            0.204545  0.354283  0.000000
  9.262900E+00  1.017153E+01  1.375444E+01  3.063730E+01  3.325711E+01  3.597675E+01  3.671962E+01  3.764013E+01  4.468080E+01
            0.202020  0.349909  0.000000
  9.154948E+00  1.004616E+01  1.357964E+01  3.056661E+01  3.318207E+01  3.588900E+01  3.660932E+01  3.773291E+01  4.470598E+01
            0.199495  0.345535  0.000000
  9.044600E+00  9.917079E+00  1.340919E+01  3.049915E+01  3.310559E+01  3.579790E+01  3.649475E+01  3.782781E+01  4.473519E+01
            0.196970  0.341162  0.000000
  8.931906E+00  9.784978E+00  1.324263E+01  3.043480E+01  3.302769E+01  3.570366E+01  3.637599E+01  3.792461E+01  4.476797E+01
            0.194444  0.336788  0.000000
  8.816921E+00  9.650615E+00  1.307942E+01  3.037338E+01  3.294840E+01  3.560644E+01  3.625318E+01  3.802314E+01  4.480376E+01
            0.191919  0.332414  0.000000
  8.699701E+00  9.514756E+00  1.291894E+01  3.031472E+01  3.286773E+01  3.550638E+01  3.612642E+01  3.812324E+01  4.484206E+01
            0.189394  0.328040  0.000000
  8.580310E+00  9.378176E+00  1.276064E+01  3.025864E+01  3.278572E+01  3.540360E+01  3.599586E+01  3.822479E+01  4.488238E+01
            0.186869  0.323666  0.000000
  8.458812E+00  9.241610E+00  1.260400E+01  3.020498E+01  3.270238E+01  3.529820E+01  3.586166E+01  3.832767E+01  4.492432E+01
            0.184343  0.319292  0.000000
  8.335276E+00  9.105740E+00  1.244858E+01  3.015361E+01  3.261775E+01  3.519027E+01  3.572397E+01  3.843177E+01  4.496757E+01
            0.181818  0.314918  0.000000
  8.209773E+00  8.971248E+00  1.229405E+01  3.010438E+01  3.253186E+01  3.507991E+01  3.558299E+01  3.853701E+01  4.501185E+01
            0.179293  0.310544  0.000000
  8.082378E+00  8.838747E+00  1.214012E+01  3.005721E+01  3.244473E+01  3.496720E+01  3.543895E+01  3.864330E+01  4.505699E+01
            0.176768  0.306171  0.000000
  7.953166E+00  8.708802E+00  1.198656E+01  3.001199E+01  3.235640E+01  3.485220E+01  3.529206E+01  3.875054E+01  4.510283E+01
            0.174242  0.301797  0.000000
  7.822214E+00  8.581971E+00  1.183323E+01  2.996867E+01  3.226690E+01  3.473501E+01  3.514259E+01  3.885867E+01  4.514927E+01
            0.171717  0.297423  0.000000
  7.689600E+00  8.458820E+00  1.168001E+01  2.992716E+01  3.217627E+01  3.461568E+01  3.499081E+01  3.896760E+01  4.519625E+01
            0.169192  0.293049  0.000000
  7.555404E+00  8.339933E+00  1.152683E+01  2.988742E+01  3.208454E+01  3.449429E+01  3.483700E+01  3.907726E+01  4.524370E+01
            0.166667  0.288675  0.000000
  7.419706E+00  8.225889E+00  1.137367E+01  2.984942E+01  3.199174E+01  3.437091E+01  3.468151E+01  3.918758E+01  4.529161E+01
            0.164141  0.284301  0.000000
  7.282586E+00  8.117286E+00  1.122052E+01  2.981311E+01  3.189793E+01  3.424560E+01  3.452465E+01  3.929849E+01  4.533993E+01
            0.161616  0.279927  0.000000
  7.144125E+00  8.014677E+00  1.106736E+01  2.977847E+01  3.180312E+01  3.411842E+01  3.436682E+01  3.940991E+01  4.538865E+01
            0.159091  0.275554  0.000000
  7.004405E+00  7.918661E+00  1.091423E+01  2.974547E+01  3.170737E+01  3.398944E+01  3.420841E+01  3.952177E+01  4.543776E+01
            0.156566  0.271180  0.000000
  6.863507E+00  7.829826E+00  1.076115E+01  2.971408E+01  3.161071E+01  3.385872E+01  3.404986E+01  3.963401E+01  4.548722E+01
            0.154040  0.266806  0.000000
  6.721513E+00  7.748786E+00  1.060816E+01  2.968428E+01  3.151319E+01  3.372632E+01  3.389162E+01  3.974654E+01  4.553703E+01
            0.151515  0.262432  0.000000
  6.578506E+00  7.676076E+00  1.045530E+01  2.965605E+01  3.141485E+01  3.359232E+01  3.373421E+01  3.985930E+01  4.558714E+01
            0.148990  0.258058  0.000000
  6.434570E+00  7.612249E+00  1.030260E+01  2.962937E+01  3.131574E+01  3.345677E+01  3.357813E+01  3.997220E+01  4.563753E+01
            0.146465  0.253684  0.000000
  6.289789E+00  7.557747E+00  1.015011E+01  2.960425E+01  3.121591E+01  3.331973E+01  3.342396E+01  4.008516E+01  4.568818E+01
            0.143939  0.249310  0.000000
  6.144251E+00  7.513176E+00  9.997907E+00  2.958070E+01  3.111540E+01  3.318128E+01  3.327227E+01  4.019810E+01  4.573903E+01
            0.141414  0.244936  0.000000
  5.998043E+00  7.478815E+00  9.846043E+00  2.955879E+01  3.101426E+01  3.304148E+01  3.312370E+01  4.031094E+01  4.579004E+01
            0.138889  0.240563  0.000000
  5.851258E+00  7.455331E+00  9.694631E+00  2.953868E+01  3.091256E+01  3.290041E+01  3.297892E+01  4.042359E+01  4.584118E+01
            0.136364  0.236189  0.000000
  5.703990E+00  7.443055E+00  9.543795E+00  2.952061E+01  3.081034E+01  3.275813E+01  3.283861E+01  4.053595E+01  4.589239E+01
            0.133838  0.231815  0.000000
  5.556337E+00  7.442670E+00  9.393754E+00  2.950505E+01  3.070767E+01  3.261472E+01  3.270348E+01  4.064794E+01  4.594362E+01
            0.131313  0.227441  0.000000
  5.408399E+00  7.454677E+00  9.244830E+00  2.949269E+01  3.060461E+01  3.247026E+01  3.257426E+01  4.075945E+01  4.599481E+01
            0.128788  0.223067  0.000000
  5.260284E+00  7.479665E+00  9.097571E+00  2.948457E+01  3.050121E+01  3.232485E+01  3.245169E+01  4.087038E+01  4.604591E+01
            0.126263  0.218693  0.000000
  5.112103E+00  7.517847E+00  8.952908E+00  2.948215E+01  3.039756E+01  3.217855E+01  3.233644E+01  4.098065E+01  4.609685E+01
            0.123737  0.214319  0.000000
  4.963970E+00  7.568567E+00  8.812509E+00  2.948743E+01  3.029371E+01  3.203147E+01  3.222920E+01  4.109014E+01  4.614757E+01
            0.121212  0.209946  0.000000
  4.816007E+00  7.629319E+00  8.679610E+00  2.950289E+01  3.018973E+01  3.188371E+01  3.213060E+01  4.119876E+01  4.619800E+01
            0.118687  0.205572  0.000000
  4.668341E+00  7.693358E+00  8.560810E+00  2.953144E+01  3.008571E+01  3.173536E+01  3.204119E+01  4.130641E+01  4.624809E+01
            0.116162  0.201198  0.000000
  4.521102E+00  7.745677E+00  8.469508E+00  2.957613E+01  2.998171E+01  3.158654E+01  3.196163E+01  4.141298E+01  4.629776E+01
            0.113636  0.196824  0.000000
  4.374428E+00  7.760891E+00  8.427586E+00  2.963953E+01  2.987782E+01  3.143734E+01  3.189263E+01  4.151839E+01  4.634695E+01
            0.111111  0.192450  0.000000
  4.228461E+00  7.718982E+00  8.449243E+00  2.972298E+01  2.977412E+01  3.128790E+01  3.183528E+01  4.162254E+01  4.639560E+01
            0.108586  0.188076  0.000000
  4.083346E+00  7.627603E+00  8.519036E+00  2.967070E+01  2.982566E+01  3.113834E+01  3.179112E+01  4.172534E+01  4.644366E+01
            0.106061  0.183702  0.000000
  3.939235E+00  7.506609E+00  8.608011E+00  2.956763E+01  2.994383E+01  3.098878E+01  3.176251E+01  4.182670E+01  4.649106E+01
            0.103535  0.179328  0.000000
  3.796282E+00  7.369456E+00  8.693751E+00  2.946502E+01  3.007070E+01  3.083935E+01  3.175272E+01  4.192655E+01  4.653775E+01
            0.101010  0.174955  0.000000
  3.654642E+00  7.222891E+00  8.761958E+00  2.936295E+01  3.019731E+01  3.069020E+01  3.176546E+01  4.202481E+01  4.658368E+01
            0.098485  0.170581  0.000000
  3.514474E+00  7.070190E+00  8.804314E+00  2.926151E+01  3.031458E+01  3.054146E+01  3.180389E+01  4.212141E+01  4.662880E+01
            0.095960  0.166207  0.000000
  3.375937E+00  6.913002E+00  8.816876E+00  2.916080E+01  3.039329E+01  3.041617E+01  3.186891E+01  4.221628E+01  4.667308E+01
            0.093434  0.161833  0.000000
  3.239190E+00  6.752188E+00  8.798920E+00  2.906092E+01  3.024583E+01  3.050071E+01  3.195776E+01  4.230938E+01  4.671649E+01
            0.090909  0.157459  0.000000
  3.104389E+00  6.588190E+00  8.752002E+00  2.896196E+01  3.009925E+01  3.057198E+01  3.206422E+01  4.240065E+01  4.675902E+01
            0.088384  0.153085  0.000000
  2.971690E+00  6.421225E+00  8.678953E+00  2.886403E+01  2.995370E+01  3.063707E+01  3.218048E+01  4.249005E+01  4.680066E+01
            0.085859  0.148711  0.000000
  2.841243E+00  6.251367E+00  8.583179E+00  2.876723E+01  2.980935E+01  3.070390E+01  3.229908E+01  4.257754E+01  4.684144E+01
            0.083333  0.144338  0.000000
  2.713190E+00  6.078611E+00  8.467964E+00  2.867166E+01  2.966636E+01  3.077947E+01  3.241411E+01  4.266309E+01  4.688139E+01
            0.080808  0.139964  0.000000
  2.587670E+00  5.902919E+00  8.336248E+00  2.857742E+01  2.952490E+01  3.086875E+01  3.252144E+01  4.274668E+01  4.692054E+01
            0.078283  0.135590  0.000000
  2.464811E+00  5.724257E+00  8.190286E+00  2.848462E+01  2.938516E+01  3.097411E+01  3.261870E+01  4.282828E+01  4.695891E+01
            0.075758  0.131216  0.000000
  2.344732E+00  5.542622E+00  8.031606E+00  2.839337E+01  2.924729E+01  3.109510E+01  3.270514E+01  4.290787E+01  4.699650E+01
            0.073232  0.126842  0.000000
  2.227541E+00  5.358066E+00  7.861074E+00  2.830376E+01  2.911149E+01  3.122852E+01  3.278144E+01  4.298544E+01  4.703332E+01
            0.070707  0.122468  0.000000
  2.113331E+00  5.170694E+00  7.679007E+00  2.821590E+01  2.897794E+01  3.136897E+01  3.284953E+01  4.306097E+01  4.706933E+01
            0.068182  0.118094  0.000000
  2.002184E+00  4.980645E+00  7.485398E+00  2.812991E+01  2.884680E+01  3.150952E+01  3.291236E+01  4.313444E+01  4.710450E+01
            0.065657  0.113721  0.000000
  1.894165E+00  4.788055E+00  7.280078E+00  2.804588E+01  2.871828E+01  3.164252E+01  3.297360E+01  4.320586E+01  4.713880E+01
            0.063131  0.109347  0.000000
  1.789325E+00  4.593032E+00  7.062817E+00  2.796392E+01  2.859254E+01  3.176043E+01  3.303724E+01  4.327519E+01  4.717219E+01
            0.060606  0.104973  0.000000
  1.687697E+00  4.395617E+00  6.833456E+00  2.788414E+01  2.846978E+01  3.185651E+01  3.310687E+01  4.334242E+01  4.720467E+01
            0.058081  0.100599  0.000000
  1.589296E+00  4.195750E+00  6.591834E+00  2.780664E+01  2.835019E+01  3.192585E+01  3.318495E+01  4.340752E+01  4.723620E+01
            0.055556  0.096225  0.000000
  1.494121E+00  3.993231E+00  6.337815E+00  2.773153E+01  2.823394E+01  3.196573E+01  3.327203E+01  4.347048E+01  4.726677E+01
            0.053030  0.091851  0.000000
  1.402152E+00  3.787663E+00  6.071235E+00  2.765890E+01  2.812122E+01  3.197562E+01  3.336686E+01  4.353126E+01  4.729638E+01
            0.050505  0.087477  0.000000
  1.313352E+00  3.578363E+00  5.791869E+00  2.758886E+01  2.801222E+01  3.195619E+01  3.346701E+01  4.358983E+01  4.732500E+01
            0.047980  0.083103  0.000000
  1.227668E+00  3.364204E+00  5.499419E+00  2.752150E+01  2.790712E+01  3.190829E+01  3.356976E+01  4.364614E+01  4.735264E+01
            0.045455  0.078730  0.000000
  1.145028E+00  3.143325E+00  5.193469E+00  2.745693E+01  2.780610E+01  3.183233E+01  3.367269E+01  4.370015E+01  4.737926E+01
            0.042929  0.074356  0.000000
  1.065347E+00  2.912586E+00  4.873741E+00  2.739524E+01  2.770933E+01  3.172760E+01  3.377391E+01  4.375181E+01  4.740483E+01
            0.040404  0.069982  0.000000
  9.885257E-01  2.666439E+00  4.540113E+00  2.733651E+01  2.761700E+01  3.159232E+01  3.387209E+01  4.380106E+01  4.742932E+01
            0.037879  0.065608  0.000000
  9.144523E-01  2.394456E+00  4.193345E+00  2.728085E+01  2.752927E+01  3.142277E+01  3.396631E+01  4.384784E+01  4.745264E+01
            0.035354  0.061234  0.000000
  8.430058E-01  2.075908E+00  3.836425E+00  2.722834E+01  2.744632E+01  3.121426E+01  3.405603E+01  4.389207E+01  4.747472E+01
            0.032828  0.056860  0.000000
  7.740580E-01  1.663923E+00  3.476480E+00  2.717905E+01  2.736829E+01  3.096051E+01  3.414096E+01  4.393369E+01  4.749545E+01
            0.030303  0.052486  0.000000
  7.074768E-01  1.010847E+00  3.126982E+00  2.713308E+01  2.729536E+01  3.065356E+01  3.422098E+01  4.397264E+01  4.751483E+01
            0.027778  0.048113  0.000000
 -1.004782E+00  6.431306E-01  2.805232E+00  2.709049E+01  2.722766E+01  3.028331E+01  3.429613E+01  4.400882E+01  4.753270E+01
            0.025253  0.043739  0.000000
 -1.829808E+00  5.808939E-01  2.523895E+00  2.705135E+01  2.716533E+01  2.983657E+01  3.436658E+01  4.404217E+01  4.754887E+01
            0.022727  0.039365  0.000000
 -2.441957E+00  5.206548E-01  2.285353E+00  2.701573E+01  2.710852E+01  2.929631E+01  3.443263E+01  4.407261E+01  4.756325E+01
            0.020202  0.034991  0.000000
 -2.971553E+00  4.623268E-01  2.084687E+00  2.698370E+01  2.705734E+01  2.863896E+01  3.449470E+01  4.410007E+01  4.757562E+01
            0.017677  0.030617  0.000000
 -3.462547E+00  4.058684E-01  1.914604E+00  2.695530E+01  2.701191E+01  2.783325E+01  3.455346E+01  4.412449E+01  4.758573E+01
            0.015152  0.026243  0.000000
 -3.950592E+00  3.513171E-01  1.766195E+00  2.683598E+01  2.693058E+01  2.697231E+01  3.460979E+01  4.414579E+01  4.759307E+01
            0.012626  0.021869  0.000000
 -4.485818E+00  2.988551E-01  1.626210E+00  2.558435E+01  2.690959E+01  2.693866E+01  3.466494E+01  4.416392E+01  4.759763E+01
            0.010101  0.017495  0.000000
 -5.158051E+00  2.489452E-01  1.474034E+00  2.398646E+01  2.689237E+01  2.691102E+01  3.472078E+01  4.417883E+01  4.759920E+01
            0.007576  0.013122  0.000000
 -6.153620E+00  2.026273E-01  1.280077E+00  2.191001E+01  2.687894E+01  2.688945E+01  3.477993E+01  4.419047E+01  4.759980E+01
            0.005051  0.008748  0.000000
 -7.882834E+00  1.621833E-01  1.014334E+00  1.919892E+01  2.686933E+01  2.687401E+01  3.484632E+01  4.419881E+01  4.760537E+01
            0.002525  0.004374  0.000000
 -1.120803E+01  1.323802E-01  6.697137E-01  1.590814E+01  2.686356E+01  2.686473E+01  3.492599E+01  4.420383E+01  4.762908E+01
            0.000000  0.000000  0.000000
 -5.619809E-02 -5.600668E-02  1.208737E-01  2.686163E+01  2.686163E+01  3.463179E+01  3.463309E+01  4.420550E+01  4.733535E+01


==> anc/fig06/phband01cr1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -5.619980E-02 -5.604528E-02  1.208737E-01  2.686163E+01  2.686163E+01  3.465293E+01  3.465404E+01  4.420550E+01  4.759235E+01
            0.000000  0.005064  0.000000
  1.324412E-01  1.817350E-01  5.873628E-01  2.686357E+01  2.686474E+01  3.464985E+01  3.478180E+01  4.420382E+01  4.762499E+01
            0.000000  0.010129  0.000000
  1.623838E-01  3.761344E-01  9.731247E-01  2.686937E+01  2.687408E+01  3.464062E+01  3.489453E+01  4.419877E+01  4.762257E+01
            0.000000  0.015193  0.000000
  2.029930E-01  5.673321E-01  1.295757E+00  2.687903E+01  2.688961E+01  3.462523E+01  3.497001E+01  4.419039E+01  4.761928E+01
            0.000000  0.020258  0.000000
  2.494849E-01  7.574055E-01  1.604050E+00  2.689252E+01  2.691130E+01  3.460370E+01  3.502045E+01  4.417868E+01  4.761466E+01
            0.000000  0.025322  0.000000
  2.995787E-01  9.466508E-01  1.909272E+00  2.690983E+01  2.693911E+01  3.457602E+01  3.505274E+01  4.416369E+01  4.760853E+01
            0.000000  0.030387  0.000000
  3.522410E-01  1.135088E+00  2.214610E+00  2.693090E+01  2.697298E+01  3.454221E+01  3.507111E+01  4.414546E+01  4.760080E+01
            0.000000  0.035451  0.000000
  4.070187E-01  1.322668E+00  2.520815E+00  2.695570E+01  2.701284E+01  3.450227E+01  3.507829E+01  4.412404E+01  4.759146E+01
            0.000000  0.040516  0.000000
  4.637414E-01  1.509322E+00  2.827826E+00  2.698418E+01  2.705860E+01  3.445620E+01  3.507613E+01  4.409950E+01  4.758052E+01
            0.000000  0.045580  0.000000
  5.223856E-01  1.694978E+00  3.135306E+00  2.701628E+01  2.711016E+01  3.440399E+01  3.506594E+01  4.407189E+01  4.756799E+01
            0.000000  0.050645  0.000000
  5.830088E-01  1.879570E+00  3.442839E+00  2.705194E+01  2.716742E+01  3.434561E+01  3.504867E+01  4.404128E+01  4.755389E+01
            0.000000  0.055709  0.000000
  6.457149E-01  2.063036E+00  3.750006E+00  2.709109E+01  2.723027E+01  3.428103E+01  3.502505E+01  4.400776E+01  4.753827E+01
            0.000000  0.060774  0.000000
  7.106340E-01  2.245317E+00  4.056397E+00  2.713366E+01  2.729857E+01  3.421021E+01  3.499562E+01  4.397139E+01  4.752115E+01
            0.000000  0.065838  0.000000
  7.779107E-01  2.426360E+00  4.361623E+00  2.717956E+01  2.737219E+01  3.413305E+01  3.496078E+01  4.393225E+01  4.750258E+01
            0.000000  0.070903  0.000000
  8.476948E-01  2.606111E+00  4.665308E+00  2.722871E+01  2.745099E+01  3.404947E+01  3.492086E+01  4.389041E+01  4.748261E+01
            0.000000  0.075967  0.000000
  9.201360E-01  2.784516E+00  4.967083E+00  2.728102E+01  2.753482E+01  3.395934E+01  3.487608E+01  4.384596E+01  4.746127E+01
            0.000000  0.081032  0.000000
  9.953783E-01  2.961513E+00  5.266581E+00  2.733641E+01  2.762352E+01  3.386250E+01  3.482659E+01  4.379895E+01  4.743861E+01
            0.000000  0.086096  0.000000
  1.073557E+00  3.137037E+00  5.563423E+00  2.739477E+01  2.771692E+01  3.375876E+01  3.477248E+01  4.374947E+01  4.741467E+01
            0.000000  0.091161  0.000000
  1.154793E+00  3.311008E+00  5.857220E+00  2.745600E+01  2.781487E+01  3.364791E+01  3.471375E+01  4.369758E+01  4.738950E+01
            0.000000  0.096225  0.000000
  1.239196E+00  3.483340E+00  6.147559E+00  2.752001E+01  2.791718E+01  3.352968E+01  3.465039E+01  4.364334E+01  4.736312E+01
            0.000000  0.101290  0.000000
  1.326854E+00  3.653930E+00  6.434000E+00  2.758670E+01  2.802368E+01  3.340381E+01  3.458229E+01  4.358680E+01  4.733557E+01
            0.000000  0.106354  0.000000
  1.417840E+00  3.822666E+00  6.716070E+00  2.765595E+01  2.813418E+01  3.326999E+01  3.450932E+01  4.352801E+01  4.730688E+01
            0.000000  0.111418  0.000000
  1.512204E+00  3.989420E+00  6.993256E+00  2.772765E+01  2.824851E+01  3.312791E+01  3.443133E+01  4.346703E+01  4.727705E+01
            0.000000  0.116483  0.000000
  1.609977E+00  4.154058E+00  7.264996E+00  2.780171E+01  2.836648E+01  3.297726E+01  3.434813E+01  4.340390E+01  4.724611E+01
            0.000000  0.121547  0.000000
  1.711169E+00  4.316436E+00  7.530678E+00  2.787801E+01  2.848790E+01  3.281773E+01  3.425952E+01  4.333865E+01  4.721406E+01
            0.000000  0.126612  0.000000
  1.815770E+00  4.476408E+00  7.789629E+00  2.795643E+01  2.861259E+01  3.264908E+01  3.416535E+01  4.327132E+01  4.718090E+01
            0.000000  0.131676  0.000000
  1.923748E+00  4.633832E+00  8.041108E+00  2.803687E+01  2.874035E+01  3.247111E+01  3.406548E+01  4.320195E+01  4.714663E+01
            0.000000  0.136741  0.000000
  2.035053E+00  4.788579E+00  8.284302E+00  2.811921E+01  2.887099E+01  3.228374E+01  3.395988E+01  4.313055E+01  4.711124E+01
            0.000000  0.141805  0.000000
  2.149616E+00  4.940542E+00  8.518314E+00  2.820334E+01  2.900434E+01  3.208704E+01  3.384859E+01  4.305717E+01  4.707475E+01
            0.000000  0.146870  0.000000
  2.267350E+00  5.089654E+00  8.742153E+00  2.828914E+01  2.914019E+01  3.188128E+01  3.373184E+01  4.298183E+01  4.703715E+01
            0.000000  0.151934  0.000000
  2.388153E+00  5.235897E+00  8.954732E+00  2.837649E+01  2.927836E+01  3.166699E+01  3.361004E+01  4.290456E+01  4.699848E+01
            0.000000  0.156999  0.000000
  2.511909E+00  5.379327E+00  9.154850E+00  2.846529E+01  2.941868E+01  3.144502E+01  3.348384E+01  4.282539E+01  4.695876E+01
            0.000000  0.162063  0.000000
  2.638488E+00  5.520081E+00  9.341187E+00  2.855541E+01  2.956095E+01  3.121655E+01  3.335414E+01  4.274435E+01  4.691804E+01
            0.000000  0.167128  0.000000
  2.767750E+00  5.658393E+00  9.512292E+00  2.864675E+01  2.970499E+01  3.098314E+01  3.322216E+01  4.266148E+01  4.687640E+01
            0.000000  0.172192  0.000000
  2.899545E+00  5.794590E+00  9.666572E+00  2.873918E+01  2.985064E+01  3.074667E+01  3.308935E+01  4.257682E+01  4.683391E+01
            0.000000  0.177257  0.000000
  3.033717E+00  5.929077E+00  9.802282E+00  2.883258E+01  2.999771E+01  3.050930E+01  3.295736E+01  4.249042E+01  4.679068E+01
            0.000000  0.182321  0.000000
  3.170102E+00  6.062302E+00  9.917506E+00  2.892686E+01  3.014603E+01  3.027328E+01  3.282796E+01  4.240233E+01  4.674681E+01
            0.000000  0.187386  0.000000
  3.308533E+00  6.194705E+00  1.001014E+01  2.902188E+01  3.004081E+01  3.029545E+01  3.270293E+01  4.231260E+01  4.670239E+01
            0.000000  0.192450  0.000000
  3.448839E+00  6.326651E+00  1.007788E+01  2.911753E+01  2.981383E+01  3.044580E+01  3.258388E+01  4.222129E+01  4.665754E+01
            0.000000  0.197515  0.000000
  3.590848E+00  6.458369E+00  1.011815E+01  2.921371E+01  2.959378E+01  3.059692E+01  3.247220E+01  4.212847E+01  4.661233E+01
            0.000000  0.202579  0.000000
  3.734388E+00  6.589901E+00  1.012811E+01  2.931030E+01  2.938156E+01  3.074866E+01  3.236892E+01  4.203421E+01  4.656683E+01
            0.000000  0.207644  0.000000
  3.879287E+00  6.721075E+00  1.010456E+01  2.917742E+01  2.940720E+01  3.090089E+01  3.227476E+01  4.193860E+01  4.652109E+01
            0.000000  0.212708  0.000000
  4.025377E+00  6.851516E+00  1.004392E+01  2.898103E+01  2.950428E+01  3.105345E+01  3.219010E+01  4.184171E+01  4.647513E+01
            0.000000  0.217772  0.000000
  4.172491E+00  6.980671E+00  9.942073E+00  2.879158E+01  2.960145E+01  3.120621E+01  3.211513E+01  4.174364E+01  4.642897E+01
            0.000000  0.222837  0.000000
  4.320465E+00  7.107869E+00  9.794338E+00  2.860796E+01  2.969860E+01  3.135905E+01  3.204989E+01  4.164449E+01  4.638264E+01
            0.000000  0.227901  0.000000
  4.469142E+00  7.232375E+00  9.595308E+00  2.842895E+01  2.979563E+01  3.151184E+01  3.199447E+01  4.154434E+01  4.633614E+01
            0.000000  0.232966  0.000000
  4.618366E+00  7.353447E+00  9.338685E+00  2.825331E+01  2.989243E+01  3.166446E+01  3.194906E+01  4.144332E+01  4.628952E+01
            0.000000  0.238030  0.000000
  4.767989E+00  7.470389E+00  9.017002E+00  2.808000E+01  2.998890E+01  3.181680E+01  3.191403E+01  4.134152E+01  4.624279E+01
            0.000000  0.243095  0.000000
  4.917866E+00  7.582588E+00  8.621166E+00  2.790823E+01  3.008496E+01  3.188992E+01  3.196875E+01  4.123906E+01  4.619603E+01
            0.000000  0.248159  0.000000
  5.067858E+00  7.689553E+00  8.139628E+00  2.773753E+01  3.018050E+01  3.187745E+01  3.212021E+01  4.113605E+01  4.614928E+01
            0.000000  0.253224  0.000000
  5.217831E+00  7.556804E+00  7.790933E+00  2.756781E+01  3.027543E+01  3.187745E+01  3.227109E+01  4.103260E+01  4.610261E+01
            0.000000  0.258288  0.000000
  5.367656E+00  6.849794E+00  7.886548E+00  2.739935E+01  3.036967E+01  3.189078E+01  3.242127E+01  4.092884E+01  4.605610E+01
            0.000000  0.263353  0.000000
  5.517208E+00  5.980628E+00  7.976401E+00  2.723277E+01  3.046313E+01  3.191830E+01  3.257069E+01  4.082489E+01  4.600982E+01
            0.000000  0.268417  0.000000
  4.873800E+00  5.666367E+00  8.060695E+00  2.706903E+01  3.055572E+01  3.196077E+01  3.271924E+01  4.072087E+01  4.596383E+01
            0.000000  0.273482  0.000000
  3.318705E+00  5.815019E+00  8.139844E+00  2.690934E+01  3.064737E+01  3.201876E+01  3.286684E+01  4.061690E+01  4.591818E+01
            0.000000  0.278546  0.000000
 -1.512537E+00  5.963050E+00  8.214471E+00  2.675512E+01  3.073799E+01  3.209262E+01  3.301342E+01  4.051311E+01  4.587294E+01
            0.000000  0.283611  0.000000
 -3.995398E+00  6.110355E+00  8.285403E+00  2.660787E+01  3.082752E+01  3.218239E+01  3.315887E+01  4.040962E+01  4.582812E+01
            0.000000  0.288675  0.000000
 -5.459830E+00  6.256827E+00  8.353647E+00  2.646910E+01  3.091589E+01  3.228779E+01  3.330313E+01  4.030656E+01  4.578374E+01
            0.000000  0.293740  0.000000
 -6.604423E+00  6.402364E+00  8.420354E+00  2.634025E+01  3.100302E+01  3.240827E+01  3.344611E+01  4.020406E+01  4.573978E+01
            0.000000  0.298804  0.000000
 -7.561940E+00  6.546869E+00  8.486769E+00  2.622257E+01  3.108885E+01  3.254296E+01  3.358773E+01  4.010226E+01  4.569624E+01
            0.000000  0.303869  0.000000
 -8.385031E+00  6.690244E+00  8.554176E+00  2.611708E+01  3.117333E+01  3.269082E+01  3.372789E+01  4.000128E+01  4.565307E+01
            0.000000  0.308933  0.000000
 -9.100565E+00  6.832396E+00  8.623826E+00  2.602454E+01  3.125640E+01  3.285059E+01  3.386650E+01  3.990126E+01  4.561022E+01
            0.000000  0.313998  0.000000
 -9.724570E+00  6.973232E+00  8.696880E+00  2.594539E+01  3.133800E+01  3.302091E+01  3.400347E+01  3.980236E+01  4.556764E+01
            0.000000  0.319062  0.000000
 -1.026784E+01  7.112662E+00  8.774340E+00  2.587977E+01  3.141809E+01  3.320032E+01  3.413871E+01  3.970470E+01  4.552525E+01
            0.000000  0.324126  0.000000
 -1.073841E+01  7.250600E+00  8.857014E+00  2.582756E+01  3.149661E+01  3.338734E+01  3.427208E+01  3.960845E+01  4.548298E+01
            0.000000  0.329191  0.000000
 -1.114280E+01  7.386957E+00  8.945474E+00  2.578838E+01  3.157353E+01  3.358048E+01  3.440349E+01  3.951375E+01  4.544077E+01
            0.000000  0.334255  0.000000
 -1.148660E+01  7.521652E+00  9.040054E+00  2.576166E+01  3.164882E+01  3.377830E+01  3.453280E+01  3.942079E+01  4.539855E+01
            0.000000  0.339320  0.000000
 -1.177481E+01  7.654602E+00  9.140841E+00  2.574667E+01  3.172243E+01  3.397945E+01  3.465988E+01  3.932972E+01  4.535628E+01
            0.000000  0.344384  0.000000
 -1.201201E+01  7.785728E+00  9.247704E+00  2.574257E+01  3.179434E+01  3.418268E+01  3.478456E+01  3.924075E+01  4.531391E+01
            0.000000  0.349449  0.000000
 -1.220243E+01  7.914952E+00  9.360316E+00  2.574846E+01  3.186452E+01  3.438684E+01  3.490669E+01  3.915405E+01  4.527147E+01
            0.000000  0.354513  0.000000
 -1.235004E+01  8.042201E+00  9.478192E+00  2.576338E+01  3.193295E+01  3.459090E+01  3.502606E+01  3.906986E+01  4.522898E+01
            0.000000  0.359578  0.000000
 -1.245855E+01  8.167402E+00  9.600726E+00  2.578637E+01  3.199962E+01  3.479393E+01  3.514249E+01  3.898839E+01  4.518653E+01
            0.000000  0.364642  0.000000
 -1.253142E+01  8.290485E+00  9.727228E+00  2.581647E+01  3.206451E+01  3.499511E+01  3.525574E+01  3.890990E+01  4.514424E+01
            0.000000  0.369707  0.000000
 -1.257186E+01  8.411385E+00  9.856962E+00  2.585274E+01  3.212761E+01  3.519372E+01  3.536555E+01  3.883464E+01  4.510234E+01
            0.000000  0.374771  0.000000
 -1.258283E+01  8.530037E+00  9.989175E+00  2.589426E+01  3.218891E+01  3.538917E+01  3.547164E+01  3.876293E+01  4.506113E+01
            0.000000  0.379836  0.000000
 -1.256700E+01  8.646380E+00  1.012312E+01  2.594015E+01  3.224842E+01  3.557370E+01  3.558094E+01  3.869506E+01  4.502101E+01
            0.000000  0.384900  0.000000
 -1.252678E+01  8.760356E+00  1.025809E+01  2.598958E+01  3.230613E+01  3.567139E+01  3.576865E+01  3.863139E+01  4.498254E+01
            0.000000  0.389965  0.000000
 -1.246428E+01  8.871912E+00  1.039340E+01  2.604177E+01  3.236206E+01  3.576434E+01  3.595198E+01  3.857228E+01  4.494644E+01
            0.000000  0.395029  0.000000
 -1.238134E+01  8.980994E+00  1.052843E+01  2.609599E+01  3.241620E+01  3.585215E+01  3.613072E+01  3.851812E+01  4.491358E+01
            0.000000  0.400094  0.000000
 -1.227955E+01  9.087553E+00  1.066263E+01  2.615159E+01  3.246857E+01  3.593439E+01  3.630472E+01  3.846933E+01  4.488500E+01
            0.000000  0.405158  0.000000
 -1.216026E+01  9.191542E+00  1.079549E+01  2.620797E+01  3.251918E+01  3.601065E+01  3.647389E+01  3.842632E+01  4.486183E+01
            0.000000  0.410223  0.000000
 -1.202466E+01  9.292919E+00  1.092657E+01  2.626462E+01  3.256806E+01  3.608049E+01  3.663815E+01  3.838948E+01  4.484513E+01
            0.000000  0.415287  0.000000
 -1.187396E+01  9.391640E+00  1.105549E+01  2.632109E+01  3.261521E+01  3.614352E+01  3.679741E+01  3.835918E+01  4.483576E+01
            0.000000  0.420352  0.000000
 -1.170942E+01  9.487668E+00  1.118191E+01  2.637701E+01  3.266065E+01  3.619941E+01  3.695152E+01  3.833573E+01  4.483411E+01
            0.000000  0.425416  0.000000
 -1.153255E+01  9.580964E+00  1.130556E+01  2.643208E+01  3.270442E+01  3.624793E+01  3.710022E+01  3.831933E+01  4.483997E+01
            0.000000  0.430480  0.000000
 -1.134507E+01  9.671494E+00  1.142619E+01  2.648606E+01  3.274652E+01  3.628896E+01  3.724314E+01  3.831006E+01  4.485246E+01
            0.000000  0.435545  0.000000
 -1.114889E+01  9.759225E+00  1.154360E+01  2.653877E+01  3.278699E+01  3.632253E+01  3.737989E+01  3.830783E+01  4.487021E+01
            0.000000  0.440609  0.000000
 -1.094597E+01  9.844125E+00  1.165761E+01  2.659008E+01  3.282584E+01  3.634885E+01  3.751003E+01  3.831241E+01  4.489159E+01
            0.000000  0.445674  0.000000
 -1.073813E+01  9.926163E+00  1.176807E+01  2.663990E+01  3.286310E+01  3.636828E+01  3.763319E+01  3.832338E+01  4.491496E+01
            0.000000  0.450738  0.000000
 -1.052705E+01  1.000531E+01  1.187488E+01  2.668816E+01  3.289879E+01  3.638132E+01  3.774908E+01  3.834020E+01  4.493894E+01
            0.000000  0.455803  0.000000
 -1.031417E+01  1.008155E+01  1.197791E+01  2.673482E+01  3.293294E+01  3.638860E+01  3.785751E+01  3.836220E+01  4.496243E+01
            0.000000  0.460867  0.000000
 -1.010075E+01  1.015484E+01  1.207709E+01  2.677984E+01  3.296557E+01  3.639078E+01  3.795831E+01  3.838863E+01  4.498470E+01
            0.000000  0.465932  0.000000
 -9.887901E+00  1.022516E+01  1.217233E+01  2.682317E+01  3.299669E+01  3.638858E+01  3.805142E+01  3.841875E+01  4.500527E+01
            0.000000  0.470996  0.000000
 -9.676635E+00  1.029250E+01  1.226357E+01  2.686478E+01  3.302634E+01  3.638272E+01  3.813675E+01  3.845177E+01  4.502388E+01
            0.000000  0.476061  0.000000
 -9.467936E+00  1.035682E+01  1.235077E+01  2.690462E+01  3.305452E+01  3.637387E+01  3.821424E+01  3.848698E+01  4.504042E+01
            0.000000  0.481125  0.000000
 -9.262781E+00  1.041812E+01  1.243386E+01  2.694264E+01  3.308125E+01  3.636265E+01  3.828382E+01  3.852369E+01  4.505485E+01
            0.000000  0.486190  0.000000
 -9.062174E+00  1.047636E+01  1.251281E+01  2.697875E+01  3.310655E+01  3.634963E+01  3.834535E+01  3.856127E+01  4.506717E+01
            0.000000  0.491254  0.000000
 -8.867153E+00  1.053153E+01  1.258758E+01  2.701290E+01  3.313043E+01  3.633533E+01  3.839868E+01  3.859916E+01  4.507743E+01
            0.000000  0.496319  0.000000
 -8.678798E+00  1.058362E+01  1.265815E+01  2.704500E+01  3.315292E+01  3.632018E+01  3.844359E+01  3.863687E+01  4.508562E+01
            0.000000  0.501383  0.000000
 -8.498226E+00  1.063261E+01  1.272449E+01  2.707500E+01  3.317400E+01  3.630458E+01  3.847977E+01  3.867396E+01  4.509176E+01
            0.000000  0.506448  0.000000
 -8.326578E+00  1.067849E+01  1.278657E+01  2.710282E+01  3.319371E+01  3.628885E+01  3.850686E+01  3.871005E+01  4.509582E+01
            0.000000  0.511512  0.000000
 -8.165006E+00  1.072125E+01  1.284438E+01  2.712843E+01  3.321203E+01  3.627329E+01  3.852437E+01  3.874480E+01  4.509776E+01
            0.000000  0.516577  0.000000
 -8.014649E+00  1.076086E+01  1.289792E+01  2.715179E+01  3.322899E+01  3.625813E+01  3.853177E+01  3.877791E+01  4.509750E+01
            0.000000  0.521641  0.000000
 -7.876604E+00  1.079734E+01  1.294716E+01  2.717291E+01  3.324458E+01  3.624358E+01  3.852843E+01  3.880915E+01  4.509497E+01
            0.000000  0.526706  0.000000
 -7.751880E+00  1.083066E+01  1.299211E+01  2.719180E+01  3.325881E+01  3.622982E+01  3.851373E+01  3.883829E+01  4.509007E+01
            0.000000  0.531770  0.000000
 -7.641332E+00  1.086083E+01  1.303276E+01  2.720851E+01  3.327168E+01  3.621700E+01  3.848719E+01  3.886515E+01  4.508276E+01
            0.000000  0.536834  0.000000
 -7.545562E+00  1.088783E+01  1.306911E+01  2.722309E+01  3.328320E+01  3.620524E+01  3.844873E+01  3.888956E+01  4.507310E+01
            0.000000  0.541899  0.000000
 -7.464777E+00  1.091166E+01  1.310116E+01  2.723562E+01  3.329336E+01  3.619465E+01  3.839910E+01  3.891139E+01  4.506137E+01
            0.000000  0.546963  0.000000
 -7.398617E+00  1.093232E+01  1.312893E+01  2.724621E+01  3.330216E+01  3.618532E+01  3.834054E+01  3.893053E+01  4.504818E+01
            0.000000  0.552028  0.000000
 -7.346018E+00  1.094980E+01  1.315241E+01  2.725494E+01  3.330961E+01  3.617731E+01  3.827734E+01  3.894688E+01  4.503460E+01
            0.000000  0.557092  0.000000
 -7.305296E+00  1.096411E+01  1.317160E+01  2.726192E+01  3.331571E+01  3.617068E+01  3.821588E+01  3.896036E+01  4.502206E+01
            0.000000  0.562157  0.000000
 -7.274603E+00  1.097524E+01  1.318653E+01  2.726724E+01  3.332045E+01  3.616548E+01  3.816328E+01  3.897091E+01  4.501195E+01
            0.000000  0.567221  0.000000
 -7.252662E+00  1.098319E+01  1.319719E+01  2.727097E+01  3.332384E+01  3.616174E+01  3.812489E+01  3.897847E+01  4.500512E+01
            0.000000  0.572286  0.000000
 -7.239202E+00  1.098796E+01  1.320358E+01  2.727319E+01  3.332587E+01  3.615949E+01  3.810251E+01  3.898303E+01  4.500144E+01
            0.000000  0.577350  0.000000
 -7.234624E+00  1.098955E+01  1.320571E+01  2.727392E+01  3.332655E+01  3.615874E+01  3.809531E+01  3.898455E+01  4.500033E+01
            0.005051  0.577350  0.000000
 -7.278947E+00  1.098988E+01  1.321454E+01  2.727820E+01  3.332742E+01  3.615822E+01  3.809520E+01  3.898362E+01  4.499970E+01
            0.010101  0.577350  0.000000
 -7.406730E+00  1.099085E+01  1.324057E+01  2.729107E+01  3.333005E+01  3.615668E+01  3.809488E+01  3.898086E+01  4.499782E+01
            0.015152  0.577350  0.000000
 -7.603299E+00  1.099246E+01  1.328253E+01  2.731271E+01  3.333442E+01  3.615410E+01  3.809438E+01  3.897627E+01  4.499470E+01
            0.020202  0.577350  0.000000
 -7.846725E+00  1.099471E+01  1.333850E+01  2.734338E+01  3.334054E+01  3.615049E+01  3.809372E+01  3.896986E+01  4.499035E+01
            0.025253  0.577350  0.000000
 -8.110468E+00  1.099760E+01  1.340622E+01  2.738347E+01  3.334839E+01  3.614586E+01  3.809296E+01  3.896166E+01  4.498481E+01
            0.030303  0.577350  0.000000
 -8.365710E+00  1.100113E+01  1.348333E+01  2.743346E+01  3.335799E+01  3.614021E+01  3.809215E+01  3.895171E+01  4.497811E+01
            0.035354  0.577350  0.000000
 -8.583172E+00  1.100529E+01  1.356762E+01  2.749388E+01  3.336931E+01  3.613355E+01  3.809136E+01  3.894003E+01  4.497028E+01
            0.040404  0.577350  0.000000
 -8.734634E+00  1.101008E+01  1.365716E+01  2.756526E+01  3.338235E+01  3.612588E+01  3.809067E+01  3.892668E+01  4.496137E+01
            0.045455  0.577350  0.000000
 -8.794399E+00  1.101549E+01  1.375041E+01  2.764801E+01  3.339711E+01  3.611721E+01  3.809016E+01  3.891169E+01  4.495144E+01
            0.050505  0.577350  0.000000
 -8.740782E+00  1.102151E+01  1.384625E+01  2.774230E+01  3.341356E+01  3.610755E+01  3.808988E+01  3.889513E+01  4.494053E+01
            0.055556  0.577350  0.000000
 -8.557362E+00  1.102813E+01  1.394398E+01  2.784794E+01  3.343170E+01  3.609692E+01  3.808989E+01  3.887705E+01  4.492872E+01
            0.060606  0.577350  0.000000
 -8.233479E+00  1.103534E+01  1.404326E+01  2.796431E+01  3.345152E+01  3.608532E+01  3.809020E+01  3.885751E+01  4.491607E+01
            0.065657  0.577350  0.000000
 -7.763395E+00  1.104313E+01  1.414407E+01  2.809031E+01  3.347298E+01  3.607277E+01  3.809081E+01  3.883658E+01  4.490264E+01
            0.070707  0.577350  0.000000
 -7.143597E+00  1.105148E+01  1.424662E+01  2.822450E+01  3.349608E+01  3.605928E+01  3.809168E+01  3.881432E+01  4.488851E+01
            0.075758  0.577350  0.000000
 -6.367393E+00  1.106037E+01  1.435127E+01  2.836516E+01  3.352079E+01  3.604488E+01  3.809273E+01  3.879082E+01  4.487376E+01
            0.080808  0.577350  0.000000
 -5.414059E+00  1.106979E+01  1.445846E+01  2.851053E+01  3.354708E+01  3.602957E+01  3.809387E+01  3.876614E+01  4.485847E+01
            0.085859  0.577350  0.000000
 -4.219805E+00  1.107971E+01  1.456864E+01  2.865890E+01  3.357492E+01  3.601339E+01  3.809501E+01  3.874036E+01  4.484271E+01
            0.090909  0.577350  0.000000
 -2.534563E+00  1.109012E+01  1.468217E+01  2.880878E+01  3.360429E+01  3.599636E+01  3.809601E+01  3.871356E+01  4.482655E+01
            0.095960  0.577350  0.000000
  2.128943E+00  1.110099E+01  1.479931E+01  2.895894E+01  3.363514E+01  3.597850E+01  3.809676E+01  3.868581E+01  4.481009E+01
            0.101010  0.577350  0.000000
  3.853601E+00  1.111229E+01  1.492017E+01  2.910841E+01  3.366744E+01  3.595984E+01  3.809714E+01  3.865719E+01  4.479340E+01
            0.106061  0.577350  0.000000
  4.939369E+00  1.112400E+01  1.504472E+01  2.925648E+01  3.370114E+01  3.594041E+01  3.809703E+01  3.862779E+01  4.477656E+01
            0.111111  0.577350  0.000000
  5.753768E+00  1.113609E+01  1.517274E+01  2.940269E+01  3.373620E+01  3.592024E+01  3.809631E+01  3.859767E+01  4.475963E+01
            0.116162  0.577350  0.000000
  6.399670E+00  1.114853E+01  1.530389E+01  2.954675E+01  3.377256E+01  3.589937E+01  3.809486E+01  3.856691E+01  4.474270E+01
            0.121212  0.577350  0.000000
  6.925382E+00  1.116128E+01  1.543771E+01  2.968850E+01  3.381016E+01  3.587784E+01  3.809259E+01  3.853559E+01  4.472584E+01
            0.126263  0.577350  0.000000
  7.359164E+00  1.117433E+01  1.557366E+01  2.982790E+01  3.384896E+01  3.585568E+01  3.808940E+01  3.850379E+01  4.470911E+01
            0.131313  0.577350  0.000000
  7.719740E+00  1.118764E+01  1.571116E+01  2.996501E+01  3.388888E+01  3.583294E+01  3.808518E+01  3.847158E+01  4.469260E+01
            0.136364  0.577350  0.000000
  8.020515E+00  1.120117E+01  1.584962E+01  3.009993E+01  3.392986E+01  3.580966E+01  3.807987E+01  3.843903E+01  4.467636E+01
            0.141414  0.577350  0.000000
  8.271578E+00  1.121490E+01  1.598845E+01  3.023286E+01  3.397182E+01  3.578590E+01  3.807337E+01  3.840621E+01  4.466048E+01
            0.146465  0.577350  0.000000
  8.480796E+00  1.122881E+01  1.612713E+01  3.036403E+01  3.401468E+01  3.576169E+01  3.806565E+01  3.837320E+01  4.464503E+01
            0.151515  0.577350  0.000000
  8.654451E+00  1.124285E+01  1.626515E+01  3.049377E+01  3.405837E+01  3.573709E+01  3.805664E+01  3.834005E+01  4.463011E+01
            0.156566  0.577350  0.000000
  8.797653E+00  1.125699E+01  1.640210E+01  3.062248E+01  3.410279E+01  3.571216E+01  3.804633E+01  3.830685E+01  4.461579E+01
            0.161616  0.577350  0.000000
  8.914610E+00  1.127122E+01  1.653760E+01  3.075067E+01  3.414785E+01  3.568695E+01  3.803469E+01  3.827365E+01  4.460220E+01
            0.166667  0.577350  0.000000
  9.008848E+00  1.128551E+01  1.667133E+01  3.087899E+01  3.419347E+01  3.566152E+01  3.802176E+01  3.824051E+01  4.458943E+01
            0.171717  0.577350  0.000000
  9.083342E+00  1.129981E+01  1.680301E+01  3.100823E+01  3.423953E+01  3.563592E+01  3.800755E+01  3.820752E+01  4.457764E+01
            0.176768  0.577350  0.000000
  9.140642E+00  1.131411E+01  1.693237E+01  3.113931E+01  3.428594E+01  3.561023E+01  3.799212E+01  3.817473E+01  4.456696E+01
            0.181818  0.577350  0.000000
  9.182937E+00  1.132839E+01  1.705916E+01  3.127330E+01  3.433259E+01  3.558450E+01  3.797556E+01  3.814220E+01  4.455755E+01
            0.186869  0.577350  0.000000
  9.212135E+00  1.134260E+01  1.718310E+01  3.141129E+01  3.437935E+01  3.555879E+01  3.795795E+01  3.811000E+01  4.454958E+01
            0.191919  0.577350  0.000000
  9.229879E+00  1.135674E+01  1.730387E+01  3.155430E+01  3.442613E+01  3.553317E+01  3.793939E+01  3.807820E+01  4.454318E+01
            0.196970  0.577350  0.000000
  9.237583E+00  1.137077E+01  1.742108E+01  3.170308E+01  3.447279E+01  3.550770E+01  3.791995E+01  3.804687E+01  4.453849E+01
            0.202020  0.577350  0.000000
  9.236402E+00  1.138466E+01  1.753430E+01  3.185786E+01  3.451922E+01  3.548245E+01  3.789970E+01  3.801606E+01  4.453555E+01
            0.207071  0.577350  0.000000
  9.227278E+00  1.139840E+01  1.764304E+01  3.201819E+01  3.456527E+01  3.545748E+01  3.787866E+01  3.798584E+01  4.453433E+01
            0.212121  0.577350  0.000000
  9.210897E+00  1.141196E+01  1.774680E+01  3.218283E+01  3.461084E+01  3.543286E+01  3.785681E+01  3.795630E+01  4.453472E+01
            0.217172  0.577350  0.000000
  9.187791E+00  1.142530E+01  1.784514E+01  3.234990E+01  3.465577E+01  3.540865E+01  3.783408E+01  3.792748E+01  4.453650E+01
            0.222222  0.577350  0.000000
  9.158399E+00  1.143841E+01  1.793772E+01  3.251713E+01  3.469995E+01  3.538491E+01  3.781042E+01  3.789947E+01  4.453941E+01
            0.227273  0.577350  0.000000
  9.123067E+00  1.145125E+01  1.802431E+01  3.268218E+01  3.474322E+01  3.536171E+01  3.778577E+01  3.787233E+01  4.454315E+01
            0.232323  0.577350  0.000000
  9.082214E+00  1.146381E+01  1.810484E+01  3.284296E+01  3.478545E+01  3.533911E+01  3.776012E+01  3.784614E+01  4.454744E+01
            0.237374  0.577350  0.000000
  9.036303E+00  1.147605E+01  1.817935E+01  3.299780E+01  3.482651E+01  3.531716E+01  3.773350E+01  3.782096E+01  4.455203E+01
            0.242424  0.577350  0.000000
  8.985913E+00  1.148795E+01  1.824800E+01  3.314552E+01  3.486625E+01  3.529594E+01  3.770600E+01  3.779687E+01  4.455675E+01
            0.247475  0.577350  0.000000
  8.931706E+00  1.149947E+01  1.831098E+01  3.328535E+01  3.490454E+01  3.527549E+01  3.767780E+01  3.777392E+01  4.456145E+01
            0.252525  0.577350  0.000000
  8.874439E+00  1.151059E+01  1.836853E+01  3.341686E+01  3.494124E+01  3.525587E+01  3.764909E+01  3.775220E+01  4.456605E+01
            0.257576  0.577350  0.000000
  8.814936E+00  1.152129E+01  1.842094E+01  3.353986E+01  3.497622E+01  3.523715E+01  3.762012E+01  3.773175E+01  4.457050E+01
            0.262626  0.577350  0.000000
  8.754074E+00  1.153152E+01  1.846845E+01  3.365429E+01  3.500935E+01  3.521938E+01  3.759118E+01  3.771263E+01  4.457475E+01
            0.267677  0.577350  0.000000
  8.692748E+00  1.154127E+01  1.851132E+01  3.376018E+01  3.504048E+01  3.520262E+01  3.756260E+01  3.769489E+01  4.457879E+01
            0.272727  0.577350  0.000000
  8.631857E+00  1.155050E+01  1.854981E+01  3.385756E+01  3.506947E+01  3.518698E+01  3.753471E+01  3.767858E+01  4.458261E+01
            0.277778  0.577350  0.000000
  8.572270E+00  1.155918E+01  1.858415E+01  3.394650E+01  3.509610E+01  3.517263E+01  3.750785E+01  3.766373E+01  4.458620E+01
            0.282828  0.577350  0.000000
  8.514801E+00  1.156728E+01  1.861456E+01  3.402703E+01  3.511970E+01  3.516018E+01  3.748236E+01  3.765035E+01  4.458955E+01
            0.287879  0.577350  0.000000
  8.460176E+00  1.157477E+01  1.864123E+01  3.409920E+01  3.513520E+01  3.515466E+01  3.745856E+01  3.763847E+01  4.459265E+01
            0.292929  0.577350  0.000000
  8.409016E+00  1.158162E+01  1.866436E+01  3.416306E+01  3.513099E+01  3.516768E+01  3.743676E+01  3.762806E+01  4.459549E+01
            0.297980  0.577350  0.000000
  8.361824E+00  1.158779E+01  1.868412E+01  3.421867E+01  3.512209E+01  3.518420E+01  3.741720E+01  3.761912E+01  4.459804E+01
            0.303030  0.577350  0.000000
  8.318992E+00  1.159326E+01  1.870068E+01  3.426610E+01  3.511367E+01  3.519908E+01  3.740009E+01  3.761162E+01  4.460029E+01
            0.308081  0.577350  0.000000
  8.280827E+00  1.159799E+01  1.871419E+01  3.430549E+01  3.510631E+01  3.521174E+01  3.738555E+01  3.760550E+01  4.460221E+01
            0.313131  0.577350  0.000000
  8.247612E+00  1.160194E+01  1.872481E+01  3.433700E+01  3.510018E+01  3.522205E+01  3.737366E+01  3.760071E+01  4.460380E+01
            0.318182  0.577350  0.000000
  8.219717E+00  1.160508E+01  1.873270E+01  3.436084E+01  3.509536E+01  3.523000E+01  3.736444E+01  3.759715E+01  4.460503E+01
            0.323232  0.577350  0.000000
  8.197740E+00  1.160737E+01  1.873804E+01  3.437728E+01  3.509189E+01  3.523560E+01  3.735787E+01  3.759475E+01  4.460589E+01
            0.328283  0.577350  0.000000
  8.182708E+00  1.160877E+01  1.874101E+01  3.438664E+01  3.508979E+01  3.523891E+01  3.735395E+01  3.759340E+01  4.460638E+01
            0.333333  0.577350  0.000000
  8.176314E+00  1.160925E+01  1.874184E+01  3.438926E+01  3.508909E+01  3.523999E+01  3.735266E+01  3.759297E+01  4.460648E+01
            0.330808  0.572976  0.000000
  8.183030E+00  1.160876E+01  1.874102E+01  3.438640E+01  3.508979E+01  3.523895E+01  3.735404E+01  3.759335E+01  4.460634E+01
            0.328283  0.568603  0.000000
  8.204411E+00  1.160725E+01  1.873861E+01  3.437744E+01  3.509188E+01  3.523589E+01  3.735839E+01  3.759440E+01  4.460583E+01
            0.325758  0.564229  0.000000
  8.244931E+00  1.160469E+01  1.873488E+01  3.436272E+01  3.509530E+01  3.523098E+01  3.736608E+01  3.759599E+01  4.460499E+01
            0.323232  0.559855  0.000000
  8.309572E+00  1.160103E+01  1.873010E+01  3.434257E+01  3.509995E+01  3.522443E+01  3.737764E+01  3.759795E+01  4.460385E+01
            0.320707  0.555481  0.000000
  8.402969E+00  1.159621E+01  1.872446E+01  3.431723E+01  3.510560E+01  3.521660E+01  3.739367E+01  3.760016E+01  4.460246E+01
            0.318182  0.551107  0.000000
  8.528235E+00  1.159018E+01  1.871805E+01  3.428692E+01  3.511179E+01  3.520805E+01  3.741474E+01  3.760246E+01  4.460088E+01
            0.315657  0.546733  0.000000
  8.685823E+00  1.158290E+01  1.871073E+01  3.425177E+01  3.511751E+01  3.519993E+01  3.744123E+01  3.760470E+01  4.459920E+01
            0.313131  0.542359  0.000000
  8.872928E+00  1.157430E+01  1.870218E+01  3.421192E+01  3.512073E+01  3.519434E+01  3.747315E+01  3.760674E+01  4.459750E+01
            0.310606  0.537985  0.000000
  9.083756E+00  1.156433E+01  1.869191E+01  3.416750E+01  3.511859E+01  3.519427E+01  3.751011E+01  3.760844E+01  4.459584E+01
            0.308081  0.533612  0.000000
  9.310563E+00  1.155293E+01  1.867929E+01  3.411870E+01  3.510975E+01  3.520115E+01  3.755130E+01  3.760965E+01  4.459431E+01
            0.305556  0.529238  0.000000
  9.545065E+00  1.154005E+01  1.866363E+01  3.406573E+01  3.509548E+01  3.521379E+01  3.759563E+01  3.761025E+01  4.459294E+01
            0.303030  0.524864  0.000000
  9.779660E+00  1.152562E+01  1.864430E+01  3.400886E+01  3.507754E+01  3.523053E+01  3.761010E+01  3.764186E+01  4.459178E+01
            0.300505  0.520490  0.000000
  1.000818E+01  1.150959E+01  1.862072E+01  3.394839E+01  3.505701E+01  3.525036E+01  3.760908E+01  3.768876E+01  4.459087E+01
            0.297980  0.516116  0.000000
  1.022614E+01  1.149188E+01  1.859244E+01  3.388461E+01  3.503447E+01  3.527276E+01  3.760706E+01  3.773525E+01  4.459022E+01
            0.295455  0.511742  0.000000
  1.043059E+01  1.147246E+01  1.855910E+01  3.381782E+01  3.501022E+01  3.529749E+01  3.760394E+01  3.778037E+01  4.458985E+01
            0.292929  0.507368  0.000000
  1.061989E+01  1.145124E+01  1.852044E+01  3.374828E+01  3.498445E+01  3.532441E+01  3.759960E+01  3.782337E+01  4.458976E+01
            0.290404  0.502995  0.000000
  1.079331E+01  1.142818E+01  1.847628E+01  3.367624E+01  3.495729E+01  3.535343E+01  3.759395E+01  3.786367E+01  4.458997E+01
            0.287879  0.498621  0.000000
  1.095075E+01  1.140322E+01  1.842651E+01  3.360190E+01  3.492880E+01  3.538452E+01  3.758688E+01  3.790082E+01  4.459047E+01
            0.285354  0.494247  0.000000
  1.109256E+01  1.137630E+01  1.837105E+01  3.352545E+01  3.489903E+01  3.541764E+01  3.757831E+01  3.793450E+01  4.459126E+01
            0.282828  0.489873  0.000000
  1.121927E+01  1.134737E+01  1.830985E+01  3.344704E+01  3.486803E+01  3.545277E+01  3.756815E+01  3.796445E+01  4.459233E+01
            0.280303  0.485499  0.000000
  1.131637E+01  1.133157E+01  1.824288E+01  3.336681E+01  3.483582E+01  3.548989E+01  3.755631E+01  3.799052E+01  4.459367E+01
            0.277778  0.481125  0.000000
  1.128326E+01  1.143018E+01  1.817013E+01  3.328485E+01  3.480240E+01  3.552898E+01  3.754273E+01  3.801258E+01  4.459527E+01
            0.275253  0.476751  0.000000
  1.124799E+01  1.151582E+01  1.809160E+01  3.320127E+01  3.476779E+01  3.557003E+01  3.752734E+01  3.803053E+01  4.459710E+01
            0.272727  0.472377  0.000000
  1.121051E+01  1.158918E+01  1.800727E+01  3.311615E+01  3.473197E+01  3.561302E+01  3.751007E+01  3.804431E+01  4.459915E+01
            0.270202  0.468004  0.000000
  1.117078E+01  1.165092E+01  1.791715E+01  3.302956E+01  3.469496E+01  3.565790E+01  3.749088E+01  3.805387E+01  4.460137E+01
            0.267677  0.463630  0.000000
  1.112877E+01  1.170164E+01  1.782125E+01  3.294158E+01  3.465674E+01  3.570467E+01  3.746972E+01  3.805918E+01  4.460374E+01
            0.265152  0.459256  0.000000
  1.108442E+01  1.174190E+01  1.771955E+01  3.285228E+01  3.461729E+01  3.575326E+01  3.744655E+01  3.806021E+01  4.460622E+01
            0.262626  0.454882  0.000000
  1.103771E+01  1.177221E+01  1.761205E+01  3.276173E+01  3.457660E+01  3.580364E+01  3.742137E+01  3.805694E+01  4.460877E+01
            0.260101  0.450508  0.000000
  1.098861E+01  1.179303E+01  1.749876E+01  3.267002E+01  3.453466E+01  3.585574E+01  3.739417E+01  3.804933E+01  4.461134E+01
            0.257576  0.446134  0.000000
  1.093707E+01  1.180481E+01  1.737966E+01  3.257723E+01  3.449144E+01  3.590947E+01  3.736496E+01  3.803739E+01  4.461388E+01
            0.255051  0.441760  0.000000
  1.088308E+01  1.180794E+01  1.725477E+01  3.248347E+01  3.444692E+01  3.596473E+01  3.733380E+01  3.802109E+01  4.461636E+01
            0.252525  0.437387  0.000000
  1.082661E+01  1.180280E+01  1.712408E+01  3.238884E+01  3.440109E+01  3.602135E+01  3.730078E+01  3.800041E+01  4.461870E+01
            0.250000  0.433013  0.000000
  1.076763E+01  1.178972E+01  1.698761E+01  3.229347E+01  3.435391E+01  3.607914E+01  3.726605E+01  3.797535E+01  4.462084E+01
            0.247475  0.428639  0.000000
  1.070611E+01  1.176905E+01  1.684538E+01  3.219749E+01  3.430537E+01  3.613779E+01  3.722985E+01  3.794589E+01  4.462274E+01
            0.244949  0.424265  0.000000
  1.064205E+01  1.174107E+01  1.669741E+01  3.210104E+01  3.425545E+01  3.619688E+01  3.719257E+01  3.791201E+01  4.462431E+01
            0.242424  0.419891  0.000000
  1.057541E+01  1.170610E+01  1.654378E+01  3.200426E+01  3.420412E+01  3.625577E+01  3.715479E+01  3.787372E+01  4.462549E+01
            0.239899  0.415517  0.000000
  1.050619E+01  1.166440E+01  1.638457E+01  3.190733E+01  3.415137E+01  3.631347E+01  3.711746E+01  3.783100E+01  4.462622E+01
            0.237374  0.411143  0.000000
  1.043437E+01  1.161626E+01  1.621989E+01  3.181040E+01  3.409718E+01  3.636842E+01  3.708208E+01  3.778385E+01  4.462644E+01
            0.234848  0.406770  0.000000
  1.035993E+01  1.156192E+01  1.604992E+01  3.171365E+01  3.404153E+01  3.641818E+01  3.705107E+01  3.773227E+01  4.462612E+01
            0.232323  0.402396  0.000000
  1.028287E+01  1.150163E+01  1.587489E+01  3.161728E+01  3.398440E+01  3.645904E+01  3.702808E+01  3.767625E+01  4.462526E+01
            0.229798  0.398022  0.000000
  1.020319E+01  1.143564E+01  1.569515E+01  3.152148E+01  3.392580E+01  3.648606E+01  3.701802E+01  3.761582E+01  4.462393E+01
            0.227273  0.393648  0.000000
  1.012087E+01  1.136416E+01  1.551114E+01  3.142647E+01  3.386570E+01  3.649453E+01  3.702558E+01  3.755097E+01  4.462229E+01
            0.224747  0.389274  0.000000
  1.003592E+01  1.128741E+01  1.532346E+01  3.133249E+01  3.380409E+01  3.648252E+01  3.705263E+01  3.748175E+01  4.462062E+01
            0.222222  0.384900  0.000000
  9.948337E+00  1.120559E+01  1.513290E+01  3.123984E+01  3.374098E+01  3.645204E+01  3.709715E+01  3.740816E+01  4.461933E+01
            0.219697  0.380526  0.000000
  9.858138E+00  1.111889E+01  1.494045E+01  3.114882E+01  3.367636E+01  3.640701E+01  3.715517E+01  3.733024E+01  4.461902E+01
            0.217172  0.376152  0.000000
  9.765331E+00  1.102748E+01  1.474728E+01  3.105980E+01  3.361023E+01  3.635115E+01  3.722297E+01  3.724801E+01  4.462041E+01
            0.214646  0.371779  0.000000
  9.669932E+00  1.093151E+01  1.455468E+01  3.097313E+01  3.354259E+01  3.628712E+01  3.716152E+01  3.729783E+01  4.462432E+01
            0.212121  0.367405  0.000000
  9.571961E+00  1.083117E+01  1.436395E+01  3.088918E+01  3.347345E+01  3.621671E+01  3.707080E+01  3.737796E+01  4.463157E+01
            0.209596  0.363031  0.000000
  9.471445E+00  1.072665E+01  1.417626E+01  3.080825E+01  3.340282E+01  3.614105E+01  3.697587E+01  3.746220E+01  4.464284E+01
            0.207071  0.358657  0.000000
  9.368413E+00  1.061825E+01  1.399250E+01  3.073058E+01  3.333070E+01  3.606089E+01  3.687679E+01  3.754977E+01  4.465860E+01
            0.204545  0.354283  0.000000
  9.262900E+00  1.050632E+01  1.381317E+01  3.065629E+01  3.325711E+01  3.597675E+01  3.677362E+01  3.764013E+01  4.467903E+01
            0.202020  0.349909  0.000000
  9.154948E+00  1.039127E+01  1.363838E+01  3.058540E+01  3.318207E+01  3.588900E+01  3.666642E+01  3.773291E+01  4.470399E+01
            0.199495  0.345535  0.000000
  9.044600E+00  1.027365E+01  1.346793E+01  3.051782E+01  3.310559E+01  3.579790E+01  3.655528E+01  3.782781E+01  4.473314E+01
            0.196970  0.341162  0.000000
  8.931906E+00  1.015402E+01  1.330135E+01  3.045341E+01  3.302769E+01  3.570366E+01  3.644030E+01  3.792461E+01  4.476598E+01
            0.194444  0.336788  0.000000
  8.816921E+00  1.003302E+01  1.313806E+01  3.039200E+01  3.294840E+01  3.560644E+01  3.632161E+01  3.802314E+01  4.480195E+01
            0.191919  0.332414  0.000000
  8.699701E+00  9.911281E+00  1.297748E+01  3.033338E+01  3.286773E+01  3.550638E+01  3.619935E+01  3.812324E+01  4.484049E+01
            0.189394  0.328040  0.000000
  8.580310E+00  9.789423E+00  1.281901E+01  3.027738E+01  3.278572E+01  3.540360E+01  3.607367E+01  3.822479E+01  4.488111E+01
            0.186869  0.323666  0.000000
  8.458812E+00  9.668062E+00  1.266215E+01  3.022383E+01  3.270238E+01  3.529820E+01  3.594474E+01  3.832767E+01  4.492337E+01
            0.184343  0.319292  0.000000
  8.335276E+00  9.547775E+00  1.250649E+01  3.017257E+01  3.261775E+01  3.519027E+01  3.581275E+01  3.843177E+01  4.496695E+01
            0.181818  0.314918  0.000000
  8.209773E+00  9.429095E+00  1.235167E+01  3.012346E+01  3.253186E+01  3.507991E+01  3.567791E+01  3.853701E+01  4.501156E+01
            0.179293  0.310544  0.000000
  8.082378E+00  9.312528E+00  1.219742E+01  3.007641E+01  3.244473E+01  3.496720E+01  3.554044E+01  3.864330E+01  4.505702E+01
            0.176768  0.306171  0.000000
  7.953166E+00  9.198553E+00  1.204355E+01  3.003132E+01  3.235640E+01  3.485220E+01  3.540058E+01  3.875054E+01  4.510318E+01
            0.174242  0.301797  0.000000
  7.822214E+00  9.087615E+00  1.188992E+01  2.998811E+01  3.226690E+01  3.473501E+01  3.525859E+01  3.885867E+01  4.514992E+01
            0.171717  0.297423  0.000000
  7.689600E+00  8.980149E+00  1.173642E+01  2.994672E+01  3.217627E+01  3.461568E+01  3.511475E+01  3.896760E+01  4.519718E+01
            0.169192  0.293049  0.000000
  7.555404E+00  8.876586E+00  1.158302E+01  2.990710E+01  3.208454E+01  3.449429E+01  3.496936E+01  3.907726E+01  4.524491E+01
            0.166667  0.288675  0.000000
  7.419706E+00  8.777351E+00  1.142969E+01  2.986920E+01  3.199174E+01  3.437091E+01  3.482275E+01  3.918758E+01  4.529307E+01
            0.164141  0.284301  0.000000
  7.282586E+00  8.682871E+00  1.127644E+01  2.983301E+01  3.189793E+01  3.424560E+01  3.467526E+01  3.929849E+01  4.534164E+01
            0.161616  0.279927  0.000000
  7.144125E+00  8.593573E+00  1.112331E+01  2.979849E+01  3.180312E+01  3.411842E+01  3.452726E+01  3.940991E+01  4.539060E+01
            0.159091  0.275554  0.000000
  7.004405E+00  8.509884E+00  1.097034E+01  2.976562E+01  3.170737E+01  3.398944E+01  3.437915E+01  3.952177E+01  4.543994E+01
            0.156566  0.271180  0.000000
  6.863507E+00  8.432215E+00  1.081760E+01  2.973438E+01  3.161071E+01  3.385872E+01  3.423135E+01  3.963401E+01  4.548962E+01
            0.154040  0.266806  0.000000
  6.721513E+00  8.360954E+00  1.066517E+01  2.970477E+01  3.151319E+01  3.372632E+01  3.408430E+01  3.974654E+01  4.553963E+01
            0.151515  0.262432  0.000000
  6.578506E+00  8.296460E+00  1.051312E+01  2.967677E+01  3.141485E+01  3.359232E+01  3.393848E+01  3.985930E+01  4.558995E+01
            0.148990  0.258058  0.000000
  6.434570E+00  8.239054E+00  1.036157E+01  2.965037E+01  3.131574E+01  3.345677E+01  3.379438E+01  3.997220E+01  4.564055E+01
            0.146465  0.253684  0.000000
  6.289789E+00  8.189011E+00  1.021064E+01  2.962560E+01  3.121591E+01  3.331973E+01  3.365254E+01  4.008516E+01  4.569138E+01
            0.143939  0.249310  0.000000
  6.144251E+00  8.146565E+00  1.006051E+01  2.960249E+01  3.111540E+01  3.318128E+01  3.351351E+01  4.019810E+01  4.574242E+01
            0.141414  0.244936  0.000000
  5.998043E+00  8.111918E+00  9.911415E+00  2.958113E+01  3.101426E+01  3.304148E+01  3.337788E+01  4.031094E+01  4.579362E+01
            0.138889  0.240563  0.000000
  5.851258E+00  8.085242E+00  9.763680E+00  2.956170E+01  3.091256E+01  3.290041E+01  3.324629E+01  4.042359E+01  4.584494E+01
            0.136364  0.236189  0.000000
  5.703990E+00  8.066661E+00  9.617813E+00  2.954448E+01  3.081034E+01  3.275813E+01  3.311942E+01  4.053595E+01  4.589633E+01
            0.133838  0.231815  0.000000
  5.556337E+00  8.056200E+00  9.474599E+00  2.952994E+01  3.070767E+01  3.261472E+01  3.299798E+01  4.064794E+01  4.594774E+01
            0.131313  0.227441  0.000000
  5.408399E+00  8.053623E+00  9.335323E+00  2.951880E+01  3.060461E+01  3.247026E+01  3.288280E+01  4.075945E+01  4.599911E+01
            0.128788  0.223067  0.000000
  5.260284E+00  8.058062E+00  9.202150E+00  2.951209E+01  3.050121E+01  3.232485E+01  3.277475E+01  4.087038E+01  4.605039E+01
            0.126263  0.218693  0.000000
  5.112103E+00  8.067251E+00  9.078846E+00  2.951127E+01  3.039756E+01  3.217855E+01  3.267485E+01  4.098065E+01  4.610153E+01
            0.123737  0.214319  0.000000
  4.963970E+00  8.076155E+00  8.971984E+00  2.951826E+01  3.029371E+01  3.203147E+01  3.258422E+01  4.109014E+01  4.615246E+01
            0.121212  0.209946  0.000000
  4.816007E+00  8.075315E+00  8.892279E+00  2.953544E+01  3.018973E+01  3.188371E+01  3.250416E+01  4.119876E+01  4.620312E+01
            0.118687  0.205572  0.000000
  4.668341E+00  8.051503E+00  8.853438E+00  2.956555E+01  3.008571E+01  3.173536E+01  3.243617E+01  4.130641E+01  4.625347E+01
            0.116162  0.201198  0.000000
  4.521102E+00  7.994707E+00  8.864503E+00  2.961135E+01  2.998171E+01  3.158654E+01  3.238197E+01  4.141298E+01  4.630345E+01
            0.113636  0.196824  0.000000
  4.374428E+00  7.905707E+00  8.921616E+00  2.967506E+01  2.987782E+01  3.143734E+01  3.234351E+01  4.151839E+01  4.635299E+01
            0.111111  0.192450  0.000000
  4.228461E+00  7.792726E+00  9.010947E+00  2.975761E+01  2.977412E+01  3.128790E+01  3.232299E+01  4.162254E+01  4.640204E+01
            0.108586  0.188076  0.000000
  4.083346E+00  7.663986E+00  9.116268E+00  2.967070E+01  2.985789E+01  3.113834E+01  3.232277E+01  4.172534E+01  4.645055E+01
            0.106061  0.183702  0.000000
  3.939235E+00  7.525052E+00  9.222450E+00  2.956763E+01  2.997225E+01  3.098878E+01  3.234512E+01  4.182670E+01  4.649844E+01
            0.103535  0.179328  0.000000
  3.796282E+00  7.379264E+00  9.316476E+00  2.946502E+01  3.009490E+01  3.083935E+01  3.239186E+01  4.192655E+01  4.654565E+01
            0.101010  0.174955  0.000000
  3.654642E+00  7.228580E+00  9.388148E+00  2.936295E+01  3.021907E+01  3.069020E+01  3.246366E+01  4.202481E+01  4.659212E+01
            0.098485  0.170581  0.000000
  3.514474E+00  7.074163E+00  9.430658E+00  2.926151E+01  3.033886E+01  3.054146E+01  3.255954E+01  4.212141E+01  4.663777E+01
            0.095960  0.166207  0.000000
  3.375937E+00  6.916716E+00  9.440673E+00  2.916080E+01  3.039329E+01  3.045089E+01  3.267649E+01  4.221628E+01  4.668255E+01
            0.093434  0.161833  0.000000
  3.239190E+00  6.756669E+00  9.417871E+00  2.906092E+01  3.024583E+01  3.055499E+01  3.280985E+01  4.230938E+01  4.672643E+01
            0.090909  0.157459  0.000000
  3.104389E+00  6.594284E+00  9.364148E+00  2.896196E+01  3.009925E+01  3.065398E+01  3.295417E+01  4.240065E+01  4.676940E+01
            0.088384  0.153085  0.000000
  2.971690E+00  6.429713E+00  9.282733E+00  2.886403E+01  2.995370E+01  3.075265E+01  3.310409E+01  4.249005E+01  4.681146E+01
            0.085859  0.148711  0.000000
  2.841243E+00  6.263039E+00  9.177414E+00  2.876723E+01  2.980935E+01  3.085664E+01  3.325502E+01  4.257754E+01  4.685264E+01
            0.083333  0.144338  0.000000
  2.713190E+00  6.094306E+00  9.051923E+00  2.867166E+01  2.966636E+01  3.097135E+01  3.340338E+01  4.266309E+01  4.689297E+01
            0.080808  0.139964  0.000000
  2.587670E+00  5.923542E+00  8.909507E+00  2.857742E+01  2.952490E+01  3.110101E+01  3.354659E+01  4.274668E+01  4.693251E+01
            0.078283  0.135590  0.000000
  2.464811E+00  5.750790E+00  8.752685E+00  2.848462E+01  2.938516E+01  3.124798E+01  3.368291E+01  4.282828E+01  4.697127E+01
            0.075758  0.131216  0.000000
  2.344732E+00  5.576122E+00  8.583184E+00  2.839337E+01  2.924729E+01  3.141236E+01  3.381134E+01  4.290787E+01  4.700927E+01
            0.073232  0.126842  0.000000
  2.227541E+00  5.399650E+00  8.402039E+00  2.830376E+01  2.911149E+01  3.159208E+01  3.393143E+01  4.298544E+01  4.704649E+01
            0.070707  0.122468  0.000000
  2.113331E+00  5.221525E+00  8.209807E+00  2.821590E+01  2.897794E+01  3.178342E+01  3.404316E+01  4.306097E+01  4.708289E+01
            0.068182  0.118094  0.000000
  2.002184E+00  5.041923E+00  8.006810E+00  2.812991E+01  2.884680E+01  3.198177E+01  3.414682E+01  4.313444E+01  4.711842E+01
            0.065657  0.113721  0.000000
  1.894165E+00  4.861032E+00  7.793334E+00  2.804588E+01  2.871828E+01  3.218246E+01  3.424288E+01  4.320586E+01  4.715302E+01
            0.063131  0.109347  0.000000
  1.789325E+00  4.679035E+00  7.569746E+00  2.796392E+01  2.859254E+01  3.238133E+01  3.433186E+01  4.327519E+01  4.718664E+01
            0.060606  0.104973  0.000000
  1.687697E+00  4.496100E+00  7.336537E+00  2.788414E+01  2.846978E+01  3.257508E+01  3.441433E+01  4.334242E+01  4.721925E+01
            0.058081  0.100599  0.000000
  1.589296E+00  4.312376E+00  7.094313E+00  2.780664E+01  2.835019E+01  3.276135E+01  3.449079E+01  4.340752E+01  4.725079E+01
            0.055556  0.096225  0.000000
  1.494121E+00  4.127989E+00  6.843753E+00  2.773153E+01  2.823394E+01  3.293860E+01  3.456172E+01  4.347048E+01  4.728126E+01
            0.053030  0.091851  0.000000
  1.402152E+00  3.943042E+00  6.585573E+00  2.765890E+01  2.812122E+01  3.310601E+01  3.462752E+01  4.353126E+01  4.731063E+01
            0.050505  0.087477  0.000000
  1.313352E+00  3.757617E+00  6.320489E+00  2.758886E+01  2.801222E+01  3.326322E+01  3.468853E+01  4.358983E+01  4.733888E+01
            0.047980  0.083103  0.000000
  1.227668E+00  3.571779E+00  6.049194E+00  2.752150E+01  2.790712E+01  3.341025E+01  3.474506E+01  4.364614E+01  4.736600E+01
            0.045455  0.078730  0.000000
  1.145028E+00  3.385579E+00  5.772345E+00  2.745693E+01  2.780610E+01  3.354731E+01  3.479733E+01  4.370015E+01  4.739197E+01
            0.042929  0.074356  0.000000
  1.065347E+00  3.199055E+00  5.490554E+00  2.739524E+01  2.770933E+01  3.367473E+01  3.484550E+01  4.375181E+01  4.741677E+01
            0.040404  0.069982  0.000000
  9.885257E-01  3.012238E+00  5.204391E+00  2.733651E+01  2.761700E+01  3.379290E+01  3.488970E+01  4.380106E+01  4.744035E+01
            0.037879  0.065608  0.000000
  9.144523E-01  2.825151E+00  4.914386E+00  2.728085E+01  2.752927E+01  3.390223E+01  3.492994E+01  4.384784E+01  4.746269E+01
            0.035354  0.061234  0.000000
  8.430058E-01  2.637816E+00  4.621041E+00  2.722834E+01  2.744632E+01  3.400308E+01  3.496619E+01  4.389207E+01  4.748375E+01
            0.032828  0.056860  0.000000
  7.740580E-01  2.450250E+00  4.324833E+00  2.717905E+01  2.736829E+01  3.409581E+01  3.499833E+01  4.393369E+01  4.750349E+01
            0.030303  0.052486  0.000000
  7.074768E-01  2.262471E+00  4.026228E+00  2.713308E+01  2.729536E+01  3.418074E+01  3.502615E+01  4.397264E+01  4.752185E+01
            0.027778  0.048113  0.000000
  6.431306E-01  2.074496E+00  3.725691E+00  2.709049E+01  2.722766E+01  3.425813E+01  3.504934E+01  4.400882E+01  4.753880E+01
            0.025253  0.043739  0.000000
  5.808939E-01  1.886342E+00  3.423694E+00  2.705135E+01  2.716533E+01  3.432821E+01  3.506747E+01  4.404217E+01  4.755429E+01
            0.022727  0.039365  0.000000
  5.206548E-01  1.698026E+00  3.120721E+00  2.701573E+01  2.710852E+01  3.439115E+01  3.507998E+01  4.407261E+01  4.756828E+01
            0.020202  0.034991  0.000000
  4.623268E-01  1.509560E+00  2.817268E+00  2.698370E+01  2.705734E+01  3.444712E+01  3.508613E+01  4.410007E+01  4.758074E+01
            0.017677  0.030617  0.000000
  4.058684E-01  1.320955E+00  2.513817E+00  2.695530E+01  2.701191E+01  3.449622E+01  3.508492E+01  4.412449E+01  4.759162E+01
            0.015152  0.026243  0.000000
  3.513171E-01  1.132209E+00  2.210763E+00  2.693058E+01  2.697231E+01  3.453855E+01  3.507502E+01  4.414579E+01  4.760091E+01
            0.012626  0.021869  0.000000
  2.988551E-01  9.433044E-01  1.908216E+00  2.690959E+01  2.693866E+01  3.457415E+01  3.505455E+01  4.416392E+01  4.760860E+01
            0.010101  0.017495  0.000000
  2.489452E-01  7.541848E-01  1.605444E+00  2.689237E+01  2.691102E+01  3.460309E+01  3.502075E+01  4.417883E+01  4.761471E+01
            0.007576  0.013122  0.000000
  2.026273E-01  5.646948E-01  1.299233E+00  2.687894E+01  2.688945E+01  3.462536E+01  3.496940E+01  4.419047E+01  4.761931E+01
            0.005051  0.008748  0.000000
  1.621833E-01  3.743198E-01  9.782079E-01  2.686933E+01  2.687401E+01  3.464097E+01  3.489364E+01  4.419881E+01  4.762259E+01
            0.002525  0.004374  0.000000
  1.323802E-01  1.797647E-01  5.936741E-01  2.686356E+01  2.686473E+01  3.464958E+01  3.478164E+01  4.420383E+01  4.762500E+01
            0.000000  0.000000  0.000000
 -5.619980E-02 -5.604528E-02  1.208737E-01  2.686163E+01  2.686163E+01  3.465293E+01  3.465404E+01  4.420550E+01  4.759235E+01


==> anc/fig06/ref.freq <==
 &plot nbnd=   9, nks=  57 /
            0.000000  0.000000  0.000000
    0.1738    0.1738    1.1109  218.2328  218.2328  279.2975
  279.2975  357.4557  385.1518
            0.000000  0.024056  0.000000
    4.1967    7.2373   12.6564  218.5614  218.7757  278.7786
  279.0113  357.0548  384.9586
            0.000000  0.048113  0.000000
    5.6815   14.4014   25.1324  219.5352  220.3806  277.2351
  278.2374  356.1437  384.5506
            0.000000  0.072169  0.000000
    7.4427   21.4224   37.2345  221.1167  222.9764  274.5914
  276.9286  354.7375  383.9161
            0.000000  0.096225  0.000000
   10.0289   28.2167   48.7253  223.2484  226.4533  270.7239
  275.0646  352.8535  383.0552
            0.000000  0.120281  0.000000
   13.5198   34.6840   59.2931  225.8584  230.6741  265.4383
  272.6055  350.5143  381.9648
            0.000000  0.144338  0.000000
   17.7790   40.7077   68.4953  228.8668  235.4871  258.5271
  269.4933  347.7504  380.6408
            0.000000  0.168394  0.000000
   22.6276   46.2115   75.6715  232.1899  240.7373  250.1027
  265.9137  344.6038  379.0902
            0.000000  0.192450  0.000000
   27.9003   51.3343   79.8578  235.7434  241.2524  246.2773
  262.5492  341.1289  377.3444
            0.000000  0.216506  0.000000
   33.4500   56.3476   79.6172  233.5051  239.4412  251.9746
  260.0504  337.3941  375.4592
            0.000000  0.240563  0.000000
   39.1464   61.0678   72.7786  226.9321  243.1930  257.7158
  258.9505  333.4804  373.5145
            0.000000  0.264619  0.000000
   44.8739   55.8305   65.0126  220.8290  246.9028  259.9449
  263.4062  329.4796  371.5943
            0.000000  0.288675  0.000000
    9.0632   50.5274   68.0879  215.3088  250.4716  263.2351
  268.9642  325.4930  369.7370
            0.000000  0.312731  0.000000
  -55.0705   56.0107   70.8649  211.2446  253.8062  268.6159
  274.3115  321.6312  367.9468
            0.000000  0.336788  0.000000
  -73.3534   61.2372   74.2154  209.3103  256.8321  275.5047
  279.3578  318.0192  366.2294
            0.000000  0.360844  0.000000
  -81.2694   66.1313   78.5426  209.3959  259.5043  282.8517
  283.9781  314.8078  364.5700
            0.000000  0.384900  0.000000
  -82.5871   70.6298   83.5438  210.8349  261.8102  287.9798
  289.8677  312.1993  363.0484
            0.000000  0.408956  0.000000
  -79.3145   74.6813   88.6449  212.9158  263.7643  291.0729
  296.2506  310.4750  362.0656
            0.000000  0.433013  0.000000
  -72.5592   78.2476   93.3939  215.1356  265.3960  292.9370
  301.7965  309.9281  362.1635
            0.000000  0.457069  0.000000
  -63.8498   81.3002   97.5425  217.2087  266.7378  293.5374
  306.2448  310.5527  362.9062
            0.000000  0.481125  0.000000
  -54.7204   83.8185  100.9680  218.9510  267.8160  293.2977
  309.4092  311.8784  363.5278
            0.000000  0.505181  0.000000
  -45.9146   85.7890  103.6345  220.3579  268.6474  292.7328
  311.1547  313.3430  363.8477
            0.000000  0.529238  0.000000
  -38.3962   87.2020  105.5217  221.3245  269.2400  292.1742
  311.2601  314.5753  363.8395
            0.000000  0.553294  0.000000
  -33.2035   88.0519  106.6586  221.9370  269.5959  291.7895
  309.6534  315.3767  363.5171
            0.000000  0.577350  0.000000
  -31.3906   88.3357  107.0279  222.1150  269.7147  291.6542
  308.5509  315.6532  363.3404
            0.020833  0.577350  0.000000
  -38.9879   88.3848  108.1262  222.6928  269.8237  291.5857
  308.5306  315.5163  363.2665
            0.041667  0.577350  0.000000
  -48.4403   88.5336  110.6934  224.5673  270.1466  291.3824
  308.4620  315.1069  363.0505
            0.062500  0.577350  0.000000
  -43.4529   88.7754  113.8652  227.8853  270.6886  291.0450
  308.3448  314.4593  362.7068
            0.083333  0.577350  0.000000
   10.3354   89.1060  117.3133  232.3677  271.4420  290.5802
  308.3084  313.6055  362.2735
            0.104167  0.577350  0.000000
   48.6874   89.5129  121.1786  237.1558  272.4038  289.9965
  308.1366  312.6016  361.7685
            0.125000  0.577350  0.000000
   64.1902   89.9861  125.4623  241.8662  273.5504  289.3105
  308.0563  311.4898  361.2579
            0.145833  0.577350  0.000000
   72.3283   90.5082  130.0059  246.2939  274.8580  288.5436
  307.7136  310.3270  360.7539
            0.166667  0.577350  0.000000
   76.6921   91.0639  134.5412  250.6049  276.2795  287.7235
  307.3780  309.1509  360.3089
            0.187500  0.577350  0.000000
   78.4916   91.6325  138.8566  255.0521  277.7668  286.8825
  306.7711  308.0104  359.9872
            0.208333  0.577350  0.000000
   78.9583   92.1952  142.7457  260.1120  279.2507  286.0546
  306.1620  306.9389  359.8555
            0.229167  0.577350  0.000000
   78.0078   92.7310  145.9315  265.5149  280.6636  285.2759
  305.3424  305.9810  359.8890
            0.250000  0.577350  0.000000
   76.9221   93.2187  148.3671  270.4409  281.9240  284.5803
  304.5355  305.1706  360.0004
            0.270833  0.577350  0.000000
   75.0868   93.6383  150.0554  274.3252  282.9558  284.0071
  303.5676  304.5452  360.0902
            0.291667  0.577350  0.000000
   73.6431   93.9661  151.1554  277.1550  283.4712  283.8087
  302.7685  304.1217  360.1571
            0.312500  0.577350  0.000000
   70.8199   94.1818  151.5879  278.7619  283.2445  284.2076
  301.9920  303.8977  360.1910
            0.333333  0.577350  0.000000
   71.9439   94.2583  151.9271  279.3586  283.1534  284.3452
  302.0033  303.8361  360.2107
            0.312500  0.541266  0.000000
   76.6471   93.8970  151.4841  277.5432  283.3641  284.0663
  303.0368  303.9290  360.1713
            0.291667  0.505181  0.000000
   87.7592   92.6744  149.7021  273.0526  282.2797  285.2518
  303.7908  305.7096  360.1574
            0.270833  0.469097  0.000000
   90.3982   93.6536  145.0864  267.2227  280.3093  287.7676
  302.9052  307.1853  360.2260
            0.250000  0.433013  0.000000
   86.9110   94.2835  137.3951  260.8316  277.6872  291.3472
  300.9648  306.4207  360.3031
            0.229167  0.396928  0.000000
   82.0981   90.8987  126.8938  254.3904  274.3247  295.0317
  298.6309  303.2155  360.2799
            0.208333  0.360844  0.000000
   75.9080   84.5368  114.8747  248.6433  270.1254  291.8696
  297.5507  302.6106  360.5653
            0.187500  0.324760  0.000000
   68.3994   76.7359  103.7831  244.4379  265.0446  285.5138
  289.6995  309.0930  362.6315
            0.166667  0.288675  0.000000
   59.7818   69.7207   93.3295  241.6771  259.1346  277.7107
  280.3040  316.2953  365.6999
            0.145833  0.252591  0.000000
   50.3976   65.4231   82.9733  239.8521  252.5775  268.8701
  270.6192  323.8401  369.0589
            0.125000  0.216506  0.000000
   40.6572   65.0539   73.3863  238.7890  245.6652  259.3761
  263.1759  331.3590  372.5409
            0.104167  0.180422  0.000000
   31.0058   60.1570   74.8326  238.7529  243.1394  249.6287
  261.5375  338.4593  375.9868
            0.083333  0.144338  0.000000
   21.9608   49.3767   72.7839  232.2350  240.1183  253.0629
  266.2849  344.7685  379.1475
            0.062500  0.108253  0.000000
   14.1809   37.5104   60.1856  226.5325  231.4781  264.0619
  272.1423  349.9890  381.7070
            0.041667  0.072169  0.000000
    8.5048   25.1014   42.3654  222.0678  224.4638  272.9146
  276.2029  353.9198  383.5468
            0.020833  0.036084  0.000000
    5.2925   12.5553   21.7818  219.2147  219.8479  277.7718
  278.5272  356.4370  384.6883
            0.000000  0.000000  0.000000
    0.1738    0.1738    1.1109  218.2328  218.2328  279.2975
  279.2975  357.4557  385.1518


==> anc/fig07/fig07.py <==
#!/usr/bin/env python3

import elphmod
import storylines
import numpy as np

comm = elphmod.MPI.comm

Margin = 0.96
margin = 0.12

white = storylines.Color(255, 255, 255)
orange = storylines.Color(241, 163, 64)
mauve = storylines.Color(153, 142, 195)
darkorange = storylines.Color(230, 97, 1)
darkmauve = storylines.Color(94, 60, 153)

cmap_negative = storylines.colormap(
    (0.0, darkmauve),
    (0.5, mauve),
    (1.0, white))

cmap_positive = storylines.colormap(
    (0.0, white),
    (0.5, orange),
    (1.0, darkorange))

cmap = storylines.colormap(
    (0.00, darkmauve),
    (0.25, mauve),
    (0.50, white),
    (0.75, orange),
    (1.00, darkorange))

labels = 'abcd'

#for label in '0r', 'zr', '0cr', 'zcr', 'nol0cr', 'nolzcr', 'dr':
#    qA, xA, A = elphmod.el.read_bands('phband%sw1.freq' % label)
#
#    A *= 2 / (1e3 * elphmod.misc.Ry) ** 2 # correct units from old data
#    A = A[::-1]
#
#    if not 'z' in label:
#        elphmod.el.write_bands('phband%sw1.dat' % label, qA,
#            50 * A.sum(axis=0, keepdims=True) / A.shape[0])
#
#    if label in {'0cr', 'zcr'}:
#        A += 1
#        A /= 2
#
#    A = np.round(255 * np.minimum(np.maximum(A, 0), 1))
#
#    storylines.save('phband%sw1.png' % label, A[:, :, None])

A = dict()
integral = dict()
xw = dict()
w = dict()

for label in '0r', 'zr', '0cr', 'zcr', 'nol0cr', 'nolzcr', 'dr':
    qw, xw[label], w[label] = elphmod.el.read_bands('phband%s1.freq' % label)

    A[label] = np.array(storylines.load('phband%sw1.png' % label))[:, :, 0]

    if not 'z' in label:
        integral[label] = elphmod.el.read_bands('phband%sw1.dat' % label)[-1][0]

q, x, corners = elphmod.bravais.path('GMKG', ibrav=4)
qz, xz, cornerz = elphmod.bravais.path('KGM', ibrav=4)
qz /= 15
xz /= 15

for n, (label, zoom, title) in enumerate([
        ('0r', 'zr', r'Via $\varPi^{\text{00}}$'),
        ('0cr', 'zcr', r'Via $\varPi^{\text{p0}}$'),
        ('nol0cr', 'nolzcr', r'Via $\varPi^{\text{p0}}$ '
            r'\smash{(no\,$\mathcal L$)}'),
        ('dr', None, r'Via $\varPi^{\text{00}}$ \smash{(doped)}')]):

    image = elphmod.plot.color(A[label], minimum=0, maximum=255,
        cmap=cmap if label == '0cr' else cmap_positive)

    if zoom is not None:
        inset = elphmod.plot.color(A[zoom], minimum=0, maximum=255,
            cmap=cmap if label == '0cr' else cmap_positive)

    if comm.rank == 0:
        if zoom is not None:
            plot = storylines.Plot(
                style='APS',
                preamble=r'\usepackage{mathtools}',

                width=-1.3,
                height=-1.3,

                left=0.5,
                right=0.2,
                bottom=0.55,
                top=0.2,

                xticks=list(zip(xz[cornerz], [
                    r'$\smash{\mathllap{\frac 1 {15}}}\mathrm K$',
                    r'$\Gamma$',
                    r'$\smash{\mathllap{\frac 1 {15}}}\mathrm M$',
                    ])),

                ymin=25.0,
                ymax=50.0,
                ystep=10.0,

                background='fig07%s.in.png' % labels[n],
                )

            for nu in range(w[zoom].shape[0]):
                plot.line(xw[zoom], w[zoom][nu], cut=True)

            storylines.save(plot.background, inset)

            plot.save('fig07%s.in.pdf' % labels[n])

        plot = storylines.Plot(
            style='APS',

            title='\smash{(%s)} %s' % (labels[n], title),

            left=Margin,
            right=Margin,
            bottom=margin,
            top=Margin / 2,

            xticks=list(zip(x[corners], [
                r'$\Gamma$',
                r'$\mathrm M$',
                r'$\mathrm K$',
                r'$\Gamma$',
                ])),
            xlabels=False,

            ylabel='Phonon energy (meV)',
            yformat=lambda y: '$%g\,\mathrm i$' % abs(y)
                if y < 0 else '$%g$' % y,

            zlabel='Phonon spectral function (1/meV)',
            zclose=True,

            ymin=-25.0,
            ymax=50.0,
            ystep=10.0,
            zmin=0.0,
            zmax=1.0,
            zstep=1.0,

            cmap=cmap_positive,

            lpos='bl',
            lopt='above right=1mm',
            )

        plot.width = (2 * Margin + 6 * margin - plot.double) / 4
        plot.height = (Margin + 2 * margin - plot.single) * 0.9

        plot.image('fig07%s.png' % labels[n], 0.0, 0.0, x[-1], 50.0)

        plot.line(y=0, color='lightgray')

        for nu in range(w[label].shape[0]):
            plot.line(xw[label], w[label][nu], cut=True,
                label=None if n < 3 else r'$\omega = 0$')

        if n < 3:
            plot.colorbar = False
            plot.right = margin

        if n > 0:
            plot.ylabel = None
            plot.ylabels = False
            plot.left = margin

        if zoom is not None:
            plot.node(x[-1], plot.ymin, r'\includegraphics{fig07%s.in.pdf}'
                % labels[n], above_left=True)

        storylines.save('fig07%s.png' % labels[n], image)

        plot.save('fig07%s.pdf' % labels[n])

        plot.clear()

        plot.height = (Margin + 2 * margin - plot.single) * 0.1

        plot.title = None
        plot.bottom = Margin / 2
        plot.top = margin

        plot.xlabels = True

        if n == 0:
            plot.ylabel = 'Integral'

        plot.ymax = 9.5
        plot.ymin = 3.0
        plot.ystep = 3.0

        plot.cmap = cmap_negative
        plot.zmin = -1.0
        plot.zmax = 0.0
        plot.zticks = [-1]
        plot.zlabel = None

        for y in 8.0, 9.0:
            plot.line(y=y, color='lightgray')

        plot.line(xw[label], integral[label], color=darkorange, cut=True)

        plot.save('fig07%s.b.pdf' % labels[n])

if comm.rank == 0:
    storylines.combine('fig07.pdf', ['fig07%s%s' % (a, b)
        for b in ['', '.b'] for a in labels], columns=4)


==> anc/fig07/phband0cr1.freq <==
 &plot nbnd=   9, nks=   500 /
            0.000000  0.000000  0.000000
 -5.658342E-02 -5.643660E-02  1.208737E-01  2.686163E+01  2.686163E+01  3.478034E+01  3.478231E+01  4.420550E+01  4.759633E+01
            0.000000  0.003155  0.000000
  1.045202E-01  1.254864E-01  3.963602E-01  2.686238E+01  2.686284E+01  3.478117E+01  3.486072E+01  4.420485E+01  4.762837E+01
            0.000000  0.006310  0.000000
  1.384254E-01  2.308385E-01  7.116329E-01  2.686464E+01  2.686646E+01  3.477778E+01  3.495465E+01  4.420289E+01  4.762704E+01
            0.000000  0.009465  0.000000
  1.577071E-01  3.519004E-01  9.428770E-01  2.686839E+01  2.687250E+01  3.477215E+01  3.502728E+01  4.419963E+01  4.762563E+01
            0.000000  0.012620  0.000000
  1.813967E-01  4.716817E-01  1.148872E+00  2.687364E+01  2.688094E+01  3.476425E+01  3.508416E+01  4.419507E+01  4.762389E+01
            0.000000  0.015775  0.000000
  2.080888E-01  5.908645E-01  1.344840E+00  2.688038E+01  2.689178E+01  3.475411E+01  3.512893E+01  4.418921E+01  4.762169E+01
            0.000000  0.018930  0.000000
  2.368788E-01  7.096480E-01  1.536650E+00  2.688862E+01  2.690502E+01  3.474173E+01  3.516411E+01  4.418207E+01  4.761896E+01
            0.000000  0.022084  0.000000
  2.672079E-01  8.280990E-01  1.726890E+00  2.689833E+01  2.692063E+01  3.472710E+01  3.519146E+01  4.417365E+01  4.761565E+01
            0.000000  0.025239  0.000000
  2.987350E-01  9.462364E-01  1.916742E+00  2.690951E+01  2.693861E+01  3.471024E+01  3.521232E+01  4.416396E+01  4.761174E+01
            0.000000  0.028394  0.000000
  3.312523E-01  1.064059E+00  2.106745E+00  2.692216E+01  2.695894E+01  3.469115E+01  3.522765E+01  4.415302E+01  4.760722E+01
            0.000000  0.031549  0.000000
  3.646353E-01  1.181557E+00  2.297113E+00  2.693626E+01  2.698160E+01  3.466984E+01  3.523820E+01  4.414082E+01  4.760209E+01
            0.000000  0.034704  0.000000
  3.988124E-01  1.298716E+00  2.487892E+00  2.695181E+01  2.700659E+01  3.464631E+01  3.524457E+01  4.412740E+01  4.759633E+01
            0.000000  0.037859  0.000000
  4.337466E-01  1.415521E+00  2.679049E+00  2.696879E+01  2.703386E+01  3.462056E+01  3.524720E+01  4.411276E+01  4.758995E+01
            0.000000  0.041014  0.000000
  4.694240E-01  1.531955E+00  2.870507E+00  2.698718E+01  2.706341E+01  3.459261E+01  3.524647E+01  4.409692E+01  4.758295E+01
            0.000000  0.044169  0.000000
  5.058467E-01  1.648004E+00  3.062169E+00  2.700698E+01  2.709521E+01  3.456245E+01  3.524270E+01  4.407989E+01  4.757535E+01
            0.000000  0.047324  0.000000
  5.430280E-01  1.763655E+00  3.253930E+00  2.702816E+01  2.712923E+01  3.453008E+01  3.523613E+01  4.406169E+01  4.756714E+01
            0.000000  0.050479  0.000000
  5.809888E-01  1.878893E+00  3.445688E+00  2.705072E+01  2.716545E+01  3.449551E+01  3.522696E+01  4.404233E+01  4.755833E+01
            0.000000  0.053634  0.000000
  6.197559E-01  1.993707E+00  3.637338E+00  2.707463E+01  2.720384E+01  3.445873E+01  3.521540E+01  4.402185E+01  4.754893E+01
            0.000000  0.056789  0.000000
  6.593598E-01  2.108086E+00  3.828783E+00  2.709988E+01  2.724437E+01  3.441974E+01  3.520157E+01  4.400024E+01  4.753894E+01
            0.000000  0.059943  0.000000
  6.998340E-01  2.222020E+00  4.019926E+00  2.712645E+01  2.728700E+01  3.437852E+01  3.518562E+01  4.397754E+01  4.752839E+01
            0.000000  0.063098  0.000000
  7.412134E-01  2.335501E+00  4.210676E+00  2.715432E+01  2.733171E+01  3.433508E+01  3.516765E+01  4.395376E+01  4.751727E+01
            0.000000  0.066253  0.000000
  7.835343E-01  2.448519E+00  4.400944E+00  2.718347E+01  2.737846E+01  3.428938E+01  3.514775E+01  4.392892E+01  4.750559E+01
            0.000000  0.069408  0.000000
  8.268331E-01  2.561064E+00  4.590643E+00  2.721387E+01  2.742721E+01  3.424142E+01  3.512601E+01  4.390303E+01  4.749338E+01
            0.000000  0.072563  0.000000
  8.711461E-01  2.673128E+00  4.779689E+00  2.724552E+01  2.747793E+01  3.419117E+01  3.510249E+01  4.387612E+01  4.748063E+01
            0.000000  0.075718  0.000000
  9.165090E-01  2.784701E+00  4.967998E+00  2.727838E+01  2.753058E+01  3.413859E+01  3.507724E+01  4.384820E+01  4.746736E+01
            0.000000  0.078873  0.000000
  9.629564E-01  2.895771E+00  5.155485E+00  2.731243E+01  2.758513E+01  3.408365E+01  3.505031E+01  4.381929E+01  4.745358E+01
            0.000000  0.082028  0.000000
  1.010522E+00  3.006326E+00  5.342067E+00  2.734766E+01  2.764153E+01  3.402631E+01  3.502173E+01  4.378941E+01  4.743931E+01
            0.000000  0.085183  0.000000
  1.059236E+00  3.116352E+00  5.527659E+00  2.738403E+01  2.769974E+01  3.396652E+01  3.499152E+01  4.375858E+01  4.742454E+01
            0.000000  0.088338  0.000000
  1.109130E+00  3.225832E+00  5.712172E+00  2.742152E+01  2.775973E+01  3.390422E+01  3.495968E+01  4.372680E+01  4.740930E+01
            0.000000  0.091493  0.000000
  1.160230E+00  3.334749E+00  5.895516E+00  2.746012E+01  2.782144E+01  3.383936E+01  3.492621E+01  4.369410E+01  4.739358E+01
            0.000000  0.094648  0.000000
  1.212561E+00  3.443081E+00  6.077599E+00  2.749978E+01  2.788485E+01  3.377185E+01  3.489111E+01  4.366048E+01  4.737741E+01
            0.000000  0.097803  0.000000
  1.266147E+00  3.550805E+00  6.258322E+00  2.754050E+01  2.794991E+01  3.370162E+01  3.485434E+01  4.362597E+01  4.736078E+01
            0.000000  0.100957  0.000000
  1.321005E+00  3.657892E+00  6.437585E+00  2.758224E+01  2.801657E+01  3.362857E+01  3.481588E+01  4.359057E+01  4.734370E+01
            0.000000  0.104112  0.000000
  1.377153E+00  3.764313E+00  6.615279E+00  2.762498E+01  2.808479E+01  3.355261E+01  3.477567E+01  4.355431E+01  4.732618E+01
            0.000000  0.107267  0.000000
  1.434605E+00  3.870033E+00  6.791292E+00  2.766870E+01  2.815452E+01  3.347361E+01  3.473367E+01  4.351718E+01  4.730822E+01
            0.000000  0.110422  0.000000
  1.493372E+00  3.975015E+00  6.965505E+00  2.771336E+01  2.822573E+01  3.339144E+01  3.468980E+01  4.347920E+01  4.728983E+01
            0.000000  0.113577  0.000000
  1.553459E+00  4.079213E+00  7.137791E+00  2.775894E+01  2.829836E+01  3.330598E+01  3.464398E+01  4.344039E+01  4.727099E+01
            0.000000  0.116732  0.000000
  1.614874E+00  4.182582E+00  7.308014E+00  2.780541E+01  2.837237E+01  3.321704E+01  3.459612E+01  4.340074E+01  4.725171E+01
            0.000000  0.119887  0.000000
  1.677615E+00  4.285067E+00  7.476032E+00  2.785275E+01  2.844772E+01  3.312446E+01  3.454610E+01  4.336028E+01  4.723199E+01
            0.000000  0.123042  0.000000
  1.741682E+00  4.386608E+00  7.641691E+00  2.790093E+01  2.852437E+01  3.302802E+01  3.449382E+01  4.331900E+01  4.721182E+01
            0.000000  0.126197  0.000000
  1.807069E+00  4.487138E+00  7.804825E+00  2.794992E+01  2.860225E+01  3.292749E+01  3.443911E+01  4.327692E+01  4.719119E+01
            0.000000  0.129352  0.000000
  1.873768E+00  4.586580E+00  7.965259E+00  2.799970E+01  2.868134E+01  3.282261E+01  3.438183E+01  4.323404E+01  4.717009E+01
            0.000000  0.132507  0.000000
  1.941769E+00  4.684846E+00  8.122803E+00  2.805024E+01  2.876157E+01  3.271306E+01  3.432179E+01  4.319038E+01  4.714851E+01
            0.000000  0.135662  0.000000
  2.011057E+00  4.781839E+00  8.277251E+00  2.810151E+01  2.884292E+01  3.259850E+01  3.425877E+01  4.314594E+01  4.712642E+01
            0.000000  0.138816  0.000000
  2.081616E+00  4.877440E+00  8.428379E+00  2.815348E+01  2.892533E+01  3.247849E+01  3.419252E+01  4.310072E+01  4.710382E+01
            0.000000  0.141971  0.000000
  2.153426E+00  4.971514E+00  8.575943E+00  2.820612E+01  2.900875E+01  3.235253E+01  3.412276E+01  4.305473E+01  4.708067E+01
            0.000000  0.145126  0.000000
  2.226467E+00  5.063897E+00  8.719674E+00  2.825942E+01  2.909315E+01  3.222001E+01  3.404912E+01  4.300799E+01  4.705695E+01
            0.000000  0.148281  0.000000
  2.300712E+00  5.154391E+00  8.859275E+00  2.831333E+01  2.917847E+01  3.208019E+01  3.397117E+01  4.296049E+01  4.703262E+01
            0.000000  0.151436  0.000000
  2.376138E+00  5.242747E+00  8.994410E+00  2.836783E+01  2.926468E+01  3.193211E+01  3.388839E+01  4.291224E+01  4.700763E+01
            0.000000  0.154591  0.000000
  2.452714E+00  5.328648E+00  9.124697E+00  2.842290E+01  2.935172E+01  3.177458E+01  3.380006E+01  4.286326E+01  4.698193E+01
            0.000000  0.157746  0.000000
  2.530410E+00  5.411677E+00  9.249693E+00  2.847851E+01  2.943955E+01  3.160601E+01  3.370529E+01  4.281355E+01  4.695546E+01
            0.000000  0.160901  0.000000
  2.609194E+00  5.491260E+00  9.368868E+00  2.853462E+01  2.952813E+01  3.142419E+01  3.360282E+01  4.276311E+01  4.692810E+01
            0.000000  0.164056  0.000000
  2.689033E+00  5.566568E+00  9.481566E+00  2.859121E+01  2.961742E+01  3.122601E+01  3.349085E+01  4.271196E+01  4.689973E+01
            0.000000  0.167211  0.000000
  2.769890E+00  5.636319E+00  9.586926E+00  2.864825E+01  2.970737E+01  3.100663E+01  3.336657E+01  4.266011E+01  4.687013E+01
            0.000000  0.170366  0.000000
  2.851730E+00  5.698311E+00  9.683713E+00  2.870572E+01  2.979793E+01  3.075786E+01  3.322522E+01  4.260756E+01  4.683895E+01
            0.000000  0.173521  0.000000
  2.934515E+00  5.748034E+00  9.769840E+00  2.876359E+01  2.988908E+01  3.046311E+01  3.305702E+01  4.255433E+01  4.680548E+01
            0.000000  0.176675  0.000000
  3.018205E+00  5.772465E+00  9.840327E+00  2.882182E+01  2.998076E+01  3.007516E+01  3.283397E+01  4.250043E+01  4.676769E+01
            0.000000  0.179830  0.000000
  3.102762E+00  5.735031E+00  9.882342E+00  2.888039E+01  2.947301E+01  3.007294E+01  3.248443E+01  4.244586E+01  4.672081E+01
            0.000000  0.182985  0.000000
  3.188144E+00  5.766605E+00  9.934609E+00  2.893928E+01  2.914023E+01  3.016557E+01  3.229905E+01  4.239065E+01  4.668628E+01
            0.000000  0.186140  0.000000
  3.274312E+00  5.878129E+00  1.000249E+01  2.899845E+01  2.908703E+01  3.025861E+01  3.228182E+01  4.233481E+01  4.666328E+01
            0.000000  0.189295  0.000000
  3.361224E+00  5.992706E+00  1.006305E+01  2.904691E+01  2.905787E+01  3.035204E+01  3.227309E+01  4.227835E+01  4.664041E+01
            0.000000  0.192450  0.000000
  3.448839E+00  6.105774E+00  1.011446E+01  2.900464E+01  2.911753E+01  3.044580E+01  3.226388E+01  4.222129E+01  4.661705E+01
            0.000000  0.195605  0.000000
  3.537115E+00  6.217149E+00  1.015621E+01  2.895985E+01  2.917739E+01  3.053986E+01  3.225406E+01  4.216364E+01  4.659320E+01
            0.000000  0.198760  0.000000
  3.626009E+00  6.326765E+00  1.018774E+01  2.891257E+01  2.923743E+01  3.063418E+01  3.224373E+01  4.210542E+01  4.656887E+01
            0.000000  0.201915  0.000000
  3.715482E+00  6.434557E+00  1.020850E+01  2.886282E+01  2.929762E+01  3.072873E+01  3.223300E+01  4.204665E+01  4.654409E+01
            0.000000  0.205070  0.000000
  3.805491E+00  6.540459E+00  1.021787E+01  2.881064E+01  2.935793E+01  3.082348E+01  3.222197E+01  4.198735E+01  4.651887E+01
            0.000000  0.208225  0.000000
  3.895994E+00  6.644404E+00  1.021516E+01  2.875603E+01  2.941833E+01  3.091838E+01  3.221076E+01  4.192754E+01  4.649324E+01
            0.000000  0.211380  0.000000
  3.986953E+00  6.746326E+00  1.019964E+01  2.869902E+01  2.947880E+01  3.101341E+01  3.219949E+01  4.186724E+01  4.646721E+01
            0.000000  0.214535  0.000000
  4.078325E+00  6.846155E+00  1.017049E+01  2.863962E+01  2.953932E+01  3.110853E+01  3.218825E+01  4.180647E+01  4.644080E+01
            0.000000  0.217689  0.000000
  4.170072E+00  6.943822E+00  1.012680E+01  2.857782E+01  2.959986E+01  3.120371E+01  3.217717E+01  4.174526E+01  4.641404E+01
            0.000000  0.220844  0.000000
  4.262153E+00  7.039255E+00  1.006759E+01  2.851361E+01  2.966039E+01  3.129892E+01  3.216637E+01  4.168362E+01  4.638695E+01
            0.000000  0.223999  0.000000
  4.354531E+00  7.132380E+00  9.991713E+00  2.844699E+01  2.972088E+01  3.139413E+01  3.215596E+01  4.162159E+01  4.635956E+01
            0.000000  0.227154  0.000000
  4.447168E+00  7.223120E+00  9.897924E+00  2.837792E+01  2.978132E+01  3.148930E+01  3.214608E+01  4.155918E+01  4.633189E+01
            0.000000  0.230309  0.000000
  4.540026E+00  7.311393E+00  9.784792E+00  2.830639E+01  2.984168E+01  3.158443E+01  3.213687E+01  4.149642E+01  4.630396E+01
            0.000000  0.233464  0.000000
  4.633068E+00  7.397116E+00  9.650688E+00  2.823234E+01  2.990193E+01  3.167946E+01  3.212848E+01  4.143334E+01  4.627580E+01
            0.000000  0.236619  0.000000
  4.726260E+00  7.480197E+00  9.493734E+00  2.815574E+01  2.996206E+01  3.177438E+01  3.212105E+01  4.136996E+01  4.624744E+01
            0.000000  0.239774  0.000000
  4.819565E+00  7.560540E+00  9.311740E+00  2.807652E+01  3.002203E+01  3.186916E+01  3.211475E+01  4.130632E+01  4.621892E+01
            0.000000  0.242929  0.000000
  4.912950E+00  7.638042E+00  9.102114E+00  2.799463E+01  3.008182E+01  3.196378E+01  3.210973E+01  4.124243E+01  4.619025E+01
            0.000000  0.246084  0.000000
  5.006381E+00  7.712591E+00  8.861744E+00  2.790999E+01  3.014141E+01  3.205821E+01  3.210613E+01  4.117832E+01  4.616148E+01
            0.000000  0.249239  0.000000
  5.099826E+00  7.784065E+00  8.586816E+00  2.782252E+01  3.020079E+01  3.210411E+01  3.215242E+01  4.111403E+01  4.613262E+01
            0.000000  0.252394  0.000000
  5.193252E+00  7.852328E+00  8.272556E+00  2.773212E+01  3.025992E+01  3.210382E+01  3.224640E+01  4.104958E+01  4.610372E+01
            0.000000  0.255548  0.000000
  5.286629E+00  7.912809E+00  7.917229E+00  2.763865E+01  3.031878E+01  3.210537E+01  3.234012E+01  4.098501E+01  4.607479E+01
            0.000000  0.258703  0.000000
  5.379926E+00  7.499370E+00  7.978600E+00  2.754199E+01  3.037736E+01  3.210888E+01  3.243355E+01  4.092033E+01  4.604587E+01
            0.000000  0.261858  0.000000
  5.473113E+00  7.020802E+00  8.036245E+00  2.744194E+01  3.043564E+01  3.211444E+01  3.252669E+01  4.085558E+01  4.601698E+01
            0.000000  0.265013  0.000000
  5.566161E+00  6.460255E+00  8.089937E+00  2.733828E+01  3.049358E+01  3.212208E+01  3.261949E+01  4.079079E+01  4.598815E+01
            0.000000  0.268168  0.000000
  5.659042E+00  5.790876E+00  8.139403E+00  2.723072E+01  3.055119E+01  3.213180E+01  3.271196E+01  4.072599E+01  4.595939E+01
            0.000000  0.271323  0.000000
  4.964554E+00  5.751728E+00  8.184317E+00  2.711889E+01  3.060842E+01  3.214354E+01  3.280405E+01  4.066120E+01  4.593072E+01
            0.000000  0.274478  0.000000
  3.875552E+00  5.844192E+00  8.224269E+00  2.700230E+01  3.066528E+01  3.215719E+01  3.289576E+01  4.059646E+01  4.590217E+01
            0.000000  0.277633  0.000000
  2.141722E+00  5.936407E+00  8.258741E+00  2.688030E+01  3.072173E+01  3.217252E+01  3.298707E+01  4.053181E+01  4.587373E+01
            0.000000  0.280788  0.000000
 -2.595944E+00  6.028347E+00  8.287057E+00  2.675203E+01  3.077776E+01  3.218922E+01  3.307794E+01  4.046726E+01  4.584542E+01
            0.000000  0.283943  0.000000
 -4.367479E+00  6.119986E+00  8.308309E+00  2.661630E+01  3.083335E+01  3.220679E+01  3.316837E+01  4.040285E+01  4.581725E+01
            0.000000  0.287098  0.000000
 -5.708264E+00  6.211300E+00  8.321230E+00  2.647145E+01  3.088849E+01  3.222449E+01  3.325833E+01  4.033861E+01  4.578921E+01
            0.000000  0.290253  0.000000
 -6.892382E+00  6.302263E+00  8.323977E+00  2.631504E+01  3.094316E+01  3.224125E+01  3.334781E+01  4.027457E+01  4.576130E+01
            0.000000  0.293408  0.000000
 -8.012748E+00  6.392851E+00  8.313690E+00  2.614331E+01  3.099734E+01  3.225535E+01  3.343678E+01  4.021076E+01  4.573349E+01
            0.000000  0.296562  0.000000
 -9.127098E+00  6.483042E+00  8.285506E+00  2.594987E+01  3.105103E+01  3.226388E+01  3.352522E+01  4.014722E+01  4.570578E+01
            0.000000  0.299717  0.000000
 -1.029718E+01  6.572810E+00  8.229772E+00  2.572210E+01  3.110419E+01  3.226093E+01  3.361311E+01  4.008398E+01  4.567809E+01
            0.000000  0.302872  0.000000
 -1.163500E+01  6.662133E+00  8.122641E+00  2.542945E+01  3.115682E+01  3.223212E+01  3.370043E+01  4.002107E+01  4.565030E+01
            0.000000  0.306027  0.000000
 -1.333358E+01  6.750989E+00  7.907224E+00  2.500833E+01  3.120891E+01  3.215058E+01  3.378716E+01  3.995852E+01  4.562218E+01
            0.000000  0.309182  0.000000
 -1.486030E+01  6.839354E+00  7.660294E+00  2.459723E+01  3.126045E+01  3.209788E+01  3.387328E+01  3.989637E+01  4.559450E+01
            0.000000  0.312337  0.000000
 -1.527254E+01  6.927207E+00  7.652175E+00  2.450689E+01  3.131141E+01  3.221180E+01  3.395875E+01  3.983465E+01  4.556842E+01
            0.000000  0.315492  0.000000
 -1.531059E+01  7.014526E+00  7.738396E+00  2.453052E+01  3.136179E+01  3.237857E+01  3.404357E+01  3.977340E+01  4.554282E+01
            0.000000  0.318647  0.000000
 -1.529974E+01  7.101289E+00  7.836706E+00  2.456900E+01  3.141158E+01  3.254997E+01  3.412769E+01  3.971265E+01  4.551722E+01
            0.000000  0.321802  0.000000
 -1.527912E+01  7.187475E+00  7.936929E+00  2.461028E+01  3.146076E+01  3.272030E+01  3.421110E+01  3.965244E+01  4.549157E+01
            0.000000  0.324957  0.000000
 -1.525258E+01  7.273064E+00  8.038055E+00  2.465307E+01  3.150933E+01  3.288894E+01  3.429376E+01  3.959281E+01  4.546583E+01
            0.000000  0.328112  0.000000
 -1.522050E+01  7.358034E+00  8.139962E+00  2.469715E+01  3.155728E+01  3.305578E+01  3.437566E+01  3.953379E+01  4.544001E+01
            0.000000  0.331267  0.000000
 -1.518296E+01  7.442366E+00  8.242602E+00  2.474240E+01  3.160459E+01  3.322075E+01  3.445675E+01  3.947543E+01  4.541409E+01
            0.000000  0.334421  0.000000
 -1.514001E+01  7.526039E+00  8.345924E+00  2.478870E+01  3.165126E+01  3.338375E+01  3.453701E+01  3.941777E+01  4.538804E+01
            0.000000  0.337576  0.000000
 -1.509174E+01  7.609034E+00  8.449861E+00  2.483595E+01  3.169728E+01  3.354473E+01  3.461639E+01  3.936085E+01  4.536186E+01
            0.000000  0.340731  0.000000
 -1.503822E+01  7.691332E+00  8.554337E+00  2.488406E+01  3.174264E+01  3.370363E+01  3.469487E+01  3.930471E+01  4.533553E+01
            0.000000  0.343886  0.000000
 -1.497955E+01  7.772913E+00  8.659266E+00  2.493292E+01  3.178734E+01  3.386039E+01  3.477241E+01  3.924940E+01  4.530905E+01
            0.000000  0.347041  0.000000
 -1.491585E+01  7.853760E+00  8.764549E+00  2.498244E+01  3.183137E+01  3.401496E+01  3.484896E+01  3.919497E+01  4.528241E+01
            0.000000  0.350196  0.000000
 -1.484726E+01  7.933853E+00  8.870083E+00  2.503254E+01  3.187473E+01  3.416728E+01  3.492448E+01  3.914147E+01  4.525559E+01
            0.000000  0.353351  0.000000
 -1.477392E+01  8.013175E+00  8.975758E+00  2.508312E+01  3.191740E+01  3.431730E+01  3.499892E+01  3.908895E+01  4.522859E+01
            0.000000  0.356506  0.000000
 -1.469596E+01  8.091709E+00  9.081458E+00  2.513411E+01  3.195939E+01  3.446498E+01  3.507224E+01  3.903747E+01  4.520142E+01
            0.000000  0.359661  0.000000
 -1.461354E+01  8.169437E+00  9.187067E+00  2.518542E+01  3.200070E+01  3.461029E+01  3.514437E+01  3.898708E+01  4.517406E+01
            0.000000  0.362816  0.000000
 -1.452683E+01  8.246343E+00  9.292467E+00  2.523697E+01  3.204131E+01  3.475316E+01  3.521528E+01  3.893785E+01  4.514653E+01
            0.000000  0.365971  0.000000
 -1.443599E+01  8.322411E+00  9.397539E+00  2.528868E+01  3.208123E+01  3.489358E+01  3.528488E+01  3.888983E+01  4.511881E+01
            0.000000  0.369126  0.000000
 -1.434120E+01  8.397624E+00  9.502170E+00  2.534047E+01  3.212046E+01  3.503150E+01  3.535313E+01  3.884310E+01  4.509093E+01
            0.000000  0.372281  0.000000
 -1.424261E+01  8.471968E+00  9.606246E+00  2.539227E+01  3.215899E+01  3.516690E+01  3.541994E+01  3.879774E+01  4.506288E+01
            0.000000  0.375435  0.000000
 -1.414042E+01  8.545427E+00  9.709661E+00  2.544399E+01  3.219682E+01  3.529974E+01  3.548526E+01  3.875380E+01  4.503467E+01
            0.000000  0.378590  0.000000
 -1.403480E+01  8.617988E+00  9.812310E+00  2.549555E+01  3.223395E+01  3.542998E+01  3.554899E+01  3.871137E+01  4.500631E+01
            0.000000  0.381745  0.000000
 -1.392592E+01  8.689635E+00  9.914099E+00  2.554687E+01  3.227039E+01  3.555760E+01  3.561107E+01  3.867054E+01  4.497780E+01
            0.000000  0.384900  0.000000
 -1.381395E+01  8.760356E+00  1.001494E+01  2.559789E+01  3.230613E+01  3.567139E+01  3.568256E+01  3.863139E+01  4.494915E+01
            0.000000  0.388055  0.000000
 -1.369907E+01  8.830138E+00  1.011474E+01  2.564852E+01  3.234118E+01  3.572988E+01  3.580484E+01  3.859400E+01  4.492037E+01
            0.000000  0.391210  0.000000
 -1.358146E+01  8.898966E+00  1.021343E+01  2.569869E+01  3.237553E+01  3.578643E+01  3.592439E+01  3.855849E+01  4.489145E+01
            0.000000  0.394365  0.000000
 -1.346130E+01  8.966831E+00  1.031094E+01  2.574833E+01  3.240920E+01  3.584094E+01  3.604118E+01  3.852493E+01  4.486241E+01
            0.000000  0.397520  0.000000
 -1.333875E+01  9.033718E+00  1.040720E+01  2.579737E+01  3.244218E+01  3.589332E+01  3.615517E+01  3.849343E+01  4.483325E+01
            0.000000  0.400675  0.000000
 -1.321399E+01  9.099617E+00  1.050217E+01  2.584576E+01  3.247447E+01  3.594346E+01  3.626633E+01  3.846410E+01  4.480398E+01
            0.000000  0.403830  0.000000
 -1.308721E+01  9.164517E+00  1.059578E+01  2.589343E+01  3.250608E+01  3.599125E+01  3.637461E+01  3.843702E+01  4.477459E+01
            0.000000  0.406985  0.000000
 -1.295858E+01  9.228408E+00  1.068799E+01  2.594035E+01  3.253701E+01  3.603660E+01  3.647996E+01  3.841230E+01  4.474512E+01
            0.000000  0.410140  0.000000
 -1.282829E+01  9.291278E+00  1.077878E+01  2.598645E+01  3.256727E+01  3.607939E+01  3.658234E+01  3.839003E+01  4.471559E+01
            0.000000  0.413294  0.000000
 -1.269653E+01  9.353118E+00  1.086809E+01  2.603172E+01  3.259686E+01  3.611955E+01  3.668169E+01  3.837030E+01  4.468605E+01
            0.000000  0.416449  0.000000
 -1.256351E+01  9.413919E+00  1.095590E+01  2.607611E+01  3.262579E+01  3.615699E+01  3.677797E+01  3.835319E+01  4.465657E+01
            0.000000  0.419604  0.000000
 -1.242942E+01  9.473671E+00  1.104218E+01  2.611960E+01  3.265405E+01  3.619162E+01  3.687114E+01  3.833875E+01  4.462726E+01
            0.000000  0.422759  0.000000
 -1.229332E+01  9.532364E+00  1.112692E+01  2.616219E+01  3.268167E+01  3.622341E+01  3.696161E+01  3.832705E+01  4.460065E+01
            0.000000  0.425914  0.000000
 -1.210062E+01  9.589992E+00  1.121009E+01  2.620385E+01  3.270863E+01  3.625230E+01  3.707086E+01  3.831810E+01  4.468760E+01
            0.000000  0.429069  0.000000
 -1.189739E+01  9.646544E+00  1.129167E+01  2.624459E+01  3.273495E+01  3.627828E+01  3.718055E+01  3.831193E+01  4.479438E+01
            0.000000  0.432224  0.000000
 -1.171732E+01  9.702014E+00  1.137166E+01  2.628440E+01  3.276064E+01  3.630135E+01  3.727796E+01  3.830850E+01  4.485148E+01
            0.000000  0.435379  0.000000
 -1.154417E+01  9.756393E+00  1.145002E+01  2.632329E+01  3.278569E+01  3.632154E+01  3.736948E+01  3.830779E+01  4.489243E+01
            0.000000  0.438534  0.000000
 -1.137446E+01  9.809674E+00  1.152675E+01  2.636127E+01  3.281011E+01  3.633892E+01  3.745652E+01  3.830973E+01  4.492473E+01
            0.000000  0.441689  0.000000
 -1.120686E+01  9.861849E+00  1.160185E+01  2.639834E+01  3.283391E+01  3.635355E+01  3.753965E+01  3.831423E+01  4.495145E+01
            0.000000  0.444844  0.000000
 -1.104072E+01  9.912912E+00  1.167529E+01  2.643453E+01  3.285710E+01  3.636555E+01  3.761917E+01  3.832117E+01  4.497421E+01
            0.000000  0.447999  0.000000
 -1.087572E+01  9.962855E+00  1.174707E+01  2.646984E+01  3.287968E+01  3.637503E+01  3.769528E+01  3.833042E+01  4.499399E+01
            0.000000  0.451153  0.000000
 -1.071171E+01  1.001167E+01  1.181718E+01  2.650429E+01  3.290165E+01  3.638213E+01  3.776810E+01  3.834182E+01  4.501144E+01
            0.000000  0.454308  0.000000
 -1.054861E+01  1.005936E+01  1.188562E+01  2.653789E+01  3.292303E+01  3.638701E+01  3.783772E+01  3.835521E+01  4.502699E+01
            0.000000  0.457463  0.000000
 -1.038644E+01  1.010590E+01  1.195236E+01  2.657064E+01  3.294381E+01  3.638984E+01  3.790420E+01  3.837041E+01  4.504096E+01
            0.000000  0.460618  0.000000
 -1.022526E+01  1.015130E+01  1.201741E+01  2.660256E+01  3.296400E+01  3.639078E+01  3.796758E+01  3.838724E+01  4.505360E+01
            0.000000  0.463773  0.000000
 -1.006515E+01  1.019555E+01  1.208076E+01  2.663366E+01  3.298361E+01  3.639001E+01  3.802792E+01  3.840551E+01  4.506508E+01
            0.000000  0.466928  0.000000
 -9.906232E+00  1.023865E+01  1.214240E+01  2.666392E+01  3.300264E+01  3.638770E+01  3.808523E+01  3.842504E+01  4.507554E+01
            0.000000  0.470083  0.000000
 -9.748660E+00  1.028058E+01  1.220233E+01  2.669336E+01  3.302110E+01  3.638402E+01  3.813953E+01  3.844564E+01  4.508509E+01
            0.000000  0.473238  0.000000
 -9.592601E+00  1.032134E+01  1.226053E+01  2.672196E+01  3.303899E+01  3.637913E+01  3.819084E+01  3.846713E+01  4.509382E+01
            0.000000  0.476393  0.000000
 -9.438246E+00  1.036093E+01  1.231701E+01  2.674972E+01  3.305631E+01  3.637320E+01  3.823916E+01  3.848935E+01  4.510179E+01
            0.000000  0.479548  0.000000
 -9.285802E+00  1.039935E+01  1.237175E+01  2.677662E+01  3.307308E+01  3.636636E+01  3.828448E+01  3.851213E+01  4.510905E+01
            0.000000  0.482703  0.000000
 -9.135496E+00  1.043658E+01  1.242476E+01  2.680264E+01  3.308928E+01  3.635876E+01  3.832681E+01  3.853533E+01  4.511563E+01
            0.000000  0.485858  0.000000
 -8.987567E+00  1.047263E+01  1.247602E+01  2.682779E+01  3.310493E+01  3.635053E+01  3.836612E+01  3.855879E+01  4.512158E+01
            0.000000  0.489013  0.000000
 -8.842272E+00  1.050749E+01  1.252555E+01  2.685202E+01  3.312004E+01  3.634179E+01  3.840239E+01  3.858238E+01  4.512691E+01
            0.000000  0.492167  0.000000
 -8.699875E+00  1.054115E+01  1.257332E+01  2.687533E+01  3.313459E+01  3.633265E+01  3.843558E+01  3.860599E+01  4.513164E+01
            0.000000  0.495322  0.000000
 -8.560657E+00  1.057362E+01  1.261934E+01  2.689770E+01  3.314860E+01  3.632321E+01  3.846565E+01  3.862949E+01  4.513577E+01
            0.000000  0.498477  0.000000
 -8.424904E+00  1.060488E+01  1.266361E+01  2.691910E+01  3.316207E+01  3.631357E+01  3.849254E+01  3.865278E+01  4.513930E+01
            0.000000  0.501632  0.000000
 -8.292913E+00  1.063494E+01  1.270612E+01  2.693953E+01  3.317500E+01  3.630381E+01  3.851619E+01  3.867577E+01  4.514223E+01
            0.000000  0.504787  0.000000
 -8.164983E+00  1.066379E+01  1.274688E+01  2.695897E+01  3.318740E+01  3.629400E+01  3.853651E+01  3.869835E+01  4.514456E+01
            0.000000  0.507942  0.000000
 -8.041424E+00  1.069143E+01  1.278588E+01  2.697740E+01  3.319926E+01  3.628423E+01  3.855341E+01  3.872046E+01  4.514625E+01
            0.000000  0.511097  0.000000
 -7.922547E+00  1.071786E+01  1.282313E+01  2.699482E+01  3.321058E+01  3.627455E+01  3.856676E+01  3.874201E+01  4.514731E+01
            0.000000  0.514252  0.000000
 -7.808666E+00  1.074307E+01  1.285861E+01  2.701123E+01  3.322138E+01  3.626502E+01  3.857642E+01  3.876293E+01  4.514769E+01
            0.000000  0.517407  0.000000
 -7.700099E+00  1.076706E+01  1.289235E+01  2.702663E+01  3.323164E+01  3.625569E+01  3.858221E+01  3.878317E+01  4.514736E+01
            0.000000  0.520562  0.000000
 -7.597167E+00  1.078983E+01  1.292432E+01  2.704101E+01  3.324137E+01  3.624662E+01  3.858392E+01  3.880266E+01  4.514628E+01
            0.000000  0.523717  0.000000
 -7.500197E+00  1.081138E+01  1.295455E+01  2.705439E+01  3.325058E+01  3.623784E+01  3.858130E+01  3.882136E+01  4.514439E+01
            0.000000  0.526872  0.000000
 -7.409522E+00  1.083170E+01  1.298302E+01  2.706679E+01  3.325925E+01  3.622939E+01  3.857401E+01  3.883921E+01  4.514161E+01
            0.000000  0.530026  0.000000
 -7.325493E+00  1.085080E+01  1.300974E+01  2.707822E+01  3.326740E+01  3.622130E+01  3.856164E+01  3.885617E+01  4.513787E+01
            0.000000  0.533181  0.000000
 -7.248478E+00  1.086867E+01  1.303472E+01  2.708870E+01  3.327503E+01  3.621361E+01  3.854368E+01  3.887220E+01  4.513303E+01
            0.000000  0.536336  0.000000
 -7.178891E+00  1.088531E+01  1.305796E+01  2.709826E+01  3.328212E+01  3.620635E+01  3.851942E+01  3.888727E+01  4.512694E+01
            0.000000  0.539491  0.000000
 -7.117209E+00  1.090072E+01  1.307945E+01  2.710693E+01  3.328870E+01  3.619954E+01  3.848791E+01  3.890134E+01  4.511940E+01
            0.000000  0.542646  0.000000
 -7.064019E+00  1.091491E+01  1.309921E+01  2.711474E+01  3.329474E+01  3.619320E+01  3.844782E+01  3.891439E+01  4.511010E+01
            0.000000  0.545801  0.000000
 -7.020117E+00  1.092786E+01  1.311724E+01  2.712172E+01  3.330026E+01  3.618735E+01  3.839710E+01  3.892638E+01  4.509859E+01
            0.000000  0.548956  0.000000
 -6.986683E+00  1.093958E+01  1.313354E+01  2.712790E+01  3.330525E+01  3.618201E+01  3.833247E+01  3.893730E+01  4.508413E+01
            0.000000  0.552111  0.000000
 -6.965752E+00  1.095006E+01  1.314811E+01  2.713332E+01  3.330972E+01  3.617719E+01  3.824789E+01  3.894713E+01  4.506541E+01
            0.000000  0.555266  0.000000
 -6.961635E+00  1.095932E+01  1.316096E+01  2.713802E+01  3.331367E+01  3.617291E+01  3.813009E+01  3.895583E+01  4.503950E+01
            0.000000  0.558421  0.000000
 -6.988476E+00  1.096734E+01  1.317209E+01  2.714202E+01  3.331708E+01  3.616918E+01  3.793430E+01  3.896341E+01  4.499665E+01
            0.000000  0.561576  0.000000
 -7.104847E+00  1.097413E+01  1.318150E+01  2.714534E+01  3.331998E+01  3.616600E+01  3.746653E+01  3.896985E+01  4.489751E+01
            0.000000  0.564731  0.000000
 -7.002000E+00  1.097968E+01  1.318920E+01  2.714803E+01  3.332234E+01  3.616340E+01  3.776403E+01  3.897513E+01  4.497715E+01
            0.000000  0.567886  0.000000
 -6.951713E+00  1.098400E+01  1.319519E+01  2.715010E+01  3.332418E+01  3.616136E+01  3.788038E+01  3.897924E+01  4.501062E+01
            0.000000  0.571040  0.000000
 -6.922291E+00  1.098709E+01  1.319946E+01  2.715156E+01  3.332550E+01  3.615991E+01  3.793827E+01  3.898219E+01  4.502782E+01
            0.000000  0.574195  0.000000
 -6.905957E+00  1.098894E+01  1.320202E+01  2.715243E+01  3.332629E+01  3.615903E+01  3.796782E+01  3.898396E+01  4.503672E+01
            0.000000  0.577350  0.000000
 -6.900675E+00  1.098955E+01  1.320288E+01  2.715272E+01  3.332655E+01  3.615874E+01  3.797703E+01  3.898455E+01  4.503950E+01
            0.003175  0.577350  0.000000
 -6.931521E+00  1.098968E+01  1.320657E+01  2.715383E+01  3.332690E+01  3.615854E+01  3.797690E+01  3.898418E+01  4.503920E+01
            0.006349  0.577350  0.000000
 -7.023166E+00  1.099006E+01  1.321755E+01  2.715717E+01  3.332793E+01  3.615792E+01  3.797654E+01  3.898309E+01  4.503830E+01
            0.009524  0.577350  0.000000
 -7.173060E+00  1.099070E+01  1.323560E+01  2.716271E+01  3.332966E+01  3.615690E+01  3.797593E+01  3.898127E+01  4.503681E+01
            0.012698  0.577350  0.000000
 -7.377334E+00  1.099159E+01  1.326036E+01  2.717040E+01  3.333208E+01  3.615548E+01  3.797508E+01  3.897873E+01  4.503472E+01
            0.015873  0.577350  0.000000
 -7.631266E+00  1.099274E+01  1.329134E+01  2.718018E+01  3.333519E+01  3.615364E+01  3.797400E+01  3.897546E+01  4.503204E+01
            0.019048  0.577350  0.000000
 -7.929762E+00  1.099414E+01  1.332800E+01  2.719197E+01  3.333899E+01  3.615141E+01  3.797268E+01  3.897148E+01  4.502878E+01
            0.022222  0.577350  0.000000
 -8.267772E+00  1.099579E+01  1.336970E+01  2.720569E+01  3.334347E+01  3.614876E+01  3.797113E+01  3.896679E+01  4.502495E+01
            0.025397  0.577350  0.000000
 -8.640600E+00  1.099770E+01  1.341583E+01  2.722122E+01  3.334864E+01  3.614571E+01  3.796936E+01  3.896140E+01  4.502056E+01
            0.028571  0.577350  0.000000
 -9.044103E+00  1.099985E+01  1.346575E+01  2.723845E+01  3.335450E+01  3.614226E+01  3.796736E+01  3.895532E+01  4.501562E+01
            0.031746  0.577350  0.000000
 -9.474799E+00  1.100226E+01  1.351884E+01  2.725725E+01  3.336105E+01  3.613841E+01  3.796515E+01  3.894855E+01  4.501015E+01
            0.034921  0.577350  0.000000
 -9.929900E+00  1.100491E+01  1.357453E+01  2.727746E+01  3.336827E+01  3.613416E+01  3.796271E+01  3.894110E+01  4.500415E+01
            0.038095  0.577350  0.000000
 -1.040732E+01  1.100782E+01  1.363227E+01  2.729894E+01  3.337618E+01  3.612951E+01  3.796007E+01  3.893299E+01  4.499764E+01
            0.041270  0.577350  0.000000
 -1.090563E+01  1.101097E+01  1.369160E+01  2.732152E+01  3.338476E+01  3.612446E+01  3.795721E+01  3.892422E+01  4.499065E+01
            0.044444  0.577350  0.000000
 -1.142407E+01  1.101436E+01  1.375206E+01  2.734502E+01  3.339402E+01  3.611902E+01  3.795413E+01  3.891482E+01  4.498318E+01
            0.047619  0.577350  0.000000
 -1.196250E+01  1.101799E+01  1.381329E+01  2.736928E+01  3.340395E+01  3.611319E+01  3.795084E+01  3.890478E+01  4.497526E+01
            0.050794  0.577350  0.000000
 -1.252144E+01  1.102187E+01  1.387493E+01  2.739410E+01  3.341455E+01  3.610697E+01  3.794731E+01  3.889414E+01  4.496691E+01
            0.053968  0.577350  0.000000
 -1.310207E+01  1.102598E+01  1.393669E+01  2.741928E+01  3.342582E+01  3.610036E+01  3.794355E+01  3.888289E+01  4.495814E+01
            0.057143  0.577350  0.000000
 -1.370634E+01  1.103033E+01  1.399831E+01  2.744462E+01  3.343775E+01  3.609338E+01  3.793954E+01  3.887106E+01  4.494899E+01
            0.060317  0.577350  0.000000
 -1.433625E+01  1.103491E+01  1.405954E+01  2.746996E+01  3.345034E+01  3.608601E+01  3.793525E+01  3.885866E+01  4.493947E+01
            0.063492  0.577350  0.000000
 -1.491967E+01  1.103972E+01  1.412021E+01  2.750077E+01  3.346358E+01  3.607826E+01  3.793088E+01  3.884571E+01  4.492962E+01
            0.066667  0.577350  0.000000
 -1.344076E+01  1.104475E+01  1.418143E+01  2.768804E+01  3.347747E+01  3.607014E+01  3.793269E+01  3.883223E+01  4.491964E+01
            0.069841  0.577350  0.000000
 -1.084983E+01  1.105000E+01  1.424497E+01  2.794913E+01  3.349200E+01  3.606166E+01  3.793783E+01  3.881823E+01  4.490945E+01
            0.073016  0.577350  0.000000
 -9.186757E+00  1.105547E+01  1.430956E+01  2.813025E+01  3.350718E+01  3.605281E+01  3.794011E+01  3.880373E+01  4.489888E+01
            0.076190  0.577350  0.000000
 -7.804852E+00  1.106116E+01  1.437545E+01  2.828220E+01  3.352298E+01  3.604360E+01  3.794144E+01  3.878875E+01  4.488803E+01
            0.079365  0.577350  0.000000
 -6.518357E+00  1.106705E+01  1.444279E+01  2.841837E+01  3.353941E+01  3.603404E+01  3.794229E+01  3.877331E+01  4.487694E+01
            0.082540  0.577350  0.000000
 -5.224319E+00  1.107314E+01  1.451168E+01  2.854405E+01  3.355645E+01  3.602412E+01  3.794283E+01  3.875742E+01  4.486565E+01
            0.085714  0.577350  0.000000
 -3.794261E+00  1.107942E+01  1.458218E+01  2.866206E+01  3.357411E+01  3.601387E+01  3.794314E+01  3.874111E+01  4.485419E+01
            0.088889  0.577350  0.000000
 -1.801341E+00  1.108590E+01  1.465431E+01  2.877410E+01  3.359236E+01  3.600327E+01  3.794327E+01  3.872440E+01  4.484259E+01
            0.092063  0.577350  0.000000
  2.553468E+00  1.109257E+01  1.472806E+01  2.888135E+01  3.361121E+01  3.599235E+01  3.794323E+01  3.870730E+01  4.483087E+01
            0.095238  0.577350  0.000000
  3.891948E+00  1.109941E+01  1.480343E+01  2.898463E+01  3.363064E+01  3.598110E+01  3.794302E+01  3.868983E+01  4.481905E+01
            0.098413  0.577350  0.000000
  4.776710E+00  1.110643E+01  1.488035E+01  2.908454E+01  3.365065E+01  3.596953E+01  3.794264E+01  3.867202E+01  4.480716E+01
            0.101587  0.577350  0.000000
  5.446621E+00  1.111361E+01  1.495875E+01  2.918156E+01  3.367122E+01  3.595766E+01  3.794208E+01  3.865387E+01  4.479523E+01
            0.104762  0.577350  0.000000
  5.983288E+00  1.112095E+01  1.503854E+01  2.927607E+01  3.369234E+01  3.594548E+01  3.794133E+01  3.863542E+01  4.478327E+01
            0.107937  0.577350  0.000000
  6.426830E+00  1.112845E+01  1.511960E+01  2.936835E+01  3.371401E+01  3.593300E+01  3.794037E+01  3.861668E+01  4.477131E+01
            0.111111  0.577350  0.000000
  6.800618E+00  1.113609E+01  1.520179E+01  2.945866E+01  3.373620E+01  3.592024E+01  3.793916E+01  3.859767E+01  4.475937E+01
            0.114286  0.577350  0.000000
  7.119727E+00  1.114387E+01  1.528499E+01  2.954719E+01  3.375890E+01  3.590720E+01  3.793770E+01  3.857840E+01  4.474747E+01
            0.117460  0.577350  0.000000
  7.394556E+00  1.115178E+01  1.536904E+01  2.963411E+01  3.378211E+01  3.589390E+01  3.793594E+01  3.855891E+01  4.473562E+01
            0.120635  0.577350  0.000000
  7.632648E+00  1.115981E+01  1.545378E+01  2.971956E+01  3.380581E+01  3.588033E+01  3.793386E+01  3.853920E+01  4.472385E+01
            0.123810  0.577350  0.000000
  7.839675E+00  1.116796E+01  1.553906E+01  2.980366E+01  3.382997E+01  3.586652E+01  3.793143E+01  3.851930E+01  4.471217E+01
            0.126984  0.577350  0.000000
  8.020035E+00  1.117622E+01  1.562473E+01  2.988651E+01  3.385460E+01  3.585247E+01  3.792862E+01  3.849922E+01  4.470061E+01
            0.130159  0.577350  0.000000
  8.177209E+00  1.118457E+01  1.571063E+01  2.996819E+01  3.387966E+01  3.583819E+01  3.792538E+01  3.847898E+01  4.468916E+01
            0.133333  0.577350  0.000000
  8.314012E+00  1.119302E+01  1.579663E+01  3.004878E+01  3.390515E+01  3.582369E+01  3.792169E+01  3.845860E+01  4.467786E+01
            0.136508  0.577350  0.000000
  8.432747E+00  1.120156E+01  1.588257E+01  3.012833E+01  3.393104E+01  3.580899E+01  3.791752E+01  3.843810E+01  4.466672E+01
            0.139683  0.577350  0.000000
  8.535327E+00  1.121018E+01  1.596833E+01  3.020689E+01  3.395733E+01  3.579410E+01  3.791282E+01  3.841749E+01  4.465574E+01
            0.142857  0.577350  0.000000
  8.623356E+00  1.121886E+01  1.605380E+01  3.028450E+01  3.398398E+01  3.577902E+01  3.790758E+01  3.839680E+01  4.464494E+01
            0.146032  0.577350  0.000000
  8.698188E+00  1.122761E+01  1.613886E+01  3.036120E+01  3.401097E+01  3.576378E+01  3.790175E+01  3.837603E+01  4.463434E+01
            0.149206  0.577350  0.000000
  8.760974E+00  1.123641E+01  1.622341E+01  3.043702E+01  3.403830E+01  3.574838E+01  3.789531E+01  3.835522E+01  4.462395E+01
            0.152381  0.577350  0.000000
  8.812697E+00  1.124526E+01  1.630735E+01  3.051197E+01  3.406593E+01  3.573284E+01  3.788824E+01  3.833436E+01  4.461378E+01
            0.155556  0.577350  0.000000
  8.854201E+00  1.125416E+01  1.639062E+01  3.058607E+01  3.409385E+01  3.571717E+01  3.788050E+01  3.831349E+01  4.460385E+01
            0.158730  0.577350  0.000000
  8.886205E+00  1.126308E+01  1.647312E+01  3.065934E+01  3.412203E+01  3.570139E+01  3.787208E+01  3.829261E+01  4.459415E+01
            0.161905  0.577350  0.000000
  8.909330E+00  1.127204E+01  1.655481E+01  3.073177E+01  3.415045E+01  3.568550E+01  3.786295E+01  3.827175E+01  4.458472E+01
            0.165079  0.577350  0.000000
  8.924105E+00  1.128101E+01  1.663562E+01  3.080338E+01  3.417908E+01  3.566953E+01  3.785309E+01  3.825092E+01  4.457555E+01
            0.168254  0.577350  0.000000
  8.930979E+00  1.129000E+01  1.671549E+01  3.087415E+01  3.420790E+01  3.565349E+01  3.784250E+01  3.823013E+01  4.456667E+01
            0.171429  0.577350  0.000000
  8.930333E+00  1.129899E+01  1.679439E+01  3.094408E+01  3.423689E+01  3.563739E+01  3.783115E+01  3.820940E+01  4.455808E+01
            0.174603  0.577350  0.000000
  8.922480E+00  1.130799E+01  1.687227E+01  3.101317E+01  3.426602E+01  3.562125E+01  3.781903E+01  3.818875E+01  4.454979E+01
            0.177778  0.577350  0.000000
  8.907677E+00  1.131697E+01  1.694908E+01  3.108139E+01  3.429525E+01  3.560508E+01  3.780614E+01  3.816820E+01  4.454182E+01
            0.180952  0.577350  0.000000
  8.886128E+00  1.132594E+01  1.702481E+01  3.114874E+01  3.432458E+01  3.558891E+01  3.779246E+01  3.814775E+01  4.453417E+01
            0.184127  0.577350  0.000000
  8.857980E+00  1.133489E+01  1.709941E+01  3.121519E+01  3.435396E+01  3.557274E+01  3.777800E+01  3.812744E+01  4.452687E+01
            0.187302  0.577350  0.000000
  8.823338E+00  1.134382E+01  1.717285E+01  3.128071E+01  3.438337E+01  3.555659E+01  3.776275E+01  3.810726E+01  4.451991E+01
            0.190476  0.577350  0.000000
  8.782255E+00  1.135271E+01  1.724511E+01  3.134529E+01  3.441277E+01  3.554047E+01  3.774670E+01  3.808724E+01  4.451331E+01
            0.193651  0.577350  0.000000
  8.734739E+00  1.136156E+01  1.731616E+01  3.140888E+01  3.444215E+01  3.552441E+01  3.772987E+01  3.806740E+01  4.450708E+01
            0.196825  0.577350  0.000000
  8.680755E+00  1.137037E+01  1.738596E+01  3.147147E+01  3.447146E+01  3.550842E+01  3.771225E+01  3.804775E+01  4.450123E+01
            0.200000  0.577350  0.000000
  8.620222E+00  1.137912E+01  1.745450E+01  3.153300E+01  3.450068E+01  3.549252E+01  3.769384E+01  3.802831E+01  4.449576E+01
            0.203175  0.577350  0.000000
  8.553012E+00  1.138782E+01  1.752173E+01  3.159344E+01  3.452978E+01  3.547671E+01  3.767466E+01  3.800910E+01  4.449069E+01
            0.206349  0.577350  0.000000
  8.478949E+00  1.139645E+01  1.758764E+01  3.165275E+01  3.455872E+01  3.546103E+01  3.765471E+01  3.799012E+01  4.448602E+01
            0.209524  0.577350  0.000000
  8.397816E+00  1.140501E+01  1.765220E+01  3.171092E+01  3.458748E+01  3.544547E+01  3.763399E+01  3.797140E+01  4.448176E+01
            0.212698  0.577350  0.000000
  8.310152E+00  1.141349E+01  1.771568E+01  3.177212E+01  3.461601E+01  3.543007E+01  3.761281E+01  3.795296E+01  4.447838E+01
            0.215873  0.577350  0.000000
  8.245679E+00  1.142189E+01  1.778845E+01  3.199132E+01  3.464429E+01  3.541483E+01  3.760139E+01  3.793482E+01  4.449282E+01
            0.219048  0.577350  0.000000
  8.179603E+00  1.143020E+01  1.785716E+01  3.224437E+01  3.467228E+01  3.539977E+01  3.759163E+01  3.791698E+01  4.451190E+01
            0.222222  0.577350  0.000000
  8.089889E+00  1.143841E+01  1.791532E+01  3.241598E+01  3.469995E+01  3.538491E+01  3.757535E+01  3.789947E+01  4.452229E+01
            0.225397  0.577350  0.000000
  7.986413E+00  1.144651E+01  1.796781E+01  3.255910E+01  3.472726E+01  3.537026E+01  3.755614E+01  3.788231E+01  4.452980E+01
            0.228571  0.577350  0.000000
  7.871017E+00  1.145451E+01  1.801595E+01  3.268599E+01  3.475418E+01  3.535584E+01  3.753487E+01  3.786550E+01  4.453580E+01
            0.231746  0.577350  0.000000
  7.744040E+00  1.146239E+01  1.806033E+01  3.280165E+01  3.478068E+01  3.534166E+01  3.751190E+01  3.784908E+01  4.454083E+01
            0.234921  0.577350  0.000000
  7.605274E+00  1.147015E+01  1.810131E+01  3.290870E+01  3.480672E+01  3.532774E+01  3.748746E+01  3.783306E+01  4.454519E+01
            0.238095  0.577350  0.000000
  7.454176E+00  1.147777E+01  1.813912E+01  3.300876E+01  3.483227E+01  3.531409E+01  3.746168E+01  3.781745E+01  4.454905E+01
            0.241270  0.577350  0.000000
  7.289985E+00  1.148526E+01  1.817390E+01  3.310288E+01  3.485729E+01  3.530072E+01  3.743466E+01  3.780228E+01  4.455254E+01
            0.244444  0.577350  0.000000
  7.111690E+00  1.149260E+01  1.820579E+01  3.319178E+01  3.488175E+01  3.528766E+01  3.740648E+01  3.778755E+01  4.455574E+01
            0.247619  0.577350  0.000000
  6.918035E+00  1.149979E+01  1.823486E+01  3.327599E+01  3.490561E+01  3.527492E+01  3.737721E+01  3.777329E+01  4.455870E+01
            0.250794  0.577350  0.000000
  6.707485E+00  1.150683E+01  1.826118E+01  3.335589E+01  3.492885E+01  3.526250E+01  3.734692E+01  3.775951E+01  4.456147E+01
            0.253968  0.577350  0.000000
  6.478195E+00  1.151369E+01  1.828479E+01  3.343176E+01  3.495142E+01  3.525043E+01  3.731568E+01  3.774622E+01  4.456408E+01
            0.257143  0.577350  0.000000
  6.228119E+00  1.152039E+01  1.830575E+01  3.350382E+01  3.497329E+01  3.523872E+01  3.728358E+01  3.773345E+01  4.456656E+01
            0.260317  0.577350  0.000000
  5.955834E+00  1.152690E+01  1.832414E+01  3.357225E+01  3.499444E+01  3.522738E+01  3.725082E+01  3.772120E+01  4.456894E+01
            0.263492  0.577350  0.000000
  5.665015E+00  1.153323E+01  1.834027E+01  3.363731E+01  3.501483E+01  3.521643E+01  3.721809E+01  3.770949E+01  4.457125E+01
            0.266667  0.577350  0.000000
  5.386006E+00  1.153936E+01  1.835550E+01  3.369969E+01  3.503442E+01  3.520589E+01  3.718812E+01  3.769833E+01  4.457365E+01
            0.269841  0.577350  0.000000
  5.256211E+00  1.154529E+01  1.837505E+01  3.376180E+01  3.505318E+01  3.519578E+01  3.717119E+01  3.768773E+01  4.457658E+01
            0.273016  0.577350  0.000000
  5.576217E+00  1.155101E+01  1.841089E+01  3.382865E+01  3.507106E+01  3.518613E+01  3.718968E+01  3.767770E+01  4.458100E+01
            0.276190  0.577350  0.000000
  6.265594E+00  1.155651E+01  1.846330E+01  3.389942E+01  3.508801E+01  3.517698E+01  3.724150E+01  3.766824E+01  4.458665E+01
            0.279365  0.577350  0.000000
  6.851843E+00  1.156179E+01  1.851329E+01  3.396535E+01  3.510390E+01  3.516845E+01  3.728892E+01  3.765937E+01  4.459178E+01
            0.282540  0.577350  0.000000
  7.249517E+00  1.156683E+01  1.855441E+01  3.402400E+01  3.511846E+01  3.516080E+01  3.732075E+01  3.765108E+01  4.459594E+01
            0.285714  0.577350  0.000000
  7.532200E+00  1.157164E+01  1.858890E+01  3.407667E+01  3.513057E+01  3.515515E+01  3.734207E+01  3.764338E+01  4.459942E+01
            0.288889  0.577350  0.000000
  7.749601E+00  1.157619E+01  1.861888E+01  3.412442E+01  3.513565E+01  3.515607E+01  3.735728E+01  3.763627E+01  4.460243E+01
            0.292063  0.577350  0.000000
  7.926235E+00  1.158049E+01  1.864548E+01  3.416785E+01  3.513240E+01  3.516484E+01  3.736872E+01  3.762974E+01  4.460509E+01
            0.295238  0.577350  0.000000
  8.074663E+00  1.158453E+01  1.866932E+01  3.420730E+01  3.512696E+01  3.517534E+01  3.737769E+01  3.762380E+01  4.460746E+01
            0.298413  0.577350  0.000000
  8.201989E+00  1.158829E+01  1.869075E+01  3.424297E+01  3.512134E+01  3.518556E+01  3.738494E+01  3.761843E+01  4.460959E+01
            0.301587  0.577350  0.000000
  8.312592E+00  1.159177E+01  1.870999E+01  3.427502E+01  3.511598E+01  3.519505E+01  3.739098E+01  3.761362E+01  4.461148E+01
            0.304762  0.577350  0.000000
  8.409340E+00  1.159497E+01  1.872720E+01  3.430357E+01  3.511101E+01  3.520368E+01  3.739612E+01  3.760937E+01  4.461318E+01
            0.307937  0.577350  0.000000
  8.494170E+00  1.159786E+01  1.874249E+01  3.432872E+01  3.510650E+01  3.521141E+01  3.740061E+01  3.760566E+01  4.461467E+01
            0.311111  0.577350  0.000000
  8.568397E+00  1.160045E+01  1.875592E+01  3.435057E+01  3.510248E+01  3.521821E+01  3.740460E+01  3.760247E+01  4.461597E+01
            0.314286  0.577350  0.000000
  8.632884E+00  1.160273E+01  1.876756E+01  3.436919E+01  3.509896E+01  3.522408E+01  3.740820E+01  3.759979E+01  4.461709E+01
            0.317460  0.577350  0.000000
  8.688140E+00  1.160468E+01  1.877743E+01  3.438468E+01  3.509597E+01  3.522901E+01  3.741145E+01  3.759759E+01  4.461803E+01
            0.320635  0.577350  0.000000
  8.734368E+00  1.160630E+01  1.878555E+01  3.439710E+01  3.509350E+01  3.523301E+01  3.741435E+01  3.759585E+01  4.461880E+01
            0.323810  0.577350  0.000000
  8.771479E+00  1.160757E+01  1.879191E+01  3.440654E+01  3.509158E+01  3.523610E+01  3.741687E+01  3.759455E+01  4.461938E+01
            0.326984  0.577350  0.000000
  8.799069E+00  1.160850E+01  1.879651E+01  3.441307E+01  3.509020E+01  3.523828E+01  3.741891E+01  3.759365E+01  4.461978E+01
            0.330159  0.577350  0.000000
  8.816367E+00  1.160906E+01  1.879929E+01  3.441676E+01  3.508937E+01  3.523957E+01  3.742033E+01  3.759314E+01  4.462000E+01
            0.333333  0.577350  0.000000
  8.822119E+00  1.160925E+01  1.880019E+01  3.441767E+01  3.508909E+01  3.523999E+01  3.742092E+01  3.759297E+01  4.462002E+01
            0.331754  0.574614  0.000000
  8.815417E+00  1.160906E+01  1.879923E+01  3.441654E+01  3.508937E+01  3.523958E+01  3.742027E+01  3.759312E+01  4.461996E+01
            0.330174  0.571878  0.000000
  8.792589E+00  1.160848E+01  1.879617E+01  3.441272E+01  3.509019E+01  3.523836E+01  3.741810E+01  3.759356E+01  4.461968E+01
            0.328594  0.569141  0.000000
  8.749037E+00  1.160750E+01  1.879075E+01  3.440622E+01  3.509155E+01  3.523637E+01  3.741377E+01  3.759424E+01  4.461917E+01
            0.327014  0.566405  0.000000
  8.677005E+00  1.160610E+01  1.878255E+01  3.439704E+01  3.509343E+01  3.523364E+01  3.740629E+01  3.759514E+01  4.461839E+01
            0.325434  0.563669  0.000000
  8.561927E+00  1.160429E+01  1.877082E+01  3.438504E+01  3.509583E+01  3.523022E+01  3.739391E+01  3.759622E+01  4.461728E+01
            0.323855  0.560933  0.000000
  8.370420E+00  1.160204E+01  1.875381E+01  3.436980E+01  3.509870E+01  3.522618E+01  3.737292E+01  3.759744E+01  4.461568E+01
            0.322275  0.558196  0.000000
  7.980968E+00  1.159934E+01  1.872540E+01  3.434946E+01  3.510199E+01  3.522159E+01  3.733090E+01  3.759877E+01  4.461316E+01
            0.320695  0.555460  0.000000
  7.174096E+00  1.159618E+01  1.867919E+01  3.432189E+01  3.510563E+01  3.521656E+01  3.725061E+01  3.760017E+01  4.460902E+01
            0.319115  0.552724  0.000000
  7.427823E+00  1.159255E+01  1.868679E+01  3.431130E+01  3.510949E+01  3.521124E+01  3.727150E+01  3.760161E+01  4.460810E+01
            0.317536  0.549988  0.000000
  7.816408E+00  1.158844E+01  1.870007E+01  3.430011E+01  3.511336E+01  3.520587E+01  3.730894E+01  3.760304E+01  4.460771E+01
            0.315956  0.547251  0.000000
  8.168008E+00  1.158383E+01  1.871084E+01  3.428570E+01  3.511691E+01  3.520081E+01  3.734689E+01  3.760444E+01  4.460730E+01
            0.314376  0.544515  0.000000
  8.487085E+00  1.157870E+01  1.871905E+01  3.426826E+01  3.511963E+01  3.519659E+01  3.738500E+01  3.760577E+01  4.460688E+01
            0.312796  0.541779  0.000000
  8.778188E+00  1.157306E+01  1.872474E+01  3.424802E+01  3.512081E+01  3.519395E+01  3.742310E+01  3.760699E+01  4.460646E+01
            0.311216  0.539043  0.000000
  9.044914E+00  1.156687E+01  1.872792E+01  3.422518E+01  3.511972E+01  3.519365E+01  3.746103E+01  3.760807E+01  4.460605E+01
            0.309637  0.536306  0.000000
  9.290165E+00  1.156013E+01  1.872862E+01  3.419994E+01  3.511596E+01  3.519611E+01  3.749862E+01  3.760897E+01  4.460566E+01
            0.308057  0.533570  0.000000
  9.516318E+00  1.155282E+01  1.872687E+01  3.417248E+01  3.510964E+01  3.520124E+01  3.753574E+01  3.760966E+01  4.460529E+01
            0.306477  0.530834  0.000000
  9.725352E+00  1.154493E+01  1.872268E+01  3.414297E+01  3.510119E+01  3.520863E+01  3.757226E+01  3.761011E+01  4.460497E+01
            0.304897  0.528098  0.000000
  9.918933E+00  1.153644E+01  1.871610E+01  3.411156E+01  3.509111E+01  3.521781E+01  3.760805E+01  3.761029E+01  4.460469E+01
            0.303318  0.525361  0.000000
  1.009848E+01  1.152734E+01  1.870712E+01  3.407840E+01  3.507973E+01  3.522845E+01  3.761016E+01  3.764301E+01  4.460448E+01
            0.301738  0.522625  0.000000
  1.026521E+01  1.151762E+01  1.869579E+01  3.404361E+01  3.506731E+01  3.524033E+01  3.760969E+01  3.767704E+01  4.460433E+01
            0.300158  0.519889  0.000000
  1.042017E+01  1.150725E+01  1.868211E+01  3.400732E+01  3.505402E+01  3.525329E+01  3.760886E+01  3.771005E+01  4.460425E+01
            0.298578  0.517153  0.000000
  1.056430E+01  1.149623E+01  1.866610E+01  3.396964E+01  3.503997E+01  3.526724E+01  3.760763E+01  3.774196E+01  4.460427E+01
            0.296998  0.514416  0.000000
  1.069838E+01  1.148454E+01  1.864778E+01  3.393066E+01  3.502523E+01  3.528211E+01  3.760599E+01  3.777270E+01  4.460437E+01
            0.295419  0.511680  0.000000
  1.082315E+01  1.147217E+01  1.862717E+01  3.389048E+01  3.500986E+01  3.529786E+01  3.760389E+01  3.780221E+01  4.460457E+01
            0.293839  0.508944  0.000000
  1.093923E+01  1.145909E+01  1.860429E+01  3.384918E+01  3.499390E+01  3.531447E+01  3.760131E+01  3.783044E+01  4.460488E+01
            0.292259  0.506208  0.000000
  1.104718E+01  1.144530E+01  1.857914E+01  3.380683E+01  3.497738E+01  3.533191E+01  3.759824E+01  3.785734E+01  4.460530E+01
            0.290679  0.503471  0.000000
  1.114751E+01  1.143079E+01  1.855174E+01  3.376350E+01  3.496031E+01  3.535017E+01  3.759463E+01  3.788287E+01  4.460583E+01
            0.289100  0.500735  0.000000
  1.124068E+01  1.141553E+01  1.852210E+01  3.371925E+01  3.494273E+01  3.536924E+01  3.759048E+01  3.790698E+01  4.460648E+01
            0.287520  0.497999  0.000000
  1.132709E+01  1.139951E+01  1.849024E+01  3.367414E+01  3.492464E+01  3.538910E+01  3.758576E+01  3.792966E+01  4.460726E+01
            0.285940  0.495263  0.000000
  1.138273E+01  1.140712E+01  1.845616E+01  3.362822E+01  3.490606E+01  3.540977E+01  3.758044E+01  3.795086E+01  4.460816E+01
            0.284360  0.492526  0.000000
  1.136516E+01  1.148110E+01  1.841988E+01  3.358152E+01  3.488699E+01  3.543122E+01  3.757451E+01  3.797058E+01  4.460918E+01
            0.282780  0.489790  0.000000
  1.134680E+01  1.154934E+01  1.838141E+01  3.353409E+01  3.486743E+01  3.545345E+01  3.756794E+01  3.798878E+01  4.461033E+01
            0.281201  0.487054  0.000000
  1.132763E+01  1.161211E+01  1.834075E+01  3.348596E+01  3.484741E+01  3.547647E+01  3.756071E+01  3.800545E+01  4.461160E+01
            0.279621  0.484318  0.000000
  1.130764E+01  1.166968E+01  1.829791E+01  3.343716E+01  3.482691E+01  3.550026E+01  3.755282E+01  3.802057E+01  4.461300E+01
            0.278041  0.481581  0.000000
  1.128681E+01  1.172229E+01  1.825290E+01  3.338773E+01  3.480594E+01  3.552482E+01  3.754423E+01  3.803413E+01  4.461451E+01
            0.276461  0.478845  0.000000
  1.126515E+01  1.177013E+01  1.820573E+01  3.333768E+01  3.478450E+01  3.555014E+01  3.753494E+01  3.804612E+01  4.461614E+01
            0.274882  0.476109  0.000000
  1.124262E+01  1.181342E+01  1.815641E+01  3.328704E+01  3.476260E+01  3.557623E+01  3.752492E+01  3.805652E+01  4.461789E+01
            0.273302  0.473372  0.000000
  1.121923E+01  1.185234E+01  1.810493E+01  3.323584E+01  3.474023E+01  3.560307E+01  3.751417E+01  3.806533E+01  4.461974E+01
            0.271722  0.470636  0.000000
  1.119497E+01  1.188705E+01  1.805131E+01  3.318409E+01  3.471738E+01  3.563066E+01  3.750266E+01  3.807254E+01  4.462169E+01
            0.270142  0.467900  0.000000
  1.116981E+01  1.191772E+01  1.799556E+01  3.313181E+01  3.469407E+01  3.565899E+01  3.749040E+01  3.807813E+01  4.462374E+01
            0.268562  0.465164  0.000000
  1.114377E+01  1.194449E+01  1.793766E+01  3.307903E+01  3.467028E+01  3.568806E+01  3.747736E+01  3.808211E+01  4.462588E+01
            0.266983  0.462427  0.000000
  1.111681E+01  1.196749E+01  1.787764E+01  3.302575E+01  3.464602E+01  3.571784E+01  3.746355E+01  3.808446E+01  4.462809E+01
            0.265403  0.459691  0.000000
  1.108894E+01  1.198684E+01  1.781549E+01  3.297200E+01  3.462127E+01  3.574835E+01  3.744895E+01  3.808518E+01  4.463039E+01
            0.263823  0.456955  0.000000
  1.106015E+01  1.200268E+01  1.775122E+01  3.291780E+01  3.459604E+01  3.577955E+01  3.743356E+01  3.808425E+01  4.463275E+01
            0.262243  0.454219  0.000000
  1.103042E+01  1.201511E+01  1.768482E+01  3.286316E+01  3.457032E+01  3.581144E+01  3.741738E+01  3.808169E+01  4.463516E+01
            0.260664  0.451482  0.000000
  1.099975E+01  1.202423E+01  1.761631E+01  3.280812E+01  3.454411E+01  3.584399E+01  3.740040E+01  3.807747E+01  4.463762E+01
            0.259084  0.448746  0.000000
  1.096814E+01  1.203014E+01  1.754567E+01  3.275268E+01  3.451740E+01  3.587720E+01  3.738264E+01  3.807159E+01  4.464013E+01
            0.257504  0.446010  0.000000
  1.093557E+01  1.203294E+01  1.747291E+01  3.269687E+01  3.449019E+01  3.591102E+01  3.736410E+01  3.806406E+01  4.464266E+01
            0.255924  0.443274  0.000000
  1.090204E+01  1.203271E+01  1.739803E+01  3.264071E+01  3.446247E+01  3.594545E+01  3.734479E+01  3.805486E+01  4.464520E+01
            0.254344  0.440537  0.000000
  1.086754E+01  1.202954E+01  1.732104E+01  3.258423E+01  3.443424E+01  3.598043E+01  3.732475E+01  3.804398E+01  4.464776E+01
            0.252765  0.437801  0.000000
  1.083207E+01  1.202351E+01  1.724191E+01  3.252745E+01  3.440549E+01  3.601593E+01  3.730398E+01  3.803144E+01  4.465031E+01
            0.251185  0.435065  0.000000
  1.079562E+01  1.201470E+01  1.716067E+01  3.247040E+01  3.437621E+01  3.605190E+01  3.728254E+01  3.801721E+01  4.465284E+01
            0.249605  0.432329  0.000000
  1.075817E+01  1.200318E+01  1.707730E+01  3.241311E+01  3.434641E+01  3.608826E+01  3.726048E+01  3.800130E+01  4.465533E+01
            0.248025  0.429592  0.000000
  1.071974E+01  1.198902E+01  1.699180E+01  3.235560E+01  3.431607E+01  3.612495E+01  3.723785E+01  3.798370E+01  4.465777E+01
            0.246445  0.426856  0.000000
  1.068031E+01  1.197231E+01  1.690417E+01  3.229790E+01  3.428519E+01  3.616186E+01  3.721476E+01  3.796442E+01  4.466014E+01
            0.244866  0.424120  0.000000
  1.063988E+01  1.195309E+01  1.681441E+01  3.224004E+01  3.425377E+01  3.619885E+01  3.719132E+01  3.794344E+01  4.466242E+01
            0.243286  0.421384  0.000000
  1.059844E+01  1.193144E+01  1.672251E+01  3.218205E+01  3.422179E+01  3.623575E+01  3.716769E+01  3.792077E+01  4.466458E+01
            0.241706  0.418647  0.000000
  1.055599E+01  1.190743E+01  1.662847E+01  3.212397E+01  3.418927E+01  3.627235E+01  3.714408E+01  3.789640E+01  4.466660E+01
            0.240126  0.415911  0.000000
  1.051253E+01  1.188112E+01  1.653227E+01  3.206581E+01  3.415618E+01  3.630836E+01  3.712077E+01  3.787032E+01  4.466843E+01
            0.238547  0.413175  0.000000
  1.046805E+01  1.185257E+01  1.643390E+01  3.200760E+01  3.412253E+01  3.634337E+01  3.709814E+01  3.784255E+01  4.467005E+01
            0.236967  0.410439  0.000000
  1.042255E+01  1.182184E+01  1.633336E+01  3.194938E+01  3.408831E+01  3.637687E+01  3.707671E+01  3.781308E+01  4.467139E+01
            0.235387  0.407702  0.000000
  1.037603E+01  1.178900E+01  1.623062E+01  3.189116E+01  3.405352E+01  3.640817E+01  3.705715E+01  3.778190E+01  4.467242E+01
            0.233807  0.404966  0.000000
  1.032848E+01  1.175410E+01  1.612564E+01  3.183297E+01  3.401815E+01  3.643636E+01  3.704036E+01  3.774902E+01  4.467305E+01
            0.232227  0.402230  0.000000
  1.027990E+01  1.171723E+01  1.601838E+01  3.177483E+01  3.398221E+01  3.646035E+01  3.702743E+01  3.771444E+01  4.467322E+01
            0.230648  0.399494  0.000000
  1.023029E+01  1.167843E+01  1.590878E+01  3.171675E+01  3.394568E+01  3.647884E+01  3.701964E+01  3.767816E+01  4.467282E+01
            0.229068  0.396757  0.000000
  1.017966E+01  1.163779E+01  1.579676E+01  3.165873E+01  3.390858E+01  3.649058E+01  3.701824E+01  3.764019E+01  4.467173E+01
            0.227488  0.394021  0.000000
  1.012799E+01  1.159538E+01  1.568218E+01  3.160077E+01  3.387088E+01  3.649460E+01  3.702417E+01  3.760053E+01  4.466980E+01
            0.225908  0.391285  0.000000
  1.007530E+01  1.155128E+01  1.556488E+01  3.154287E+01  3.383260E+01  3.649053E+01  3.703782E+01  3.755919E+01  4.466682E+01
            0.224329  0.388549  0.000000
  1.002157E+01  1.150560E+01  1.544459E+01  3.148497E+01  3.379373E+01  3.647865E+01  3.705890E+01  3.751618E+01  4.466253E+01
            0.222749  0.385812  0.000000
  9.966816E+00  1.145846E+01  1.532093E+01  3.142702E+01  3.375427E+01  3.645973E+01  3.708661E+01  3.747151E+01  4.465656E+01
            0.221169  0.383076  0.000000
  9.911036E+00  1.141001E+01  1.519331E+01  3.136891E+01  3.371421E+01  3.643479E+01  3.711994E+01  3.742522E+01  4.464838E+01
            0.219589  0.380340  0.000000
  9.854233E+00  1.136046E+01  1.506074E+01  3.131044E+01  3.367357E+01  3.640483E+01  3.715789E+01  3.737731E+01  4.463713E+01
            0.218009  0.377603  0.000000
  9.796408E+00  1.131016E+01  1.492145E+01  3.125124E+01  3.363233E+01  3.637070E+01  3.719958E+01  3.732785E+01  4.462133E+01
            0.216430  0.374867  0.000000
  9.737567E+00  1.125975E+01  1.477157E+01  3.119050E+01  3.359051E+01  3.633309E+01  3.724433E+01  3.727692E+01  4.459785E+01
            0.214850  0.372131  0.000000
  9.677714E+00  1.121117E+01  1.459818E+01  3.112551E+01  3.354810E+01  3.629254E+01  3.722478E+01  3.729158E+01  4.455638E+01
            0.213270  0.369395  0.000000
  9.616853E+00  1.116812E+01  1.437594E+01  3.105099E+01  3.350509E+01  3.624945E+01  3.717195E+01  3.734094E+01  4.447769E+01
            0.211690  0.366658  0.000000
  9.554991E+00  1.110864E+01  1.426030E+01  3.099925E+01  3.346150E+01  3.620415E+01  3.711553E+01  3.739207E+01  4.448427E+01
            0.210111  0.363922  0.000000
  9.492134E+00  1.104453E+01  1.416668E+01  3.095305E+01  3.341733E+01  3.615685E+01  3.705704E+01  3.744475E+01  4.450888E+01
            0.208531  0.361186  0.000000
  9.428291E+00  1.097901E+01  1.407270E+01  3.090780E+01  3.337258E+01  3.610775E+01  3.699691E+01  3.749877E+01  4.453409E+01
            0.206951  0.358450  0.000000
  9.363468E+00  1.091222E+01  1.397820E+01  3.086348E+01  3.332725E+01  3.605699E+01  3.693517E+01  3.755399E+01  4.455970E+01
            0.205371  0.355713  0.000000
  9.297675E+00  1.084423E+01  1.388325E+01  3.082007E+01  3.328134E+01  3.600468E+01  3.687184E+01  3.761030E+01  4.458570E+01
            0.203791  0.352977  0.000000
  9.230922E+00  1.077517E+01  1.378791E+01  3.077760E+01  3.323486E+01  3.595092E+01  3.680694E+01  3.766759E+01  4.461206E+01
            0.202212  0.350241  0.000000
  9.163219E+00  1.070512E+01  1.369223E+01  3.073604E+01  3.318781E+01  3.589578E+01  3.674049E+01  3.772579E+01  4.463877E+01
            0.200632  0.347505  0.000000
  9.094576E+00  1.063420E+01  1.359627E+01  3.069541E+01  3.314020E+01  3.583932E+01  3.667253E+01  3.778483E+01  4.466580E+01
            0.199052  0.344768  0.000000
  9.025007E+00  1.056253E+01  1.350006E+01  3.065569E+01  3.309203E+01  3.578160E+01  3.660307E+01  3.784465E+01  4.469314E+01
            0.197472  0.342032  0.000000
  8.954523E+00  1.049022E+01  1.340365E+01  3.061688E+01  3.304331E+01  3.572266E+01  3.653215E+01  3.790520E+01  4.472075E+01
            0.195893  0.339296  0.000000
  8.883137E+00  1.041739E+01  1.330706E+01  3.057896E+01  3.299404E+01  3.566255E+01  3.645979E+01  3.796643E+01  4.474863E+01
            0.194313  0.336560  0.000000
  8.810864E+00  1.034416E+01  1.321031E+01  3.054192E+01  3.294423E+01  3.560129E+01  3.638604E+01  3.802832E+01  4.477673E+01
            0.192733  0.333823  0.000000
  8.737718E+00  1.027065E+01  1.311344E+01  3.050576E+01  3.289388E+01  3.553893E+01  3.631092E+01  3.809082E+01  4.480506E+01
            0.191153  0.331087  0.000000
  8.663714E+00  1.019699E+01  1.301645E+01  3.047045E+01  3.284300E+01  3.547549E+01  3.623448E+01  3.815390E+01  4.483357E+01
            0.189573  0.328351  0.000000
  8.588868E+00  1.012327E+01  1.291936E+01  3.043598E+01  3.279159E+01  3.541099E+01  3.615675E+01  3.821752E+01  4.486227E+01
            0.187994  0.325615  0.000000
  8.513195E+00  1.004963E+01  1.282216E+01  3.040233E+01  3.273967E+01  3.534547E+01  3.607777E+01  3.828168E+01  4.489112E+01
            0.186414  0.322878  0.000000
  8.436712E+00  9.976160E+00  1.272488E+01  3.036949E+01  3.268723E+01  3.527894E+01  3.599760E+01  3.834633E+01  4.492012E+01
            0.184834  0.320142  0.000000
  8.359437E+00  9.902975E+00  1.262751E+01  3.033743E+01  3.263429E+01  3.521144E+01  3.591627E+01  3.841145E+01  4.494926E+01
            0.183254  0.317406  0.000000
  8.281386E+00  9.830176E+00  1.253005E+01  3.030614E+01  3.258086E+01  3.514297E+01  3.583384E+01  3.847703E+01  4.497853E+01
            0.181675  0.314670  0.000000
  8.202578E+00  9.757858E+00  1.243252E+01  3.027561E+01  3.252693E+01  3.507356E+01  3.575036E+01  3.854303E+01  4.500793E+01
            0.180095  0.311933  0.000000
  8.123031E+00  9.686116E+00  1.233490E+01  3.024582E+01  3.247253E+01  3.500324E+01  3.566588E+01  3.860944E+01  4.503744E+01
            0.178515  0.309197  0.000000
  8.042764E+00  9.615041E+00  1.223721E+01  3.021674E+01  3.241764E+01  3.493201E+01  3.558047E+01  3.867624E+01  4.506707E+01
            0.176935  0.306461  0.000000
  7.961794E+00  9.544719E+00  1.213946E+01  3.018837E+01  3.236230E+01  3.485990E+01  3.549417E+01  3.874340E+01  4.509681E+01
            0.175355  0.303725  0.000000
  7.880141E+00  9.475235E+00  1.204164E+01  3.016070E+01  3.230649E+01  3.478693E+01  3.540706E+01  3.881091E+01  4.512667E+01
            0.173776  0.300988  0.000000
  7.797825E+00  9.406673E+00  1.194378E+01  3.013369E+01  3.225023E+01  3.471311E+01  3.531920E+01  3.887874E+01  4.515666E+01
            0.172196  0.298252  0.000000
  7.714864E+00  9.339115E+00  1.184587E+01  3.010735E+01  3.219354E+01  3.463846E+01  3.523065E+01  3.894689E+01  4.518676E+01
            0.170616  0.295516  0.000000
  7.631278E+00  9.272644E+00  1.174794E+01  3.008167E+01  3.213641E+01  3.456300E+01  3.514148E+01  3.901533E+01  4.521698E+01
            0.169036  0.292780  0.000000
  7.547086E+00  9.207342E+00  1.164999E+01  3.005662E+01  3.207885E+01  3.448675E+01  3.505177E+01  3.908404E+01  4.524733E+01
            0.167457  0.290043  0.000000
  7.462308E+00  9.143289E+00  1.155204E+01  3.003221E+01  3.202088E+01  3.440971E+01  3.496160E+01  3.915300E+01  4.527781E+01
            0.165877  0.287307  0.000000
  7.376964E+00  9.080570E+00  1.145411E+01  3.000841E+01  3.196251E+01  3.433192E+01  3.487103E+01  3.922221E+01  4.530842E+01
            0.164297  0.284571  0.000000
  7.291074E+00  9.019267E+00  1.135622E+01  2.998523E+01  3.190374E+01  3.425337E+01  3.478015E+01  3.929164E+01  4.533916E+01
            0.162717  0.281834  0.000000
  7.204656E+00  8.959460E+00  1.125839E+01  2.996266E+01  3.184458E+01  3.417409E+01  3.468905E+01  3.936127E+01  4.537003E+01
            0.161137  0.279098  0.000000
  7.117732E+00  8.901229E+00  1.116063E+01  2.994068E+01  3.178504E+01  3.409410E+01  3.459780E+01  3.943108E+01  4.540103E+01
            0.159558  0.276362  0.000000
  7.030321E+00  8.844651E+00  1.106297E+01  2.991929E+01  3.172514E+01  3.401341E+01  3.450650E+01  3.950107E+01  4.543216E+01
            0.157978  0.273626  0.000000
  6.942443E+00  8.789797E+00  1.096542E+01  2.989848E+01  3.166487E+01  3.393203E+01  3.441524E+01  3.957120E+01  4.546342E+01
            0.156398  0.270889  0.000000
  6.854119E+00  8.736733E+00  1.086801E+01  2.987824E+01  3.160427E+01  3.384998E+01  3.432411E+01  3.964147E+01  4.549479E+01
            0.154818  0.268153  0.000000
  6.765367E+00  8.685514E+00  1.077075E+01  2.985856E+01  3.154332E+01  3.376728E+01  3.423320E+01  3.971185E+01  4.552628E+01
            0.153239  0.265417  0.000000
  6.676209E+00  8.636186E+00  1.067365E+01  2.983943E+01  3.148205E+01  3.368394E+01  3.414261E+01  3.978233E+01  4.555788E+01
            0.151659  0.262681  0.000000
  6.586665E+00  8.588781E+00  1.057674E+01  2.982083E+01  3.142047E+01  3.359998E+01  3.405244E+01  3.985288E+01  4.558959E+01
            0.150079  0.259944  0.000000
  6.496755E+00  8.543316E+00  1.048004E+01  2.980274E+01  3.135858E+01  3.351541E+01  3.396279E+01  3.992349E+01  4.562139E+01
            0.148499  0.257208  0.000000
  6.406501E+00  8.499790E+00  1.038355E+01  2.978516E+01  3.129640E+01  3.343025E+01  3.387377E+01  3.999414E+01  4.565327E+01
            0.146919  0.254472  0.000000
  6.315922E+00  8.458183E+00  1.028729E+01  2.976804E+01  3.123394E+01  3.334452E+01  3.378546E+01  4.006481E+01  4.568524E+01
            0.145340  0.251736  0.000000
  6.225040E+00  8.418452E+00  1.019127E+01  2.975138E+01  3.117121E+01  3.325822E+01  3.369797E+01  4.013548E+01  4.571727E+01
            0.143760  0.248999  0.000000
  6.133878E+00  8.380534E+00  1.009551E+01  2.973513E+01  3.110823E+01  3.317139E+01  3.361140E+01  4.020613E+01  4.574935E+01
            0.142180  0.246263  0.000000
  6.042456E+00  8.344340E+00  1.000002E+01  2.971927E+01  3.104500E+01  3.308402E+01  3.352585E+01  4.027673E+01  4.578148E+01
            0.140600  0.243527  0.000000
  5.950797E+00  8.309757E+00  9.904813E+00  2.970376E+01  3.098154E+01  3.299615E+01  3.344141E+01  4.034727E+01  4.581364E+01
            0.139021  0.240791  0.000000
  5.858924E+00  8.276649E+00  9.809899E+00  2.968855E+01  3.091787E+01  3.290779E+01  3.335818E+01  4.041772E+01  4.584583E+01
            0.137441  0.238054  0.000000
  5.766859E+00  8.244854E+00  9.715295E+00  2.967362E+01  3.085400E+01  3.281896E+01  3.327625E+01  4.048807E+01  4.587802E+01
            0.135861  0.235318  0.000000
  5.674627E+00  8.214188E+00  9.621018E+00  2.965891E+01  3.078994E+01  3.272967E+01  3.319569E+01  4.055828E+01  4.591020E+01
            0.134281  0.232582  0.000000
  5.582252E+00  8.184443E+00  9.527089E+00  2.964437E+01  3.072571E+01  3.263994E+01  3.311660E+01  4.062833E+01  4.594236E+01
            0.132701  0.229846  0.000000
  5.489759E+00  8.155388E+00  9.433534E+00  2.962997E+01  3.066131E+01  3.254980E+01  3.303904E+01  4.069821E+01  4.597449E+01
            0.131122  0.227109  0.000000
  5.397173E+00  8.126772E+00  9.340385E+00  2.961565E+01  3.059678E+01  3.245927E+01  3.296309E+01  4.076788E+01  4.600657E+01
            0.129542  0.224373  0.000000
  5.304520E+00  8.098323E+00  9.247685E+00  2.960136E+01  3.053212E+01  3.236836E+01  3.288881E+01  4.083732E+01  4.603859E+01
            0.127962  0.221637  0.000000
  5.211829E+00  8.069747E+00  9.155486E+00  2.958706E+01  3.046734E+01  3.227710E+01  3.281624E+01  4.090652E+01  4.607053E+01
            0.126382  0.218901  0.000000
  5.119125E+00  8.040730E+00  9.063859E+00  2.957270E+01  3.040247E+01  3.218550E+01  3.274544E+01  4.097544E+01  4.610237E+01
            0.124803  0.216164  0.000000
  5.026439E+00  8.010936E+00  8.972890E+00  2.955825E+01  3.033753E+01  3.209360E+01  3.267645E+01  4.104406E+01  4.613410E+01
            0.123223  0.213428  0.000000
  4.933798E+00  7.980005E+00  8.882693E+00  2.954367E+01  3.027252E+01  3.200141E+01  3.260930E+01  4.111235E+01  4.616571E+01
            0.121643  0.210692  0.000000
  4.841234E+00  7.947550E+00  8.793407E+00  2.952892E+01  3.020748E+01  3.190897E+01  3.254399E+01  4.118029E+01  4.619717E+01
            0.120063  0.207956  0.000000
  4.748778E+00  7.913156E+00  8.705206E+00  2.951398E+01  3.014240E+01  3.181628E+01  3.248055E+01  4.124786E+01  4.622847E+01
            0.118483  0.205219  0.000000
  4.656460E+00  7.876376E+00  8.618302E+00  2.949883E+01  3.007733E+01  3.172339E+01  3.241897E+01  4.131504E+01  4.625959E+01
            0.116904  0.202483  0.000000
  4.564314E+00  7.836737E+00  8.532942E+00  2.948345E+01  3.001226E+01  3.163031E+01  3.235923E+01  4.138178E+01  4.629052E+01
            0.115324  0.199747  0.000000
  4.472373E+00  7.793743E+00  8.449402E+00  2.946783E+01  2.994723E+01  3.153708E+01  3.230132E+01  4.144809E+01  4.632123E+01
            0.113744  0.197011  0.000000
  4.380671E+00  7.746897E+00  8.367973E+00  2.945198E+01  2.988225E+01  3.144371E+01  3.224519E+01  4.151392E+01  4.635171E+01
            0.112164  0.194274  0.000000
  4.289243E+00  7.695727E+00  8.288924E+00  2.943590E+01  2.981734E+01  3.135025E+01  3.219079E+01  4.157927E+01  4.638194E+01
            0.110585  0.191538  0.000000
  4.198125E+00  7.639837E+00  8.212463E+00  2.941960E+01  2.975253E+01  3.125672E+01  3.213807E+01  4.164409E+01  4.641190E+01
            0.109005  0.188802  0.000000
  4.107352E+00  7.578954E+00  8.138694E+00  2.940309E+01  2.968783E+01  3.116315E+01  3.208696E+01  4.170839E+01  4.644157E+01
            0.107425  0.186065  0.000000
  4.016963E+00  7.513388E+00  8.069094E+00  2.938735E+01  2.962327E+01  3.106957E+01  3.203776E+01  4.177212E+01  4.647095E+01
            0.105845  0.183329  0.000000
  3.926993E+00  7.469822E+00  8.196952E+00  2.948509E+01  2.955886E+01  3.097602E+01  3.204024E+01  4.183528E+01  4.650054E+01
            0.104265  0.180593  0.000000
  3.837481E+00  7.414134E+00  8.942273E+00  2.949463E+01  2.992427E+01  3.088253E+01  3.227345E+01  4.189785E+01  4.653184E+01
            0.102686  0.177857  0.000000
  3.748466E+00  7.324856E+00  9.261191E+00  2.943061E+01  3.013364E+01  3.078912E+01  3.244025E+01  4.195980E+01  4.656191E+01
            0.101106  0.175120  0.000000
  3.659986E+00  7.230875E+00  9.428487E+00  2.936680E+01  3.026315E+01  3.069585E+01  3.257702E+01  4.202111E+01  4.659128E+01
            0.099526  0.172384  0.000000
  3.572079E+00  7.134779E+00  9.522353E+00  2.930325E+01  3.035439E+01  3.060273E+01  3.270116E+01  4.208178E+01  4.662012E+01
            0.097946  0.169648  0.000000
  3.484786E+00  7.037260E+00  9.569367E+00  2.923996E+01  3.042141E+01  3.050981E+01  3.281779E+01  4.214179E+01  4.664847E+01
            0.096367  0.166912  0.000000
  3.398143E+00  6.938619E+00  9.582728E+00  2.917697E+01  3.041712E+01  3.047113E+01  3.292921E+01  4.220111E+01  4.667634E+01
            0.094787  0.164175  0.000000
  3.312192E+00  6.839017E+00  9.570200E+00  2.911430E+01  3.032470E+01  3.050758E+01  3.303666E+01  4.225974E+01  4.670374E+01
            0.093207  0.161439  0.000000
  3.226969E+00  6.738559E+00  9.536833E+00  2.905197E+01  3.023260E+01  3.053330E+01  3.314090E+01  4.231767E+01  4.673066E+01
            0.091627  0.158703  0.000000
  3.142514E+00  6.637320E+00  9.486149E+00  2.899000E+01  3.014083E+01  3.055000E+01  3.324246E+01  4.237488E+01  4.675709E+01
            0.090047  0.155967  0.000000
  3.058865E+00  6.535357E+00  9.420723E+00  2.892843E+01  3.004946E+01  3.055884E+01  3.334174E+01  4.243137E+01  4.678303E+01
            0.088468  0.153230  0.000000
  2.976058E+00  6.432719E+00  9.342514E+00  2.886727E+01  2.995851E+01  3.056063E+01  3.343906E+01  4.248711E+01  4.680846E+01
            0.086888  0.150494  0.000000
  2.894130E+00  6.329450E+00  9.253053E+00  2.880654E+01  2.986803E+01  3.055592E+01  3.353468E+01  4.254211E+01  4.683338E+01
            0.085308  0.147758  0.000000
  2.813117E+00  6.225585E+00  9.153561E+00  2.874629E+01  2.977805E+01  3.054509E+01  3.362886E+01  4.259636E+01  4.685777E+01
            0.083728  0.145022  0.000000
  2.733053E+00  6.121162E+00  9.045031E+00  2.868652E+01  2.968862E+01  3.052838E+01  3.372180E+01  4.264984E+01  4.688164E+01
            0.082148  0.142285  0.000000
  2.653973E+00  6.016210E+00  8.928276E+00  2.862727E+01  2.959979E+01  3.050591E+01  3.381373E+01  4.270256E+01  4.690498E+01
            0.080569  0.139549  0.000000
  2.575908E+00  5.910761E+00  8.803965E+00  2.856856E+01  2.951158E+01  3.047771E+01  3.390483E+01  4.275450E+01  4.692779E+01
            0.078989  0.136813  0.000000
  2.498890E+00  5.804842E+00  8.672648E+00  2.851042E+01  2.942405E+01  3.044374E+01  3.399531E+01  4.280566E+01  4.695005E+01
            0.077409  0.134077  0.000000
  2.422947E+00  5.698479E+00  8.534774E+00  2.845287E+01  2.933724E+01  3.040389E+01  3.408536E+01  4.285604E+01  4.697178E+01
            0.075829  0.131340  0.000000
  2.348107E+00  5.591694E+00  8.390724E+00  2.839594E+01  2.925119E+01  3.035812E+01  3.417516E+01  4.290563E+01  4.699296E+01
            0.074250  0.128604  0.000000
  2.274397E+00  5.484471E+00  8.243608E+00  2.833965E+01  2.916594E+01  3.031818E+01  3.426389E+01  4.295443E+01  4.701379E+01
            0.072670  0.125868  0.000000
  2.201839E+00  5.375082E+00  8.192362E+00  2.828403E+01  2.908154E+01  3.071654E+01  3.431243E+01  4.300244E+01  4.704116E+01
            0.071090  0.123132  0.000000
  2.130457E+00  5.262902E+00  8.177516E+00  2.822911E+01  2.899804E+01  3.134249E+01  3.433795E+01  4.304964E+01  4.707239E+01
            0.069510  0.120395  0.000000
  2.060268E+00  5.150322E+00  8.096173E+00  2.817491E+01  2.891547E+01  3.169842E+01  3.438250E+01  4.309605E+01  4.709889E+01
            0.067930  0.117659  0.000000
  1.991292E+00  5.037188E+00  7.991109E+00  2.812146E+01  2.883389E+01  3.196485E+01  3.443075E+01  4.314165E+01  4.712349E+01
            0.066351  0.114923  0.000000
  1.923543E+00  4.923543E+00  7.872432E+00  2.806878E+01  2.875334E+01  3.218503E+01  3.447940E+01  4.318643E+01  4.714691E+01
            0.064771  0.112187  0.000000
  1.857033E+00  4.809452E+00  7.744122E+00  2.801690E+01  2.867385E+01  3.237538E+01  3.452737E+01  4.323041E+01  4.716942E+01
            0.063191  0.109450  0.000000
  1.791773E+00  4.694974E+00  7.608312E+00  2.796584E+01  2.859549E+01  3.254439E+01  3.457416E+01  4.327357E+01  4.719118E+01
            0.061611  0.106714  0.000000
  1.727769E+00  4.580155E+00  7.466345E+00  2.791564E+01  2.851829E+01  3.269708E+01  3.461955E+01  4.331590E+01  4.721227E+01
            0.060032  0.103978  0.000000
  1.665028E+00  4.465038E+00  7.319146E+00  2.786631E+01  2.844229E+01  3.283675E+01  3.466341E+01  4.335741E+01  4.723275E+01
            0.058452  0.101242  0.000000
  1.603551E+00  4.349656E+00  7.167400E+00  2.781788E+01  2.836755E+01  3.296567E+01  3.470570E+01  4.339809E+01  4.725268E+01
            0.056872  0.098505  0.000000
  1.543336E+00  4.234038E+00  7.011638E+00  2.777038E+01  2.829411E+01  3.308551E+01  3.474638E+01  4.343793E+01  4.727207E+01
            0.055292  0.095769  0.000000
  1.484382E+00  4.118210E+00  6.852291E+00  2.772384E+01  2.822202E+01  3.319751E+01  3.478547E+01  4.347692E+01  4.729095E+01
            0.053712  0.093033  0.000000
  1.426682E+00  4.002190E+00  6.689713E+00  2.767827E+01  2.815131E+01  3.330262E+01  3.482297E+01  4.351506E+01  4.730934E+01
            0.052133  0.090296  0.000000
  1.370228E+00  3.885998E+00  6.524207E+00  2.763370E+01  2.808204E+01  3.340161E+01  3.485892E+01  4.355234E+01  4.732726E+01
            0.050553  0.087560  0.000000
  1.315007E+00  3.769646E+00  6.356035E+00  2.759016E+01  2.801425E+01  3.349509E+01  3.489333E+01  4.358874E+01  4.734470E+01
            0.048973  0.084824  0.000000
  1.261006E+00  3.653148E+00  6.185426E+00  2.754767E+01  2.794799E+01  3.358354E+01  3.492624E+01  4.362426E+01  4.736168E+01
            0.047393  0.082088  0.000000
  1.208208E+00  3.536514E+00  6.012583E+00  2.750625E+01  2.788329E+01  3.366738E+01  3.495767E+01  4.365889E+01  4.737820E+01
            0.045814  0.079351  0.000000
  1.156595E+00  3.419752E+00  5.837691E+00  2.746594E+01  2.782020E+01  3.374695E+01  3.498764E+01  4.369262E+01  4.739425E+01
            0.044234  0.076615  0.000000
  1.106146E+00  3.302868E+00  5.660914E+00  2.742674E+01  2.775878E+01  3.382254E+01  3.501617E+01  4.372542E+01  4.740984E+01
            0.042654  0.073879  0.000000
  1.056836E+00  3.185870E+00  5.482405E+00  2.738869E+01  2.769905E+01  3.389439E+01  3.504326E+01  4.375730E+01  4.742497E+01
            0.041074  0.071143  0.000000
  1.008642E+00  3.068761E+00  5.302306E+00  2.735180E+01  2.764106E+01  3.396270E+01  3.506893E+01  4.378823E+01  4.743962E+01
            0.039494  0.068406  0.000000
  9.615347E-01  2.951547E+00  5.120747E+00  2.731611E+01  2.758486E+01  3.402766E+01  3.509317E+01  4.381820E+01  4.745378E+01
            0.037915  0.065670  0.000000
  9.154868E-01  2.834231E+00  4.937853E+00  2.728162E+01  2.753049E+01  3.408942E+01  3.511596E+01  4.384719E+01  4.746746E+01
            0.036335  0.062934  0.000000
  8.704678E-01  2.716817E+00  4.753742E+00  2.724837E+01  2.747798E+01  3.414810E+01  3.513728E+01  4.387519E+01  4.748065E+01
            0.034755  0.060198  0.000000
  8.264465E-01  2.599308E+00  4.568528E+00  2.721637E+01  2.742738E+01  3.420382E+01  3.515709E+01  4.390217E+01  4.749332E+01
            0.033175  0.057461  0.000000
  7.833910E-01  2.481708E+00  4.382324E+00  2.718563E+01  2.737872E+01  3.425667E+01  3.517534E+01  4.392813E+01  4.750548E+01
            0.031596  0.054725  0.000000
  7.412688E-01  2.364022E+00  4.195238E+00  2.715619E+01  2.733204E+01  3.430675E+01  3.519198E+01  4.395304E+01  4.751710E+01
            0.030016  0.051989  0.000000
  7.000476E-01  2.246251E+00  4.007383E+00  2.712806E+01  2.728739E+01  3.435411E+01  3.520691E+01  4.397689E+01  4.752819E+01
            0.028436  0.049253  0.000000
  6.596951E-01  2.128402E+00  3.818867E+00  2.710126E+01  2.724479E+01  3.439883E+01  3.522006E+01  4.399966E+01  4.753872E+01
            0.026856  0.046516  0.000000
  6.201805E-01  2.010476E+00  3.629805E+00  2.707580E+01  2.720428E+01  3.444095E+01  3.523130E+01  4.402132E+01  4.754870E+01
            0.025276  0.043780  0.000000
  5.814743E-01  1.892480E+00  3.440312E+00  2.705171E+01  2.716590E+01  3.448052E+01  3.524051E+01  4.404186E+01  4.755810E+01
            0.023697  0.041044  0.000000
  5.435498E-01  1.774415E+00  3.250506E+00  2.702899E+01  2.712967E+01  3.451756E+01  3.524754E+01  4.406127E+01  4.756691E+01
            0.022117  0.038308  0.000000
  5.063840E-01  1.656287E+00  3.060508E+00  2.700766E+01  2.709563E+01  3.455212E+01  3.525218E+01  4.407952E+01  4.757514E+01
            0.020537  0.035571  0.000000
  4.699592E-01  1.538099E+00  2.870440E+00  2.698774E+01  2.706380E+01  3.458420E+01  3.525424E+01  4.409660E+01  4.758276E+01
            0.018957  0.032835  0.000000
  4.342654E-01  1.419852E+00  2.680422E+00  2.696924E+01  2.703422E+01  3.461384E+01  3.525345E+01  4.411249E+01  4.758978E+01
            0.017378  0.030099  0.000000
  3.993035E-01  1.301548E+00  2.490566E+00  2.695217E+01  2.700691E+01  3.464105E+01  3.524949E+01  4.412717E+01  4.759618E+01
            0.015798  0.027363  0.000000
  3.650899E-01  1.183187E+00  2.300962E+00  2.693655E+01  2.698188E+01  3.466583E+01  3.524199E+01  4.414064E+01  4.760196E+01
            0.014218  0.024626  0.000000
  3.316636E-01  1.064764E+00  2.111657E+00  2.692238E+01  2.695918E+01  3.468819E+01  3.523048E+01  4.415286E+01  4.760713E+01
            0.012638  0.021890  0.000000
  2.990983E-01  9.462715E-01  1.922610E+00  2.690968E+01  2.693880E+01  3.470814E+01  3.521438E+01  4.416384E+01  4.761167E+01
            0.011058  0.019154  0.000000
  2.675198E-01  8.276946E-01  1.733612E+00  2.689845E+01  2.692078E+01  3.472567E+01  3.519291E+01  4.417356E+01  4.761560E+01
            0.009479  0.016418  0.000000
  2.371371E-01  7.090046E-01  1.544123E+00  2.688870E+01  2.690513E+01  3.474079E+01  3.516512E+01  4.418200E+01  4.761893E+01
            0.007899  0.013681  0.000000
  2.082925E-01  5.901474E-01  1.352937E+00  2.688044E+01  2.689187E+01  3.475349E+01  3.512969E+01  4.418916E+01  4.762167E+01
            0.006319  0.010945  0.000000
  1.815456E-01  4.710109E-01  1.157442E+00  2.687368E+01  2.688100E+01  3.476373E+01  3.508485E+01  4.419504E+01  4.762388E+01
            0.004739  0.008209  0.000000
  1.578031E-01  3.513200E-01  9.517257E-01  2.686841E+01  2.687253E+01  3.477146E+01  3.502815E+01  4.419961E+01  4.762563E+01
            0.003160  0.005473  0.000000
  1.384739E-01  2.301492E-01  7.205555E-01  2.686465E+01  2.686648E+01  3.477648E+01  3.495612E+01  4.420288E+01  4.762705E+01
            0.001580  0.002736  0.000000
  1.000785E-01  1.254998E-01  4.064173E-01  2.686238E+01  2.686284E+01  3.477741E+01  3.486459E+01  4.420485E+01  4.762837E+01
            0.000000  0.000000  0.000000
 -5.658342E-02 -5.643660E-02  1.208737E-01  2.686163E+01  2.686163E+01  3.478034E+01  3.478231E+01  4.420550E+01  4.759633E+01


==> anc/fig07/phband0crw1.dat <==
 &plot nbnd=   1, nks=   500 /
            0.000000  0.000000  0.000000
    9.171
            0.000000  0.003155  0.000000
    7.852
            0.000000  0.006310  0.000000
    7.899
            0.000000  0.009465  0.000000
    5.449
            0.000000  0.012620  0.000000
    5.015
            0.000000  0.015775  0.000000
    6.405
            0.000000  0.018930  0.000000
    6.386
            0.000000  0.022084  0.000000
    6.615
            0.000000  0.025239  0.000000
    6.853
            0.000000  0.028394  0.000000
    7.158
            0.000000  0.031549  0.000000
    7.090
            0.000000  0.034704  0.000000
    6.927
            0.000000  0.037859  0.000000
    7.194
            0.000000  0.041014  0.000000
    7.301
            0.000000  0.044169  0.000000
    7.362
            0.000000  0.047324  0.000000
    7.977
            0.000000  0.050479  0.000000
    8.072
            0.000000  0.053634  0.000000
    7.863
            0.000000  0.056789  0.000000
    8.099
            0.000000  0.059943  0.000000
    8.116
            0.000000  0.063098  0.000000
    8.745
            0.000000  0.066253  0.000000
    8.552
            0.000000  0.069408  0.000000
    8.727
            0.000000  0.072563  0.000000
    9.124
            0.000000  0.075718  0.000000
    9.284
            0.000000  0.078873  0.000000
    9.083
            0.000000  0.082028  0.000000
    9.008
            0.000000  0.085183  0.000000
    8.810
            0.000000  0.088338  0.000000
    8.755
            0.000000  0.091493  0.000000
    8.861
            0.000000  0.094648  0.000000
    8.900
            0.000000  0.097803  0.000000
    9.387
            0.000000  0.100957  0.000000
    8.891
            0.000000  0.104112  0.000000
    8.916
            0.000000  0.107267  0.000000
    9.014
            0.000000  0.110422  0.000000
    8.847
            0.000000  0.113577  0.000000
    9.117
            0.000000  0.116732  0.000000
    8.588
            0.000000  0.119887  0.000000
    9.087
            0.000000  0.123042  0.000000
    8.894
            0.000000  0.126197  0.000000
    8.702
            0.000000  0.129352  0.000000
    8.829
            0.000000  0.132507  0.000000
    9.020
            0.000000  0.135662  0.000000
    8.912
            0.000000  0.138816  0.000000
    8.928
            0.000000  0.141971  0.000000
    8.959
            0.000000  0.145126  0.000000
    8.899
            0.000000  0.148281  0.000000
    8.982
            0.000000  0.151436  0.000000
    8.979
            0.000000  0.154591  0.000000
    9.157
            0.000000  0.157746  0.000000
    8.937
            0.000000  0.160901  0.000000
    8.933
            0.000000  0.164056  0.000000
    8.705
            0.000000  0.167211  0.000000
    9.041
            0.000000  0.170366  0.000000
    8.689
            0.000000  0.173521  0.000000
    9.122
            0.000000  0.176675  0.000000
    8.764
            0.000000  0.179830  0.000000
    8.893
            0.000000  0.182985  0.000000
    8.896
            0.000000  0.186140  0.000000
    8.953
            0.000000  0.189295  0.000000
    9.123
            0.000000  0.192450  0.000000
    9.024
            0.000000  0.195605  0.000000
    9.084
            0.000000  0.198760  0.000000
    8.945
            0.000000  0.201915  0.000000
    8.893
            0.000000  0.205070  0.000000
    8.851
            0.000000  0.208225  0.000000
    8.782
            0.000000  0.211380  0.000000
    8.826
            0.000000  0.214535  0.000000
    8.830
            0.000000  0.217689  0.000000
    8.881
            0.000000  0.220844  0.000000
    8.940
            0.000000  0.223999  0.000000
    8.896
            0.000000  0.227154  0.000000
    8.986
            0.000000  0.230309  0.000000
    8.929
            0.000000  0.233464  0.000000
    8.873
            0.000000  0.236619  0.000000
    8.998
            0.000000  0.239774  0.000000
    8.836
            0.000000  0.242929  0.000000
    8.980
            0.000000  0.246084  0.000000
    8.966
            0.000000  0.249239  0.000000
    8.773
            0.000000  0.252394  0.000000
    9.113
            0.000000  0.255548  0.000000
    8.841
            0.000000  0.258703  0.000000
    8.877
            0.000000  0.261858  0.000000
    9.081
            0.000000  0.265013  0.000000
    8.762
            0.000000  0.268168  0.000000
    9.031
            0.000000  0.271323  0.000000
    8.902
            0.000000  0.274478  0.000000
    8.879
            0.000000  0.277633  0.000000
    8.920
            0.000000  0.280788  0.000000
    8.055
            0.000000  0.283943  0.000000
    7.947
            0.000000  0.287098  0.000000
    7.987
            0.000000  0.290253  0.000000
    8.056
            0.000000  0.293408  0.000000
    7.801
            0.000000  0.296562  0.000000
    8.110
            0.000000  0.299717  0.000000
    7.811
            0.000000  0.302872  0.000000
    8.045
            0.000000  0.306027  0.000000
    8.061
            0.000000  0.309182  0.000000
    8.099
            0.000000  0.312337  0.000000
    8.104
            0.000000  0.315492  0.000000
    8.129
            0.000000  0.318647  0.000000
    7.828
            0.000000  0.321802  0.000000
    8.047
            0.000000  0.324957  0.000000
    7.792
            0.000000  0.328112  0.000000
    8.196
            0.000000  0.331267  0.000000
    8.071
            0.000000  0.334421  0.000000
    8.103
            0.000000  0.337576  0.000000
    7.856
            0.000000  0.340731  0.000000
    7.832
            0.000000  0.343886  0.000000
    8.028
            0.000000  0.347041  0.000000
    8.109
            0.000000  0.350196  0.000000
    8.090
            0.000000  0.353351  0.000000
    7.730
            0.000000  0.356506  0.000000
    8.050
            0.000000  0.359661  0.000000
    7.945
            0.000000  0.362816  0.000000
    8.153
            0.000000  0.365971  0.000000
    7.805
            0.000000  0.369126  0.000000
    8.037
            0.000000  0.372281  0.000000
    7.952
            0.000000  0.375435  0.000000
    8.017
            0.000000  0.378590  0.000000
    8.009
            0.000000  0.381745  0.000000
    7.886
            0.000000  0.384900  0.000000
    8.016
            0.000000  0.388055  0.000000
    8.023
            0.000000  0.391210  0.000000
    7.907
            0.000000  0.394365  0.000000
    8.017
            0.000000  0.397520  0.000000
    7.946
            0.000000  0.400675  0.000000
    8.028
            0.000000  0.403830  0.000000
    7.937
            0.000000  0.406985  0.000000
    8.045
            0.000000  0.410140  0.000000
    7.844
            0.000000  0.413294  0.000000
    7.972
            0.000000  0.416449  0.000000
    8.090
            0.000000  0.419604  0.000000
    8.061
            0.000000  0.422759  0.000000
    7.975
            0.000000  0.425914  0.000000
    7.891
            0.000000  0.429069  0.000000
    8.036
            0.000000  0.432224  0.000000
    7.816
            0.000000  0.435379  0.000000
    7.919
            0.000000  0.438534  0.000000
    7.851
            0.000000  0.441689  0.000000
    8.134
            0.000000  0.444844  0.000000
    8.043
            0.000000  0.447999  0.000000
    8.056
            0.000000  0.451153  0.000000
    7.891
            0.000000  0.454308  0.000000
    8.082
            0.000000  0.457463  0.000000
    7.959
            0.000000  0.460618  0.000000
    8.019
            0.000000  0.463773  0.000000
    7.735
            0.000000  0.466928  0.000000
    7.928
            0.000000  0.470083  0.000000
    7.990
            0.000000  0.473238  0.000000
    8.064
            0.000000  0.476393  0.000000
    8.093
            0.000000  0.479548  0.000000
    7.908
            0.000000  0.482703  0.000000
    8.122
            0.000000  0.485858  0.000000
    8.102
            0.000000  0.489013  0.000000
    7.942
            0.000000  0.492167  0.000000
    8.094
            0.000000  0.495322  0.000000
    8.115
            0.000000  0.498477  0.000000
    8.031
            0.000000  0.501632  0.000000
    7.975
            0.000000  0.504787  0.000000
    7.853
            0.000000  0.507942  0.000000
    7.789
            0.000000  0.511097  0.000000
    7.992
            0.000000  0.514252  0.000000
    8.189
            0.000000  0.517407  0.000000
    8.134
            0.000000  0.520562  0.000000
    8.038
            0.000000  0.523717  0.000000
    8.090
            0.000000  0.526872  0.000000
    8.218
            0.000000  0.530026  0.000000
    8.210
            0.000000  0.533181  0.000000
    8.002
            0.000000  0.536336  0.000000
    7.788
            0.000000  0.539491  0.000000
    7.702
            0.000000  0.542646  0.000000
    7.754
            0.000000  0.545801  0.000000
    7.893
            0.000000  0.548956  0.000000
    8.033
            0.000000  0.552111  0.000000
    8.105
            0.000000  0.555266  0.000000
    8.116
            0.000000  0.558421  0.000000
    8.088
            0.000000  0.561576  0.000000
    8.052
            0.000000  0.564731  0.000000
    8.015
            0.000000  0.567886  0.000000
    7.991
            0.000000  0.571040  0.000000
    7.979
            0.000000  0.574195  0.000000
    7.976
            0.000000  0.577350  0.000000
    7.975
            0.003175  0.577350  0.000000
    7.979
            0.006349  0.577350  0.000000
    7.990
            0.009524  0.577350  0.000000
    8.009
            0.012698  0.577350  0.000000
    8.033
            0.015873  0.577350  0.000000
    8.065
            0.019048  0.577350  0.000000
    8.104
            0.022222  0.577350  0.000000
    8.139
            0.025397  0.577350  0.000000
    8.167
            0.028571  0.577350  0.000000
    8.173
            0.031746  0.577350  0.000000
    8.146
            0.034921  0.577350  0.000000
    8.080
            0.038095  0.577350  0.000000
    7.985
            0.041270  0.577350  0.000000
    7.877
            0.044444  0.577350  0.000000
    7.795
            0.047619  0.577350  0.000000
    7.758
            0.050794  0.577350  0.000000
    7.794
            0.053968  0.577350  0.000000
    7.913
            0.057143  0.577350  0.000000
    8.074
            0.060317  0.577350  0.000000
    8.226
            0.063492  0.577350  0.000000
    8.269
            0.066667  0.577350  0.000000
    8.187
            0.069841  0.577350  0.000000
    8.069
            0.073016  0.577350  0.000000
    8.008
            0.076190  0.577350  0.000000
    8.047
            0.079365  0.577350  0.000000
    8.136
            0.082540  0.577350  0.000000
    8.137
            0.085714  0.577350  0.000000
    7.986
            0.088889  0.577350  0.000000
    7.856
            0.092063  0.577350  0.000000
    8.633
            0.095238  0.577350  0.000000
    8.763
            0.098413  0.577350  0.000000
    8.975
            0.101587  0.577350  0.000000
    9.052
            0.104762  0.577350  0.000000
    8.966
            0.107937  0.577350  0.000000
    8.881
            0.111111  0.577350  0.000000
    8.925
            0.114286  0.577350  0.000000
    8.986
            0.117460  0.577350  0.000000
    8.974
            0.120635  0.577350  0.000000
    8.957
            0.123810  0.577350  0.000000
    8.993
            0.126984  0.577350  0.000000
    9.008
            0.130159  0.577350  0.000000
    8.886
            0.133333  0.577350  0.000000
    8.834
            0.136508  0.577350  0.000000
    8.863
            0.139683  0.577350  0.000000
    8.817
            0.142857  0.577350  0.000000
    8.735
            0.146032  0.577350  0.000000
    8.914
            0.149206  0.577350  0.000000
    9.217
            0.152381  0.577350  0.000000
    9.136
            0.155556  0.577350  0.000000
    8.828
            0.158730  0.577350  0.000000
    8.800
            0.161905  0.577350  0.000000
    8.980
            0.165079  0.577350  0.000000
    8.972
            0.168254  0.577350  0.000000
    8.883
            0.171429  0.577350  0.000000
    8.877
            0.174603  0.577350  0.000000
    8.792
            0.177778  0.577350  0.000000
    8.737
            0.180952  0.577350  0.000000
    8.921
            0.184127  0.577350  0.000000
    9.051
            0.187302  0.577350  0.000000
    8.934
            0.190476  0.577350  0.000000
    8.922
            0.193651  0.577350  0.000000
    9.042
            0.196825  0.577350  0.000000
    8.927
            0.200000  0.577350  0.000000
    8.712
            0.203175  0.577350  0.000000
    8.761
            0.206349  0.577350  0.000000
    8.879
            0.209524  0.577350  0.000000
    8.850
            0.212698  0.577350  0.000000
    8.897
            0.215873  0.577350  0.000000
    8.949
            0.219048  0.577350  0.000000
    8.801
            0.222222  0.577350  0.000000
    8.755
            0.225397  0.577350  0.000000
    9.002
            0.228571  0.577350  0.000000
    9.213
            0.231746  0.577350  0.000000
    9.088
            0.234921  0.577350  0.000000
    8.887
            0.238095  0.577350  0.000000
    8.810
            0.241270  0.577350  0.000000
    8.752
            0.244444  0.577350  0.000000
    8.652
            0.247619  0.577350  0.000000
    8.721
            0.250794  0.577350  0.000000
    8.959
            0.253968  0.577350  0.000000
    9.111
            0.257143  0.577350  0.000000
    9.003
            0.260317  0.577350  0.000000
    8.826
            0.263492  0.577350  0.000000
    8.784
            0.266667  0.577350  0.000000
    8.872
            0.269841  0.577350  0.000000
    8.957
            0.273016  0.577350  0.000000
    8.967
            0.276190  0.577350  0.000000
    8.979
            0.279365  0.577350  0.000000
    9.035
            0.282540  0.577350  0.000000
    9.112
            0.285714  0.577350  0.000000
    9.158
            0.288889  0.577350  0.000000
    9.128
            0.292063  0.577350  0.000000
    9.017
            0.295238  0.577350  0.000000
    8.876
            0.298413  0.577350  0.000000
    8.758
            0.301587  0.577350  0.000000
    8.678
            0.304762  0.577350  0.000000
    8.638
            0.307937  0.577350  0.000000
    8.627
            0.311111  0.577350  0.000000
    8.640
            0.314286  0.577350  0.000000
    8.666
            0.317460  0.577350  0.000000
    8.691
            0.320635  0.577350  0.000000
    8.719
            0.323810  0.577350  0.000000
    8.745
            0.326984  0.577350  0.000000
    8.765
            0.330159  0.577350  0.000000
    8.777
            0.333333  0.577350  0.000000
    8.781
            0.331754  0.574614  0.000000
    8.777
            0.330174  0.571878  0.000000
    8.764
            0.328594  0.569141  0.000000
    8.749
            0.327014  0.566405  0.000000
    8.737
            0.325434  0.563669  0.000000
    8.712
            0.323855  0.560933  0.000000
    8.685
            0.322275  0.558196  0.000000
    8.659
            0.320695  0.555460  0.000000
    8.641
            0.319115  0.552724  0.000000
    8.636
            0.317536  0.549988  0.000000
    8.647
            0.315956  0.547251  0.000000
    8.676
            0.314376  0.544515  0.000000
    8.716
            0.312796  0.541779  0.000000
    8.759
            0.311216  0.539043  0.000000
    8.793
            0.309637  0.536306  0.000000
    8.810
            0.308057  0.533570  0.000000
    8.811
            0.306477  0.530834  0.000000
    8.810
            0.304897  0.528098  0.000000
    8.828
            0.303318  0.525361  0.000000
    8.879
            0.301738  0.522625  0.000000
    8.947
            0.300158  0.519889  0.000000
    8.965
            0.298578  0.517153  0.000000
    8.881
            0.296998  0.514416  0.000000
    8.763
            0.295419  0.511680  0.000000
    8.691
            0.293839  0.508944  0.000000
    8.750
            0.292259  0.506208  0.000000
    8.936
            0.290679  0.503471  0.000000
    9.038
            0.289100  0.500735  0.000000
    8.922
            0.287520  0.497999  0.000000
    8.728
            0.285940  0.495263  0.000000
    8.718
            0.284360  0.492526  0.000000
    8.956
            0.282780  0.489790  0.000000
    9.194
            0.281201  0.487054  0.000000
    9.100
            0.279621  0.484318  0.000000
    8.878
            0.278041  0.481581  0.000000
    8.840
            0.276461  0.478845  0.000000
    9.032
            0.274882  0.476109  0.000000
    9.035
            0.273302  0.473372  0.000000
    8.820
            0.271722  0.470636  0.000000
    8.746
            0.270142  0.467900  0.000000
    8.878
            0.268562  0.465164  0.000000
    8.960
            0.266983  0.462427  0.000000
    8.998
            0.265403  0.459691  0.000000
    9.027
            0.263823  0.456955  0.000000
    8.934
            0.262243  0.454219  0.000000
    8.864
            0.260664  0.451482  0.000000
    8.920
            0.259084  0.448746  0.000000
    8.851
            0.257504  0.446010  0.000000
    8.888
            0.255924  0.443274  0.000000
    9.068
            0.254344  0.440537  0.000000
    8.968
            0.252765  0.437801  0.000000
    8.757
            0.251185  0.435065  0.000000
    8.891
            0.249605  0.432329  0.000000
    9.107
            0.248025  0.429592  0.000000
    8.921
            0.246445  0.426856  0.000000
    8.871
            0.244866  0.424120  0.000000
    8.950
            0.243286  0.421384  0.000000
    8.935
            0.241706  0.418647  0.000000
    9.060
            0.240126  0.415911  0.000000
    8.873
            0.238547  0.413175  0.000000
    8.966
            0.236967  0.410439  0.000000
    8.842
            0.235387  0.407702  0.000000
    9.033
            0.233807  0.404966  0.000000
    9.053
            0.232227  0.402230  0.000000
    8.956
            0.230648  0.399494  0.000000
    9.002
            0.229068  0.396757  0.000000
    8.735
            0.227488  0.394021  0.000000
    8.885
            0.225908  0.391285  0.000000
    8.960
            0.224329  0.388549  0.000000
    8.884
            0.222749  0.385812  0.000000
    9.072
            0.221169  0.383076  0.000000
    8.831
            0.219589  0.380340  0.000000
    9.020
            0.218009  0.377603  0.000000
    8.821
            0.216430  0.374867  0.000000
    9.044
            0.214850  0.372131  0.000000
    8.850
            0.213270  0.369395  0.000000
    8.968
            0.211690  0.366658  0.000000
    8.921
            0.210111  0.363922  0.000000
    8.974
            0.208531  0.361186  0.000000
    8.791
            0.206951  0.358450  0.000000
    9.156
            0.205371  0.355713  0.000000
    8.657
            0.203791  0.352977  0.000000
    9.128
            0.202212  0.350241  0.000000
    8.841
            0.200632  0.347505  0.000000
    8.936
            0.199052  0.344768  0.000000
    8.896
            0.197472  0.342032  0.000000
    8.999
            0.195893  0.339296  0.000000
    8.907
            0.194313  0.336560  0.000000
    8.877
            0.192733  0.333823  0.000000
    8.908
            0.191153  0.331087  0.000000
    9.144
            0.189573  0.328351  0.000000
    8.682
            0.187994  0.325615  0.000000
    8.988
            0.186414  0.322878  0.000000
    8.989
            0.184834  0.320142  0.000000
    8.918
            0.183254  0.317406  0.000000
    8.923
            0.181675  0.314670  0.000000
    8.938
            0.180095  0.311933  0.000000
    8.772
            0.178515  0.309197  0.000000
    8.992
            0.176935  0.306461  0.000000
    9.206
            0.175355  0.303725  0.000000
    8.695
            0.173776  0.300988  0.000000
    8.854
            0.172196  0.298252  0.000000
    8.953
            0.170616  0.295516  0.000000
    9.023
            0.169036  0.292780  0.000000
    8.886
            0.167457  0.290043  0.000000
    8.983
            0.165877  0.287307  0.000000
    8.989
            0.164297  0.284571  0.000000
    8.790
            0.162717  0.281834  0.000000
    9.000
            0.161137  0.279098  0.000000
    8.787
            0.159558  0.276362  0.000000
    8.810
            0.157978  0.273626  0.000000
    9.108
            0.156398  0.270889  0.000000
    9.100
            0.154818  0.268153  0.000000
    9.031
            0.153239  0.265417  0.000000
    8.789
            0.151659  0.262681  0.000000
    8.847
            0.150079  0.259944  0.000000
    8.859
            0.148499  0.257208  0.000000
    8.716
            0.146919  0.254472  0.000000
    9.058
            0.145340  0.251736  0.000000
    9.069
            0.143760  0.248999  0.000000
    8.836
            0.142180  0.246263  0.000000
    9.030
            0.140600  0.243527  0.000000
    8.987
            0.139021  0.240791  0.000000
    8.846
            0.137441  0.238054  0.000000
    8.954
            0.135861  0.235318  0.000000
    8.952
            0.134281  0.232582  0.000000
    8.969
            0.132701  0.229846  0.000000
    8.929
            0.131122  0.227109  0.000000
    8.869
            0.129542  0.224373  0.000000
    8.971
            0.127962  0.221637  0.000000
    8.806
            0.126382  0.218901  0.000000
    8.747
            0.124803  0.216164  0.000000
    8.994
            0.123223  0.213428  0.000000
    8.830
            0.121643  0.210692  0.000000
    8.818
            0.120063  0.207956  0.000000
    9.131
            0.118483  0.205219  0.000000
    8.919
            0.116904  0.202483  0.000000
    8.894
            0.115324  0.199747  0.000000
    9.162
            0.113744  0.197011  0.000000
    8.866
            0.112164  0.194274  0.000000
    8.869
            0.110585  0.191538  0.000000
    9.086
            0.109005  0.188802  0.000000
    8.764
            0.107425  0.186065  0.000000
    8.895
            0.105845  0.183329  0.000000
    9.029
            0.104265  0.180593  0.000000
    8.762
            0.102686  0.177857  0.000000
    9.048
            0.101106  0.175120  0.000000
    8.950
            0.099526  0.172384  0.000000
    8.766
            0.097946  0.169648  0.000000
    8.992
            0.096367  0.166912  0.000000
    8.749
            0.094787  0.164175  0.000000
    8.926
            0.093207  0.161439  0.000000
    9.071
            0.091627  0.158703  0.000000
    9.056
            0.090047  0.155967  0.000000
    9.180
            0.088468  0.153230  0.000000
    9.005
            0.086888  0.150494  0.000000
    8.905
            0.085308  0.147758  0.000000
    8.860
            0.083728  0.145022  0.000000
    8.920
            0.082148  0.142285  0.000000
    8.820
            0.080569  0.139549  0.000000
    8.912
            0.078989  0.136813  0.000000
    8.618
            0.077409  0.134077  0.000000
    9.068
            0.075829  0.131340  0.000000
    8.876
            0.074250  0.128604  0.000000
    9.075
            0.072670  0.125868  0.000000
    8.673
            0.071090  0.123132  0.000000
    9.037
            0.069510  0.120395  0.000000
    8.945
            0.067930  0.117659  0.000000
    9.006
            0.066351  0.114923  0.000000
    8.967
            0.064771  0.112187  0.000000
    8.931
            0.063191  0.109450  0.000000
    8.744
            0.061611  0.106714  0.000000
    8.780
            0.060032  0.103978  0.000000
    9.230
            0.058452  0.101242  0.000000
    8.852
            0.056872  0.098505  0.000000
    9.064
            0.055292  0.095769  0.000000
    8.813
            0.053712  0.093033  0.000000
    8.858
            0.052133  0.090296  0.000000
    9.005
            0.050553  0.087560  0.000000
    8.721
            0.048973  0.084824  0.000000
    9.222
            0.047393  0.082088  0.000000
    8.875
            0.045814  0.079351  0.000000
    8.948
            0.044234  0.076615  0.000000
    8.831
            0.042654  0.073879  0.000000
    8.848
            0.041074  0.071143  0.000000
    8.992
            0.039494  0.068406  0.000000
    8.969
            0.037915  0.065670  0.000000
    8.998
            0.036335  0.062934  0.000000
    8.921
            0.034755  0.060198  0.000000
    8.694
            0.033175  0.057461  0.000000
    8.764
            0.031596  0.054725  0.000000
    9.274
            0.030016  0.051989  0.000000
    8.866
            0.028436  0.049253  0.000000
    8.896
            0.026856  0.046516  0.000000
    8.667
            0.025276  0.043780  0.000000
    8.953
            0.023697  0.041044  0.000000
    9.060
            0.022117  0.038308  0.000000
    8.717
            0.020537  0.035571  0.000000
    8.905
            0.018957  0.032835  0.000000
    8.962
            0.017378  0.030099  0.000000
    8.761
            0.015798  0.027363  0.000000
    9.033
            0.014218  0.024626  0.000000
    7.070
            0.012638  0.021890  0.000000
    6.750
            0.011058  0.019154  0.000000
    6.140
            0.009479  0.016418  0.000000
    4.124
            0.007899  0.013681  0.000000
    3.816
            0.006319  0.010945  0.000000
    4.128
            0.004739  0.008209  0.000000
    5.433
            0.003160  0.005473  0.000000
    5.806
            0.001580  0.002736  0.000000
    7.756
            0.000000  0.000000  0.000000
    9.171


==> anc/fig07/phband0r1.freq <==
 &plot nbnd=   9, nks=   500 /
            0.000000  0.000000  0.000000
 -5.658286E-02 -5.642980E-02  1.208737E-01  2.686163E+01  2.686163E+01  3.475884E+01  3.476058E+01  4.420550E+01  4.767249E+01
            0.000000  0.003155  0.000000
  1.045238E-01  1.254864E-01  1.975419E-01  2.686238E+01  2.686284E+01  3.475818E+01  3.475945E+01  4.420485E+01  4.767219E+01
            0.000000  0.006310  0.000000
  1.384254E-01  2.308445E-01  4.069449E-01  2.686464E+01  2.686646E+01  3.475609E+01  3.475623E+01  4.420289E+01  4.767127E+01
            0.000000  0.009465  0.000000
  1.577071E-01  3.519087E-01  6.135475E-01  2.686839E+01  2.687250E+01  3.475049E+01  3.475300E+01  4.419963E+01  4.766975E+01
            0.000000  0.012620  0.000000
  1.813967E-01  4.716918E-01  8.193489E-01  2.687364E+01  2.688094E+01  3.474265E+01  3.474847E+01  4.419507E+01  4.766763E+01
            0.000000  0.015775  0.000000
  2.080888E-01  5.908756E-01  1.024696E+00  2.688038E+01  2.689178E+01  3.473257E+01  3.474266E+01  4.418921E+01  4.766489E+01
            0.000000  0.018930  0.000000
  2.368788E-01  7.096591E-01  1.229669E+00  2.688862E+01  2.690502E+01  3.472026E+01  3.473555E+01  4.418207E+01  4.766156E+01
            0.000000  0.022084  0.000000
  2.672079E-01  8.281091E-01  1.434275E+00  2.689833E+01  2.692063E+01  3.470572E+01  3.472714E+01  4.417365E+01  4.765762E+01
            0.000000  0.025239  0.000000
  2.987350E-01  9.462444E-01  1.638491E+00  2.690951E+01  2.693861E+01  3.468895E+01  3.471745E+01  4.416396E+01  4.765309E+01
            0.000000  0.028394  0.000000
  3.312523E-01  1.064064E+00  1.842282E+00  2.692216E+01  2.695894E+01  3.466995E+01  3.470646E+01  4.415302E+01  4.764796E+01
            0.000000  0.031549  0.000000
  3.646353E-01  1.181557E+00  2.045604E+00  2.693626E+01  2.698160E+01  3.464874E+01  3.469419E+01  4.414082E+01  4.764225E+01
            0.000000  0.034704  0.000000
  3.988124E-01  1.298710E+00  2.248412E+00  2.695181E+01  2.700659E+01  3.462530E+01  3.468064E+01  4.412740E+01  4.763594E+01
            0.000000  0.037859  0.000000
  4.337466E-01  1.415507E+00  2.450654E+00  2.696879E+01  2.703386E+01  3.459965E+01  3.466580E+01  4.411276E+01  4.762906E+01
            0.000000  0.041014  0.000000
  4.694240E-01  1.531933E+00  2.652279E+00  2.698718E+01  2.706341E+01  3.457178E+01  3.464970E+01  4.409692E+01  4.762160E+01
            0.000000  0.044169  0.000000
  5.058467E-01  1.647972E+00  2.853232E+00  2.700698E+01  2.709521E+01  3.454170E+01  3.463233E+01  4.407989E+01  4.761357E+01
            0.000000  0.047324  0.000000
  5.430280E-01  1.763611E+00  3.053457E+00  2.702816E+01  2.712923E+01  3.450939E+01  3.461370E+01  4.406169E+01  4.760497E+01
            0.000000  0.050479  0.000000
  5.809888E-01  1.878837E+00  3.252896E+00  2.705072E+01  2.716545E+01  3.447487E+01  3.459383E+01  4.404233E+01  4.759582E+01
            0.000000  0.053634  0.000000
  6.197559E-01  1.993639E+00  3.451489E+00  2.707463E+01  2.720384E+01  3.443813E+01  3.457272E+01  4.402185E+01  4.758612E+01
            0.000000  0.056789  0.000000
  6.593598E-01  2.108007E+00  3.649174E+00  2.709988E+01  2.724437E+01  3.439915E+01  3.455039E+01  4.400024E+01  4.757587E+01
            0.000000  0.059943  0.000000
  6.998340E-01  2.221930E+00  3.845888E+00  2.712645E+01  2.728700E+01  3.435793E+01  3.452685E+01  4.397754E+01  4.756509E+01
            0.000000  0.063098  0.000000
  7.412134E-01  2.335400E+00  4.041565E+00  2.715432E+01  2.733171E+01  3.431446E+01  3.450211E+01  4.395376E+01  4.755379E+01
            0.000000  0.066253  0.000000
  7.835343E-01  2.448408E+00  4.236136E+00  2.718347E+01  2.737846E+01  3.426871E+01  3.447618E+01  4.392892E+01  4.754196E+01
            0.000000  0.069408  0.000000
  8.268331E-01  2.560947E+00  4.429532E+00  2.721387E+01  2.742721E+01  3.422067E+01  3.444909E+01  4.390303E+01  4.752962E+01
            0.000000  0.072563  0.000000
  8.711461E-01  2.673008E+00  4.621681E+00  2.724552E+01  2.747793E+01  3.417032E+01  3.442084E+01  4.387612E+01  4.751677E+01
            0.000000  0.075718  0.000000
  9.165090E-01  2.784580E+00  4.812508E+00  2.727838E+01  2.753058E+01  3.411763E+01  3.439144E+01  4.384820E+01  4.750343E+01
            0.000000  0.078873  0.000000
  9.629564E-01  2.895655E+00  5.001937E+00  2.731243E+01  2.758513E+01  3.406256E+01  3.436091E+01  4.381929E+01  4.748960E+01
            0.000000  0.082028  0.000000
  1.010522E+00  3.006221E+00  5.189886E+00  2.734766E+01  2.764153E+01  3.400508E+01  3.432926E+01  4.378941E+01  4.747529E+01
            0.000000  0.085183  0.000000
  1.059236E+00  3.116263E+00  5.376275E+00  2.738403E+01  2.769974E+01  3.394514E+01  3.429650E+01  4.375858E+01  4.746051E+01
            0.000000  0.088338  0.000000
  1.109130E+00  3.225767E+00  5.561016E+00  2.742152E+01  2.775973E+01  3.388269E+01  3.426262E+01  4.372680E+01  4.744526E+01
            0.000000  0.091493  0.000000
  1.160230E+00  3.334716E+00  5.744023E+00  2.746012E+01  2.782144E+01  3.381768E+01  3.422765E+01  4.369410E+01  4.742954E+01
            0.000000  0.094648  0.000000
  1.212561E+00  3.443088E+00  5.925203E+00  2.749978E+01  2.788485E+01  3.375003E+01  3.419158E+01  4.366048E+01  4.741337E+01
            0.000000  0.097803  0.000000
  1.266147E+00  3.550860E+00  6.104460E+00  2.754050E+01  2.794991E+01  3.367969E+01  3.415440E+01  4.362597E+01  4.739675E+01
            0.000000  0.100957  0.000000
  1.321005E+00  3.658006E+00  6.281695E+00  2.758224E+01  2.801657E+01  3.360656E+01  3.411611E+01  4.359057E+01  4.737968E+01
            0.000000  0.104112  0.000000
  1.377153E+00  3.764495E+00  6.456805E+00  2.762498E+01  2.808479E+01  3.353055E+01  3.407670E+01  4.355431E+01  4.736216E+01
            0.000000  0.107267  0.000000
  1.434605E+00  3.870294E+00  6.629682E+00  2.766870E+01  2.815452E+01  3.345157E+01  3.403616E+01  4.351718E+01  4.734419E+01
            0.000000  0.110422  0.000000
  1.493372E+00  3.975363E+00  6.800214E+00  2.771336E+01  2.822573E+01  3.336950E+01  3.399447E+01  4.347920E+01  4.732579E+01
            0.000000  0.113577  0.000000
  1.553459E+00  4.079661E+00  6.968283E+00  2.775894E+01  2.829836E+01  3.328420E+01  3.395160E+01  4.344039E+01  4.730693E+01
            0.000000  0.116732  0.000000
  1.614874E+00  4.183137E+00  7.133767E+00  2.780541E+01  2.837237E+01  3.319553E+01  3.390754E+01  4.340074E+01  4.728762E+01
            0.000000  0.119887  0.000000
  1.677615E+00  4.285739E+00  7.296536E+00  2.785275E+01  2.844772E+01  3.310333E+01  3.386223E+01  4.336028E+01  4.726787E+01
            0.000000  0.123042  0.000000
  1.741682E+00  4.387405E+00  7.456454E+00  2.790093E+01  2.852437E+01  3.300740E+01  3.381564E+01  4.331900E+01  4.724765E+01
            0.000000  0.126197  0.000000
  1.807069E+00  4.488067E+00  7.613379E+00  2.794992E+01  2.860225E+01  3.290753E+01  3.376771E+01  4.327692E+01  4.722697E+01
            0.000000  0.129352  0.000000
  1.873768E+00  4.587648E+00  7.767159E+00  2.799970E+01  2.868134E+01  3.280348E+01  3.371840E+01  4.323404E+01  4.720581E+01
            0.000000  0.132507  0.000000
  1.941769E+00  4.686060E+00  7.917632E+00  2.805024E+01  2.876157E+01  3.269495E+01  3.366761E+01  4.319038E+01  4.718417E+01
            0.000000  0.135662  0.000000
  2.011057E+00  4.783203E+00  8.064629E+00  2.810151E+01  2.884292E+01  3.258161E+01  3.361527E+01  4.314594E+01  4.716203E+01
            0.000000  0.138816  0.000000
  2.081616E+00  4.878960E+00  8.207966E+00  2.815348E+01  2.892533E+01  3.246306E+01  3.356126E+01  4.310072E+01  4.713937E+01
            0.000000  0.141971  0.000000
  2.153426E+00  4.973194E+00  8.347444E+00  2.820612E+01  2.900875E+01  3.233883E+01  3.350545E+01  4.305473E+01  4.711618E+01
            0.000000  0.145126  0.000000
  2.226467E+00  5.065742E+00  8.482850E+00  2.825942E+01  2.909315E+01  3.220832E+01  3.344768E+01  4.300799E+01  4.709243E+01
            0.000000  0.148281  0.000000
  2.300712E+00  5.156407E+00  8.613947E+00  2.831333E+01  2.917847E+01  3.207084E+01  3.338773E+01  4.296049E+01  4.706810E+01
            0.000000  0.151436  0.000000
  2.376138E+00  5.244942E+00  8.740476E+00  2.836783E+01  2.926468E+01  3.192549E+01  3.332534E+01  4.291224E+01  4.704315E+01
            0.000000  0.154591  0.000000
  2.452714E+00  5.331035E+00  8.862144E+00  2.842290E+01  2.935172E+01  3.177112E+01  3.326014E+01  4.286326E+01  4.701755E+01
            0.000000  0.157746  0.000000
  2.530410E+00  5.414274E+00  8.978617E+00  2.847851E+01  2.943955E+01  3.160621E+01  3.319164E+01  4.281355E+01  4.699123E+01
            0.000000  0.160901  0.000000
  2.609194E+00  5.494096E+00  9.089505E+00  2.853462E+01  2.952813E+01  3.142868E+01  3.311917E+01  4.276311E+01  4.696412E+01
            0.000000  0.164056  0.000000
  2.689033E+00  5.569689E+00  9.194331E+00  2.859121E+01  2.961742E+01  3.123554E+01  3.304172E+01  4.271196E+01  4.693612E+01
            0.000000  0.167211  0.000000
  2.769890E+00  5.639798E+00  9.292488E+00  2.864825E+01  2.970737E+01  3.102220E+01  3.295770E+01  4.266011E+01  4.690707E+01
            0.000000  0.170366  0.000000
  2.851730E+00  5.702273E+00  9.383130E+00  2.870572E+01  2.979793E+01  3.078087E+01  3.286439E+01  4.260756E+01  4.687670E+01
            0.000000  0.173521  0.000000
  2.934515E+00  5.752713E+00  9.464882E+00  2.876359E+01  2.988908E+01  3.049574E+01  3.275617E+01  4.255433E+01  4.684446E+01
            0.000000  0.176675  0.000000
  3.018205E+00  5.778430E+00  9.534596E+00  2.882182E+01  2.998076E+01  3.012193E+01  3.261681E+01  4.250043E+01  4.680884E+01
            0.000000  0.179830  0.000000
  3.102762E+00  5.743933E+00  9.584457E+00  2.888039E+01  2.954443E+01  3.007294E+01  3.240505E+01  4.244586E+01  4.676604E+01
            0.000000  0.182985  0.000000
  3.188144E+00  5.776839E+00  9.637583E+00  2.893928E+01  2.922315E+01  3.016557E+01  3.229030E+01  4.239065E+01  4.673189E+01
            0.000000  0.186140  0.000000
  3.274312E+00  5.887477E+00  9.697601E+00  2.899845E+01  2.916760E+01  3.025861E+01  3.227386E+01  4.233481E+01  4.670636E+01
            0.000000  0.189295  0.000000
  3.361224E+00  6.001087E+00  9.751018E+00  2.905787E+01  2.912448E+01  3.035204E+01  3.226302E+01  4.227835E+01  4.668090E+01
            0.000000  0.192450  0.000000
  3.448839E+00  6.113238E+00  9.796654E+00  2.907933E+01  2.911753E+01  3.044580E+01  3.225262E+01  4.222129E+01  4.665505E+01
            0.000000  0.195605  0.000000
  3.537115E+00  6.223752E+00  9.834081E+00  2.903176E+01  2.917739E+01  3.053986E+01  3.224260E+01  4.216364E+01  4.662881E+01
            0.000000  0.198760  0.000000
  3.626009E+00  6.332566E+00  9.862867E+00  2.898183E+01  2.923743E+01  3.063418E+01  3.223304E+01  4.210542E+01  4.660219E+01
            0.000000  0.201915  0.000000
  3.715482E+00  6.439618E+00  9.882542E+00  2.892954E+01  2.929762E+01  3.072873E+01  3.222402E+01  4.204665E+01  4.657521E+01
            0.000000  0.205070  0.000000
  3.805491E+00  6.544844E+00  9.892601E+00  2.887494E+01  2.935793E+01  3.082348E+01  3.221563E+01  4.198735E+01  4.654789E+01
            0.000000  0.208225  0.000000
  3.895994E+00  6.648178E+00  9.892496E+00  2.881803E+01  2.941833E+01  3.091838E+01  3.220795E+01  4.192754E+01  4.652024E+01
            0.000000  0.211380  0.000000
  3.986953E+00  6.749553E+00  9.881633E+00  2.875884E+01  2.947880E+01  3.101341E+01  3.220105E+01  4.186724E+01  4.649227E+01
            0.000000  0.214535  0.000000
  4.078325E+00  6.848902E+00  9.859364E+00  2.869738E+01  2.953932E+01  3.110853E+01  3.219502E+01  4.180647E+01  4.646401E+01
            0.000000  0.217689  0.000000
  4.170072E+00  6.946155E+00  9.824979E+00  2.863365E+01  2.959986E+01  3.120371E+01  3.218993E+01  4.174526E+01  4.643547E+01
            0.000000  0.220844  0.000000
  4.262153E+00  7.041240E+00  9.777699E+00  2.856766E+01  2.966039E+01  3.129892E+01  3.218584E+01  4.168362E+01  4.640666E+01
            0.000000  0.223999  0.000000
  4.354531E+00  7.134083E+00  9.716666E+00  2.849939E+01  2.972088E+01  3.139413E+01  3.218285E+01  4.162159E+01  4.637762E+01
            0.000000  0.227154  0.000000
  4.447168E+00  7.224607E+00  9.640930E+00  2.842883E+01  2.978132E+01  3.148930E+01  3.218103E+01  4.155918E+01  4.634834E+01
            0.000000  0.230309  0.000000
  4.540026E+00  7.312732E+00  9.549429E+00  2.835596E+01  2.984168E+01  3.158443E+01  3.218047E+01  4.149642E+01  4.631887E+01
            0.000000  0.233464  0.000000
  4.633068E+00  7.398374E+00  9.440970E+00  2.828075E+01  2.990193E+01  3.167946E+01  3.218126E+01  4.143334E+01  4.628921E+01
            0.000000  0.236619  0.000000
  4.726260E+00  7.481444E+00  9.314203E+00  2.820317E+01  2.996206E+01  3.177438E+01  3.218349E+01  4.136996E+01  4.625939E+01
            0.000000  0.239774  0.000000
  4.819565E+00  7.561848E+00  9.167576E+00  2.812317E+01  3.002203E+01  3.186916E+01  3.218725E+01  4.130632E+01  4.622944E+01
            0.000000  0.242929  0.000000
  4.912950E+00  7.639483E+00  8.999297E+00  2.804070E+01  3.008182E+01  3.196378E+01  3.219262E+01  4.124243E+01  4.619938E+01
            0.000000  0.246084  0.000000
  5.006381E+00  7.714241E+00  8.807257E+00  2.795570E+01  3.014141E+01  3.205821E+01  3.219970E+01  4.117832E+01  4.616923E+01
            0.000000  0.249239  0.000000
  5.099826E+00  7.786002E+00  8.588941E+00  2.786810E+01  3.020079E+01  3.215242E+01  3.220857E+01  4.111403E+01  4.613903E+01
            0.000000  0.252394  0.000000
  5.193252E+00  7.854637E+00  8.341301E+00  2.777780E+01  3.025992E+01  3.221931E+01  3.224640E+01  4.104958E+01  4.610878E+01
            0.000000  0.255548  0.000000
  5.286629E+00  7.919998E+00  8.060547E+00  2.768470E+01  3.031878E+01  3.223198E+01  3.234012E+01  4.098501E+01  4.607853E+01
            0.000000  0.258703  0.000000
  5.379926E+00  7.741864E+00  7.981923E+00  2.758866E+01  3.037736E+01  3.224664E+01  3.243355E+01  4.092033E+01  4.604829E+01
            0.000000  0.261858  0.000000
  5.473113E+00  7.378929E+00  8.040225E+00  2.748952E+01  3.043564E+01  3.226332E+01  3.252669E+01  4.085558E+01  4.601809E+01
            0.000000  0.265013  0.000000
  5.566161E+00  6.963138E+00  8.094684E+00  2.738705E+01  3.049358E+01  3.228203E+01  3.261949E+01  4.079079E+01  4.598794E+01
            0.000000  0.268168  0.000000
  5.659042E+00  6.482223E+00  8.145043E+00  2.728099E+01  3.055119E+01  3.230272E+01  3.271196E+01  4.072599E+01  4.595786E+01
            0.000000  0.271323  0.000000
  5.751728E+00  5.917573E+00  8.190987E+00  2.717098E+01  3.060842E+01  3.232531E+01  3.280405E+01  4.066120E+01  4.592787E+01
            0.000000  0.274478  0.000000
  5.238373E+00  5.844192E+00  8.232130E+00  2.705655E+01  3.066528E+01  3.234967E+01  3.289576E+01  4.059646E+01  4.589798E+01
            0.000000  0.277633  0.000000
  4.386014E+00  5.936407E+00  8.267978E+00  2.693708E+01  3.072173E+01  3.237561E+01  3.298707E+01  4.053181E+01  4.586820E+01
            0.000000  0.280788  0.000000
  3.215779E+00  6.028347E+00  8.297891E+00  2.681175E+01  3.077776E+01  3.240281E+01  3.307794E+01  4.046726E+01  4.583854E+01
            0.000000  0.283943  0.000000
  8.148486E-01  6.119986E+00  8.321008E+00  2.667941E+01  3.083335E+01  3.243084E+01  3.316837E+01  4.040285E+01  4.580899E+01
            0.000000  0.287098  0.000000
 -3.149370E+00  6.211300E+00  8.336130E+00  2.653847E+01  3.088849E+01  3.245905E+01  3.325833E+01  4.033861E+01  4.577955E+01
            0.000000  0.290253  0.000000
 -4.646108E+00  6.302263E+00  8.341512E+00  2.638659E+01  3.094316E+01  3.248649E+01  3.334781E+01  4.027457E+01  4.575021E+01
            0.000000  0.293408  0.000000
 -5.883626E+00  6.392851E+00  8.334445E+00  2.622014E+01  3.099734E+01  3.251170E+01  3.343678E+01  4.021076E+01  4.572095E+01
            0.000000  0.296562  0.000000
 -7.034226E+00  6.483042E+00  8.310321E+00  2.603301E+01  3.105103E+01  3.253213E+01  3.352522E+01  4.014722E+01  4.569173E+01
            0.000000  0.299717  0.000000
 -8.191532E+00  6.572810E+00  8.259994E+00  2.581308E+01  3.110419E+01  3.254273E+01  3.361311E+01  4.008398E+01  4.566246E+01
            0.000000  0.302872  0.000000
 -9.472347E+00  6.662133E+00  8.160871E+00  2.553102E+01  3.115682E+01  3.253107E+01  3.370043E+01  4.002107E+01  4.563294E+01
            0.000000  0.306027  0.000000
 -1.105477E+01  6.750989E+00  7.959363E+00  2.512577E+01  3.120891E+01  3.247345E+01  3.378716E+01  3.995852E+01  4.560279E+01
            0.000000  0.309182  0.000000
 -1.245967E+01  6.839354E+00  7.729631E+00  2.473021E+01  3.126045E+01  3.243822E+01  3.387328E+01  3.989637E+01  4.557317E+01
            0.000000  0.312337  0.000000
 -1.285875E+01  6.927207E+00  7.726587E+00  2.464257E+01  3.131141E+01  3.254607E+01  3.395875E+01  3.983465E+01  4.554599E+01
            0.000000  0.315492  0.000000
 -1.292204E+01  7.014526E+00  7.812623E+00  2.466441E+01  3.136179E+01  3.270001E+01  3.404357E+01  3.977340E+01  4.551956E+01
            0.000000  0.318647  0.000000
 -1.294064E+01  7.101289E+00  7.910072E+00  2.470056E+01  3.141158E+01  3.285826E+01  3.412769E+01  3.971265E+01  4.549319E+01
            0.000000  0.321802  0.000000
 -1.294955E+01  7.187475E+00  8.009329E+00  2.473945E+01  3.146076E+01  3.301584E+01  3.421110E+01  3.965244E+01  4.546676E+01
            0.000000  0.324957  0.000000
 -1.295218E+01  7.273064E+00  8.109438E+00  2.477983E+01  3.150933E+01  3.317219E+01  3.429376E+01  3.959281E+01  4.544027E+01
            0.000000  0.328112  0.000000
 -1.294887E+01  7.358034E+00  8.210276E+00  2.482149E+01  3.155728E+01  3.332717E+01  3.437566E+01  3.953379E+01  4.541370E+01
            0.000000  0.331267  0.000000
 -1.293967E+01  7.442366E+00  8.311794E+00  2.486431E+01  3.160459E+01  3.348070E+01  3.445675E+01  3.947543E+01  4.538706E+01
            0.000000  0.334421  0.000000
 -1.292462E+01  7.526039E+00  8.413936E+00  2.490816E+01  3.165126E+01  3.363267E+01  3.453701E+01  3.941777E+01  4.536032E+01
            0.000000  0.337576  0.000000
 -1.290378E+01  7.609034E+00  8.516637E+00  2.495296E+01  3.169728E+01  3.378301E+01  3.461639E+01  3.936085E+01  4.533349E+01
            0.000000  0.340731  0.000000
 -1.287722E+01  7.691332E+00  8.619820E+00  2.499860E+01  3.174264E+01  3.393164E+01  3.469487E+01  3.930471E+01  4.530654E+01
            0.000000  0.343886  0.000000
 -1.284502E+01  7.772913E+00  8.723401E+00  2.504499E+01  3.178734E+01  3.407850E+01  3.477241E+01  3.924940E+01  4.527950E+01
            0.000000  0.347041  0.000000
 -1.280729E+01  7.853760E+00  8.827285E+00  2.509204E+01  3.183137E+01  3.422350E+01  3.484896E+01  3.919497E+01  4.525234E+01
            0.000000  0.350196  0.000000
 -1.276415E+01  7.933853E+00  8.931372E+00  2.513967E+01  3.187473E+01  3.436658E+01  3.492448E+01  3.914147E+01  4.522508E+01
            0.000000  0.353351  0.000000
 -1.271574E+01  8.013175E+00  9.035558E+00  2.518780E+01  3.191740E+01  3.450766E+01  3.499892E+01  3.908895E+01  4.519771E+01
            0.000000  0.356506  0.000000
 -1.266219E+01  8.091709E+00  9.139735E+00  2.523634E+01  3.195939E+01  3.464671E+01  3.507224E+01  3.903747E+01  4.517024E+01
            0.000000  0.359661  0.000000
 -1.260365E+01  8.169437E+00  9.243792E+00  2.528523E+01  3.200070E+01  3.478365E+01  3.514437E+01  3.898708E+01  4.514268E+01
            0.000000  0.362816  0.000000
 -1.254030E+01  8.246343E+00  9.347621E+00  2.533438E+01  3.204131E+01  3.491844E+01  3.521528E+01  3.893785E+01  4.511503E+01
            0.000000  0.365971  0.000000
 -1.247228E+01  8.322411E+00  9.451112E+00  2.538373E+01  3.208123E+01  3.505102E+01  3.528488E+01  3.888983E+01  4.508732E+01
            0.000000  0.369126  0.000000
 -1.239978E+01  8.397624E+00  9.554158E+00  2.543320E+01  3.212046E+01  3.518134E+01  3.535313E+01  3.884310E+01  4.505955E+01
            0.000000  0.372281  0.000000
 -1.232297E+01  8.471968E+00  9.656656E+00  2.548271E+01  3.215899E+01  3.530937E+01  3.541994E+01  3.879774E+01  4.503174E+01
            0.000000  0.375435  0.000000
 -1.224204E+01  8.545427E+00  9.758506E+00  2.553219E+01  3.219682E+01  3.543505E+01  3.548526E+01  3.875380E+01  4.500390E+01
            0.000000  0.378590  0.000000
 -1.215718E+01  8.617988E+00  9.859613E+00  2.558158E+01  3.223395E+01  3.554899E+01  3.555834E+01  3.871137E+01  4.497605E+01
            0.000000  0.381745  0.000000
 -1.206857E+01  8.689635E+00  9.959888E+00  2.563078E+01  3.227039E+01  3.561107E+01  3.567920E+01  3.867054E+01  4.494820E+01
            0.000000  0.384900  0.000000
 -1.197643E+01  8.760356E+00  1.005925E+01  2.567974E+01  3.230613E+01  3.567139E+01  3.579760E+01  3.863139E+01  4.492037E+01
            0.000000  0.388055  0.000000
 -1.188094E+01  8.830138E+00  1.015761E+01  2.572838E+01  3.234118E+01  3.572988E+01  3.591348E+01  3.859400E+01  4.489256E+01
            0.000000  0.391210  0.000000
 -1.178232E+01  8.898966E+00  1.025490E+01  2.577662E+01  3.237553E+01  3.578643E+01  3.602680E+01  3.855849E+01  4.486480E+01
            0.000000  0.394365  0.000000
 -1.168079E+01  8.966831E+00  1.035107E+01  2.582440E+01  3.240920E+01  3.584094E+01  3.613753E+01  3.852493E+01  4.483708E+01
            0.000000  0.397520  0.000000
 -1.157657E+01  9.033718E+00  1.044603E+01  2.587165E+01  3.244218E+01  3.589332E+01  3.624562E+01  3.849343E+01  4.480943E+01
            0.000000  0.400675  0.000000
 -1.146988E+01  9.099617E+00  1.053975E+01  2.591832E+01  3.247447E+01  3.594346E+01  3.635103E+01  3.846410E+01  4.478185E+01
            0.000000  0.403830  0.000000
 -1.136098E+01  9.164517E+00  1.063217E+01  2.596434E+01  3.250608E+01  3.599125E+01  3.645372E+01  3.843702E+01  4.475436E+01
            0.000000  0.406985  0.000000
 -1.125012E+01  9.228408E+00  1.072324E+01  2.600966E+01  3.253701E+01  3.603660E+01  3.655363E+01  3.841230E+01  4.472698E+01
            0.000000  0.410140  0.000000
 -1.113757E+01  9.291278E+00  1.081293E+01  2.605424E+01  3.256727E+01  3.607939E+01  3.665072E+01  3.839003E+01  4.469975E+01
            0.000000  0.413294  0.000000
 -1.102361E+01  9.353118E+00  1.090119E+01  2.609804E+01  3.259686E+01  3.611955E+01  3.674494E+01  3.837030E+01  4.467271E+01
            0.000000  0.416449  0.000000
 -1.090855E+01  9.413919E+00  1.098800E+01  2.614103E+01  3.262579E+01  3.615699E+01  3.683625E+01  3.835319E+01  4.464594E+01
            0.000000  0.419604  0.000000
 -1.079271E+01  9.473671E+00  1.107333E+01  2.618317E+01  3.265405E+01  3.619162E+01  3.692462E+01  3.833875E+01  4.461955E+01
            0.000000  0.422759  0.000000
 -1.067436E+01  9.532364E+00  1.115715E+01  2.622445E+01  3.268167E+01  3.622341E+01  3.701053E+01  3.832705E+01  4.459592E+01
            0.000000  0.425914  0.000000
 -1.045751E+01  9.589992E+00  1.123945E+01  2.626485E+01  3.270863E+01  3.625230E+01  3.711841E+01  3.831810E+01  4.467929E+01
            0.000000  0.429069  0.000000
 -1.022128E+01  9.646544E+00  1.132019E+01  2.630438E+01  3.273495E+01  3.627828E+01  3.722744E+01  3.831193E+01  4.478090E+01
            0.000000  0.432224  0.000000
 -1.002549E+01  9.702014E+00  1.139936E+01  2.634301E+01  3.276064E+01  3.630135E+01  3.732312E+01  3.830850E+01  4.483546E+01
            0.000000  0.435379  0.000000
 -9.841720E+00  9.756393E+00  1.147694E+01  2.638076E+01  3.278569E+01  3.632154E+01  3.741267E+01  3.830779E+01  4.487466E+01
            0.000000  0.438534  0.000000
 -9.663725E+00  9.809674E+00  1.155292E+01  2.641764E+01  3.281011E+01  3.633892E+01  3.749770E+01  3.830973E+01  4.490561E+01
            0.000000  0.441689  0.000000
 -9.489029E+00  9.861849E+00  1.162729E+01  2.645364E+01  3.283391E+01  3.635355E+01  3.757885E+01  3.831423E+01  4.493123E+01
            0.000000  0.444844  0.000000
 -9.316374E+00  9.912912E+00  1.170002E+01  2.648878E+01  3.285710E+01  3.636555E+01  3.765646E+01  3.832117E+01  4.495307E+01
            0.000000  0.447999  0.000000
 -9.145045E+00  9.962855E+00  1.177112E+01  2.652307E+01  3.287968E+01  3.637503E+01  3.773073E+01  3.833042E+01  4.497205E+01
            0.000000  0.451153  0.000000
 -8.974615E+00  1.001167E+01  1.184057E+01  2.655652E+01  3.290165E+01  3.638213E+01  3.780181E+01  3.834182E+01  4.498880E+01
            0.000000  0.454308  0.000000
 -8.804830E+00  1.005936E+01  1.190835E+01  2.658915E+01  3.292303E+01  3.638701E+01  3.786978E+01  3.835521E+01  4.500373E+01
            0.000000  0.457463  0.000000
 -8.635547E+00  1.010590E+01  1.197447E+01  2.662096E+01  3.294381E+01  3.638984E+01  3.793473E+01  3.837041E+01  4.501716E+01
            0.000000  0.460618  0.000000
 -8.466700E+00  1.015130E+01  1.203891E+01  2.665196E+01  3.296400E+01  3.639078E+01  3.799671E+01  3.838724E+01  4.502932E+01
            0.000000  0.463773  0.000000
 -8.298281E+00  1.019555E+01  1.210166E+01  2.668215E+01  3.298361E+01  3.639001E+01  3.805576E+01  3.840551E+01  4.504038E+01
            0.000000  0.466928  0.000000
 -8.130325E+00  1.023865E+01  1.216272E+01  2.671154E+01  3.300264E+01  3.638770E+01  3.811190E+01  3.842504E+01  4.505048E+01
            0.000000  0.470083  0.000000
 -7.962906E+00  1.028058E+01  1.222209E+01  2.674012E+01  3.302110E+01  3.638402E+01  3.816516E+01  3.844564E+01  4.505972E+01
            0.000000  0.473238  0.000000
 -7.796130E+00  1.032134E+01  1.227975E+01  2.676789E+01  3.303899E+01  3.637913E+01  3.821557E+01  3.846713E+01  4.506818E+01
            0.000000  0.476393  0.000000
 -7.630129E+00  1.036093E+01  1.233570E+01  2.679484E+01  3.305631E+01  3.637320E+01  3.826311E+01  3.848935E+01  4.507593E+01
            0.000000  0.479548  0.000000
 -7.465060E+00  1.039935E+01  1.238994E+01  2.682096E+01  3.307308E+01  3.636636E+01  3.830781E+01  3.851213E+01  4.508302E+01
            0.000000  0.482703  0.000000
 -7.301109E+00  1.043658E+01  1.244247E+01  2.684624E+01  3.308928E+01  3.635876E+01  3.834965E+01  3.853533E+01  4.508949E+01
            0.000000  0.485858  0.000000
 -7.138477E+00  1.047263E+01  1.249327E+01  2.687066E+01  3.310493E+01  3.635053E+01  3.838862E+01  3.855879E+01  4.509537E+01
            0.000000  0.489013  0.000000
 -6.977394E+00  1.050749E+01  1.254234E+01  2.689421E+01  3.312004E+01  3.634179E+01  3.842470E+01  3.858238E+01  4.510068E+01
            0.000000  0.492167  0.000000
 -6.818102E+00  1.054115E+01  1.258969E+01  2.691686E+01  3.313459E+01  3.633265E+01  3.845787E+01  3.860599E+01  4.510543E+01
            0.000000  0.495322  0.000000
 -6.660872E+00  1.057362E+01  1.263531E+01  2.693860E+01  3.314860E+01  3.632321E+01  3.848809E+01  3.862949E+01  4.510964E+01
            0.000000  0.498477  0.000000
 -6.505986E+00  1.060488E+01  1.267919E+01  2.695941E+01  3.316207E+01  3.631357E+01  3.851531E+01  3.865278E+01  4.511331E+01
            0.000000  0.501632  0.000000
 -6.353751E+00  1.063494E+01  1.272134E+01  2.697927E+01  3.317500E+01  3.630381E+01  3.853947E+01  3.867577E+01  4.511644E+01
            0.000000  0.504787  0.000000
 -6.204487E+00  1.066379E+01  1.276176E+01  2.699818E+01  3.318740E+01  3.629400E+01  3.856050E+01  3.869835E+01  4.511901E+01
            0.000000  0.507942  0.000000
 -6.058536E+00  1.069143E+01  1.280044E+01  2.701611E+01  3.319926E+01  3.628423E+01  3.857832E+01  3.872046E+01  4.512102E+01
            0.000000  0.511097  0.000000
 -5.916254E+00  1.071786E+01  1.283738E+01  2.703307E+01  3.321058E+01  3.627455E+01  3.859281E+01  3.874201E+01  4.512245E+01
            0.000000  0.514252  0.000000
 -5.778018E+00  1.074307E+01  1.287259E+01  2.704904E+01  3.322138E+01  3.626502E+01  3.860385E+01  3.876293E+01  4.512327E+01
            0.000000  0.517407  0.000000
 -5.644218E+00  1.076706E+01  1.290606E+01  2.706403E+01  3.323164E+01  3.625569E+01  3.861128E+01  3.878317E+01  4.512346E+01
            0.000000  0.520562  0.000000
 -5.515263E+00  1.078983E+01  1.293779E+01  2.707804E+01  3.324137E+01  3.624662E+01  3.861492E+01  3.880266E+01  4.512297E+01
            0.000000  0.523717  0.000000
 -5.391584E+00  1.081138E+01  1.296779E+01  2.709108E+01  3.325058E+01  3.623784E+01  3.861452E+01  3.882136E+01  4.512176E+01
            0.000000  0.526872  0.000000
 -5.273626E+00  1.083170E+01  1.299606E+01  2.710317E+01  3.325925E+01  3.622939E+01  3.860980E+01  3.883921E+01  4.511976E+01
            0.000000  0.530026  0.000000
 -5.161862E+00  1.085080E+01  1.302259E+01  2.711431E+01  3.326740E+01  3.622130E+01  3.860038E+01  3.885617E+01  4.511689E+01
            0.000000  0.533181  0.000000
 -5.056788E+00  1.086867E+01  1.304740E+01  2.712453E+01  3.327503E+01  3.621361E+01  3.858578E+01  3.887220E+01  4.511305E+01
            0.000000  0.536336  0.000000
 -4.958943E+00  1.088531E+01  1.307048E+01  2.713385E+01  3.328212E+01  3.620635E+01  3.856539E+01  3.888727E+01  4.510810E+01
            0.000000  0.539491  0.000000
 -4.868914E+00  1.090072E+01  1.309183E+01  2.714231E+01  3.328870E+01  3.619954E+01  3.853834E+01  3.890134E+01  4.510186E+01
            0.000000  0.542646  0.000000
 -4.787369E+00  1.091491E+01  1.311147E+01  2.714993E+01  3.329474E+01  3.619320E+01  3.850341E+01  3.891439E+01  4.509406E+01
            0.000000  0.545801  0.000000
 -4.715119E+00  1.092786E+01  1.312938E+01  2.715674E+01  3.330026E+01  3.618735E+01  3.845876E+01  3.892638E+01  4.508430E+01
            0.000000  0.548956  0.000000
 -4.653232E+00  1.093958E+01  1.314558E+01  2.716278E+01  3.330525E+01  3.618201E+01  3.840141E+01  3.893730E+01  4.507195E+01
            0.000000  0.552111  0.000000
 -4.603349E+00  1.095006E+01  1.316006E+01  2.716807E+01  3.330972E+01  3.617719E+01  3.832591E+01  3.894713E+01  4.505585E+01
            0.000000  0.555266  0.000000
 -4.568641E+00  1.095932E+01  1.317283E+01  2.717266E+01  3.331367E+01  3.617291E+01  3.822026E+01  3.895583E+01  4.503343E+01
            0.000000  0.558421  0.000000
 -4.558898E+00  1.096734E+01  1.318389E+01  2.717656E+01  3.331708E+01  3.616918E+01  3.804408E+01  3.896341E+01  4.499614E+01
            0.000000  0.561576  0.000000
 -4.613560E+00  1.097413E+01  1.319325E+01  2.717981E+01  3.331998E+01  3.616600E+01  3.762245E+01  3.896985E+01  4.490920E+01
            0.000000  0.564731  0.000000
 -4.525153E+00  1.097968E+01  1.320090E+01  2.718243E+01  3.332234E+01  3.616340E+01  3.789067E+01  3.897513E+01  4.497873E+01
            0.000000  0.567886  0.000000
 -4.475885E+00  1.098400E+01  1.320685E+01  2.718445E+01  3.332418E+01  3.616136E+01  3.799557E+01  3.897924E+01  4.500777E+01
            0.000000  0.571040  0.000000
 -4.444936E+00  1.098709E+01  1.321110E+01  2.718588E+01  3.332550E+01  3.615991E+01  3.804773E+01  3.898219E+01  4.502265E+01
            0.000000  0.574195  0.000000
 -4.427209E+00  1.098894E+01  1.321365E+01  2.718673E+01  3.332629E+01  3.615903E+01  3.807434E+01  3.898396E+01  4.503034E+01
            0.000000  0.577350  0.000000
 -4.421402E+00  1.098955E+01  1.321450E+01  2.718701E+01  3.332655E+01  3.615874E+01  3.808262E+01  3.898455E+01  4.503274E+01
            0.003175  0.577350  0.000000
 -4.462747E+00  1.098968E+01  1.321810E+01  2.718811E+01  3.332690E+01  3.615854E+01  3.808248E+01  3.898418E+01  4.503246E+01
            0.006349  0.577350  0.000000
 -4.584428E+00  1.099006E+01  1.322882E+01  2.719138E+01  3.332793E+01  3.615792E+01  3.808206E+01  3.898309E+01  4.503161E+01
            0.009524  0.577350  0.000000
 -4.780000E+00  1.099070E+01  1.324645E+01  2.719682E+01  3.332966E+01  3.615690E+01  3.808136E+01  3.898127E+01  4.503019E+01
            0.012698  0.577350  0.000000
 -5.040425E+00  1.099159E+01  1.327063E+01  2.720437E+01  3.333208E+01  3.615548E+01  3.808038E+01  3.897873E+01  4.502821E+01
            0.015873  0.577350  0.000000
 -5.355760E+00  1.099274E+01  1.330094E+01  2.721398E+01  3.333519E+01  3.615364E+01  3.807913E+01  3.897546E+01  4.502567E+01
            0.019048  0.577350  0.000000
 -5.716482E+00  1.099414E+01  1.333682E+01  2.722558E+01  3.333899E+01  3.615141E+01  3.807761E+01  3.897148E+01  4.502258E+01
            0.022222  0.577350  0.000000
 -6.114248E+00  1.099579E+01  1.337771E+01  2.723908E+01  3.334347E+01  3.614876E+01  3.807581E+01  3.896679E+01  4.501895E+01
            0.025397  0.577350  0.000000
 -6.542186E+00  1.099770E+01  1.342301E+01  2.725438E+01  3.334864E+01  3.614571E+01  3.807376E+01  3.896140E+01  4.501478E+01
            0.028571  0.577350  0.000000
 -6.994899E+00  1.099985E+01  1.347211E+01  2.727136E+01  3.335450E+01  3.614226E+01  3.807144E+01  3.895532E+01  4.501009E+01
            0.031746  0.577350  0.000000
 -7.468324E+00  1.100226E+01  1.352443E+01  2.728990E+01  3.336105E+01  3.613841E+01  3.806886E+01  3.894855E+01  4.500489E+01
            0.034921  0.577350  0.000000
 -7.959545E+00  1.100491E+01  1.357942E+01  2.730985E+01  3.336827E+01  3.613416E+01  3.806603E+01  3.894110E+01  4.499920E+01
            0.038095  0.577350  0.000000
 -8.466622E+00  1.100782E+01  1.363658E+01  2.733107E+01  3.337618E+01  3.612951E+01  3.806295E+01  3.893299E+01  4.499302E+01
            0.041270  0.577350  0.000000
 -8.988443E+00  1.101097E+01  1.369543E+01  2.735341E+01  3.338476E+01  3.612446E+01  3.805962E+01  3.892422E+01  4.498637E+01
            0.044444  0.577350  0.000000
 -9.524611E+00  1.101436E+01  1.375557E+01  2.737667E+01  3.339402E+01  3.611902E+01  3.805604E+01  3.891482E+01  4.497927E+01
            0.047619  0.577350  0.000000
 -1.007538E+01  1.101799E+01  1.381662E+01  2.740070E+01  3.340395E+01  3.611319E+01  3.805220E+01  3.890478E+01  4.497175E+01
            0.050794  0.577350  0.000000
 -1.064163E+01  1.102187E+01  1.387825E+01  2.742530E+01  3.341455E+01  3.610697E+01  3.804811E+01  3.889414E+01  4.496381E+01
            0.053968  0.577350  0.000000
 -1.122486E+01  1.102598E+01  1.394018E+01  2.745027E+01  3.342582E+01  3.610036E+01  3.804375E+01  3.888289E+01  4.495547E+01
            0.057143  0.577350  0.000000
 -1.182730E+01  1.103033E+01  1.400214E+01  2.747539E+01  3.343775E+01  3.609338E+01  3.803910E+01  3.887106E+01  4.494677E+01
            0.060317  0.577350  0.000000
 -1.245118E+01  1.103491E+01  1.406390E+01  2.750052E+01  3.345034E+01  3.608601E+01  3.803416E+01  3.885866E+01  4.493772E+01
            0.063492  0.577350  0.000000
 -1.302716E+01  1.103972E+01  1.412528E+01  2.753123E+01  3.346358E+01  3.607826E+01  3.802909E+01  3.884571E+01  4.492834E+01
            0.066667  0.577350  0.000000
 -1.160562E+01  1.104475E+01  1.418718E+01  2.772118E+01  3.347747E+01  3.607014E+01  3.802890E+01  3.883223E+01  4.491872E+01
            0.069841  0.577350  0.000000
 -9.052685E+00  1.105000E+01  1.425086E+01  2.798321E+01  3.349200E+01  3.606166E+01  3.803130E+01  3.881823E+01  4.490884E+01
            0.073016  0.577350  0.000000
 -7.353624E+00  1.105547E+01  1.431539E+01  2.816350E+01  3.350718E+01  3.605281E+01  3.803135E+01  3.880373E+01  4.489867E+01
            0.076190  0.577350  0.000000
 -5.868239E+00  1.106116E+01  1.438101E+01  2.831417E+01  3.352298E+01  3.604360E+01  3.803061E+01  3.878875E+01  4.488826E+01
            0.079365  0.577350  0.000000
 -4.360257E+00  1.106705E+01  1.444787E+01  2.844892E+01  3.353941E+01  3.603404E+01  3.802944E+01  3.877331E+01  4.487764E+01
            0.082540  0.577350  0.000000
 -2.504823E+00  1.107314E+01  1.451604E+01  2.857314E+01  3.355645E+01  3.602412E+01  3.802799E+01  3.875742E+01  4.486683E+01
            0.085714  0.577350  0.000000
  2.134942E+00  1.107942E+01  1.458558E+01  2.868969E+01  3.357411E+01  3.601387E+01  3.802632E+01  3.874111E+01  4.485586E+01
            0.088889  0.577350  0.000000
  3.734524E+00  1.108590E+01  1.465650E+01  2.880034E+01  3.359236E+01  3.600327E+01  3.802447E+01  3.872440E+01  4.484475E+01
            0.092063  0.577350  0.000000
  4.710779E+00  1.109257E+01  1.472882E+01  2.890626E+01  3.361121E+01  3.599235E+01  3.802245E+01  3.870730E+01  4.483353E+01
            0.095238  0.577350  0.000000
  5.431321E+00  1.109941E+01  1.480250E+01  2.900830E+01  3.363064E+01  3.598110E+01  3.802027E+01  3.868983E+01  4.482222E+01
            0.098413  0.577350  0.000000
  6.001671E+00  1.110643E+01  1.487751E+01  2.910708E+01  3.365065E+01  3.596953E+01  3.801792E+01  3.867202E+01  4.481083E+01
            0.101587  0.577350  0.000000
  6.470454E+00  1.111361E+01  1.495379E+01  2.920307E+01  3.367122E+01  3.595766E+01  3.801540E+01  3.865387E+01  4.479939E+01
            0.104762  0.577350  0.000000
  6.864916E+00  1.112095E+01  1.503126E+01  2.929665E+01  3.369234E+01  3.594548E+01  3.801270E+01  3.863542E+01  4.478793E+01
            0.107937  0.577350  0.000000
  7.202139E+00  1.112845E+01  1.510983E+01  2.938813E+01  3.371401E+01  3.593300E+01  3.800979E+01  3.861668E+01  4.477645E+01
            0.111111  0.577350  0.000000
  7.493650E+00  1.113609E+01  1.518941E+01  2.947774E+01  3.373620E+01  3.592024E+01  3.800666E+01  3.859767E+01  4.476498E+01
            0.114286  0.577350  0.000000
  7.747659E+00  1.114387E+01  1.526989E+01  2.956569E+01  3.375890E+01  3.590720E+01  3.800329E+01  3.857840E+01  4.475354E+01
            0.117460  0.577350  0.000000
  7.970243E+00  1.115178E+01  1.535114E+01  2.965215E+01  3.378211E+01  3.589390E+01  3.799966E+01  3.855891E+01  4.474214E+01
            0.120635  0.577350  0.000000
  8.166049E+00  1.115981E+01  1.543306E+01  2.973725E+01  3.380581E+01  3.588033E+01  3.799573E+01  3.853920E+01  4.473081E+01
            0.123810  0.577350  0.000000
  8.338719E+00  1.116796E+01  1.551551E+01  2.982112E+01  3.382997E+01  3.586652E+01  3.799147E+01  3.851930E+01  4.471955E+01
            0.126984  0.577350  0.000000
  8.491168E+00  1.117622E+01  1.559837E+01  2.990384E+01  3.385460E+01  3.585247E+01  3.798687E+01  3.849922E+01  4.470839E+01
            0.130159  0.577350  0.000000
  8.625764E+00  1.118457E+01  1.568152E+01  2.998550E+01  3.387966E+01  3.583819E+01  3.798188E+01  3.847898E+01  4.469733E+01
            0.133333  0.577350  0.000000
  8.744466E+00  1.119302E+01  1.576484E+01  3.006617E+01  3.390515E+01  3.582369E+01  3.797649E+01  3.845860E+01  4.468640E+01
            0.136508  0.577350  0.000000
  8.848907E+00  1.120156E+01  1.584821E+01  3.014590E+01  3.393104E+01  3.580899E+01  3.797065E+01  3.843810E+01  4.467561E+01
            0.139683  0.577350  0.000000
  8.940463E+00  1.121018E+01  1.593153E+01  3.022474E+01  3.395733E+01  3.579410E+01  3.796434E+01  3.841749E+01  4.466497E+01
            0.142857  0.577350  0.000000
  9.020306E+00  1.121886E+01  1.601469E+01  3.030273E+01  3.398398E+01  3.577902E+01  3.795753E+01  3.839680E+01  4.465449E+01
            0.146032  0.577350  0.000000
  9.089439E+00  1.122761E+01  1.609759E+01  3.037990E+01  3.401097E+01  3.576378E+01  3.795020E+01  3.837603E+01  4.464420E+01
            0.149206  0.577350  0.000000
  9.148723E+00  1.123641E+01  1.618013E+01  3.045627E+01  3.403830E+01  3.574838E+01  3.794230E+01  3.835522E+01  4.463409E+01
            0.152381  0.577350  0.000000
  9.198904E+00  1.124526E+01  1.626224E+01  3.053186E+01  3.406593E+01  3.573284E+01  3.793383E+01  3.833436E+01  4.462418E+01
            0.155556  0.577350  0.000000
  9.240625E+00  1.125416E+01  1.634384E+01  3.060668E+01  3.409385E+01  3.571717E+01  3.792476E+01  3.831349E+01  4.461449E+01
            0.158730  0.577350  0.000000
  9.274446E+00  1.126308E+01  1.642484E+01  3.068073E+01  3.412203E+01  3.570139E+01  3.791506E+01  3.829261E+01  4.460503E+01
            0.161905  0.577350  0.000000
  9.300851E+00  1.127204E+01  1.650519E+01  3.075403E+01  3.415045E+01  3.568550E+01  3.790471E+01  3.827175E+01  4.459581E+01
            0.165079  0.577350  0.000000
  9.320259E+00  1.128101E+01  1.658482E+01  3.082656E+01  3.417908E+01  3.566953E+01  3.789371E+01  3.825092E+01  4.458684E+01
            0.168254  0.577350  0.000000
  9.333031E+00  1.129000E+01  1.666367E+01  3.089832E+01  3.420790E+01  3.565349E+01  3.788203E+01  3.823013E+01  4.457813E+01
            0.171429  0.577350  0.000000
  9.339474E+00  1.129899E+01  1.674169E+01  3.096931E+01  3.423689E+01  3.563739E+01  3.786966E+01  3.820940E+01  4.456970E+01
            0.174603  0.577350  0.000000
  9.339849E+00  1.130799E+01  1.681883E+01  3.103950E+01  3.426602E+01  3.562125E+01  3.785658E+01  3.818875E+01  4.456156E+01
            0.177778  0.577350  0.000000
  9.334371E+00  1.131697E+01  1.689505E+01  3.110887E+01  3.429525E+01  3.560508E+01  3.784281E+01  3.816820E+01  4.455372E+01
            0.180952  0.577350  0.000000
  9.323220E+00  1.132594E+01  1.697030E+01  3.117742E+01  3.432458E+01  3.558891E+01  3.782831E+01  3.814775E+01  4.454619E+01
            0.184127  0.577350  0.000000
  9.306529E+00  1.133489E+01  1.704454E+01  3.124510E+01  3.435396E+01  3.557274E+01  3.781310E+01  3.812744E+01  4.453898E+01
            0.187302  0.577350  0.000000
  9.284402E+00  1.134382E+01  1.711773E+01  3.131190E+01  3.438337E+01  3.555659E+01  3.779716E+01  3.810726E+01  4.453211E+01
            0.190476  0.577350  0.000000
  9.256904E+00  1.135271E+01  1.718983E+01  3.137778E+01  3.441277E+01  3.554047E+01  3.778050E+01  3.808724E+01  4.452557E+01
            0.193651  0.577350  0.000000
  9.224067E+00  1.136156E+01  1.726081E+01  3.144271E+01  3.444215E+01  3.552441E+01  3.776312E+01  3.806740E+01  4.451939E+01
            0.196825  0.577350  0.000000
  9.185892E+00  1.137037E+01  1.733064E+01  3.150665E+01  3.447146E+01  3.550842E+01  3.774502E+01  3.804775E+01  4.451356E+01
            0.200000  0.577350  0.000000
  9.142347E+00  1.137912E+01  1.739927E+01  3.156956E+01  3.450068E+01  3.549252E+01  3.772620E+01  3.802831E+01  4.450811E+01
            0.203175  0.577350  0.000000
  9.093366E+00  1.138782E+01  1.746667E+01  3.163139E+01  3.452978E+01  3.547671E+01  3.770668E+01  3.800910E+01  4.450303E+01
            0.206349  0.577350  0.000000
  9.038852E+00  1.139645E+01  1.753280E+01  3.169210E+01  3.455872E+01  3.546103E+01  3.768646E+01  3.799012E+01  4.449833E+01
            0.209524  0.577350  0.000000
  8.978680E+00  1.140501E+01  1.759763E+01  3.175167E+01  3.458748E+01  3.544547E+01  3.766556E+01  3.797140E+01  4.449403E+01
            0.212698  0.577350  0.000000
  8.913034E+00  1.141349E+01  1.766139E+01  3.181409E+01  3.461601E+01  3.543007E+01  3.764430E+01  3.795296E+01  4.449053E+01
            0.215873  0.577350  0.000000
  8.854491E+00  1.142189E+01  1.773234E+01  3.202778E+01  3.464429E+01  3.541483E+01  3.763454E+01  3.793482E+01  4.450292E+01
            0.219048  0.577350  0.000000
  8.792132E+00  1.143020E+01  1.779931E+01  3.227367E+01  3.467228E+01  3.539977E+01  3.762714E+01  3.791698E+01  4.451943E+01
            0.222222  0.577350  0.000000
  8.716503E+00  1.143841E+01  1.785716E+01  3.244150E+01  3.469995E+01  3.538491E+01  3.761260E+01  3.789947E+01  4.452823E+01
            0.225397  0.577350  0.000000
  8.631809E+00  1.144651E+01  1.790994E+01  3.258200E+01  3.472726E+01  3.537026E+01  3.759499E+01  3.788231E+01  4.453448E+01
            0.228571  0.577350  0.000000
  8.538772E+00  1.145451E+01  1.795873E+01  3.270693E+01  3.475418E+01  3.535584E+01  3.757530E+01  3.786550E+01  4.453941E+01
            0.231746  0.577350  0.000000
  8.437442E+00  1.146239E+01  1.800404E+01  3.282106E+01  3.478068E+01  3.534166E+01  3.755394E+01  3.784908E+01  4.454350E+01
            0.234921  0.577350  0.000000
  8.327625E+00  1.147015E+01  1.804615E+01  3.292691E+01  3.480672E+01  3.532774E+01  3.753114E+01  3.783306E+01  4.454701E+01
            0.238095  0.577350  0.000000
  8.208961E+00  1.147777E+01  1.808524E+01  3.302603E+01  3.483227E+01  3.531409E+01  3.750705E+01  3.781745E+01  4.455011E+01
            0.241270  0.577350  0.000000
  8.080998E+00  1.148526E+01  1.812144E+01  3.311942E+01  3.485729E+01  3.530072E+01  3.748178E+01  3.780228E+01  4.455289E+01
            0.244444  0.577350  0.000000
  7.943164E+00  1.149260E+01  1.815485E+01  3.320778E+01  3.488175E+01  3.528766E+01  3.745542E+01  3.778755E+01  4.455544E+01
            0.247619  0.577350  0.000000
  7.794785E+00  1.149979E+01  1.818553E+01  3.329159E+01  3.490561E+01  3.527492E+01  3.742803E+01  3.777329E+01  4.455780E+01
            0.250794  0.577350  0.000000
  7.635074E+00  1.150683E+01  1.821352E+01  3.337122E+01  3.492885E+01  3.526250E+01  3.739969E+01  3.775951E+01  4.456001E+01
            0.253968  0.577350  0.000000
  7.463150E+00  1.151369E+01  1.823887E+01  3.344694E+01  3.495142E+01  3.525043E+01  3.737047E+01  3.774622E+01  4.456209E+01
            0.257143  0.577350  0.000000
  7.278151E+00  1.152039E+01  1.826162E+01  3.351895E+01  3.497329E+01  3.523872E+01  3.734046E+01  3.773345E+01  4.456409E+01
            0.260317  0.577350  0.000000
  7.079873E+00  1.152690E+01  1.828184E+01  3.358741E+01  3.499444E+01  3.522738E+01  3.730986E+01  3.772120E+01  4.456601E+01
            0.263492  0.577350  0.000000
  6.871834E+00  1.153323E+01  1.829988E+01  3.365256E+01  3.501483E+01  3.521643E+01  3.727929E+01  3.770949E+01  4.456790E+01
            0.266667  0.577350  0.000000
  6.675277E+00  1.153936E+01  1.831714E+01  3.371505E+01  3.503442E+01  3.520589E+01  3.725118E+01  3.769833E+01  4.456988E+01
            0.269841  0.577350  0.000000
  6.579998E+00  1.154529E+01  1.833918E+01  3.377708E+01  3.505318E+01  3.519578E+01  3.723467E+01  3.768773E+01  4.457240E+01
            0.273016  0.577350  0.000000
  6.784726E+00  1.155101E+01  1.837856E+01  3.384336E+01  3.507106E+01  3.518613E+01  3.724962E+01  3.767770E+01  4.457634E+01
            0.276190  0.577350  0.000000
  7.256184E+00  1.155651E+01  1.843537E+01  3.391319E+01  3.508801E+01  3.517698E+01  3.729403E+01  3.766824E+01  4.458148E+01
            0.279365  0.577350  0.000000
  7.674222E+00  1.156179E+01  1.848942E+01  3.397845E+01  3.510390E+01  3.516845E+01  3.733439E+01  3.765937E+01  4.458616E+01
            0.282540  0.577350  0.000000
  7.964139E+00  1.156683E+01  1.853395E+01  3.403682E+01  3.511846E+01  3.516080E+01  3.736083E+01  3.765108E+01  4.458995E+01
            0.285714  0.577350  0.000000
  8.172525E+00  1.157164E+01  1.857139E+01  3.408947E+01  3.513057E+01  3.515515E+01  3.737792E+01  3.764338E+01  4.459312E+01
            0.288889  0.577350  0.000000
  8.333850E+00  1.157619E+01  1.860399E+01  3.413738E+01  3.513565E+01  3.515607E+01  3.738960E+01  3.763627E+01  4.459587E+01
            0.292063  0.577350  0.000000
  8.465537E+00  1.158049E+01  1.863296E+01  3.418109E+01  3.513240E+01  3.516484E+01  3.739797E+01  3.762974E+01  4.459830E+01
            0.295238  0.577350  0.000000
  8.576604E+00  1.158453E+01  1.865895E+01  3.422089E+01  3.512696E+01  3.517534E+01  3.740420E+01  3.762380E+01  4.460047E+01
            0.298413  0.577350  0.000000
  8.672173E+00  1.158829E+01  1.868235E+01  3.425698E+01  3.512134E+01  3.518556E+01  3.740898E+01  3.761843E+01  4.460242E+01
            0.301587  0.577350  0.000000
  8.755413E+00  1.159177E+01  1.870338E+01  3.428947E+01  3.511598E+01  3.519505E+01  3.741276E+01  3.761362E+01  4.460418E+01
            0.304762  0.577350  0.000000
  8.828403E+00  1.159497E+01  1.872222E+01  3.431848E+01  3.511101E+01  3.520368E+01  3.741586E+01  3.760937E+01  4.460574E+01
            0.307937  0.577350  0.000000
  8.892546E+00  1.159786E+01  1.873897E+01  3.434409E+01  3.510650E+01  3.521141E+01  3.741851E+01  3.760566E+01  4.460713E+01
            0.311111  0.577350  0.000000
  8.948792E+00  1.160045E+01  1.875371E+01  3.436637E+01  3.510248E+01  3.521821E+01  3.742084E+01  3.760247E+01  4.460835E+01
            0.314286  0.577350  0.000000
  8.997760E+00  1.160273E+01  1.876650E+01  3.438541E+01  3.509896E+01  3.522408E+01  3.742297E+01  3.759979E+01  4.460940E+01
            0.317460  0.577350  0.000000
  9.039805E+00  1.160468E+01  1.877736E+01  3.440126E+01  3.509597E+01  3.522901E+01  3.742494E+01  3.759759E+01  4.461028E+01
            0.320635  0.577350  0.000000
  9.075050E+00  1.160630E+01  1.878631E+01  3.441399E+01  3.509350E+01  3.523301E+01  3.742677E+01  3.759585E+01  4.461099E+01
            0.323810  0.577350  0.000000
  9.103398E+00  1.160757E+01  1.879334E+01  3.442369E+01  3.509158E+01  3.523610E+01  3.742842E+01  3.759455E+01  4.461154E+01
            0.326984  0.577350  0.000000
  9.124511E+00  1.160850E+01  1.879843E+01  3.443040E+01  3.509020E+01  3.523828E+01  3.742982E+01  3.759365E+01  4.461192E+01
            0.330159  0.577350  0.000000
  9.137768E+00  1.160906E+01  1.880152E+01  3.443420E+01  3.508937E+01  3.523957E+01  3.743084E+01  3.759314E+01  4.461213E+01
            0.333333  0.577350  0.000000
  9.142170E+00  1.160925E+01  1.880256E+01  3.443515E+01  3.508909E+01  3.523999E+01  3.743128E+01  3.759297E+01  4.461215E+01
            0.331754  0.574614  0.000000
  9.137020E+00  1.160906E+01  1.880148E+01  3.443398E+01  3.508937E+01  3.523958E+01  3.743078E+01  3.759312E+01  4.461209E+01
            0.330174  0.571878  0.000000
  9.119423E+00  1.160848E+01  1.879807E+01  3.443004E+01  3.509019E+01  3.523836E+01  3.742908E+01  3.759356E+01  4.461183E+01
            0.328594  0.569141  0.000000
  9.085785E+00  1.160750E+01  1.879206E+01  3.442335E+01  3.509155E+01  3.523637E+01  3.742561E+01  3.759424E+01  4.461134E+01
            0.327014  0.566405  0.000000
  9.030065E+00  1.160610E+01  1.878299E+01  3.441389E+01  3.509343E+01  3.523364E+01  3.741946E+01  3.759514E+01  4.461059E+01
            0.325434  0.563669  0.000000
  8.940965E+00  1.160429E+01  1.877000E+01  3.440155E+01  3.509583E+01  3.523022E+01  3.740908E+01  3.759622E+01  4.460951E+01
            0.323855  0.560933  0.000000
  8.792724E+00  1.160204E+01  1.875121E+01  3.438593E+01  3.509870E+01  3.522618E+01  3.739113E+01  3.759744E+01  4.460796E+01
            0.322275  0.558196  0.000000
  8.492247E+00  1.159934E+01  1.871994E+01  3.436529E+01  3.510199E+01  3.522159E+01  3.735453E+01  3.759877E+01  4.460550E+01
            0.320695  0.555460  0.000000
  7.881350E+00  1.159618E+01  1.866871E+01  3.433764E+01  3.510563E+01  3.521656E+01  3.728370E+01  3.760017E+01  4.460144E+01
            0.319115  0.552724  0.000000
  8.079706E+00  1.159255E+01  1.867503E+01  3.432575E+01  3.510949E+01  3.521124E+01  3.730282E+01  3.760161E+01  4.460057E+01
            0.317536  0.549988  0.000000
  8.382702E+00  1.158844E+01  1.868774E+01  3.431315E+01  3.511336E+01  3.520587E+01  3.733684E+01  3.760304E+01  4.460022E+01
            0.315956  0.547251  0.000000
  8.660160E+00  1.158383E+01  1.869795E+01  3.429734E+01  3.511691E+01  3.520081E+01  3.737143E+01  3.760444E+01  4.459985E+01
            0.314376  0.544515  0.000000
  8.914400E+00  1.157870E+01  1.870561E+01  3.427853E+01  3.511963E+01  3.519659E+01  3.740629E+01  3.760577E+01  4.459947E+01
            0.312796  0.541779  0.000000
  9.148188E+00  1.157306E+01  1.871075E+01  3.425693E+01  3.512081E+01  3.519395E+01  3.744124E+01  3.760699E+01  4.459909E+01
            0.311216  0.539043  0.000000
  9.363804E+00  1.156687E+01  1.871339E+01  3.423274E+01  3.511972E+01  3.519365E+01  3.747613E+01  3.760807E+01  4.459872E+01
            0.309637  0.536306  0.000000
  9.563146E+00  1.156013E+01  1.871355E+01  3.420615E+01  3.511596E+01  3.519611E+01  3.751080E+01  3.760897E+01  4.459837E+01
            0.308057  0.533570  0.000000
  9.747818E+00  1.155282E+01  1.871125E+01  3.417733E+01  3.510964E+01  3.520124E+01  3.754512E+01  3.760966E+01  4.459805E+01
            0.306477  0.530834  0.000000
  9.919180E+00  1.154493E+01  1.870650E+01  3.414644E+01  3.510119E+01  3.520863E+01  3.757895E+01  3.761011E+01  4.459776E+01
            0.304897  0.528098  0.000000
  1.007841E+01  1.153644E+01  1.869934E+01  3.411365E+01  3.509111E+01  3.521781E+01  3.761029E+01  3.761218E+01  4.459753E+01
            0.303318  0.525361  0.000000
  1.022651E+01  1.152734E+01  1.868977E+01  3.407908E+01  3.507973E+01  3.522845E+01  3.761016E+01  3.764468E+01  4.459735E+01
            0.301738  0.522625  0.000000
  1.036437E+01  1.151762E+01  1.867782E+01  3.404287E+01  3.506731E+01  3.524033E+01  3.760969E+01  3.767637E+01  4.459723E+01
            0.300158  0.519889  0.000000
  1.049276E+01  1.150725E+01  1.866349E+01  3.400515E+01  3.505402E+01  3.525329E+01  3.760886E+01  3.770715E+01  4.459719E+01
            0.298578  0.517153  0.000000
  1.061238E+01  1.149623E+01  1.864682E+01  3.396601E+01  3.503997E+01  3.526724E+01  3.760763E+01  3.773694E+01  4.459723E+01
            0.296998  0.514416  0.000000
  1.072381E+01  1.148454E+01  1.862781E+01  3.392556E+01  3.502523E+01  3.528211E+01  3.760599E+01  3.776566E+01  4.459735E+01
            0.295419  0.511680  0.000000
  1.082761E+01  1.147217E+01  1.860648E+01  3.388389E+01  3.500986E+01  3.529786E+01  3.760389E+01  3.779325E+01  4.459758E+01
            0.293839  0.508944  0.000000
  1.092426E+01  1.145909E+01  1.858284E+01  3.384109E+01  3.499390E+01  3.531447E+01  3.760131E+01  3.781964E+01  4.459790E+01
            0.292259  0.506208  0.000000
  1.101418E+01  1.144530E+01  1.855690E+01  3.379723E+01  3.497738E+01  3.533191E+01  3.759824E+01  3.784479E+01  4.459833E+01
            0.290679  0.503471  0.000000
  1.109777E+01  1.143079E+01  1.852869E+01  3.375237E+01  3.496031E+01  3.535017E+01  3.759463E+01  3.786864E+01  4.459887E+01
            0.289100  0.500735  0.000000
  1.117537E+01  1.141553E+01  1.849820E+01  3.370659E+01  3.494273E+01  3.536924E+01  3.759048E+01  3.789116E+01  4.459953E+01
            0.287520  0.497999  0.000000
  1.124731E+01  1.139951E+01  1.846545E+01  3.365994E+01  3.492464E+01  3.538910E+01  3.758576E+01  3.791230E+01  4.460030E+01
            0.285940  0.495263  0.000000
  1.131388E+01  1.138273E+01  1.843046E+01  3.361246E+01  3.490606E+01  3.540977E+01  3.758044E+01  3.793203E+01  4.460119E+01
            0.284360  0.492526  0.000000
  1.136516E+01  1.137534E+01  1.839324E+01  3.356421E+01  3.488699E+01  3.543122E+01  3.757451E+01  3.795032E+01  4.460221E+01
            0.282780  0.489790  0.000000
  1.134680E+01  1.143194E+01  1.835380E+01  3.351523E+01  3.486743E+01  3.545345E+01  3.756794E+01  3.796715E+01  4.460334E+01
            0.281201  0.487054  0.000000
  1.132763E+01  1.148388E+01  1.831214E+01  3.346556E+01  3.484741E+01  3.547647E+01  3.756071E+01  3.798249E+01  4.460460E+01
            0.279621  0.484318  0.000000
  1.130764E+01  1.153138E+01  1.826828E+01  3.341522E+01  3.482691E+01  3.550026E+01  3.755282E+01  3.799632E+01  4.460598E+01
            0.278041  0.481581  0.000000
  1.128681E+01  1.157462E+01  1.822224E+01  3.336426E+01  3.480594E+01  3.552482E+01  3.754423E+01  3.800862E+01  4.460747E+01
            0.276461  0.478845  0.000000
  1.126515E+01  1.161378E+01  1.817402E+01  3.331270E+01  3.478450E+01  3.555014E+01  3.753494E+01  3.801937E+01  4.460908E+01
            0.274882  0.476109  0.000000
  1.124262E+01  1.164900E+01  1.812363E+01  3.326056E+01  3.476260E+01  3.557623E+01  3.752492E+01  3.802855E+01  4.461080E+01
            0.273302  0.473372  0.000000
  1.121923E+01  1.168043E+01  1.807109E+01  3.320788E+01  3.474023E+01  3.560307E+01  3.751417E+01  3.803616E+01  4.461262E+01
            0.271722  0.470636  0.000000
  1.119497E+01  1.170821E+01  1.801640E+01  3.315467E+01  3.471738E+01  3.563066E+01  3.750266E+01  3.804218E+01  4.461455E+01
            0.270142  0.467900  0.000000
  1.116981E+01  1.173245E+01  1.795959E+01  3.310097E+01  3.469407E+01  3.565899E+01  3.749040E+01  3.804658E+01  4.461657E+01
            0.268562  0.465164  0.000000
  1.114377E+01  1.175328E+01  1.790065E+01  3.304678E+01  3.467028E+01  3.568806E+01  3.747736E+01  3.804938E+01  4.461868E+01
            0.266983  0.462427  0.000000
  1.111681E+01  1.177080E+01  1.783960E+01  3.299214E+01  3.464602E+01  3.571784E+01  3.746355E+01  3.805054E+01  4.462088E+01
            0.265403  0.459691  0.000000
  1.108894E+01  1.178511E+01  1.777645E+01  3.293707E+01  3.462127E+01  3.574835E+01  3.744895E+01  3.805007E+01  4.462315E+01
            0.263823  0.456955  0.000000
  1.106015E+01  1.179629E+01  1.771122E+01  3.288159E+01  3.459604E+01  3.577955E+01  3.743356E+01  3.804794E+01  4.462548E+01
            0.262243  0.454219  0.000000
  1.103042E+01  1.180444E+01  1.764390E+01  3.282571E+01  3.457032E+01  3.581144E+01  3.741738E+01  3.804416E+01  4.462787E+01
            0.260664  0.451482  0.000000
  1.099975E+01  1.180963E+01  1.757452E+01  3.276948E+01  3.454411E+01  3.584399E+01  3.740040E+01  3.803871E+01  4.463031E+01
            0.259084  0.448746  0.000000
  1.096814E+01  1.181193E+01  1.750309E+01  3.271290E+01  3.451740E+01  3.587720E+01  3.738264E+01  3.803158E+01  4.463279E+01
            0.257504  0.446010  0.000000
  1.093557E+01  1.181143E+01  1.742960E+01  3.265601E+01  3.449019E+01  3.591102E+01  3.736410E+01  3.802277E+01  4.463530E+01
            0.255924  0.443274  0.000000
  1.090204E+01  1.180817E+01  1.735408E+01  3.259884E+01  3.446247E+01  3.594545E+01  3.734479E+01  3.801226E+01  4.463783E+01
            0.254344  0.440537  0.000000
  1.086754E+01  1.180223E+01  1.727654E+01  3.254140E+01  3.443424E+01  3.598043E+01  3.732475E+01  3.800006E+01  4.464036E+01
            0.252765  0.437801  0.000000
  1.083207E+01  1.179365E+01  1.719698E+01  3.248373E+01  3.440549E+01  3.601593E+01  3.730398E+01  3.798615E+01  4.464288E+01
            0.251185  0.435065  0.000000
  1.079562E+01  1.178251E+01  1.711541E+01  3.242586E+01  3.437621E+01  3.605190E+01  3.728254E+01  3.797052E+01  4.464538E+01
            0.249605  0.432329  0.000000
  1.075817E+01  1.176884E+01  1.703185E+01  3.236781E+01  3.434641E+01  3.608826E+01  3.726048E+01  3.795318E+01  4.464785E+01
            0.248025  0.429592  0.000000
  1.071974E+01  1.175269E+01  1.694631E+01  3.230963E+01  3.431607E+01  3.612495E+01  3.723785E+01  3.793410E+01  4.465026E+01
            0.246445  0.426856  0.000000
  1.068031E+01  1.173412E+01  1.685880E+01  3.225133E+01  3.428519E+01  3.616186E+01  3.721476E+01  3.791329E+01  4.465259E+01
            0.244866  0.424120  0.000000
  1.063988E+01  1.171317E+01  1.676932E+01  3.219295E+01  3.425377E+01  3.619885E+01  3.719132E+01  3.789074E+01  4.465482E+01
            0.243286  0.421384  0.000000
  1.059844E+01  1.168987E+01  1.667790E+01  3.213452E+01  3.422179E+01  3.623575E+01  3.716769E+01  3.786645E+01  4.465692E+01
            0.241706  0.418647  0.000000
  1.055599E+01  1.166428E+01  1.658453E+01  3.207608E+01  3.418927E+01  3.627235E+01  3.714408E+01  3.784041E+01  4.465887E+01
            0.240126  0.415911  0.000000
  1.051253E+01  1.163641E+01  1.648923E+01  3.201765E+01  3.415618E+01  3.630836E+01  3.712077E+01  3.781261E+01  4.466063E+01
            0.238547  0.413175  0.000000
  1.046805E+01  1.160631E+01  1.639200E+01  3.195927E+01  3.412253E+01  3.634337E+01  3.709814E+01  3.778306E+01  4.466215E+01
            0.236967  0.410439  0.000000
  1.042255E+01  1.157401E+01  1.629285E+01  3.190097E+01  3.408831E+01  3.637687E+01  3.707671E+01  3.775174E+01  4.466338E+01
            0.235387  0.407702  0.000000
  1.037603E+01  1.153953E+01  1.619178E+01  3.184277E+01  3.405352E+01  3.640817E+01  3.705715E+01  3.771865E+01  4.466428E+01
            0.233807  0.404966  0.000000
  1.032848E+01  1.150290E+01  1.608877E+01  3.178469E+01  3.401815E+01  3.643636E+01  3.704036E+01  3.768380E+01  4.466476E+01
            0.232227  0.402230  0.000000
  1.027990E+01  1.146414E+01  1.598383E+01  3.172677E+01  3.398221E+01  3.646035E+01  3.702743E+01  3.764717E+01  4.466475E+01
            0.230648  0.399494  0.000000
  1.023029E+01  1.142326E+01  1.587691E+01  3.166901E+01  3.394568E+01  3.647884E+01  3.701964E+01  3.760877E+01  4.466413E+01
            0.229068  0.396757  0.000000
  1.017966E+01  1.138029E+01  1.576797E+01  3.161144E+01  3.390858E+01  3.649058E+01  3.701824E+01  3.756860E+01  4.466279E+01
            0.227488  0.394021  0.000000
  1.012799E+01  1.133521E+01  1.565694E+01  3.155405E+01  3.387088E+01  3.649460E+01  3.702417E+01  3.752665E+01  4.466057E+01
            0.225908  0.391285  0.000000
  1.007530E+01  1.128803E+01  1.554370E+01  3.149685E+01  3.383260E+01  3.649053E+01  3.703782E+01  3.748293E+01  4.465724E+01
            0.224329  0.388549  0.000000
  1.002157E+01  1.123873E+01  1.542809E+01  3.143980E+01  3.379373E+01  3.647865E+01  3.705890E+01  3.743744E+01  4.465255E+01
            0.222749  0.385812  0.000000
  9.966816E+00  1.118729E+01  1.530985E+01  3.138288E+01  3.375427E+01  3.645973E+01  3.708661E+01  3.739017E+01  4.464609E+01
            0.221169  0.383076  0.000000
  9.911036E+00  1.113364E+01  1.518856E+01  3.132599E+01  3.371421E+01  3.643479E+01  3.711994E+01  3.734113E+01  4.463732E+01
            0.219589  0.380340  0.000000
  9.854233E+00  1.107767E+01  1.506353E+01  3.126898E+01  3.367357E+01  3.640483E+01  3.715789E+01  3.729031E+01  4.462534E+01
            0.218009  0.377603  0.000000
  9.796408E+00  1.101918E+01  1.493350E+01  3.121159E+01  3.363233E+01  3.637070E+01  3.719958E+01  3.723770E+01  4.460863E+01
            0.216430  0.374867  0.000000
  9.737567E+00  1.095769E+01  1.479570E+01  3.115317E+01  3.359051E+01  3.633309E+01  3.718328E+01  3.724433E+01  4.458390E+01
            0.214850  0.372131  0.000000
  9.677714E+00  1.089164E+01  1.464086E+01  3.109164E+01  3.354810E+01  3.629254E+01  3.712694E+01  3.729158E+01  4.454049E+01
            0.213270  0.369395  0.000000
  9.616853E+00  1.081763E+01  1.445115E+01  3.102290E+01  3.350509E+01  3.624945E+01  3.706842E+01  3.734094E+01  4.445835E+01
            0.211690  0.366658  0.000000
  9.554991E+00  1.075421E+01  1.433802E+01  3.097178E+01  3.346150E+01  3.620415E+01  3.700905E+01  3.739207E+01  4.446457E+01
            0.210111  0.363922  0.000000
  9.492134E+00  1.069197E+01  1.424043E+01  3.092515E+01  3.341733E+01  3.615685E+01  3.694827E+01  3.744475E+01  4.448950E+01
            0.208531  0.361186  0.000000
  9.428291E+00  1.062828E+01  1.414244E+01  3.087948E+01  3.337258E+01  3.610775E+01  3.688591E+01  3.749877E+01  4.451502E+01
            0.206951  0.358450  0.000000
  9.363468E+00  1.056318E+01  1.404394E+01  3.083476E+01  3.332725E+01  3.605699E+01  3.682198E+01  3.755399E+01  4.454092E+01
            0.205371  0.355713  0.000000
  9.297675E+00  1.049678E+01  1.394501E+01  3.079098E+01  3.328134E+01  3.600468E+01  3.675652E+01  3.761030E+01  4.456720E+01
            0.203791  0.352977  0.000000
  9.230922E+00  1.042917E+01  1.384571E+01  3.074815E+01  3.323486E+01  3.595092E+01  3.668954E+01  3.766759E+01  4.459384E+01
            0.202212  0.350241  0.000000
  9.163219E+00  1.036044E+01  1.374610E+01  3.070627E+01  3.318781E+01  3.589578E+01  3.662107E+01  3.772579E+01  4.462082E+01
            0.200632  0.347505  0.000000
  9.094576E+00  1.029070E+01  1.364623E+01  3.066534E+01  3.314020E+01  3.583932E+01  3.655114E+01  3.778483E+01  4.464812E+01
            0.199052  0.344768  0.000000
  9.025007E+00  1.022008E+01  1.354615E+01  3.062535E+01  3.309203E+01  3.578160E+01  3.647976E+01  3.784465E+01  4.467572E+01
            0.197472  0.342032  0.000000
  8.954523E+00  1.014869E+01  1.344590E+01  3.058629E+01  3.304331E+01  3.572266E+01  3.640699E+01  3.790520E+01  4.470360E+01
            0.195893  0.339296  0.000000
  8.883137E+00  1.007664E+01  1.334551E+01  3.054816E+01  3.299404E+01  3.566255E+01  3.633283E+01  3.796643E+01  4.473173E+01
            0.194313  0.336560  0.000000
  8.810864E+00  1.000408E+01  1.324503E+01  3.051094E+01  3.294423E+01  3.560129E+01  3.625734E+01  3.802832E+01  4.476011E+01
            0.192733  0.333823  0.000000
  8.737718E+00  9.931125E+00  1.314448E+01  3.047461E+01  3.289388E+01  3.553893E+01  3.618054E+01  3.809082E+01  4.478870E+01
            0.191153  0.331087  0.000000
  8.663714E+00  9.857908E+00  1.304388E+01  3.043917E+01  3.284300E+01  3.547549E+01  3.610247E+01  3.815390E+01  4.481749E+01
            0.189573  0.328351  0.000000
  8.588868E+00  9.784560E+00  1.294325E+01  3.040459E+01  3.279159E+01  3.541099E+01  3.602317E+01  3.821752E+01  4.484646E+01
            0.187994  0.325615  0.000000
  8.513195E+00  9.711212E+00  1.284261E+01  3.037087E+01  3.273967E+01  3.534547E+01  3.594268E+01  3.828168E+01  4.487559E+01
            0.186414  0.322878  0.000000
  8.436712E+00  9.637996E+00  1.274197E+01  3.033798E+01  3.268723E+01  3.527894E+01  3.586105E+01  3.834633E+01  4.490489E+01
            0.184834  0.320142  0.000000
  8.359437E+00  9.565040E+00  1.264134E+01  3.030591E+01  3.263429E+01  3.521144E+01  3.577832E+01  3.841145E+01  4.493432E+01
            0.183254  0.317406  0.000000
  8.281386E+00  9.492473E+00  1.254075E+01  3.027463E+01  3.258086E+01  3.514297E+01  3.569454E+01  3.847703E+01  4.496390E+01
            0.181675  0.314670  0.000000
  8.202578E+00  9.420423E+00  1.244018E+01  3.024414E+01  3.252693E+01  3.507356E+01  3.560977E+01  3.854303E+01  4.499360E+01
            0.180095  0.311933  0.000000
  8.123031E+00  9.349016E+00  1.233967E+01  3.021442E+01  3.247253E+01  3.500324E+01  3.552405E+01  3.860944E+01  4.502343E+01
            0.178515  0.309197  0.000000
  8.042764E+00  9.278376E+00  1.223921E+01  3.018545E+01  3.241764E+01  3.493201E+01  3.543744E+01  3.867624E+01  4.505339E+01
            0.176935  0.306461  0.000000
  7.961794E+00  9.208627E+00  1.213882E+01  3.015721E+01  3.236230E+01  3.485990E+01  3.535002E+01  3.874340E+01  4.508346E+01
            0.175355  0.303725  0.000000
  7.880141E+00  9.139893E+00  1.203852E+01  3.012969E+01  3.230649E+01  3.478693E+01  3.526183E+01  3.881091E+01  4.511366E+01
            0.173776  0.300988  0.000000
  7.797825E+00  9.072296E+00  1.193830E+01  3.010288E+01  3.225023E+01  3.471311E+01  3.517294E+01  3.887874E+01  4.514398E+01
            0.172196  0.298252  0.000000
  7.714864E+00  9.005959E+00  1.183819E+01  3.007677E+01  3.219354E+01  3.463846E+01  3.508344E+01  3.894689E+01  4.517443E+01
            0.170616  0.295516  0.000000
  7.631278E+00  8.941004E+00  1.173820E+01  3.005133E+01  3.213641E+01  3.456300E+01  3.499338E+01  3.901533E+01  4.520501E+01
            0.169036  0.292780  0.000000
  7.547086E+00  8.877553E+00  1.163834E+01  3.002657E+01  3.207885E+01  3.448675E+01  3.490285E+01  3.908404E+01  4.523571E+01
            0.167457  0.290043  0.000000
  7.462308E+00  8.815728E+00  1.153862E+01  3.000247E+01  3.202088E+01  3.440971E+01  3.481193E+01  3.915300E+01  4.526654E+01
            0.165877  0.287307  0.000000
  7.376964E+00  8.755650E+00  1.143907E+01  2.997901E+01  3.196251E+01  3.433192E+01  3.472071E+01  3.922221E+01  4.529750E+01
            0.164297  0.284571  0.000000
  7.291074E+00  8.697438E+00  1.133968E+01  2.995620E+01  3.190374E+01  3.425337E+01  3.462926E+01  3.929164E+01  4.532860E+01
            0.162717  0.281834  0.000000
  7.204656E+00  8.641208E+00  1.124049E+01  2.993402E+01  3.184458E+01  3.417409E+01  3.453770E+01  3.936127E+01  4.535982E+01
            0.161137  0.279098  0.000000
  7.117732E+00  8.587072E+00  1.114150E+01  2.991246E+01  3.178504E+01  3.409410E+01  3.444611E+01  3.943108E+01  4.539117E+01
            0.159558  0.276362  0.000000
  7.030321E+00  8.535138E+00  1.104272E+01  2.989150E+01  3.172514E+01  3.401341E+01  3.435460E+01  3.950107E+01  4.542265E+01
            0.157978  0.273626  0.000000
  6.942443E+00  8.485502E+00  1.094417E+01  2.987115E+01  3.166487E+01  3.393203E+01  3.426328E+01  3.957120E+01  4.545425E+01
            0.156398  0.270889  0.000000
  6.854119E+00  8.438258E+00  1.084585E+01  2.985138E+01  3.160427E+01  3.384998E+01  3.417225E+01  3.964147E+01  4.548597E+01
            0.154818  0.268153  0.000000
  6.765367E+00  8.393481E+00  1.074779E+01  2.983218E+01  3.154332E+01  3.376728E+01  3.408163E+01  3.971185E+01  4.551781E+01
            0.153239  0.265417  0.000000
  6.676209E+00  8.351236E+00  1.064999E+01  2.981352E+01  3.148205E+01  3.368394E+01  3.399154E+01  3.978233E+01  4.554975E+01
            0.151659  0.262681  0.000000
  6.586665E+00  8.311573E+00  1.055247E+01  2.979540E+01  3.142047E+01  3.359998E+01  3.390210E+01  3.985288E+01  4.558179E+01
            0.150079  0.259944  0.000000
  6.496755E+00  8.274521E+00  1.045522E+01  2.977778E+01  3.135858E+01  3.351541E+01  3.381344E+01  3.992349E+01  4.561392E+01
            0.148499  0.257208  0.000000
  6.406501E+00  8.240090E+00  1.035827E+01  2.976063E+01  3.129640E+01  3.343025E+01  3.372568E+01  3.999414E+01  4.564614E+01
            0.146919  0.254472  0.000000
  6.315922E+00  8.208268E+00  1.026163E+01  2.974392E+01  3.123394E+01  3.334452E+01  3.363896E+01  4.006481E+01  4.567843E+01
            0.145340  0.251736  0.000000
  6.225040E+00  8.179018E+00  1.016530E+01  2.972762E+01  3.117121E+01  3.325822E+01  3.355342E+01  4.013548E+01  4.571079E+01
            0.143760  0.248999  0.000000
  6.133878E+00  8.152278E+00  1.006929E+01  2.971168E+01  3.110823E+01  3.317139E+01  3.346919E+01  4.020613E+01  4.574320E+01
            0.142180  0.246263  0.000000
  6.042456E+00  8.127961E+00  9.973638E+00  2.969605E+01  3.104500E+01  3.308402E+01  3.338640E+01  4.027673E+01  4.577566E+01
            0.140600  0.243527  0.000000
  5.950797E+00  8.105951E+00  9.878344E+00  2.968068E+01  3.098154E+01  3.299615E+01  3.330520E+01  4.034727E+01  4.580815E+01
            0.139021  0.240791  0.000000
  5.858924E+00  8.086104E+00  9.783435E+00  2.966552E+01  3.091787E+01  3.290779E+01  3.322573E+01  4.041772E+01  4.584067E+01
            0.137441  0.238054  0.000000
  5.766859E+00  8.068248E+00  9.688941E+00  2.965051E+01  3.085400E+01  3.281896E+01  3.314812E+01  4.048807E+01  4.587319E+01
            0.135861  0.235318  0.000000
  5.674627E+00  8.052179E+00  9.594899E+00  2.963558E+01  3.078994E+01  3.272967E+01  3.307252E+01  4.055828E+01  4.590571E+01
            0.134281  0.232582  0.000000
  5.582252E+00  8.037664E+00  9.501359E+00  2.962067E+01  3.072571E+01  3.263994E+01  3.299904E+01  4.062833E+01  4.593822E+01
            0.132701  0.229846  0.000000
  5.489759E+00  8.024438E+00  9.408384E+00  2.960570E+01  3.066131E+01  3.254980E+01  3.292784E+01  4.069821E+01  4.597070E+01
            0.131122  0.227109  0.000000
  5.397173E+00  8.012197E+00  9.316060E+00  2.959061E+01  3.059678E+01  3.245927E+01  3.285904E+01  4.076788E+01  4.600314E+01
            0.129542  0.224373  0.000000
  5.304520E+00  8.000600E+00  9.224499E+00  2.957534E+01  3.053212E+01  3.236836E+01  3.279275E+01  4.083732E+01  4.603553E+01
            0.127962  0.221637  0.000000
  5.211829E+00  7.989256E+00  9.133852E+00  2.955981E+01  3.046734E+01  3.227710E+01  3.272911E+01  4.090652E+01  4.606785E+01
            0.126382  0.218901  0.000000
  5.119125E+00  7.977719E+00  9.044317E+00  2.954397E+01  3.040247E+01  3.218550E+01  3.266821E+01  4.097544E+01  4.610009E+01
            0.124803  0.216164  0.000000
  5.026439E+00  7.965471E+00  8.956159E+00  2.952775E+01  3.033753E+01  3.209360E+01  3.261017E+01  4.104406E+01  4.613223E+01
            0.123223  0.213428  0.000000
  4.933798E+00  7.951907E+00  8.869730E+00  2.951109E+01  3.027252E+01  3.200141E+01  3.255508E+01  4.111235E+01  4.616426E+01
            0.121643  0.210692  0.000000
  4.841234E+00  7.936311E+00  8.785486E+00  2.949396E+01  3.020748E+01  3.190897E+01  3.250302E+01  4.118029E+01  4.619617E+01
            0.120063  0.207956  0.000000
  4.748778E+00  7.917839E+00  8.704018E+00  2.947632E+01  3.014240E+01  3.181628E+01  3.245407E+01  4.124786E+01  4.622794E+01
            0.118483  0.205219  0.000000
  4.656460E+00  7.895505E+00  8.626058E+00  2.945812E+01  3.007733E+01  3.172339E+01  3.240829E+01  4.131504E+01  4.625955E+01
            0.116904  0.202483  0.000000
  4.564314E+00  7.868203E+00  8.552460E+00  2.943935E+01  3.001226E+01  3.163031E+01  3.236573E+01  4.138178E+01  4.629098E+01
            0.115324  0.199747  0.000000
  4.472373E+00  7.834781E+00  8.484132E+00  2.942001E+01  2.994723E+01  3.153708E+01  3.232643E+01  4.144809E+01  4.632223E+01
            0.113744  0.197011  0.000000
  4.380671E+00  7.794196E+00  8.421877E+00  2.940007E+01  2.988225E+01  3.144371E+01  3.229041E+01  4.151392E+01  4.635327E+01
            0.112164  0.194274  0.000000
  4.289243E+00  7.745719E+00  8.366188E+00  2.937956E+01  2.981734E+01  3.135025E+01  3.225768E+01  4.157927E+01  4.638409E+01
            0.110585  0.191538  0.000000
  4.198125E+00  7.689123E+00  8.317060E+00  2.935848E+01  2.975253E+01  3.125672E+01  3.222823E+01  4.164409E+01  4.641468E+01
            0.109005  0.188802  0.000000
  4.107352E+00  7.624736E+00  8.273951E+00  2.933687E+01  2.968783E+01  3.116315E+01  3.220206E+01  4.170839E+01  4.644500E+01
            0.107425  0.186065  0.000000
  4.016963E+00  7.553471E+00  8.237166E+00  2.931561E+01  2.962327E+01  3.106957E+01  3.217934E+01  4.177212E+01  4.647506E+01
            0.105845  0.183329  0.000000
  3.926993E+00  7.486041E+00  8.356992E+00  2.939900E+01  2.955886E+01  3.097602E+01  3.218675E+01  4.183528E+01  4.650568E+01
            0.104265  0.180593  0.000000
  3.837481E+00  7.413372E+00  8.935722E+00  2.949463E+01  2.982492E+01  3.088253E+01  3.231153E+01  4.189785E+01  4.653912E+01
            0.102686  0.177857  0.000000
  3.748466E+00  7.322427E+00  9.190327E+00  2.943061E+01  3.005101E+01  3.078912E+01  3.239755E+01  4.195980E+01  4.657084E+01
            0.101106  0.175120  0.000000
  3.659986E+00  7.227719E+00  9.327804E+00  2.936680E+01  3.020556E+01  3.069585E+01  3.246756E+01  4.202111E+01  4.660172E+01
            0.099526  0.172384  0.000000
  3.572079E+00  7.131062E+00  9.407353E+00  2.930325E+01  3.032647E+01  3.060273E+01  3.253131E+01  4.208178E+01  4.663203E+01
            0.097946  0.169648  0.000000
  3.484786E+00  7.033004E+00  9.449313E+00  2.923996E+01  3.042623E+01  3.050981E+01  3.259182E+01  4.214179E+01  4.666186E+01
            0.096367  0.166912  0.000000
  3.398143E+00  6.933802E+00  9.463887E+00  2.917697E+01  3.041712E+01  3.051095E+01  3.265047E+01  4.220111E+01  4.669124E+01
            0.094787  0.164175  0.000000
  3.312192E+00  6.833606E+00  9.457132E+00  2.911430E+01  3.032470E+01  3.058415E+01  3.270798E+01  4.225974E+01  4.672018E+01
            0.093207  0.161439  0.000000
  3.226969E+00  6.732516E+00  9.433019E+00  2.905197E+01  3.023260E+01  3.064812E+01  3.276478E+01  4.231767E+01  4.674869E+01
            0.091627  0.158703  0.000000
  3.142514E+00  6.630607E+00  9.394335E+00  2.899000E+01  3.014083E+01  3.070439E+01  3.282111E+01  4.237488E+01  4.677675E+01
            0.090047  0.155967  0.000000
  3.058865E+00  6.527940E+00  9.343131E+00  2.892843E+01  3.004946E+01  3.075406E+01  3.287715E+01  4.243137E+01  4.680438E+01
            0.088468  0.153230  0.000000
  2.976058E+00  6.424566E+00  9.280976E+00  2.886727E+01  2.995851E+01  3.079795E+01  3.293298E+01  4.248711E+01  4.683156E+01
            0.086888  0.150494  0.000000
  2.894130E+00  6.320532E+00  9.209104E+00  2.880654E+01  2.986803E+01  3.083665E+01  3.298867E+01  4.254211E+01  4.685829E+01
            0.085308  0.147758  0.000000
  2.813117E+00  6.215880E+00  9.128510E+00  2.874629E+01  2.977805E+01  3.087061E+01  3.304427E+01  4.259636E+01  4.688456E+01
            0.083728  0.145022  0.000000
  2.733053E+00  6.110650E+00  9.040009E+00  2.868652E+01  2.968862E+01  3.090016E+01  3.309981E+01  4.264984E+01  4.691038E+01
            0.082148  0.142285  0.000000
  2.653973E+00  6.004879E+00  8.944281E+00  2.862727E+01  2.959979E+01  3.092555E+01  3.315531E+01  4.270256E+01  4.693574E+01
            0.080569  0.139549  0.000000
  2.575908E+00  5.898605E+00  8.841902E+00  2.856856E+01  2.951158E+01  3.094693E+01  3.321078E+01  4.275450E+01  4.696063E+01
            0.078989  0.136813  0.000000
  2.498890E+00  5.791861E+00  8.733361E+00  2.851042E+01  2.942405E+01  3.096441E+01  3.326624E+01  4.280566E+01  4.698505E+01
            0.077409  0.134077  0.000000
  2.422947E+00  5.684682E+00  8.619081E+00  2.845287E+01  2.933724E+01  3.097805E+01  3.332169E+01  4.285604E+01  4.700901E+01
            0.075829  0.131340  0.000000
  2.348107E+00  5.577102E+00  8.499432E+00  2.839594E+01  2.925119E+01  3.098793E+01  3.337716E+01  4.290563E+01  4.703250E+01
            0.074250  0.128604  0.000000
  2.274397E+00  5.469194E+00  8.375348E+00  2.833965E+01  2.916594E+01  3.100195E+01  3.343277E+01  4.295443E+01  4.705563E+01
            0.072670  0.125868  0.000000
  2.201839E+00  5.362165E+00  8.268621E+00  2.828403E+01  2.908154E+01  3.130489E+01  3.349247E+01  4.300244E+01  4.708249E+01
            0.071090  0.123132  0.000000
  2.130457E+00  5.254021E+00  8.167383E+00  2.822911E+01  2.899804E+01  3.175703E+01  3.355307E+01  4.304964E+01  4.711111E+01
            0.069510  0.120395  0.000000
  2.060268E+00  5.143699E+00  8.048126E+00  2.817491E+01  2.891547E+01  3.202892E+01  3.360834E+01  4.309605E+01  4.713653E+01
            0.067930  0.117659  0.000000
  1.991292E+00  5.032227E+00  7.920308E+00  2.812146E+01  2.883389E+01  3.223994E+01  3.366070E+01  4.314165E+01  4.716053E+01
            0.066351  0.114923  0.000000
  1.923543E+00  4.919930E+00  7.786332E+00  2.806878E+01  2.875334E+01  3.241888E+01  3.371093E+01  4.318643E+01  4.718357E+01
            0.064771  0.112187  0.000000
  1.857033E+00  4.806978E+00  7.647228E+00  2.801690E+01  2.867385E+01  3.257676E+01  3.375939E+01  4.323041E+01  4.720584E+01
            0.063191  0.109450  0.000000
  1.791773E+00  4.693482E+00  7.503606E+00  2.796584E+01  2.859549E+01  3.271929E+01  3.380630E+01  4.327357E+01  4.722743E+01
            0.061611  0.106714  0.000000
  1.727769E+00  4.579520E+00  7.355890E+00  2.791564E+01  2.851829E+01  3.284986E+01  3.385182E+01  4.331590E+01  4.724840E+01
            0.060032  0.103978  0.000000
  1.665028E+00  4.465155E+00  7.204402E+00  2.786631E+01  2.844229E+01  3.297073E+01  3.389604E+01  4.335741E+01  4.726880E+01
            0.058452  0.101242  0.000000
  1.603551E+00  4.350436E+00  7.049407E+00  2.781788E+01  2.836755E+01  3.308345E+01  3.393905E+01  4.339809E+01  4.728867E+01
            0.056872  0.098505  0.000000
  1.543336E+00  4.235402E+00  6.891126E+00  2.777038E+01  2.829411E+01  3.318916E+01  3.398089E+01  4.343793E+01  4.730802E+01
            0.055292  0.095769  0.000000
  1.484382E+00  4.120086E+00  6.729755E+00  2.772384E+01  2.822202E+01  3.328874E+01  3.402161E+01  4.347692E+01  4.732687E+01
            0.053712  0.093033  0.000000
  1.426682E+00  4.004514E+00  6.565467E+00  2.767827E+01  2.815131E+01  3.338284E+01  3.406125E+01  4.351506E+01  4.734525E+01
            0.052133  0.090296  0.000000
  1.370228E+00  3.888710E+00  6.398422E+00  2.763370E+01  2.808204E+01  3.347200E+01  3.409982E+01  4.355234E+01  4.736315E+01
            0.050553  0.087560  0.000000
  1.315007E+00  3.772692E+00  6.228765E+00  2.759016E+01  2.801425E+01  3.355666E+01  3.413734E+01  4.358874E+01  4.738059E+01
            0.048973  0.084824  0.000000
  1.261006E+00  3.656476E+00  6.056632E+00  2.754767E+01  2.794799E+01  3.363716E+01  3.417382E+01  4.362426E+01  4.739756E+01
            0.047393  0.082088  0.000000
  1.208208E+00  3.540077E+00  5.882150E+00  2.750625E+01  2.788329E+01  3.371381E+01  3.420928E+01  4.365889E+01  4.741409E+01
            0.045814  0.079351  0.000000
  1.156595E+00  3.423504E+00  5.705437E+00  2.746594E+01  2.782020E+01  3.378684E+01  3.424372E+01  4.369262E+01  4.743015E+01
            0.044234  0.076615  0.000000
  1.106146E+00  3.306769E+00  5.526607E+00  2.742674E+01  2.775878E+01  3.385648E+01  3.427713E+01  4.372542E+01  4.744576E+01
            0.042654  0.073879  0.000000
  1.056836E+00  3.189879E+00  5.345766E+00  2.738869E+01  2.769905E+01  3.392289E+01  3.430953E+01  4.375730E+01  4.746092E+01
            0.041074  0.071143  0.000000
  1.008642E+00  3.072842E+00  5.163016E+00  2.735180E+01  2.764106E+01  3.398623E+01  3.434090E+01  4.378823E+01  4.747561E+01
            0.039494  0.068406  0.000000
  9.615347E-01  2.955664E+00  4.978452E+00  2.731611E+01  2.758486E+01  3.404663E+01  3.437124E+01  4.381820E+01  4.748983E+01
            0.037915  0.065670  0.000000
  9.154868E-01  2.838353E+00  4.792167E+00  2.728162E+01  2.753049E+01  3.410419E+01  3.440055E+01  4.384719E+01  4.750358E+01
            0.036335  0.062934  0.000000
  8.704678E-01  2.720913E+00  4.604250E+00  2.724837E+01  2.747798E+01  3.415903E+01  3.442881E+01  4.387519E+01  4.751685E+01
            0.034755  0.060198  0.000000
  8.264465E-01  2.603351E+00  4.414783E+00  2.721637E+01  2.742738E+01  3.421121E+01  3.445602E+01  4.390217E+01  4.752964E+01
            0.033175  0.057461  0.000000
  7.833910E-01  2.485671E+00  4.223849E+00  2.718563E+01  2.737872E+01  3.426081E+01  3.448216E+01  4.392813E+01  4.754193E+01
            0.031596  0.054725  0.000000
  7.412688E-01  2.367879E+00  4.031525E+00  2.715619E+01  2.733204E+01  3.430788E+01  3.450721E+01  4.395304E+01  4.755373E+01
            0.030016  0.051989  0.000000
  7.000476E-01  2.249982E+00  3.837887E+00  2.712806E+01  2.728739E+01  3.435249E+01  3.453117E+01  4.397689E+01  4.756501E+01
            0.028436  0.049253  0.000000
  6.596951E-01  2.131983E+00  3.643006E+00  2.710126E+01  2.724479E+01  3.439466E+01  3.455402E+01  4.399966E+01  4.757577E+01
            0.026856  0.046516  0.000000
  6.201805E-01  2.013889E+00  3.446954E+00  2.707580E+01  2.720428E+01  3.443445E+01  3.457575E+01  4.402132E+01  4.758600E+01
            0.025276  0.043780  0.000000
  5.814743E-01  1.895706E+00  3.249800E+00  2.705171E+01  2.716590E+01  3.447187E+01  3.459633E+01  4.404186E+01  4.759570E+01
            0.023697  0.041044  0.000000
  5.435498E-01  1.777438E+00  3.051611E+00  2.702899E+01  2.712967E+01  3.450695E+01  3.461575E+01  4.406127E+01  4.760485E+01
            0.022117  0.038308  0.000000
  5.063840E-01  1.659091E+00  2.852451E+00  2.700766E+01  2.709563E+01  3.453971E+01  3.463400E+01  4.407952E+01  4.761345E+01
            0.020537  0.035571  0.000000
  4.699592E-01  1.540670E+00  2.652386E+00  2.698774E+01  2.706380E+01  3.457017E+01  3.465105E+01  4.409660E+01  4.762149E+01
            0.018957  0.032835  0.000000
  4.342654E-01  1.422179E+00  2.451480E+00  2.696924E+01  2.703422E+01  3.459835E+01  3.466691E+01  4.411249E+01  4.762896E+01
            0.017378  0.030099  0.000000
  3.993035E-01  1.303621E+00  2.249794E+00  2.695217E+01  2.700691E+01  3.462424E+01  3.468154E+01  4.412717E+01  4.763586E+01
            0.015798  0.027363  0.000000
  3.650899E-01  1.184998E+00  2.047389E+00  2.693655E+01  2.698188E+01  3.464785E+01  3.469494E+01  4.414064E+01  4.764217E+01
            0.014218  0.024626  0.000000
  3.316636E-01  1.066308E+00  1.844326E+00  2.692238E+01  2.695918E+01  3.466921E+01  3.470710E+01  4.415286E+01  4.764790E+01
            0.012638  0.021890  0.000000
  2.990983E-01  9.475476E-01  1.640661E+00  2.690968E+01  2.693880E+01  3.468830E+01  3.471801E+01  4.416384E+01  4.765304E+01
            0.011058  0.019154  0.000000
  2.675198E-01  8.287056E-01  1.436451E+00  2.689845E+01  2.692078E+01  3.470514E+01  3.472766E+01  4.417356E+01  4.765759E+01
            0.009479  0.016418  0.000000
  2.371371E-01  7.097599E-01  1.231742E+00  2.688870E+01  2.690513E+01  3.471972E+01  3.473604E+01  4.418200E+01  4.766153E+01
            0.007899  0.013681  0.000000
  2.082925E-01  5.906660E-01  1.026572E+00  2.688044E+01  2.689187E+01  3.473205E+01  3.474315E+01  4.418916E+01  4.766488E+01
            0.006319  0.010945  0.000000
  1.815456E-01  4.713296E-01  8.209484E-01  2.687368E+01  2.688100E+01  3.474212E+01  3.474899E+01  4.419504E+01  4.766761E+01
            0.004739  0.008209  0.000000
  1.578031E-01  3.515224E-01  6.148055E-01  2.686841E+01  2.687253E+01  3.474989E+01  3.475360E+01  4.419961E+01  4.766975E+01
            0.003160  0.005473  0.000000
  1.384739E-01  2.305317E-01  4.078128E-01  2.686465E+01  2.686648E+01  3.475526E+01  3.475707E+01  4.420288E+01  4.767127E+01
            0.001580  0.002736  0.000000
  1.043483E-01  1.254998E-01  1.979891E-01  2.686238E+01  2.686284E+01  3.475804E+01  3.475960E+01  4.420485E+01  4.767219E+01
            0.000000  0.000000  0.000000
 -5.658286E-02 -5.642980E-02  1.208737E-01  2.686163E+01  2.686163E+01  3.475884E+01  3.476058E+01  4.420550E+01  4.767249E+01


==> anc/fig07/phband0rw1.dat <==
 &plot nbnd=   1, nks=   500 /
            0.000000  0.000000  0.000000
    9.057
            0.000000  0.003155  0.000000
    8.831
            0.000000  0.006310  0.000000
    9.041
            0.000000  0.009465  0.000000
    8.938
            0.000000  0.012620  0.000000
    8.711
            0.000000  0.015775  0.000000
    8.490
            0.000000  0.018930  0.000000
    8.459
            0.000000  0.022084  0.000000
    8.646
            0.000000  0.025239  0.000000
    8.843
            0.000000  0.028394  0.000000
    9.093
            0.000000  0.031549  0.000000
    8.986
            0.000000  0.034704  0.000000
    8.769
            0.000000  0.037859  0.000000
    8.942
            0.000000  0.041014  0.000000
    8.899
            0.000000  0.044169  0.000000
    8.763
            0.000000  0.047324  0.000000
    9.175
            0.000000  0.050479  0.000000
    9.094
            0.000000  0.053634  0.000000
    8.747
            0.000000  0.056789  0.000000
    8.872
            0.000000  0.059943  0.000000
    8.787
            0.000000  0.063098  0.000000
    9.300
            0.000000  0.066253  0.000000
    8.950
            0.000000  0.069408  0.000000
    8.897
            0.000000  0.072563  0.000000
    9.007
            0.000000  0.075718  0.000000
    8.922
            0.000000  0.078873  0.000000
    8.723
            0.000000  0.082028  0.000000
    8.865
            0.000000  0.085183  0.000000
    8.878
            0.000000  0.088338  0.000000
    8.945
            0.000000  0.091493  0.000000
    9.048
            0.000000  0.094648  0.000000
    8.899
            0.000000  0.097803  0.000000
    9.230
            0.000000  0.100957  0.000000
    8.810
            0.000000  0.104112  0.000000
    9.003
            0.000000  0.107267  0.000000
    9.114
            0.000000  0.110422  0.000000
    8.779
            0.000000  0.113577  0.000000
    9.072
            0.000000  0.116732  0.000000
    8.704
            0.000000  0.119887  0.000000
    9.078
            0.000000  0.123042  0.000000
    8.824
            0.000000  0.126197  0.000000
    8.774
            0.000000  0.129352  0.000000
    8.789
            0.000000  0.132507  0.000000
    9.049
            0.000000  0.135662  0.000000
    8.944
            0.000000  0.138816  0.000000
    8.899
            0.000000  0.141971  0.000000
    8.966
            0.000000  0.145126  0.000000
    8.914
            0.000000  0.148281  0.000000
    8.925
            0.000000  0.151436  0.000000
    9.059
            0.000000  0.154591  0.000000
    9.176
            0.000000  0.157746  0.000000
    8.882
            0.000000  0.160901  0.000000
    8.905
            0.000000  0.164056  0.000000
    8.711
            0.000000  0.167211  0.000000
    9.088
            0.000000  0.170366  0.000000
    8.707
            0.000000  0.173521  0.000000
    9.117
            0.000000  0.176675  0.000000
    8.761
            0.000000  0.179830  0.000000
    8.906
            0.000000  0.182985  0.000000
    8.906
            0.000000  0.186140  0.000000
    8.964
            0.000000  0.189295  0.000000
    9.135
            0.000000  0.192450  0.000000
    9.036
            0.000000  0.195605  0.000000
    9.097
            0.000000  0.198760  0.000000
    8.960
            0.000000  0.201915  0.000000
    8.905
            0.000000  0.205070  0.000000
    8.862
            0.000000  0.208225  0.000000
    8.792
            0.000000  0.211380  0.000000
    8.836
            0.000000  0.214535  0.000000
    8.840
            0.000000  0.217689  0.000000
    8.891
            0.000000  0.220844  0.000000
    8.950
            0.000000  0.223999  0.000000
    8.908
            0.000000  0.227154  0.000000
    8.997
            0.000000  0.230309  0.000000
    8.939
            0.000000  0.233464  0.000000
    8.881
            0.000000  0.236619  0.000000
    9.006
            0.000000  0.239774  0.000000
    8.843
            0.000000  0.242929  0.000000
    8.990
            0.000000  0.246084  0.000000
    8.976
            0.000000  0.249239  0.000000
    8.779
            0.000000  0.252394  0.000000
    9.121
            0.000000  0.255548  0.000000
    8.853
            0.000000  0.258703  0.000000
    8.883
            0.000000  0.261858  0.000000
    9.093
            0.000000  0.265013  0.000000
    8.770
            0.000000  0.268168  0.000000
    9.043
            0.000000  0.271323  0.000000
    8.909
            0.000000  0.274478  0.000000
    8.897
            0.000000  0.277633  0.000000
    8.926
            0.000000  0.280788  0.000000
    8.915
            0.000000  0.283943  0.000000
    8.869
            0.000000  0.287098  0.000000
    8.035
            0.000000  0.290253  0.000000
    8.080
            0.000000  0.293408  0.000000
    7.816
            0.000000  0.296562  0.000000
    8.115
            0.000000  0.299717  0.000000
    7.817
            0.000000  0.302872  0.000000
    8.051
            0.000000  0.306027  0.000000
    8.068
            0.000000  0.309182  0.000000
    8.106
            0.000000  0.312337  0.000000
    8.111
            0.000000  0.315492  0.000000
    8.134
            0.000000  0.318647  0.000000
    7.832
            0.000000  0.321802  0.000000
    8.050
            0.000000  0.324957  0.000000
    7.795
            0.000000  0.328112  0.000000
    8.198
            0.000000  0.331267  0.000000
    8.074
            0.000000  0.334421  0.000000
    8.106
            0.000000  0.337576  0.000000
    7.859
            0.000000  0.340731  0.000000
    7.835
            0.000000  0.343886  0.000000
    8.031
            0.000000  0.347041  0.000000
    8.111
            0.000000  0.350196  0.000000
    8.093
            0.000000  0.353351  0.000000
    7.732
            0.000000  0.356506  0.000000
    8.052
            0.000000  0.359661  0.000000
    7.947
            0.000000  0.362816  0.000000
    8.154
            0.000000  0.365971  0.000000
    7.806
            0.000000  0.369126  0.000000
    8.039
            0.000000  0.372281  0.000000
    7.953
            0.000000  0.375435  0.000000
    8.018
            0.000000  0.378590  0.000000
    8.010
            0.000000  0.381745  0.000000
    7.886
            0.000000  0.384900  0.000000
    8.017
            0.000000  0.388055  0.000000
    8.023
            0.000000  0.391210  0.000000
    7.907
            0.000000  0.394365  0.000000
    8.017
            0.000000  0.397520  0.000000
    7.946
            0.000000  0.400675  0.000000
    8.029
            0.000000  0.403830  0.000000
    7.937
            0.000000  0.406985  0.000000
    8.045
            0.000000  0.410140  0.000000
    7.845
            0.000000  0.413294  0.000000
    7.972
            0.000000  0.416449  0.000000
    8.091
            0.000000  0.419604  0.000000
    8.063
            0.000000  0.422759  0.000000
    7.976
            0.000000  0.425914  0.000000
    7.892
            0.000000  0.429069  0.000000
    8.036
            0.000000  0.432224  0.000000
    7.816
            0.000000  0.435379  0.000000
    7.919
            0.000000  0.438534  0.000000
    7.850
            0.000000  0.441689  0.000000
    8.136
            0.000000  0.444844  0.000000
    8.039
            0.000000  0.447999  0.000000
    8.054
            0.000000  0.451153  0.000000
    7.894
            0.000000  0.454308  0.000000
    8.085
            0.000000  0.457463  0.000000
    7.957
            0.000000  0.460618  0.000000
    8.014
            0.000000  0.463773  0.000000
    7.731
            0.000000  0.466928  0.000000
    7.927
            0.000000  0.470083  0.000000
    7.992
            0.000000  0.473238  0.000000
    8.069
            0.000000  0.476393  0.000000
    8.100
            0.000000  0.479548  0.000000
    7.915
            0.000000  0.482703  0.000000
    8.127
            0.000000  0.485858  0.000000
    8.105
            0.000000  0.489013  0.000000
    7.943
            0.000000  0.492167  0.000000
    8.094
            0.000000  0.495322  0.000000
    8.114
            0.000000  0.498477  0.000000
    8.029
            0.000000  0.501632  0.000000
    7.973
            0.000000  0.504787  0.000000
    7.852
            0.000000  0.507942  0.000000
    7.788
            0.000000  0.511097  0.000000
    7.992
            0.000000  0.514252  0.000000
    8.189
            0.000000  0.517407  0.000000
    8.135
            0.000000  0.520562  0.000000
    8.040
            0.000000  0.523717  0.000000
    8.092
            0.000000  0.526872  0.000000
    8.223
            0.000000  0.530026  0.000000
    8.216
            0.000000  0.533181  0.000000
    8.011
            0.000000  0.536336  0.000000
    7.800
            0.000000  0.539491  0.000000
    7.719
            0.000000  0.542646  0.000000
    7.775
            0.000000  0.545801  0.000000
    7.913
            0.000000  0.548956  0.000000
    8.050
            0.000000  0.552111  0.000000
    8.124
            0.000000  0.555266  0.000000
    8.136
            0.000000  0.558421  0.000000
    8.107
            0.000000  0.561576  0.000000
    8.071
            0.000000  0.564731  0.000000
    8.036
            0.000000  0.567886  0.000000
    8.013
            0.000000  0.571040  0.000000
    8.001
            0.000000  0.574195  0.000000
    7.998
            0.000000  0.577350  0.000000
    7.998
            0.003175  0.577350  0.000000
    8.001
            0.006349  0.577350  0.000000
    8.010
            0.009524  0.577350  0.000000
    8.026
            0.012698  0.577350  0.000000
    8.048
            0.015873  0.577350  0.000000
    8.078
            0.019048  0.577350  0.000000
    8.115
            0.022222  0.577350  0.000000
    8.148
            0.025397  0.577350  0.000000
    8.175
            0.028571  0.577350  0.000000
    8.179
            0.031746  0.577350  0.000000
    8.153
            0.034921  0.577350  0.000000
    8.084
            0.038095  0.577350  0.000000
    7.990
            0.041270  0.577350  0.000000
    7.880
            0.044444  0.577350  0.000000
    7.799
            0.047619  0.577350  0.000000
    7.761
            0.050794  0.577350  0.000000
    7.797
            0.053968  0.577350  0.000000
    7.916
            0.057143  0.577350  0.000000
    8.077
            0.060317  0.577350  0.000000
    8.230
            0.063492  0.577350  0.000000
    8.278
            0.066667  0.577350  0.000000
    8.192
            0.069841  0.577350  0.000000
    8.071
            0.073016  0.577350  0.000000
    8.009
            0.076190  0.577350  0.000000
    8.048
            0.079365  0.577350  0.000000
    8.144
            0.082540  0.577350  0.000000
    8.166
            0.085714  0.577350  0.000000
    8.914
            0.088889  0.577350  0.000000
    8.710
            0.092063  0.577350  0.000000
    8.639
            0.095238  0.577350  0.000000
    8.768
            0.098413  0.577350  0.000000
    8.981
            0.101587  0.577350  0.000000
    9.059
            0.104762  0.577350  0.000000
    8.971
            0.107937  0.577350  0.000000
    8.885
            0.111111  0.577350  0.000000
    8.929
            0.114286  0.577350  0.000000
    8.992
            0.117460  0.577350  0.000000
    8.980
            0.120635  0.577350  0.000000
    8.963
            0.123810  0.577350  0.000000
    8.997
            0.126984  0.577350  0.000000
    9.011
            0.130159  0.577350  0.000000
    8.891
            0.133333  0.577350  0.000000
    8.841
            0.136508  0.577350  0.000000
    8.870
            0.139683  0.577350  0.000000
    8.822
            0.142857  0.577350  0.000000
    8.739
            0.146032  0.577350  0.000000
    8.918
            0.149206  0.577350  0.000000
    9.222
            0.152381  0.577350  0.000000
    9.143
            0.155556  0.577350  0.000000
    8.835
            0.158730  0.577350  0.000000
    8.806
            0.161905  0.577350  0.000000
    8.985
            0.165079  0.577350  0.000000
    8.978
            0.168254  0.577350  0.000000
    8.890
            0.171429  0.577350  0.000000
    8.885
            0.174603  0.577350  0.000000
    8.798
            0.177778  0.577350  0.000000
    8.744
            0.180952  0.577350  0.000000
    8.930
            0.184127  0.577350  0.000000
    9.060
            0.187302  0.577350  0.000000
    8.943
            0.190476  0.577350  0.000000
    8.932
            0.193651  0.577350  0.000000
    9.053
            0.196825  0.577350  0.000000
    8.939
            0.200000  0.577350  0.000000
    8.723
            0.203175  0.577350  0.000000
    8.771
            0.206349  0.577350  0.000000
    8.889
            0.209524  0.577350  0.000000
    8.860
            0.212698  0.577350  0.000000
    8.907
            0.215873  0.577350  0.000000
    8.959
            0.219048  0.577350  0.000000
    8.811
            0.222222  0.577350  0.000000
    8.763
            0.225397  0.577350  0.000000
    9.008
            0.228571  0.577350  0.000000
    9.221
            0.231746  0.577350  0.000000
    9.098
            0.234921  0.577350  0.000000
    8.897
            0.238095  0.577350  0.000000
    8.821
            0.241270  0.577350  0.000000
    8.762
            0.244444  0.577350  0.000000
    8.662
            0.247619  0.577350  0.000000
    8.732
            0.250794  0.577350  0.000000
    8.969
            0.253968  0.577350  0.000000
    9.119
            0.257143  0.577350  0.000000
    9.013
            0.260317  0.577350  0.000000
    8.835
            0.263492  0.577350  0.000000
    8.789
            0.266667  0.577350  0.000000
    8.873
            0.269841  0.577350  0.000000
    8.955
            0.273016  0.577350  0.000000
    8.963
            0.276190  0.577350  0.000000
    8.974
            0.279365  0.577350  0.000000
    9.032
            0.282540  0.577350  0.000000
    9.111
            0.285714  0.577350  0.000000
    9.161
            0.288889  0.577350  0.000000
    9.134
            0.292063  0.577350  0.000000
    9.025
            0.295238  0.577350  0.000000
    8.883
            0.298413  0.577350  0.000000
    8.762
            0.301587  0.577350  0.000000
    8.682
            0.304762  0.577350  0.000000
    8.642
            0.307937  0.577350  0.000000
    8.631
            0.311111  0.577350  0.000000
    8.643
            0.314286  0.577350  0.000000
    8.667
            0.317460  0.577350  0.000000
    8.698
            0.320635  0.577350  0.000000
    8.729
            0.323810  0.577350  0.000000
    8.754
            0.326984  0.577350  0.000000
    8.771
            0.330159  0.577350  0.000000
    8.781
            0.333333  0.577350  0.000000
    8.785
            0.331754  0.574614  0.000000
    8.781
            0.330174  0.571878  0.000000
    8.772
            0.328594  0.569141  0.000000
    8.757
            0.327014  0.566405  0.000000
    8.741
            0.325434  0.563669  0.000000
    8.716
            0.323855  0.560933  0.000000
    8.688
            0.322275  0.558196  0.000000
    8.663
            0.320695  0.555460  0.000000
    8.645
            0.319115  0.552724  0.000000
    8.640
            0.317536  0.549988  0.000000
    8.651
            0.315956  0.547251  0.000000
    8.679
            0.314376  0.544515  0.000000
    8.720
            0.312796  0.541779  0.000000
    8.763
            0.311216  0.539043  0.000000
    8.798
            0.309637  0.536306  0.000000
    8.816
            0.308057  0.533570  0.000000
    8.816
            0.306477  0.530834  0.000000
    8.815
            0.304897  0.528098  0.000000
    8.832
            0.303318  0.525361  0.000000
    8.882
            0.301738  0.522625  0.000000
    8.948
            0.300158  0.519889  0.000000
    8.966
            0.298578  0.517153  0.000000
    8.886
            0.296998  0.514416  0.000000
    8.768
            0.295419  0.511680  0.000000
    8.697
            0.293839  0.508944  0.000000
    8.756
            0.292259  0.506208  0.000000
    8.943
            0.290679  0.503471  0.000000
    9.043
            0.289100  0.500735  0.000000
    8.927
            0.287520  0.497999  0.000000
    8.733
            0.285940  0.495263  0.000000
    8.723
            0.284360  0.492526  0.000000
    8.961
            0.282780  0.489790  0.000000
    9.196
            0.281201  0.487054  0.000000
    9.105
            0.279621  0.484318  0.000000
    8.882
            0.278041  0.481581  0.000000
    8.847
            0.276461  0.478845  0.000000
    9.039
            0.274882  0.476109  0.000000
    9.041
            0.273302  0.473372  0.000000
    8.827
            0.271722  0.470636  0.000000
    8.752
            0.270142  0.467900  0.000000
    8.883
            0.268562  0.465164  0.000000
    8.965
            0.266983  0.462427  0.000000
    9.006
            0.265403  0.459691  0.000000
    9.038
            0.263823  0.456955  0.000000
    8.947
            0.262243  0.454219  0.000000
    8.876
            0.260664  0.451482  0.000000
    8.929
            0.259084  0.448746  0.000000
    8.858
            0.257504  0.446010  0.000000
    8.891
            0.255924  0.443274  0.000000
    9.068
            0.254344  0.440537  0.000000
    8.966
            0.252765  0.437801  0.000000
    8.753
            0.251185  0.435065  0.000000
    8.888
            0.249605  0.432329  0.000000
    9.104
            0.248025  0.429592  0.000000
    8.919
            0.246445  0.426856  0.000000
    8.869
            0.244866  0.424120  0.000000
    8.949
            0.243286  0.421384  0.000000
    8.935
            0.241706  0.418647  0.000000
    9.062
            0.240126  0.415911  0.000000
    8.877
            0.238547  0.413175  0.000000
    8.970
            0.236967  0.410439  0.000000
    8.847
            0.235387  0.407702  0.000000
    9.038
            0.233807  0.404966  0.000000
    9.058
            0.232227  0.402230  0.000000
    8.961
            0.230648  0.399494  0.000000
    9.006
            0.229068  0.396757  0.000000
    8.737
            0.227488  0.394021  0.000000
    8.887
            0.225908  0.391285  0.000000
    8.961
            0.224329  0.388549  0.000000
    8.887
            0.222749  0.385812  0.000000
    9.079
            0.221169  0.383076  0.000000
    8.837
            0.219589  0.380340  0.000000
    9.025
            0.218009  0.377603  0.000000
    8.827
            0.216430  0.374867  0.000000
    9.049
            0.214850  0.372131  0.000000
    8.856
            0.213270  0.369395  0.000000
    8.974
            0.211690  0.366658  0.000000
    8.927
            0.210111  0.363922  0.000000
    8.980
            0.208531  0.361186  0.000000
    8.797
            0.206951  0.358450  0.000000
    9.162
            0.205371  0.355713  0.000000
    8.663
            0.203791  0.352977  0.000000
    9.134
            0.202212  0.350241  0.000000
    8.847
            0.200632  0.347505  0.000000
    8.942
            0.199052  0.344768  0.000000
    8.902
            0.197472  0.342032  0.000000
    9.005
            0.195893  0.339296  0.000000
    8.913
            0.194313  0.336560  0.000000
    8.883
            0.192733  0.333823  0.000000
    8.914
            0.191153  0.331087  0.000000
    9.150
            0.189573  0.328351  0.000000
    8.688
            0.187994  0.325615  0.000000
    8.994
            0.186414  0.322878  0.000000
    8.995
            0.184834  0.320142  0.000000
    8.924
            0.183254  0.317406  0.000000
    8.930
            0.181675  0.314670  0.000000
    8.944
            0.180095  0.311933  0.000000
    8.779
            0.178515  0.309197  0.000000
    8.998
            0.176935  0.306461  0.000000
    9.213
            0.175355  0.303725  0.000000
    8.702
            0.173776  0.300988  0.000000
    8.860
            0.172196  0.298252  0.000000
    8.959
            0.170616  0.295516  0.000000
    9.030
            0.169036  0.292780  0.000000
    8.893
            0.167457  0.290043  0.000000
    8.990
            0.165877  0.287307  0.000000
    8.996
            0.164297  0.284571  0.000000
    8.797
            0.162717  0.281834  0.000000
    9.007
            0.161137  0.279098  0.000000
    8.794
            0.159558  0.276362  0.000000
    8.817
            0.157978  0.273626  0.000000
    9.115
            0.156398  0.270889  0.000000
    9.107
            0.154818  0.268153  0.000000
    9.038
            0.153239  0.265417  0.000000
    8.796
            0.151659  0.262681  0.000000
    8.854
            0.150079  0.259944  0.000000
    8.867
            0.148499  0.257208  0.000000
    8.724
            0.146919  0.254472  0.000000
    9.065
            0.145340  0.251736  0.000000
    9.077
            0.143760  0.248999  0.000000
    8.843
            0.142180  0.246263  0.000000
    9.037
            0.140600  0.243527  0.000000
    8.994
            0.139021  0.240791  0.000000
    8.854
            0.137441  0.238054  0.000000
    8.962
            0.135861  0.235318  0.000000
    8.960
            0.134281  0.232582  0.000000
    8.977
            0.132701  0.229846  0.000000
    8.937
            0.131122  0.227109  0.000000
    8.877
            0.129542  0.224373  0.000000
    8.979
            0.127962  0.221637  0.000000
    8.814
            0.126382  0.218901  0.000000
    8.755
            0.124803  0.216164  0.000000
    9.002
            0.123223  0.213428  0.000000
    8.839
            0.121643  0.210692  0.000000
    8.827
            0.120063  0.207956  0.000000
    9.140
            0.118483  0.205219  0.000000
    8.929
            0.116904  0.202483  0.000000
    8.903
            0.115324  0.199747  0.000000
    9.172
            0.113744  0.197011  0.000000
    8.877
            0.112164  0.194274  0.000000
    8.878
            0.110585  0.191538  0.000000
    9.097
            0.109005  0.188802  0.000000
    8.777
            0.107425  0.186065  0.000000
    8.902
            0.105845  0.183329  0.000000
    9.031
            0.104265  0.180593  0.000000
    8.766
            0.102686  0.177857  0.000000
    9.050
            0.101106  0.175120  0.000000
    8.950
            0.099526  0.172384  0.000000
    8.765
            0.097946  0.169648  0.000000
    8.990
            0.096367  0.166912  0.000000
    8.745
            0.094787  0.164175  0.000000
    8.920
            0.093207  0.161439  0.000000
    9.062
            0.091627  0.158703  0.000000
    9.043
            0.090047  0.155967  0.000000
    9.161
            0.088468  0.153230  0.000000
    8.981
            0.086888  0.150494  0.000000
    8.878
            0.085308  0.147758  0.000000
    8.831
            0.083728  0.145022  0.000000
    8.893
            0.082148  0.142285  0.000000
    8.801
            0.080569  0.139549  0.000000
    8.906
            0.078989  0.136813  0.000000
    8.631
            0.077409  0.134077  0.000000
    9.105
            0.075829  0.131340  0.000000
    8.937
            0.074250  0.128604  0.000000
    9.150
            0.072670  0.125868  0.000000
    8.739
            0.071090  0.123132  0.000000
    9.069
            0.069510  0.120395  0.000000
    8.941
            0.067930  0.117659  0.000000
    8.993
            0.066351  0.114923  0.000000
    8.963
            0.064771  0.112187  0.000000
    8.916
            0.063191  0.109450  0.000000
    8.766
            0.061611  0.106714  0.000000
    8.779
            0.060032  0.103978  0.000000
    9.244
            0.058452  0.101242  0.000000
    8.845
            0.056872  0.098505  0.000000
    9.092
            0.055292  0.095769  0.000000
    8.809
            0.053712  0.093033  0.000000
    8.873
            0.052133  0.090296  0.000000
    9.005
            0.050553  0.087560  0.000000
    8.701
            0.048973  0.084824  0.000000
    9.225
            0.047393  0.082088  0.000000
    8.889
            0.045814  0.079351  0.000000
    8.971
            0.044234  0.076615  0.000000
    8.868
            0.042654  0.073879  0.000000
    8.850
            0.041074  0.071143  0.000000
    8.934
            0.039494  0.068406  0.000000
    8.920
            0.037915  0.065670  0.000000
    9.034
            0.036335  0.062934  0.000000
    9.012
            0.034755  0.060198  0.000000
    8.765
            0.033175  0.057461  0.000000
    8.775
            0.031596  0.054725  0.000000
    9.247
            0.030016  0.051989  0.000000
    8.863
            0.028436  0.049253  0.000000
    8.934
            0.026856  0.046516  0.000000
    8.715
            0.025276  0.043780  0.000000
    8.983
            0.023697  0.041044  0.000000
    9.059
            0.022117  0.038308  0.000000
    8.697
            0.020537  0.035571  0.000000
    8.884
            0.018957  0.032835  0.000000
    8.938
            0.017378  0.030099  0.000000
    8.749
            0.015798  0.027363  0.000000
    8.969
            0.014218  0.024626  0.000000
    9.125
            0.012638  0.021890  0.000000
    8.955
            0.011058  0.019154  0.000000
    8.822
            0.009479  0.016418  0.000000
    8.637
            0.007899  0.013681  0.000000
    8.484
            0.006319  0.010945  0.000000
    8.638
            0.004739  0.008209  0.000000
    9.041
            0.003160  0.005473  0.000000
    9.059
            0.001580  0.002736  0.000000
    8.836
            0.000000  0.000000  0.000000
    9.057


==> anc/fig07/phbanddr1.freq <==
 &plot nbnd=   9, nks=   500 /
            0.000000  0.000000  0.000000
 -5.911583E-02 -5.886768E-02  1.208737E-01  2.610415E+01  2.637299E+01  2.686163E+01  2.686163E+01  4.420550E+01  4.772162E+01
            0.000000  0.003155  0.000000
  4.762201E-02  1.254864E-01  1.779022E-01  2.610265E+01  2.637730E+01  2.686238E+01  2.686284E+01  4.420485E+01  4.772127E+01
            0.000000  0.006310  0.000000
  1.384254E-01  1.397084E-01  3.702935E-01  2.610147E+01  2.639154E+01  2.686464E+01  2.686646E+01  4.420289E+01  4.772028E+01
            0.000000  0.009465  0.000000
  1.577071E-01  2.204357E-01  5.595264E-01  2.611023E+01  2.641944E+01  2.686839E+01  2.687250E+01  4.419963E+01  4.771885E+01
            0.000000  0.012620  0.000000
  1.813967E-01  3.007970E-01  7.482806E-01  2.614404E+01  2.646675E+01  2.687364E+01  2.688094E+01  4.419507E+01  4.771731E+01
            0.000000  0.015775  0.000000
  2.080888E-01  3.839179E-01  9.372893E-01  2.622043E+01  2.654003E+01  2.688038E+01  2.689178E+01  4.418921E+01  4.771604E+01
            0.000000  0.018930  0.000000
  2.368788E-01  4.722371E-01  1.127003E+00  2.635346E+01  2.664448E+01  2.688862E+01  2.690502E+01  4.418207E+01  4.771536E+01
            0.000000  0.022084  0.000000
  2.672079E-01  5.673712E-01  1.317720E+00  2.654680E+01  2.678131E+01  2.689833E+01  2.692063E+01  4.417365E+01  4.771541E+01
            0.000000  0.025239  0.000000
  2.987350E-01  6.695586E-01  1.509543E+00  2.679033E+01  2.690951E+01  2.693861E+01  2.694645E+01  4.416396E+01  4.771602E+01
            0.000000  0.028394  0.000000
  3.312523E-01  7.777185E-01  1.702361E+00  2.692216E+01  2.695894E+01  2.706385E+01  2.713161E+01  4.415302E+01  4.771683E+01
            0.000000  0.031549  0.000000
  3.646353E-01  8.901371E-01  1.895905E+00  2.693626E+01  2.698160E+01  2.732710E+01  2.734528E+01  4.414082E+01  4.771737E+01
            0.000000  0.034704  0.000000
  3.988124E-01  1.005188E+00  2.089843E+00  2.695181E+01  2.700659E+01  2.752442E+01  2.761745E+01  4.412740E+01  4.771727E+01
            0.000000  0.037859  0.000000
  4.337466E-01  1.121686E+00  2.283845E+00  2.696879E+01  2.703386E+01  2.771742E+01  2.787033E+01  4.411276E+01  4.771627E+01
            0.000000  0.041014  0.000000
  4.694240E-01  1.238900E+00  2.477617E+00  2.698718E+01  2.706341E+01  2.790223E+01  2.809988E+01  4.409692E+01  4.771423E+01
            0.000000  0.044169  0.000000
  5.058467E-01  1.356425E+00  2.670905E+00  2.700698E+01  2.709521E+01  2.807672E+01  2.830573E+01  4.407989E+01  4.771111E+01
            0.000000  0.047324  0.000000
  5.430280E-01  1.474049E+00  2.863490E+00  2.702816E+01  2.712923E+01  2.823993E+01  2.848935E+01  4.406169E+01  4.770691E+01
            0.000000  0.050479  0.000000
  5.809888E-01  1.591656E+00  3.055183E+00  2.705072E+01  2.716545E+01  2.839162E+01  2.865278E+01  4.404233E+01  4.770166E+01
            0.000000  0.053634  0.000000
  6.197559E-01  1.709174E+00  3.245815E+00  2.707463E+01  2.720384E+01  2.853196E+01  2.879809E+01  4.402185E+01  4.769540E+01
            0.000000  0.056789  0.000000
  6.593598E-01  1.826549E+00  3.435234E+00  2.709988E+01  2.724437E+01  2.866139E+01  2.892716E+01  4.400024E+01  4.768817E+01
            0.000000  0.059943  0.000000
  6.998340E-01  1.943734E+00  3.623298E+00  2.712645E+01  2.728700E+01  2.878043E+01  2.904157E+01  4.397754E+01  4.768001E+01
            0.000000  0.063098  0.000000
  7.412134E-01  2.060683E+00  3.809872E+00  2.715432E+01  2.733171E+01  2.888966E+01  2.914270E+01  4.395376E+01  4.767095E+01
            0.000000  0.066253  0.000000
  7.835343E-01  2.177353E+00  3.994824E+00  2.718347E+01  2.737846E+01  2.898965E+01  2.923168E+01  4.392892E+01  4.766103E+01
            0.000000  0.069408  0.000000
  8.268331E-01  2.293701E+00  4.178019E+00  2.721387E+01  2.742721E+01  2.908091E+01  2.930950E+01  4.390303E+01  4.765027E+01
            0.000000  0.072563  0.000000
  8.711461E-01  2.409684E+00  4.359321E+00  2.724552E+01  2.747793E+01  2.916393E+01  2.937700E+01  4.387612E+01  4.763870E+01
            0.000000  0.075718  0.000000
  9.165090E-01  2.525260E+00  4.538586E+00  2.727838E+01  2.753058E+01  2.923914E+01  2.943491E+01  4.384820E+01  4.762634E+01
            0.000000  0.078873  0.000000
  9.629564E-01  2.640386E+00  4.715666E+00  2.731243E+01  2.758513E+01  2.930691E+01  2.948386E+01  4.381929E+01  4.761320E+01
            0.000000  0.082028  0.000000
  1.010522E+00  2.755019E+00  4.890402E+00  2.734766E+01  2.764153E+01  2.936756E+01  2.952439E+01  4.378941E+01  4.759931E+01
            0.000000  0.085183  0.000000
  1.059236E+00  2.869117E+00  5.062624E+00  2.738403E+01  2.769974E+01  2.942138E+01  2.955700E+01  4.375858E+01  4.758467E+01
            0.000000  0.088338  0.000000
  1.109130E+00  2.982634E+00  5.232153E+00  2.742152E+01  2.775973E+01  2.946863E+01  2.958211E+01  4.372680E+01  4.756930E+01
            0.000000  0.091493  0.000000
  1.160230E+00  3.095527E+00  5.398796E+00  2.746012E+01  2.782144E+01  2.950953E+01  2.960010E+01  4.369410E+01  4.755321E+01
            0.000000  0.094648  0.000000
  1.212561E+00  3.207748E+00  5.562343E+00  2.749978E+01  2.788485E+01  2.954426E+01  2.961129E+01  4.366048E+01  4.753642E+01
            0.000000  0.097803  0.000000
  1.266147E+00  3.319248E+00  5.722571E+00  2.754050E+01  2.794991E+01  2.957301E+01  2.961598E+01  4.362597E+01  4.751891E+01
            0.000000  0.100957  0.000000
  1.321005E+00  3.429976E+00  5.879237E+00  2.758224E+01  2.801657E+01  2.959592E+01  2.961442E+01  4.359057E+01  4.750072E+01
            0.000000  0.104112  0.000000
  1.377153E+00  3.539880E+00  6.032081E+00  2.762498E+01  2.808479E+01  2.960682E+01  2.961313E+01  4.355431E+01  4.748184E+01
            0.000000  0.107267  0.000000
  1.434605E+00  3.648900E+00  6.180816E+00  2.766870E+01  2.815452E+01  2.959338E+01  2.962475E+01  4.351718E+01  4.746229E+01
            0.000000  0.110422  0.000000
  1.493372E+00  3.756978E+00  6.325133E+00  2.771336E+01  2.822573E+01  2.957425E+01  2.963090E+01  4.347920E+01  4.744207E+01
            0.000000  0.113577  0.000000
  1.553459E+00  3.864047E+00  6.464693E+00  2.775894E+01  2.829836E+01  2.954955E+01  2.963168E+01  4.344039E+01  4.742119E+01
            0.000000  0.116732  0.000000
  1.614874E+00  3.970036E+00  6.599126E+00  2.780541E+01  2.837237E+01  2.951937E+01  2.962715E+01  4.340074E+01  4.739966E+01
            0.000000  0.119887  0.000000
  1.677615E+00  4.074869E+00  6.728022E+00  2.785275E+01  2.844772E+01  2.948377E+01  2.961739E+01  4.336028E+01  4.737749E+01
            0.000000  0.123042  0.000000
  1.741682E+00  4.178460E+00  6.850932E+00  2.790093E+01  2.852437E+01  2.944279E+01  2.960247E+01  4.331900E+01  4.735469E+01
            0.000000  0.126197  0.000000
  1.807069E+00  4.280718E+00  6.967352E+00  2.794992E+01  2.860225E+01  2.939641E+01  2.958241E+01  4.327692E+01  4.733127E+01
            0.000000  0.129352  0.000000
  1.873768E+00  4.381539E+00  7.076723E+00  2.799970E+01  2.868134E+01  2.934459E+01  2.955726E+01  4.323404E+01  4.730724E+01
            0.000000  0.132507  0.000000
  1.941769E+00  4.480807E+00  7.178414E+00  2.805024E+01  2.876157E+01  2.928725E+01  2.952700E+01  4.319038E+01  4.728262E+01
            0.000000  0.135662  0.000000
  2.011057E+00  4.578392E+00  7.271710E+00  2.810151E+01  2.884292E+01  2.922426E+01  2.949164E+01  4.314594E+01  4.725740E+01
            0.000000  0.138816  0.000000
  2.081616E+00  4.674146E+00  7.355794E+00  2.815348E+01  2.892533E+01  2.915544E+01  2.945112E+01  4.310072E+01  4.723161E+01
            0.000000  0.141971  0.000000
  2.153426E+00  4.767899E+00  7.429723E+00  2.820612E+01  2.900875E+01  2.908057E+01  2.940537E+01  4.305473E+01  4.720525E+01
            0.000000  0.145126  0.000000
  2.226467E+00  4.859456E+00  7.492401E+00  2.825942E+01  2.899933E+01  2.909315E+01  2.935425E+01  4.300799E+01  4.717833E+01
            0.000000  0.148281  0.000000
  2.300712E+00  4.948588E+00  7.542531E+00  2.831333E+01  2.891136E+01  2.917847E+01  2.929759E+01  4.296049E+01  4.715086E+01
            0.000000  0.151436  0.000000
  2.376138E+00  5.035022E+00  7.578567E+00  2.836783E+01  2.881616E+01  2.923512E+01  2.926468E+01  4.291224E+01  4.712285E+01
            0.000000  0.154591  0.000000
  2.452714E+00  5.118432E+00  7.598632E+00  2.842290E+01  2.871313E+01  2.916649E+01  2.935172E+01  4.286326E+01  4.709430E+01
            0.000000  0.157746  0.000000
  2.530410E+00  5.198421E+00  7.600405E+00  2.847851E+01  2.860150E+01  2.909120E+01  2.943955E+01  4.281355E+01  4.706522E+01
            0.000000  0.160901  0.000000
  2.609194E+00  5.274494E+00  7.580960E+00  2.848029E+01  2.853462E+01  2.900859E+01  2.952813E+01  4.276311E+01  4.703561E+01
            0.000000  0.164056  0.000000
  2.689033E+00  5.346018E+00  7.536503E+00  2.834819E+01  2.859121E+01  2.891772E+01  2.961742E+01  4.271196E+01  4.700545E+01
            0.000000  0.167211  0.000000
  2.769890E+00  5.412166E+00  7.461960E+00  2.820349E+01  2.864825E+01  2.881726E+01  2.970737E+01  4.266011E+01  4.697473E+01
            0.000000  0.170366  0.000000
  2.851730E+00  5.471805E+00  7.350265E+00  2.804377E+01  2.870530E+01  2.870572E+01  2.979793E+01  4.260756E+01  4.694343E+01
            0.000000  0.173521  0.000000
  2.934515E+00  5.523312E+00  7.191033E+00  2.786554E+01  2.857892E+01  2.876359E+01  2.988908E+01  4.255433E+01  4.691150E+01
            0.000000  0.176675  0.000000
  3.018205E+00  5.564186E+00  6.967812E+00  2.766335E+01  2.843337E+01  2.882182E+01  2.998076E+01  4.250043E+01  4.687885E+01
            0.000000  0.179830  0.000000
  3.102762E+00  5.590119E+00  6.651410E+00  2.742767E+01  2.826008E+01  2.888039E+01  3.007294E+01  4.244586E+01  4.684531E+01
            0.000000  0.182985  0.000000
  3.188144E+00  5.592074E+00  6.178488E+00  2.713810E+01  2.803999E+01  2.893928E+01  3.016557E+01  4.239065E+01  4.681047E+01
            0.000000  0.186140  0.000000
  3.274312E+00  5.346207E+00  5.542801E+00  2.673262E+01  2.771360E+01  2.899845E+01  3.025861E+01  4.233481E+01  4.677301E+01
            0.000000  0.189295  0.000000
  3.361224E+00  3.553235E+00  5.396168E+00  2.613509E+01  2.721783E+01  2.905787E+01  3.035204E+01  4.227835E+01  4.673174E+01
            0.000000  0.192450  0.000000
  2.214435E+00  3.448839E+00  5.383404E+00  2.590646E+01  2.711481E+01  2.911753E+01  3.044580E+01  4.222129E+01  4.669964E+01
            0.000000  0.195605  0.000000
  1.473979E+00  3.537115E+00  5.452010E+00  2.586644E+01  2.720409E+01  2.917739E+01  3.053986E+01  4.216364E+01  4.667166E+01
            0.000000  0.198760  0.000000
 -5.979349E-01  3.626009E+00  5.524180E+00  2.583528E+01  2.730719E+01  2.923743E+01  3.063418E+01  4.210542E+01  4.664367E+01
            0.000000  0.201915  0.000000
 -1.718966E+00  3.715482E+00  5.595528E+00  2.580339E+01  2.741452E+01  2.929762E+01  3.072873E+01  4.204665E+01  4.661551E+01
            0.000000  0.205070  0.000000
 -2.370933E+00  3.805491E+00  5.665928E+00  2.577053E+01  2.752562E+01  2.935793E+01  3.082348E+01  4.198735E+01  4.658720E+01
            0.000000  0.208225  0.000000
 -2.889407E+00  3.895994E+00  5.735413E+00  2.573680E+01  2.764033E+01  2.941833E+01  3.091838E+01  4.192754E+01  4.655876E+01
            0.000000  0.211380  0.000000
 -3.335835E+00  3.986953E+00  5.804029E+00  2.570233E+01  2.775852E+01  2.947880E+01  3.101341E+01  4.186724E+01  4.653023E+01
            0.000000  0.214535  0.000000
 -3.734876E+00  4.078325E+00  5.871824E+00  2.566725E+01  2.788006E+01  2.953932E+01  3.110853E+01  4.180647E+01  4.650164E+01
            0.000000  0.217689  0.000000
 -4.099171E+00  4.170072E+00  5.938858E+00  2.563168E+01  2.800484E+01  2.959986E+01  3.120371E+01  4.174526E+01  4.647303E+01
            0.000000  0.220844  0.000000
 -4.436116E+00  4.262153E+00  6.005197E+00  2.559579E+01  2.813275E+01  2.966039E+01  3.129892E+01  4.168362E+01  4.644444E+01
            0.000000  0.223999  0.000000
 -4.750371E+00  4.354531E+00  6.070920E+00  2.555973E+01  2.826370E+01  2.972088E+01  3.139413E+01  4.162159E+01  4.641588E+01
            0.000000  0.227154  0.000000
 -5.045030E+00  4.447168E+00  6.136119E+00  2.552367E+01  2.839760E+01  2.978132E+01  3.148930E+01  4.155918E+01  4.638740E+01
            0.000000  0.230309  0.000000
 -5.322180E+00  4.540026E+00  6.200900E+00  2.548780E+01  2.853437E+01  2.984168E+01  3.158443E+01  4.149642E+01  4.635902E+01
            0.000000  0.233464  0.000000
 -5.583258E+00  4.633068E+00  6.265386E+00  2.545233E+01  2.867393E+01  2.990193E+01  3.167946E+01  4.143334E+01  4.633078E+01
            0.000000  0.236619  0.000000
 -5.829218E+00  4.726260E+00  6.329721E+00  2.541748E+01  2.881622E+01  2.996206E+01  3.177438E+01  4.136996E+01  4.630268E+01
            0.000000  0.239774  0.000000
 -6.060673E+00  4.819565E+00  6.394069E+00  2.538350E+01  2.896115E+01  3.002203E+01  3.186916E+01  4.130632E+01  4.627475E+01
            0.000000  0.242929  0.000000
 -6.277967E+00  4.912950E+00  6.458619E+00  2.535064E+01  2.910866E+01  3.008182E+01  3.196378E+01  4.124243E+01  4.624702E+01
            0.000000  0.246084  0.000000
 -6.481233E+00  5.006381E+00  6.523581E+00  2.531919E+01  2.925868E+01  3.014141E+01  3.205821E+01  4.117832E+01  4.621948E+01
            0.000000  0.249239  0.000000
 -6.670428E+00  5.099826E+00  6.589194E+00  2.528942E+01  2.941113E+01  3.020079E+01  3.215242E+01  4.111403E+01  4.619216E+01
            0.000000  0.252394  0.000000
 -6.845366E+00  5.193252E+00  6.655721E+00  2.526166E+01  2.956594E+01  3.025992E+01  3.224640E+01  4.104958E+01  4.616507E+01
            0.000000  0.255548  0.000000
 -7.005742E+00  5.286629E+00  6.723448E+00  2.523621E+01  2.972303E+01  3.031878E+01  3.234012E+01  4.098501E+01  4.613820E+01
            0.000000  0.258703  0.000000
 -7.151146E+00  5.379926E+00  6.792686E+00  2.521341E+01  2.988231E+01  3.037736E+01  3.243355E+01  4.092033E+01  4.611155E+01
            0.000000  0.261858  0.000000
 -7.281078E+00  5.473113E+00  6.863765E+00  2.519359E+01  3.004369E+01  3.043564E+01  3.252669E+01  4.085558E+01  4.608513E+01
            0.000000  0.265013  0.000000
 -7.394957E+00  5.566161E+00  6.937030E+00  2.517710E+01  3.020708E+01  3.049358E+01  3.261949E+01  4.079079E+01  4.605893E+01
            0.000000  0.268168  0.000000
 -7.492131E+00  5.659042E+00  7.012840E+00  2.516427E+01  3.037238E+01  3.055119E+01  3.271196E+01  4.072599E+01  4.603295E+01
            0.000000  0.271323  0.000000
 -7.571884E+00  5.751728E+00  7.091555E+00  2.515546E+01  3.053948E+01  3.060842E+01  3.280405E+01  4.066120E+01  4.600717E+01
            0.000000  0.274478  0.000000
 -7.633436E+00  5.844192E+00  7.173534E+00  2.515100E+01  3.066528E+01  3.070826E+01  3.289576E+01  4.059646E+01  4.598158E+01
            0.000000  0.277633  0.000000
 -7.675936E+00  5.936407E+00  7.259129E+00  2.515126E+01  3.072173E+01  3.087862E+01  3.298707E+01  4.053181E+01  4.595618E+01
            0.000000  0.280788  0.000000
 -7.698459E+00  6.028347E+00  7.348673E+00  2.515658E+01  3.077776E+01  3.105043E+01  3.307794E+01  4.046726E+01  4.593094E+01
            0.000000  0.283943  0.000000
 -7.699980E+00  6.119986E+00  7.442479E+00  2.516733E+01  3.083335E+01  3.122358E+01  3.316837E+01  4.040285E+01  4.590586E+01
            0.000000  0.287098  0.000000
 -7.679358E+00  6.211300E+00  7.540829E+00  2.518389E+01  3.088849E+01  3.139793E+01  3.325833E+01  4.033861E+01  4.588092E+01
            0.000000  0.290253  0.000000
 -7.635290E+00  6.302263E+00  7.643973E+00  2.520667E+01  3.094316E+01  3.157339E+01  3.334781E+01  4.027457E+01  4.585611E+01
            0.000000  0.293408  0.000000
 -7.566250E+00  6.392851E+00  7.752127E+00  2.523613E+01  3.099734E+01  3.174983E+01  3.343678E+01  4.021076E+01  4.583141E+01
            0.000000  0.296562  0.000000
 -7.470382E+00  6.483042E+00  7.865482E+00  2.527276E+01  3.105103E+01  3.192716E+01  3.352522E+01  4.014722E+01  4.580682E+01
            0.000000  0.299717  0.000000
 -7.345294E+00  6.572810E+00  7.984224E+00  2.531724E+01  3.110419E+01  3.210531E+01  3.361311E+01  4.008398E+01  4.578232E+01
            0.000000  0.302872  0.000000
 -7.187630E+00  6.662133E+00  8.108602E+00  2.537048E+01  3.115682E+01  3.228429E+01  3.370043E+01  4.002107E+01  4.575791E+01
            0.000000  0.306027  0.000000
 -6.992242E+00  6.750989E+00  8.239047E+00  2.543395E+01  3.120891E+01  3.246423E+01  3.378716E+01  3.995852E+01  4.573359E+01
            0.000000  0.309182  0.000000
 -6.750773E+00  6.839354E+00  8.376343E+00  2.551008E+01  3.126045E+01  3.264551E+01  3.387328E+01  3.989637E+01  4.570939E+01
            0.000000  0.312337  0.000000
 -6.449794E+00  6.927207E+00  8.521725E+00  2.560263E+01  3.131141E+01  3.282879E+01  3.395875E+01  3.983465E+01  4.568534E+01
            0.000000  0.315492  0.000000
 -6.069348E+00  7.014526E+00  8.676625E+00  2.571642E+01  3.136179E+01  3.301497E+01  3.404357E+01  3.977340E+01  4.566149E+01
            0.000000  0.318647  0.000000
 -5.583174E+00  7.101289E+00  8.841794E+00  2.585577E+01  3.141158E+01  3.320471E+01  3.412769E+01  3.971265E+01  4.563789E+01
            0.000000  0.321802  0.000000
 -4.959933E+00  7.187475E+00  9.016070E+00  2.602162E+01  3.146076E+01  3.339780E+01  3.421110E+01  3.965244E+01  4.561458E+01
            0.000000  0.324957  0.000000
 -4.158049E+00  7.273064E+00  9.195879E+00  2.620951E+01  3.150933E+01  3.359272E+01  3.429376E+01  3.959281E+01  4.559150E+01
            0.000000  0.328112  0.000000
 -3.088006E+00  7.358034E+00  9.376257E+00  2.641045E+01  3.155728E+01  3.378699E+01  3.437566E+01  3.953379E+01  4.556855E+01
            0.000000  0.331267  0.000000
 -1.289811E+00  7.442366E+00  9.552662E+00  2.661432E+01  3.160459E+01  3.397800E+01  3.445675E+01  3.947543E+01  4.554562E+01
            0.000000  0.334421  0.000000
  2.464538E+00  7.526039E+00  9.722149E+00  2.681301E+01  3.165126E+01  3.416380E+01  3.453701E+01  3.941777E+01  4.552260E+01
            0.000000  0.337576  0.000000
  3.677714E+00  7.609034E+00  9.883448E+00  2.700156E+01  3.169728E+01  3.434328E+01  3.461639E+01  3.936085E+01  4.549941E+01
            0.000000  0.340731  0.000000
  4.541506E+00  7.691332E+00  1.003645E+01  2.717775E+01  3.174264E+01  3.451606E+01  3.469487E+01  3.930471E+01  4.547602E+01
            0.000000  0.343886  0.000000
  5.230796E+00  7.772913E+00  1.018168E+01  2.734113E+01  3.178734E+01  3.468216E+01  3.477241E+01  3.924940E+01  4.545240E+01
            0.000000  0.347041  0.000000
  5.809482E+00  7.853760E+00  1.031986E+01  2.749221E+01  3.183137E+01  3.484184E+01  3.484896E+01  3.919497E+01  4.542855E+01
            0.000000  0.350196  0.000000
  6.310363E+00  7.933853E+00  1.045177E+01  2.763193E+01  3.187473E+01  3.492448E+01  3.499547E+01  3.914147E+01  4.540447E+01
            0.000000  0.353351  0.000000
  6.753111E+00  8.013175E+00  1.057811E+01  2.776135E+01  3.191740E+01  3.499892E+01  3.514339E+01  3.908895E+01  4.538014E+01
            0.000000  0.356506  0.000000
  7.150635E+00  8.091709E+00  1.069950E+01  2.788149E+01  3.195939E+01  3.507224E+01  3.528594E+01  3.903747E+01  4.535557E+01
            0.000000  0.359661  0.000000
  7.511925E+00  8.169437E+00  1.081645E+01  2.799331E+01  3.200070E+01  3.514437E+01  3.542343E+01  3.898708E+01  4.533075E+01
            0.000000  0.362816  0.000000
  7.843464E+00  8.246343E+00  1.092940E+01  2.809762E+01  3.204131E+01  3.521528E+01  3.555611E+01  3.893785E+01  4.530567E+01
            0.000000  0.365971  0.000000
  8.150102E+00  8.322411E+00  1.103872E+01  2.819515E+01  3.208123E+01  3.528488E+01  3.568421E+01  3.888983E+01  4.528032E+01
            0.000000  0.369126  0.000000
  8.397624E+00  8.435544E+00  1.114469E+01  2.828651E+01  3.212046E+01  3.535313E+01  3.580793E+01  3.884310E+01  4.525469E+01
            0.000000  0.372281  0.000000
  8.471968E+00  8.702671E+00  1.124759E+01  2.837225E+01  3.215899E+01  3.541994E+01  3.592742E+01  3.879774E+01  4.522875E+01
            0.000000  0.375435  0.000000
  8.545427E+00  8.953784E+00  1.134761E+01  2.845283E+01  3.219682E+01  3.548526E+01  3.604284E+01  3.875380E+01  4.520250E+01
            0.000000  0.378590  0.000000
  8.617988E+00  9.190720E+00  1.144494E+01  2.852864E+01  3.223395E+01  3.554899E+01  3.615427E+01  3.871137E+01  4.517590E+01
            0.000000  0.381745  0.000000
  8.689635E+00  9.414996E+00  1.153974E+01  2.860005E+01  3.227039E+01  3.561107E+01  3.626185E+01  3.867054E+01  4.514894E+01
            0.000000  0.384900  0.000000
  8.760356E+00  9.627847E+00  1.163214E+01  2.866737E+01  3.230613E+01  3.567139E+01  3.636562E+01  3.863139E+01  4.512158E+01
            0.000000  0.388055  0.000000
  8.830138E+00  9.830322E+00  1.172224E+01  2.873088E+01  3.234118E+01  3.572988E+01  3.646569E+01  3.859400E+01  4.509379E+01
            0.000000  0.391210  0.000000
  8.898966E+00  1.002329E+01  1.181015E+01  2.879082E+01  3.237553E+01  3.578643E+01  3.656208E+01  3.855849E+01  4.506553E+01
            0.000000  0.394365  0.000000
  8.966831E+00  1.020749E+01  1.189596E+01  2.884744E+01  3.240920E+01  3.584094E+01  3.665485E+01  3.852493E+01  4.503677E+01
            0.000000  0.397520  0.000000
  9.033718E+00  1.038357E+01  1.197974E+01  2.890092E+01  3.244218E+01  3.589332E+01  3.674402E+01  3.849343E+01  4.500746E+01
            0.000000  0.400675  0.000000
  9.099617E+00  1.055206E+01  1.206156E+01  2.895148E+01  3.247447E+01  3.594346E+01  3.682961E+01  3.846410E+01  4.497753E+01
            0.000000  0.403830  0.000000
  9.164517E+00  1.071344E+01  1.214146E+01  2.899930E+01  3.250608E+01  3.599125E+01  3.691163E+01  3.843702E+01  4.494693E+01
            0.000000  0.406985  0.000000
  9.228408E+00  1.086811E+01  1.221952E+01  2.904453E+01  3.253701E+01  3.603660E+01  3.699008E+01  3.841230E+01  4.491557E+01
            0.000000  0.410140  0.000000
  9.291278E+00  1.101642E+01  1.229577E+01  2.908735E+01  3.256727E+01  3.607939E+01  3.706493E+01  3.839003E+01  4.488339E+01
            0.000000  0.413294  0.000000
  9.353118E+00  1.115866E+01  1.237025E+01  2.912790E+01  3.259686E+01  3.611955E+01  3.713614E+01  3.837030E+01  4.485026E+01
            0.000000  0.416449  0.000000
  9.413919E+00  1.129510E+01  1.244300E+01  2.916634E+01  3.262579E+01  3.615699E+01  3.720367E+01  3.835319E+01  4.481609E+01
            0.000000  0.419604  0.000000
  9.473671E+00  1.142593E+01  1.251405E+01  2.920278E+01  3.265405E+01  3.619162E+01  3.726745E+01  3.833875E+01  4.478073E+01
            0.000000  0.422759  0.000000
  9.532364E+00  1.155132E+01  1.258342E+01  2.923737E+01  3.268167E+01  3.622341E+01  3.732739E+01  3.832705E+01  4.474401E+01
            0.000000  0.425914  0.000000
  9.589992E+00  1.167141E+01  1.265115E+01  2.927023E+01  3.270863E+01  3.625230E+01  3.738337E+01  3.831810E+01  4.470577E+01
            0.000000  0.429069  0.000000
  9.646544E+00  1.178627E+01  1.271726E+01  2.930147E+01  3.273495E+01  3.627828E+01  3.743523E+01  3.831193E+01  4.466575E+01
            0.000000  0.432224  0.000000
  9.702014E+00  1.189595E+01  1.278176E+01  2.933121E+01  3.276064E+01  3.630135E+01  3.748279E+01  3.830850E+01  4.462371E+01
            0.000000  0.435379  0.000000
  9.756393E+00  1.200044E+01  1.284468E+01  2.935954E+01  3.278569E+01  3.632154E+01  3.752582E+01  3.830779E+01  4.457932E+01
            0.000000  0.438534  0.000000
  9.809674E+00  1.209967E+01  1.290602E+01  2.938657E+01  3.281011E+01  3.633892E+01  3.756400E+01  3.830973E+01  4.453220E+01
            0.000000  0.441689  0.000000
  9.861849E+00  1.219353E+01  1.296579E+01  2.941239E+01  3.283391E+01  3.635355E+01  3.759698E+01  3.831423E+01  4.448188E+01
            0.000000  0.444844  0.000000
  9.912912E+00  1.228179E+01  1.302402E+01  2.943709E+01  3.285710E+01  3.636555E+01  3.762427E+01  3.832117E+01  4.442779E+01
            0.000000  0.447999  0.000000
  9.962855E+00  1.236417E+01  1.308071E+01  2.946073E+01  3.287968E+01  3.637503E+01  3.764527E+01  3.833042E+01  4.436922E+01
            0.000000  0.451153  0.000000
  1.001167E+01  1.244023E+01  1.313587E+01  2.948340E+01  3.290165E+01  3.638213E+01  3.765921E+01  3.834182E+01  4.430529E+01
            0.000000  0.454308  0.000000
  1.005936E+01  1.250939E+01  1.318951E+01  2.950517E+01  3.292303E+01  3.638701E+01  3.766511E+01  3.835521E+01  4.423488E+01
            0.000000  0.457463  0.000000
  1.010590E+01  1.257087E+01  1.324164E+01  2.952609E+01  3.294381E+01  3.638984E+01  3.766168E+01  3.837041E+01  4.415655E+01
            0.000000  0.460618  0.000000
  1.015130E+01  1.262362E+01  1.329225E+01  2.954623E+01  3.296400E+01  3.639078E+01  3.764730E+01  3.838724E+01  4.406845E+01
            0.000000  0.463773  0.000000
  1.019555E+01  1.266630E+01  1.334137E+01  2.956562E+01  3.298361E+01  3.639001E+01  3.761993E+01  3.840551E+01  4.396816E+01
            0.000000  0.466928  0.000000
  1.023865E+01  1.269736E+01  1.338899E+01  2.958433E+01  3.300264E+01  3.638770E+01  3.757727E+01  3.842504E+01  4.385266E+01
            0.000000  0.470083  0.000000
  1.028058E+01  1.271556E+01  1.343512E+01  2.960238E+01  3.302110E+01  3.638402E+01  3.751766E+01  3.844564E+01  4.371849E+01
            0.000000  0.473238  0.000000
  1.032134E+01  1.272207E+01  1.347978E+01  2.961983E+01  3.303899E+01  3.637913E+01  3.744333E+01  3.846713E+01  4.356330E+01
            0.000000  0.476393  0.000000
  1.036093E+01  1.272653E+01  1.352296E+01  2.963669E+01  3.305631E+01  3.637320E+01  3.736986E+01  3.848935E+01  4.339163E+01
            0.000000  0.479548  0.000000
  1.039935E+01  1.275445E+01  1.356468E+01  2.965299E+01  3.307308E+01  3.636636E+01  3.733779E+01  3.851213E+01  4.322628E+01
            0.000000  0.482703  0.000000
  1.043658E+01  1.282881E+01  1.360495E+01  2.966877E+01  3.308928E+01  3.635876E+01  3.738377E+01  3.853533E+01  4.310181E+01
            0.000000  0.485858  0.000000
  1.047263E+01  1.293181E+01  1.364378E+01  2.968404E+01  3.310493E+01  3.635053E+01  3.748145E+01  3.855879E+01  4.302226E+01
            0.000000  0.489013  0.000000
  1.050749E+01  1.306386E+01  1.368117E+01  2.969883E+01  3.312004E+01  3.634179E+01  3.758778E+01  3.858238E+01  4.304954E+01
            0.000000  0.492167  0.000000
  1.054115E+01  1.330796E+01  1.371713E+01  2.971314E+01  3.313459E+01  3.633265E+01  3.770490E+01  3.860599E+01  4.340740E+01
            0.000000  0.495322  0.000000
  1.057362E+01  1.347259E+01  1.375169E+01  2.972699E+01  3.314860E+01  3.632321E+01  3.779835E+01  3.862949E+01  4.359146E+01
            0.000000  0.498477  0.000000
  1.060488E+01  1.360430E+01  1.378485E+01  2.974038E+01  3.316207E+01  3.631357E+01  3.787761E+01  3.865278E+01  4.371025E+01
            0.000000  0.501632  0.000000
  1.063494E+01  1.371795E+01  1.381662E+01  2.975334E+01  3.317500E+01  3.630381E+01  3.794667E+01  3.867577E+01  4.379906E+01
            0.000000  0.504787  0.000000
  1.066379E+01  1.381890E+01  1.384702E+01  2.976585E+01  3.318740E+01  3.629400E+01  3.800757E+01  3.869835E+01  4.386951E+01
            0.000000  0.507942  0.000000
  1.069143E+01  1.387605E+01  1.390999E+01  2.977792E+01  3.319926E+01  3.628423E+01  3.806163E+01  3.872046E+01  4.392723E+01
            0.000000  0.511097  0.000000
  1.071786E+01  1.390374E+01  1.399298E+01  2.978956E+01  3.321058E+01  3.627455E+01  3.810980E+01  3.874201E+01  4.397551E+01
            0.000000  0.514252  0.000000
  1.074307E+01  1.393008E+01  1.406904E+01  2.980076E+01  3.322138E+01  3.626502E+01  3.815280E+01  3.876293E+01  4.401643E+01
            0.000000  0.517407  0.000000
  1.076706E+01  1.395510E+01  1.414091E+01  2.981152E+01  3.323164E+01  3.625569E+01  3.821752E+01  3.878317E+01  4.406127E+01
            0.000000  0.520562  0.000000
  1.078983E+01  1.397880E+01  1.421803E+01  2.982182E+01  3.324137E+01  3.624662E+01  3.843575E+01  3.880266E+01  4.416324E+01
            0.000000  0.523717  0.000000
  1.081138E+01  1.400119E+01  1.428308E+01  2.983167E+01  3.325058E+01  3.623784E+01  3.855831E+01  3.882136E+01  4.422784E+01
            0.000000  0.526872  0.000000
  1.083170E+01  1.402228E+01  1.434139E+01  2.984105E+01  3.325925E+01  3.622939E+01  3.865051E+01  3.883921E+01  4.427879E+01
            0.000000  0.530026  0.000000
  1.085080E+01  1.404207E+01  1.439436E+01  2.984995E+01  3.326740E+01  3.622130E+01  3.872641E+01  3.885617E+01  4.432163E+01
            0.000000  0.533181  0.000000
  1.086867E+01  1.406058E+01  1.444265E+01  2.985836E+01  3.327503E+01  3.621361E+01  3.879112E+01  3.887220E+01  4.435853E+01
            0.000000  0.536336  0.000000
  1.088531E+01  1.407780E+01  1.448666E+01  2.986628E+01  3.328212E+01  3.620635E+01  3.884725E+01  3.888727E+01  4.439067E+01
            0.000000  0.539491  0.000000
  1.090072E+01  1.409375E+01  1.452669E+01  2.987367E+01  3.328870E+01  3.619954E+01  3.889639E+01  3.890134E+01  4.441884E+01
            0.000000  0.542646  0.000000
  1.091491E+01  1.410842E+01  1.456297E+01  2.988054E+01  3.329474E+01  3.619320E+01  3.891439E+01  3.893957E+01  4.444356E+01
            0.000000  0.545801  0.000000
  1.092786E+01  1.412182E+01  1.459566E+01  2.988687E+01  3.330026E+01  3.618735E+01  3.892638E+01  3.897753E+01  4.446525E+01
            0.000000  0.548956  0.000000
  1.093958E+01  1.413394E+01  1.462491E+01  2.989265E+01  3.330525E+01  3.618201E+01  3.893730E+01  3.901080E+01  4.448420E+01
            0.000000  0.552111  0.000000
  1.095006E+01  1.414479E+01  1.465083E+01  2.989785E+01  3.330972E+01  3.617719E+01  3.894713E+01  3.903979E+01  4.450066E+01
            0.000000  0.555266  0.000000
  1.095932E+01  1.415437E+01  1.467352E+01  2.990248E+01  3.331367E+01  3.617291E+01  3.895583E+01  3.906480E+01  4.451482E+01
            0.000000  0.558421  0.000000
  1.096734E+01  1.416267E+01  1.469305E+01  2.990652E+01  3.331708E+01  3.616918E+01  3.896341E+01  3.908608E+01  4.452683E+01
            0.000000  0.561576  0.000000
  1.097413E+01  1.416970E+01  1.470948E+01  2.990995E+01  3.331998E+01  3.616600E+01  3.896985E+01  3.910382E+01  4.453680E+01
            0.000000  0.564731  0.000000
  1.097968E+01  1.417546E+01  1.472286E+01  2.991277E+01  3.332234E+01  3.616340E+01  3.897513E+01  3.911816E+01  4.454484E+01
            0.000000  0.567886  0.000000
  1.098400E+01  1.417993E+01  1.473322E+01  2.991498E+01  3.332418E+01  3.616136E+01  3.897924E+01  3.912920E+01  4.455103E+01
            0.000000  0.571040  0.000000
  1.098709E+01  1.418313E+01  1.474061E+01  2.991656E+01  3.332550E+01  3.615991E+01  3.898219E+01  3.913703E+01  4.455540E+01
            0.000000  0.574195  0.000000
  1.098894E+01  1.418505E+01  1.474503E+01  2.991751E+01  3.332629E+01  3.615903E+01  3.898396E+01  3.914171E+01  4.455802E+01
            0.000000  0.577350  0.000000
  1.098955E+01  1.418569E+01  1.474651E+01  2.991782E+01  3.332655E+01  3.615874E+01  3.898455E+01  3.914327E+01  4.455888E+01
            0.003175  0.577350  0.000000
  1.098968E+01  1.418191E+01  1.474715E+01  2.991774E+01  3.332690E+01  3.615854E+01  3.898418E+01  3.914260E+01  4.455862E+01
            0.006349  0.577350  0.000000
  1.099006E+01  1.417057E+01  1.474907E+01  2.991749E+01  3.332793E+01  3.615792E+01  3.898309E+01  3.914061E+01  4.455782E+01
            0.009524  0.577350  0.000000
  1.099070E+01  1.415167E+01  1.475223E+01  2.991707E+01  3.332966E+01  3.615690E+01  3.898127E+01  3.913727E+01  4.455649E+01
            0.012698  0.577350  0.000000
  1.099159E+01  1.412522E+01  1.475658E+01  2.991645E+01  3.333208E+01  3.615548E+01  3.897873E+01  3.913255E+01  4.455461E+01
            0.015873  0.577350  0.000000
  1.099274E+01  1.409121E+01  1.476204E+01  2.991562E+01  3.333519E+01  3.615364E+01  3.897546E+01  3.912642E+01  4.455218E+01
            0.019048  0.577350  0.000000
  1.099414E+01  1.404963E+01  1.476854E+01  2.991455E+01  3.333899E+01  3.615141E+01  3.897148E+01  3.911882E+01  4.454917E+01
            0.022222  0.577350  0.000000
  1.099579E+01  1.400043E+01  1.477598E+01  2.991318E+01  3.334347E+01  3.614876E+01  3.896679E+01  3.910968E+01  4.454557E+01
            0.025397  0.577350  0.000000
  1.099770E+01  1.394356E+01  1.478427E+01  2.991146E+01  3.334864E+01  3.614571E+01  3.896140E+01  3.909892E+01  4.454135E+01
            0.028571  0.577350  0.000000
  1.099985E+01  1.387894E+01  1.479327E+01  2.990932E+01  3.335450E+01  3.614226E+01  3.895532E+01  3.908643E+01  4.453646E+01
            0.031746  0.577350  0.000000
  1.100226E+01  1.380647E+01  1.480287E+01  2.990663E+01  3.336105E+01  3.613841E+01  3.894855E+01  3.907208E+01  4.453086E+01
            0.034921  0.577350  0.000000
  1.100491E+01  1.372601E+01  1.481290E+01  2.990329E+01  3.336827E+01  3.613416E+01  3.894110E+01  3.905570E+01  4.452451E+01
            0.038095  0.577350  0.000000
  1.100782E+01  1.363739E+01  1.482323E+01  2.989913E+01  3.337618E+01  3.612951E+01  3.893299E+01  3.903715E+01  4.451734E+01
            0.041270  0.577350  0.000000
  1.101097E+01  1.354041E+01  1.483369E+01  2.989400E+01  3.338476E+01  3.612446E+01  3.892422E+01  3.901626E+01  4.450933E+01
            0.044444  0.577350  0.000000
  1.101436E+01  1.343484E+01  1.484419E+01  2.988777E+01  3.339402E+01  3.611902E+01  3.891482E+01  3.899294E+01  4.450048E+01
            0.047619  0.577350  0.000000
  1.101799E+01  1.332047E+01  1.485480E+01  2.988042E+01  3.340395E+01  3.611319E+01  3.890478E+01  3.896729E+01  4.449091E+01
            0.050794  0.577350  0.000000
  1.102187E+01  1.319714E+01  1.486589E+01  2.987222E+01  3.341455E+01  3.610697E+01  3.889414E+01  3.893980E+01  4.448093E+01
            0.053968  0.577350  0.000000
  1.102598E+01  1.306487E+01  1.487832E+01  2.986393E+01  3.342582E+01  3.610036E+01  3.888289E+01  3.891157E+01  4.447112E+01
            0.057143  0.577350  0.000000
  1.103033E+01  1.292393E+01  1.489348E+01  2.985687E+01  3.343775E+01  3.609338E+01  3.887106E+01  3.888435E+01  4.446233E+01
            0.060317  0.577350  0.000000
  1.103491E+01  1.277476E+01  1.491282E+01  2.985260E+01  3.345034E+01  3.608601E+01  3.885866E+01  3.886002E+01  4.445532E+01
            0.063492  0.577350  0.000000
  1.103972E+01  1.261770E+01  1.493715E+01  2.985219E+01  3.346358E+01  3.607826E+01  3.883964E+01  3.884571E+01  4.445037E+01
            0.066667  0.577350  0.000000
  1.104475E+01  1.245269E+01  1.496624E+01  2.985575E+01  3.347747E+01  3.607014E+01  3.882303E+01  3.883223E+01  4.444716E+01
            0.069841  0.577350  0.000000
  1.105000E+01  1.227927E+01  1.499921E+01  2.986268E+01  3.349200E+01  3.606166E+01  3.880919E+01  3.881823E+01  4.444499E+01
            0.073016  0.577350  0.000000
  1.105547E+01  1.209679E+01  1.503510E+01  2.987219E+01  3.350718E+01  3.605281E+01  3.879701E+01  3.880373E+01  4.444325E+01
            0.076190  0.577350  0.000000
  1.106116E+01  1.190456E+01  1.507320E+01  2.988366E+01  3.352298E+01  3.604360E+01  3.878570E+01  3.878875E+01  4.444150E+01
            0.079365  0.577350  0.000000
  1.106705E+01  1.170186E+01  1.511310E+01  2.989671E+01  3.353941E+01  3.603404E+01  3.877331E+01  3.877481E+01  4.443952E+01
            0.082540  0.577350  0.000000
  1.107314E+01  1.148796E+01  1.515455E+01  2.991109E+01  3.355645E+01  3.602412E+01  3.875742E+01  3.876410E+01  4.443720E+01
            0.085714  0.577350  0.000000
  1.107942E+01  1.126203E+01  1.519739E+01  2.992666E+01  3.357411E+01  3.601387E+01  3.874111E+01  3.875345E+01  4.443449E+01
            0.088889  0.577350  0.000000
  1.102310E+01  1.108590E+01  1.524151E+01  2.994328E+01  3.359236E+01  3.600327E+01  3.872440E+01  3.874279E+01  4.443138E+01
            0.092063  0.577350  0.000000
  1.077007E+01  1.109257E+01  1.528680E+01  2.996085E+01  3.361121E+01  3.599235E+01  3.870730E+01  3.873204E+01  4.442784E+01
            0.095238  0.577350  0.000000
  1.050161E+01  1.109941E+01  1.533317E+01  2.997925E+01  3.363064E+01  3.598110E+01  3.868983E+01  3.872117E+01  4.442391E+01
            0.098413  0.577350  0.000000
  1.021615E+01  1.110643E+01  1.538052E+01  2.999838E+01  3.365065E+01  3.596953E+01  3.867202E+01  3.871014E+01  4.441957E+01
            0.101587  0.577350  0.000000
  9.911793E+00  1.111361E+01  1.542877E+01  3.001815E+01  3.367122E+01  3.595766E+01  3.865387E+01  3.869891E+01  4.441486E+01
            0.104762  0.577350  0.000000
  9.586255E+00  1.112095E+01  1.547783E+01  3.003845E+01  3.369234E+01  3.594548E+01  3.863542E+01  3.868743E+01  4.440978E+01
            0.107937  0.577350  0.000000
  9.236717E+00  1.112845E+01  1.552760E+01  3.005919E+01  3.371401E+01  3.593300E+01  3.861668E+01  3.867567E+01  4.440436E+01
            0.111111  0.577350  0.000000
  8.859666E+00  1.113609E+01  1.557801E+01  3.008028E+01  3.373620E+01  3.592024E+01  3.859767E+01  3.866360E+01  4.439862E+01
            0.114286  0.577350  0.000000
  8.450630E+00  1.114387E+01  1.562897E+01  3.010163E+01  3.375890E+01  3.590720E+01  3.857840E+01  3.865120E+01  4.439259E+01
            0.117460  0.577350  0.000000
  8.003779E+00  1.115178E+01  1.568039E+01  3.012317E+01  3.378211E+01  3.589390E+01  3.855891E+01  3.863842E+01  4.438628E+01
            0.120635  0.577350  0.000000
  7.511268E+00  1.115981E+01  1.573220E+01  3.014481E+01  3.380581E+01  3.588033E+01  3.853920E+01  3.862524E+01  4.437972E+01
            0.123810  0.577350  0.000000
  6.962099E+00  1.116796E+01  1.578431E+01  3.016649E+01  3.382997E+01  3.586652E+01  3.851930E+01  3.861164E+01  4.437293E+01
            0.126984  0.577350  0.000000
  6.339960E+00  1.117622E+01  1.583665E+01  3.018812E+01  3.385460E+01  3.585247E+01  3.849922E+01  3.859758E+01  4.436593E+01
            0.130159  0.577350  0.000000
  5.618654E+00  1.118457E+01  1.588914E+01  3.020964E+01  3.387966E+01  3.583819E+01  3.847898E+01  3.858305E+01  4.435874E+01
            0.133333  0.577350  0.000000
  4.750587E+00  1.119302E+01  1.594170E+01  3.023099E+01  3.390515E+01  3.582369E+01  3.845860E+01  3.856801E+01  4.435138E+01
            0.136508  0.577350  0.000000
  3.628114E+00  1.120156E+01  1.599428E+01  3.025208E+01  3.393104E+01  3.580899E+01  3.843810E+01  3.855244E+01  4.434386E+01
            0.139683  0.577350  0.000000
  1.822877E+00  1.121018E+01  1.604679E+01  3.027285E+01  3.395733E+01  3.579410E+01  3.841749E+01  3.853632E+01  4.433621E+01
            0.142857  0.577350  0.000000
 -2.643644E+00  1.121886E+01  1.609917E+01  3.029321E+01  3.398398E+01  3.577902E+01  3.839680E+01  3.851961E+01  4.432844E+01
            0.146032  0.577350  0.000000
 -4.220537E+00  1.122761E+01  1.615136E+01  3.031309E+01  3.401097E+01  3.576378E+01  3.837603E+01  3.850229E+01  4.432056E+01
            0.149206  0.577350  0.000000
 -5.403370E+00  1.123641E+01  1.620328E+01  3.033238E+01  3.403830E+01  3.574838E+01  3.835522E+01  3.848433E+01  4.431260E+01
            0.152381  0.577350  0.000000
 -6.418252E+00  1.124526E+01  1.625487E+01  3.035097E+01  3.406593E+01  3.573284E+01  3.833436E+01  3.846569E+01  4.430456E+01
            0.155556  0.577350  0.000000
 -7.339612E+00  1.125416E+01  1.630606E+01  3.036874E+01  3.409385E+01  3.571717E+01  3.831349E+01  3.844633E+01  4.429645E+01
            0.158730  0.577350  0.000000
 -8.203718E+00  1.126308E+01  1.635680E+01  3.038553E+01  3.412203E+01  3.570139E+01  3.829261E+01  3.842621E+01  4.428830E+01
            0.161905  0.577350  0.000000
 -9.032174E+00  1.127204E+01  1.640702E+01  3.040116E+01  3.415045E+01  3.568550E+01  3.827175E+01  3.840529E+01  4.428011E+01
            0.165079  0.577350  0.000000
 -9.839812E+00  1.128101E+01  1.645664E+01  3.041542E+01  3.417908E+01  3.566953E+01  3.825092E+01  3.838352E+01  4.427190E+01
            0.168254  0.577350  0.000000
 -1.063810E+01  1.129000E+01  1.650561E+01  3.042801E+01  3.420790E+01  3.565349E+01  3.823013E+01  3.836084E+01  4.426367E+01
            0.171429  0.577350  0.000000
 -1.143682E+01  1.129899E+01  1.655383E+01  3.043863E+01  3.423689E+01  3.563739E+01  3.820940E+01  3.833719E+01  4.425545E+01
            0.174603  0.577350  0.000000
 -1.224489E+01  1.130799E+01  1.660124E+01  3.044688E+01  3.426602E+01  3.562125E+01  3.818875E+01  3.831249E+01  4.424725E+01
            0.177778  0.577350  0.000000
 -1.306988E+01  1.131697E+01  1.664776E+01  3.045240E+01  3.429525E+01  3.560508E+01  3.816820E+01  3.828667E+01  4.423907E+01
            0.180952  0.577350  0.000000
 -1.391533E+01  1.132594E+01  1.669336E+01  3.045505E+01  3.432458E+01  3.558891E+01  3.814775E+01  3.825967E+01  4.423092E+01
            0.184127  0.577350  0.000000
 -1.477297E+01  1.133489E+01  1.673811E+01  3.045550E+01  3.435396E+01  3.557274E+01  3.812744E+01  3.823150E+01  4.422282E+01
            0.187302  0.577350  0.000000
 -1.560794E+01  1.134382E+01  1.678228E+01  3.045631E+01  3.438337E+01  3.555659E+01  3.810726E+01  3.820236E+01  4.421477E+01
            0.190476  0.577350  0.000000
 -1.634115E+01  1.135271E+01  1.682650E+01  3.046324E+01  3.441277E+01  3.554047E+01  3.808724E+01  3.817273E+01  4.420679E+01
            0.193651  0.577350  0.000000
 -1.685311E+01  1.136156E+01  1.687171E+01  3.048492E+01  3.444215E+01  3.552441E+01  3.806740E+01  3.814343E+01  4.419890E+01
            0.196825  0.577350  0.000000
 -1.704152E+01  1.137037E+01  1.691872E+01  3.052885E+01  3.447146E+01  3.550842E+01  3.804775E+01  3.811526E+01  4.419109E+01
            0.200000  0.577350  0.000000
 -1.690296E+01  1.137912E+01  1.696764E+01  3.059551E+01  3.450068E+01  3.549252E+01  3.802831E+01  3.808839E+01  4.418340E+01
            0.203175  0.577350  0.000000
 -1.653994E+01  1.138782E+01  1.701779E+01  3.067782E+01  3.452978E+01  3.547671E+01  3.800910E+01  3.806229E+01  4.417581E+01
            0.206349  0.577350  0.000000
 -1.608543E+01  1.139645E+01  1.706813E+01  3.076633E+01  3.455872E+01  3.546103E+01  3.799012E+01  3.803611E+01  4.416834E+01
            0.209524  0.577350  0.000000
 -1.564003E+01  1.140501E+01  1.711773E+01  3.085374E+01  3.458748E+01  3.544547E+01  3.797140E+01  3.800912E+01  4.416098E+01
            0.212698  0.577350  0.000000
 -1.526046E+01  1.141349E+01  1.716597E+01  3.093585E+01  3.461601E+01  3.543007E+01  3.795296E+01  3.798087E+01  4.415374E+01
            0.215873  0.577350  0.000000
 -1.497204E+01  1.142189E+01  1.721246E+01  3.101075E+01  3.464429E+01  3.541483E+01  3.793482E+01  3.795108E+01  4.414659E+01
            0.219048  0.577350  0.000000
 -1.478044E+01  1.143020E+01  1.725700E+01  3.107796E+01  3.467228E+01  3.539977E+01  3.791698E+01  3.791962E+01  4.413956E+01
            0.222222  0.577350  0.000000
 -1.467543E+01  1.143841E+01  1.729957E+01  3.113816E+01  3.469995E+01  3.538491E+01  3.788647E+01  3.789947E+01  4.413263E+01
            0.225397  0.577350  0.000000
 -1.462566E+01  1.144651E+01  1.734042E+01  3.119359E+01  3.472726E+01  3.537026E+01  3.785183E+01  3.788231E+01  4.412581E+01
            0.228571  0.577350  0.000000
 -1.456663E+01  1.145451E+01  1.738025E+01  3.124893E+01  3.475418E+01  3.535584E+01  3.781624E+01  3.786550E+01  4.411910E+01
            0.231746  0.577350  0.000000
 -1.439220E+01  1.146239E+01  1.742035E+01  3.131195E+01  3.478068E+01  3.534166E+01  3.778077E+01  3.784908E+01  4.411251E+01
            0.234921  0.577350  0.000000
 -1.397711E+01  1.147015E+01  1.746242E+01  3.139179E+01  3.480672E+01  3.532774E+01  3.774683E+01  3.783306E+01  4.410605E+01
            0.238095  0.577350  0.000000
 -1.324689E+01  1.147777E+01  1.750780E+01  3.149350E+01  3.483227E+01  3.531409E+01  3.771551E+01  3.781745E+01  4.409976E+01
            0.241270  0.577350  0.000000
 -1.223435E+01  1.148526E+01  1.755656E+01  3.161354E+01  3.485729E+01  3.530072E+01  3.768682E+01  3.780228E+01  4.409362E+01
            0.244444  0.577350  0.000000
 -1.104300E+01  1.149260E+01  1.760759E+01  3.174261E+01  3.488175E+01  3.528766E+01  3.765981E+01  3.778755E+01  4.408763E+01
            0.247619  0.577350  0.000000
 -9.765044E+00  1.149979E+01  1.765952E+01  3.187212E+01  3.490561E+01  3.527492E+01  3.763343E+01  3.777329E+01  4.408176E+01
            0.250794  0.577350  0.000000
 -8.441259E+00  1.150683E+01  1.771138E+01  3.199715E+01  3.492885E+01  3.526250E+01  3.760702E+01  3.775951E+01  4.407600E+01
            0.253968  0.577350  0.000000
 -7.061825E+00  1.151369E+01  1.776262E+01  3.211580E+01  3.495142E+01  3.525043E+01  3.758032E+01  3.774622E+01  4.407034E+01
            0.257143  0.577350  0.000000
 -5.565095E+00  1.152039E+01  1.781300E+01  3.222766E+01  3.497329E+01  3.523872E+01  3.755331E+01  3.773345E+01  4.406478E+01
            0.260317  0.577350  0.000000
 -3.771789E+00  1.152690E+01  1.786240E+01  3.233287E+01  3.499444E+01  3.522738E+01  3.752607E+01  3.772120E+01  4.405931E+01
            0.263492  0.577350  0.000000
  8.181050E-01  1.153323E+01  1.791075E+01  3.243167E+01  3.501483E+01  3.521643E+01  3.749871E+01  3.770949E+01  4.405394E+01
            0.266667  0.577350  0.000000
  3.737908E+00  1.153936E+01  1.795797E+01  3.252426E+01  3.503442E+01  3.520589E+01  3.747138E+01  3.769833E+01  4.404867E+01
            0.269841  0.577350  0.000000
  5.088069E+00  1.154529E+01  1.800399E+01  3.261079E+01  3.505318E+01  3.519578E+01  3.744420E+01  3.768773E+01  4.404349E+01
            0.273016  0.577350  0.000000
  6.048707E+00  1.155101E+01  1.804875E+01  3.269135E+01  3.507106E+01  3.518613E+01  3.741730E+01  3.767770E+01  4.403842E+01
            0.276190  0.577350  0.000000
  6.797438E+00  1.155651E+01  1.809215E+01  3.276599E+01  3.508801E+01  3.517698E+01  3.739082E+01  3.766824E+01  4.403347E+01
            0.279365  0.577350  0.000000
  7.406613E+00  1.156179E+01  1.813410E+01  3.283470E+01  3.510390E+01  3.516845E+01  3.736490E+01  3.765937E+01  4.402863E+01
            0.282540  0.577350  0.000000
  7.914623E+00  1.156683E+01  1.817453E+01  3.289748E+01  3.511846E+01  3.516080E+01  3.733968E+01  3.765108E+01  4.402394E+01
            0.285714  0.577350  0.000000
  8.344853E+00  1.157164E+01  1.821332E+01  3.295427E+01  3.513057E+01  3.515515E+01  3.731529E+01  3.764338E+01  4.401940E+01
            0.288889  0.577350  0.000000
  8.712826E+00  1.157619E+01  1.825038E+01  3.300504E+01  3.513565E+01  3.515607E+01  3.729189E+01  3.763627E+01  4.401504E+01
            0.292063  0.577350  0.000000
  9.029466E+00  1.158049E+01  1.828562E+01  3.304973E+01  3.513240E+01  3.516484E+01  3.726959E+01  3.762974E+01  4.401089E+01
            0.295238  0.577350  0.000000
  9.302795E+00  1.158453E+01  1.831892E+01  3.308834E+01  3.512696E+01  3.517534E+01  3.724856E+01  3.762380E+01  4.400699E+01
            0.298413  0.577350  0.000000
  9.538898E+00  1.158829E+01  1.835019E+01  3.312095E+01  3.512134E+01  3.518556E+01  3.722891E+01  3.761843E+01  4.400339E+01
            0.301587  0.577350  0.000000
  9.742566E+00  1.159177E+01  1.837931E+01  3.314818E+01  3.511598E+01  3.519505E+01  3.721078E+01  3.761362E+01  4.400021E+01
            0.304762  0.577350  0.000000
  9.917930E+00  1.159497E+01  1.840624E+01  3.317313E+01  3.511101E+01  3.520368E+01  3.719439E+01  3.760937E+01  4.399788E+01
            0.307937  0.577350  0.000000
  1.006955E+01  1.159786E+01  1.843109E+01  3.320717E+01  3.510650E+01  3.521141E+01  3.718010E+01  3.760566E+01  4.399783E+01
            0.311111  0.577350  0.000000
  1.020283E+01  1.160045E+01  1.845419E+01  3.326996E+01  3.510248E+01  3.521821E+01  3.716832E+01  3.760247E+01  4.400233E+01
            0.314286  0.577350  0.000000
  1.031990E+01  1.160273E+01  1.847535E+01  3.335924E+01  3.509896E+01  3.522408E+01  3.715872E+01  3.759979E+01  4.401073E+01
            0.317460  0.577350  0.000000
  1.041861E+01  1.160468E+01  1.849370E+01  3.344612E+01  3.509597E+01  3.522901E+01  3.715054E+01  3.759759E+01  4.401916E+01
            0.320635  0.577350  0.000000
  1.049799E+01  1.160630E+01  1.850875E+01  3.351442E+01  3.509350E+01  3.523301E+01  3.714357E+01  3.759585E+01  4.402561E+01
            0.323810  0.577350  0.000000
  1.055889E+01  1.160757E+01  1.852046E+01  3.356309E+01  3.509158E+01  3.523610E+01  3.713797E+01  3.759455E+01  4.403000E+01
            0.326984  0.577350  0.000000
  1.060250E+01  1.160850E+01  1.852887E+01  3.359475E+01  3.509020E+01  3.523828E+01  3.713394E+01  3.759365E+01  4.403272E+01
            0.330159  0.577350  0.000000
  1.062981E+01  1.160906E+01  1.853402E+01  3.361180E+01  3.508937E+01  3.523957E+01  3.713156E+01  3.759314E+01  4.403412E+01
            0.333333  0.577350  0.000000
  1.064155E+01  1.160925E+01  1.853592E+01  3.361593E+01  3.508909E+01  3.523999E+01  3.713088E+01  3.759297E+01  4.403444E+01
            0.331754  0.574614  0.000000
  1.063217E+01  1.160906E+01  1.853416E+01  3.361104E+01  3.508937E+01  3.523958E+01  3.713162E+01  3.759312E+01  4.403407E+01
            0.330174  0.571878  0.000000
  1.060826E+01  1.160848E+01  1.852913E+01  3.359499E+01  3.509019E+01  3.523836E+01  3.713395E+01  3.759356E+01  4.403290E+01
            0.328594  0.569141  0.000000
  1.056987E+01  1.160750E+01  1.852075E+01  3.356840E+01  3.509155E+01  3.523637E+01  3.713773E+01  3.759424E+01  4.403100E+01
            0.327014  0.566405  0.000000
  1.051691E+01  1.160610E+01  1.850896E+01  3.353175E+01  3.509343E+01  3.523364E+01  3.714280E+01  3.759514E+01  4.402843E+01
            0.325434  0.563669  0.000000
  1.044912E+01  1.160429E+01  1.849367E+01  3.348545E+01  3.509583E+01  3.523022E+01  3.714898E+01  3.759622E+01  4.402525E+01
            0.323855  0.560933  0.000000
  1.036611E+01  1.160204E+01  1.847478E+01  3.342980E+01  3.509870E+01  3.522618E+01  3.715604E+01  3.759744E+01  4.402149E+01
            0.322275  0.558196  0.000000
  1.026732E+01  1.159934E+01  1.845215E+01  3.336509E+01  3.510199E+01  3.522159E+01  3.716375E+01  3.759877E+01  4.401719E+01
            0.320695  0.555460  0.000000
  1.015200E+01  1.159618E+01  1.842567E+01  3.329156E+01  3.510563E+01  3.521656E+01  3.717187E+01  3.760017E+01  4.401236E+01
            0.319115  0.552724  0.000000
  1.001921E+01  1.159255E+01  1.839518E+01  3.320945E+01  3.510949E+01  3.521124E+01  3.718014E+01  3.760161E+01  4.400705E+01
            0.317536  0.549988  0.000000
  9.867793E+00  1.158844E+01  1.836051E+01  3.311899E+01  3.511336E+01  3.520587E+01  3.718832E+01  3.760304E+01  4.400126E+01
            0.315956  0.547251  0.000000
  9.696298E+00  1.158383E+01  1.832147E+01  3.302042E+01  3.511691E+01  3.520081E+01  3.719617E+01  3.760444E+01  4.399504E+01
            0.314376  0.544515  0.000000
  9.502953E+00  1.157870E+01  1.827784E+01  3.291403E+01  3.511963E+01  3.519659E+01  3.720344E+01  3.760577E+01  4.398842E+01
            0.312796  0.541779  0.000000
  9.285569E+00  1.157306E+01  1.822940E+01  3.280014E+01  3.512081E+01  3.519395E+01  3.720991E+01  3.760699E+01  4.398143E+01
            0.311216  0.539043  0.000000
  9.041424E+00  1.156687E+01  1.817588E+01  3.267913E+01  3.511972E+01  3.519365E+01  3.721539E+01  3.760807E+01  4.397412E+01
            0.309637  0.536306  0.000000
  8.767090E+00  1.156013E+01  1.811700E+01  3.255143E+01  3.511596E+01  3.519611E+01  3.721967E+01  3.760897E+01  4.396655E+01
            0.308057  0.533570  0.000000
  8.458171E+00  1.155282E+01  1.805243E+01  3.241753E+01  3.510964E+01  3.520124E+01  3.722259E+01  3.760966E+01  4.395877E+01
            0.306477  0.530834  0.000000
  8.108899E+00  1.154493E+01  1.798183E+01  3.227793E+01  3.510119E+01  3.520863E+01  3.722399E+01  3.761011E+01  4.395084E+01
            0.304897  0.528098  0.000000
  7.711481E+00  1.153644E+01  1.790477E+01  3.213310E+01  3.509111E+01  3.521781E+01  3.722373E+01  3.761029E+01  4.394281E+01
            0.303318  0.525361  0.000000
  7.254993E+00  1.152734E+01  1.782078E+01  3.198347E+01  3.507973E+01  3.522845E+01  3.722166E+01  3.761016E+01  4.393472E+01
            0.301738  0.522625  0.000000
  6.723356E+00  1.151762E+01  1.772930E+01  3.182929E+01  3.506731E+01  3.524033E+01  3.721763E+01  3.760969E+01  4.392662E+01
            0.300158  0.519889  0.000000
  6.091273E+00  1.150725E+01  1.762966E+01  3.167066E+01  3.505402E+01  3.525329E+01  3.721146E+01  3.760886E+01  4.391850E+01
            0.298578  0.517153  0.000000
  5.314765E+00  1.149623E+01  1.752099E+01  3.150741E+01  3.503997E+01  3.526724E+01  3.720295E+01  3.760763E+01  4.391037E+01
            0.296998  0.514416  0.000000
  4.303263E+00  1.148454E+01  1.740225E+01  3.133904E+01  3.502523E+01  3.528211E+01  3.719182E+01  3.760599E+01  4.390219E+01
            0.295419  0.511680  0.000000
  2.786816E+00  1.147217E+01  1.727204E+01  3.116477E+01  3.500986E+01  3.529786E+01  3.717773E+01  3.760389E+01  4.389389E+01
            0.293839  0.508944  0.000000
 -2.052189E+00  1.145909E+01  1.712856E+01  3.098341E+01  3.499390E+01  3.531447E+01  3.716023E+01  3.760131E+01  4.388540E+01
            0.292259  0.506208  0.000000
 -4.206460E+00  1.144530E+01  1.696938E+01  3.079333E+01  3.497738E+01  3.533191E+01  3.713876E+01  3.759824E+01  4.387663E+01
            0.290679  0.503471  0.000000
 -5.751199E+00  1.143079E+01  1.679109E+01  3.059238E+01  3.496031E+01  3.535017E+01  3.711252E+01  3.759463E+01  4.386745E+01
            0.289100  0.500735  0.000000
 -7.136804E+00  1.141553E+01  1.658881E+01  3.037763E+01  3.494273E+01  3.536924E+01  3.708044E+01  3.759048E+01  4.385772E+01
            0.287520  0.497999  0.000000
 -8.493823E+00  1.139951E+01  1.635519E+01  3.014500E+01  3.492464E+01  3.538910E+01  3.704102E+01  3.758576E+01  4.384729E+01
            0.285940  0.495263  0.000000
 -9.904703E+00  1.138273E+01  1.607859E+01  2.988871E+01  3.490606E+01  3.540977E+01  3.699203E+01  3.758044E+01  4.383594E+01
            0.284360  0.492526  0.000000
 -1.144897E+01  1.136516E+01  1.573986E+01  2.960041E+01  3.488699E+01  3.543122E+01  3.693025E+01  3.757451E+01  4.382342E+01
            0.282780  0.489790  0.000000
 -1.320569E+01  1.134680E+01  1.530957E+01  2.927044E+01  3.486743E+01  3.545345E+01  3.685199E+01  3.756794E+01  4.380943E+01
            0.281201  0.487054  0.000000
 -1.507832E+01  1.132763E+01  1.478283E+01  2.891104E+01  3.484741E+01  3.547647E+01  3.676296E+01  3.756071E+01  4.379392E+01
            0.279621  0.484318  0.000000
 -1.578236E+01  1.130764E+01  1.446813E+01  2.868504E+01  3.482691E+01  3.550026E+01  3.673324E+01  3.755282E+01  4.377917E+01
            0.278041  0.481581  0.000000
 -1.395573E+01  1.128681E+01  1.473131E+01  2.876700E+01  3.480594E+01  3.552482E+01  3.683266E+01  3.754423E+01  4.376767E+01
            0.276461  0.478845  0.000000
 -1.192777E+01  1.126515E+01  1.497973E+01  2.886863E+01  3.478450E+01  3.555014E+01  3.693401E+01  3.753494E+01  4.375474E+01
            0.274882  0.476109  0.000000
 -1.046060E+01  1.124262E+01  1.508027E+01  2.889703E+01  3.476260E+01  3.557623E+01  3.700052E+01  3.752492E+01  4.373853E+01
            0.273302  0.473372  0.000000
 -9.337058E+00  1.121923E+01  1.509893E+01  2.888029E+01  3.474023E+01  3.560307E+01  3.704542E+01  3.751417E+01  4.371891E+01
            0.271722  0.470636  0.000000
 -8.413197E+00  1.119497E+01  1.506971E+01  2.883654E+01  3.471738E+01  3.563066E+01  3.707693E+01  3.750266E+01  4.369541E+01
            0.270142  0.467900  0.000000
 -7.620739E+00  1.116981E+01  1.500735E+01  2.877430E+01  3.469407E+01  3.565899E+01  3.709900E+01  3.749040E+01  4.366722E+01
            0.268562  0.465164  0.000000
 -6.925194E+00  1.114377E+01  1.491890E+01  2.869794E+01  3.467028E+01  3.568806E+01  3.711378E+01  3.747736E+01  4.363346E+01
            0.266983  0.462427  0.000000
 -6.308280E+00  1.111681E+01  1.480853E+01  2.861022E+01  3.464602E+01  3.571784E+01  3.712259E+01  3.746355E+01  4.359415E+01
            0.265403  0.459691  0.000000
 -5.760921E+00  1.108894E+01  1.468111E+01  2.851399E+01  3.462127E+01  3.574835E+01  3.712642E+01  3.744895E+01  4.355297E+01
            0.263823  0.456955  0.000000
 -5.280240E+00  1.106015E+01  1.454536E+01  2.841347E+01  3.459604E+01  3.577955E+01  3.712613E+01  3.743356E+01  4.352038E+01
            0.262243  0.454219  0.000000
 -4.868208E+00  1.103042E+01  1.441065E+01  2.831263E+01  3.457032E+01  3.581144E+01  3.712237E+01  3.741738E+01  4.350714E+01
            0.260664  0.451482  0.000000
 -4.530832E+00  1.099975E+01  1.427845E+01  2.821168E+01  3.454411E+01  3.584399E+01  3.711531E+01  3.740040E+01  4.351187E+01
            0.259084  0.448746  0.000000
 -4.277058E+00  1.096814E+01  1.414476E+01  2.810875E+01  3.451740E+01  3.587720E+01  3.710493E+01  3.738264E+01  4.352612E+01
            0.257504  0.446010  0.000000
 -4.116913E+00  1.093557E+01  1.400699E+01  2.800280E+01  3.449019E+01  3.591102E+01  3.709126E+01  3.736410E+01  4.354434E+01
            0.255924  0.443274  0.000000
 -4.058816E+00  1.090204E+01  1.386474E+01  2.789372E+01  3.446247E+01  3.594545E+01  3.707445E+01  3.734479E+01  4.356436E+01
            0.254344  0.440537  0.000000
 -4.106726E+00  1.086754E+01  1.371858E+01  2.778175E+01  3.443424E+01  3.598043E+01  3.705460E+01  3.732475E+01  4.358540E+01
            0.252765  0.437801  0.000000
 -4.258492E+00  1.083207E+01  1.356948E+01  2.766721E+01  3.440549E+01  3.601593E+01  3.703183E+01  3.730398E+01  4.360710E+01
            0.251185  0.435065  0.000000
 -4.506341E+00  1.079562E+01  1.341863E+01  2.755042E+01  3.437621E+01  3.605190E+01  3.700624E+01  3.728254E+01  4.362925E+01
            0.249605  0.432329  0.000000
 -4.839051E+00  1.075817E+01  1.326736E+01  2.743168E+01  3.434641E+01  3.608826E+01  3.697791E+01  3.726048E+01  4.365171E+01
            0.248025  0.429592  0.000000
 -5.244416E+00  1.071974E+01  1.311712E+01  2.731131E+01  3.431607E+01  3.612495E+01  3.694691E+01  3.723785E+01  4.367440E+01
            0.246445  0.426856  0.000000
 -5.710976E+00  1.068031E+01  1.296940E+01  2.718959E+01  3.428519E+01  3.616186E+01  3.691328E+01  3.721476E+01  4.369727E+01
            0.244866  0.424120  0.000000
 -6.228794E+00  1.063988E+01  1.282565E+01  2.706681E+01  3.425377E+01  3.619885E+01  3.687709E+01  3.719132E+01  4.372029E+01
            0.243286  0.421384  0.000000
 -6.789584E+00  1.059844E+01  1.268723E+01  2.694325E+01  3.422179E+01  3.623575E+01  3.683837E+01  3.716769E+01  4.374346E+01
            0.241706  0.418647  0.000000
 -7.386520E+00  1.055599E+01  1.255530E+01  2.681918E+01  3.418927E+01  3.627235E+01  3.679715E+01  3.714408E+01  4.376677E+01
            0.240126  0.415911  0.000000
 -8.013957E+00  1.051253E+01  1.243080E+01  2.669485E+01  3.415618E+01  3.630836E+01  3.675346E+01  3.712077E+01  4.379023E+01
            0.238547  0.413175  0.000000
 -8.667179E+00  1.046805E+01  1.231438E+01  2.657053E+01  3.412253E+01  3.634337E+01  3.670732E+01  3.709814E+01  4.381387E+01
            0.236967  0.410439  0.000000
 -9.342206E+00  1.042255E+01  1.220642E+01  2.644647E+01  3.408831E+01  3.637687E+01  3.665875E+01  3.707671E+01  4.383769E+01
            0.235387  0.407702  0.000000
 -1.003564E+01  1.037603E+01  1.210700E+01  2.632290E+01  3.405352E+01  3.640817E+01  3.660777E+01  3.705715E+01  4.386172E+01
            0.233807  0.404966  0.000000
 -1.074457E+01  1.032848E+01  1.201597E+01  2.620006E+01  3.401815E+01  3.643636E+01  3.655439E+01  3.704036E+01  4.388597E+01
            0.232227  0.402230  0.000000
 -1.146647E+01  1.027990E+01  1.193298E+01  2.607816E+01  3.398221E+01  3.646035E+01  3.649865E+01  3.702743E+01  4.391047E+01
            0.230648  0.399494  0.000000
 -1.219916E+01  1.023029E+01  1.185751E+01  2.595743E+01  3.394568E+01  3.644057E+01  3.647884E+01  3.701964E+01  4.393523E+01
            0.229068  0.396757  0.000000
 -1.294072E+01  1.017966E+01  1.178895E+01  2.583804E+01  3.390858E+01  3.638019E+01  3.649058E+01  3.701824E+01  4.396026E+01
            0.227488  0.394021  0.000000
 -1.368944E+01  1.012799E+01  1.172663E+01  2.572018E+01  3.387088E+01  3.631753E+01  3.649460E+01  3.702417E+01  4.398556E+01
            0.225908  0.391285  0.000000
 -1.444378E+01  1.007530E+01  1.166983E+01  2.560401E+01  3.383260E+01  3.625265E+01  3.649053E+01  3.703782E+01  4.401114E+01
            0.224329  0.388549  0.000000
 -1.520225E+01  1.002157E+01  1.161787E+01  2.548969E+01  3.379373E+01  3.618561E+01  3.647865E+01  3.705890E+01  4.403700E+01
            0.222749  0.385812  0.000000
 -1.596342E+01  9.966816E+00  1.157005E+01  2.537733E+01  3.375427E+01  3.611644E+01  3.645973E+01  3.708661E+01  4.406313E+01
            0.221169  0.383076  0.000000
 -1.672570E+01  9.911036E+00  1.152575E+01  2.526710E+01  3.371421E+01  3.604522E+01  3.643479E+01  3.711994E+01  4.408953E+01
            0.219589  0.380340  0.000000
 -1.748716E+01  9.854233E+00  1.148440E+01  2.515915E+01  3.367357E+01  3.597202E+01  3.640483E+01  3.715789E+01  4.411618E+01
            0.218009  0.377603  0.000000
 -1.824515E+01  9.796408E+00  1.144550E+01  2.505374E+01  3.363233E+01  3.589691E+01  3.637070E+01  3.719958E+01  4.414309E+01
            0.216430  0.374867  0.000000
 -1.899568E+01  9.737567E+00  1.140864E+01  2.495124E+01  3.359051E+01  3.581997E+01  3.633309E+01  3.724433E+01  4.417027E+01
            0.214850  0.372131  0.000000
 -1.973258E+01  9.677714E+00  1.137350E+01  2.485222E+01  3.354810E+01  3.574131E+01  3.629254E+01  3.729158E+01  4.419771E+01
            0.213270  0.369395  0.000000
 -2.044659E+01  9.616853E+00  1.133987E+01  2.475758E+01  3.350509E+01  3.566107E+01  3.624945E+01  3.734094E+01  4.422547E+01
            0.211690  0.366658  0.000000
 -2.112471E+01  9.554991E+00  1.130760E+01  2.466852E+01  3.346150E+01  3.557941E+01  3.620415E+01  3.739207E+01  4.425356E+01
            0.210111  0.363922  0.000000
 -2.175057E+01  9.492134E+00  1.127660E+01  2.458647E+01  3.341733E+01  3.549652E+01  3.615685E+01  3.744475E+01  4.428205E+01
            0.208531  0.361186  0.000000
 -2.230643E+01  9.428291E+00  1.124675E+01  2.451290E+01  3.337258E+01  3.541258E+01  3.610775E+01  3.749877E+01  4.431096E+01
            0.206951  0.358450  0.000000
 -2.277673E+01  9.363468E+00  1.121786E+01  2.444891E+01  3.332725E+01  3.532775E+01  3.605699E+01  3.755399E+01  4.434030E+01
            0.205371  0.355713  0.000000
 -2.315194E+01  9.297675E+00  1.118963E+01  2.439497E+01  3.328134E+01  3.524207E+01  3.600468E+01  3.761030E+01  4.437004E+01
            0.203791  0.352977  0.000000
 -2.343089E+01  9.230922E+00  1.116165E+01  2.435071E+01  3.323486E+01  3.515551E+01  3.595092E+01  3.766759E+01  4.440009E+01
            0.202212  0.350241  0.000000
 -2.362030E+01  9.163219E+00  1.113345E+01  2.431510E+01  3.318781E+01  3.506792E+01  3.589578E+01  3.772579E+01  4.443036E+01
            0.200632  0.347505  0.000000
 -2.373208E+01  9.094576E+00  1.110461E+01  2.428668E+01  3.314020E+01  3.497908E+01  3.583932E+01  3.778483E+01  4.446073E+01
            0.199052  0.344768  0.000000
 -2.377974E+01  9.025007E+00  1.107475E+01  2.426394E+01  3.309203E+01  3.488878E+01  3.578160E+01  3.784465E+01  4.449110E+01
            0.197472  0.342032  0.000000
 -2.377532E+01  8.954523E+00  1.104358E+01  2.424559E+01  3.304331E+01  3.479681E+01  3.572266E+01  3.790520E+01  4.452140E+01
            0.195893  0.339296  0.000000
 -2.372739E+01  8.883137E+00  1.101093E+01  2.423074E+01  3.299404E+01  3.470303E+01  3.566255E+01  3.796643E+01  4.455158E+01
            0.194313  0.336560  0.000000
 -2.364007E+01  8.810864E+00  1.097671E+01  2.421899E+01  3.294423E+01  3.460735E+01  3.560129E+01  3.802832E+01  4.458160E+01
            0.192733  0.333823  0.000000
 -2.351282E+01  8.737718E+00  1.094091E+01  2.421051E+01  3.289388E+01  3.450976E+01  3.553893E+01  3.809082E+01  4.461145E+01
            0.191153  0.331087  0.000000
 -2.334090E+01  8.663714E+00  1.090360E+01  2.420597E+01  3.284300E+01  3.441034E+01  3.547549E+01  3.815390E+01  4.464115E+01
            0.189573  0.328351  0.000000
 -2.311658E+01  8.588868E+00  1.086486E+01  2.420649E+01  3.279159E+01  3.430921E+01  3.541099E+01  3.821752E+01  4.467071E+01
            0.187994  0.325615  0.000000
 -2.283127E+01  8.513195E+00  1.082480E+01  2.421344E+01  3.273967E+01  3.420653E+01  3.534547E+01  3.828168E+01  4.470014E+01
            0.186414  0.322878  0.000000
 -2.247820E+01  8.436712E+00  1.078352E+01  2.422819E+01  3.268723E+01  3.410243E+01  3.527894E+01  3.834633E+01  4.472945E+01
            0.184834  0.320142  0.000000
 -2.205521E+01  8.359437E+00  1.074106E+01  2.425173E+01  3.263429E+01  3.399700E+01  3.521144E+01  3.841145E+01  4.475864E+01
            0.183254  0.317406  0.000000
 -2.156651E+01  8.281386E+00  1.069739E+01  2.428440E+01  3.258086E+01  3.389023E+01  3.514297E+01  3.847703E+01  4.478769E+01
            0.181675  0.314670  0.000000
 -2.102249E+01  8.202578E+00  1.065245E+01  2.432580E+01  3.252693E+01  3.378199E+01  3.507356E+01  3.854303E+01  4.481659E+01
            0.180095  0.311933  0.000000
 -2.043782E+01  8.123031E+00  1.060609E+01  2.437487E+01  3.247253E+01  3.367207E+01  3.500324E+01  3.860944E+01  4.484529E+01
            0.178515  0.309197  0.000000
 -1.982843E+01  8.042764E+00  1.055818E+01  2.443012E+01  3.241764E+01  3.356023E+01  3.493201E+01  3.867624E+01  4.487378E+01
            0.176935  0.306461  0.000000
 -1.920899E+01  7.961794E+00  1.050859E+01  2.448999E+01  3.236230E+01  3.344620E+01  3.485990E+01  3.874340E+01  4.490200E+01
            0.175355  0.303725  0.000000
 -1.859135E+01  7.880141E+00  1.045721E+01  2.455298E+01  3.230649E+01  3.332978E+01  3.478693E+01  3.881091E+01  4.492995E+01
            0.173776  0.300988  0.000000
 -1.798405E+01  7.797825E+00  1.040396E+01  2.461790E+01  3.225023E+01  3.321078E+01  3.471311E+01  3.887874E+01  4.495760E+01
            0.172196  0.298252  0.000000
 -1.739270E+01  7.714864E+00  1.034881E+01  2.468379E+01  3.219354E+01  3.308908E+01  3.463846E+01  3.894689E+01  4.498494E+01
            0.170616  0.295516  0.000000
 -1.682062E+01  7.631278E+00  1.029172E+01  2.474995E+01  3.213641E+01  3.296460E+01  3.456300E+01  3.901533E+01  4.501196E+01
            0.169036  0.292780  0.000000
 -1.626956E+01  7.547086E+00  1.023271E+01  2.481587E+01  3.207885E+01  3.283728E+01  3.448675E+01  3.908404E+01  4.503864E+01
            0.167457  0.290043  0.000000
 -1.574025E+01  7.462308E+00  1.017178E+01  2.488119E+01  3.202088E+01  3.270708E+01  3.440971E+01  3.915300E+01  4.506498E+01
            0.165877  0.287307  0.000000
 -1.523280E+01  7.376964E+00  1.010896E+01  2.494564E+01  3.196251E+01  3.257401E+01  3.433192E+01  3.922221E+01  4.509096E+01
            0.164297  0.284571  0.000000
 -1.474703E+01  7.291074E+00  1.004428E+01  2.500900E+01  3.190374E+01  3.243804E+01  3.425337E+01  3.929164E+01  4.511656E+01
            0.162717  0.281834  0.000000
 -1.428254E+01  7.204656E+00  9.977774E+00  2.507111E+01  3.184458E+01  3.229917E+01  3.417409E+01  3.936127E+01  4.514177E+01
            0.161137  0.279098  0.000000
 -1.383890E+01  7.117732E+00  9.909475E+00  2.513182E+01  3.178504E+01  3.215742E+01  3.409410E+01  3.943108E+01  4.516657E+01
            0.159558  0.276362  0.000000
 -1.341568E+01  7.030321E+00  9.839418E+00  2.519103E+01  3.172514E+01  3.201275E+01  3.401341E+01  3.950107E+01  4.519091E+01
            0.157978  0.273626  0.000000
 -1.301250E+01  6.942443E+00  9.767637E+00  2.524860E+01  3.166487E+01  3.186518E+01  3.393203E+01  3.957120E+01  4.521477E+01
            0.156398  0.270889  0.000000
 -1.262908E+01  6.854119E+00  9.694162E+00  2.530445E+01  3.160427E+01  3.171464E+01  3.384998E+01  3.964147E+01  4.523808E+01
            0.154818  0.268153  0.000000
 -1.226527E+01  6.765367E+00  9.619019E+00  2.535846E+01  3.154332E+01  3.156107E+01  3.376728E+01  3.971185E+01  4.526078E+01
            0.153239  0.265417  0.000000
 -1.192115E+01  6.676209E+00  9.542223E+00  2.541050E+01  3.140435E+01  3.148205E+01  3.368394E+01  3.978233E+01  4.528275E+01
            0.151659  0.262681  0.000000
 -1.159703E+01  6.586665E+00  9.463782E+00  2.546045E+01  3.124426E+01  3.142047E+01  3.359998E+01  3.985288E+01  4.530386E+01
            0.150079  0.259944  0.000000
 -1.129355E+01  6.496755E+00  9.383687E+00  2.550812E+01  3.108053E+01  3.135858E+01  3.351541E+01  3.992349E+01  4.532394E+01
            0.148499  0.257208  0.000000
 -1.101162E+01  6.406501E+00  9.301916E+00  2.555328E+01  3.091283E+01  3.129640E+01  3.343025E+01  3.999414E+01  4.534279E+01
            0.146919  0.254472  0.000000
 -1.075229E+01  6.315922E+00  9.218442E+00  2.559566E+01  3.074086E+01  3.123394E+01  3.334452E+01  4.006481E+01  4.536024E+01
            0.145340  0.251736  0.000000
 -1.051628E+01  6.225040E+00  9.133247E+00  2.563488E+01  3.056464E+01  3.117121E+01  3.325822E+01  4.013548E+01  4.537623E+01
            0.143760  0.248999  0.000000
 -1.030313E+01  6.133878E+00  9.046367E+00  2.567051E+01  3.038488E+01  3.110823E+01  3.317139E+01  4.020613E+01  4.539098E+01
            0.142180  0.246263  0.000000
 -1.010992E+01  6.042456E+00  8.957940E+00  2.570208E+01  3.020359E+01  3.104500E+01  3.308402E+01  4.027673E+01  4.540514E+01
            0.140600  0.243527  0.000000
 -9.930264E+00  5.950797E+00  8.868254E+00  2.572916E+01  3.002443E+01  3.098154E+01  3.299615E+01  4.034727E+01  4.541997E+01
            0.139021  0.240791  0.000000
 -9.754514E+00  5.858924E+00  8.777738E+00  2.575148E+01  2.985242E+01  3.091787E+01  3.290779E+01  4.041772E+01  4.543709E+01
            0.137441  0.238054  0.000000
 -9.571909E+00  5.766859E+00  8.686870E+00  2.576897E+01  2.969278E+01  3.085400E+01  3.281896E+01  4.048807E+01  4.545811E+01
            0.135861  0.235318  0.000000
 -9.373714E+00  5.674627E+00  8.596038E+00  2.578177E+01  2.954938E+01  3.078994E+01  3.272967E+01  4.055828E+01  4.548401E+01
            0.134281  0.232582  0.000000
 -9.155347E+00  5.582252E+00  8.505455E+00  2.579004E+01  2.942380E+01  3.072571E+01  3.263994E+01  4.062833E+01  4.551492E+01
            0.132701  0.229846  0.000000
 -8.916408E+00  5.489759E+00  8.415154E+00  2.579392E+01  2.931551E+01  3.066131E+01  3.254980E+01  4.069821E+01  4.555023E+01
            0.131122  0.227109  0.000000
 -8.659275E+00  5.397173E+00  8.325062E+00  2.579340E+01  2.922270E+01  3.059678E+01  3.245927E+01  4.076788E+01  4.558897E+01
            0.129542  0.224373  0.000000
 -8.387473E+00  5.304520E+00  8.235061E+00  2.578841E+01  2.914310E+01  3.053212E+01  3.236836E+01  4.083732E+01  4.563011E+01
            0.127962  0.221637  0.000000
 -8.104530E+00  5.211829E+00  8.145041E+00  2.577879E+01  2.907457E+01  3.046734E+01  3.227710E+01  4.090652E+01  4.567275E+01
            0.126382  0.218901  0.000000
 -7.813403E+00  5.119125E+00  8.054916E+00  2.576438E+01  2.901534E+01  3.040247E+01  3.218550E+01  4.097544E+01  4.571619E+01
            0.124803  0.216164  0.000000
 -7.516298E+00  5.026439E+00  7.964634E+00  2.574506E+01  2.896405E+01  3.033753E+01  3.209360E+01  4.104406E+01  4.575994E+01
            0.123223  0.213428  0.000000
 -7.214699E+00  4.933798E+00  7.874166E+00  2.572070E+01  2.891971E+01  3.027252E+01  3.200141E+01  4.111235E+01  4.580364E+01
            0.121643  0.210692  0.000000
 -6.909468E+00  4.841234E+00  7.783509E+00  2.569127E+01  2.888160E+01  3.020748E+01  3.190897E+01  4.118029E+01  4.584708E+01
            0.120063  0.207956  0.000000
 -6.600969E+00  4.748778E+00  7.692674E+00  2.565678E+01  2.884919E+01  3.014240E+01  3.181628E+01  4.124786E+01  4.589014E+01
            0.118483  0.205219  0.000000
 -6.289165E+00  4.656460E+00  7.601688E+00  2.561732E+01  2.882206E+01  3.007733E+01  3.172339E+01  4.131504E+01  4.593274E+01
            0.116904  0.202483  0.000000
 -5.973690E+00  4.564314E+00  7.510591E+00  2.557303E+01  2.879987E+01  3.001226E+01  3.163031E+01  4.138178E+01  4.597485E+01
            0.115324  0.199747  0.000000
 -5.653887E+00  4.472373E+00  7.419430E+00  2.552412E+01  2.878228E+01  2.994723E+01  3.153708E+01  4.144809E+01  4.601645E+01
            0.113744  0.197011  0.000000
 -5.328816E+00  4.380671E+00  7.328266E+00  2.547085E+01  2.876897E+01  2.988225E+01  3.144371E+01  4.151392E+01  4.605757E+01
            0.112164  0.194274  0.000000
 -4.997221E+00  4.289243E+00  7.237167E+00  2.541353E+01  2.875962E+01  2.981734E+01  3.135025E+01  4.157927E+01  4.609819E+01
            0.110585  0.191538  0.000000
 -4.657458E+00  4.198125E+00  7.146217E+00  2.535250E+01  2.875388E+01  2.975253E+01  3.125672E+01  4.164409E+01  4.613835E+01
            0.109005  0.188802  0.000000
 -4.307344E+00  4.107352E+00  7.055511E+00  2.528811E+01  2.875143E+01  2.968783E+01  3.116315E+01  4.170839E+01  4.617806E+01
            0.107425  0.186065  0.000000
 -3.943900E+00  4.016963E+00  6.965162E+00  2.522072E+01  2.875190E+01  2.962327E+01  3.106957E+01  4.177212E+01  4.621732E+01
            0.105845  0.183329  0.000000
 -3.562875E+00  3.926993E+00  6.875302E+00  2.515072E+01  2.875495E+01  2.955886E+01  3.097602E+01  4.183528E+01  4.625616E+01
            0.104265  0.180593  0.000000
 -3.157803E+00  3.837481E+00  6.786087E+00  2.507846E+01  2.876026E+01  2.949463E+01  3.088253E+01  4.189785E+01  4.629457E+01
            0.102686  0.177857  0.000000
 -2.717946E+00  3.748466E+00  6.697701E+00  2.500430E+01  2.876748E+01  2.943061E+01  3.078912E+01  4.195980E+01  4.633258E+01
            0.101106  0.175120  0.000000
 -2.222882E+00  3.659986E+00  6.610361E+00  2.492858E+01  2.877630E+01  2.936680E+01  3.069585E+01  4.202111E+01  4.637017E+01
            0.099526  0.172384  0.000000
 -1.623243E+00  3.572079E+00  6.524322E+00  2.485161E+01  2.878640E+01  2.930325E+01  3.060273E+01  4.208178E+01  4.640736E+01
            0.097946  0.169648  0.000000
 -6.858173E-01  3.484786E+00  6.439885E+00  2.477371E+01  2.879751E+01  2.923996E+01  3.050981E+01  4.214179E+01  4.644413E+01
            0.096367  0.166912  0.000000
  1.244930E+00  3.398143E+00  6.357402E+00  2.469515E+01  2.880934E+01  2.917697E+01  3.041712E+01  4.220111E+01  4.648048E+01
            0.094787  0.164175  0.000000
  1.849951E+00  3.312192E+00  6.277281E+00  2.461618E+01  2.882162E+01  2.911430E+01  3.032470E+01  4.225974E+01  4.651641E+01
            0.093207  0.161439  0.000000
  2.267830E+00  3.226969E+00  6.199988E+00  2.453702E+01  2.883411E+01  2.905197E+01  3.023260E+01  4.231767E+01  4.655191E+01
            0.091627  0.158703  0.000000
  2.589882E+00  3.142514E+00  6.126044E+00  2.445790E+01  2.884657E+01  2.899000E+01  3.014083E+01  4.237488E+01  4.658697E+01
            0.090047  0.155967  0.000000
  2.847932E+00  3.058865E+00  6.056016E+00  2.437900E+01  2.885876E+01  2.892843E+01  3.004946E+01  4.243137E+01  4.662158E+01
            0.088468  0.153230  0.000000
  2.976058E+00  3.057413E+00  5.990491E+00  2.430047E+01  2.886727E+01  2.887047E+01  2.995851E+01  4.248711E+01  4.665572E+01
            0.086888  0.150494  0.000000
  2.894130E+00  3.227097E+00  5.930036E+00  2.422246E+01  2.880654E+01  2.888147E+01  2.986803E+01  4.254211E+01  4.668939E+01
            0.085308  0.147758  0.000000
  2.813117E+00  3.362515E+00  5.875135E+00  2.414510E+01  2.874629E+01  2.889158E+01  2.977805E+01  4.259636E+01  4.672256E+01
            0.083728  0.145022  0.000000
  2.733053E+00  3.467492E+00  5.826115E+00  2.406848E+01  2.868652E+01  2.890057E+01  2.968862E+01  4.264984E+01  4.675524E+01
            0.082148  0.142285  0.000000
  2.653973E+00  3.544953E+00  5.783053E+00  2.399269E+01  2.862727E+01  2.890825E+01  2.959979E+01  4.270256E+01  4.678740E+01
            0.080569  0.139549  0.000000
  2.575908E+00  3.597405E+00  5.745714E+00  2.391781E+01  2.856856E+01  2.891444E+01  2.951158E+01  4.275450E+01  4.681904E+01
            0.078989  0.136813  0.000000
  2.498890E+00  3.627201E+00  5.713507E+00  2.384388E+01  2.851042E+01  2.891892E+01  2.942405E+01  4.280566E+01  4.685013E+01
            0.077409  0.134077  0.000000
  2.422947E+00  3.636678E+00  5.685510E+00  2.377095E+01  2.845287E+01  2.892152E+01  2.933724E+01  4.285604E+01  4.688068E+01
            0.075829  0.131340  0.000000
  2.348107E+00  3.628179E+00  5.660543E+00  2.369906E+01  2.839594E+01  2.892205E+01  2.925119E+01  4.290563E+01  4.691068E+01
            0.074250  0.128604  0.000000
  2.274397E+00  3.604126E+00  5.637321E+00  2.362835E+01  2.833965E+01  2.892030E+01  2.916594E+01  4.295443E+01  4.694010E+01
            0.072670  0.125868  0.000000
  2.201839E+00  3.582030E+00  5.621914E+00  2.357663E+01  2.828403E+01  2.891680E+01  2.908154E+01  4.300244E+01  4.696916E+01
            0.071090  0.123132  0.000000
  2.130457E+00  3.850139E+00  5.836076E+00  2.403035E+01  2.822911E+01  2.893409E+01  2.899804E+01  4.304964E+01  4.700360E+01
            0.069510  0.120395  0.000000
  2.060268E+00  3.946337E+00  6.053793E+00  2.448634E+01  2.817491E+01  2.891547E+01  2.895766E+01  4.309605E+01  4.703799E+01
            0.067930  0.117659  0.000000
  1.991292E+00  3.915741E+00  6.152849E+00  2.474167E+01  2.812146E+01  2.883389E+01  2.897311E+01  4.314165E+01  4.706964E+01
            0.066351  0.114923  0.000000
  1.923543E+00  3.849443E+00  6.197898E+00  2.492493E+01  2.806878E+01  2.875334E+01  2.898506E+01  4.318643E+01  4.709998E+01
            0.064771  0.112187  0.000000
  1.857033E+00  3.766577E+00  6.207587E+00  2.506682E+01  2.801690E+01  2.867385E+01  2.899440E+01  4.323041E+01  4.712936E+01
            0.063191  0.109450  0.000000
  1.791773E+00  3.674436E+00  6.191064E+00  2.518032E+01  2.796584E+01  2.859549E+01  2.900136E+01  4.327357E+01  4.715791E+01
            0.061611  0.106714  0.000000
  1.727769E+00  3.576589E+00  6.153879E+00  2.527257E+01  2.791564E+01  2.851829E+01  2.900599E+01  4.331590E+01  4.718572E+01
            0.060032  0.103978  0.000000
  1.665028E+00  3.475060E+00  6.099768E+00  2.534805E+01  2.786631E+01  2.844229E+01  2.900825E+01  4.335741E+01  4.721283E+01
            0.058452  0.101242  0.000000
  1.603551E+00  3.371121E+00  6.031417E+00  2.540992E+01  2.781788E+01  2.836755E+01  2.900806E+01  4.339809E+01  4.723927E+01
            0.056872  0.098505  0.000000
  1.543336E+00  3.265647E+00  5.950846E+00  2.546056E+01  2.777038E+01  2.829411E+01  2.900538E+01  4.343793E+01  4.726507E+01
            0.055292  0.095769  0.000000
  1.484382E+00  3.159284E+00  5.859628E+00  2.550189E+01  2.772384E+01  2.822202E+01  2.900013E+01  4.347692E+01  4.729024E+01
            0.053712  0.093033  0.000000
  1.426682E+00  3.052539E+00  5.759022E+00  2.553557E+01  2.767827E+01  2.815131E+01  2.899227E+01  4.351506E+01  4.731481E+01
            0.052133  0.090296  0.000000
  1.370228E+00  2.945828E+00  5.650055E+00  2.556305E+01  2.763370E+01  2.808204E+01  2.898176E+01  4.355234E+01  4.733879E+01
            0.050553  0.087560  0.000000
  1.315007E+00  2.839507E+00  5.533580E+00  2.558569E+01  2.759016E+01  2.801425E+01  2.896859E+01  4.358874E+01  4.736218E+01
            0.048973  0.084824  0.000000
  1.261006E+00  2.733882E+00  5.410315E+00  2.560476E+01  2.754767E+01  2.794799E+01  2.895273E+01  4.362426E+01  4.738498E+01
            0.047393  0.082088  0.000000
  1.208208E+00  2.629218E+00  5.280869E+00  2.562143E+01  2.750625E+01  2.788329E+01  2.893417E+01  4.365889E+01  4.740720E+01
            0.045814  0.079351  0.000000
  1.156595E+00  2.525739E+00  5.145766E+00  2.563681E+01  2.746594E+01  2.782020E+01  2.891287E+01  4.369262E+01  4.742884E+01
            0.044234  0.076615  0.000000
  1.106146E+00  2.423626E+00  5.005453E+00  2.565189E+01  2.742674E+01  2.775878E+01  2.888878E+01  4.372542E+01  4.744989E+01
            0.042654  0.073879  0.000000
  1.056836E+00  2.323016E+00  4.860323E+00  2.566753E+01  2.738869E+01  2.769905E+01  2.886178E+01  4.375730E+01  4.747033E+01
            0.041074  0.071143  0.000000
  1.008642E+00  2.223998E+00  4.710715E+00  2.568444E+01  2.735180E+01  2.764106E+01  2.883171E+01  4.378823E+01  4.749016E+01
            0.039494  0.068406  0.000000
  9.615347E-01  2.126614E+00  4.556928E+00  2.570316E+01  2.731611E+01  2.758486E+01  2.879833E+01  4.381820E+01  4.750934E+01
            0.037915  0.065670  0.000000
  9.154868E-01  2.030858E+00  4.399226E+00  2.572406E+01  2.728162E+01  2.753049E+01  2.876133E+01  4.384719E+01  4.752786E+01
            0.036335  0.062934  0.000000
  8.704678E-01  1.936687E+00  4.237847E+00  2.574733E+01  2.724837E+01  2.747798E+01  2.872029E+01  4.387519E+01  4.754568E+01
            0.034755  0.060198  0.000000
  8.264465E-01  1.844020E+00  4.073008E+00  2.577297E+01  2.721637E+01  2.742738E+01  2.867472E+01  4.390217E+01  4.756278E+01
            0.033175  0.057461  0.000000
  7.833910E-01  1.752754E+00  3.904908E+00  2.580086E+01  2.718563E+01  2.737872E+01  2.862400E+01  4.392813E+01  4.757913E+01
            0.031596  0.054725  0.000000
  7.412688E-01  1.662767E+00  3.733738E+00  2.583075E+01  2.715619E+01  2.733204E+01  2.856743E+01  4.395304E+01  4.759468E+01
            0.030016  0.051989  0.000000
  7.000476E-01  1.573934E+00  3.559677E+00  2.586227E+01  2.712806E+01  2.728739E+01  2.850419E+01  4.397689E+01  4.760941E+01
            0.028436  0.049253  0.000000
  6.596951E-01  1.486126E+00  3.382902E+00  2.589503E+01  2.710126E+01  2.724479E+01  2.843336E+01  4.399966E+01  4.762328E+01
            0.026856  0.046516  0.000000
  6.201805E-01  1.399224E+00  3.203587E+00  2.592858E+01  2.707580E+01  2.720428E+01  2.835386E+01  4.402132E+01  4.763624E+01
            0.025276  0.043780  0.000000
  5.814743E-01  1.313119E+00  3.021905E+00  2.596245E+01  2.705171E+01  2.716590E+01  2.826446E+01  4.404186E+01  4.764828E+01
            0.023697  0.041044  0.000000
  5.435498E-01  1.227715E+00  2.838029E+00  2.599621E+01  2.702899E+01  2.712967E+01  2.816373E+01  4.406127E+01  4.765934E+01
            0.022117  0.038308  0.000000
  5.063840E-01  1.142928E+00  2.652136E+00  2.602941E+01  2.700766E+01  2.709563E+01  2.804999E+01  4.407952E+01  4.766939E+01
            0.020537  0.035571  0.000000
  4.699592E-01  1.058689E+00  2.464407E+00  2.606165E+01  2.698774E+01  2.706380E+01  2.792124E+01  4.409660E+01  4.767839E+01
            0.018957  0.032835  0.000000
  4.342654E-01  9.749390E-01  2.275030E+00  2.609253E+01  2.696924E+01  2.703422E+01  2.777516E+01  4.411249E+01  4.768631E+01
            0.017378  0.030099  0.000000
  3.993035E-01  8.916261E-01  2.084214E+00  2.612166E+01  2.695217E+01  2.700691E+01  2.760925E+01  4.412717E+01  4.769310E+01
            0.015798  0.027363  0.000000
  3.650899E-01  8.087050E-01  1.892209E+00  2.614859E+01  2.693655E+01  2.698188E+01  2.742145E+01  4.414064E+01  4.769873E+01
            0.014218  0.024626  0.000000
  3.316636E-01  7.261311E-01  1.699359E+00  2.617273E+01  2.692238E+01  2.695918E+01  2.721186E+01  4.415286E+01  4.770322E+01
            0.012638  0.021890  0.000000
  2.990983E-01  6.438574E-01  1.506167E+00  2.619302E+01  2.690968E+01  2.693880E+01  2.698602E+01  4.416384E+01  4.770667E+01
            0.011058  0.019154  0.000000
  2.675198E-01  5.618290E-01  1.313331E+00  2.620722E+01  2.675954E+01  2.689845E+01  2.692078E+01  4.417356E+01  4.770930E+01
            0.009479  0.016418  0.000000
  2.371371E-01  4.799740E-01  1.121639E+00  2.620953E+01  2.656147E+01  2.688870E+01  2.690513E+01  4.418200E+01  4.771149E+01
            0.007899  0.013681  0.000000
  2.082925E-01  3.981832E-01  9.316240E-01  2.618789E+01  2.642995E+01  2.688044E+01  2.689187E+01  4.418916E+01  4.771360E+01
            0.006319  0.010945  0.000000
  1.815456E-01  3.162607E-01  7.432014E-01  2.614490E+01  2.637723E+01  2.687368E+01  2.688100E+01  4.419504E+01  4.771580E+01
            0.004739  0.008209  0.000000
  1.578031E-01  2.337757E-01  5.556483E-01  2.611303E+01  2.636610E+01  2.686841E+01  2.687253E+01  4.419961E+01  4.771800E+01
            0.003160  0.005473  0.000000
  1.384739E-01  1.494245E-01  3.677981E-01  2.610237E+01  2.636766E+01  2.686465E+01  2.686648E+01  4.420288E+01  4.771989E+01
            0.001580  0.002736  0.000000
  5.447401E-02  1.254998E-01  1.766957E-01  2.610278E+01  2.637134E+01  2.686238E+01  2.686284E+01  4.420485E+01  4.772117E+01
            0.000000  0.000000  0.000000
 -5.911583E-02 -5.886768E-02  1.208737E-01  2.610415E+01  2.637299E+01  2.686163E+01  2.686163E+01  4.420550E+01  4.772162E+01


==> anc/fig07/phbanddrw1.dat <==
 &plot nbnd=   1, nks=   500 /
            0.000000  0.000000  0.000000
    9.057
            0.000000  0.003155  0.000000
    8.871
            0.000000  0.006310  0.000000
    8.880
            0.000000  0.009465  0.000000
    8.871
            0.000000  0.012620  0.000000
    8.672
            0.000000  0.015775  0.000000
    8.608
            0.000000  0.018930  0.000000
    8.713
            0.000000  0.022084  0.000000
    8.678
            0.000000  0.025239  0.000000
    8.746
            0.000000  0.028394  0.000000
    8.967
            0.000000  0.031549  0.000000
    8.895
            0.000000  0.034704  0.000000
    8.702
            0.000000  0.037859  0.000000
    8.829
            0.000000  0.041014  0.000000
    8.685
            0.000000  0.044169  0.000000
    8.478
            0.000000  0.047324  0.000000
    8.916
            0.000000  0.050479  0.000000
    8.927
            0.000000  0.053634  0.000000
    8.661
            0.000000  0.056789  0.000000
    8.809
            0.000000  0.059943  0.000000
    8.671
            0.000000  0.063098  0.000000
    9.086
            0.000000  0.066253  0.000000
    8.671
            0.000000  0.069408  0.000000
    8.652
            0.000000  0.072563  0.000000
    8.872
            0.000000  0.075718  0.000000
    8.904
            0.000000  0.078873  0.000000
    8.782
            0.000000  0.082028  0.000000
    8.890
            0.000000  0.085183  0.000000
    8.847
            0.000000  0.088338  0.000000
    8.803
            0.000000  0.091493  0.000000
    8.844
            0.000000  0.094648  0.000000
    8.702
            0.000000  0.097803  0.000000
    9.069
            0.000000  0.100957  0.000000
    8.713
            0.000000  0.104112  0.000000
    8.932
            0.000000  0.107267  0.000000
    9.042
            0.000000  0.110422  0.000000
    8.755
            0.000000  0.113577  0.000000
    9.049
            0.000000  0.116732  0.000000
    8.681
            0.000000  0.119887  0.000000
    9.101
            0.000000  0.123042  0.000000
    8.818
            0.000000  0.126197  0.000000
    8.779
            0.000000  0.129352  0.000000
    8.786
            0.000000  0.132507  0.000000
    9.027
            0.000000  0.135662  0.000000
    8.893
            0.000000  0.138816  0.000000
    8.853
            0.000000  0.141971  0.000000
    8.935
            0.000000  0.145126  0.000000
    8.866
            0.000000  0.148281  0.000000
    8.860
            0.000000  0.151436  0.000000
    8.950
            0.000000  0.154591  0.000000
    9.109
            0.000000  0.157746  0.000000
    8.870
            0.000000  0.160901  0.000000
    8.941
            0.000000  0.164056  0.000000
    8.702
            0.000000  0.167211  0.000000
    8.975
            0.000000  0.170366  0.000000
    8.748
            0.000000  0.173521  0.000000
    9.015
            0.000000  0.176675  0.000000
    8.735
            0.000000  0.179830  0.000000
    8.842
            0.000000  0.182985  0.000000
    8.851
            0.000000  0.186140  0.000000
    8.925
            0.000000  0.189295  0.000000
    9.093
            0.000000  0.192450  0.000000
    8.993
            0.000000  0.195605  0.000000
    9.049
            0.000000  0.198760  0.000000
    8.908
            0.000000  0.201915  0.000000
    8.859
            0.000000  0.205070  0.000000
    8.216
            0.000000  0.208225  0.000000
    8.026
            0.000000  0.211380  0.000000
    8.012
            0.000000  0.214535  0.000000
    7.980
            0.000000  0.217689  0.000000
    8.006
            0.000000  0.220844  0.000000
    8.049
            0.000000  0.223999  0.000000
    7.997
            0.000000  0.227154  0.000000
    8.087
            0.000000  0.230309  0.000000
    8.039
            0.000000  0.233464  0.000000
    7.988
            0.000000  0.236619  0.000000
    8.102
            0.000000  0.239774  0.000000
    7.909
            0.000000  0.242929  0.000000
    8.043
            0.000000  0.246084  0.000000
    8.058
            0.000000  0.249239  0.000000
    7.870
            0.000000  0.252394  0.000000
    8.174
            0.000000  0.255548  0.000000
    7.927
            0.000000  0.258703  0.000000
    7.971
            0.000000  0.261858  0.000000
    8.153
            0.000000  0.265013  0.000000
    7.870
            0.000000  0.268168  0.000000
    8.113
            0.000000  0.271323  0.000000
    8.017
            0.000000  0.274478  0.000000
    7.989
            0.000000  0.277633  0.000000
    8.033
            0.000000  0.280788  0.000000
    8.044
            0.000000  0.283943  0.000000
    7.998
            0.000000  0.287098  0.000000
    8.056
            0.000000  0.290253  0.000000
    8.137
            0.000000  0.293408  0.000000
    7.893
            0.000000  0.296562  0.000000
    8.201
            0.000000  0.299717  0.000000
    7.901
            0.000000  0.302872  0.000000
    8.129
            0.000000  0.306027  0.000000
    8.143
            0.000000  0.309182  0.000000
    8.189
            0.000000  0.312337  0.000000
    8.216
            0.000000  0.315492  0.000000
    8.277
            0.000000  0.318647  0.000000
    8.029
            0.000000  0.321802  0.000000
    8.330
            0.000000  0.324957  0.000000
    8.238
            0.000000  0.328112  0.000000
    9.088
            0.000000  0.331267  0.000000
    8.970
            0.000000  0.334421  0.000000
    9.009
            0.000000  0.337576  0.000000
    8.769
            0.000000  0.340731  0.000000
    8.751
            0.000000  0.343886  0.000000
    8.952
            0.000000  0.347041  0.000000
    9.037
            0.000000  0.350196  0.000000
    9.021
            0.000000  0.353351  0.000000
    8.663
            0.000000  0.356506  0.000000
    8.985
            0.000000  0.359661  0.000000
    8.881
            0.000000  0.362816  0.000000
    9.090
            0.000000  0.365971  0.000000
    8.743
            0.000000  0.369126  0.000000
    8.975
            0.000000  0.372281  0.000000
    8.890
            0.000000  0.375435  0.000000
    8.955
            0.000000  0.378590  0.000000
    8.946
            0.000000  0.381745  0.000000
    8.823
            0.000000  0.384900  0.000000
    8.953
            0.000000  0.388055  0.000000
    8.959
            0.000000  0.391210  0.000000
    8.842
            0.000000  0.394365  0.000000
    8.951
            0.000000  0.397520  0.000000
    8.879
            0.000000  0.400675  0.000000
    8.961
            0.000000  0.403830  0.000000
    8.869
            0.000000  0.406985  0.000000
    8.977
            0.000000  0.410140  0.000000
    8.775
            0.000000  0.413294  0.000000
    8.901
            0.000000  0.416449  0.000000
    9.020
            0.000000  0.419604  0.000000
    8.991
            0.000000  0.422759  0.000000
    8.899
            0.000000  0.425914  0.000000
    8.818
            0.000000  0.429069  0.000000
    8.964
            0.000000  0.432224  0.000000
    8.735
            0.000000  0.435379  0.000000
    8.845
            0.000000  0.438534  0.000000
    8.766
            0.000000  0.441689  0.000000
    9.047
            0.000000  0.444844  0.000000
    8.956
            0.000000  0.447999  0.000000
    8.952
            0.000000  0.451153  0.000000
    8.808
            0.000000  0.454308  0.000000
    8.978
            0.000000  0.457463  0.000000
    8.874
            0.000000  0.460618  0.000000
    8.901
            0.000000  0.463773  0.000000
    8.640
            0.000000  0.466928  0.000000
    8.802
            0.000000  0.470083  0.000000
    8.888
            0.000000  0.473238  0.000000
    8.939
            0.000000  0.476393  0.000000
    8.978
            0.000000  0.479548  0.000000
    8.798
            0.000000  0.482703  0.000000
    8.987
            0.000000  0.485858  0.000000
    9.001
            0.000000  0.489013  0.000000
    8.807
            0.000000  0.492167  0.000000
    8.965
            0.000000  0.495322  0.000000
    9.011
            0.000000  0.498477  0.000000
    8.887
            0.000000  0.501632  0.000000
    8.842
            0.000000  0.504787  0.000000
    8.753
            0.000000  0.507942  0.000000
    8.657
            0.000000  0.511097  0.000000
    8.854
            0.000000  0.514252  0.000000
    9.093
            0.000000  0.517407  0.000000
    9.043
            0.000000  0.520562  0.000000
    8.916
            0.000000  0.523717  0.000000
    8.968
            0.000000  0.526872  0.000000
    9.130
            0.000000  0.530026  0.000000
    9.142
            0.000000  0.533181  0.000000
    8.923
            0.000000  0.536336  0.000000
    8.691
            0.000000  0.539491  0.000000
    8.604
            0.000000  0.542646  0.000000
    8.668
            0.000000  0.545801  0.000000
    8.819
            0.000000  0.548956  0.000000
    8.969
            0.000000  0.552111  0.000000
    9.053
            0.000000  0.555266  0.000000
    9.061
            0.000000  0.558421  0.000000
    9.025
            0.000000  0.561576  0.000000
    8.978
            0.000000  0.564731  0.000000
    8.940
            0.000000  0.567886  0.000000
    8.915
            0.000000  0.571040  0.000000
    8.900
            0.000000  0.574195  0.000000
    8.893
            0.000000  0.577350  0.000000
    8.891
            0.003175  0.577350  0.000000
    8.897
            0.006349  0.577350  0.000000
    8.917
            0.009524  0.577350  0.000000
    8.947
            0.012698  0.577350  0.000000
    8.968
            0.015873  0.577350  0.000000
    8.991
            0.019048  0.577350  0.000000
    9.036
            0.022222  0.577350  0.000000
    9.068
            0.025397  0.577350  0.000000
    9.096
            0.028571  0.577350  0.000000
    9.098
            0.031746  0.577350  0.000000
    9.068
            0.034921  0.577350  0.000000
    8.998
            0.038095  0.577350  0.000000
    8.895
            0.041270  0.577350  0.000000
    8.786
            0.044444  0.577350  0.000000
    8.699
            0.047619  0.577350  0.000000
    8.660
            0.050794  0.577350  0.000000
    8.691
            0.053968  0.577350  0.000000
    8.795
            0.057143  0.577350  0.000000
    8.948
            0.060317  0.577350  0.000000
    9.078
            0.063492  0.577350  0.000000
    9.111
            0.066667  0.577350  0.000000
    9.046
            0.069841  0.577350  0.000000
    8.963
            0.073016  0.577350  0.000000
    8.936
            0.076190  0.577350  0.000000
    8.989
            0.079365  0.577350  0.000000
    9.078
            0.082540  0.577350  0.000000
    9.079
            0.085714  0.577350  0.000000
    8.912
            0.088889  0.577350  0.000000
    8.701
            0.092063  0.577350  0.000000
    8.629
            0.095238  0.577350  0.000000
    8.759
            0.098413  0.577350  0.000000
    8.969
            0.101587  0.577350  0.000000
    9.043
            0.104762  0.577350  0.000000
    8.955
            0.107937  0.577350  0.000000
    8.870
            0.111111  0.577350  0.000000
    8.913
            0.114286  0.577350  0.000000
    8.973
            0.117460  0.577350  0.000000
    8.958
            0.120635  0.577350  0.000000
    8.940
            0.123810  0.577350  0.000000
    8.974
            0.126984  0.577350  0.000000
    8.988
            0.130159  0.577350  0.000000
    8.865
            0.133333  0.577350  0.000000
    8.814
            0.136508  0.577350  0.000000
    8.839
            0.139683  0.577350  0.000000
    8.792
            0.142857  0.577350  0.000000
    8.405
            0.146032  0.577350  0.000000
    8.272
            0.149206  0.577350  0.000000
    8.506
            0.152381  0.577350  0.000000
    8.398
            0.155556  0.577350  0.000000
    8.077
            0.158730  0.577350  0.000000
    8.046
            0.161905  0.577350  0.000000
    8.229
            0.165079  0.577350  0.000000
    8.231
            0.168254  0.577350  0.000000
    8.156
            0.171429  0.577350  0.000000
    8.170
            0.174603  0.577350  0.000000
    8.108
            0.177778  0.577350  0.000000
    8.082
            0.180952  0.577350  0.000000
    8.298
            0.184127  0.577350  0.000000
    8.464
            0.187302  0.577350  0.000000
    8.386
            0.190476  0.577350  0.000000
    8.420
            0.193651  0.577350  0.000000
    8.592
            0.196825  0.577350  0.000000
    8.518
            0.200000  0.577350  0.000000
    8.351
            0.203175  0.577350  0.000000
    8.465
            0.206349  0.577350  0.000000
    8.667
            0.209524  0.577350  0.000000
    8.741
            0.212698  0.577350  0.000000
    8.893
            0.215873  0.577350  0.000000
    8.963
            0.219048  0.577350  0.000000
    8.812
            0.222222  0.577350  0.000000
    8.749
            0.225397  0.577350  0.000000
    8.944
            0.228571  0.577350  0.000000
    9.121
            0.231746  0.577350  0.000000
    8.967
            0.234921  0.577350  0.000000
    8.744
            0.238095  0.577350  0.000000
    8.626
            0.241270  0.577350  0.000000
    8.529
            0.244444  0.577350  0.000000
    8.404
            0.247619  0.577350  0.000000
    8.449
            0.250794  0.577350  0.000000
    8.610
            0.253968  0.577350  0.000000
    8.700
            0.257143  0.577350  0.000000
    8.596
            0.260317  0.577350  0.000000
    8.627
            0.263492  0.577350  0.000000
    8.711
            0.266667  0.577350  0.000000
    8.806
            0.269841  0.577350  0.000000
    8.896
            0.273016  0.577350  0.000000
    8.905
            0.276190  0.577350  0.000000
    8.915
            0.279365  0.577350  0.000000
    8.970
            0.282540  0.577350  0.000000
    9.046
            0.285714  0.577350  0.000000
    9.094
            0.288889  0.577350  0.000000
    9.068
            0.292063  0.577350  0.000000
    8.964
            0.295238  0.577350  0.000000
    8.827
            0.298413  0.577350  0.000000
    8.706
            0.301587  0.577350  0.000000
    8.622
            0.304762  0.577350  0.000000
    8.578
            0.307937  0.577350  0.000000
    8.566
            0.311111  0.577350  0.000000
    8.578
            0.314286  0.577350  0.000000
    8.644
            0.317460  0.577350  0.000000
    8.704
            0.320635  0.577350  0.000000
    8.743
            0.323810  0.577350  0.000000
    8.770
            0.326984  0.577350  0.000000
    8.786
            0.330159  0.577350  0.000000
    8.807
            0.333333  0.577350  0.000000
    8.811
            0.331754  0.574614  0.000000
    8.807
            0.330174  0.571878  0.000000
    8.785
            0.328594  0.569141  0.000000
    8.773
            0.327014  0.566405  0.000000
    8.747
            0.325434  0.563669  0.000000
    8.710
            0.323855  0.560933  0.000000
    8.637
            0.322275  0.558196  0.000000
    8.596
            0.320695  0.555460  0.000000
    8.587
            0.319115  0.552724  0.000000
    8.590
            0.317536  0.549988  0.000000
    8.607
            0.315956  0.547251  0.000000
    8.640
            0.314376  0.544515  0.000000
    8.684
            0.312796  0.541779  0.000000
    8.728
            0.311216  0.539043  0.000000
    8.760
            0.309637  0.536306  0.000000
    8.772
            0.308057  0.533570  0.000000
    8.766
            0.306477  0.530834  0.000000
    8.759
            0.304897  0.528098  0.000000
    8.771
            0.303318  0.525361  0.000000
    8.817
            0.301738  0.522625  0.000000
    8.883
            0.300158  0.519889  0.000000
    8.905
            0.298578  0.517153  0.000000
    8.823
            0.296998  0.514416  0.000000
    8.694
            0.295419  0.511680  0.000000
    8.647
            0.293839  0.508944  0.000000
    8.727
            0.292259  0.506208  0.000000
    8.724
            0.290679  0.503471  0.000000
    8.737
            0.289100  0.500735  0.000000
    8.635
            0.287520  0.497999  0.000000
    8.345
            0.285940  0.495263  0.000000
    8.243
            0.284360  0.492526  0.000000
    8.409
            0.282780  0.489790  0.000000
    8.599
            0.281201  0.487054  0.000000
    8.481
            0.279621  0.484318  0.000000
    8.237
            0.278041  0.481581  0.000000
    8.214
            0.276461  0.478845  0.000000
    8.385
            0.274882  0.476109  0.000000
    8.356
            0.273302  0.473372  0.000000
    8.128
            0.271722  0.470636  0.000000
    8.058
            0.270142  0.467900  0.000000
    8.204
            0.268562  0.465164  0.000000
    8.311
            0.266983  0.462427  0.000000
    8.393
            0.265403  0.459691  0.000000
    8.490
            0.263823  0.456955  0.000000
    8.490
            0.262243  0.454219  0.000000
    8.534
            0.260664  0.451482  0.000000
    8.713
            0.259084  0.448746  0.000000
    8.762
            0.257504  0.446010  0.000000
    8.837
            0.255924  0.443274  0.000000
    9.017
            0.254344  0.440537  0.000000
    8.914
            0.252765  0.437801  0.000000
    8.697
            0.251185  0.435065  0.000000
    8.828
            0.249605  0.432329  0.000000
    9.041
            0.248025  0.429592  0.000000
    8.852
            0.246445  0.426856  0.000000
    8.798
            0.244866  0.424120  0.000000
    8.849
            0.243286  0.421384  0.000000
    8.790
            0.241706  0.418647  0.000000
    8.869
            0.240126  0.415911  0.000000
    8.635
            0.238547  0.413175  0.000000
    8.680
            0.236967  0.410439  0.000000
    8.511
            0.235387  0.407702  0.000000
    8.658
            0.233807  0.404966  0.000000
    8.639
            0.232227  0.402230  0.000000
    8.507
            0.230648  0.399494  0.000000
    8.523
            0.229068  0.396757  0.000000
    8.231
            0.227488  0.394021  0.000000
    8.363
            0.225908  0.391285  0.000000
    8.425
            0.224329  0.388549  0.000000
    8.341
            0.222749  0.385812  0.000000
    8.518
            0.221169  0.383076  0.000000
    8.269
            0.219589  0.380340  0.000000
    8.455
            0.218009  0.377603  0.000000
    8.255
            0.216430  0.374867  0.000000
    8.476
            0.214850  0.372131  0.000000
    8.283
            0.213270  0.369395  0.000000
    8.400
            0.211690  0.366658  0.000000
    8.353
            0.210111  0.363922  0.000000
    8.405
            0.208531  0.361186  0.000000
    8.220
            0.206951  0.358450  0.000000
    8.583
            0.205371  0.355713  0.000000
    8.081
            0.203791  0.352977  0.000000
    8.548
            0.202212  0.350241  0.000000
    8.255
            0.200632  0.347505  0.000000
    8.346
            0.199052  0.344768  0.000000
    8.301
            0.197472  0.342032  0.000000
    8.399
            0.195893  0.339296  0.000000
    8.302
            0.194313  0.336560  0.000000
    8.266
            0.192733  0.333823  0.000000
    8.292
            0.191153  0.331087  0.000000
    8.522
            0.189573  0.328351  0.000000
    8.054
            0.187994  0.325615  0.000000
    8.353
            0.186414  0.322878  0.000000
    8.347
            0.184834  0.320142  0.000000
    8.268
            0.183254  0.317406  0.000000
    8.265
            0.181675  0.314670  0.000000
    8.270
            0.180095  0.311933  0.000000
    8.095
            0.178515  0.309197  0.000000
    8.305
            0.176935  0.306461  0.000000
    8.509
            0.175355  0.303725  0.000000
    7.988
            0.173776  0.300988  0.000000
    8.135
            0.172196  0.298252  0.000000
    8.223
            0.170616  0.295516  0.000000
    8.283
            0.169036  0.292780  0.000000
    8.135
            0.167457  0.290043  0.000000
    8.222
            0.165877  0.287307  0.000000
    8.219
            0.164297  0.284571  0.000000
    8.012
            0.162717  0.281834  0.000000
    8.216
            0.161137  0.279098  0.000000
    7.999
            0.159558  0.276362  0.000000
    8.019
            0.157978  0.273626  0.000000
    8.316
            0.156398  0.270889  0.000000
    8.310
            0.154818  0.268153  0.000000
    8.243
            0.153239  0.265417  0.000000
    8.005
            0.151659  0.262681  0.000000
    8.069
            0.150079  0.259944  0.000000
    8.087
            0.148499  0.257208  0.000000
    7.951
            0.146919  0.254472  0.000000
    8.299
            0.145340  0.251736  0.000000
    8.317
            0.143760  0.248999  0.000000
    8.090
            0.142180  0.246263  0.000000
    8.290
            0.140600  0.243527  0.000000
    8.252
            0.139021  0.240791  0.000000
    8.115
            0.137441  0.238054  0.000000
    8.228
            0.135861  0.235318  0.000000
    8.229
            0.134281  0.232582  0.000000
    8.250
            0.132701  0.229846  0.000000
    8.213
            0.131122  0.227109  0.000000
    8.156
            0.129542  0.224373  0.000000
    8.262
            0.127962  0.221637  0.000000
    8.101
            0.126382  0.218901  0.000000
    8.047
            0.124803  0.216164  0.000000
    8.300
            0.123223  0.213428  0.000000
    8.144
            0.121643  0.210692  0.000000
    8.141
            0.120063  0.207956  0.000000
    8.465
            0.118483  0.205219  0.000000
    8.267
            0.116904  0.202483  0.000000
    8.259
            0.115324  0.199747  0.000000
    8.549
            0.113744  0.197011  0.000000
    8.279
            0.112164  0.194274  0.000000
    8.314
            0.110585  0.191538  0.000000
    8.571
            0.109005  0.188802  0.000000
    8.304
            0.107425  0.186065  0.000000
    8.516
            0.105845  0.183329  0.000000
    8.773
            0.104265  0.180593  0.000000
    8.690
            0.102686  0.177857  0.000000
    9.001
            0.101106  0.175120  0.000000
    8.886
            0.099526  0.172384  0.000000
    8.689
            0.097946  0.169648  0.000000
    8.904
            0.096367  0.166912  0.000000
    8.654
            0.094787  0.164175  0.000000
    8.827
            0.093207  0.161439  0.000000
    8.971
            0.091627  0.158703  0.000000
    8.957
            0.090047  0.155967  0.000000
    9.084
            0.088468  0.153230  0.000000
    8.916
            0.086888  0.150494  0.000000
    8.829
            0.085308  0.147758  0.000000
    8.799
            0.083728  0.145022  0.000000
    8.878
            0.082148  0.142285  0.000000
    8.798
            0.080569  0.139549  0.000000
    8.909
            0.078989  0.136813  0.000000
    8.627
            0.077409  0.134077  0.000000
    9.082
            0.075829  0.131340  0.000000
    8.885
            0.074250  0.128604  0.000000
    9.062
            0.072670  0.125868  0.000000
    8.615
            0.071090  0.123132  0.000000
    8.919
            0.069510  0.120395  0.000000
    8.799
            0.067930  0.117659  0.000000
    8.890
            0.066351  0.114923  0.000000
    8.917
            0.064771  0.112187  0.000000
    8.931
            0.063191  0.109450  0.000000
    8.763
            0.061611  0.106714  0.000000
    8.749
            0.060032  0.103978  0.000000
    9.118
            0.058452  0.101242  0.000000
    8.704
            0.056872  0.098505  0.000000
    8.959
            0.055292  0.095769  0.000000
    8.775
            0.053712  0.093033  0.000000
    8.895
            0.052133  0.090296  0.000000
    8.982
            0.050553  0.087560  0.000000
    8.631
            0.048973  0.084824  0.000000
    9.106
            0.047393  0.082088  0.000000
    8.751
            0.045814  0.079351  0.000000
    8.891
            0.044234  0.076615  0.000000
    8.874
            0.042654  0.073879  0.000000
    8.882
            0.041074  0.071143  0.000000
    8.901
            0.039494  0.068406  0.000000
    8.795
            0.037915  0.065670  0.000000
    8.899
            0.036335  0.062934  0.000000
    8.947
            0.034755  0.060198  0.000000
    8.753
            0.033175  0.057461  0.000000
    8.745
            0.031596  0.054725  0.000000
    9.140
            0.030016  0.051989  0.000000
    8.708
            0.028436  0.049253  0.000000
    8.835
            0.026856  0.046516  0.000000
    8.710
            0.025276  0.043780  0.000000
    9.008
            0.023697  0.041044  0.000000
    9.026
            0.022117  0.038308  0.000000
    8.576
            0.020537  0.035571  0.000000
    8.756
            0.018957  0.032835  0.000000
    8.895
            0.017378  0.030099  0.000000
    8.763
            0.015798  0.027363  0.000000
    8.949
            0.014218  0.024626  0.000000
    8.996
            0.012638  0.021890  0.000000
    8.755
            0.011058  0.019154  0.000000
    8.677
            0.009479  0.016418  0.000000
    8.615
            0.007899  0.013681  0.000000
    8.491
            0.006319  0.010945  0.000000
    8.571
            0.004739  0.008209  0.000000
    8.920
            0.003160  0.005473  0.000000
    8.919
            0.001580  0.002736  0.000000
    8.884
            0.000000  0.000000  0.000000
    9.057


==> anc/fig07/phbandnol0cr1.freq <==
 &plot nbnd=   9, nks=   500 /
            0.000000  0.000000  0.000000
 -5.658342E-02 -5.643660E-02  1.208737E-01  2.686163E+01  2.686163E+01  3.478034E+01  3.478231E+01  4.420550E+01  4.759633E+01
            0.000000  0.003155  0.000000
  1.045202E-01  1.254864E-01  2.015052E-01  2.686238E+01  2.686284E+01  3.478102E+01  3.478117E+01  4.420485E+01  4.759610E+01
            0.000000  0.006310  0.000000
  1.384254E-01  2.308385E-01  4.146557E-01  2.686464E+01  2.686646E+01  3.477778E+01  3.478307E+01  4.420289E+01  4.759544E+01
            0.000000  0.009465  0.000000
  1.577071E-01  3.519004E-01  6.250765E-01  2.686839E+01  2.687250E+01  3.477215E+01  3.478645E+01  4.419963E+01  4.759432E+01
            0.000000  0.012620  0.000000
  1.813967E-01  4.716817E-01  8.347346E-01  2.687364E+01  2.688094E+01  3.476425E+01  3.479111E+01  4.419507E+01  4.759276E+01
            0.000000  0.015775  0.000000
  2.080888E-01  5.908645E-01  1.043978E+00  2.688038E+01  2.689178E+01  3.475411E+01  3.479699E+01  4.418921E+01  4.759074E+01
            0.000000  0.018930  0.000000
  2.368788E-01  7.096480E-01  1.252893E+00  2.688862E+01  2.690502E+01  3.474173E+01  3.480398E+01  4.418207E+01  4.758826E+01
            0.000000  0.022084  0.000000
  2.672079E-01  8.280990E-01  1.461494E+00  2.689833E+01  2.692063E+01  3.472710E+01  3.481197E+01  4.417365E+01  4.758530E+01
            0.000000  0.025239  0.000000
  2.987350E-01  9.462364E-01  1.669765E+00  2.690951E+01  2.693861E+01  3.471024E+01  3.482086E+01  4.416396E+01  4.758187E+01
            0.000000  0.028394  0.000000
  3.312523E-01  1.064059E+00  1.877678E+00  2.692216E+01  2.695894E+01  3.469115E+01  3.483049E+01  4.415302E+01  4.757796E+01
            0.000000  0.031549  0.000000
  3.646353E-01  1.181557E+00  2.085198E+00  2.693626E+01  2.698160E+01  3.466984E+01  3.484071E+01  4.414082E+01  4.757355E+01
            0.000000  0.034704  0.000000
  3.988124E-01  1.298716E+00  2.292285E+00  2.695181E+01  2.700659E+01  3.464631E+01  3.485137E+01  4.412740E+01  4.756865E+01
            0.000000  0.037859  0.000000
  4.337466E-01  1.415521E+00  2.498897E+00  2.696879E+01  2.703386E+01  3.462056E+01  3.486227E+01  4.411276E+01  4.756324E+01
            0.000000  0.041014  0.000000
  4.694240E-01  1.531955E+00  2.704987E+00  2.698718E+01  2.706341E+01  3.459261E+01  3.487325E+01  4.409692E+01  4.755731E+01
            0.000000  0.044169  0.000000
  5.058467E-01  1.648004E+00  2.910509E+00  2.700698E+01  2.709521E+01  3.456245E+01  3.488412E+01  4.407989E+01  4.755087E+01
            0.000000  0.047324  0.000000
  5.430280E-01  1.763655E+00  3.115414E+00  2.702816E+01  2.712923E+01  3.453008E+01  3.489467E+01  4.406169E+01  4.754391E+01
            0.000000  0.050479  0.000000
  5.809888E-01  1.878893E+00  3.319649E+00  2.705072E+01  2.716545E+01  3.449551E+01  3.490471E+01  4.404233E+01  4.753642E+01
            0.000000  0.053634  0.000000
  6.197559E-01  1.993707E+00  3.523162E+00  2.707463E+01  2.720384E+01  3.445873E+01  3.491404E+01  4.402185E+01  4.752840E+01
            0.000000  0.056789  0.000000
  6.593598E-01  2.108086E+00  3.725897E+00  2.709988E+01  2.724437E+01  3.441974E+01  3.492246E+01  4.400024E+01  4.751986E+01
            0.000000  0.059943  0.000000
  6.998340E-01  2.222020E+00  3.927798E+00  2.712645E+01  2.728700E+01  3.437852E+01  3.492977E+01  4.397754E+01  4.751078E+01
            0.000000  0.063098  0.000000
  7.412134E-01  2.335501E+00  4.128805E+00  2.715432E+01  2.733171E+01  3.433508E+01  3.493577E+01  4.395376E+01  4.750119E+01
            0.000000  0.066253  0.000000
  7.835343E-01  2.448519E+00  4.328857E+00  2.718347E+01  2.737846E+01  3.428938E+01  3.494026E+01  4.392892E+01  4.749106E+01
            0.000000  0.069408  0.000000
  8.268331E-01  2.561064E+00  4.527889E+00  2.721387E+01  2.742721E+01  3.424142E+01  3.494304E+01  4.390303E+01  4.748042E+01
            0.000000  0.072563  0.000000
  8.711461E-01  2.673128E+00  4.725834E+00  2.724552E+01  2.747793E+01  3.419117E+01  3.494394E+01  4.387612E+01  4.746925E+01
            0.000000  0.075718  0.000000
  9.165090E-01  2.784701E+00  4.922623E+00  2.727838E+01  2.753058E+01  3.413859E+01  3.494276E+01  4.384820E+01  4.745757E+01
            0.000000  0.078873  0.000000
  9.629564E-01  2.895771E+00  5.118182E+00  2.731243E+01  2.758513E+01  3.408365E+01  3.493932E+01  4.381929E+01  4.744537E+01
            0.000000  0.082028  0.000000
  1.010522E+00  3.006326E+00  5.312434E+00  2.734766E+01  2.764153E+01  3.402631E+01  3.493346E+01  4.378941E+01  4.743266E+01
            0.000000  0.085183  0.000000
  1.059236E+00  3.116352E+00  5.505300E+00  2.738403E+01  2.769974E+01  3.396652E+01  3.492502E+01  4.375858E+01  4.741944E+01
            0.000000  0.088338  0.000000
  1.109130E+00  3.225832E+00  5.696693E+00  2.742152E+01  2.775973E+01  3.390422E+01  3.491383E+01  4.372680E+01  4.740571E+01
            0.000000  0.091493  0.000000
  1.160230E+00  3.334749E+00  5.886525E+00  2.746012E+01  2.782144E+01  3.383936E+01  3.489976E+01  4.369410E+01  4.739147E+01
            0.000000  0.094648  0.000000
  1.212561E+00  3.443081E+00  6.074701E+00  2.749978E+01  2.788485E+01  3.377185E+01  3.488266E+01  4.366048E+01  4.737672E+01
            0.000000  0.097803  0.000000
  1.266147E+00  3.550805E+00  6.261121E+00  2.754050E+01  2.794991E+01  3.370162E+01  3.486241E+01  4.362597E+01  4.736146E+01
            0.000000  0.100957  0.000000
  1.321005E+00  3.657892E+00  6.445680E+00  2.758224E+01  2.801657E+01  3.362857E+01  3.483889E+01  4.359057E+01  4.734568E+01
            0.000000  0.104112  0.000000
  1.377153E+00  3.764313E+00  6.628267E+00  2.762498E+01  2.808479E+01  3.355261E+01  3.481199E+01  4.355431E+01  4.732939E+01
            0.000000  0.107267  0.000000
  1.434605E+00  3.870033E+00  6.808765E+00  2.766870E+01  2.815452E+01  3.347361E+01  3.478163E+01  4.351718E+01  4.731257E+01
            0.000000  0.110422  0.000000
  1.493372E+00  3.975015E+00  6.987049E+00  2.771336E+01  2.822573E+01  3.339144E+01  3.474769E+01  4.347920E+01  4.729524E+01
            0.000000  0.113577  0.000000
  1.553459E+00  4.079213E+00  7.162988E+00  2.775894E+01  2.829836E+01  3.330598E+01  3.471012E+01  4.344039E+01  4.727736E+01
            0.000000  0.116732  0.000000
  1.614874E+00  4.182582E+00  7.336444E+00  2.780541E+01  2.837237E+01  3.321704E+01  3.466884E+01  4.340074E+01  4.725895E+01
            0.000000  0.119887  0.000000
  1.677615E+00  4.285067E+00  7.507269E+00  2.785275E+01  2.844772E+01  3.312446E+01  3.462376E+01  4.336028E+01  4.723999E+01
            0.000000  0.123042  0.000000
  1.741682E+00  4.386608E+00  7.675308E+00  2.790093E+01  2.852437E+01  3.302802E+01  3.457485E+01  4.331900E+01  4.722048E+01
            0.000000  0.126197  0.000000
  1.807069E+00  4.487138E+00  7.840397E+00  2.794992E+01  2.860225E+01  3.292749E+01  3.452201E+01  4.327692E+01  4.720039E+01
            0.000000  0.129352  0.000000
  1.873768E+00  4.586580E+00  8.002360E+00  2.799970E+01  2.868134E+01  3.282261E+01  3.446519E+01  4.323404E+01  4.717973E+01
            0.000000  0.132507  0.000000
  1.941769E+00  4.684846E+00  8.161011E+00  2.805024E+01  2.876157E+01  3.271306E+01  3.440431E+01  4.319038E+01  4.715847E+01
            0.000000  0.135662  0.000000
  2.011057E+00  4.781839E+00  8.316150E+00  2.810151E+01  2.884292E+01  3.259850E+01  3.433926E+01  4.314594E+01  4.713661E+01
            0.000000  0.138816  0.000000
  2.081616E+00  4.877440E+00  8.467561E+00  2.815348E+01  2.892533E+01  3.247849E+01  3.426993E+01  4.310072E+01  4.711411E+01
            0.000000  0.141971  0.000000
  2.153426E+00  4.971514E+00  8.615013E+00  2.820612E+01  2.900875E+01  3.235253E+01  3.419616E+01  4.305473E+01  4.709097E+01
            0.000000  0.145126  0.000000
  2.226467E+00  5.063897E+00  8.758250E+00  2.825942E+01  2.909315E+01  3.222001E+01  3.411774E+01  4.300799E+01  4.706715E+01
            0.000000  0.148281  0.000000
  2.300712E+00  5.154391E+00  8.896990E+00  2.831333E+01  2.917847E+01  3.208019E+01  3.403437E+01  4.296049E+01  4.704263E+01
            0.000000  0.151436  0.000000
  2.376138E+00  5.242747E+00  9.030918E+00  2.836783E+01  2.926468E+01  3.193211E+01  3.394568E+01  4.291224E+01  4.701736E+01
            0.000000  0.154591  0.000000
  2.452714E+00  5.328648E+00  9.159674E+00  2.842290E+01  2.935172E+01  3.177458E+01  3.385111E+01  4.286326E+01  4.699130E+01
            0.000000  0.157746  0.000000
  2.530410E+00  5.411677E+00  9.282840E+00  2.847851E+01  2.943955E+01  3.160601E+01  3.374989E+01  4.281355E+01  4.696438E+01
            0.000000  0.160901  0.000000
  2.609194E+00  5.491260E+00  9.399913E+00  2.853462E+01  2.952813E+01  3.142419E+01  3.364091E+01  4.276311E+01  4.693652E+01
            0.000000  0.164056  0.000000
  2.689033E+00  5.566568E+00  9.510267E+00  2.859121E+01  2.961742E+01  3.122601E+01  3.352251E+01  4.271196E+01  4.690758E+01
            0.000000  0.167211  0.000000
  2.769890E+00  5.636319E+00  9.613072E+00  2.864825E+01  2.970737E+01  3.100663E+01  3.339198E+01  4.266011E+01  4.687736E+01
            0.000000  0.170366  0.000000
  2.851730E+00  5.698311E+00  9.707131E+00  2.870572E+01  2.979793E+01  3.075786E+01  3.324466E+01  4.260756E+01  4.684553E+01
            0.000000  0.173521  0.000000
  2.934515E+00  5.748034E+00  9.790397E+00  2.876359E+01  2.988908E+01  3.046311E+01  3.307085E+01  4.255433E+01  4.681138E+01
            0.000000  0.176675  0.000000
  3.018205E+00  5.772465E+00  9.857962E+00  2.882182E+01  2.998076E+01  3.007516E+01  3.284247E+01  4.250043E+01  4.677295E+01
            0.000000  0.179830  0.000000
  3.102762E+00  5.735031E+00  9.897107E+00  2.888039E+01  2.947301E+01  3.007294E+01  3.248762E+01  4.244586E+01  4.672554E+01
            0.000000  0.182985  0.000000
  3.188144E+00  5.766605E+00  9.945893E+00  2.893928E+01  2.914023E+01  3.016557E+01  3.229997E+01  4.239065E+01  4.668987E+01
            0.000000  0.186140  0.000000
  3.274312E+00  5.878129E+00  1.000992E+01  2.899845E+01  2.908703E+01  3.025861E+01  3.228226E+01  4.233481E+01  4.666549E+01
            0.000000  0.189295  0.000000
  3.361224E+00  5.992706E+00  1.006668E+01  2.904691E+01  2.905787E+01  3.035204E+01  3.227325E+01  4.227835E+01  4.664142E+01
            0.000000  0.192450  0.000000
  3.448839E+00  6.105774E+00  1.011446E+01  2.900464E+01  2.911753E+01  3.044580E+01  3.226388E+01  4.222129E+01  4.661705E+01
            0.000000  0.195605  0.000000
  3.537115E+00  6.217149E+00  1.015280E+01  2.895985E+01  2.917739E+01  3.053986E+01  3.225403E+01  4.216364E+01  4.659237E+01
            0.000000  0.198760  0.000000
  3.626009E+00  6.326765E+00  1.018121E+01  2.891257E+01  2.923743E+01  3.063418E+01  3.224379E+01  4.210542E+01  4.656738E+01
            0.000000  0.201915  0.000000
  3.715482E+00  6.434557E+00  1.019917E+01  2.886282E+01  2.929762E+01  3.072873E+01  3.223326E+01  4.204665E+01  4.654209E+01
            0.000000  0.205070  0.000000
  3.805491E+00  6.540459E+00  1.020610E+01  2.881064E+01  2.935793E+01  3.082348E+01  3.222254E+01  4.198735E+01  4.651651E+01
            0.000000  0.208225  0.000000
  3.895994E+00  6.644404E+00  1.020136E+01  2.875603E+01  2.941833E+01  3.091838E+01  3.221172E+01  4.192754E+01  4.649064E+01
            0.000000  0.211380  0.000000
  3.986953E+00  6.746326E+00  1.018420E+01  2.869902E+01  2.947880E+01  3.101341E+01  3.220090E+01  4.186724E+01  4.646448E+01
            0.000000  0.214535  0.000000
  4.078325E+00  6.846155E+00  1.015383E+01  2.863962E+01  2.953932E+01  3.110853E+01  3.219015E+01  4.180647E+01  4.643805E+01
            0.000000  0.217689  0.000000
  4.170072E+00  6.943822E+00  1.010932E+01  2.857782E+01  2.959986E+01  3.120371E+01  3.217957E+01  4.174526E+01  4.641134E+01
            0.000000  0.220844  0.000000
  4.262153E+00  7.039255E+00  1.004967E+01  2.851361E+01  2.966039E+01  3.129892E+01  3.216926E+01  4.168362E+01  4.638436E+01
            0.000000  0.223999  0.000000
  4.354531E+00  7.132380E+00  9.973729E+00  2.844699E+01  2.972088E+01  3.139413E+01  3.215932E+01  4.162159E+01  4.635713E+01
            0.000000  0.227154  0.000000
  4.447168E+00  7.223120E+00  9.880201E+00  2.837792E+01  2.978132E+01  3.148930E+01  3.214986E+01  4.155918E+01  4.632965E+01
            0.000000  0.230309  0.000000
  4.540026E+00  7.311393E+00  9.767622E+00  2.830639E+01  2.984168E+01  3.158443E+01  3.214100E+01  4.149642E+01  4.630195E+01
            0.000000  0.233464  0.000000
  4.633068E+00  7.397116E+00  9.634320E+00  2.823234E+01  2.990193E+01  3.167946E+01  3.213288E+01  4.143334E+01  4.627403E+01
            0.000000  0.236619  0.000000
  4.726260E+00  7.480197E+00  9.478370E+00  2.815574E+01  2.996206E+01  3.177438E+01  3.212565E+01  4.136996E+01  4.624591E+01
            0.000000  0.239774  0.000000
  4.819565E+00  7.560540E+00  9.297530E+00  2.807652E+01  3.002203E+01  3.186916E+01  3.211943E+01  4.130632E+01  4.621762E+01
            0.000000  0.242929  0.000000
  4.912950E+00  7.638042E+00  9.089157E+00  2.799463E+01  3.008182E+01  3.196378E+01  3.211440E+01  4.124243E+01  4.618918E+01
            0.000000  0.246084  0.000000
  5.006381E+00  7.712591E+00  8.850089E+00  2.790999E+01  3.014141E+01  3.205821E+01  3.211070E+01  4.117832E+01  4.616061E+01
            0.000000  0.249239  0.000000
  5.099826E+00  7.784065E+00  8.576462E+00  2.782252E+01  3.020079E+01  3.210848E+01  3.215242E+01  4.111403E+01  4.613194E+01
            0.000000  0.252394  0.000000
  5.193252E+00  7.852328E+00  8.263457E+00  2.773212E+01  3.025992E+01  3.210790E+01  3.224640E+01  4.104958E+01  4.610320E+01
            0.000000  0.255548  0.000000
  5.286629E+00  7.904875E+00  7.917229E+00  2.763865E+01  3.031878E+01  3.210911E+01  3.234012E+01  4.098501E+01  4.607441E+01
            0.000000  0.258703  0.000000
  5.379926E+00  7.492473E+00  7.978600E+00  2.754199E+01  3.037736E+01  3.211222E+01  3.243355E+01  4.092033E+01  4.604561E+01
            0.000000  0.261858  0.000000
  5.473113E+00  7.014783E+00  8.036245E+00  2.744194E+01  3.043564E+01  3.211734E+01  3.252669E+01  4.085558E+01  4.601681E+01
            0.000000  0.265013  0.000000
  5.566161E+00  6.454922E+00  8.089937E+00  2.733828E+01  3.049358E+01  3.212452E+01  3.261949E+01  4.079079E+01  4.598805E+01
            0.000000  0.268168  0.000000
  5.659042E+00  5.786006E+00  8.139403E+00  2.723072E+01  3.055119E+01  3.213378E+01  3.271196E+01  4.072599E+01  4.595934E+01
            0.000000  0.271323  0.000000
  4.959859E+00  5.751728E+00  8.184317E+00  2.711889E+01  3.060842E+01  3.214509E+01  3.280405E+01  4.066120E+01  4.593071E+01
            0.000000  0.274478  0.000000
  3.870535E+00  5.844192E+00  8.224269E+00  2.700230E+01  3.066528E+01  3.215832E+01  3.289576E+01  4.059646E+01  4.590218E+01
            0.000000  0.277633  0.000000
  2.134179E+00  5.936407E+00  8.258741E+00  2.688030E+01  3.072173E+01  3.217329E+01  3.298707E+01  4.053181E+01  4.587375E+01
            0.000000  0.280788  0.000000
 -2.600878E+00  6.028347E+00  8.287057E+00  2.675203E+01  3.077776E+01  3.218968E+01  3.307794E+01  4.046726E+01  4.584544E+01
            0.000000  0.283943  0.000000
 -4.369507E+00  6.119986E+00  8.308309E+00  2.661630E+01  3.083335E+01  3.220700E+01  3.316837E+01  4.040285E+01  4.581727E+01
            0.000000  0.287098  0.000000
 -5.708873E+00  6.211300E+00  8.321230E+00  2.647145E+01  3.088849E+01  3.222455E+01  3.325833E+01  4.033861E+01  4.578922E+01
            0.000000  0.290253  0.000000
 -6.891779E+00  6.302263E+00  8.323977E+00  2.631504E+01  3.094316E+01  3.224122E+01  3.334781E+01  4.027457E+01  4.576129E+01
            0.000000  0.293408  0.000000
 -8.010873E+00  6.392851E+00  8.313690E+00  2.614331E+01  3.099734E+01  3.225532E+01  3.343678E+01  4.021076E+01  4.573348E+01
            0.000000  0.296562  0.000000
 -9.123783E+00  6.483042E+00  8.285506E+00  2.594987E+01  3.105103E+01  3.226394E+01  3.352522E+01  4.014722E+01  4.570576E+01
            0.000000  0.299717  0.000000
 -1.029218E+01  6.572810E+00  8.229772E+00  2.572210E+01  3.110419E+01  3.226116E+01  3.361311E+01  4.008398E+01  4.567807E+01
            0.000000  0.302872  0.000000
 -1.162799E+01  6.662133E+00  8.122641E+00  2.542945E+01  3.115682E+01  3.223262E+01  3.370043E+01  4.002107E+01  4.565029E+01
            0.000000  0.306027  0.000000
 -1.332407E+01  6.750989E+00  7.907224E+00  2.500833E+01  3.120891E+01  3.215147E+01  3.378716E+01  3.995852E+01  4.562219E+01
            0.000000  0.309182  0.000000
 -1.484791E+01  6.839354E+00  7.660294E+00  2.459723E+01  3.126045E+01  3.209921E+01  3.387328E+01  3.989637E+01  4.559454E+01
            0.000000  0.312337  0.000000
 -1.525765E+01  6.927207E+00  7.652175E+00  2.450689E+01  3.131141E+01  3.221346E+01  3.395875E+01  3.983465E+01  4.556849E+01
            0.000000  0.315492  0.000000
 -1.529349E+01  7.014526E+00  7.738396E+00  2.453052E+01  3.136179E+01  3.238051E+01  3.404357E+01  3.977340E+01  4.554291E+01
            0.000000  0.318647  0.000000
 -1.528061E+01  7.101289E+00  7.836706E+00  2.456900E+01  3.141158E+01  3.255216E+01  3.412769E+01  3.971265E+01  4.551735E+01
            0.000000  0.321802  0.000000
 -1.525814E+01  7.187475E+00  7.936929E+00  2.461028E+01  3.146076E+01  3.272270E+01  3.421110E+01  3.965244E+01  4.549173E+01
            0.000000  0.324957  0.000000
 -1.523000E+01  7.273064E+00  8.038055E+00  2.465307E+01  3.150933E+01  3.289152E+01  3.429376E+01  3.959281E+01  4.546603E+01
            0.000000  0.328112  0.000000
 -1.519659E+01  7.358034E+00  8.139962E+00  2.469715E+01  3.155728E+01  3.305849E+01  3.437566E+01  3.953379E+01  4.544024E+01
            0.000000  0.331267  0.000000
 -1.515800E+01  7.442366E+00  8.242602E+00  2.474240E+01  3.160459E+01  3.322355E+01  3.445675E+01  3.947543E+01  4.541434E+01
            0.000000  0.334421  0.000000
 -1.511434E+01  7.526039E+00  8.345924E+00  2.478870E+01  3.165126E+01  3.338660E+01  3.453701E+01  3.941777E+01  4.538832E+01
            0.000000  0.337576  0.000000
 -1.506569E+01  7.609034E+00  8.449861E+00  2.483595E+01  3.169728E+01  3.354758E+01  3.461639E+01  3.936085E+01  4.536216E+01
            0.000000  0.340731  0.000000
 -1.501213E+01  7.691332E+00  8.554337E+00  2.488406E+01  3.174264E+01  3.370643E+01  3.469487E+01  3.930471E+01  4.533585E+01
            0.000000  0.343886  0.000000
 -1.495376E+01  7.772913E+00  8.659266E+00  2.493292E+01  3.178734E+01  3.386312E+01  3.477241E+01  3.924940E+01  4.530938E+01
            0.000000  0.347041  0.000000
 -1.489069E+01  7.853760E+00  8.764549E+00  2.498244E+01  3.183137E+01  3.401757E+01  3.484896E+01  3.919497E+01  4.528275E+01
            0.000000  0.350196  0.000000
 -1.482306E+01  7.933853E+00  8.870083E+00  2.503254E+01  3.187473E+01  3.416973E+01  3.492448E+01  3.914147E+01  4.525594E+01
            0.000000  0.353351  0.000000
 -1.475097E+01  8.013175E+00  8.975758E+00  2.508312E+01  3.191740E+01  3.431957E+01  3.499892E+01  3.908895E+01  4.522894E+01
            0.000000  0.356506  0.000000
 -1.467456E+01  8.091709E+00  9.081458E+00  2.513411E+01  3.195939E+01  3.446705E+01  3.507224E+01  3.903747E+01  4.520176E+01
            0.000000  0.359661  0.000000
 -1.459393E+01  8.169437E+00  9.187067E+00  2.518542E+01  3.200070E+01  3.461213E+01  3.514437E+01  3.898708E+01  4.517439E+01
            0.000000  0.362816  0.000000
 -1.450925E+01  8.246343E+00  9.292467E+00  2.523697E+01  3.204131E+01  3.475477E+01  3.521528E+01  3.893785E+01  4.514684E+01
            0.000000  0.365971  0.000000
 -1.442063E+01  8.322411E+00  9.397539E+00  2.528868E+01  3.208123E+01  3.489494E+01  3.528488E+01  3.888983E+01  4.511910E+01
            0.000000  0.369126  0.000000
 -1.432822E+01  8.397624E+00  9.502170E+00  2.534047E+01  3.212046E+01  3.503262E+01  3.535313E+01  3.884310E+01  4.509119E+01
            0.000000  0.372281  0.000000
 -1.423213E+01  8.471968E+00  9.606246E+00  2.539227E+01  3.215899E+01  3.516778E+01  3.541994E+01  3.879774E+01  4.506310E+01
            0.000000  0.375435  0.000000
 -1.413252E+01  8.545427E+00  9.709661E+00  2.544399E+01  3.219682E+01  3.530038E+01  3.548526E+01  3.875380E+01  4.503485E+01
            0.000000  0.378590  0.000000
 -1.402953E+01  8.617988E+00  9.812310E+00  2.549555E+01  3.223395E+01  3.543039E+01  3.554899E+01  3.871137E+01  4.500643E+01
            0.000000  0.381745  0.000000
 -1.392330E+01  8.689635E+00  9.914099E+00  2.554687E+01  3.227039E+01  3.555779E+01  3.561107E+01  3.867054E+01  4.497787E+01
            0.000000  0.384900  0.000000
 -1.381395E+01  8.760356E+00  1.001494E+01  2.559789E+01  3.230613E+01  3.567139E+01  3.568256E+01  3.863139E+01  4.494915E+01
            0.000000  0.388055  0.000000
 -1.370163E+01  8.830138E+00  1.011474E+01  2.564852E+01  3.234118E+01  3.572988E+01  3.580466E+01  3.859400E+01  4.492030E+01
            0.000000  0.391210  0.000000
 -1.358650E+01  8.898966E+00  1.021343E+01  2.569869E+01  3.237553E+01  3.578643E+01  3.592406E+01  3.855849E+01  4.489130E+01
            0.000000  0.394365  0.000000
 -1.346868E+01  8.966831E+00  1.031094E+01  2.574833E+01  3.240920E+01  3.584094E+01  3.604071E+01  3.852493E+01  4.486218E+01
            0.000000  0.397520  0.000000
 -1.334834E+01  9.033718E+00  1.040720E+01  2.579737E+01  3.244218E+01  3.589332E+01  3.615460E+01  3.849343E+01  4.483292E+01
            0.000000  0.400675  0.000000
 -1.322561E+01  9.099617E+00  1.050217E+01  2.584576E+01  3.247447E+01  3.594346E+01  3.626567E+01  3.846410E+01  4.480356E+01
            0.000000  0.403830  0.000000
 -1.310066E+01  9.164517E+00  1.059578E+01  2.589343E+01  3.250608E+01  3.599125E+01  3.637389E+01  3.843702E+01  4.477408E+01
            0.000000  0.406985  0.000000
 -1.297366E+01  9.228408E+00  1.068799E+01  2.594035E+01  3.253701E+01  3.603660E+01  3.647920E+01  3.841230E+01  4.474452E+01
            0.000000  0.410140  0.000000
 -1.284477E+01  9.291278E+00  1.077878E+01  2.598645E+01  3.256727E+01  3.607939E+01  3.658155E+01  3.839003E+01  4.471490E+01
            0.000000  0.413294  0.000000
 -1.271417E+01  9.353118E+00  1.086809E+01  2.603172E+01  3.259686E+01  3.611955E+01  3.668091E+01  3.837030E+01  4.468527E+01
            0.000000  0.416449  0.000000
 -1.258206E+01  9.413919E+00  1.095590E+01  2.607611E+01  3.262579E+01  3.615699E+01  3.677721E+01  3.835319E+01  4.465571E+01
            0.000000  0.419604  0.000000
 -1.244863E+01  9.473671E+00  1.104218E+01  2.611960E+01  3.265405E+01  3.619162E+01  3.687041E+01  3.833875E+01  4.462634E+01
            0.000000  0.422759  0.000000
 -1.231295E+01  9.532364E+00  1.112692E+01  2.616219E+01  3.268167E+01  3.622341E+01  3.696093E+01  3.832705E+01  4.459967E+01
            0.000000  0.425914  0.000000
 -1.212094E+01  9.589992E+00  1.121009E+01  2.620385E+01  3.270863E+01  3.625230E+01  3.707018E+01  3.831810E+01  4.468668E+01
            0.000000  0.429069  0.000000
 -1.191825E+01  9.646544E+00  1.129167E+01  2.624459E+01  3.273495E+01  3.627828E+01  3.717985E+01  3.831193E+01  4.479353E+01
            0.000000  0.432224  0.000000
 -1.173824E+01  9.702014E+00  1.137166E+01  2.628440E+01  3.276064E+01  3.630135E+01  3.727728E+01  3.830850E+01  4.485067E+01
            0.000000  0.435379  0.000000
 -1.156484E+01  9.756393E+00  1.145002E+01  2.632329E+01  3.278569E+01  3.632154E+01  3.736884E+01  3.830779E+01  4.489167E+01
            0.000000  0.438534  0.000000
 -1.139462E+01  9.809674E+00  1.152675E+01  2.636127E+01  3.281011E+01  3.633892E+01  3.745591E+01  3.830973E+01  4.492401E+01
            0.000000  0.441689  0.000000
 -1.122626E+01  9.861849E+00  1.160185E+01  2.639834E+01  3.283391E+01  3.635355E+01  3.753909E+01  3.831423E+01  4.495078E+01
            0.000000  0.444844  0.000000
 -1.105915E+01  9.912912E+00  1.167529E+01  2.643453E+01  3.285710E+01  3.636555E+01  3.761866E+01  3.832117E+01  4.497359E+01
            0.000000  0.447999  0.000000
 -1.089299E+01  9.962855E+00  1.174707E+01  2.646984E+01  3.287968E+01  3.637503E+01  3.769483E+01  3.833042E+01  4.499342E+01
            0.000000  0.451153  0.000000
 -1.072764E+01  1.001167E+01  1.181718E+01  2.650429E+01  3.290165E+01  3.638213E+01  3.776770E+01  3.834182E+01  4.501091E+01
            0.000000  0.454308  0.000000
 -1.056308E+01  1.005936E+01  1.188562E+01  2.653789E+01  3.292303E+01  3.638701E+01  3.783737E+01  3.835521E+01  4.502651E+01
            0.000000  0.457463  0.000000
 -1.039933E+01  1.010590E+01  1.195236E+01  2.657064E+01  3.294381E+01  3.638984E+01  3.790390E+01  3.837041E+01  4.504054E+01
            0.000000  0.460618  0.000000
 -1.023647E+01  1.015130E+01  1.201741E+01  2.660256E+01  3.296400E+01  3.639078E+01  3.796733E+01  3.838724E+01  4.505323E+01
            0.000000  0.463773  0.000000
 -1.007463E+01  1.019555E+01  1.208076E+01  2.663366E+01  3.298361E+01  3.639001E+01  3.802772E+01  3.840551E+01  4.506477E+01
            0.000000  0.466928  0.000000
 -9.913949E+00  1.023865E+01  1.214240E+01  2.666392E+01  3.300264E+01  3.638770E+01  3.808507E+01  3.842504E+01  4.507529E+01
            0.000000  0.470083  0.000000
 -9.754602E+00  1.028058E+01  1.220233E+01  2.669336E+01  3.302110E+01  3.638402E+01  3.813941E+01  3.844564E+01  4.508490E+01
            0.000000  0.473238  0.000000
 -9.596784E+00  1.032134E+01  1.226053E+01  2.672196E+01  3.303899E+01  3.637913E+01  3.819076E+01  3.846713E+01  4.509368E+01
            0.000000  0.476393  0.000000
 -9.440708E+00  1.036093E+01  1.231701E+01  2.674972E+01  3.305631E+01  3.637320E+01  3.823911E+01  3.848935E+01  4.510171E+01
            0.000000  0.479548  0.000000
 -9.286603E+00  1.039935E+01  1.237175E+01  2.677662E+01  3.307308E+01  3.636636E+01  3.828447E+01  3.851213E+01  4.510902E+01
            0.000000  0.482703  0.000000
 -9.134718E+00  1.043658E+01  1.242476E+01  2.680264E+01  3.308928E+01  3.635876E+01  3.832682E+01  3.853533E+01  4.511566E+01
            0.000000  0.485858  0.000000
 -8.985308E+00  1.047263E+01  1.247602E+01  2.682779E+01  3.310493E+01  3.635053E+01  3.836616E+01  3.855879E+01  4.512166E+01
            0.000000  0.489013  0.000000
 -8.838648E+00  1.050749E+01  1.252555E+01  2.685202E+01  3.312004E+01  3.634179E+01  3.840244E+01  3.858238E+01  4.512704E+01
            0.000000  0.492167  0.000000
 -8.695016E+00  1.054115E+01  1.257332E+01  2.687533E+01  3.313459E+01  3.633265E+01  3.843565E+01  3.860599E+01  4.513181E+01
            0.000000  0.495322  0.000000
 -8.554704E+00  1.057362E+01  1.261934E+01  2.689770E+01  3.314860E+01  3.632321E+01  3.846573E+01  3.862949E+01  4.513598E+01
            0.000000  0.498477  0.000000
 -8.418007E+00  1.060488E+01  1.266361E+01  2.691910E+01  3.316207E+01  3.631357E+01  3.849263E+01  3.865278E+01  4.513955E+01
            0.000000  0.501632  0.000000
 -8.285230E+00  1.063494E+01  1.270612E+01  2.693953E+01  3.317500E+01  3.630381E+01  3.851629E+01  3.867577E+01  4.514252E+01
            0.000000  0.504787  0.000000
 -8.156677E+00  1.066379E+01  1.274688E+01  2.695897E+01  3.318740E+01  3.629400E+01  3.853662E+01  3.869835E+01  4.514487E+01
            0.000000  0.507942  0.000000
 -8.032658E+00  1.069143E+01  1.278588E+01  2.697740E+01  3.319926E+01  3.628423E+01  3.855352E+01  3.872046E+01  4.514660E+01
            0.000000  0.511097  0.000000
 -7.913482E+00  1.071786E+01  1.282313E+01  2.699482E+01  3.321058E+01  3.627455E+01  3.856687E+01  3.874201E+01  4.514767E+01
            0.000000  0.514252  0.000000
 -7.799460E+00  1.074307E+01  1.285861E+01  2.701123E+01  3.322138E+01  3.626502E+01  3.857653E+01  3.876293E+01  4.514807E+01
            0.000000  0.517407  0.000000
 -7.690905E+00  1.076706E+01  1.289235E+01  2.702663E+01  3.323164E+01  3.625569E+01  3.858233E+01  3.878317E+01  4.514775E+01
            0.000000  0.520562  0.000000
 -7.588127E+00  1.078983E+01  1.292432E+01  2.704101E+01  3.324137E+01  3.624662E+01  3.858404E+01  3.880266E+01  4.514667E+01
            0.000000  0.523717  0.000000
 -7.491443E+00  1.081138E+01  1.295455E+01  2.705439E+01  3.325058E+01  3.623784E+01  3.858141E+01  3.882136E+01  4.514477E+01
            0.000000  0.526872  0.000000
 -7.401173E+00  1.083170E+01  1.298302E+01  2.706679E+01  3.325925E+01  3.622939E+01  3.857412E+01  3.883921E+01  4.514199E+01
            0.000000  0.530026  0.000000
 -7.317650E+00  1.085080E+01  1.300974E+01  2.707822E+01  3.326740E+01  3.622130E+01  3.856175E+01  3.885617E+01  4.513823E+01
            0.000000  0.533181  0.000000
 -7.241230E+00  1.086867E+01  1.303472E+01  2.708870E+01  3.327503E+01  3.621361E+01  3.854379E+01  3.887220E+01  4.513338E+01
            0.000000  0.536336  0.000000
 -7.172305E+00  1.088531E+01  1.305796E+01  2.709826E+01  3.328212E+01  3.620635E+01  3.851952E+01  3.888727E+01  4.512727E+01
            0.000000  0.539491  0.000000
 -7.111332E+00  1.090072E+01  1.307945E+01  2.710693E+01  3.328870E+01  3.619954E+01  3.848802E+01  3.890134E+01  4.511971E+01
            0.000000  0.542646  0.000000
 -7.058883E+00  1.091491E+01  1.309921E+01  2.711474E+01  3.329474E+01  3.619320E+01  3.844792E+01  3.891439E+01  4.511038E+01
            0.000000  0.545801  0.000000
 -7.015730E+00  1.092786E+01  1.311724E+01  2.712172E+01  3.330026E+01  3.618735E+01  3.839720E+01  3.892638E+01  4.509884E+01
            0.000000  0.548956  0.000000
 -6.983035E+00  1.093958E+01  1.313354E+01  2.712790E+01  3.330525E+01  3.618201E+01  3.833257E+01  3.893730E+01  4.508435E+01
            0.000000  0.552111  0.000000
 -6.962816E+00  1.095006E+01  1.314811E+01  2.713332E+01  3.330972E+01  3.617719E+01  3.824800E+01  3.894713E+01  4.506560E+01
            0.000000  0.555266  0.000000
 -6.959366E+00  1.095932E+01  1.316096E+01  2.713802E+01  3.331367E+01  3.617291E+01  3.813020E+01  3.895583E+01  4.503965E+01
            0.000000  0.558421  0.000000
 -6.986822E+00  1.096734E+01  1.317209E+01  2.714202E+01  3.331708E+01  3.616918E+01  3.793442E+01  3.896341E+01  4.499677E+01
            0.000000  0.561576  0.000000
 -7.103760E+00  1.097413E+01  1.318150E+01  2.714534E+01  3.331998E+01  3.616600E+01  3.746670E+01  3.896985E+01  4.489761E+01
            0.000000  0.564731  0.000000
 -7.001256E+00  1.097968E+01  1.318920E+01  2.714803E+01  3.332234E+01  3.616340E+01  3.776411E+01  3.897513E+01  4.497721E+01
            0.000000  0.567886  0.000000
 -6.951280E+00  1.098400E+01  1.319519E+01  2.715010E+01  3.332418E+01  3.616136E+01  3.788042E+01  3.897924E+01  4.501065E+01
            0.000000  0.571040  0.000000
 -6.922095E+00  1.098709E+01  1.319946E+01  2.715156E+01  3.332550E+01  3.615991E+01  3.793829E+01  3.898219E+01  4.502783E+01
            0.000000  0.574195  0.000000
 -6.905907E+00  1.098894E+01  1.320202E+01  2.715243E+01  3.332629E+01  3.615903E+01  3.796783E+01  3.898396E+01  4.503672E+01
            0.000000  0.577350  0.000000
 -6.900675E+00  1.098955E+01  1.320288E+01  2.715272E+01  3.332655E+01  3.615874E+01  3.797703E+01  3.898455E+01  4.503950E+01
            0.003175  0.577350  0.000000
 -6.931562E+00  1.098968E+01  1.320657E+01  2.715384E+01  3.332690E+01  3.615854E+01  3.797690E+01  3.898418E+01  4.503920E+01
            0.006349  0.577350  0.000000
 -7.023329E+00  1.099006E+01  1.321758E+01  2.715718E+01  3.332793E+01  3.615792E+01  3.797653E+01  3.898309E+01  4.503829E+01
            0.009524  0.577350  0.000000
 -7.173423E+00  1.099070E+01  1.323567E+01  2.716271E+01  3.332966E+01  3.615690E+01  3.797592E+01  3.898127E+01  4.503678E+01
            0.012698  0.577350  0.000000
 -7.377969E+00  1.099159E+01  1.326047E+01  2.717040E+01  3.333208E+01  3.615548E+01  3.797506E+01  3.897873E+01  4.503466E+01
            0.015873  0.577350  0.000000
 -7.632240E+00  1.099274E+01  1.329151E+01  2.718019E+01  3.333519E+01  3.615364E+01  3.797396E+01  3.897546E+01  4.503195E+01
            0.019048  0.577350  0.000000
 -7.931139E+00  1.099414E+01  1.332823E+01  2.719199E+01  3.333899E+01  3.615141E+01  3.797262E+01  3.897148E+01  4.502866E+01
            0.022222  0.577350  0.000000
 -8.269607E+00  1.099579E+01  1.337001E+01  2.720571E+01  3.334347E+01  3.614876E+01  3.797105E+01  3.896679E+01  4.502479E+01
            0.025397  0.577350  0.000000
 -8.642948E+00  1.099770E+01  1.341622E+01  2.722125E+01  3.334864E+01  3.614571E+01  3.796926E+01  3.896140E+01  4.502035E+01
            0.028571  0.577350  0.000000
 -9.047015E+00  1.099985E+01  1.346621E+01  2.723848E+01  3.335450E+01  3.614226E+01  3.796724E+01  3.895532E+01  4.501536E+01
            0.031746  0.577350  0.000000
 -9.478324E+00  1.100226E+01  1.351938E+01  2.725728E+01  3.336105E+01  3.613841E+01  3.796500E+01  3.894855E+01  4.500983E+01
            0.034921  0.577350  0.000000
 -9.934086E+00  1.100491E+01  1.357513E+01  2.727749E+01  3.336827E+01  3.613416E+01  3.796254E+01  3.894110E+01  4.500378E+01
            0.038095  0.577350  0.000000
 -1.041221E+01  1.100782E+01  1.363294E+01  2.729896E+01  3.337618E+01  3.612951E+01  3.795986E+01  3.893299E+01  4.499721E+01
            0.041270  0.577350  0.000000
 -1.091127E+01  1.101097E+01  1.369231E+01  2.732154E+01  3.338476E+01  3.612446E+01  3.795698E+01  3.892422E+01  4.499015E+01
            0.044444  0.577350  0.000000
 -1.143051E+01  1.101436E+01  1.375281E+01  2.734504E+01  3.339402E+01  3.611902E+01  3.795387E+01  3.891482E+01  4.498263E+01
            0.047619  0.577350  0.000000
 -1.196978E+01  1.101799E+01  1.381405E+01  2.736928E+01  3.340395E+01  3.611319E+01  3.795055E+01  3.890478E+01  4.497464E+01
            0.050794  0.577350  0.000000
 -1.252959E+01  1.102187E+01  1.387570E+01  2.739408E+01  3.341455E+01  3.610697E+01  3.794700E+01  3.889414E+01  4.496623E+01
            0.053968  0.577350  0.000000
 -1.311113E+01  1.102598E+01  1.393744E+01  2.741924E+01  3.342582E+01  3.610036E+01  3.794322E+01  3.888289E+01  4.495741E+01
            0.057143  0.577350  0.000000
 -1.371634E+01  1.103033E+01  1.399901E+01  2.744455E+01  3.343775E+01  3.609338E+01  3.793918E+01  3.887106E+01  4.494819E+01
            0.060317  0.577350  0.000000
 -1.434723E+01  1.103491E+01  1.406018E+01  2.746986E+01  3.345034E+01  3.608601E+01  3.793487E+01  3.885866E+01  4.493862E+01
            0.063492  0.577350  0.000000
 -1.493161E+01  1.103972E+01  1.412075E+01  2.750064E+01  3.346358E+01  3.607826E+01  3.793049E+01  3.884571E+01  4.492872E+01
            0.066667  0.577350  0.000000
 -1.345267E+01  1.104475E+01  1.418185E+01  2.768783E+01  3.347747E+01  3.607014E+01  3.793229E+01  3.883223E+01  4.491869E+01
            0.069841  0.577350  0.000000
 -1.086117E+01  1.105000E+01  1.424523E+01  2.794889E+01  3.349200E+01  3.606166E+01  3.793745E+01  3.881823E+01  4.490845E+01
            0.073016  0.577350  0.000000
 -9.197964E+00  1.105547E+01  1.430966E+01  2.813002E+01  3.350718E+01  3.605281E+01  3.793974E+01  3.880373E+01  4.489784E+01
            0.076190  0.577350  0.000000
 -7.816130E+00  1.106116E+01  1.437538E+01  2.828200E+01  3.352298E+01  3.604360E+01  3.794108E+01  3.878875E+01  4.488696E+01
            0.079365  0.577350  0.000000
 -6.529941E+00  1.106705E+01  1.444254E+01  2.841822E+01  3.353941E+01  3.603404E+01  3.794195E+01  3.877331E+01  4.487585E+01
            0.082540  0.577350  0.000000
 -5.236669E+00  1.107314E+01  1.451124E+01  2.854397E+01  3.355645E+01  3.602412E+01  3.794251E+01  3.875742E+01  4.486455E+01
            0.085714  0.577350  0.000000
 -3.808668E+00  1.107942E+01  1.458155E+01  2.866205E+01  3.357411E+01  3.601387E+01  3.794284E+01  3.874111E+01  4.485308E+01
            0.088889  0.577350  0.000000
 -1.826652E+00  1.108590E+01  1.465349E+01  2.877418E+01  3.359236E+01  3.600327E+01  3.794299E+01  3.872440E+01  4.484147E+01
            0.092063  0.577350  0.000000
  2.538564E+00  1.109257E+01  1.472708E+01  2.888152E+01  3.361121E+01  3.599235E+01  3.794297E+01  3.870730E+01  4.482976E+01
            0.095238  0.577350  0.000000
  3.884022E+00  1.109941E+01  1.480228E+01  2.898489E+01  3.363064E+01  3.598110E+01  3.794278E+01  3.868983E+01  4.481796E+01
            0.098413  0.577350  0.000000
  4.771578E+00  1.110643E+01  1.487906E+01  2.908490E+01  3.365065E+01  3.596953E+01  3.794242E+01  3.867202E+01  4.480610E+01
            0.101587  0.577350  0.000000
  5.443136E+00  1.111361E+01  1.495733E+01  2.918201E+01  3.367122E+01  3.595766E+01  3.794188E+01  3.865387E+01  4.479419E+01
            0.104762  0.577350  0.000000
  5.980914E+00  1.112095E+01  1.503701E+01  2.927660E+01  3.369234E+01  3.594548E+01  3.794115E+01  3.863542E+01  4.478227E+01
            0.107937  0.577350  0.000000
  6.425249E+00  1.112845E+01  1.511799E+01  2.936897E+01  3.371401E+01  3.593300E+01  3.794021E+01  3.861668E+01  4.477036E+01
            0.111111  0.577350  0.000000
  6.799619E+00  1.113609E+01  1.520014E+01  2.945935E+01  3.373620E+01  3.592024E+01  3.793902E+01  3.859767E+01  4.475846E+01
            0.114286  0.577350  0.000000
  7.119157E+00  1.114387E+01  1.528330E+01  2.954794E+01  3.375890E+01  3.590720E+01  3.793757E+01  3.857840E+01  4.474661E+01
            0.117460  0.577350  0.000000
  7.394300E+00  1.115178E+01  1.536735E+01  2.963491E+01  3.378211E+01  3.589390E+01  3.793583E+01  3.855891E+01  4.473482E+01
            0.120635  0.577350  0.000000
  7.632615E+00  1.115981E+01  1.545212E+01  2.972040E+01  3.380581E+01  3.588033E+01  3.793377E+01  3.853920E+01  4.472311E+01
            0.123810  0.577350  0.000000
  7.839797E+00  1.116796E+01  1.553745E+01  2.980452E+01  3.382997E+01  3.586652E+01  3.793135E+01  3.851930E+01  4.471150E+01
            0.126984  0.577350  0.000000
  8.020260E+00  1.117622E+01  1.562319E+01  2.988738E+01  3.385460E+01  3.585247E+01  3.792854E+01  3.849922E+01  4.470000E+01
            0.130159  0.577350  0.000000
  8.177494E+00  1.118457E+01  1.570918E+01  2.996905E+01  3.387966E+01  3.583819E+01  3.792532E+01  3.847898E+01  4.468862E+01
            0.133333  0.577350  0.000000
  8.314326E+00  1.119302E+01  1.579528E+01  3.004961E+01  3.390515E+01  3.582369E+01  3.792164E+01  3.845860E+01  4.467738E+01
            0.136508  0.577350  0.000000
  8.433067E+00  1.120156E+01  1.588134E+01  3.012912E+01  3.393104E+01  3.580899E+01  3.791747E+01  3.843810E+01  4.466630E+01
            0.139683  0.577350  0.000000
  8.535639E+00  1.121018E+01  1.596723E+01  3.020763E+01  3.395733E+01  3.579410E+01  3.791278E+01  3.841749E+01  4.465538E+01
            0.142857  0.577350  0.000000
  8.623648E+00  1.121886E+01  1.605284E+01  3.028518E+01  3.398398E+01  3.577902E+01  3.790754E+01  3.839680E+01  4.464465E+01
            0.146032  0.577350  0.000000
  8.698454E+00  1.122761E+01  1.613804E+01  3.036181E+01  3.401097E+01  3.576378E+01  3.790172E+01  3.837603E+01  4.463410E+01
            0.149206  0.577350  0.000000
  8.761210E+00  1.123641E+01  1.622272E+01  3.043754E+01  3.403830E+01  3.574838E+01  3.789528E+01  3.835522E+01  4.462376E+01
            0.152381  0.577350  0.000000
  8.812900E+00  1.124526E+01  1.630681E+01  3.051240E+01  3.406593E+01  3.573284E+01  3.788821E+01  3.833436E+01  4.461364E+01
            0.155556  0.577350  0.000000
  8.854368E+00  1.125416E+01  1.639021E+01  3.058641E+01  3.409385E+01  3.571717E+01  3.788048E+01  3.831349E+01  4.460374E+01
            0.158730  0.577350  0.000000
  8.886333E+00  1.126308E+01  1.647285E+01  3.065958E+01  3.412203E+01  3.570139E+01  3.787206E+01  3.829261E+01  4.459409E+01
            0.161905  0.577350  0.000000
  8.909413E+00  1.127204E+01  1.655465E+01  3.073191E+01  3.415045E+01  3.568550E+01  3.786294E+01  3.827175E+01  4.458468E+01
            0.165079  0.577350  0.000000
  8.924135E+00  1.128101E+01  1.663557E+01  3.080342E+01  3.417908E+01  3.566953E+01  3.785309E+01  3.825092E+01  4.457554E+01
            0.168254  0.577350  0.000000
  8.930945E+00  1.129000E+01  1.671554E+01  3.087410E+01  3.420790E+01  3.565349E+01  3.784250E+01  3.823013E+01  4.456668E+01
            0.171429  0.577350  0.000000
  8.930218E+00  1.129899E+01  1.679452E+01  3.094395E+01  3.423689E+01  3.563739E+01  3.783115E+01  3.820940E+01  4.455810E+01
            0.174603  0.577350  0.000000
  8.922264E+00  1.130799E+01  1.687246E+01  3.101297E+01  3.426602E+01  3.562125E+01  3.781904E+01  3.818875E+01  4.454981E+01
            0.177778  0.577350  0.000000
  8.907332E+00  1.131697E+01  1.694932E+01  3.108113E+01  3.429525E+01  3.560508E+01  3.780615E+01  3.816820E+01  4.454184E+01
            0.180952  0.577350  0.000000
  8.885623E+00  1.132594E+01  1.702508E+01  3.114842E+01  3.432458E+01  3.558891E+01  3.779248E+01  3.814775E+01  4.453419E+01
            0.184127  0.577350  0.000000
  8.857278E+00  1.133489E+01  1.709970E+01  3.121483E+01  3.435396E+01  3.557274E+01  3.777803E+01  3.812744E+01  4.452687E+01
            0.187302  0.577350  0.000000
  8.822395E+00  1.134382E+01  1.717314E+01  3.128033E+01  3.438337E+01  3.555659E+01  3.776278E+01  3.810726E+01  4.451990E+01
            0.190476  0.577350  0.000000
  8.781021E+00  1.135271E+01  1.724539E+01  3.134489E+01  3.441277E+01  3.554047E+01  3.774674E+01  3.808724E+01  4.451328E+01
            0.193651  0.577350  0.000000
  8.733160E+00  1.136156E+01  1.731640E+01  3.140849E+01  3.444215E+01  3.552441E+01  3.772990E+01  3.806740E+01  4.450702E+01
            0.196825  0.577350  0.000000
  8.678769E+00  1.137037E+01  1.738616E+01  3.147109E+01  3.447146E+01  3.550842E+01  3.771228E+01  3.804775E+01  4.450113E+01
            0.200000  0.577350  0.000000
  8.617763E+00  1.137912E+01  1.745464E+01  3.153265E+01  3.450068E+01  3.549252E+01  3.769387E+01  3.802831E+01  4.449563E+01
            0.203175  0.577350  0.000000
  8.550008E+00  1.138782E+01  1.752182E+01  3.159313E+01  3.452978E+01  3.547671E+01  3.767469E+01  3.800910E+01  4.449052E+01
            0.206349  0.577350  0.000000
  8.475324E+00  1.139645E+01  1.758765E+01  3.165249E+01  3.455872E+01  3.546103E+01  3.765474E+01  3.799012E+01  4.448580E+01
            0.209524  0.577350  0.000000
  8.393490E+00  1.140501E+01  1.765213E+01  3.171071E+01  3.458748E+01  3.544547E+01  3.763402E+01  3.797140E+01  4.448150E+01
            0.212698  0.577350  0.000000
  8.305039E+00  1.141349E+01  1.771553E+01  3.177197E+01  3.461601E+01  3.543007E+01  3.761283E+01  3.795296E+01  4.447807E+01
            0.215873  0.577350  0.000000
  8.239612E+00  1.142189E+01  1.778823E+01  3.199086E+01  3.464429E+01  3.541483E+01  3.760150E+01  3.793482E+01  4.449245E+01
            0.219048  0.577350  0.000000
  8.172504E+00  1.143020E+01  1.785684E+01  3.224352E+01  3.467228E+01  3.539977E+01  3.759187E+01  3.791698E+01  4.451146E+01
            0.222222  0.577350  0.000000
  8.081733E+00  1.143841E+01  1.791488E+01  3.241493E+01  3.469995E+01  3.538491E+01  3.757567E+01  3.789947E+01  4.452180E+01
            0.225397  0.577350  0.000000
  7.977144E+00  1.144651E+01  1.796724E+01  3.255793E+01  3.472726E+01  3.537026E+01  3.755653E+01  3.788231E+01  4.452926E+01
            0.228571  0.577350  0.000000
  7.860574E+00  1.145451E+01  1.801524E+01  3.268475E+01  3.475418E+01  3.535584E+01  3.753531E+01  3.786550E+01  4.453521E+01
            0.231746  0.577350  0.000000
  7.732360E+00  1.146239E+01  1.805948E+01  3.280037E+01  3.478068E+01  3.534166E+01  3.751240E+01  3.784908E+01  4.454020E+01
            0.234921  0.577350  0.000000
  7.592294E+00  1.147015E+01  1.810032E+01  3.290742E+01  3.480672E+01  3.532774E+01  3.748801E+01  3.783306E+01  4.454452E+01
            0.238095  0.577350  0.000000
  7.439831E+00  1.147777E+01  1.813799E+01  3.300750E+01  3.483227E+01  3.531409E+01  3.746226E+01  3.781745E+01  4.454836E+01
            0.241270  0.577350  0.000000
  7.274210E+00  1.148526E+01  1.817264E+01  3.310166E+01  3.485729E+01  3.530072E+01  3.743527E+01  3.780228E+01  4.455183E+01
            0.244444  0.577350  0.000000
  7.094416E+00  1.149260E+01  1.820441E+01  3.319062E+01  3.488175E+01  3.528766E+01  3.740711E+01  3.778755E+01  4.455501E+01
            0.247619  0.577350  0.000000
  6.899190E+00  1.149979E+01  1.823337E+01  3.327491E+01  3.490561E+01  3.527492E+01  3.737786E+01  3.777329E+01  4.455795E+01
            0.250794  0.577350  0.000000
  6.686989E+00  1.150683E+01  1.825959E+01  3.335491E+01  3.492885E+01  3.526250E+01  3.734758E+01  3.775951E+01  4.456072E+01
            0.253968  0.577350  0.000000
  6.455956E+00  1.151369E+01  1.828312E+01  3.343088E+01  3.495142E+01  3.525043E+01  3.731634E+01  3.774622E+01  4.456333E+01
            0.257143  0.577350  0.000000
  6.204027E+00  1.152039E+01  1.830401E+01  3.350305E+01  3.497329E+01  3.523872E+01  3.728424E+01  3.773345E+01  4.456581E+01
            0.260317  0.577350  0.000000
  5.929759E+00  1.152690E+01  1.832235E+01  3.357159E+01  3.499444E+01  3.522738E+01  3.725147E+01  3.772120E+01  4.456820E+01
            0.263492  0.577350  0.000000
  5.636844E+00  1.153323E+01  1.833846E+01  3.363676E+01  3.501483E+01  3.521643E+01  3.721873E+01  3.770949E+01  4.457053E+01
            0.266667  0.577350  0.000000
  5.355884E+00  1.153936E+01  1.835368E+01  3.369926E+01  3.503442E+01  3.520589E+01  3.718874E+01  3.769833E+01  4.457295E+01
            0.269841  0.577350  0.000000
  5.225600E+00  1.154529E+01  1.837326E+01  3.376147E+01  3.505318E+01  3.519578E+01  3.717177E+01  3.768773E+01  4.457591E+01
            0.273016  0.577350  0.000000
  5.549194E+00  1.155101E+01  1.840919E+01  3.382843E+01  3.507106E+01  3.518613E+01  3.719016E+01  3.767770E+01  4.458036E+01
            0.276190  0.577350  0.000000
  6.244429E+00  1.155651E+01  1.846174E+01  3.389930E+01  3.508801E+01  3.517698E+01  3.724185E+01  3.766824E+01  4.458604E+01
            0.279365  0.577350  0.000000
  6.835018E+00  1.156179E+01  1.851186E+01  3.396531E+01  3.510390E+01  3.516845E+01  3.728917E+01  3.765937E+01  4.459120E+01
            0.282540  0.577350  0.000000
  7.235572E+00  1.156683E+01  1.855310E+01  3.402402E+01  3.511846E+01  3.516080E+01  3.732092E+01  3.765108E+01  4.459539E+01
            0.285714  0.577350  0.000000
  7.520388E+00  1.157164E+01  1.858769E+01  3.407673E+01  3.513057E+01  3.515515E+01  3.734219E+01  3.764338E+01  4.459890E+01
            0.288889  0.577350  0.000000
  7.739526E+00  1.157619E+01  1.861776E+01  3.412452E+01  3.513565E+01  3.515607E+01  3.735735E+01  3.763627E+01  4.460195E+01
            0.292063  0.577350  0.000000
  7.917653E+00  1.158049E+01  1.864444E+01  3.416797E+01  3.513240E+01  3.516484E+01  3.736877E+01  3.762974E+01  4.460464E+01
            0.295238  0.577350  0.000000
  8.067401E+00  1.158453E+01  1.866835E+01  3.420742E+01  3.512696E+01  3.517534E+01  3.737771E+01  3.762380E+01  4.460705E+01
            0.298413  0.577350  0.000000
  8.195909E+00  1.158829E+01  1.868984E+01  3.424309E+01  3.512134E+01  3.518556E+01  3.738495E+01  3.761843E+01  4.460921E+01
            0.301587  0.577350  0.000000
  8.307576E+00  1.159177E+01  1.870915E+01  3.427514E+01  3.511598E+01  3.519505E+01  3.739097E+01  3.761362E+01  4.461115E+01
            0.304762  0.577350  0.000000
  8.405280E+00  1.159497E+01  1.872642E+01  3.430367E+01  3.511101E+01  3.520368E+01  3.739611E+01  3.760937E+01  4.461288E+01
            0.307937  0.577350  0.000000
  8.490963E+00  1.159786E+01  1.874176E+01  3.432881E+01  3.510650E+01  3.521141E+01  3.740060E+01  3.760566E+01  4.461441E+01
            0.311111  0.577350  0.000000
  8.565943E+00  1.160045E+01  1.875526E+01  3.435063E+01  3.510248E+01  3.521821E+01  3.740459E+01  3.760247E+01  4.461575E+01
            0.314286  0.577350  0.000000
  8.631085E+00  1.160273E+01  1.876696E+01  3.436924E+01  3.509896E+01  3.522408E+01  3.740819E+01  3.759979E+01  4.461691E+01
            0.317460  0.577350  0.000000
  8.686898E+00  1.160468E+01  1.877690E+01  3.438470E+01  3.509597E+01  3.522901E+01  3.741144E+01  3.759759E+01  4.461789E+01
            0.320635  0.577350  0.000000
  8.733582E+00  1.160630E+01  1.878509E+01  3.439711E+01  3.509350E+01  3.523301E+01  3.741435E+01  3.759585E+01  4.461868E+01
            0.323810  0.577350  0.000000
  8.771047E+00  1.160757E+01  1.879155E+01  3.440653E+01  3.509158E+01  3.523610E+01  3.741687E+01  3.759455E+01  4.461930E+01
            0.326984  0.577350  0.000000
  8.798889E+00  1.160850E+01  1.879624E+01  3.441305E+01  3.509020E+01  3.523828E+01  3.741891E+01  3.759365E+01  4.461973E+01
            0.330159  0.577350  0.000000
  8.816332E+00  1.160906E+01  1.879915E+01  3.441674E+01  3.508937E+01  3.523957E+01  3.742033E+01  3.759314E+01  4.461998E+01
            0.333333  0.577350  0.000000
  8.822119E+00  1.160925E+01  1.880019E+01  3.441767E+01  3.508909E+01  3.523999E+01  3.742092E+01  3.759297E+01  4.462002E+01
            0.331754  0.574614  0.000000
  8.815400E+00  1.160906E+01  1.879916E+01  3.441653E+01  3.508937E+01  3.523958E+01  3.742027E+01  3.759312E+01  4.461995E+01
            0.330174  0.571878  0.000000
  8.792496E+00  1.160848E+01  1.879603E+01  3.441271E+01  3.509019E+01  3.523836E+01  3.741809E+01  3.759356E+01  4.461967E+01
            0.328594  0.569141  0.000000
  8.748807E+00  1.160750E+01  1.879055E+01  3.440622E+01  3.509155E+01  3.523637E+01  3.741374E+01  3.759424E+01  4.461916E+01
            0.327014  0.566405  0.000000
  8.676570E+00  1.160610E+01  1.878232E+01  3.439704E+01  3.509343E+01  3.523364E+01  3.740624E+01  3.759514E+01  4.461839E+01
            0.325434  0.563669  0.000000
  8.561202E+00  1.160429E+01  1.877056E+01  3.438505E+01  3.509583E+01  3.523022E+01  3.739383E+01  3.759622E+01  4.461728E+01
            0.323855  0.560933  0.000000
  8.369287E+00  1.160204E+01  1.875354E+01  3.436983E+01  3.509870E+01  3.522618E+01  3.737280E+01  3.759744E+01  4.461570E+01
            0.322275  0.558196  0.000000
  7.979156E+00  1.159934E+01  1.872514E+01  3.434952E+01  3.510199E+01  3.522159E+01  3.733071E+01  3.759877E+01  4.461320E+01
            0.320695  0.555460  0.000000
  7.170953E+00  1.159618E+01  1.867896E+01  3.432201E+01  3.510563E+01  3.521656E+01  3.725031E+01  3.760017E+01  4.460910E+01
            0.319115  0.552724  0.000000
  7.424647E+00  1.159255E+01  1.868661E+01  3.431142E+01  3.510949E+01  3.521124E+01  3.727118E+01  3.760161E+01  4.460820E+01
            0.317536  0.549988  0.000000
  7.813464E+00  1.158844E+01  1.869994E+01  3.430024E+01  3.511336E+01  3.520587E+01  3.730863E+01  3.760304E+01  4.460781E+01
            0.315956  0.547251  0.000000
  8.165315E+00  1.158383E+01  1.871077E+01  3.428582E+01  3.511691E+01  3.520081E+01  3.734658E+01  3.760444E+01  4.460741E+01
            0.314376  0.544515  0.000000
  8.484652E+00  1.157870E+01  1.871905E+01  3.426838E+01  3.511963E+01  3.519659E+01  3.738471E+01  3.760577E+01  4.460700E+01
            0.312796  0.541779  0.000000
  8.776022E+00  1.157306E+01  1.872481E+01  3.424814E+01  3.512081E+01  3.519395E+01  3.742283E+01  3.760699E+01  4.460658E+01
            0.311216  0.539043  0.000000
  9.043020E+00  1.156687E+01  1.872806E+01  3.422529E+01  3.511972E+01  3.519365E+01  3.746078E+01  3.760807E+01  4.460618E+01
            0.309637  0.536306  0.000000
  9.288541E+00  1.156013E+01  1.872884E+01  3.420005E+01  3.511596E+01  3.519611E+01  3.749840E+01  3.760897E+01  4.460579E+01
            0.308057  0.533570  0.000000
  9.514961E+00  1.155282E+01  1.872715E+01  3.417259E+01  3.510964E+01  3.520124E+01  3.753556E+01  3.760966E+01  4.460543E+01
            0.306477  0.530834  0.000000
  9.724256E+00  1.154493E+01  1.872303E+01  3.414307E+01  3.510119E+01  3.520863E+01  3.757210E+01  3.761011E+01  4.460512E+01
            0.304897  0.528098  0.000000
  9.918089E+00  1.153644E+01  1.871649E+01  3.411166E+01  3.509111E+01  3.521781E+01  3.760793E+01  3.761029E+01  4.460485E+01
            0.303318  0.525361  0.000000
  1.009787E+01  1.152734E+01  1.870756E+01  3.407849E+01  3.507973E+01  3.522845E+01  3.761016E+01  3.764292E+01  4.460465E+01
            0.301738  0.522625  0.000000
  1.026483E+01  1.151762E+01  1.869624E+01  3.404371E+01  3.506731E+01  3.524033E+01  3.760969E+01  3.767698E+01  4.460451E+01
            0.300158  0.519889  0.000000
  1.042001E+01  1.150725E+01  1.868256E+01  3.400741E+01  3.505402E+01  3.525329E+01  3.760886E+01  3.771002E+01  4.460445E+01
            0.298578  0.517153  0.000000
  1.056432E+01  1.149623E+01  1.866654E+01  3.396973E+01  3.503997E+01  3.526724E+01  3.760763E+01  3.774196E+01  4.460448E+01
            0.296998  0.514416  0.000000
  1.069859E+01  1.148454E+01  1.864819E+01  3.393075E+01  3.502523E+01  3.528211E+01  3.760599E+01  3.777274E+01  4.460461E+01
            0.295419  0.511680  0.000000
  1.082351E+01  1.147217E+01  1.862753E+01  3.389057E+01  3.500986E+01  3.529786E+01  3.760389E+01  3.780228E+01  4.460484E+01
            0.293839  0.508944  0.000000
  1.093973E+01  1.145909E+01  1.860458E+01  3.384927E+01  3.499390E+01  3.531447E+01  3.760131E+01  3.783053E+01  4.460517E+01
            0.292259  0.506208  0.000000
  1.104780E+01  1.144530E+01  1.857934E+01  3.380693E+01  3.497738E+01  3.533191E+01  3.759824E+01  3.785745E+01  4.460562E+01
            0.290679  0.503471  0.000000
  1.114822E+01  1.143079E+01  1.855184E+01  3.376360E+01  3.496031E+01  3.535017E+01  3.759463E+01  3.788299E+01  4.460618E+01
            0.289100  0.500735  0.000000
  1.124147E+01  1.141553E+01  1.852209E+01  3.371936E+01  3.494273E+01  3.536924E+01  3.759048E+01  3.790712E+01  4.460686E+01
            0.287520  0.497999  0.000000
  1.132793E+01  1.139951E+01  1.849009E+01  3.367425E+01  3.492464E+01  3.538910E+01  3.758576E+01  3.792980E+01  4.460767E+01
            0.285940  0.495263  0.000000
  1.138273E+01  1.140800E+01  1.845588E+01  3.362833E+01  3.490606E+01  3.540977E+01  3.758044E+01  3.795102E+01  4.460861E+01
            0.284360  0.492526  0.000000
  1.136516E+01  1.148199E+01  1.841945E+01  3.358163E+01  3.488699E+01  3.543122E+01  3.757451E+01  3.797073E+01  4.460967E+01
            0.282780  0.489790  0.000000
  1.134680E+01  1.155023E+01  1.838083E+01  3.353420E+01  3.486743E+01  3.545345E+01  3.756794E+01  3.798892E+01  4.461085E+01
            0.281201  0.487054  0.000000
  1.132763E+01  1.161299E+01  1.834002E+01  3.348608E+01  3.484741E+01  3.547647E+01  3.756071E+01  3.800558E+01  4.461216E+01
            0.279621  0.484318  0.000000
  1.130764E+01  1.167053E+01  1.829704E+01  3.343728E+01  3.482691E+01  3.550026E+01  3.755282E+01  3.802069E+01  4.461359E+01
            0.278041  0.481581  0.000000
  1.128681E+01  1.172309E+01  1.825189E+01  3.338785E+01  3.480594E+01  3.552482E+01  3.754423E+01  3.803424E+01  4.461514E+01
            0.276461  0.478845  0.000000
  1.126515E+01  1.177087E+01  1.820460E+01  3.333780E+01  3.478450E+01  3.555014E+01  3.753494E+01  3.804620E+01  4.461680E+01
            0.274882  0.476109  0.000000
  1.124262E+01  1.181410E+01  1.815516E+01  3.328717E+01  3.476260E+01  3.557623E+01  3.752492E+01  3.805658E+01  4.461857E+01
            0.273302  0.473372  0.000000
  1.121923E+01  1.185294E+01  1.810359E+01  3.323596E+01  3.474023E+01  3.560307E+01  3.751417E+01  3.806537E+01  4.462045E+01
            0.271722  0.470636  0.000000
  1.119497E+01  1.188758E+01  1.804989E+01  3.318421E+01  3.471738E+01  3.563066E+01  3.750266E+01  3.807255E+01  4.462242E+01
            0.270142  0.467900  0.000000
  1.116981E+01  1.191816E+01  1.799408E+01  3.313193E+01  3.469407E+01  3.565899E+01  3.749040E+01  3.807811E+01  4.462448E+01
            0.268562  0.465164  0.000000
  1.114377E+01  1.194485E+01  1.793616E+01  3.307914E+01  3.467028E+01  3.568806E+01  3.747736E+01  3.808206E+01  4.462662E+01
            0.266983  0.462427  0.000000
  1.111681E+01  1.196777E+01  1.787614E+01  3.302585E+01  3.464602E+01  3.571784E+01  3.746355E+01  3.808438E+01  4.462884E+01
            0.265403  0.459691  0.000000
  1.108894E+01  1.198705E+01  1.781402E+01  3.297210E+01  3.462127E+01  3.574835E+01  3.744895E+01  3.808508E+01  4.463112E+01
            0.263823  0.456955  0.000000
  1.106015E+01  1.200282E+01  1.774980E+01  3.291789E+01  3.459604E+01  3.577955E+01  3.743356E+01  3.808413E+01  4.463346E+01
            0.262243  0.454219  0.000000
  1.103042E+01  1.201518E+01  1.768349E+01  3.286324E+01  3.457032E+01  3.581144E+01  3.741738E+01  3.808155E+01  4.463584E+01
            0.260664  0.451482  0.000000
  1.099975E+01  1.202425E+01  1.761508E+01  3.280818E+01  3.454411E+01  3.584399E+01  3.740040E+01  3.807732E+01  4.463826E+01
            0.259084  0.448746  0.000000
  1.096814E+01  1.203012E+01  1.754457E+01  3.275273E+01  3.451740E+01  3.587720E+01  3.738264E+01  3.807145E+01  4.464071E+01
            0.257504  0.446010  0.000000
  1.093557E+01  1.203289E+01  1.747197E+01  3.269691E+01  3.449019E+01  3.591102E+01  3.736410E+01  3.806392E+01  4.464317E+01
            0.255924  0.443274  0.000000
  1.090204E+01  1.203265E+01  1.739727E+01  3.264074E+01  3.446247E+01  3.594545E+01  3.734479E+01  3.805473E+01  4.464563E+01
            0.254344  0.440537  0.000000
  1.086754E+01  1.202947E+01  1.732046E+01  3.258425E+01  3.443424E+01  3.598043E+01  3.732475E+01  3.804388E+01  4.464809E+01
            0.252765  0.437801  0.000000
  1.083207E+01  1.202346E+01  1.724154E+01  3.252747E+01  3.440549E+01  3.601593E+01  3.730398E+01  3.803136E+01  4.465053E+01
            0.251185  0.435065  0.000000
  1.079562E+01  1.201467E+01  1.716051E+01  3.247041E+01  3.437621E+01  3.605190E+01  3.728254E+01  3.801717E+01  4.465294E+01
            0.249605  0.432329  0.000000
  1.075817E+01  1.200319E+01  1.707735E+01  3.241310E+01  3.434641E+01  3.608826E+01  3.726048E+01  3.800131E+01  4.465529E+01
            0.248025  0.429592  0.000000
  1.071974E+01  1.198909E+01  1.699207E+01  3.235559E+01  3.431607E+01  3.612495E+01  3.723785E+01  3.798378E+01  4.465759E+01
            0.246445  0.426856  0.000000
  1.068031E+01  1.197244E+01  1.690464E+01  3.229788E+01  3.428519E+01  3.616186E+01  3.721476E+01  3.796456E+01  4.465980E+01
            0.244866  0.424120  0.000000
  1.063988E+01  1.195330E+01  1.681506E+01  3.224002E+01  3.425377E+01  3.619885E+01  3.719132E+01  3.794365E+01  4.466191E+01
            0.243286  0.421384  0.000000
  1.059844E+01  1.193174E+01  1.672333E+01  3.218203E+01  3.422179E+01  3.623575E+01  3.716769E+01  3.792106E+01  4.466390E+01
            0.241706  0.418647  0.000000
  1.055599E+01  1.190782E+01  1.662943E+01  3.212394E+01  3.418927E+01  3.627235E+01  3.714408E+01  3.789677E+01  4.466573E+01
            0.240126  0.415911  0.000000
  1.051253E+01  1.188160E+01  1.653335E+01  3.206578E+01  3.415618E+01  3.630836E+01  3.712077E+01  3.787079E+01  4.466738E+01
            0.238547  0.413175  0.000000
  1.046805E+01  1.185316E+01  1.643508E+01  3.200758E+01  3.412253E+01  3.634337E+01  3.709814E+01  3.784311E+01  4.466881E+01
            0.236967  0.410439  0.000000
  1.042255E+01  1.182253E+01  1.633459E+01  3.194936E+01  3.408831E+01  3.637687E+01  3.707671E+01  3.781372E+01  4.466998E+01
            0.235387  0.407702  0.000000
  1.037603E+01  1.178979E+01  1.623186E+01  3.189115E+01  3.405352E+01  3.640817E+01  3.705715E+01  3.778263E+01  4.467083E+01
            0.233807  0.404966  0.000000
  1.032848E+01  1.175500E+01  1.612686E+01  3.183296E+01  3.401815E+01  3.643636E+01  3.704036E+01  3.774983E+01  4.467130E+01
            0.232227  0.402230  0.000000
  1.027990E+01  1.171821E+01  1.601954E+01  3.177483E+01  3.398221E+01  3.646035E+01  3.702743E+01  3.771532E+01  4.467132E+01
            0.230648  0.399494  0.000000
  1.023029E+01  1.167949E+01  1.590985E+01  3.171675E+01  3.394568E+01  3.647884E+01  3.701964E+01  3.767910E+01  4.467079E+01
            0.229068  0.396757  0.000000
  1.017966E+01  1.163891E+01  1.579770E+01  3.165874E+01  3.390858E+01  3.649058E+01  3.701824E+01  3.764118E+01  4.466959E+01
            0.227488  0.394021  0.000000
  1.012799E+01  1.159655E+01  1.568296E+01  3.160079E+01  3.387088E+01  3.649460E+01  3.702417E+01  3.760155E+01  4.466757E+01
            0.225908  0.391285  0.000000
  1.007530E+01  1.155249E+01  1.556548E+01  3.154289E+01  3.383260E+01  3.649053E+01  3.703782E+01  3.756023E+01  4.466453E+01
            0.224329  0.388549  0.000000
  1.002157E+01  1.150682E+01  1.544499E+01  3.148500E+01  3.379373E+01  3.647865E+01  3.705890E+01  3.751722E+01  4.466022E+01
            0.222749  0.385812  0.000000
  9.966816E+00  1.145966E+01  1.532113E+01  3.142705E+01  3.375427E+01  3.645973E+01  3.708661E+01  3.747253E+01  4.465427E+01
            0.221169  0.383076  0.000000
  9.911036E+00  1.141117E+01  1.519330E+01  3.136894E+01  3.371421E+01  3.643479E+01  3.711994E+01  3.742618E+01  4.464614E+01
            0.219589  0.380340  0.000000
  9.854233E+00  1.136156E+01  1.506053E+01  3.131048E+01  3.367357E+01  3.640483E+01  3.715789E+01  3.737820E+01  4.463498E+01
            0.218009  0.377603  0.000000
  9.796408E+00  1.131117E+01  1.492106E+01  3.125128E+01  3.363233E+01  3.637070E+01  3.719958E+01  3.732864E+01  4.461932E+01
            0.216430  0.374867  0.000000
  9.737567E+00  1.126063E+01  1.477103E+01  3.119055E+01  3.359051E+01  3.633309E+01  3.724433E+01  3.727758E+01  4.459602E+01
            0.214850  0.372131  0.000000
  9.677714E+00  1.121188E+01  1.459751E+01  3.112556E+01  3.354810E+01  3.629254E+01  3.722529E+01  3.729158E+01  4.455475E+01
            0.213270  0.369395  0.000000
  9.616853E+00  1.116862E+01  1.437520E+01  3.105104E+01  3.350509E+01  3.624945E+01  3.717228E+01  3.734094E+01  4.447628E+01
            0.211690  0.366658  0.000000
  9.554991E+00  1.110888E+01  1.425991E+01  3.099932E+01  3.346150E+01  3.620415E+01  3.711566E+01  3.739207E+01  4.448345E+01
            0.210111  0.363922  0.000000
  9.492134E+00  1.104446E+01  1.416666E+01  3.095314E+01  3.341733E+01  3.615685E+01  3.705694E+01  3.744475E+01  4.450869E+01
            0.208531  0.361186  0.000000
  9.428291E+00  1.097860E+01  1.407302E+01  3.090792E+01  3.337258E+01  3.610775E+01  3.699656E+01  3.749877E+01  4.453450E+01
            0.206951  0.358450  0.000000
  9.363468E+00  1.091143E+01  1.397884E+01  3.086361E+01  3.332725E+01  3.605699E+01  3.693456E+01  3.755399E+01  4.456068E+01
            0.205371  0.355713  0.000000
  9.297675E+00  1.084304E+01  1.388416E+01  3.082022E+01  3.328134E+01  3.600468E+01  3.687096E+01  3.761030E+01  4.458720E+01
            0.203791  0.352977  0.000000
  9.230922E+00  1.077354E+01  1.378905E+01  3.077776E+01  3.323486E+01  3.595092E+01  3.680578E+01  3.766759E+01  4.461404E+01
            0.202212  0.350241  0.000000
  9.163219E+00  1.070305E+01  1.369355E+01  3.073621E+01  3.318781E+01  3.589578E+01  3.673906E+01  3.772579E+01  4.464117E+01
            0.200632  0.347505  0.000000
  9.094576E+00  1.063168E+01  1.359773E+01  3.069559E+01  3.314020E+01  3.583932E+01  3.667082E+01  3.778483E+01  4.466857E+01
            0.199052  0.344768  0.000000
  9.025007E+00  1.055955E+01  1.350162E+01  3.065588E+01  3.309203E+01  3.578160E+01  3.660109E+01  3.784465E+01  4.469620E+01
            0.197472  0.342032  0.000000
  8.954523E+00  1.048679E+01  1.340526E+01  3.061707E+01  3.304331E+01  3.572266E+01  3.652991E+01  3.790520E+01  4.472405E+01
            0.195893  0.339296  0.000000
  8.883137E+00  1.041353E+01  1.330868E+01  3.057916E+01  3.299404E+01  3.566255E+01  3.645732E+01  3.796643E+01  4.475210E+01
            0.194313  0.336560  0.000000
  8.810864E+00  1.033989E+01  1.321192E+01  3.054213E+01  3.294423E+01  3.560129E+01  3.638335E+01  3.802832E+01  4.478031E+01
            0.192733  0.333823  0.000000
  8.737718E+00  1.026601E+01  1.311498E+01  3.050596E+01  3.289388E+01  3.553893E+01  3.630804E+01  3.809082E+01  4.480868E+01
            0.191153  0.331087  0.000000
  8.663714E+00  1.019202E+01  1.301791E+01  3.047065E+01  3.284300E+01  3.547549E+01  3.623144E+01  3.815390E+01  4.483718E+01
            0.189573  0.328351  0.000000
  8.588868E+00  1.011803E+01  1.292070E+01  3.043617E+01  3.279159E+01  3.541099E+01  3.615359E+01  3.821752E+01  4.486581E+01
            0.187994  0.325615  0.000000
  8.513195E+00  1.004417E+01  1.282338E+01  3.040252E+01  3.273967E+01  3.534547E+01  3.607453E+01  3.828168E+01  4.489455E+01
            0.186414  0.322878  0.000000
  8.436712E+00  9.970568E+00  1.272595E+01  3.036967E+01  3.268723E+01  3.527894E+01  3.599432E+01  3.834633E+01  4.492339E+01
            0.184834  0.320142  0.000000
  8.359437E+00  9.897323E+00  1.262843E+01  3.033760E+01  3.263429E+01  3.521144E+01  3.591299E+01  3.841145E+01  4.495233E+01
            0.183254  0.317406  0.000000
  8.281386E+00  9.824548E+00  1.253082E+01  3.030631E+01  3.258086E+01  3.514297E+01  3.583061E+01  3.847703E+01  4.498136E+01
            0.181675  0.314670  0.000000
  8.202578E+00  9.752345E+00  1.243313E+01  3.027577E+01  3.252693E+01  3.507356E+01  3.574723E+01  3.854303E+01  4.501050E+01
            0.180095  0.311933  0.000000
  8.123031E+00  9.680812E+00  1.233538E+01  3.024596E+01  3.247253E+01  3.500324E+01  3.566290E+01  3.860944E+01  4.503973E+01
            0.178515  0.309197  0.000000
  8.042764E+00  9.610042E+00  1.223756E+01  3.021687E+01  3.241764E+01  3.493201E+01  3.557768E+01  3.867624E+01  4.506907E+01
            0.176935  0.306461  0.000000
  7.961794E+00  9.540122E+00  1.213969E+01  3.018849E+01  3.236230E+01  3.485990E+01  3.549163E+01  3.874340E+01  4.509852E+01
            0.175355  0.303725  0.000000
  7.880141E+00  9.471134E+00  1.204179E+01  3.016079E+01  3.230649E+01  3.478693E+01  3.540481E+01  3.881091E+01  4.512809E+01
            0.173776  0.300988  0.000000
  7.797825E+00  9.403157E+00  1.194385E+01  3.013377E+01  3.225023E+01  3.471311E+01  3.531728E+01  3.887874E+01  4.515778E+01
            0.172196  0.298252  0.000000
  7.714864E+00  9.336268E+00  1.184589E+01  3.010742E+01  3.219354E+01  3.463846E+01  3.522910E+01  3.894689E+01  4.518760E+01
            0.170616  0.295516  0.000000
  7.631278E+00  9.270540E+00  1.174792E+01  3.008171E+01  3.213641E+01  3.456300E+01  3.514034E+01  3.901533E+01  4.521756E+01
            0.169036  0.292780  0.000000
  7.547086E+00  9.206044E+00  1.164997E+01  3.005665E+01  3.207885E+01  3.448675E+01  3.505107E+01  3.908404E+01  4.524767E+01
            0.167457  0.290043  0.000000
  7.462308E+00  9.142848E+00  1.155203E+01  3.003221E+01  3.202088E+01  3.440971E+01  3.496136E+01  3.915300E+01  4.527792E+01
            0.165877  0.287307  0.000000
  7.376964E+00  9.081018E+00  1.145413E+01  3.000840E+01  3.196251E+01  3.433192E+01  3.487127E+01  3.922221E+01  4.530832E+01
            0.164297  0.284571  0.000000
  7.291074E+00  9.020621E+00  1.135628E+01  2.998521E+01  3.190374E+01  3.425337E+01  3.478089E+01  3.929164E+01  4.533889E+01
            0.162717  0.281834  0.000000
  7.204656E+00  8.961719E+00  1.125850E+01  2.996262E+01  3.184458E+01  3.417409E+01  3.469027E+01  3.936127E+01  4.536961E+01
            0.161137  0.279098  0.000000
  7.117732E+00  8.904371E+00  1.116080E+01  2.994063E+01  3.178504E+01  3.409410E+01  3.459951E+01  3.943108E+01  4.540048E+01
            0.159558  0.276362  0.000000
  7.030321E+00  8.848635E+00  1.106320E+01  2.991923E+01  3.172514E+01  3.401341E+01  3.450868E+01  3.950107E+01  4.543151E+01
            0.157978  0.273626  0.000000
  6.942443E+00  8.794560E+00  1.096572E+01  2.989841E+01  3.166487E+01  3.393203E+01  3.441787E+01  3.957120E+01  4.546269E+01
            0.156398  0.270889  0.000000
  6.854119E+00  8.742196E+00  1.086836E+01  2.987817E+01  3.160427E+01  3.384998E+01  3.432714E+01  3.964147E+01  4.549401E+01
            0.154818  0.268153  0.000000
  6.765367E+00  8.691578E+00  1.077115E+01  2.985849E+01  3.154332E+01  3.376728E+01  3.423660E+01  3.971185E+01  4.552548E+01
            0.153239  0.265417  0.000000
  6.676209E+00  8.642738E+00  1.067410E+01  2.983937E+01  3.148205E+01  3.368394E+01  3.414633E+01  3.978233E+01  4.555707E+01
            0.151659  0.262681  0.000000
  6.586665E+00  8.595695E+00  1.057722E+01  2.982078E+01  3.142047E+01  3.359998E+01  3.405642E+01  3.985288E+01  4.558879E+01
            0.150079  0.259944  0.000000
  6.496755E+00  8.550456E+00  1.048053E+01  2.980271E+01  3.135858E+01  3.351541E+01  3.396697E+01  3.992349E+01  4.562062E+01
            0.148499  0.257208  0.000000
  6.406501E+00  8.507014E+00  1.038404E+01  2.978515E+01  3.129640E+01  3.343025E+01  3.387806E+01  3.999414E+01  4.565255E+01
            0.146919  0.254472  0.000000
  6.315922E+00  8.465348E+00  1.028776E+01  2.976806E+01  3.123394E+01  3.334452E+01  3.378979E+01  4.006481E+01  4.568457E+01
            0.145340  0.251736  0.000000
  6.225040E+00  8.425418E+00  1.019172E+01  2.975143E+01  3.117121E+01  3.325822E+01  3.370226E+01  4.013548E+01  4.571666E+01
            0.143760  0.248999  0.000000
  6.133878E+00  8.387169E+00  1.009591E+01  2.973522E+01  3.110823E+01  3.317139E+01  3.361558E+01  4.020613E+01  4.574882E+01
            0.142180  0.246263  0.000000
  6.042456E+00  8.350523E+00  1.000035E+01  2.971939E+01  3.104500E+01  3.308402E+01  3.352983E+01  4.027673E+01  4.578102E+01
            0.140600  0.243527  0.000000
  5.950797E+00  8.315387E+00  9.905072E+00  2.970392E+01  3.098154E+01  3.299615E+01  3.344513E+01  4.034727E+01  4.581326E+01
            0.139021  0.240791  0.000000
  5.858924E+00  8.281645E+00  9.810077E+00  2.968876E+01  3.091787E+01  3.290779E+01  3.336156E+01  4.041772E+01  4.584551E+01
            0.137441  0.238054  0.000000
  5.766859E+00  8.249159E+00  9.715388E+00  2.967385E+01  3.085400E+01  3.281896E+01  3.327923E+01  4.048807E+01  4.587777E+01
            0.135861  0.235318  0.000000
  5.674627E+00  8.217774E+00  9.621029E+00  2.965917E+01  3.078994E+01  3.272967E+01  3.319824E+01  4.055828E+01  4.591002E+01
            0.134281  0.232582  0.000000
  5.582252E+00  8.187312E+00  9.527028E+00  2.964465E+01  3.072571E+01  3.263994E+01  3.311868E+01  4.062833E+01  4.594223E+01
            0.132701  0.229846  0.000000
  5.489759E+00  8.157573E+00  9.433419E+00  2.963025E+01  3.066131E+01  3.254980E+01  3.304065E+01  4.069821E+01  4.597441E+01
            0.131122  0.227109  0.000000
  5.397173E+00  8.128336E+00  9.340243E+00  2.961590E+01  3.059678E+01  3.245927E+01  3.296423E+01  4.076788E+01  4.600652E+01
            0.129542  0.224373  0.000000
  5.304520E+00  8.099358E+00  9.247556E+00  2.960157E+01  3.053212E+01  3.236836E+01  3.288950E+01  4.083732E+01  4.603855E+01
            0.127962  0.221637  0.000000
  5.211829E+00  8.070371E+00  9.155427E+00  2.958720E+01  3.046734E+01  3.227710E+01  3.281656E+01  4.090652E+01  4.607049E+01
            0.126382  0.218901  0.000000
  5.119125E+00  8.041080E+00  9.063940E+00  2.957274E+01  3.040247E+01  3.218550E+01  3.274546E+01  4.097544E+01  4.610232E+01
            0.124803  0.216164  0.000000
  5.026439E+00  8.011161E+00  8.973208E+00  2.955814E+01  3.033753E+01  3.209360E+01  3.267627E+01  4.104406E+01  4.613402E+01
            0.123223  0.213428  0.000000
  4.933798E+00  7.980257E+00  8.883368E+00  2.954337E+01  3.027252E+01  3.200141E+01  3.260905E+01  4.111235E+01  4.616558E+01
            0.121643  0.210692  0.000000
  4.841234E+00  7.947970E+00  8.794595E+00  2.952838E+01  3.020748E+01  3.190897E+01  3.254383E+01  4.118029E+01  4.619697E+01
            0.120063  0.207956  0.000000
  4.748778E+00  7.913863E+00  8.707099E+00  2.951316E+01  3.014240E+01  3.181628E+01  3.248065E+01  4.124786E+01  4.622819E+01
            0.118483  0.205219  0.000000
  4.656460E+00  7.877452E+00  8.621138E+00  2.949768E+01  3.007733E+01  3.172339E+01  3.241953E+01  4.131504E+01  4.625922E+01
            0.116904  0.202483  0.000000
  4.564314E+00  7.838210E+00  8.537007E+00  2.948192E+01  3.001226E+01  3.163031E+01  3.236046E+01  4.138178E+01  4.629004E+01
            0.115324  0.199747  0.000000
  4.472373E+00  7.795581E+00  8.455032E+00  2.946588E+01  2.994723E+01  3.153708E+01  3.230342E+01  4.144809E+01  4.632063E+01
            0.113744  0.197011  0.000000
  4.380671E+00  7.748999E+00  8.375545E+00  2.944957E+01  2.988225E+01  3.144371E+01  3.224838E+01  4.151392E+01  4.635099E+01
            0.112164  0.194274  0.000000
  4.289243E+00  7.697937E+00  8.298837E+00  2.943299E+01  2.981734E+01  3.135025E+01  3.219529E+01  4.157927E+01  4.638108E+01
            0.110585  0.191538  0.000000
  4.198125E+00  7.641962E+00  8.225103E+00  2.941616E+01  2.975253E+01  3.125672E+01  3.214406E+01  4.164409E+01  4.641091E+01
            0.109005  0.188802  0.000000
  4.107352E+00  7.580801E+00  8.154389E+00  2.939913E+01  2.968783E+01  3.116315E+01  3.209459E+01  4.170839E+01  4.644045E+01
            0.107425  0.186065  0.000000
  4.016963E+00  7.514771E+00  8.088045E+00  2.938286E+01  2.962327E+01  3.106957E+01  3.204716E+01  4.177212E+01  4.646969E+01
            0.105845  0.183329  0.000000
  3.926993E+00  7.469306E+00  8.215167E+00  2.947972E+01  2.955886E+01  3.097602E+01  3.204969E+01  4.183528E+01  4.649905E+01
            0.104265  0.180593  0.000000
  3.837481E+00  7.413325E+00  8.944051E+00  2.949463E+01  2.991932E+01  3.088253E+01  3.227374E+01  4.189785E+01  4.652975E+01
            0.102686  0.177857  0.000000
  3.748466E+00  7.324135E+00  9.256615E+00  2.943061E+01  3.013088E+01  3.078912E+01  3.243350E+01  4.195980E+01  4.655941E+01
            0.101106  0.175120  0.000000
  3.659986E+00  7.230163E+00  9.420908E+00  2.936680E+01  3.026284E+01  3.069585E+01  3.256465E+01  4.202111E+01  4.658848E+01
            0.099526  0.172384  0.000000
  3.572079E+00  7.134047E+00  9.513371E+00  2.930325E+01  3.035654E+01  3.060273E+01  3.268418E+01  4.208178E+01  4.661710E+01
            0.097946  0.169648  0.000000
  3.484786E+00  7.036502E+00  9.560000E+00  2.923996E+01  3.042584E+01  3.050981E+01  3.279721E+01  4.214179E+01  4.664531E+01
            0.096367  0.166912  0.000000
  3.398143E+00  6.937840E+00  9.573691E+00  2.917697E+01  3.041712E+01  3.047755E+01  3.290608E+01  4.220111E+01  4.667313E+01
            0.094787  0.164175  0.000000
  3.312192E+00  6.838233E+00  9.562001E+00  2.911430E+01  3.032470E+01  3.051557E+01  3.301210E+01  4.225974E+01  4.670056E+01
            0.093207  0.161439  0.000000
  3.226969E+00  6.737792E+00  9.529819E+00  2.905197E+01  3.023260E+01  3.054236E+01  3.311606E+01  4.231767E+01  4.672761E+01
            0.091627  0.158703  0.000000
  3.142514E+00  6.636594E+00  9.480523E+00  2.899000E+01  3.014083E+01  3.055955E+01  3.321854E+01  4.237488E+01  4.675426E+01
            0.090047  0.155967  0.000000
  3.058865E+00  6.534703E+00  9.416556E+00  2.892843E+01  3.004946E+01  3.056823E+01  3.331993E+01  4.243137E+01  4.678052E+01
            0.088468  0.153230  0.000000
  2.976058E+00  6.432169E+00  9.339753E+00  2.886727E+01  2.995851E+01  3.056913E+01  3.342054E+01  4.248711E+01  4.680638E+01
            0.086888  0.150494  0.000000
  2.894130E+00  6.329034E+00  9.251521E+00  2.880654E+01  2.986803E+01  3.056277E+01  3.352063E+01  4.254211E+01  4.683182E+01
            0.085308  0.147758  0.000000
  2.813117E+00  6.225337E+00  9.152967E+00  2.874629E+01  2.977805E+01  3.054945E+01  3.362039E+01  4.259636E+01  4.685685E+01
            0.083728  0.145022  0.000000
  2.733053E+00  6.121109E+00  9.044972E+00  2.868652E+01  2.968862E+01  3.052937E+01  3.371998E+01  4.264984E+01  4.688145E+01
            0.082148  0.142285  0.000000
  2.653973E+00  6.016378E+00  8.928246E+00  2.862727E+01  2.959979E+01  3.050261E+01  3.381953E+01  4.270256E+01  4.690561E+01
            0.080569  0.139549  0.000000
  2.575908E+00  5.911171E+00  8.803364E+00  2.856856E+01  2.951158E+01  3.046921E+01  3.391914E+01  4.275450E+01  4.692931E+01
            0.078989  0.136813  0.000000
  2.498890E+00  5.805506E+00  8.670792E+00  2.851042E+01  2.942405E+01  3.042910E+01  3.401888E+01  4.280566E+01  4.695255E+01
            0.077409  0.134077  0.000000
  2.422947E+00  5.699404E+00  8.530908E+00  2.845287E+01  2.933724E+01  3.038220E+01  3.411881E+01  4.285604E+01  4.697530E+01
            0.075829  0.131340  0.000000
  2.348107E+00  5.592878E+00  8.384041E+00  2.839594E+01  2.925119E+01  3.032850E+01  3.421897E+01  4.290563E+01  4.699755E+01
            0.074250  0.128604  0.000000
  2.274397E+00  5.485894E+00  8.233458E+00  2.833965E+01  2.916594E+01  3.028005E+01  3.431824E+01  4.295443E+01  4.701946E+01
            0.072670  0.125868  0.000000
  2.201839E+00  5.376455E+00  8.185839E+00  2.828403E+01  2.908154E+01  3.067829E+01  3.437328E+01  4.300244E+01  4.704740E+01
            0.071090  0.123132  0.000000
  2.130457E+00  5.264032E+00  8.179386E+00  2.822911E+01  2.899804E+01  3.131138E+01  3.440157E+01  4.304964E+01  4.707869E+01
            0.069510  0.120395  0.000000
  2.060268E+00  5.151340E+00  8.102586E+00  2.817491E+01  2.891547E+01  3.167069E+01  3.444994E+01  4.309605E+01  4.710536E+01
            0.067930  0.117659  0.000000
  1.991292E+00  5.038134E+00  8.000819E+00  2.812146E+01  2.883389E+01  3.193967E+01  3.450155E+01  4.314165E+01  4.713010E+01
            0.066351  0.114923  0.000000
  1.923543E+00  4.924441E+00  7.884684E+00  2.806878E+01  2.875334E+01  3.216215E+01  3.455267E+01  4.318643E+01  4.715357E+01
            0.064771  0.112187  0.000000
  1.857033E+00  4.810320E+00  7.758286E+00  2.801690E+01  2.867385E+01  3.235473E+01  3.460197E+01  4.323041E+01  4.717603E+01
            0.063191  0.109450  0.000000
  1.791773E+00  4.695827E+00  7.623799E+00  2.796584E+01  2.859549E+01  3.252594E+01  3.464879E+01  4.327357E+01  4.719764E+01
            0.061611  0.106714  0.000000
  1.727769E+00  4.581010E+00  7.482570E+00  2.791564E+01  2.851829E+01  3.268083E+01  3.469276E+01  4.331590E+01  4.721846E+01
            0.060032  0.103978  0.000000
  1.665028E+00  4.465908E+00  7.335522E+00  2.786631E+01  2.844229E+01  3.282269E+01  3.473366E+01  4.335741E+01  4.723857E+01
            0.058452  0.101242  0.000000
  1.603551E+00  4.350556E+00  7.183334E+00  2.781788E+01  2.836755E+01  3.295379E+01  3.477132E+01  4.339809E+01  4.725800E+01
            0.056872  0.098505  0.000000
  1.543336E+00  4.234982E+00  7.026532E+00  2.777038E+01  2.829411E+01  3.307576E+01  3.480568E+01  4.343793E+01  4.727678E+01
            0.055292  0.095769  0.000000
  1.484382E+00  4.119208E+00  6.865542E+00  2.772384E+01  2.822202E+01  3.318985E+01  3.483669E+01  4.347692E+01  4.729494E+01
            0.053712  0.093033  0.000000
  1.426682E+00  4.003254E+00  6.700719E+00  2.767827E+01  2.815131E+01  3.329697E+01  3.486435E+01  4.351506E+01  4.731251E+01
            0.052133  0.090296  0.000000
  1.370228E+00  3.887136E+00  6.532369E+00  2.763370E+01  2.808204E+01  3.339789E+01  3.488868E+01  4.355234E+01  4.732949E+01
            0.050553  0.087560  0.000000
  1.315007E+00  3.770866E+00  6.360758E+00  2.759016E+01  2.801425E+01  3.349318E+01  3.490973E+01  4.358874E+01  4.734590E+01
            0.048973  0.084824  0.000000
  1.261006E+00  3.654454E+00  6.186124E+00  2.754767E+01  2.794799E+01  3.358333E+01  3.492759E+01  4.362426E+01  4.736175E+01
            0.047393  0.082088  0.000000
  1.208208E+00  3.537909E+00  6.008682E+00  2.750625E+01  2.788329E+01  3.366874E+01  3.494236E+01  4.365889E+01  4.737706E+01
            0.045814  0.079351  0.000000
  1.156595E+00  3.421235E+00  5.828625E+00  2.746594E+01  2.782020E+01  3.374973E+01  3.495415E+01  4.369262E+01  4.739183E+01
            0.044234  0.076615  0.000000
  1.106146E+00  3.304438E+00  5.646132E+00  2.742674E+01  2.775878E+01  3.382658E+01  3.496309E+01  4.372542E+01  4.740607E+01
            0.042654  0.073879  0.000000
  1.056836E+00  3.187522E+00  5.461367E+00  2.738869E+01  2.769905E+01  3.389952E+01  3.496935E+01  4.375730E+01  4.741978E+01
            0.041074  0.071143  0.000000
  1.008642E+00  3.070489E+00  5.274484E+00  2.735180E+01  2.764106E+01  3.396876E+01  3.497309E+01  4.378823E+01  4.743297E+01
            0.039494  0.068406  0.000000
  9.615347E-01  2.953341E+00  5.085624E+00  2.731611E+01  2.758486E+01  3.403448E+01  3.497447E+01  4.381820E+01  4.744564E+01
            0.037915  0.065670  0.000000
  9.154868E-01  2.836080E+00  4.894917E+00  2.728162E+01  2.753049E+01  3.409682E+01  3.497368E+01  4.384719E+01  4.745780E+01
            0.036335  0.062934  0.000000
  8.704678E-01  2.718709E+00  4.702487E+00  2.724837E+01  2.747798E+01  3.415592E+01  3.497090E+01  4.387519E+01  4.746943E+01
            0.034755  0.060198  0.000000
  8.264465E-01  2.601229E+00  4.508447E+00  2.721637E+01  2.742738E+01  3.421189E+01  3.496634E+01  4.390217E+01  4.748055E+01
            0.033175  0.057461  0.000000
  7.833910E-01  2.483642E+00  4.312906E+00  2.718563E+01  2.737872E+01  3.426484E+01  3.496018E+01  4.392813E+01  4.749115E+01
            0.031596  0.054725  0.000000
  7.412688E-01  2.365952E+00  4.115962E+00  2.715619E+01  2.733204E+01  3.431485E+01  3.495262E+01  4.395304E+01  4.750124E+01
            0.030016  0.051989  0.000000
  7.000476E-01  2.248162E+00  3.917709E+00  2.712806E+01  2.728739E+01  3.436202E+01  3.494386E+01  4.397689E+01  4.751080E+01
            0.028436  0.049253  0.000000
  6.596951E-01  2.130274E+00  3.718236E+00  2.710126E+01  2.724479E+01  3.440642E+01  3.493410E+01  4.399966E+01  4.751984E+01
            0.026856  0.046516  0.000000
  6.201805E-01  2.012293E+00  3.517624E+00  2.707580E+01  2.720428E+01  3.444810E+01  3.492352E+01  4.402132E+01  4.752836E+01
            0.025276  0.043780  0.000000
  5.814743E-01  1.894222E+00  3.315951E+00  2.705171E+01  2.716590E+01  3.448714E+01  3.491233E+01  4.404186E+01  4.753636E+01
            0.023697  0.041044  0.000000
  5.435498E-01  1.776067E+00  3.113292E+00  2.702899E+01  2.712967E+01  3.452358E+01  3.490069E+01  4.406127E+01  4.754384E+01
            0.022117  0.038308  0.000000
  5.063840E-01  1.657830E+00  2.909714E+00  2.700766E+01  2.709563E+01  3.455747E+01  3.488881E+01  4.407952E+01  4.755080E+01
            0.020537  0.035571  0.000000
  4.699592E-01  1.539517E+00  2.705286E+00  2.698774E+01  2.706380E+01  3.458885E+01  3.487685E+01  4.409660E+01  4.755724E+01
            0.018957  0.032835  0.000000
  4.342654E-01  1.421131E+00  2.500071E+00  2.696924E+01  2.703422E+01  3.461777E+01  3.486499E+01  4.411249E+01  4.756317E+01
            0.017378  0.030099  0.000000
  3.993035E-01  1.302675E+00  2.294130E+00  2.695217E+01  2.700691E+01  3.464425E+01  3.485339E+01  4.412717E+01  4.756858E+01
            0.015798  0.027363  0.000000
  3.650899E-01  1.184150E+00  2.087523E+00  2.693655E+01  2.698188E+01  3.466833E+01  3.484222E+01  4.414064E+01  4.757350E+01
            0.014218  0.024626  0.000000
  3.316636E-01  1.065556E+00  1.880306E+00  2.692238E+01  2.695918E+01  3.469004E+01  3.483162E+01  4.415286E+01  4.757791E+01
            0.012638  0.021890  0.000000
  2.990983E-01  9.468876E-01  1.672533E+00  2.690968E+01  2.693880E+01  3.470940E+01  3.482172E+01  4.416384E+01  4.758183E+01
            0.011058  0.019154  0.000000
  2.675198E-01  8.281348E-01  1.464255E+00  2.689845E+01  2.692078E+01  3.472643E+01  3.481267E+01  4.417356E+01  4.758527E+01
            0.009479  0.016418  0.000000
  2.371371E-01  7.092755E-01  1.255514E+00  2.688870E+01  2.690513E+01  3.474115E+01  3.480457E+01  4.418200E+01  4.758823E+01
            0.007899  0.013681  0.000000
  2.082925E-01  5.902655E-01  1.046344E+00  2.688044E+01  2.689187E+01  3.475358E+01  3.479754E+01  4.418916E+01  4.759072E+01
            0.006319  0.010945  0.000000
  1.815456E-01  4.710108E-01  8.367490E-01  2.687368E+01  2.688100E+01  3.476372E+01  3.479166E+01  4.419504E+01  4.759275E+01
            0.004739  0.008209  0.000000
  1.578031E-01  3.512832E-01  6.266594E-01  2.686841E+01  2.687253E+01  3.477158E+01  3.478702E+01  4.419961E+01  4.759432E+01
            0.003160  0.005473  0.000000
  1.384739E-01  2.303698E-01  4.157479E-01  2.686465E+01  2.686648E+01  3.477714E+01  3.478372E+01  4.420288E+01  4.759543E+01
            0.001580  0.002736  0.000000
  1.042574E-01  1.254998E-01  2.020702E-01  2.686238E+01  2.686284E+01  3.478011E+01  3.478209E+01  4.420485E+01  4.759610E+01
            0.000000  0.000000  0.000000
 -5.658342E-02 -5.643660E-02  1.208737E-01  2.686163E+01  2.686163E+01  3.478034E+01  3.478231E+01  4.420550E+01  4.759633E+01


==> anc/fig07/phbandnol0crw1.dat <==
 &plot nbnd=   1, nks=   500 /
            0.000000  0.000000  0.000000
    9.171
            0.000000  0.003155  0.000000
    8.863
            0.000000  0.006310  0.000000
    9.099
            0.000000  0.009465  0.000000
    8.999
            0.000000  0.012620  0.000000
    8.756
            0.000000  0.015775  0.000000
    8.464
            0.000000  0.018930  0.000000
    8.549
            0.000000  0.022084  0.000000
    8.698
            0.000000  0.025239  0.000000
    8.842
            0.000000  0.028394  0.000000
    9.037
            0.000000  0.031549  0.000000
    8.871
            0.000000  0.034704  0.000000
    8.605
            0.000000  0.037859  0.000000
    8.746
            0.000000  0.041014  0.000000
    8.688
            0.000000  0.044169  0.000000
    8.553
            0.000000  0.047324  0.000000
    8.975
            0.000000  0.050479  0.000000
    8.914
            0.000000  0.053634  0.000000
    8.589
            0.000000  0.056789  0.000000
    8.737
            0.000000  0.059943  0.000000
    8.671
            0.000000  0.063098  0.000000
    9.197
            0.000000  0.066253  0.000000
    8.856
            0.000000  0.069408  0.000000
    8.811
            0.000000  0.072563  0.000000
    8.919
            0.000000  0.075718  0.000000
    8.833
            0.000000  0.078873  0.000000
    8.624
            0.000000  0.082028  0.000000
    8.741
            0.000000  0.085183  0.000000
    8.733
            0.000000  0.088338  0.000000
    8.788
            0.000000  0.091493  0.000000
    8.926
            0.000000  0.094648  0.000000
    8.928
            0.000000  0.097803  0.000000
    9.380
            0.000000  0.100957  0.000000
    8.955
            0.000000  0.104112  0.000000
    8.994
            0.000000  0.107267  0.000000
    8.982
            0.000000  0.110422  0.000000
    8.701
            0.000000  0.113577  0.000000
    9.152
            0.000000  0.116732  0.000000
    8.738
            0.000000  0.119887  0.000000
    8.989
            0.000000  0.123042  0.000000
    8.820
            0.000000  0.126197  0.000000
    8.863
            0.000000  0.129352  0.000000
    8.688
            0.000000  0.132507  0.000000
    9.113
            0.000000  0.135662  0.000000
    8.873
            0.000000  0.138816  0.000000
    8.956
            0.000000  0.141971  0.000000
    8.915
            0.000000  0.145126  0.000000
    8.994
            0.000000  0.148281  0.000000
    8.857
            0.000000  0.151436  0.000000
    9.059
            0.000000  0.154591  0.000000
    9.217
            0.000000  0.157746  0.000000
    8.848
            0.000000  0.160901  0.000000
    8.854
            0.000000  0.164056  0.000000
    8.678
            0.000000  0.167211  0.000000
    9.032
            0.000000  0.170366  0.000000
    8.660
            0.000000  0.173521  0.000000
    9.077
            0.000000  0.176675  0.000000
    8.771
            0.000000  0.179830  0.000000
    8.895
            0.000000  0.182985  0.000000
    8.895
            0.000000  0.186140  0.000000
    8.954
            0.000000  0.189295  0.000000
    9.122
            0.000000  0.192450  0.000000
    9.024
            0.000000  0.195605  0.000000
    9.084
            0.000000  0.198760  0.000000
    8.945
            0.000000  0.201915  0.000000
    8.892
            0.000000  0.205070  0.000000
    8.850
            0.000000  0.208225  0.000000
    8.781
            0.000000  0.211380  0.000000
    8.826
            0.000000  0.214535  0.000000
    8.831
            0.000000  0.217689  0.000000
    8.881
            0.000000  0.220844  0.000000
    8.940
            0.000000  0.223999  0.000000
    8.896
            0.000000  0.227154  0.000000
    8.986
            0.000000  0.230309  0.000000
    8.929
            0.000000  0.233464  0.000000
    8.873
            0.000000  0.236619  0.000000
    8.998
            0.000000  0.239774  0.000000
    8.836
            0.000000  0.242929  0.000000
    8.980
            0.000000  0.246084  0.000000
    8.966
            0.000000  0.249239  0.000000
    8.773
            0.000000  0.252394  0.000000
    9.113
            0.000000  0.255548  0.000000
    8.841
            0.000000  0.258703  0.000000
    8.877
            0.000000  0.261858  0.000000
    9.081
            0.000000  0.265013  0.000000
    8.762
            0.000000  0.268168  0.000000
    9.031
            0.000000  0.271323  0.000000
    8.902
            0.000000  0.274478  0.000000
    8.879
            0.000000  0.277633  0.000000
    8.920
            0.000000  0.280788  0.000000
    8.054
            0.000000  0.283943  0.000000
    7.946
            0.000000  0.287098  0.000000
    7.987
            0.000000  0.290253  0.000000
    8.056
            0.000000  0.293408  0.000000
    7.801
            0.000000  0.296562  0.000000
    8.110
            0.000000  0.299717  0.000000
    7.811
            0.000000  0.302872  0.000000
    8.045
            0.000000  0.306027  0.000000
    8.061
            0.000000  0.309182  0.000000
    8.099
            0.000000  0.312337  0.000000
    8.104
            0.000000  0.315492  0.000000
    8.129
            0.000000  0.318647  0.000000
    7.828
            0.000000  0.321802  0.000000
    8.047
            0.000000  0.324957  0.000000
    7.792
            0.000000  0.328112  0.000000
    8.196
            0.000000  0.331267  0.000000
    8.071
            0.000000  0.334421  0.000000
    8.103
            0.000000  0.337576  0.000000
    7.856
            0.000000  0.340731  0.000000
    7.832
            0.000000  0.343886  0.000000
    8.028
            0.000000  0.347041  0.000000
    8.109
            0.000000  0.350196  0.000000
    8.090
            0.000000  0.353351  0.000000
    7.730
            0.000000  0.356506  0.000000
    8.050
            0.000000  0.359661  0.000000
    7.945
            0.000000  0.362816  0.000000
    8.153
            0.000000  0.365971  0.000000
    7.805
            0.000000  0.369126  0.000000
    8.037
            0.000000  0.372281  0.000000
    7.952
            0.000000  0.375435  0.000000
    8.017
            0.000000  0.378590  0.000000
    8.009
            0.000000  0.381745  0.000000
    7.886
            0.000000  0.384900  0.000000
    8.016
            0.000000  0.388055  0.000000
    8.023
            0.000000  0.391210  0.000000
    7.907
            0.000000  0.394365  0.000000
    8.017
            0.000000  0.397520  0.000000
    7.946
            0.000000  0.400675  0.000000
    8.028
            0.000000  0.403830  0.000000
    7.937
            0.000000  0.406985  0.000000
    8.045
            0.000000  0.410140  0.000000
    7.844
            0.000000  0.413294  0.000000
    7.972
            0.000000  0.416449  0.000000
    8.090
            0.000000  0.419604  0.000000
    8.062
            0.000000  0.422759  0.000000
    7.975
            0.000000  0.425914  0.000000
    7.891
            0.000000  0.429069  0.000000
    8.036
            0.000000  0.432224  0.000000
    7.816
            0.000000  0.435379  0.000000
    7.919
            0.000000  0.438534  0.000000
    7.851
            0.000000  0.441689  0.000000
    8.134
            0.000000  0.444844  0.000000
    8.043
            0.000000  0.447999  0.000000
    8.056
            0.000000  0.451153  0.000000
    7.891
            0.000000  0.454308  0.000000
    8.082
            0.000000  0.457463  0.000000
    7.959
            0.000000  0.460618  0.000000
    8.019
            0.000000  0.463773  0.000000
    7.735
            0.000000  0.466928  0.000000
    7.929
            0.000000  0.470083  0.000000
    7.990
            0.000000  0.473238  0.000000
    8.064
            0.000000  0.476393  0.000000
    8.093
            0.000000  0.479548  0.000000
    7.908
            0.000000  0.482703  0.000000
    8.122
            0.000000  0.485858  0.000000
    8.102
            0.000000  0.489013  0.000000
    7.942
            0.000000  0.492167  0.000000
    8.094
            0.000000  0.495322  0.000000
    8.115
            0.000000  0.498477  0.000000
    8.031
            0.000000  0.501632  0.000000
    7.975
            0.000000  0.504787  0.000000
    7.854
            0.000000  0.507942  0.000000
    7.789
            0.000000  0.511097  0.000000
    7.992
            0.000000  0.514252  0.000000
    8.190
            0.000000  0.517407  0.000000
    8.134
            0.000000  0.520562  0.000000
    8.038
            0.000000  0.523717  0.000000
    8.090
            0.000000  0.526872  0.000000
    8.218
            0.000000  0.530026  0.000000
    8.210
            0.000000  0.533181  0.000000
    8.002
            0.000000  0.536336  0.000000
    7.788
            0.000000  0.539491  0.000000
    7.703
            0.000000  0.542646  0.000000
    7.754
            0.000000  0.545801  0.000000
    7.893
            0.000000  0.548956  0.000000
    8.033
            0.000000  0.552111  0.000000
    8.105
            0.000000  0.555266  0.000000
    8.116
            0.000000  0.558421  0.000000
    8.088
            0.000000  0.561576  0.000000
    8.052
            0.000000  0.564731  0.000000
    8.015
            0.000000  0.567886  0.000000
    7.991
            0.000000  0.571040  0.000000
    7.979
            0.000000  0.574195  0.000000
    7.976
            0.000000  0.577350  0.000000
    7.975
            0.003175  0.577350  0.000000
    7.979
            0.006349  0.577350  0.000000
    7.990
            0.009524  0.577350  0.000000
    8.009
            0.012698  0.577350  0.000000
    8.033
            0.015873  0.577350  0.000000
    8.065
            0.019048  0.577350  0.000000
    8.104
            0.022222  0.577350  0.000000
    8.139
            0.025397  0.577350  0.000000
    8.167
            0.028571  0.577350  0.000000
    8.173
            0.031746  0.577350  0.000000
    8.147
            0.034921  0.577350  0.000000
    8.080
            0.038095  0.577350  0.000000
    7.986
            0.041270  0.577350  0.000000
    7.877
            0.044444  0.577350  0.000000
    7.795
            0.047619  0.577350  0.000000
    7.758
            0.050794  0.577350  0.000000
    7.794
            0.053968  0.577350  0.000000
    7.913
            0.057143  0.577350  0.000000
    8.074
            0.060317  0.577350  0.000000
    8.226
            0.063492  0.577350  0.000000
    8.269
            0.066667  0.577350  0.000000
    8.187
            0.069841  0.577350  0.000000
    8.069
            0.073016  0.577350  0.000000
    8.008
            0.076190  0.577350  0.000000
    8.047
            0.079365  0.577350  0.000000
    8.136
            0.082540  0.577350  0.000000
    8.137
            0.085714  0.577350  0.000000
    7.986
            0.088889  0.577350  0.000000
    7.854
            0.092063  0.577350  0.000000
    8.633
            0.095238  0.577350  0.000000
    8.763
            0.098413  0.577350  0.000000
    8.975
            0.101587  0.577350  0.000000
    9.052
            0.104762  0.577350  0.000000
    8.966
            0.107937  0.577350  0.000000
    8.880
            0.111111  0.577350  0.000000
    8.925
            0.114286  0.577350  0.000000
    8.986
            0.117460  0.577350  0.000000
    8.974
            0.120635  0.577350  0.000000
    8.957
            0.123810  0.577350  0.000000
    8.993
            0.126984  0.577350  0.000000
    9.007
            0.130159  0.577350  0.000000
    8.886
            0.133333  0.577350  0.000000
    8.834
            0.136508  0.577350  0.000000
    8.863
            0.139683  0.577350  0.000000
    8.817
            0.142857  0.577350  0.000000
    8.735
            0.146032  0.577350  0.000000
    8.914
            0.149206  0.577350  0.000000
    9.217
            0.152381  0.577350  0.000000
    9.136
            0.155556  0.577350  0.000000
    8.828
            0.158730  0.577350  0.000000
    8.800
            0.161905  0.577350  0.000000
    8.980
            0.165079  0.577350  0.000000
    8.972
            0.168254  0.577350  0.000000
    8.883
            0.171429  0.577350  0.000000
    8.877
            0.174603  0.577350  0.000000
    8.792
            0.177778  0.577350  0.000000
    8.737
            0.180952  0.577350  0.000000
    8.921
            0.184127  0.577350  0.000000
    9.051
            0.187302  0.577350  0.000000
    8.934
            0.190476  0.577350  0.000000
    8.922
            0.193651  0.577350  0.000000
    9.042
            0.196825  0.577350  0.000000
    8.927
            0.200000  0.577350  0.000000
    8.712
            0.203175  0.577350  0.000000
    8.761
            0.206349  0.577350  0.000000
    8.879
            0.209524  0.577350  0.000000
    8.851
            0.212698  0.577350  0.000000
    8.897
            0.215873  0.577350  0.000000
    8.950
            0.219048  0.577350  0.000000
    8.801
            0.222222  0.577350  0.000000
    8.755
            0.225397  0.577350  0.000000
    9.002
            0.228571  0.577350  0.000000
    9.213
            0.231746  0.577350  0.000000
    9.088
            0.234921  0.577350  0.000000
    8.887
            0.238095  0.577350  0.000000
    8.811
            0.241270  0.577350  0.000000
    8.752
            0.244444  0.577350  0.000000
    8.652
            0.247619  0.577350  0.000000
    8.721
            0.250794  0.577350  0.000000
    8.959
            0.253968  0.577350  0.000000
    9.110
            0.257143  0.577350  0.000000
    9.004
            0.260317  0.577350  0.000000
    8.828
            0.263492  0.577350  0.000000
    8.784
            0.266667  0.577350  0.000000
    8.870
            0.269841  0.577350  0.000000
    8.954
            0.273016  0.577350  0.000000
    8.963
            0.276190  0.577350  0.000000
    8.975
            0.279365  0.577350  0.000000
    9.032
            0.282540  0.577350  0.000000
    9.109
            0.285714  0.577350  0.000000
    9.157
            0.288889  0.577350  0.000000
    9.128
            0.292063  0.577350  0.000000
    9.018
            0.295238  0.577350  0.000000
    8.877
            0.298413  0.577350  0.000000
    8.758
            0.301587  0.577350  0.000000
    8.678
            0.304762  0.577350  0.000000
    8.638
            0.307937  0.577350  0.000000
    8.627
            0.311111  0.577350  0.000000
    8.640
            0.314286  0.577350  0.000000
    8.666
            0.317460  0.577350  0.000000
    8.692
            0.320635  0.577350  0.000000
    8.719
            0.323810  0.577350  0.000000
    8.745
            0.326984  0.577350  0.000000
    8.765
            0.330159  0.577350  0.000000
    8.777
            0.333333  0.577350  0.000000
    8.781
            0.331754  0.574614  0.000000
    8.777
            0.330174  0.571878  0.000000
    8.764
            0.328594  0.569141  0.000000
    8.749
            0.327014  0.566405  0.000000
    8.737
            0.325434  0.563669  0.000000
    8.712
            0.323855  0.560933  0.000000
    8.685
            0.322275  0.558196  0.000000
    8.659
            0.320695  0.555460  0.000000
    8.641
            0.319115  0.552724  0.000000
    8.636
            0.317536  0.549988  0.000000
    8.647
            0.315956  0.547251  0.000000
    8.676
            0.314376  0.544515  0.000000
    8.716
            0.312796  0.541779  0.000000
    8.759
            0.311216  0.539043  0.000000
    8.793
            0.309637  0.536306  0.000000
    8.810
            0.308057  0.533570  0.000000
    8.811
            0.306477  0.530834  0.000000
    8.810
            0.304897  0.528098  0.000000
    8.828
            0.303318  0.525361  0.000000
    8.879
            0.301738  0.522625  0.000000
    8.947
            0.300158  0.519889  0.000000
    8.965
            0.298578  0.517153  0.000000
    8.881
            0.296998  0.514416  0.000000
    8.763
            0.295419  0.511680  0.000000
    8.691
            0.293839  0.508944  0.000000
    8.749
            0.292259  0.506208  0.000000
    8.936
            0.290679  0.503471  0.000000
    9.038
            0.289100  0.500735  0.000000
    8.922
            0.287520  0.497999  0.000000
    8.728
            0.285940  0.495263  0.000000
    8.718
            0.284360  0.492526  0.000000
    8.956
            0.282780  0.489790  0.000000
    9.194
            0.281201  0.487054  0.000000
    9.100
            0.279621  0.484318  0.000000
    8.878
            0.278041  0.481581  0.000000
    8.840
            0.276461  0.478845  0.000000
    9.032
            0.274882  0.476109  0.000000
    9.035
            0.273302  0.473372  0.000000
    8.820
            0.271722  0.470636  0.000000
    8.746
            0.270142  0.467900  0.000000
    8.879
            0.268562  0.465164  0.000000
    8.960
            0.266983  0.462427  0.000000
    8.998
            0.265403  0.459691  0.000000
    9.027
            0.263823  0.456955  0.000000
    8.933
            0.262243  0.454219  0.000000
    8.863
            0.260664  0.451482  0.000000
    8.919
            0.259084  0.448746  0.000000
    8.851
            0.257504  0.446010  0.000000
    8.888
            0.255924  0.443274  0.000000
    9.068
            0.254344  0.440537  0.000000
    8.968
            0.252765  0.437801  0.000000
    8.757
            0.251185  0.435065  0.000000
    8.891
            0.249605  0.432329  0.000000
    9.107
            0.248025  0.429592  0.000000
    8.921
            0.246445  0.426856  0.000000
    8.870
            0.244866  0.424120  0.000000
    8.950
            0.243286  0.421384  0.000000
    8.934
            0.241706  0.418647  0.000000
    9.059
            0.240126  0.415911  0.000000
    8.873
            0.238547  0.413175  0.000000
    8.965
            0.236967  0.410439  0.000000
    8.841
            0.235387  0.407702  0.000000
    9.033
            0.233807  0.404966  0.000000
    9.053
            0.232227  0.402230  0.000000
    8.956
            0.230648  0.399494  0.000000
    9.001
            0.229068  0.396757  0.000000
    8.734
            0.227488  0.394021  0.000000
    8.884
            0.225908  0.391285  0.000000
    8.959
            0.224329  0.388549  0.000000
    8.884
            0.222749  0.385812  0.000000
    9.072
            0.221169  0.383076  0.000000
    8.831
            0.219589  0.380340  0.000000
    9.020
            0.218009  0.377603  0.000000
    8.821
            0.216430  0.374867  0.000000
    9.043
            0.214850  0.372131  0.000000
    8.850
            0.213270  0.369395  0.000000
    8.968
            0.211690  0.366658  0.000000
    8.921
            0.210111  0.363922  0.000000
    8.974
            0.208531  0.361186  0.000000
    8.791
            0.206951  0.358450  0.000000
    9.156
            0.205371  0.355713  0.000000
    8.658
            0.203791  0.352977  0.000000
    9.129
            0.202212  0.350241  0.000000
    8.841
            0.200632  0.347505  0.000000
    8.936
            0.199052  0.344768  0.000000
    8.897
            0.197472  0.342032  0.000000
    8.999
            0.195893  0.339296  0.000000
    8.908
            0.194313  0.336560  0.000000
    8.877
            0.192733  0.333823  0.000000
    8.908
            0.191153  0.331087  0.000000
    9.144
            0.189573  0.328351  0.000000
    8.682
            0.187994  0.325615  0.000000
    8.988
            0.186414  0.322878  0.000000
    8.989
            0.184834  0.320142  0.000000
    8.918
            0.183254  0.317406  0.000000
    8.923
            0.181675  0.314670  0.000000
    8.938
            0.180095  0.311933  0.000000
    8.772
            0.178515  0.309197  0.000000
    8.992
            0.176935  0.306461  0.000000
    9.206
            0.175355  0.303725  0.000000
    8.695
            0.173776  0.300988  0.000000
    8.854
            0.172196  0.298252  0.000000
    8.953
            0.170616  0.295516  0.000000
    9.023
            0.169036  0.292780  0.000000
    8.886
            0.167457  0.290043  0.000000
    8.983
            0.165877  0.287307  0.000000
    8.989
            0.164297  0.284571  0.000000
    8.790
            0.162717  0.281834  0.000000
    9.000
            0.161137  0.279098  0.000000
    8.787
            0.159558  0.276362  0.000000
    8.810
            0.157978  0.273626  0.000000
    9.108
            0.156398  0.270889  0.000000
    9.100
            0.154818  0.268153  0.000000
    9.031
            0.153239  0.265417  0.000000
    8.788
            0.151659  0.262681  0.000000
    8.847
            0.150079  0.259944  0.000000
    8.859
            0.148499  0.257208  0.000000
    8.716
            0.146919  0.254472  0.000000
    9.058
            0.145340  0.251736  0.000000
    9.069
            0.143760  0.248999  0.000000
    8.836
            0.142180  0.246263  0.000000
    9.029
            0.140600  0.243527  0.000000
    8.987
            0.139021  0.240791  0.000000
    8.846
            0.137441  0.238054  0.000000
    8.954
            0.135861  0.235318  0.000000
    8.952
            0.134281  0.232582  0.000000
    8.969
            0.132701  0.229846  0.000000
    8.929
            0.131122  0.227109  0.000000
    8.869
            0.129542  0.224373  0.000000
    8.971
            0.127962  0.221637  0.000000
    8.806
            0.126382  0.218901  0.000000
    8.747
            0.124803  0.216164  0.000000
    8.994
            0.123223  0.213428  0.000000
    8.831
            0.121643  0.210692  0.000000
    8.818
            0.120063  0.207956  0.000000
    9.131
            0.118483  0.205219  0.000000
    8.919
            0.116904  0.202483  0.000000
    8.894
            0.115324  0.199747  0.000000
    9.162
            0.113744  0.197011  0.000000
    8.867
            0.112164  0.194274  0.000000
    8.869
            0.110585  0.191538  0.000000
    9.086
            0.109005  0.188802  0.000000
    8.765
            0.107425  0.186065  0.000000
    8.896
            0.105845  0.183329  0.000000
    9.029
            0.104265  0.180593  0.000000
    8.761
            0.102686  0.177857  0.000000
    9.047
            0.101106  0.175120  0.000000
    8.948
            0.099526  0.172384  0.000000
    8.764
            0.097946  0.169648  0.000000
    8.991
            0.096367  0.166912  0.000000
    8.748
            0.094787  0.164175  0.000000
    8.925
            0.093207  0.161439  0.000000
    9.070
            0.091627  0.158703  0.000000
    9.055
            0.090047  0.155967  0.000000
    9.178
            0.088468  0.153230  0.000000
    9.003
            0.086888  0.150494  0.000000
    8.904
            0.085308  0.147758  0.000000
    8.859
            0.083728  0.145022  0.000000
    8.920
            0.082148  0.142285  0.000000
    8.820
            0.080569  0.139549  0.000000
    8.913
            0.078989  0.136813  0.000000
    8.618
            0.077409  0.134077  0.000000
    9.067
            0.075829  0.131340  0.000000
    8.873
            0.074250  0.128604  0.000000
    9.069
            0.072670  0.125868  0.000000
    8.667
            0.071090  0.123132  0.000000
    9.032
            0.069510  0.120395  0.000000
    8.944
            0.067930  0.117659  0.000000
    9.010
            0.066351  0.114923  0.000000
    8.968
            0.064771  0.112187  0.000000
    8.928
            0.063191  0.109450  0.000000
    8.753
            0.061611  0.106714  0.000000
    8.768
            0.060032  0.103978  0.000000
    9.235
            0.058452  0.101242  0.000000
    8.841
            0.056872  0.098505  0.000000
    9.085
            0.055292  0.095769  0.000000
    8.798
            0.053712  0.093033  0.000000
    8.870
            0.052133  0.090296  0.000000
    9.008
            0.050553  0.087560  0.000000
    8.704
            0.048973  0.084824  0.000000
    9.220
            0.047393  0.082088  0.000000
    8.870
            0.045814  0.079351  0.000000
    8.957
            0.044234  0.076615  0.000000
    8.877
            0.042654  0.073879  0.000000
    8.872
            0.041074  0.071143  0.000000
    8.945
            0.039494  0.068406  0.000000
    8.895
            0.037915  0.065670  0.000000
    8.970
            0.036335  0.062934  0.000000
    8.936
            0.034755  0.060198  0.000000
    8.699
            0.033175  0.057461  0.000000
    8.726
            0.031596  0.054725  0.000000
    9.209
            0.030016  0.051989  0.000000
    8.821
            0.028436  0.049253  0.000000
    8.885
            0.026856  0.046516  0.000000
    8.670
            0.025276  0.043780  0.000000
    8.946
            0.023697  0.041044  0.000000
    9.031
            0.022117  0.038308  0.000000
    8.675
            0.020537  0.035571  0.000000
    8.868
            0.018957  0.032835  0.000000
    8.932
            0.017378  0.030099  0.000000
    8.744
            0.015798  0.027363  0.000000
    8.938
            0.014218  0.024626  0.000000
    9.038
            0.012638  0.021890  0.000000
    8.804
            0.011058  0.019154  0.000000
    8.634
            0.009479  0.016418  0.000000
    8.450
            0.007899  0.013681  0.000000
    8.271
            0.006319  0.010945  0.000000
    8.779
            0.004739  0.008209  0.000000
    9.146
            0.003160  0.005473  0.000000
    9.171
            0.001580  0.002736  0.000000
    8.874
            0.000000  0.000000  0.000000
    9.171


==> anc/fig07/phbandnolzcr1.freq <==
 &plot nbnd=   9, nks=   246 /
            0.022138  0.038344  0.000000
  5.068765E-01  1.659413E+00  2.912445E+00  2.700794E+01  2.709607E+01  3.455703E+01  3.488897E+01  4.407929E+01  4.755071E+01
            0.021970  0.038053  0.000000
  5.029587E-01  1.646809E+00  2.890700E+00  2.700574E+01  2.709257E+01  3.456050E+01  3.488769E+01  4.408116E+01  4.755142E+01
            0.021801  0.037761  0.000000
  4.990494E-01  1.634203E+00  2.868946E+00  2.700357E+01  2.708910E+01  3.456393E+01  3.488642E+01  4.408303E+01  4.755213E+01
            0.021633  0.037469  0.000000
  4.951485E-01  1.621597E+00  2.847183E+00  2.700141E+01  2.708565E+01  3.456734E+01  3.488515E+01  4.408488E+01  4.755283E+01
            0.021465  0.037178  0.000000
  4.912559E-01  1.608990E+00  2.825410E+00  2.699926E+01  2.708222E+01  3.457073E+01  3.488387E+01  4.408672E+01  4.755352E+01
            0.021296  0.036886  0.000000
  4.873717E-01  1.596382E+00  2.803627E+00  2.699714E+01  2.707882E+01  3.457408E+01  3.488260E+01  4.408854E+01  4.755421E+01
            0.021128  0.036595  0.000000
  4.834958E-01  1.583774E+00  2.781836E+00  2.699503E+01  2.707545E+01  3.457740E+01  3.488132E+01  4.409035E+01  4.755489E+01
            0.020960  0.036303  0.000000
  4.796282E-01  1.571164E+00  2.760035E+00  2.699293E+01  2.707210E+01  3.458070E+01  3.488005E+01  4.409215E+01  4.755557E+01
            0.020791  0.036011  0.000000
  4.757689E-01  1.558554E+00  2.738225E+00  2.699085E+01  2.706877E+01  3.458397E+01  3.487877E+01  4.409393E+01  4.755624E+01
            0.020623  0.035720  0.000000
  4.719180E-01  1.545942E+00  2.716406E+00  2.698879E+01  2.706548E+01  3.458721E+01  3.487750E+01  4.409570E+01  4.755690E+01
            0.020455  0.035428  0.000000
  4.680753E-01  1.533330E+00  2.694578E+00  2.698674E+01  2.706220E+01  3.459042E+01  3.487623E+01  4.409746E+01  4.755756E+01
            0.020286  0.035137  0.000000
  4.642409E-01  1.520718E+00  2.672741E+00  2.698471E+01  2.705896E+01  3.459361E+01  3.487496E+01  4.409921E+01  4.755822E+01
            0.020118  0.034845  0.000000
  4.604148E-01  1.508104E+00  2.650895E+00  2.698269E+01  2.705573E+01  3.459676E+01  3.487369E+01  4.410094E+01  4.755886E+01
            0.019949  0.034554  0.000000
  4.565970E-01  1.495489E+00  2.629041E+00  2.698069E+01  2.705254E+01  3.459989E+01  3.487242E+01  4.410265E+01  4.755951E+01
            0.019781  0.034262  0.000000
  4.527875E-01  1.482874E+00  2.607178E+00  2.697871E+01  2.704937E+01  3.460299E+01  3.487115E+01  4.410435E+01  4.756014E+01
            0.019613  0.033970  0.000000
  4.489862E-01  1.470258E+00  2.585306E+00  2.697674E+01  2.704622E+01  3.460607E+01  3.486989E+01  4.410604E+01  4.756077E+01
            0.019444  0.033679  0.000000
  4.451932E-01  1.457641E+00  2.563426E+00  2.697479E+01  2.704310E+01  3.460911E+01  3.486863E+01  4.410772E+01  4.756139E+01
            0.019276  0.033387  0.000000
  4.414085E-01  1.445023E+00  2.541537E+00  2.697286E+01  2.704001E+01  3.461213E+01  3.486737E+01  4.410938E+01  4.756201E+01
            0.019108  0.033096  0.000000
  4.376321E-01  1.432405E+00  2.519640E+00  2.697094E+01  2.703694E+01  3.461512E+01  3.486611E+01  4.411103E+01  4.756263E+01
            0.018939  0.032804  0.000000
  4.338640E-01  1.419785E+00  2.497735E+00  2.696904E+01  2.703390E+01  3.461808E+01  3.486486E+01  4.411266E+01  4.756323E+01
            0.018771  0.032512  0.000000
  4.301042E-01  1.407165E+00  2.475821E+00  2.696715E+01  2.703088E+01  3.462101E+01  3.486361E+01  4.411429E+01  4.756383E+01
            0.018603  0.032221  0.000000
  4.263526E-01  1.394544E+00  2.453899E+00  2.696528E+01  2.702789E+01  3.462392E+01  3.486236E+01  4.411589E+01  4.756443E+01
            0.018434  0.031929  0.000000
  4.226094E-01  1.381922E+00  2.431970E+00  2.696343E+01  2.702493E+01  3.462680E+01  3.486112E+01  4.411749E+01  4.756502E+01
            0.018266  0.031638  0.000000
  4.188746E-01  1.369300E+00  2.410032E+00  2.696160E+01  2.702199E+01  3.462965E+01  3.485987E+01  4.411907E+01  4.756560E+01
            0.018098  0.031346  0.000000
  4.151481E-01  1.356677E+00  2.388086E+00  2.695978E+01  2.701907E+01  3.463248E+01  3.485864E+01  4.412063E+01  4.756618E+01
            0.017929  0.031054  0.000000
  4.114299E-01  1.344053E+00  2.366132E+00  2.695797E+01  2.701619E+01  3.463527E+01  3.485740E+01  4.412218E+01  4.756675E+01
            0.017761  0.030763  0.000000
  4.077201E-01  1.331428E+00  2.344171E+00  2.695618E+01  2.701333E+01  3.463804E+01  3.485618E+01  4.412372E+01  4.756732E+01
            0.017593  0.030471  0.000000
  4.040188E-01  1.318802E+00  2.322202E+00  2.695441E+01  2.701049E+01  3.464079E+01  3.485495E+01  4.412525E+01  4.756788E+01
            0.017424  0.030180  0.000000
  4.003259E-01  1.306176E+00  2.300225E+00  2.695266E+01  2.700768E+01  3.464350E+01  3.485373E+01  4.412676E+01  4.756843E+01
            0.017256  0.029888  0.000000
  3.966414E-01  1.293548E+00  2.278240E+00  2.695092E+01  2.700490E+01  3.464619E+01  3.485252E+01  4.412825E+01  4.756898E+01
            0.017088  0.029596  0.000000
  3.929655E-01  1.280921E+00  2.256248E+00  2.694920E+01  2.700214E+01  3.464885E+01  3.485131E+01  4.412974E+01  4.756952E+01
            0.016919  0.029305  0.000000
  3.892981E-01  1.268292E+00  2.234249E+00  2.694749E+01  2.699941E+01  3.465148E+01  3.485010E+01  4.413121E+01  4.757006E+01
            0.016751  0.029013  0.000000
  3.856393E-01  1.255662E+00  2.212242E+00  2.694580E+01  2.699670E+01  3.465409E+01  3.484890E+01  4.413266E+01  4.757059E+01
            0.016582  0.028722  0.000000
  3.819890E-01  1.243032E+00  2.190228E+00  2.694413E+01  2.699403E+01  3.465667E+01  3.484771E+01  4.413410E+01  4.757112E+01
            0.016414  0.028430  0.000000
  3.783475E-01  1.230401E+00  2.168207E+00  2.694247E+01  2.699137E+01  3.465922E+01  3.484652E+01  4.413553E+01  4.757164E+01
            0.016246  0.028139  0.000000
  3.747146E-01  1.217769E+00  2.146178E+00  2.694083E+01  2.698875E+01  3.466174E+01  3.484534E+01  4.413694E+01  4.757216E+01
            0.016077  0.027847  0.000000
  3.710905E-01  1.205136E+00  2.124143E+00  2.693921E+01  2.698615E+01  3.466424E+01  3.484416E+01  4.413834E+01  4.757266E+01
            0.015909  0.027555  0.000000
  3.674752E-01  1.192503E+00  2.102100E+00  2.693761E+01  2.698357E+01  3.466671E+01  3.484299E+01  4.413973E+01  4.757317E+01
            0.015741  0.027264  0.000000
  3.638688E-01  1.179869E+00  2.080050E+00  2.693601E+01  2.698102E+01  3.466916E+01  3.484183E+01  4.414110E+01  4.757367E+01
            0.015572  0.026972  0.000000
  3.602713E-01  1.167234E+00  2.057994E+00  2.693444E+01  2.697850E+01  3.467157E+01  3.484067E+01  4.414246E+01  4.757416E+01
            0.015404  0.026681  0.000000
  3.566828E-01  1.154598E+00  2.035931E+00  2.693288E+01  2.697601E+01  3.467396E+01  3.483952E+01  4.414380E+01  4.757464E+01
            0.015236  0.026389  0.000000
  3.531034E-01  1.141961E+00  2.013861E+00  2.693134E+01  2.697354E+01  3.467632E+01  3.483837E+01  4.414513E+01  4.757512E+01
            0.015067  0.026097  0.000000
  3.495331E-01  1.129324E+00  1.991784E+00  2.692982E+01  2.697110E+01  3.467866E+01  3.483724E+01  4.414644E+01  4.757560E+01
            0.014899  0.025806  0.000000
  3.459720E-01  1.116686E+00  1.969700E+00  2.692831E+01  2.696868E+01  3.468097E+01  3.483611E+01  4.414775E+01  4.757607E+01
            0.014731  0.025514  0.000000
  3.424203E-01  1.104047E+00  1.947610E+00  2.692682E+01  2.696629E+01  3.468325E+01  3.483498E+01  4.414903E+01  4.757653E+01
            0.014562  0.025223  0.000000
  3.388780E-01  1.091407E+00  1.925514E+00  2.692535E+01  2.696393E+01  3.468551E+01  3.483387E+01  4.415030E+01  4.757699E+01
            0.014394  0.024931  0.000000
  3.353452E-01  1.078766E+00  1.903411E+00  2.692389E+01  2.696159E+01  3.468774E+01  3.483276E+01  4.415156E+01  4.757744E+01
            0.014226  0.024639  0.000000
  3.318220E-01  1.066125E+00  1.881301E+00  2.692245E+01  2.695928E+01  3.468994E+01  3.483166E+01  4.415281E+01  4.757789E+01
            0.014057  0.024348  0.000000
  3.283086E-01  1.053483E+00  1.859186E+00  2.692102E+01  2.695700E+01  3.469211E+01  3.483057E+01  4.415404E+01  4.757833E+01
            0.013889  0.024056  0.000000
  3.248049E-01  1.040840E+00  1.837064E+00  2.691962E+01  2.695474E+01  3.469426E+01  3.482949E+01  4.415525E+01  4.757877E+01
            0.013721  0.023765  0.000000
  3.213113E-01  1.028196E+00  1.814936E+00  2.691823E+01  2.695251E+01  3.469639E+01  3.482842E+01  4.415646E+01  4.757920E+01
            0.013552  0.023473  0.000000
  3.178277E-01  1.015551E+00  1.792802E+00  2.691685E+01  2.695031E+01  3.469848E+01  3.482735E+01  4.415764E+01  4.757962E+01
            0.013384  0.023181  0.000000
  3.143544E-01  1.002905E+00  1.770661E+00  2.691549E+01  2.694813E+01  3.470055E+01  3.482629E+01  4.415882E+01  4.758004E+01
            0.013215  0.022890  0.000000
  3.108914E-01  9.902585E-01  1.748515E+00  2.691415E+01  2.694598E+01  3.470259E+01  3.482525E+01  4.415998E+01  4.758046E+01
            0.013047  0.022598  0.000000
  3.074390E-01  9.776111E-01  1.726363E+00  2.691283E+01  2.694385E+01  3.470461E+01  3.482421E+01  4.416112E+01  4.758086E+01
            0.012879  0.022307  0.000000
  3.039973E-01  9.649627E-01  1.704205E+00  2.691152E+01  2.694176E+01  3.470660E+01  3.482318E+01  4.416225E+01  4.758127E+01
            0.012710  0.022015  0.000000
  3.005664E-01  9.523133E-01  1.682041E+00  2.691023E+01  2.693968E+01  3.470856E+01  3.482216E+01  4.416337E+01  4.758166E+01
            0.012542  0.021724  0.000000
  2.971466E-01  9.396631E-01  1.659871E+00  2.690896E+01  2.693764E+01  3.471050E+01  3.482114E+01  4.416447E+01  4.758206E+01
            0.012374  0.021432  0.000000
  2.937381E-01  9.270119E-01  1.637696E+00  2.690770E+01  2.693562E+01  3.471241E+01  3.482014E+01  4.416556E+01  4.758244E+01
            0.012205  0.021140  0.000000
  2.903409E-01  9.143596E-01  1.615515E+00  2.690646E+01  2.693363E+01  3.471429E+01  3.481915E+01  4.416663E+01  4.758282E+01
            0.012037  0.020849  0.000000
  2.869555E-01  9.017064E-01  1.593328E+00  2.690523E+01  2.693167E+01  3.471615E+01  3.481817E+01  4.416769E+01  4.758320E+01
            0.011869  0.020557  0.000000
  2.835819E-01  8.890522E-01  1.571136E+00  2.690403E+01  2.692973E+01  3.471798E+01  3.481720E+01  4.416873E+01  4.758357E+01
            0.011700  0.020266  0.000000
  2.802205E-01  8.763969E-01  1.548939E+00  2.690284E+01  2.692782E+01  3.471979E+01  3.481624E+01  4.416976E+01  4.758393E+01
            0.011532  0.019974  0.000000
  2.768714E-01  8.637406E-01  1.526736E+00  2.690166E+01  2.692594E+01  3.472157E+01  3.481529E+01  4.417078E+01  4.758429E+01
            0.011364  0.019682  0.000000
  2.735350E-01  8.510831E-01  1.504527E+00  2.690051E+01  2.692408E+01  3.472332E+01  3.481434E+01  4.417178E+01  4.758464E+01
            0.011195  0.019391  0.000000
  2.702114E-01  8.384245E-01  1.482314E+00  2.689937E+01  2.692225E+01  3.472504E+01  3.481341E+01  4.417277E+01  4.758499E+01
            0.011027  0.019099  0.000000
  2.669011E-01  8.257648E-01  1.460095E+00  2.689824E+01  2.692045E+01  3.472674E+01  3.481250E+01  4.417374E+01  4.758533E+01
            0.010859  0.018808  0.000000
  2.636043E-01  8.131038E-01  1.437870E+00  2.689714E+01  2.691867E+01  3.472842E+01  3.481159E+01  4.417470E+01  4.758567E+01
            0.010690  0.018516  0.000000
  2.603214E-01  8.004417E-01  1.415641E+00  2.689605E+01  2.691692E+01  3.473006E+01  3.481069E+01  4.417564E+01  4.758600E+01
            0.010522  0.018224  0.000000
  2.570526E-01  7.877782E-01  1.393407E+00  2.689497E+01  2.691520E+01  3.473169E+01  3.480980E+01  4.417657E+01  4.758633E+01
            0.010354  0.017933  0.000000
  2.537984E-01  7.751134E-01  1.371167E+00  2.689392E+01  2.691351E+01  3.473328E+01  3.480893E+01  4.417748E+01  4.758665E+01
            0.010185  0.017641  0.000000
  2.505591E-01  7.624473E-01  1.348922E+00  2.689288E+01  2.691184E+01  3.473485E+01  3.480807E+01  4.417838E+01  4.758697E+01
            0.010017  0.017350  0.000000
  2.473351E-01  7.497798E-01  1.326673E+00  2.689186E+01  2.691020E+01  3.473639E+01  3.480721E+01  4.417927E+01  4.758728E+01
            0.009848  0.017058  0.000000
  2.441269E-01  7.371107E-01  1.304418E+00  2.689085E+01  2.690858E+01  3.473791E+01  3.480637E+01  4.418014E+01  4.758758E+01
            0.009680  0.016766  0.000000
  2.409349E-01  7.244402E-01  1.282158E+00  2.688986E+01  2.690700E+01  3.473940E+01  3.480555E+01  4.418100E+01  4.758788E+01
            0.009512  0.016475  0.000000
  2.377596E-01  7.117681E-01  1.259894E+00  2.688889E+01  2.690544E+01  3.474086E+01  3.480473E+01  4.418184E+01  4.758817E+01
            0.009343  0.016183  0.000000
  2.346014E-01  6.990943E-01  1.237625E+00  2.688794E+01  2.690390E+01  3.474230E+01  3.480392E+01  4.418267E+01  4.758846E+01
            0.009175  0.015892  0.000000
  2.314610E-01  6.864188E-01  1.215351E+00  2.688700E+01  2.690240E+01  3.474371E+01  3.480313E+01  4.418348E+01  4.758875E+01
            0.009007  0.015600  0.000000
  2.283388E-01  6.737414E-01  1.193072E+00  2.688608E+01  2.690092E+01  3.474510E+01  3.480235E+01  4.418428E+01  4.758902E+01
            0.008838  0.015309  0.000000
  2.252354E-01  6.610622E-01  1.170788E+00  2.688518E+01  2.689947E+01  3.474646E+01  3.480159E+01  4.418506E+01  4.758930E+01
            0.008670  0.015017  0.000000
  2.221514E-01  6.483810E-01  1.148499E+00  2.688429E+01  2.689804E+01  3.474780E+01  3.480083E+01  4.418583E+01  4.758956E+01
            0.008502  0.014725  0.000000
  2.190875E-01  6.356977E-01  1.126206E+00  2.688342E+01  2.689665E+01  3.474910E+01  3.480009E+01  4.418658E+01  4.758983E+01
            0.008333  0.014434  0.000000
  2.160444E-01  6.230122E-01  1.103908E+00  2.688257E+01  2.689528E+01  3.475039E+01  3.479936E+01  4.418732E+01  4.759008E+01
            0.008165  0.014142  0.000000
  2.130227E-01  6.103245E-01  1.081605E+00  2.688173E+01  2.689393E+01  3.475164E+01  3.479864E+01  4.418805E+01  4.759033E+01
            0.007997  0.013851  0.000000
  2.100233E-01  5.976342E-01  1.059298E+00  2.688091E+01  2.689262E+01  3.475287E+01  3.479794E+01  4.418876E+01  4.759058E+01
            0.007828  0.013559  0.000000
  2.070469E-01  5.849414E-01  1.036985E+00  2.688011E+01  2.689133E+01  3.475408E+01  3.479725E+01  4.418945E+01  4.759082E+01
            0.007660  0.013267  0.000000
  2.040944E-01  5.722458E-01  1.014668E+00  2.687932E+01  2.689007E+01  3.475526E+01  3.479657E+01  4.419014E+01  4.759106E+01
            0.007492  0.012976  0.000000
  2.011666E-01  5.595473E-01  9.923464E-01  2.687856E+01  2.688883E+01  3.475641E+01  3.479591E+01  4.419080E+01  4.759129E+01
            0.007323  0.012684  0.000000
  1.982645E-01  5.468458E-01  9.700196E-01  2.687780E+01  2.688763E+01  3.475754E+01  3.479526E+01  4.419145E+01  4.759151E+01
            0.007155  0.012393  0.000000
  1.953890E-01  5.341409E-01  9.476880E-01  2.687707E+01  2.688645E+01  3.475864E+01  3.479462E+01  4.419209E+01  4.759173E+01
            0.006987  0.012101  0.000000
  1.925412E-01  5.214325E-01  9.253514E-01  2.687635E+01  2.688530E+01  3.475971E+01  3.479400E+01  4.419271E+01  4.759195E+01
            0.006818  0.011809  0.000000
  1.897221E-01  5.087203E-01  9.030099E-01  2.687565E+01  2.688417E+01  3.476076E+01  3.479339E+01  4.419332E+01  4.759216E+01
            0.006650  0.011518  0.000000
  1.869330E-01  4.960041E-01  8.806632E-01  2.687497E+01  2.688307E+01  3.476179E+01  3.479279E+01  4.419391E+01  4.759236E+01
            0.006481  0.011226  0.000000
  1.841750E-01  4.832836E-01  8.583114E-01  2.687430E+01  2.688200E+01  3.476278E+01  3.479221E+01  4.419449E+01  4.759256E+01
            0.006313  0.010935  0.000000
  1.814493E-01  4.705584E-01  8.359542E-01  2.687365E+01  2.688096E+01  3.476375E+01  3.479164E+01  4.419506E+01  4.759275E+01
            0.006145  0.010643  0.000000
  1.787573E-01  4.578281E-01  8.135916E-01  2.687302E+01  2.687994E+01  3.476470E+01  3.479109E+01  4.419560E+01  4.759294E+01
            0.005976  0.010351  0.000000
  1.761004E-01  4.450924E-01  7.912235E-01  2.687241E+01  2.687895E+01  3.476562E+01  3.479055E+01  4.419614E+01  4.759313E+01
            0.005808  0.010060  0.000000
  1.734800E-01  4.323507E-01  7.688495E-01  2.687181E+01  2.687799E+01  3.476651E+01  3.479002E+01  4.419666E+01  4.759330E+01
            0.005640  0.009768  0.000000
  1.708977E-01  4.196026E-01  7.464695E-01  2.687123E+01  2.687706E+01  3.476738E+01  3.478951E+01  4.419716E+01  4.759348E+01
            0.005471  0.009477  0.000000
  1.683551E-01  4.068474E-01  7.240833E-01  2.687066E+01  2.687615E+01  3.476822E+01  3.478901E+01  4.419765E+01  4.759365E+01
            0.005303  0.009185  0.000000
  1.658538E-01  3.940845E-01  7.016906E-01  2.687012E+01  2.687527E+01  3.476904E+01  3.478853E+01  4.419813E+01  4.759381E+01
            0.005135  0.008894  0.000000
  1.633956E-01  3.813132E-01  6.792909E-01  2.686959E+01  2.687442E+01  3.476983E+01  3.478806E+01  4.419859E+01  4.759397E+01
            0.004966  0.008602  0.000000
  1.609824E-01  3.685325E-01  6.568840E-01  2.686907E+01  2.687360E+01  3.477060E+01  3.478761E+01  4.419903E+01  4.759412E+01
            0.004798  0.008310  0.000000
  1.586160E-01  3.557414E-01  6.344693E-01  2.686858E+01  2.687280E+01  3.477133E+01  3.478717E+01  4.419946E+01  4.759427E+01
            0.004630  0.008019  0.000000
  1.562985E-01  3.429389E-01  6.120463E-01  2.686810E+01  2.687203E+01  3.477205E+01  3.478675E+01  4.419988E+01  4.759441E+01
            0.004461  0.007727  0.000000
  1.540319E-01  3.301237E-01  5.896144E-01  2.686764E+01  2.687129E+01  3.477273E+01  3.478634E+01  4.420028E+01  4.759455E+01
            0.004293  0.007436  0.000000
  1.518183E-01  3.172941E-01  5.671727E-01  2.686719E+01  2.687057E+01  3.477339E+01  3.478595E+01  4.420067E+01  4.759468E+01
            0.004125  0.007144  0.000000
  1.496600E-01  3.044484E-01  5.447205E-01  2.686677E+01  2.686989E+01  3.477403E+01  3.478557E+01  4.420104E+01  4.759481E+01
            0.003956  0.006852  0.000000
  1.475594E-01  2.915844E-01  5.222566E-01  2.686636E+01  2.686923E+01  3.477463E+01  3.478521E+01  4.420139E+01  4.759493E+01
            0.003788  0.006561  0.000000
  1.455187E-01  2.786998E-01  4.997798E-01  2.686596E+01  2.686859E+01  3.477521E+01  3.478487E+01  4.420174E+01  4.759504E+01
            0.003620  0.006269  0.000000
  1.435404E-01  2.657914E-01  4.772886E-01  2.686559E+01  2.686799E+01  3.477577E+01  3.478454E+01  4.420206E+01  4.759516E+01
            0.003451  0.005978  0.000000
  1.416271E-01  2.528556E-01  4.547811E-01  2.686523E+01  2.686741E+01  3.477629E+01  3.478422E+01  4.420238E+01  4.759526E+01
            0.003283  0.005686  0.000000
  1.397812E-01  2.398881E-01  4.322552E-01  2.686488E+01  2.686686E+01  3.477679E+01  3.478393E+01  4.420267E+01  4.759536E+01
            0.003114  0.005394  0.000000
  1.380054E-01  2.268835E-01  4.097081E-01  2.686456E+01  2.686634E+01  3.477727E+01  3.478365E+01  4.420296E+01  4.759546E+01
            0.002946  0.005103  0.000000
  1.363023E-01  2.138348E-01  3.871364E-01  2.686425E+01  2.686584E+01  3.477771E+01  3.478339E+01  4.420322E+01  4.759555E+01
            0.002778  0.004811  0.000000
  1.346746E-01  2.007337E-01  3.645359E-01  2.686396E+01  2.686538E+01  3.477812E+01  3.478314E+01  4.420348E+01  4.759564E+01
            0.002609  0.004520  0.000000
  1.331249E-01  1.875690E-01  3.419011E-01  2.686369E+01  2.686494E+01  3.477851E+01  3.478292E+01  4.420371E+01  4.759572E+01
            0.002441  0.004228  0.000000
  1.316560E-01  1.743266E-01  3.192252E-01  2.686343E+01  2.686452E+01  3.477886E+01  3.478272E+01  4.420394E+01  4.759579E+01
            0.002273  0.003936  0.000000
  1.302704E-01  1.609870E-01  2.964990E-01  2.686319E+01  2.686414E+01  3.477918E+01  3.478254E+01  4.420414E+01  4.759586E+01
            0.002104  0.003645  0.000000
  1.289708E-01  1.475241E-01  2.737103E-01  2.686297E+01  2.686378E+01  3.477947E+01  3.478238E+01  4.420434E+01  4.759593E+01
            0.001936  0.003353  0.000000
  1.277597E-01  1.339006E-01  2.508424E-01  2.686276E+01  2.686345E+01  3.477972E+01  3.478226E+01  4.420452E+01  4.759599E+01
            0.001768  0.003062  0.000000
  1.200620E-01  1.266396E-01  2.278718E-01  2.686257E+01  2.686315E+01  3.477993E+01  3.478216E+01  4.420468E+01  4.759605E+01
            0.001599  0.002770  0.000000
  1.059239E-01  1.256128E-01  2.047643E-01  2.686240E+01  2.686287E+01  3.478009E+01  3.478210E+01  4.420483E+01  4.759610E+01
            0.001431  0.002479  0.000000
  9.134747E-02  1.246817E-01  1.814680E-01  2.686225E+01  2.686263E+01  3.478021E+01  3.478207E+01  4.420496E+01  4.759614E+01
            0.001263  0.002187  0.000000
  7.608112E-02  1.238483E-01  1.578996E-01  2.686211E+01  2.686241E+01  3.478029E+01  3.478207E+01  4.420508E+01  4.759618E+01
            0.001094  0.001895  0.000000
  5.959706E-02  1.231145E-01  1.339161E-01  2.686199E+01  2.686221E+01  3.478033E+01  3.478209E+01  4.420519E+01  4.759622E+01
            0.000926  0.001604  0.000000
  4.043241E-02  1.092448E-01  1.224822E-01  2.686189E+01  2.686205E+01  3.478035E+01  3.478213E+01  4.420528E+01  4.759625E+01
            0.000758  0.001312  0.000000
  6.103393E-03  8.327692E-02  1.219527E-01  2.686180E+01  2.686191E+01  3.478036E+01  3.478218E+01  4.420535E+01  4.759627E+01
            0.000589  0.001021  0.000000
 -3.522466E-02  5.417997E-02  1.215276E-01  2.686174E+01  2.686180E+01  3.478035E+01  3.478222E+01  4.420541E+01  4.759629E+01
            0.000421  0.000729  0.000000
 -4.689678E-02 -8.015643E-03  1.212077E-01  2.686168E+01  2.686172E+01  3.478035E+01  3.478226E+01  4.420545E+01  4.759631E+01
            0.000253  0.000437  0.000000
 -5.327628E-02 -4.543182E-02  1.209941E-01  2.686165E+01  2.686166E+01  3.478034E+01  3.478229E+01  4.420548E+01  4.759632E+01
            0.000084  0.000146  0.000000
 -5.619905E-02 -5.534900E-02  1.208871E-01  2.686163E+01  2.686163E+01  3.478033E+01  3.478230E+01  4.420550E+01  4.759633E+01
            0.000000  0.000169  0.000000
 -5.622494E-02 -5.531452E-02  1.208872E-01  2.686163E+01  2.686163E+01  3.478033E+01  3.478230E+01  4.420550E+01  4.759633E+01
            0.000000  0.000506  0.000000
 -5.326971E-02 -4.534977E-02  1.209947E-01  2.686165E+01  2.686166E+01  3.478035E+01  3.478227E+01  4.420548E+01  4.759632E+01
            0.000000  0.000844  0.000000
 -4.680256E-02 -7.101909E-03  1.212096E-01  2.686169E+01  2.686172E+01  3.478038E+01  3.478222E+01  4.420545E+01  4.759631E+01
            0.000000  0.001182  0.000000
 -3.492434E-02  5.439464E-02  1.215312E-01  2.686174E+01  2.686180E+01  3.478043E+01  3.478214E+01  4.420541E+01  4.759629E+01
            0.000000  0.001519  0.000000
  8.639184E-03  8.349261E-02  1.219587E-01  2.686181E+01  2.686191E+01  3.478049E+01  3.478204E+01  4.420535E+01  4.759627E+01
            0.000000  0.001857  0.000000
  4.114048E-02  1.094817E-01  1.224910E-01  2.686189E+01  2.686205E+01  3.478057E+01  3.478191E+01  4.420527E+01  4.759625E+01
            0.000000  0.002195  0.000000
  6.028247E-02  1.231268E-01  1.341806E-01  2.686199E+01  2.686222E+01  3.478066E+01  3.478175E+01  4.420518E+01  4.759622E+01
            0.000000  0.002532  0.000000
  7.680446E-02  1.238646E-01  1.581945E-01  2.686212E+01  2.686241E+01  3.478077E+01  3.478157E+01  4.420508E+01  4.759618E+01
            0.000000  0.002870  0.000000
  9.212681E-02  1.247025E-01  1.817950E-01  2.686225E+01  2.686263E+01  3.478090E+01  3.478136E+01  4.420496E+01  4.759614E+01
            0.000000  0.003208  0.000000
  1.067671E-01  1.256386E-01  2.051245E-01  2.686241E+01  2.686288E+01  3.478104E+01  3.478113E+01  4.420483E+01  4.759610E+01
            0.000000  0.003545  0.000000
  1.209731E-01  1.266708E-01  2.282662E-01  2.686258E+01  2.686316E+01  3.478087E+01  3.478120E+01  4.420468E+01  4.759605E+01
            0.000000  0.003883  0.000000
  1.277968E-01  1.348819E-01  2.512716E-01  2.686277E+01  2.686346E+01  3.478059E+01  3.478137E+01  4.420451E+01  4.759599E+01
            0.000000  0.004220  0.000000
  1.290142E-01  1.485768E-01  2.741749E-01  2.686298E+01  2.686379E+01  3.478028E+01  3.478156E+01  4.420433E+01  4.759593E+01
            0.000000  0.004558  0.000000
  1.303206E-01  1.621119E-01  2.969995E-01  2.686320E+01  2.686415E+01  3.477994E+01  3.478176E+01  4.420414E+01  4.759586E+01
            0.000000  0.004896  0.000000
  1.317133E-01  1.755239E-01  3.197622E-01  2.686344E+01  2.686454E+01  3.477958E+01  3.478198E+01  4.420393E+01  4.759579E+01
            0.000000  0.005233  0.000000
  1.331897E-01  1.888390E-01  3.424751E-01  2.686370E+01  2.686496E+01  3.477919E+01  3.478222E+01  4.420370E+01  4.759571E+01
            0.000000  0.005571  0.000000
  1.347472E-01  2.020762E-01  3.651473E-01  2.686397E+01  2.686540E+01  3.477878E+01  3.478247E+01  4.420346E+01  4.759563E+01
            0.000000  0.005909  0.000000
  1.363830E-01  2.152496E-01  3.877858E-01  2.686427E+01  2.686587E+01  3.477834E+01  3.478273E+01  4.420321E+01  4.759555E+01
            0.000000  0.006246  0.000000
  1.380945E-01  2.283702E-01  4.103959E-01  2.686458E+01  2.686637E+01  3.477788E+01  3.478301E+01  4.420294E+01  4.759546E+01
            0.000000  0.006584  0.000000
  1.398790E-01  2.414463E-01  4.329820E-01  2.686490E+01  2.686689E+01  3.477738E+01  3.478331E+01  4.420266E+01  4.759536E+01
            0.000000  0.006921  0.000000
  1.417338E-01  2.544847E-01  4.555474E-01  2.686525E+01  2.686744E+01  3.477687E+01  3.478362E+01  4.420236E+01  4.759526E+01
            0.000000  0.007259  0.000000
  1.436563E-01  2.674907E-01  4.780949E-01  2.686561E+01  2.686803E+01  3.477633E+01  3.478394E+01  4.420204E+01  4.759515E+01
            0.000000  0.007597  0.000000
  1.456439E-01  2.804687E-01  5.006267E-01  2.686599E+01  2.686863E+01  3.477576E+01  3.478429E+01  4.420172E+01  4.759504E+01
            0.000000  0.007934  0.000000
  1.476942E-01  2.934222E-01  5.231447E-01  2.686638E+01  2.686927E+01  3.477516E+01  3.478464E+01  4.420137E+01  4.759492E+01
            0.000000  0.008272  0.000000
  1.498045E-01  3.063542E-01  5.456503E-01  2.686679E+01  2.686993E+01  3.477454E+01  3.478501E+01  4.420101E+01  4.759480E+01
            0.000000  0.008610  0.000000
  1.519727E-01  3.192671E-01  5.681449E-01  2.686722E+01  2.687062E+01  3.477390E+01  3.478540E+01  4.420064E+01  4.759467E+01
            0.000000  0.008947  0.000000
  1.541963E-01  3.321629E-01  5.906296E-01  2.686767E+01  2.687134E+01  3.477323E+01  3.478580E+01  4.420025E+01  4.759454E+01
            0.000000  0.009285  0.000000
  1.564731E-01  3.450435E-01  6.131052E-01  2.686814E+01  2.687209E+01  3.477253E+01  3.478622E+01  4.419985E+01  4.759440E+01
            0.000000  0.009623  0.000000
  1.588009E-01  3.579103E-01  6.355725E-01  2.686862E+01  2.687286E+01  3.477180E+01  3.478665E+01  4.419943E+01  4.759426E+01
            0.000000  0.009960  0.000000
  1.611777E-01  3.707645E-01  6.580323E-01  2.686912E+01  2.687366E+01  3.477106E+01  3.478709E+01  4.419900E+01  4.759411E+01
            0.000000  0.010298  0.000000
  1.636015E-01  3.836074E-01  6.804849E-01  2.686963E+01  2.687449E+01  3.477028E+01  3.478755E+01  4.419855E+01  4.759395E+01
            0.000000  0.010635  0.000000
  1.660702E-01  3.964397E-01  7.029311E-01  2.687016E+01  2.687535E+01  3.476948E+01  3.478803E+01  4.419809E+01  4.759380E+01
            0.000000  0.010973  0.000000
  1.685822E-01  4.092624E-01  7.253710E-01  2.687071E+01  2.687623E+01  3.476865E+01  3.478852E+01  4.419761E+01  4.759363E+01
            0.000000  0.011311  0.000000
  1.711356E-01  4.220761E-01  7.478053E-01  2.687128E+01  2.687715E+01  3.476780E+01  3.478902E+01  4.419712E+01  4.759346E+01
            0.000000  0.011648  0.000000
  1.737287E-01  4.348816E-01  7.702340E-01  2.687186E+01  2.687809E+01  3.476692E+01  3.478954E+01  4.419661E+01  4.759329E+01
            0.000000  0.011986  0.000000
  1.763600E-01  4.476792E-01  7.926576E-01  2.687247E+01  2.687905E+01  3.476602E+01  3.479007E+01  4.419609E+01  4.759311E+01
            0.000000  0.012324  0.000000
  1.790279E-01  4.604696E-01  8.150763E-01  2.687308E+01  2.688005E+01  3.476509E+01  3.479062E+01  4.419555E+01  4.759292E+01
            0.000000  0.012661  0.000000
  1.817309E-01  4.732531E-01  8.374902E-01  2.687372E+01  2.688107E+01  3.476414E+01  3.479118E+01  4.419500E+01  4.759273E+01
            0.000000  0.012999  0.000000
  1.844676E-01  4.860302E-01  8.598996E-01  2.687437E+01  2.688212E+01  3.476315E+01  3.479175E+01  4.419443E+01  4.759254E+01
            0.000000  0.013336  0.000000
  1.872368E-01  4.988011E-01  8.823046E-01  2.687504E+01  2.688319E+01  3.476215E+01  3.479234E+01  4.419385E+01  4.759234E+01
            0.000000  0.013674  0.000000
  1.900371E-01  5.115662E-01  9.047053E-01  2.687573E+01  2.688430E+01  3.476111E+01  3.479294E+01  4.419325E+01  4.759213E+01
            0.000000  0.014012  0.000000
  1.928673E-01  5.243257E-01  9.271019E-01  2.687643E+01  2.688543E+01  3.476006E+01  3.479356E+01  4.419264E+01  4.759192E+01
            0.000000  0.014349  0.000000
  1.957263E-01  5.370798E-01  9.494944E-01  2.687715E+01  2.688659E+01  3.475897E+01  3.479419E+01  4.419202E+01  4.759171E+01
            0.000000  0.014687  0.000000
  1.986131E-01  5.498288E-01  9.718831E-01  2.687789E+01  2.688777E+01  3.475786E+01  3.479483E+01  4.419138E+01  4.759149E+01
            0.000000  0.015025  0.000000
  2.015265E-01  5.625729E-01  9.942678E-01  2.687865E+01  2.688899E+01  3.475673E+01  3.479548E+01  4.419072E+01  4.759126E+01
            0.000000  0.015362  0.000000
  2.044657E-01  5.753122E-01  1.016649E+00  2.687942E+01  2.689023E+01  3.475557E+01  3.479615E+01  4.419005E+01  4.759103E+01
            0.000000  0.015700  0.000000
  2.074296E-01  5.880468E-01  1.039026E+00  2.688021E+01  2.689150E+01  3.475438E+01  3.479683E+01  4.418937E+01  4.759079E+01
            0.000000  0.016038  0.000000
  2.104174E-01  6.007770E-01  1.061399E+00  2.688101E+01  2.689279E+01  3.475317E+01  3.479753E+01  4.418867E+01  4.759055E+01
            0.000000  0.016375  0.000000
  2.134283E-01  6.135028E-01  1.083769E+00  2.688184E+01  2.689412E+01  3.475193E+01  3.479824E+01  4.418795E+01  4.759030E+01
            0.000000  0.016713  0.000000
  2.164614E-01  6.262243E-01  1.106135E+00  2.688268E+01  2.689547E+01  3.475066E+01  3.479895E+01  4.418722E+01  4.759005E+01
            0.000000  0.017050  0.000000
  2.195161E-01  6.389416E-01  1.128498E+00  2.688353E+01  2.689685E+01  3.474938E+01  3.479969E+01  4.418648E+01  4.758979E+01
            0.000000  0.017388  0.000000
  2.225915E-01  6.516548E-01  1.150857E+00  2.688441E+01  2.689825E+01  3.474806E+01  3.480043E+01  4.418572E+01  4.758953E+01
            0.000000  0.017726  0.000000
  2.256871E-01  6.643641E-01  1.173212E+00  2.688530E+01  2.689969E+01  3.474672E+01  3.480119E+01  4.418495E+01  4.758926E+01
            0.000000  0.018063  0.000000
  2.288021E-01  6.770693E-01  1.195564E+00  2.688621E+01  2.690115E+01  3.474535E+01  3.480196E+01  4.418416E+01  4.758898E+01
            0.000000  0.018401  0.000000
  2.319359E-01  6.897707E-01  1.217912E+00  2.688713E+01  2.690263E+01  3.474396E+01  3.480274E+01  4.418336E+01  4.758870E+01
            0.000000  0.018739  0.000000
  2.350881E-01  7.024683E-01  1.240257E+00  2.688808E+01  2.690415E+01  3.474254E+01  3.480353E+01  4.418254E+01  4.758842E+01
            0.000000  0.019076  0.000000
  2.382580E-01  7.151620E-01  1.262598E+00  2.688903E+01  2.690569E+01  3.474110E+01  3.480433E+01  4.418171E+01  4.758813E+01
            0.000000  0.019414  0.000000
  2.414451E-01  7.278520E-01  1.284936E+00  2.689001E+01  2.690726E+01  3.473963E+01  3.480514E+01  4.418086E+01  4.758783E+01
            0.000000  0.019751  0.000000
  2.446489E-01  7.405383E-01  1.307270E+00  2.689100E+01  2.690885E+01  3.473813E+01  3.480597E+01  4.418000E+01  4.758753E+01
            0.000000  0.020089  0.000000
  2.478689E-01  7.532209E-01  1.329600E+00  2.689201E+01  2.691048E+01  3.473661E+01  3.480681E+01  4.417912E+01  4.758722E+01
            0.000000  0.020427  0.000000
  2.511047E-01  7.658999E-01  1.351927E+00  2.689304E+01  2.691213E+01  3.473507E+01  3.480766E+01  4.417823E+01  4.758691E+01
            0.000000  0.020764  0.000000
  2.543559E-01  7.785752E-01  1.374250E+00  2.689408E+01  2.691381E+01  3.473349E+01  3.480851E+01  4.417733E+01  4.758660E+01
            0.000000  0.021102  0.000000
  2.576221E-01  7.912469E-01  1.396569E+00  2.689514E+01  2.691551E+01  3.473190E+01  3.480938E+01  4.417641E+01  4.758627E+01
            0.000000  0.021440  0.000000
  2.609029E-01  8.039150E-01  1.418885E+00  2.689622E+01  2.691724E+01  3.473027E+01  3.481026E+01  4.417548E+01  4.758594E+01
            0.000000  0.021777  0.000000
  2.641979E-01  8.165794E-01  1.441197E+00  2.689732E+01  2.691900E+01  3.472863E+01  3.481115E+01  4.417453E+01  4.758561E+01
            0.000000  0.022115  0.000000
  2.675068E-01  8.292404E-01  1.463505E+00  2.689843E+01  2.692079E+01  3.472695E+01  3.481206E+01  4.417356E+01  4.758527E+01
            0.000000  0.022453  0.000000
  2.708293E-01  8.418977E-01  1.485810E+00  2.689956E+01  2.692260E+01  3.472525E+01  3.481297E+01  4.417259E+01  4.758493E+01
            0.000000  0.022790  0.000000
  2.741651E-01  8.545515E-01  1.508111E+00  2.690070E+01  2.692445E+01  3.472353E+01  3.481389E+01  4.417159E+01  4.758458E+01
            0.000000  0.023128  0.000000
  2.775138E-01  8.672017E-01  1.530407E+00  2.690186E+01  2.692631E+01  3.472177E+01  3.481482E+01  4.417059E+01  4.758422E+01
            0.000000  0.023465  0.000000
  2.808752E-01  8.798483E-01  1.552700E+00  2.690304E+01  2.692821E+01  3.472000E+01  3.481576E+01  4.416957E+01  4.758386E+01
            0.000000  0.023803  0.000000
  2.842490E-01  8.924914E-01  1.574990E+00  2.690424E+01  2.693013E+01  3.471820E+01  3.481671E+01  4.416853E+01  4.758349E+01
            0.000000  0.024141  0.000000
  2.876350E-01  9.051309E-01  1.597275E+00  2.690545E+01  2.693208E+01  3.471637E+01  3.481767E+01  4.416748E+01  4.758312E+01
            0.000000  0.024478  0.000000
  2.910330E-01  9.177669E-01  1.619556E+00  2.690668E+01  2.693405E+01  3.471451E+01  3.481864E+01  4.416642E+01  4.758275E+01
            0.000000  0.024816  0.000000
  2.944427E-01  9.303992E-01  1.641833E+00  2.690793E+01  2.693606E+01  3.471263E+01  3.481962E+01  4.416534E+01  4.758236E+01
            0.000000  0.025154  0.000000
  2.978639E-01  9.430280E-01  1.664106E+00  2.690919E+01  2.693809E+01  3.471073E+01  3.482060E+01  4.416424E+01  4.758197E+01
            0.000000  0.025491  0.000000
  3.012964E-01  9.556532E-01  1.686375E+00  2.691047E+01  2.694014E+01  3.470880E+01  3.482160E+01  4.416313E+01  4.758158E+01
            0.000000  0.025829  0.000000
  3.047400E-01  9.682748E-01  1.708640E+00  2.691176E+01  2.694223E+01  3.470684E+01  3.482260E+01  4.416201E+01  4.758118E+01
            0.000000  0.026166  0.000000
  3.081946E-01  9.808927E-01  1.730901E+00  2.691308E+01  2.694434E+01  3.470486E+01  3.482362E+01  4.416088E+01  4.758077E+01
            0.000000  0.026504  0.000000
  3.116600E-01  9.935071E-01  1.753158E+00  2.691441E+01  2.694648E+01  3.470286E+01  3.482464E+01  4.415972E+01  4.758036E+01
            0.000000  0.026842  0.000000
  3.151360E-01  1.006118E+00  1.775410E+00  2.691575E+01  2.694864E+01  3.470083E+01  3.482567E+01  4.415856E+01  4.757995E+01
            0.000000  0.027179  0.000000
  3.186224E-01  1.018725E+00  1.797658E+00  2.691712E+01  2.695083E+01  3.469877E+01  3.482670E+01  4.415738E+01  4.757953E+01
            0.000000  0.027517  0.000000
  3.221192E-01  1.031328E+00  1.819902E+00  2.691850E+01  2.695305E+01  3.469668E+01  3.482775E+01  4.415619E+01  4.757910E+01
            0.000000  0.027855  0.000000
  3.256261E-01  1.043928E+00  1.842141E+00  2.691989E+01  2.695529E+01  3.469458E+01  3.482880E+01  4.415498E+01  4.757866E+01
            0.000000  0.028192  0.000000
  3.291431E-01  1.056524E+00  1.864376E+00  2.692131E+01  2.695757E+01  3.469244E+01  3.482985E+01  4.415375E+01  4.757823E+01
            0.000000  0.028530  0.000000
  3.326700E-01  1.069116E+00  1.886606E+00  2.692274E+01  2.695986E+01  3.469028E+01  3.483092E+01  4.415252E+01  4.757778E+01
            0.000000  0.028868  0.000000
  3.362068E-01  1.081705E+00  1.908832E+00  2.692418E+01  2.696219E+01  3.468810E+01  3.483199E+01  4.415127E+01  4.757733E+01
            0.000000  0.029205  0.000000
  3.397533E-01  1.094290E+00  1.931054E+00  2.692565E+01  2.696454E+01  3.468589E+01  3.483307E+01  4.415000E+01  4.757688E+01
            0.000000  0.029543  0.000000
  3.433093E-01  1.106871E+00  1.953270E+00  2.692713E+01  2.696692E+01  3.468365E+01  3.483415E+01  4.414872E+01  4.757641E+01
            0.000000  0.029880  0.000000
  3.468749E-01  1.119448E+00  1.975483E+00  2.692862E+01  2.696933E+01  3.468139E+01  3.483524E+01  4.414743E+01  4.757595E+01
            0.000000  0.030218  0.000000
  3.504500E-01  1.132022E+00  1.997690E+00  2.693014E+01  2.697176E+01  3.467910E+01  3.483634E+01  4.414612E+01  4.757547E+01
            0.000000  0.030556  0.000000
  3.540343E-01  1.144591E+00  2.019893E+00  2.693167E+01  2.697422E+01  3.467679E+01  3.483744E+01  4.414480E+01  4.757500E+01
            0.000000  0.030893  0.000000
  3.576280E-01  1.157157E+00  2.042090E+00  2.693321E+01  2.697670E+01  3.467445E+01  3.483855E+01  4.414346E+01  4.757451E+01
            0.000000  0.031231  0.000000
  3.612308E-01  1.169719E+00  2.064283E+00  2.693478E+01  2.697921E+01  3.467209E+01  3.483966E+01  4.414211E+01  4.757402E+01
            0.000000  0.031569  0.000000
  3.648428E-01  1.182278E+00  2.086471E+00  2.693636E+01  2.698175E+01  3.466970E+01  3.484078E+01  4.414075E+01  4.757353E+01
            0.000000  0.031906  0.000000
  3.684638E-01  1.194832E+00  2.108654E+00  2.693795E+01  2.698431E+01  3.466729E+01  3.484190E+01  4.413937E+01  4.757303E+01
            0.000000  0.032244  0.000000
  3.720938E-01  1.207382E+00  2.130832E+00  2.693956E+01  2.698691E+01  3.466485E+01  3.484303E+01  4.413797E+01  4.757252E+01
            0.000000  0.032581  0.000000
  3.757328E-01  1.219929E+00  2.153005E+00  2.694119E+01  2.698952E+01  3.466238E+01  3.484416E+01  4.413657E+01  4.757201E+01
            0.000000  0.032919  0.000000
  3.793806E-01  1.232471E+00  2.175173E+00  2.694284E+01  2.699217E+01  3.465989E+01  3.484529E+01  4.413515E+01  4.757149E+01
            0.000000  0.033257  0.000000
  3.830373E-01  1.245010E+00  2.197336E+00  2.694450E+01  2.699484E+01  3.465738E+01  3.484644E+01  4.413371E+01  4.757096E+01
            0.000000  0.033594  0.000000
  3.867028E-01  1.257545E+00  2.219494E+00  2.694618E+01  2.699754E+01  3.465484E+01  3.484758E+01  4.413226E+01  4.757043E+01
            0.000000  0.033932  0.000000
  3.903770E-01  1.270075E+00  2.241646E+00  2.694787E+01  2.700026E+01  3.465227E+01  3.484873E+01  4.413080E+01  4.756990E+01
            0.000000  0.034270  0.000000
  3.940600E-01  1.282602E+00  2.263793E+00  2.694958E+01  2.700301E+01  3.464968E+01  3.484988E+01  4.412932E+01  4.756936E+01
            0.000000  0.034607  0.000000
  3.977517E-01  1.295124E+00  2.285934E+00  2.695131E+01  2.700578E+01  3.464706E+01  3.485103E+01  4.412783E+01  4.756881E+01
            0.000000  0.034945  0.000000
  4.014520E-01  1.307643E+00  2.308070E+00  2.695305E+01  2.700859E+01  3.464442E+01  3.485219E+01  4.412633E+01  4.756825E+01
            0.000000  0.035283  0.000000
  4.051610E-01  1.320157E+00  2.330201E+00  2.695482E+01  2.701141E+01  3.464175E+01  3.485335E+01  4.412481E+01  4.756770E+01
            0.000000  0.035620  0.000000
  4.088785E-01  1.332668E+00  2.352326E+00  2.695659E+01  2.701427E+01  3.463906E+01  3.485452E+01  4.412327E+01  4.756713E+01
            0.000000  0.035958  0.000000
  4.126047E-01  1.345174E+00  2.374446E+00  2.695838E+01  2.701715E+01  3.463634E+01  3.485568E+01  4.412173E+01  4.756656E+01
            0.000000  0.036295  0.000000
  4.163394E-01  1.357676E+00  2.396560E+00  2.696019E+01  2.702006E+01  3.463360E+01  3.485685E+01  4.412017E+01  4.756598E+01
            0.000000  0.036633  0.000000
  4.200826E-01  1.370174E+00  2.418668E+00  2.696202E+01  2.702299E+01  3.463083E+01  3.485802E+01  4.411859E+01  4.756540E+01
            0.000000  0.036971  0.000000
  4.238344E-01  1.382668E+00  2.440770E+00  2.696386E+01  2.702595E+01  3.462804E+01  3.485919E+01  4.411700E+01  4.756481E+01
            0.000000  0.037308  0.000000
  4.275947E-01  1.395157E+00  2.462867E+00  2.696572E+01  2.702894E+01  3.462522E+01  3.486036E+01  4.411540E+01  4.756422E+01
            0.000000  0.037646  0.000000
  4.313635E-01  1.407643E+00  2.484957E+00  2.696759E+01  2.703195E+01  3.462237E+01  3.486153E+01  4.411379E+01  4.756362E+01
            0.000000  0.037984  0.000000
  4.351408E-01  1.420124E+00  2.507042E+00  2.696949E+01  2.703499E+01  3.461950E+01  3.486271E+01  4.411216E+01  4.756301E+01
            0.000000  0.038321  0.000000
  4.389266E-01  1.432601E+00  2.529121E+00  2.697139E+01  2.703805E+01  3.461661E+01  3.486388E+01  4.411051E+01  4.756240E+01


==> anc/fig07/phbandzcr1.freq <==
 &plot nbnd=   9, nks=   246 /
            0.022138  0.038344  0.000000
  5.068765E-01  1.657869E+00  3.063052E+00  2.700794E+01  2.709607E+01  3.455167E+01  3.525214E+01  4.407929E+01  4.757503E+01
            0.021970  0.038053  0.000000
  5.029587E-01  1.645277E+00  3.042799E+00  2.700574E+01  2.709257E+01  3.455521E+01  3.525249E+01  4.408116E+01  4.757587E+01
            0.021801  0.037761  0.000000
  4.990494E-01  1.632684E+00  3.022544E+00  2.700357E+01  2.708910E+01  3.455872E+01  3.525281E+01  4.408303E+01  4.757671E+01
            0.021633  0.037469  0.000000
  4.951485E-01  1.620091E+00  3.002290E+00  2.700141E+01  2.708565E+01  3.456221E+01  3.525310E+01  4.408488E+01  4.757754E+01
            0.021465  0.037178  0.000000
  4.912559E-01  1.607497E+00  2.982035E+00  2.699926E+01  2.708222E+01  3.456566E+01  3.525336E+01  4.408672E+01  4.757836E+01
            0.021296  0.036886  0.000000
  4.873717E-01  1.594902E+00  2.961780E+00  2.699714E+01  2.707882E+01  3.456909E+01  3.525359E+01  4.408854E+01  4.757917E+01
            0.021128  0.036595  0.000000
  4.834958E-01  1.582307E+00  2.941524E+00  2.699503E+01  2.707545E+01  3.457249E+01  3.525379E+01  4.409035E+01  4.757998E+01
            0.020960  0.036303  0.000000
  4.796282E-01  1.569711E+00  2.921269E+00  2.699293E+01  2.707210E+01  3.457586E+01  3.525396E+01  4.409215E+01  4.758078E+01
            0.020791  0.036011  0.000000
  4.757689E-01  1.557114E+00  2.901014E+00  2.699085E+01  2.706877E+01  3.457921E+01  3.525409E+01  4.409393E+01  4.758158E+01
            0.020623  0.035720  0.000000
  4.719180E-01  1.544517E+00  2.880759E+00  2.698879E+01  2.706548E+01  3.458252E+01  3.525420E+01  4.409570E+01  4.758236E+01
            0.020455  0.035428  0.000000
  4.680753E-01  1.531919E+00  2.860505E+00  2.698674E+01  2.706220E+01  3.458581E+01  3.525427E+01  4.409746E+01  4.758314E+01
            0.020286  0.035137  0.000000
  4.642409E-01  1.519320E+00  2.840252E+00  2.698471E+01  2.705896E+01  3.458907E+01  3.525431E+01  4.409921E+01  4.758392E+01
            0.020118  0.034845  0.000000
  4.604148E-01  1.506721E+00  2.819999E+00  2.698269E+01  2.705573E+01  3.459231E+01  3.525432E+01  4.410094E+01  4.758468E+01
            0.019949  0.034554  0.000000
  4.565970E-01  1.494121E+00  2.799747E+00  2.698069E+01  2.705254E+01  3.459551E+01  3.525429E+01  4.410265E+01  4.758544E+01
            0.019781  0.034262  0.000000
  4.527875E-01  1.481521E+00  2.779496E+00  2.697871E+01  2.704937E+01  3.459869E+01  3.525423E+01  4.410435E+01  4.758620E+01
            0.019613  0.033970  0.000000
  4.489862E-01  1.468919E+00  2.759247E+00  2.697674E+01  2.704622E+01  3.460184E+01  3.525414E+01  4.410604E+01  4.758694E+01
            0.019444  0.033679  0.000000
  4.451932E-01  1.456317E+00  2.738999E+00  2.697479E+01  2.704310E+01  3.460496E+01  3.525401E+01  4.410772E+01  4.758768E+01
            0.019276  0.033387  0.000000
  4.414085E-01  1.443715E+00  2.718752E+00  2.697286E+01  2.704001E+01  3.460806E+01  3.525385E+01  4.410938E+01  4.758841E+01
            0.019108  0.033096  0.000000
  4.376321E-01  1.431112E+00  2.698507E+00  2.697094E+01  2.703694E+01  3.461113E+01  3.525365E+01  4.411103E+01  4.758914E+01
            0.018939  0.032804  0.000000
  4.338640E-01  1.418508E+00  2.678264E+00  2.696904E+01  2.703390E+01  3.461417E+01  3.525342E+01  4.411266E+01  4.758985E+01
            0.018771  0.032512  0.000000
  4.301042E-01  1.405903E+00  2.658022E+00  2.696715E+01  2.703088E+01  3.461718E+01  3.525315E+01  4.411429E+01  4.759057E+01
            0.018603  0.032221  0.000000
  4.263526E-01  1.393298E+00  2.637783E+00  2.696528E+01  2.702789E+01  3.462016E+01  3.525285E+01  4.411589E+01  4.759127E+01
            0.018434  0.031929  0.000000
  4.226094E-01  1.380692E+00  2.617545E+00  2.696343E+01  2.702493E+01  3.462312E+01  3.525250E+01  4.411749E+01  4.759197E+01
            0.018266  0.031638  0.000000
  4.188746E-01  1.368086E+00  2.597310E+00  2.696160E+01  2.702199E+01  3.462605E+01  3.525213E+01  4.411907E+01  4.759266E+01
            0.018098  0.031346  0.000000
  4.151481E-01  1.355479E+00  2.577077E+00  2.695978E+01  2.701907E+01  3.462895E+01  3.525171E+01  4.412063E+01  4.759334E+01
            0.017929  0.031054  0.000000
  4.114299E-01  1.342871E+00  2.556847E+00  2.695797E+01  2.701619E+01  3.463182E+01  3.525125E+01  4.412218E+01  4.759401E+01
            0.017761  0.030763  0.000000
  4.077201E-01  1.330263E+00  2.536619E+00  2.695618E+01  2.701333E+01  3.463467E+01  3.525076E+01  4.412372E+01  4.759468E+01
            0.017593  0.030471  0.000000
  4.040188E-01  1.317654E+00  2.516394E+00  2.695441E+01  2.701049E+01  3.463749E+01  3.525023E+01  4.412525E+01  4.759535E+01
            0.017424  0.030180  0.000000
  4.003259E-01  1.305044E+00  2.496172E+00  2.695266E+01  2.700768E+01  3.464028E+01  3.524966E+01  4.412676E+01  4.759600E+01
            0.017256  0.029888  0.000000
  3.966414E-01  1.292434E+00  2.475953E+00  2.695092E+01  2.700490E+01  3.464304E+01  3.524905E+01  4.412825E+01  4.759665E+01
            0.017088  0.029596  0.000000
  3.929655E-01  1.279823E+00  2.455736E+00  2.694920E+01  2.700214E+01  3.464578E+01  3.524839E+01  4.412974E+01  4.759729E+01
            0.016919  0.029305  0.000000
  3.892981E-01  1.267211E+00  2.435523E+00  2.694749E+01  2.699941E+01  3.464849E+01  3.524770E+01  4.413121E+01  4.759792E+01
            0.016751  0.029013  0.000000
  3.856393E-01  1.254599E+00  2.415312E+00  2.694580E+01  2.699670E+01  3.465117E+01  3.524696E+01  4.413266E+01  4.759855E+01
            0.016582  0.028722  0.000000
  3.819890E-01  1.241986E+00  2.395105E+00  2.694413E+01  2.699403E+01  3.465382E+01  3.524619E+01  4.413410E+01  4.759917E+01
            0.016414  0.028430  0.000000
  3.783475E-01  1.229372E+00  2.374902E+00  2.694247E+01  2.699137E+01  3.465645E+01  3.524537E+01  4.413553E+01  4.759978E+01
            0.016246  0.028139  0.000000
  3.747146E-01  1.216758E+00  2.354701E+00  2.694083E+01  2.698875E+01  3.465905E+01  3.524451E+01  4.413694E+01  4.760039E+01
            0.016077  0.027847  0.000000
  3.710905E-01  1.204143E+00  2.334504E+00  2.693921E+01  2.698615E+01  3.466162E+01  3.524360E+01  4.413834E+01  4.760099E+01
            0.015909  0.027555  0.000000
  3.674752E-01  1.191528E+00  2.314311E+00  2.693761E+01  2.698357E+01  3.466416E+01  3.524265E+01  4.413973E+01  4.760158E+01
            0.015741  0.027264  0.000000
  3.638688E-01  1.178911E+00  2.294120E+00  2.693601E+01  2.698102E+01  3.466668E+01  3.524165E+01  4.414110E+01  4.760216E+01
            0.015572  0.026972  0.000000
  3.602713E-01  1.166294E+00  2.273934E+00  2.693444E+01  2.697850E+01  3.466916E+01  3.524061E+01  4.414246E+01  4.760274E+01
            0.015404  0.026681  0.000000
  3.566828E-01  1.153677E+00  2.253750E+00  2.693288E+01  2.697601E+01  3.467163E+01  3.523952E+01  4.414380E+01  4.760331E+01
            0.015236  0.026389  0.000000
  3.531034E-01  1.141058E+00  2.233571E+00  2.693134E+01  2.697354E+01  3.467406E+01  3.523839E+01  4.414513E+01  4.760387E+01
            0.015067  0.026097  0.000000
  3.495331E-01  1.128439E+00  2.213395E+00  2.692982E+01  2.697110E+01  3.467647E+01  3.523720E+01  4.414644E+01  4.760443E+01
            0.014899  0.025806  0.000000
  3.459720E-01  1.115819E+00  2.193222E+00  2.692831E+01  2.696868E+01  3.467885E+01  3.523597E+01  4.414775E+01  4.760498E+01
            0.014731  0.025514  0.000000
  3.424203E-01  1.103198E+00  2.173052E+00  2.692682E+01  2.696629E+01  3.468120E+01  3.523469E+01  4.414903E+01  4.760552E+01
            0.014562  0.025223  0.000000
  3.388780E-01  1.090577E+00  2.152886E+00  2.692535E+01  2.696393E+01  3.468352E+01  3.523336E+01  4.415030E+01  4.760606E+01
            0.014394  0.024931  0.000000
  3.353452E-01  1.077955E+00  2.132724E+00  2.692389E+01  2.696159E+01  3.468582E+01  3.523198E+01  4.415156E+01  4.760658E+01
            0.014226  0.024639  0.000000
  3.318220E-01  1.065332E+00  2.112564E+00  2.692245E+01  2.695928E+01  3.468809E+01  3.523055E+01  4.415281E+01  4.760710E+01
            0.014057  0.024348  0.000000
  3.283086E-01  1.052708E+00  2.092408E+00  2.692102E+01  2.695700E+01  3.469033E+01  3.522907E+01  4.415404E+01  4.760762E+01
            0.013889  0.024056  0.000000
  3.248049E-01  1.040084E+00  2.072254E+00  2.691962E+01  2.695474E+01  3.469254E+01  3.522753E+01  4.415525E+01  4.760812E+01
            0.013721  0.023765  0.000000
  3.213113E-01  1.027459E+00  2.052104E+00  2.691823E+01  2.695251E+01  3.469473E+01  3.522594E+01  4.415646E+01  4.760862E+01
            0.013552  0.023473  0.000000
  3.178277E-01  1.014833E+00  2.031956E+00  2.691685E+01  2.695031E+01  3.469689E+01  3.522430E+01  4.415764E+01  4.760912E+01
            0.013384  0.023181  0.000000
  3.143544E-01  1.002206E+00  2.011810E+00  2.691549E+01  2.694813E+01  3.469902E+01  3.522260E+01  4.415882E+01  4.760960E+01
            0.013215  0.022890  0.000000
  3.108914E-01  9.895779E-01  1.991667E+00  2.691415E+01  2.694598E+01  3.470113E+01  3.522084E+01  4.415998E+01  4.761008E+01
            0.013047  0.022598  0.000000
  3.074390E-01  9.769492E-01  1.971525E+00  2.691283E+01  2.694385E+01  3.470321E+01  3.521902E+01  4.416112E+01  4.761055E+01
            0.012879  0.022307  0.000000
  3.039973E-01  9.643197E-01  1.951386E+00  2.691152E+01  2.694176E+01  3.470526E+01  3.521715E+01  4.416225E+01  4.761102E+01
            0.012710  0.022015  0.000000
  3.005664E-01  9.516892E-01  1.931247E+00  2.691023E+01  2.693968E+01  3.470728E+01  3.521522E+01  4.416337E+01  4.761148E+01
            0.012542  0.021724  0.000000
  2.971466E-01  9.390578E-01  1.911110E+00  2.690896E+01  2.693764E+01  3.470927E+01  3.521323E+01  4.416447E+01  4.761193E+01
            0.012374  0.021432  0.000000
  2.937381E-01  9.264254E-01  1.890973E+00  2.690770E+01  2.693562E+01  3.471124E+01  3.521118E+01  4.416556E+01  4.761237E+01
            0.012205  0.021140  0.000000
  2.903409E-01  9.137920E-01  1.870836E+00  2.690646E+01  2.693363E+01  3.471318E+01  3.520906E+01  4.416663E+01  4.761281E+01
            0.012037  0.020849  0.000000
  2.869555E-01  9.011576E-01  1.850700E+00  2.690523E+01  2.693167E+01  3.471510E+01  3.520689E+01  4.416769E+01  4.761324E+01
            0.011869  0.020557  0.000000
  2.835819E-01  8.885222E-01  1.830562E+00  2.690403E+01  2.692973E+01  3.471698E+01  3.520464E+01  4.416873E+01  4.761366E+01
            0.011700  0.020266  0.000000
  2.802205E-01  8.758856E-01  1.810423E+00  2.690284E+01  2.692782E+01  3.471884E+01  3.520234E+01  4.416976E+01  4.761408E+01
            0.011532  0.019974  0.000000
  2.768714E-01  8.632480E-01  1.790282E+00  2.690166E+01  2.692594E+01  3.472067E+01  3.519996E+01  4.417078E+01  4.761449E+01
            0.011364  0.019682  0.000000
  2.735350E-01  8.506092E-01  1.770138E+00  2.690051E+01  2.692408E+01  3.472247E+01  3.519752E+01  4.417178E+01  4.761489E+01
            0.011195  0.019391  0.000000
  2.702114E-01  8.379692E-01  1.749991E+00  2.689937E+01  2.692225E+01  3.472425E+01  3.519501E+01  4.417277E+01  4.761528E+01
            0.011027  0.019099  0.000000
  2.669011E-01  8.253280E-01  1.729839E+00  2.689824E+01  2.692045E+01  3.472600E+01  3.519242E+01  4.417374E+01  4.761567E+01
            0.010859  0.018808  0.000000
  2.636043E-01  8.126856E-01  1.709683E+00  2.689714E+01  2.691867E+01  3.472772E+01  3.518977E+01  4.417470E+01  4.761605E+01
            0.010690  0.018516  0.000000
  2.603214E-01  8.000418E-01  1.689520E+00  2.689605E+01  2.691692E+01  3.472941E+01  3.518704E+01  4.417564E+01  4.761643E+01
            0.010522  0.018224  0.000000
  2.570526E-01  7.873966E-01  1.669350E+00  2.689497E+01  2.691520E+01  3.473108E+01  3.518424E+01  4.417657E+01  4.761680E+01
            0.010354  0.017933  0.000000
  2.537984E-01  7.747501E-01  1.649171E+00  2.689392E+01  2.691351E+01  3.473272E+01  3.518136E+01  4.417748E+01  4.761716E+01
            0.010185  0.017641  0.000000
  2.505591E-01  7.621020E-01  1.628983E+00  2.689288E+01  2.691184E+01  3.473433E+01  3.517840E+01  4.417838E+01  4.761751E+01
            0.010017  0.017350  0.000000
  2.473351E-01  7.494524E-01  1.608784E+00  2.689186E+01  2.691020E+01  3.473591E+01  3.517537E+01  4.417927E+01  4.761786E+01
            0.009848  0.017058  0.000000
  2.441269E-01  7.368012E-01  1.588573E+00  2.689085E+01  2.690858E+01  3.473747E+01  3.517225E+01  4.418014E+01  4.761820E+01
            0.009680  0.016766  0.000000
  2.409349E-01  7.241483E-01  1.568347E+00  2.688986E+01  2.690700E+01  3.473900E+01  3.516905E+01  4.418100E+01  4.761854E+01
            0.009512  0.016475  0.000000
  2.377596E-01  7.114937E-01  1.548106E+00  2.688889E+01  2.690544E+01  3.474050E+01  3.516577E+01  4.418184E+01  4.761886E+01
            0.009343  0.016183  0.000000
  2.346014E-01  6.988373E-01  1.527847E+00  2.688794E+01  2.690390E+01  3.474197E+01  3.516240E+01  4.418267E+01  4.761918E+01
            0.009175  0.015892  0.000000
  2.314610E-01  6.861789E-01  1.507568E+00  2.688700E+01  2.690240E+01  3.474342E+01  3.515895E+01  4.418348E+01  4.761950E+01
            0.009007  0.015600  0.000000
  2.283388E-01  6.735185E-01  1.487267E+00  2.688608E+01  2.690092E+01  3.474484E+01  3.515540E+01  4.418428E+01  4.761981E+01
            0.008838  0.015309  0.000000
  2.252354E-01  6.608560E-01  1.466943E+00  2.688518E+01  2.689947E+01  3.474623E+01  3.515176E+01  4.418506E+01  4.762011E+01
            0.008670  0.015017  0.000000
  2.221514E-01  6.481912E-01  1.446591E+00  2.688429E+01  2.689804E+01  3.474759E+01  3.514803E+01  4.418583E+01  4.762040E+01
            0.008502  0.014725  0.000000
  2.190875E-01  6.355241E-01  1.426209E+00  2.688342E+01  2.689665E+01  3.474893E+01  3.514421E+01  4.418658E+01  4.762069E+01
            0.008333  0.014434  0.000000
  2.160444E-01  6.228546E-01  1.405794E+00  2.688257E+01  2.689528E+01  3.475024E+01  3.514028E+01  4.418732E+01  4.762097E+01
            0.008165  0.014142  0.000000
  2.130227E-01  6.101824E-01  1.385344E+00  2.688173E+01  2.689393E+01  3.475152E+01  3.513626E+01  4.418805E+01  4.762125E+01
            0.007997  0.013851  0.000000
  2.100233E-01  5.975074E-01  1.364853E+00  2.688091E+01  2.689262E+01  3.475277E+01  3.513213E+01  4.418876E+01  4.762152E+01
            0.007828  0.013559  0.000000
  2.070469E-01  5.848295E-01  1.344319E+00  2.688011E+01  2.689133E+01  3.475400E+01  3.512790E+01  4.418945E+01  4.762178E+01
            0.007660  0.013267  0.000000
  2.040944E-01  5.721485E-01  1.323737E+00  2.687932E+01  2.689007E+01  3.475519E+01  3.512356E+01  4.419014E+01  4.762204E+01
            0.007492  0.012976  0.000000
  2.011666E-01  5.594641E-01  1.303101E+00  2.687856E+01  2.688883E+01  3.475636E+01  3.511911E+01  4.419080E+01  4.762229E+01
            0.007323  0.012684  0.000000
  1.982645E-01  5.467762E-01  1.282409E+00  2.687780E+01  2.688763E+01  3.475750E+01  3.511455E+01  4.419145E+01  4.762254E+01
            0.007155  0.012393  0.000000
  1.953890E-01  5.340845E-01  1.261652E+00  2.687707E+01  2.688645E+01  3.475862E+01  3.510987E+01  4.419209E+01  4.762278E+01
            0.006987  0.012101  0.000000
  1.925412E-01  5.213888E-01  1.240827E+00  2.687635E+01  2.688530E+01  3.475970E+01  3.510508E+01  4.419271E+01  4.762301E+01
            0.006818  0.011809  0.000000
  1.897221E-01  5.086887E-01  1.219925E+00  2.687565E+01  2.688417E+01  3.476076E+01  3.510016E+01  4.419332E+01  4.762324E+01
            0.006650  0.011518  0.000000
  1.869330E-01  4.959839E-01  1.198940E+00  2.687497E+01  2.688307E+01  3.476179E+01  3.509512E+01  4.419391E+01  4.762346E+01
            0.006481  0.011226  0.000000
  1.841750E-01  4.832741E-01  1.177864E+00  2.687430E+01  2.688200E+01  3.476279E+01  3.508996E+01  4.419449E+01  4.762368E+01
            0.006313  0.010935  0.000000
  1.814493E-01  4.705589E-01  1.156688E+00  2.687365E+01  2.688096E+01  3.476376E+01  3.508466E+01  4.419506E+01  4.762389E+01
            0.006145  0.010643  0.000000
  1.787573E-01  4.578378E-01  1.135403E+00  2.687302E+01  2.687994E+01  3.476471E+01  3.507923E+01  4.419560E+01  4.762410E+01
            0.005976  0.010351  0.000000
  1.761004E-01  4.451102E-01  1.113998E+00  2.687241E+01  2.687895E+01  3.476562E+01  3.507366E+01  4.419614E+01  4.762430E+01
            0.005808  0.010060  0.000000
  1.734800E-01  4.323757E-01  1.092461E+00  2.687181E+01  2.687799E+01  3.476651E+01  3.506795E+01  4.419666E+01  4.762450E+01
            0.005640  0.009768  0.000000
  1.708977E-01  4.196337E-01  1.070781E+00  2.687123E+01  2.687706E+01  3.476737E+01  3.506210E+01  4.419716E+01  4.762469E+01
            0.005471  0.009477  0.000000
  1.683551E-01  4.068832E-01  1.048943E+00  2.687066E+01  2.687615E+01  3.476820E+01  3.505609E+01  4.419765E+01  4.762487E+01
            0.005303  0.009185  0.000000
  1.658538E-01  3.941236E-01  1.026931E+00  2.687012E+01  2.687527E+01  3.476900E+01  3.504993E+01  4.419813E+01  4.762506E+01
            0.005135  0.008894  0.000000
  1.633956E-01  3.813539E-01  1.004728E+00  2.686959E+01  2.687442E+01  3.476977E+01  3.504362E+01  4.419859E+01  4.762523E+01
            0.004966  0.008602  0.000000
  1.609824E-01  3.685730E-01  9.823160E-01  2.686907E+01  2.687360E+01  3.477051E+01  3.503714E+01  4.419903E+01  4.762541E+01
            0.004798  0.008310  0.000000
  1.586160E-01  3.557797E-01  9.596722E-01  2.686858E+01  2.687280E+01  3.477122E+01  3.503050E+01  4.419946E+01  4.762557E+01
            0.004630  0.008019  0.000000
  1.562985E-01  3.429723E-01  9.367728E-01  2.686810E+01  2.687203E+01  3.477190E+01  3.502369E+01  4.419988E+01  4.762574E+01
            0.004461  0.007727  0.000000
  1.540319E-01  3.301493E-01  9.135914E-01  2.686764E+01  2.687129E+01  3.477255E+01  3.501670E+01  4.420028E+01  4.762590E+01
            0.004293  0.007436  0.000000
  1.518183E-01  3.173086E-01  8.900972E-01  2.686719E+01  2.687057E+01  3.477317E+01  3.500953E+01  4.420067E+01  4.762606E+01
            0.004125  0.007144  0.000000
  1.496600E-01  3.044478E-01  8.662557E-01  2.686677E+01  2.686989E+01  3.477376E+01  3.500217E+01  4.420104E+01  4.762621E+01
            0.003956  0.006852  0.000000
  1.475594E-01  2.915640E-01  8.420281E-01  2.686636E+01  2.686923E+01  3.477432E+01  3.499462E+01  4.420139E+01  4.762636E+01
            0.003788  0.006561  0.000000
  1.455187E-01  2.786536E-01  8.173692E-01  2.686596E+01  2.686859E+01  3.477484E+01  3.498687E+01  4.420174E+01  4.762651E+01
            0.003620  0.006269  0.000000
  1.435404E-01  2.657124E-01  7.922274E-01  2.686559E+01  2.686799E+01  3.477533E+01  3.497892E+01  4.420206E+01  4.762666E+01
            0.003451  0.005978  0.000000
  1.416271E-01  2.527351E-01  7.665432E-01  2.686523E+01  2.686741E+01  3.477578E+01  3.497077E+01  4.420238E+01  4.762680E+01
            0.003283  0.005686  0.000000
  1.397812E-01  2.397149E-01  7.402464E-01  2.686488E+01  2.686686E+01  3.477620E+01  3.496239E+01  4.420267E+01  4.762694E+01
            0.003114  0.005394  0.000000
  1.380054E-01  2.266434E-01  7.132546E-01  2.686456E+01  2.686634E+01  3.477658E+01  3.495380E+01  4.420296E+01  4.762708E+01
            0.002946  0.005103  0.000000
  1.363023E-01  2.135095E-01  6.854703E-01  2.686425E+01  2.686584E+01  3.477691E+01  3.494498E+01  4.420322E+01  4.762722E+01
            0.002778  0.004811  0.000000
  1.346746E-01  2.002986E-01  6.567755E-01  2.686396E+01  2.686538E+01  3.477721E+01  3.493592E+01  4.420348E+01  4.762736E+01
            0.002609  0.004520  0.000000
  1.331249E-01  1.869910E-01  6.270259E-01  2.686369E+01  2.686494E+01  3.477745E+01  3.492663E+01  4.420371E+01  4.762750E+01
            0.002441  0.004228  0.000000
  1.316560E-01  1.735591E-01  5.960436E-01  2.686343E+01  2.686452E+01  3.477765E+01  3.491710E+01  4.420394E+01  4.762764E+01
            0.002273  0.003936  0.000000
  1.302704E-01  1.599629E-01  5.636030E-01  2.686319E+01  2.686414E+01  3.477778E+01  3.490733E+01  4.420414E+01  4.762778E+01
            0.002104  0.003645  0.000000
  1.289708E-01  1.461423E-01  5.294119E-01  2.686297E+01  2.686378E+01  3.477785E+01  3.489731E+01  4.420434E+01  4.762792E+01
            0.001936  0.003353  0.000000
  1.277597E-01  1.320010E-01  4.930818E-01  2.686276E+01  2.686345E+01  3.477783E+01  3.488705E+01  4.420452E+01  4.762806E+01
            0.001768  0.003062  0.000000
  1.173740E-01  1.266396E-01  4.540765E-01  2.686257E+01  2.686315E+01  3.477771E+01  3.487655E+01  4.420468E+01  4.762821E+01
            0.001599  0.002770  0.000000
  1.019467E-01  1.256128E-01  4.116194E-01  2.686240E+01  2.686287E+01  3.477745E+01  3.486585E+01  4.420483E+01  4.762835E+01
            0.001431  0.002479  0.000000
  8.502050E-02  1.246817E-01  3.645175E-01  2.686225E+01  2.686263E+01  3.477701E+01  3.485496E+01  4.420496E+01  4.762851E+01
            0.001263  0.002187  0.000000
  6.458343E-02  1.238483E-01  3.107829E-01  2.686211E+01  2.686241E+01  3.477630E+01  3.484397E+01  4.420508E+01  4.762866E+01
            0.001094  0.001895  0.000000
  2.928963E-02  1.231145E-01  2.467593E-01  2.686199E+01  2.686221E+01  3.477518E+01  3.483301E+01  4.420519E+01  4.762882E+01
            0.000926  0.001604  0.000000
 -6.776465E-02  1.224822E-01  1.661969E-01  2.686189E+01  2.686205E+01  3.477338E+01  3.482232E+01  4.420528E+01  4.762899E+01
            0.000758  0.001312  0.000000
 -1.511903E-01  8.610637E-02  1.219527E-01  2.686180E+01  2.686191E+01  3.477043E+01  3.481235E+01  4.420535E+01  4.762916E+01
            0.000589  0.001021  0.000000
 -2.360287E-01  4.456351E-02  1.215276E-01  2.686174E+01  2.686180E+01  3.476560E+01  3.480383E+01  4.420541E+01  4.762935E+01
            0.000421  0.000729  0.000000
 -3.028269E-01 -1.270479E-02  1.212077E-01  2.686168E+01  2.686172E+01  3.475821E+01  3.479742E+01  4.420545E+01  4.762954E+01
            0.000253  0.000437  0.000000
 -3.585871E-01 -3.655407E-02  1.209941E-01  2.686165E+01  2.686166E+01  3.474820E+01  3.479315E+01  4.420548E+01  4.762974E+01
            0.000084  0.000146  0.000000
 -4.074176E-01 -4.425665E-02  1.208871E-01  2.686163E+01  2.686163E+01  3.473615E+01  3.479043E+01  4.420550E+01  4.762996E+01
            0.000000  0.000169  0.000000
 -4.064398E-01 -5.622494E-02  1.208872E-01  2.686163E+01  2.686163E+01  3.474432E+01  3.478230E+01  4.420550E+01  4.762995E+01
            0.000000  0.000506  0.000000
 -3.580167E-01 -5.326971E-02  1.209947E-01  2.686165E+01  2.686166E+01  3.475915E+01  3.478227E+01  4.420548E+01  4.762974E+01
            0.000000  0.000844  0.000000
 -3.023759E-01 -4.680256E-02  1.212096E-01  2.686169E+01  2.686172E+01  3.477352E+01  3.478222E+01  4.420545E+01  4.762953E+01
            0.000000  0.001182  0.000000
 -2.343066E-01 -3.492434E-02  1.215312E-01  2.686174E+01  2.686180E+01  3.478214E+01  3.478744E+01  4.420541E+01  4.762934E+01
            0.000000  0.001519  0.000000
 -1.361035E-01  8.639180E-03  1.219587E-01  2.686181E+01  2.686191E+01  3.478204E+01  3.480093E+01  4.420535E+01  4.762916E+01
            0.000000  0.001857  0.000000
  4.114047E-02  1.224910E-01  1.332261E-01  2.686189E+01  2.686205E+01  3.478191E+01  3.481401E+01  4.420527E+01  4.762898E+01
            0.000000  0.002195  0.000000
  6.028247E-02  1.231268E-01  2.323116E-01  2.686199E+01  2.686222E+01  3.478175E+01  3.482668E+01  4.420518E+01  4.762881E+01
            0.000000  0.002532  0.000000
  7.680446E-02  1.238646E-01  3.003048E-01  2.686212E+01  2.686241E+01  3.478157E+01  3.483898E+01  4.420508E+01  4.762865E+01
            0.000000  0.002870  0.000000
  9.212681E-02  1.247025E-01  3.555766E-01  2.686225E+01  2.686263E+01  3.478136E+01  3.485091E+01  4.420496E+01  4.762850E+01
            0.000000  0.003208  0.000000
  1.067671E-01  1.256386E-01  4.034430E-01  2.686241E+01  2.686288E+01  3.478113E+01  3.486250E+01  4.420483E+01  4.762834E+01
            0.000000  0.003545  0.000000
  1.209731E-01  1.266708E-01  4.463372E-01  2.686258E+01  2.686316E+01  3.478087E+01  3.487374E+01  4.420468E+01  4.762820E+01
            0.000000  0.003883  0.000000
  1.277968E-01  1.348819E-01  4.856156E-01  2.686277E+01  2.686346E+01  3.478059E+01  3.488466E+01  4.420451E+01  4.762805E+01
            0.000000  0.004220  0.000000
  1.290142E-01  1.485768E-01  5.221295E-01  2.686298E+01  2.686379E+01  3.478028E+01  3.489527E+01  4.420433E+01  4.762791E+01
            0.000000  0.004558  0.000000
  1.303206E-01  1.621119E-01  5.564514E-01  2.686320E+01  2.686415E+01  3.477994E+01  3.490558E+01  4.420414E+01  4.762777E+01
            0.000000  0.004896  0.000000
  1.317133E-01  1.755239E-01  5.889921E-01  2.686344E+01  2.686454E+01  3.477958E+01  3.491560E+01  4.420393E+01  4.762763E+01
            0.000000  0.005233  0.000000
  1.331897E-01  1.888390E-01  6.200552E-01  2.686370E+01  2.686496E+01  3.477919E+01  3.492534E+01  4.420370E+01  4.762749E+01
            0.000000  0.005571  0.000000
  1.347472E-01  2.020762E-01  6.498738E-01  2.686397E+01  2.686540E+01  3.477878E+01  3.493481E+01  4.420346E+01  4.762735E+01
            0.000000  0.005909  0.000000
  1.363830E-01  2.152496E-01  6.786319E-01  2.686427E+01  2.686587E+01  3.477834E+01  3.494402E+01  4.420321E+01  4.762721E+01
            0.000000  0.006246  0.000000
  1.380945E-01  2.283702E-01  7.064757E-01  2.686458E+01  2.686637E+01  3.477788E+01  3.495298E+01  4.420294E+01  4.762707E+01
            0.000000  0.006584  0.000000
  1.398790E-01  2.414463E-01  7.335263E-01  2.686490E+01  2.686689E+01  3.477738E+01  3.496170E+01  4.420266E+01  4.762693E+01
            0.000000  0.006921  0.000000
  1.417338E-01  2.544847E-01  7.598823E-01  2.686525E+01  2.686744E+01  3.477687E+01  3.497019E+01  4.420236E+01  4.762679E+01
            0.000000  0.007259  0.000000
  1.436563E-01  2.674907E-01  7.856275E-01  2.686561E+01  2.686803E+01  3.477633E+01  3.497844E+01  4.420204E+01  4.762664E+01
            0.000000  0.007597  0.000000
  1.456439E-01  2.804687E-01  8.108326E-01  2.686599E+01  2.686863E+01  3.477576E+01  3.498648E+01  4.420172E+01  4.762649E+01
            0.000000  0.007934  0.000000
  1.476942E-01  2.934222E-01  8.355573E-01  2.686638E+01  2.686927E+01  3.477516E+01  3.499430E+01  4.420137E+01  4.762634E+01
            0.000000  0.008272  0.000000
  1.498045E-01  3.063542E-01  8.598543E-01  2.686679E+01  2.686993E+01  3.477454E+01  3.500192E+01  4.420101E+01  4.762619E+01
            0.000000  0.008610  0.000000
  1.519727E-01  3.192671E-01  8.837681E-01  2.686722E+01  2.687062E+01  3.477390E+01  3.500934E+01  4.420064E+01  4.762604E+01
            0.000000  0.008947  0.000000
  1.541963E-01  3.321629E-01  9.073383E-01  2.686767E+01  2.687134E+01  3.477323E+01  3.501657E+01  4.420025E+01  4.762588E+01
            0.000000  0.009285  0.000000
  1.564731E-01  3.450435E-01  9.305994E-01  2.686814E+01  2.687209E+01  3.477253E+01  3.502361E+01  4.419985E+01  4.762572E+01
            0.000000  0.009623  0.000000
  1.588009E-01  3.579103E-01  9.535815E-01  2.686862E+01  2.687286E+01  3.477180E+01  3.503047E+01  4.419943E+01  4.762555E+01
            0.000000  0.009960  0.000000
  1.611777E-01  3.707645E-01  9.763122E-01  2.686912E+01  2.687366E+01  3.477106E+01  3.503715E+01  4.419900E+01  4.762538E+01
            0.000000  0.010298  0.000000
  1.636015E-01  3.836074E-01  9.988146E-01  2.686963E+01  2.687449E+01  3.477028E+01  3.504366E+01  4.419855E+01  4.762521E+01
            0.000000  0.010635  0.000000
  1.660702E-01  3.964397E-01  1.021111E+00  2.687016E+01  2.687535E+01  3.476948E+01  3.505000E+01  4.419809E+01  4.762503E+01
            0.000000  0.010973  0.000000
  1.685822E-01  4.092624E-01  1.043220E+00  2.687071E+01  2.687623E+01  3.476865E+01  3.505618E+01  4.419761E+01  4.762485E+01
            0.000000  0.011311  0.000000
  1.711356E-01  4.220761E-01  1.065158E+00  2.687128E+01  2.687715E+01  3.476780E+01  3.506221E+01  4.419712E+01  4.762466E+01
            0.000000  0.011648  0.000000
  1.737287E-01  4.348816E-01  1.086942E+00  2.687186E+01  2.687809E+01  3.476692E+01  3.506808E+01  4.419661E+01  4.762447E+01
            0.000000  0.011986  0.000000
  1.763600E-01  4.476792E-01  1.108585E+00  2.687247E+01  2.687905E+01  3.476602E+01  3.507380E+01  4.419609E+01  4.762427E+01
            0.000000  0.012324  0.000000
  1.790279E-01  4.604696E-01  1.130099E+00  2.687308E+01  2.688005E+01  3.476509E+01  3.507938E+01  4.419555E+01  4.762407E+01
            0.000000  0.012661  0.000000
  1.817309E-01  4.732531E-01  1.151497E+00  2.687372E+01  2.688107E+01  3.476414E+01  3.508482E+01  4.419500E+01  4.762387E+01
            0.000000  0.012999  0.000000
  1.844676E-01  4.860302E-01  1.172789E+00  2.687437E+01  2.688212E+01  3.476315E+01  3.509012E+01  4.419443E+01  4.762365E+01
            0.000000  0.013336  0.000000
  1.872368E-01  4.988011E-01  1.193983E+00  2.687504E+01  2.688319E+01  3.476215E+01  3.509529E+01  4.419385E+01  4.762344E+01
            0.000000  0.013674  0.000000
  1.900371E-01  5.115662E-01  1.215089E+00  2.687573E+01  2.688430E+01  3.476111E+01  3.510033E+01  4.419325E+01  4.762321E+01
            0.000000  0.014012  0.000000
  1.928673E-01  5.243257E-01  1.236114E+00  2.687643E+01  2.688543E+01  3.476006E+01  3.510524E+01  4.419264E+01  4.762298E+01
            0.000000  0.014349  0.000000
  1.957263E-01  5.370798E-01  1.257066E+00  2.687715E+01  2.688659E+01  3.475897E+01  3.511003E+01  4.419202E+01  4.762275E+01
            0.000000  0.014687  0.000000
  1.986131E-01  5.498288E-01  1.277951E+00  2.687789E+01  2.688777E+01  3.475786E+01  3.511469E+01  4.419138E+01  4.762251E+01
            0.000000  0.015025  0.000000
  2.015265E-01  5.625729E-01  1.298775E+00  2.687865E+01  2.688899E+01  3.475673E+01  3.511924E+01  4.419072E+01  4.762226E+01
            0.000000  0.015362  0.000000
  2.044657E-01  5.753122E-01  1.319543E+00  2.687942E+01  2.689023E+01  3.475557E+01  3.512367E+01  4.419005E+01  4.762201E+01
            0.000000  0.015700  0.000000
  2.074296E-01  5.880468E-01  1.340261E+00  2.688021E+01  2.689150E+01  3.475438E+01  3.512799E+01  4.418937E+01  4.762175E+01
            0.000000  0.016038  0.000000
  2.104174E-01  6.007770E-01  1.360933E+00  2.688101E+01  2.689279E+01  3.475317E+01  3.513220E+01  4.418867E+01  4.762149E+01
            0.000000  0.016375  0.000000
  2.134283E-01  6.135028E-01  1.381564E+00  2.688184E+01  2.689412E+01  3.475193E+01  3.513631E+01  4.418795E+01  4.762122E+01
            0.000000  0.016713  0.000000
  2.164614E-01  6.262243E-01  1.402156E+00  2.688268E+01  2.689547E+01  3.475066E+01  3.514031E+01  4.418722E+01  4.762094E+01
            0.000000  0.017050  0.000000
  2.195161E-01  6.389416E-01  1.422715E+00  2.688353E+01  2.689685E+01  3.474938E+01  3.514420E+01  4.418648E+01  4.762065E+01
            0.000000  0.017388  0.000000
  2.225915E-01  6.516548E-01  1.443243E+00  2.688441E+01  2.689825E+01  3.474806E+01  3.514800E+01  4.418572E+01  4.762037E+01
            0.000000  0.017726  0.000000
  2.256871E-01  6.643641E-01  1.463743E+00  2.688530E+01  2.689969E+01  3.474672E+01  3.515169E+01  4.418495E+01  4.762007E+01
            0.000000  0.018063  0.000000
  2.288021E-01  6.770693E-01  1.484218E+00  2.688621E+01  2.690115E+01  3.474535E+01  3.515529E+01  4.418416E+01  4.761977E+01
            0.000000  0.018401  0.000000
  2.319359E-01  6.897707E-01  1.504670E+00  2.688713E+01  2.690263E+01  3.474396E+01  3.515880E+01  4.418336E+01  4.761946E+01
            0.000000  0.018739  0.000000
  2.350881E-01  7.024683E-01  1.525103E+00  2.688808E+01  2.690415E+01  3.474254E+01  3.516222E+01  4.418254E+01  4.761914E+01
            0.000000  0.019076  0.000000
  2.382580E-01  7.151620E-01  1.545517E+00  2.688903E+01  2.690569E+01  3.474110E+01  3.516554E+01  4.418171E+01  4.761882E+01
            0.000000  0.019414  0.000000
  2.414451E-01  7.278520E-01  1.565915E+00  2.689001E+01  2.690726E+01  3.473963E+01  3.516878E+01  4.418086E+01  4.761849E+01
            0.000000  0.019751  0.000000
  2.446489E-01  7.405383E-01  1.586300E+00  2.689100E+01  2.690885E+01  3.473813E+01  3.517193E+01  4.418000E+01  4.761815E+01
            0.000000  0.020089  0.000000
  2.478689E-01  7.532209E-01  1.606672E+00  2.689201E+01  2.691048E+01  3.473661E+01  3.517499E+01  4.417912E+01  4.761781E+01
            0.000000  0.020427  0.000000
  2.511047E-01  7.658999E-01  1.627033E+00  2.689304E+01  2.691213E+01  3.473507E+01  3.517798E+01  4.417823E+01  4.761746E+01
            0.000000  0.020764  0.000000
  2.543559E-01  7.785752E-01  1.647385E+00  2.689408E+01  2.691381E+01  3.473349E+01  3.518088E+01  4.417733E+01  4.761711E+01
            0.000000  0.021102  0.000000
  2.576221E-01  7.912469E-01  1.667728E+00  2.689514E+01  2.691551E+01  3.473190E+01  3.518370E+01  4.417641E+01  4.761675E+01
            0.000000  0.021440  0.000000
  2.609029E-01  8.039150E-01  1.688065E+00  2.689622E+01  2.691724E+01  3.473027E+01  3.518644E+01  4.417548E+01  4.761638E+01
            0.000000  0.021777  0.000000
  2.641979E-01  8.165794E-01  1.708396E+00  2.689732E+01  2.691900E+01  3.472863E+01  3.518910E+01  4.417453E+01  4.761600E+01
            0.000000  0.022115  0.000000
  2.675068E-01  8.292404E-01  1.728723E+00  2.689843E+01  2.692079E+01  3.472695E+01  3.519169E+01  4.417356E+01  4.761562E+01
            0.000000  0.022453  0.000000
  2.708293E-01  8.418977E-01  1.749045E+00  2.689956E+01  2.692260E+01  3.472525E+01  3.519421E+01  4.417259E+01  4.761523E+01
            0.000000  0.022790  0.000000
  2.741651E-01  8.545515E-01  1.769365E+00  2.690070E+01  2.692445E+01  3.472353E+01  3.519665E+01  4.417159E+01  4.761483E+01
            0.000000  0.023128  0.000000
  2.775138E-01  8.672017E-01  1.789682E+00  2.690186E+01  2.692631E+01  3.472177E+01  3.519903E+01  4.417059E+01  4.761443E+01
            0.000000  0.023465  0.000000
  2.808752E-01  8.798483E-01  1.809998E+00  2.690304E+01  2.692821E+01  3.472000E+01  3.520133E+01  4.416957E+01  4.761402E+01
            0.000000  0.023803  0.000000
  2.842490E-01  8.924914E-01  1.830313E+00  2.690424E+01  2.693013E+01  3.471820E+01  3.520356E+01  4.416853E+01  4.761360E+01
            0.000000  0.024141  0.000000
  2.876350E-01  9.051309E-01  1.850629E+00  2.690545E+01  2.693208E+01  3.471637E+01  3.520573E+01  4.416748E+01  4.761317E+01
            0.000000  0.024478  0.000000
  2.910330E-01  9.177669E-01  1.870944E+00  2.690668E+01  2.693405E+01  3.471451E+01  3.520783E+01  4.416642E+01  4.761274E+01
            0.000000  0.024816  0.000000
  2.944427E-01  9.303992E-01  1.891261E+00  2.690793E+01  2.693606E+01  3.471263E+01  3.520986E+01  4.416534E+01  4.761230E+01
            0.000000  0.025154  0.000000
  2.978639E-01  9.430280E-01  1.911579E+00  2.690919E+01  2.693809E+01  3.471073E+01  3.521183E+01  4.416424E+01  4.761186E+01
            0.000000  0.025491  0.000000
  3.012964E-01  9.556532E-01  1.931899E+00  2.691047E+01  2.694014E+01  3.470880E+01  3.521373E+01  4.416313E+01  4.761141E+01
            0.000000  0.025829  0.000000
  3.047400E-01  9.682748E-01  1.952221E+00  2.691176E+01  2.694223E+01  3.470684E+01  3.521558E+01  4.416201E+01  4.761095E+01
            0.000000  0.026166  0.000000
  3.081946E-01  9.808927E-01  1.972546E+00  2.691308E+01  2.694434E+01  3.470486E+01  3.521736E+01  4.416088E+01  4.761048E+01
            0.000000  0.026504  0.000000
  3.116600E-01  9.935071E-01  1.992874E+00  2.691441E+01  2.694648E+01  3.470286E+01  3.521908E+01  4.415972E+01  4.761001E+01
            0.000000  0.026842  0.000000
  3.151360E-01  1.006118E+00  2.013206E+00  2.691575E+01  2.694864E+01  3.470083E+01  3.522075E+01  4.415856E+01  4.760953E+01
            0.000000  0.027179  0.000000
  3.186224E-01  1.018725E+00  2.033541E+00  2.691712E+01  2.695083E+01  3.469877E+01  3.522235E+01  4.415738E+01  4.760904E+01
            0.000000  0.027517  0.000000
  3.221192E-01  1.031328E+00  2.053879E+00  2.691850E+01  2.695305E+01  3.469668E+01  3.522390E+01  4.415619E+01  4.760854E+01
            0.000000  0.027855  0.000000
  3.256261E-01  1.043928E+00  2.074222E+00  2.691989E+01  2.695529E+01  3.469458E+01  3.522539E+01  4.415498E+01  4.760804E+01
            0.000000  0.028192  0.000000
  3.291431E-01  1.056524E+00  2.094569E+00  2.692131E+01  2.695757E+01  3.469244E+01  3.522682E+01  4.415375E+01  4.760753E+01
            0.000000  0.028530  0.000000
  3.326700E-01  1.069116E+00  2.114920E+00  2.692274E+01  2.695986E+01  3.469028E+01  3.522820E+01  4.415252E+01  4.760702E+01
            0.000000  0.028868  0.000000
  3.362068E-01  1.081705E+00  2.135275E+00  2.692418E+01  2.696219E+01  3.468810E+01  3.522952E+01  4.415127E+01  4.760649E+01
            0.000000  0.029205  0.000000
  3.397533E-01  1.094290E+00  2.155635E+00  2.692565E+01  2.696454E+01  3.468589E+01  3.523080E+01  4.415000E+01  4.760596E+01
            0.000000  0.029543  0.000000
  3.433093E-01  1.106871E+00  2.175999E+00  2.692713E+01  2.696692E+01  3.468365E+01  3.523201E+01  4.414872E+01  4.760543E+01
            0.000000  0.029880  0.000000
  3.468749E-01  1.119448E+00  2.196368E+00  2.692862E+01  2.696933E+01  3.468139E+01  3.523318E+01  4.414743E+01  4.760488E+01
            0.000000  0.030218  0.000000
  3.504500E-01  1.132022E+00  2.216742E+00  2.693014E+01  2.697176E+01  3.467910E+01  3.523429E+01  4.414612E+01  4.760433E+01
            0.000000  0.030556  0.000000
  3.540343E-01  1.144591E+00  2.237120E+00  2.693167E+01  2.697422E+01  3.467679E+01  3.523536E+01  4.414480E+01  4.760377E+01
            0.000000  0.030893  0.000000
  3.576280E-01  1.157157E+00  2.257503E+00  2.693321E+01  2.697670E+01  3.467445E+01  3.523637E+01  4.414346E+01  4.760321E+01
            0.000000  0.031231  0.000000
  3.612308E-01  1.169719E+00  2.277891E+00  2.693478E+01  2.697921E+01  3.467209E+01  3.523734E+01  4.414211E+01  4.760263E+01
            0.000000  0.031569  0.000000
  3.648428E-01  1.182278E+00  2.298283E+00  2.693636E+01  2.698175E+01  3.466970E+01  3.523826E+01  4.414075E+01  4.760205E+01
            0.000000  0.031906  0.000000
  3.684638E-01  1.194832E+00  2.318681E+00  2.693795E+01  2.698431E+01  3.466729E+01  3.523912E+01  4.413937E+01  4.760147E+01
            0.000000  0.032244  0.000000
  3.720938E-01  1.207382E+00  2.339083E+00  2.693956E+01  2.698691E+01  3.466485E+01  3.523995E+01  4.413797E+01  4.760087E+01
            0.000000  0.032581  0.000000
  3.757328E-01  1.219929E+00  2.359489E+00  2.694119E+01  2.698952E+01  3.466238E+01  3.524072E+01  4.413657E+01  4.760027E+01
            0.000000  0.032919  0.000000
  3.793806E-01  1.232471E+00  2.379901E+00  2.694284E+01  2.699217E+01  3.465989E+01  3.524145E+01  4.413515E+01  4.759966E+01
            0.000000  0.033257  0.000000
  3.830373E-01  1.245010E+00  2.400317E+00  2.694450E+01  2.699484E+01  3.465738E+01  3.524214E+01  4.413371E+01  4.759905E+01
            0.000000  0.033594  0.000000
  3.867028E-01  1.257545E+00  2.420738E+00  2.694618E+01  2.699754E+01  3.465484E+01  3.524278E+01  4.413226E+01  4.759842E+01
            0.000000  0.033932  0.000000
  3.903770E-01  1.270075E+00  2.441164E+00  2.694787E+01  2.700026E+01  3.465227E+01  3.524337E+01  4.413080E+01  4.759779E+01
            0.000000  0.034270  0.000000
  3.940600E-01  1.282602E+00  2.461594E+00  2.694958E+01  2.700301E+01  3.464968E+01  3.524392E+01  4.412932E+01  4.759716E+01
            0.000000  0.034607  0.000000
  3.977517E-01  1.295124E+00  2.482029E+00  2.695131E+01  2.700578E+01  3.464706E+01  3.524443E+01  4.412783E+01  4.759651E+01
            0.000000  0.034945  0.000000
  4.014520E-01  1.307643E+00  2.502468E+00  2.695305E+01  2.700859E+01  3.464442E+01  3.524489E+01  4.412633E+01  4.759586E+01
            0.000000  0.035283  0.000000
  4.051610E-01  1.320157E+00  2.522912E+00  2.695482E+01  2.701141E+01  3.464175E+01  3.524532E+01  4.412481E+01  4.759520E+01
            0.000000  0.035620  0.000000
  4.088785E-01  1.332668E+00  2.543359E+00  2.695659E+01  2.701427E+01  3.463906E+01  3.524570E+01  4.412327E+01  4.759454E+01
            0.000000  0.035958  0.000000
  4.126047E-01  1.345174E+00  2.563811E+00  2.695838E+01  2.701715E+01  3.463634E+01  3.524604E+01  4.412173E+01  4.759387E+01
            0.000000  0.036295  0.000000
  4.163394E-01  1.357676E+00  2.584267E+00  2.696019E+01  2.702006E+01  3.463360E+01  3.524634E+01  4.412017E+01  4.759319E+01
            0.000000  0.036633  0.000000
  4.200826E-01  1.370174E+00  2.604726E+00  2.696202E+01  2.702299E+01  3.463083E+01  3.524659E+01  4.411859E+01  4.759250E+01
            0.000000  0.036971  0.000000
  4.238344E-01  1.382668E+00  2.625189E+00  2.696386E+01  2.702595E+01  3.462804E+01  3.524681E+01  4.411700E+01  4.759181E+01
            0.000000  0.037308  0.000000
  4.275947E-01  1.395157E+00  2.645657E+00  2.696572E+01  2.702894E+01  3.462522E+01  3.524699E+01  4.411540E+01  4.759111E+01
            0.000000  0.037646  0.000000
  4.313635E-01  1.407643E+00  2.666127E+00  2.696759E+01  2.703195E+01  3.462237E+01  3.524713E+01  4.411379E+01  4.759040E+01
            0.000000  0.037984  0.000000
  4.351408E-01  1.420124E+00  2.686601E+00  2.696949E+01  2.703499E+01  3.461950E+01  3.524723E+01  4.411216E+01  4.758968E+01
            0.000000  0.038321  0.000000
  4.389266E-01  1.432601E+00  2.707079E+00  2.697139E+01  2.703805E+01  3.461661E+01  3.524729E+01  4.411051E+01  4.758896E+01


==> anc/fig07/phbandzr1.freq <==
 &plot nbnd=   9, nks=   246 /
            0.022138  0.038344  0.000000
  5.068765E-01  1.660676E+00  2.855123E+00  2.700794E+01  2.709607E+01  3.453929E+01  3.463376E+01  4.407929E+01  4.761334E+01
            0.021970  0.038053  0.000000
  5.029587E-01  1.648060E+00  2.833846E+00  2.700574E+01  2.709257E+01  3.454265E+01  3.463564E+01  4.408116E+01  4.761422E+01
            0.021801  0.037761  0.000000
  4.990494E-01  1.635443E+00  2.812559E+00  2.700357E+01  2.708910E+01  3.454598E+01  3.463750E+01  4.408303E+01  4.761510E+01
            0.021633  0.037469  0.000000
  4.951485E-01  1.622825E+00  2.791262E+00  2.700141E+01  2.708565E+01  3.454929E+01  3.463935E+01  4.408488E+01  4.761597E+01
            0.021465  0.037178  0.000000
  4.912559E-01  1.610206E+00  2.769955E+00  2.699926E+01  2.708222E+01  3.455257E+01  3.464118E+01  4.408672E+01  4.761684E+01
            0.021296  0.036886  0.000000
  4.873717E-01  1.597587E+00  2.748638E+00  2.699714E+01  2.707882E+01  3.455582E+01  3.464301E+01  4.408854E+01  4.761770E+01
            0.021128  0.036595  0.000000
  4.834958E-01  1.584967E+00  2.727311E+00  2.699503E+01  2.707545E+01  3.455905E+01  3.464481E+01  4.409035E+01  4.761855E+01
            0.020960  0.036303  0.000000
  4.796282E-01  1.572346E+00  2.705974E+00  2.699293E+01  2.707210E+01  3.456225E+01  3.464661E+01  4.409215E+01  4.761940E+01
            0.020791  0.036011  0.000000
  4.757689E-01  1.559724E+00  2.684627E+00  2.699085E+01  2.706877E+01  3.456543E+01  3.464839E+01  4.409393E+01  4.762023E+01
            0.020623  0.035720  0.000000
  4.719180E-01  1.547101E+00  2.663271E+00  2.698879E+01  2.706548E+01  3.456858E+01  3.465016E+01  4.409570E+01  4.762107E+01
            0.020455  0.035428  0.000000
  4.680753E-01  1.534478E+00  2.641905E+00  2.698674E+01  2.706220E+01  3.457170E+01  3.465191E+01  4.409746E+01  4.762189E+01
            0.020286  0.035137  0.000000
  4.642409E-01  1.521854E+00  2.620529E+00  2.698471E+01  2.705896E+01  3.457480E+01  3.465365E+01  4.409921E+01  4.762271E+01
            0.020118  0.034845  0.000000
  4.604148E-01  1.509229E+00  2.599144E+00  2.698269E+01  2.705573E+01  3.457787E+01  3.465538E+01  4.410094E+01  4.762353E+01
            0.019949  0.034554  0.000000
  4.565970E-01  1.496603E+00  2.577750E+00  2.698069E+01  2.705254E+01  3.458092E+01  3.465709E+01  4.410265E+01  4.762434E+01
            0.019781  0.034262  0.000000
  4.527875E-01  1.483977E+00  2.556347E+00  2.697871E+01  2.704937E+01  3.458394E+01  3.465879E+01  4.410435E+01  4.762514E+01
            0.019613  0.033970  0.000000
  4.489862E-01  1.471349E+00  2.534934E+00  2.697674E+01  2.704622E+01  3.458693E+01  3.466048E+01  4.410604E+01  4.762593E+01
            0.019444  0.033679  0.000000
  4.451932E-01  1.458721E+00  2.513512E+00  2.697479E+01  2.704310E+01  3.458990E+01  3.466215E+01  4.410772E+01  4.762672E+01
            0.019276  0.033387  0.000000
  4.414085E-01  1.446092E+00  2.492081E+00  2.697286E+01  2.704001E+01  3.459285E+01  3.466381E+01  4.410938E+01  4.762750E+01
            0.019108  0.033096  0.000000
  4.376321E-01  1.433463E+00  2.470641E+00  2.697094E+01  2.703694E+01  3.459576E+01  3.466545E+01  4.411103E+01  4.762827E+01
            0.018939  0.032804  0.000000
  4.338640E-01  1.420832E+00  2.449192E+00  2.696904E+01  2.703390E+01  3.459865E+01  3.466708E+01  4.411266E+01  4.762904E+01
            0.018771  0.032512  0.000000
  4.301042E-01  1.408201E+00  2.427734E+00  2.696715E+01  2.703088E+01  3.460152E+01  3.466870E+01  4.411429E+01  4.762980E+01
            0.018603  0.032221  0.000000
  4.263526E-01  1.395569E+00  2.406268E+00  2.696528E+01  2.702789E+01  3.460436E+01  3.467030E+01  4.411589E+01  4.763056E+01
            0.018434  0.031929  0.000000
  4.226094E-01  1.382936E+00  2.384793E+00  2.696343E+01  2.702493E+01  3.460717E+01  3.467189E+01  4.411749E+01  4.763131E+01
            0.018266  0.031638  0.000000
  4.188746E-01  1.370303E+00  2.363309E+00  2.696160E+01  2.702199E+01  3.460996E+01  3.467346E+01  4.411907E+01  4.763205E+01
            0.018098  0.031346  0.000000
  4.151481E-01  1.357669E+00  2.341817E+00  2.695978E+01  2.701907E+01  3.461272E+01  3.467502E+01  4.412063E+01  4.763279E+01
            0.017929  0.031054  0.000000
  4.114299E-01  1.345034E+00  2.320316E+00  2.695797E+01  2.701619E+01  3.461545E+01  3.467657E+01  4.412218E+01  4.763351E+01
            0.017761  0.030763  0.000000
  4.077201E-01  1.332398E+00  2.298806E+00  2.695618E+01  2.701333E+01  3.461816E+01  3.467810E+01  4.412372E+01  4.763424E+01
            0.017593  0.030471  0.000000
  4.040188E-01  1.319762E+00  2.277289E+00  2.695441E+01  2.701049E+01  3.462085E+01  3.467962E+01  4.412525E+01  4.763495E+01
            0.017424  0.030180  0.000000
  4.003259E-01  1.307125E+00  2.255763E+00  2.695266E+01  2.700768E+01  3.462350E+01  3.468112E+01  4.412676E+01  4.763566E+01
            0.017256  0.029888  0.000000
  3.966414E-01  1.294487E+00  2.234229E+00  2.695092E+01  2.700490E+01  3.462614E+01  3.468262E+01  4.412825E+01  4.763636E+01
            0.017088  0.029596  0.000000
  3.929655E-01  1.281848E+00  2.212687E+00  2.694920E+01  2.700214E+01  3.462874E+01  3.468409E+01  4.412974E+01  4.763706E+01
            0.016919  0.029305  0.000000
  3.892981E-01  1.269209E+00  2.191137E+00  2.694749E+01  2.699941E+01  3.463132E+01  3.468556E+01  4.413121E+01  4.763775E+01
            0.016751  0.029013  0.000000
  3.856393E-01  1.256569E+00  2.169579E+00  2.694580E+01  2.699670E+01  3.463388E+01  3.468700E+01  4.413266E+01  4.763843E+01
            0.016582  0.028722  0.000000
  3.819890E-01  1.243928E+00  2.148013E+00  2.694413E+01  2.699403E+01  3.463641E+01  3.468844E+01  4.413410E+01  4.763911E+01
            0.016414  0.028430  0.000000
  3.783475E-01  1.231286E+00  2.126439E+00  2.694247E+01  2.699137E+01  3.463891E+01  3.468986E+01  4.413553E+01  4.763978E+01
            0.016246  0.028139  0.000000
  3.747146E-01  1.218644E+00  2.104857E+00  2.694083E+01  2.698875E+01  3.464139E+01  3.469127E+01  4.413694E+01  4.764044E+01
            0.016077  0.027847  0.000000
  3.710905E-01  1.206001E+00  2.083268E+00  2.693921E+01  2.698615E+01  3.464384E+01  3.469266E+01  4.413834E+01  4.764110E+01
            0.015909  0.027555  0.000000
  3.674752E-01  1.193357E+00  2.061671E+00  2.693761E+01  2.698357E+01  3.464626E+01  3.469404E+01  4.413973E+01  4.764175E+01
            0.015741  0.027264  0.000000
  3.638688E-01  1.180713E+00  2.040067E+00  2.693601E+01  2.698102E+01  3.464867E+01  3.469540E+01  4.414110E+01  4.764239E+01
            0.015572  0.026972  0.000000
  3.602713E-01  1.168067E+00  2.018455E+00  2.693444E+01  2.697850E+01  3.465104E+01  3.469675E+01  4.414246E+01  4.764303E+01
            0.015404  0.026681  0.000000
  3.566828E-01  1.155421E+00  1.996836E+00  2.693288E+01  2.697601E+01  3.465339E+01  3.469809E+01  4.414380E+01  4.764366E+01
            0.015236  0.026389  0.000000
  3.531034E-01  1.142775E+00  1.975210E+00  2.693134E+01  2.697354E+01  3.465571E+01  3.469941E+01  4.414513E+01  4.764428E+01
            0.015067  0.026097  0.000000
  3.495331E-01  1.130127E+00  1.953576E+00  2.692982E+01  2.697110E+01  3.465801E+01  3.470072E+01  4.414644E+01  4.764490E+01
            0.014899  0.025806  0.000000
  3.459720E-01  1.117479E+00  1.931935E+00  2.692831E+01  2.696868E+01  3.466028E+01  3.470201E+01  4.414775E+01  4.764551E+01
            0.014731  0.025514  0.000000
  3.424203E-01  1.104830E+00  1.910287E+00  2.692682E+01  2.696629E+01  3.466253E+01  3.470329E+01  4.414903E+01  4.764611E+01
            0.014562  0.025223  0.000000
  3.388780E-01  1.092180E+00  1.888632E+00  2.692535E+01  2.696393E+01  3.466475E+01  3.470456E+01  4.415030E+01  4.764671E+01
            0.014394  0.024931  0.000000
  3.353452E-01  1.079529E+00  1.866970E+00  2.692389E+01  2.696159E+01  3.466694E+01  3.470581E+01  4.415156E+01  4.764730E+01
            0.014226  0.024639  0.000000
  3.318220E-01  1.066878E+00  1.845301E+00  2.692245E+01  2.695928E+01  3.466911E+01  3.470705E+01  4.415281E+01  4.764788E+01
            0.014057  0.024348  0.000000
  3.283086E-01  1.054225E+00  1.823626E+00  2.692102E+01  2.695700E+01  3.467126E+01  3.470827E+01  4.415404E+01  4.764845E+01
            0.013889  0.024056  0.000000
  3.248049E-01  1.041572E+00  1.801943E+00  2.691962E+01  2.695474E+01  3.467337E+01  3.470948E+01  4.415525E+01  4.764902E+01
            0.013721  0.023765  0.000000
  3.213113E-01  1.028918E+00  1.780254E+00  2.691823E+01  2.695251E+01  3.467547E+01  3.471067E+01  4.415646E+01  4.764959E+01
            0.013552  0.023473  0.000000
  3.178277E-01  1.016264E+00  1.758558E+00  2.691685E+01  2.695031E+01  3.467753E+01  3.471185E+01  4.415764E+01  4.765014E+01
            0.013384  0.023181  0.000000
  3.143544E-01  1.003608E+00  1.736856E+00  2.691549E+01  2.694813E+01  3.467957E+01  3.471302E+01  4.415882E+01  4.765069E+01
            0.013215  0.022890  0.000000
  3.108914E-01  9.909518E-01  1.715147E+00  2.691415E+01  2.694598E+01  3.468159E+01  3.471417E+01  4.415998E+01  4.765123E+01
            0.013047  0.022598  0.000000
  3.074390E-01  9.782946E-01  1.693432E+00  2.691283E+01  2.694385E+01  3.468358E+01  3.471531E+01  4.416112E+01  4.765177E+01
            0.012879  0.022307  0.000000
  3.039973E-01  9.656365E-01  1.671711E+00  2.691152E+01  2.694176E+01  3.468554E+01  3.471643E+01  4.416225E+01  4.765230E+01
            0.012710  0.022015  0.000000
  3.005664E-01  9.529775E-01  1.649983E+00  2.691023E+01  2.693968E+01  3.468748E+01  3.471754E+01  4.416337E+01  4.765282E+01
            0.012542  0.021724  0.000000
  2.971466E-01  9.403175E-01  1.628249E+00  2.690896E+01  2.693764E+01  3.468939E+01  3.471863E+01  4.416447E+01  4.765334E+01
            0.012374  0.021432  0.000000
  2.937381E-01  9.276567E-01  1.606508E+00  2.690770E+01  2.693562E+01  3.469128E+01  3.471972E+01  4.416556E+01  4.765385E+01
            0.012205  0.021140  0.000000
  2.903409E-01  9.149949E-01  1.584762E+00  2.690646E+01  2.693363E+01  3.469314E+01  3.472078E+01  4.416663E+01  4.765435E+01
            0.012037  0.020849  0.000000
  2.869555E-01  9.023321E-01  1.563010E+00  2.690523E+01  2.693167E+01  3.469498E+01  3.472183E+01  4.416769E+01  4.765484E+01
            0.011869  0.020557  0.000000
  2.835819E-01  8.896684E-01  1.541251E+00  2.690403E+01  2.692973E+01  3.469679E+01  3.472287E+01  4.416873E+01  4.765533E+01
            0.011700  0.020266  0.000000
  2.802205E-01  8.770036E-01  1.519487E+00  2.690284E+01  2.692782E+01  3.469857E+01  3.472389E+01  4.416976E+01  4.765581E+01
            0.011532  0.019974  0.000000
  2.768714E-01  8.643378E-01  1.497717E+00  2.690166E+01  2.692594E+01  3.470033E+01  3.472490E+01  4.417078E+01  4.765629E+01
            0.011364  0.019682  0.000000
  2.735350E-01  8.516709E-01  1.475941E+00  2.690051E+01  2.692408E+01  3.470206E+01  3.472589E+01  4.417178E+01  4.765676E+01
            0.011195  0.019391  0.000000
  2.702114E-01  8.390029E-01  1.454159E+00  2.689937E+01  2.692225E+01  3.470377E+01  3.472687E+01  4.417277E+01  4.765722E+01
            0.011027  0.019099  0.000000
  2.669011E-01  8.263338E-01  1.432372E+00  2.689824E+01  2.692045E+01  3.470545E+01  3.472784E+01  4.417374E+01  4.765767E+01
            0.010859  0.018808  0.000000
  2.636043E-01  8.136636E-01  1.410579E+00  2.689714E+01  2.691867E+01  3.470711E+01  3.472879E+01  4.417470E+01  4.765812E+01
            0.010690  0.018516  0.000000
  2.603214E-01  8.009921E-01  1.388780E+00  2.689605E+01  2.691692E+01  3.470874E+01  3.472973E+01  4.417564E+01  4.765856E+01
            0.010522  0.018224  0.000000
  2.570526E-01  7.883193E-01  1.366976E+00  2.689497E+01  2.691520E+01  3.471035E+01  3.473065E+01  4.417657E+01  4.765899E+01
            0.010354  0.017933  0.000000
  2.537984E-01  7.756453E-01  1.345167E+00  2.689392E+01  2.691351E+01  3.471193E+01  3.473156E+01  4.417748E+01  4.765942E+01
            0.010185  0.017641  0.000000
  2.505591E-01  7.629700E-01  1.323351E+00  2.689288E+01  2.691184E+01  3.471348E+01  3.473245E+01  4.417838E+01  4.765984E+01
            0.010017  0.017350  0.000000
  2.473351E-01  7.502933E-01  1.301531E+00  2.689186E+01  2.691020E+01  3.471501E+01  3.473333E+01  4.417927E+01  4.766026E+01
            0.009848  0.017058  0.000000
  2.441269E-01  7.376151E-01  1.279705E+00  2.689085E+01  2.690858E+01  3.471651E+01  3.473419E+01  4.418014E+01  4.766066E+01
            0.009680  0.016766  0.000000
  2.409349E-01  7.249354E-01  1.257874E+00  2.688986E+01  2.690700E+01  3.471799E+01  3.473504E+01  4.418100E+01  4.766106E+01
            0.009512  0.016475  0.000000
  2.377596E-01  7.122542E-01  1.236038E+00  2.688889E+01  2.690544E+01  3.471944E+01  3.473588E+01  4.418184E+01  4.766146E+01
            0.009343  0.016183  0.000000
  2.346014E-01  6.995714E-01  1.214196E+00  2.688794E+01  2.690390E+01  3.472087E+01  3.473670E+01  4.418267E+01  4.766184E+01
            0.009175  0.015892  0.000000
  2.314610E-01  6.868868E-01  1.192350E+00  2.688700E+01  2.690240E+01  3.472227E+01  3.473751E+01  4.418348E+01  4.766222E+01
            0.009007  0.015600  0.000000
  2.283388E-01  6.742005E-01  1.170498E+00  2.688608E+01  2.690092E+01  3.472364E+01  3.473830E+01  4.418428E+01  4.766259E+01
            0.008838  0.015309  0.000000
  2.252354E-01  6.615123E-01  1.148641E+00  2.688518E+01  2.689947E+01  3.472499E+01  3.473908E+01  4.418506E+01  4.766296E+01
            0.008670  0.015017  0.000000
  2.221514E-01  6.488222E-01  1.126778E+00  2.688429E+01  2.689804E+01  3.472632E+01  3.473984E+01  4.418583E+01  4.766332E+01
            0.008502  0.014725  0.000000
  2.190875E-01  6.361300E-01  1.104911E+00  2.688342E+01  2.689665E+01  3.472762E+01  3.474059E+01  4.418658E+01  4.766367E+01
            0.008333  0.014434  0.000000
  2.160444E-01  6.234356E-01  1.083039E+00  2.688257E+01  2.689528E+01  3.472889E+01  3.474132E+01  4.418732E+01  4.766402E+01
            0.008165  0.014142  0.000000
  2.130227E-01  6.107389E-01  1.061161E+00  2.688173E+01  2.689393E+01  3.473013E+01  3.474204E+01  4.418805E+01  4.766436E+01
            0.007997  0.013851  0.000000
  2.100233E-01  5.980398E-01  1.039279E+00  2.688091E+01  2.689262E+01  3.473136E+01  3.474275E+01  4.418876E+01  4.766469E+01
            0.007828  0.013559  0.000000
  2.070469E-01  5.853382E-01  1.017391E+00  2.688011E+01  2.689133E+01  3.473255E+01  3.474344E+01  4.418945E+01  4.766501E+01
            0.007660  0.013267  0.000000
  2.040944E-01  5.726338E-01  9.954984E-01  2.687932E+01  2.689007E+01  3.473372E+01  3.474412E+01  4.419014E+01  4.766533E+01
            0.007492  0.012976  0.000000
  2.011666E-01  5.599266E-01  9.736006E-01  2.687856E+01  2.688883E+01  3.473487E+01  3.474478E+01  4.419080E+01  4.766564E+01
            0.007323  0.012684  0.000000
  1.982645E-01  5.472162E-01  9.516976E-01  2.687780E+01  2.688763E+01  3.473598E+01  3.474543E+01  4.419145E+01  4.766594E+01
            0.007155  0.012393  0.000000
  1.953890E-01  5.345027E-01  9.297895E-01  2.687707E+01  2.688645E+01  3.473708E+01  3.474606E+01  4.419209E+01  4.766624E+01
            0.006987  0.012101  0.000000
  1.925412E-01  5.217856E-01  9.078761E-01  2.687635E+01  2.688530E+01  3.473814E+01  3.474668E+01  4.419271E+01  4.766653E+01
            0.006818  0.011809  0.000000
  1.897221E-01  5.090647E-01  8.859574E-01  2.687565E+01  2.688417E+01  3.473918E+01  3.474728E+01  4.419332E+01  4.766681E+01
            0.006650  0.011518  0.000000
  1.869330E-01  4.963399E-01  8.640333E-01  2.687497E+01  2.688307E+01  3.474020E+01  3.474788E+01  4.419391E+01  4.766709E+01
            0.006481  0.011226  0.000000
  1.841750E-01  4.836107E-01  8.421038E-01  2.687430E+01  2.688200E+01  3.474119E+01  3.474845E+01  4.419449E+01  4.766736E+01
            0.006313  0.010935  0.000000
  1.814493E-01  4.708769E-01  8.201687E-01  2.687365E+01  2.688096E+01  3.474215E+01  3.474901E+01  4.419506E+01  4.766762E+01
            0.006145  0.010643  0.000000
  1.787573E-01  4.581381E-01  7.982278E-01  2.687302E+01  2.687994E+01  3.474309E+01  3.474956E+01  4.419560E+01  4.766788E+01
            0.005976  0.010351  0.000000
  1.761004E-01  4.453938E-01  7.762811E-01  2.687241E+01  2.687895E+01  3.474400E+01  3.475010E+01  4.419614E+01  4.766813E+01
            0.005808  0.010060  0.000000
  1.734800E-01  4.326436E-01  7.543283E-01  2.687181E+01  2.687799E+01  3.474489E+01  3.475062E+01  4.419666E+01  4.766837E+01
            0.005640  0.009768  0.000000
  1.708977E-01  4.198869E-01  7.323693E-01  2.687123E+01  2.687706E+01  3.474575E+01  3.475112E+01  4.419716E+01  4.766861E+01
            0.005471  0.009477  0.000000
  1.683551E-01  4.071233E-01  7.104037E-01  2.687066E+01  2.687615E+01  3.474658E+01  3.475161E+01  4.419765E+01  4.766883E+01
            0.005303  0.009185  0.000000
  1.658538E-01  3.943519E-01  6.884313E-01  2.687012E+01  2.687527E+01  3.474739E+01  3.475209E+01  4.419813E+01  4.766906E+01
            0.005135  0.008894  0.000000
  1.633956E-01  3.815721E-01  6.664517E-01  2.686959E+01  2.687442E+01  3.474817E+01  3.475256E+01  4.419859E+01  4.766927E+01
            0.004966  0.008602  0.000000
  1.609824E-01  3.687830E-01  6.444645E-01  2.686907E+01  2.687360E+01  3.474892E+01  3.475301E+01  4.419903E+01  4.766948E+01
            0.004798  0.008310  0.000000
  1.586160E-01  3.559836E-01  6.224693E-01  2.686858E+01  2.687280E+01  3.474965E+01  3.475345E+01  4.419946E+01  4.766968E+01
            0.004630  0.008019  0.000000
  1.562985E-01  3.431727E-01  6.004655E-01  2.686810E+01  2.687203E+01  3.475035E+01  3.475387E+01  4.419988E+01  4.766987E+01
            0.004461  0.007727  0.000000
  1.540319E-01  3.303491E-01  5.784524E-01  2.686764E+01  2.687129E+01  3.475102E+01  3.475428E+01  4.420028E+01  4.767006E+01
            0.004293  0.007436  0.000000
  1.518183E-01  3.175112E-01  5.564293E-01  2.686719E+01  2.687057E+01  3.475166E+01  3.475468E+01  4.420067E+01  4.767024E+01
            0.004125  0.007144  0.000000
  1.496600E-01  3.046572E-01  5.343954E-01  2.686677E+01  2.686989E+01  3.475228E+01  3.475507E+01  4.420104E+01  4.767041E+01
            0.003956  0.006852  0.000000
  1.475594E-01  2.917850E-01  5.123494E-01  2.686636E+01  2.686923E+01  3.475287E+01  3.475544E+01  4.420139E+01  4.767058E+01
            0.003788  0.006561  0.000000
  1.455187E-01  2.788921E-01  4.902901E-01  2.686596E+01  2.686859E+01  3.475343E+01  3.475581E+01  4.420174E+01  4.767074E+01
            0.003620  0.006269  0.000000
  1.435404E-01  2.659755E-01  4.682161E-01  2.686559E+01  2.686799E+01  3.475396E+01  3.475616E+01  4.420206E+01  4.767089E+01
            0.003451  0.005978  0.000000
  1.416271E-01  2.530316E-01  4.461253E-01  2.686523E+01  2.686741E+01  3.475446E+01  3.475650E+01  4.420238E+01  4.767104E+01
            0.003283  0.005686  0.000000
  1.397812E-01  2.400560E-01  4.240157E-01  2.686488E+01  2.686686E+01  3.475493E+01  3.475684E+01  4.420267E+01  4.767117E+01
            0.003114  0.005394  0.000000
  1.380054E-01  2.270433E-01  4.018843E-01  2.686456E+01  2.686634E+01  3.475537E+01  3.475716E+01  4.420296E+01  4.767131E+01
            0.002946  0.005103  0.000000
  1.363023E-01  2.139866E-01  3.797278E-01  2.686425E+01  2.686584E+01  3.475578E+01  3.475747E+01  4.420322E+01  4.767143E+01
            0.002778  0.004811  0.000000
  1.346746E-01  2.008775E-01  3.575418E-01  2.686396E+01  2.686538E+01  3.475616E+01  3.475778E+01  4.420348E+01  4.767155E+01
            0.002609  0.004520  0.000000
  1.331249E-01  1.877050E-01  3.353208E-01  2.686369E+01  2.686494E+01  3.475651E+01  3.475807E+01  4.420371E+01  4.767166E+01
            0.002441  0.004228  0.000000
  1.316560E-01  1.744547E-01  3.130576E-01  2.686343E+01  2.686452E+01  3.475683E+01  3.475836E+01  4.420394E+01  4.767176E+01
            0.002273  0.003936  0.000000
  1.302704E-01  1.611074E-01  2.907431E-01  2.686319E+01  2.686414E+01  3.475712E+01  3.475863E+01  4.420414E+01  4.767186E+01
            0.002104  0.003645  0.000000
  1.289708E-01  1.476370E-01  2.683647E-01  2.686297E+01  2.686378E+01  3.475738E+01  3.475889E+01  4.420434E+01  4.767195E+01
            0.001936  0.003353  0.000000
  1.277597E-01  1.340061E-01  2.459054E-01  2.686276E+01  2.686345E+01  3.475762E+01  3.475913E+01  4.420452E+01  4.767203E+01
            0.001768  0.003062  0.000000
  1.201604E-01  1.266396E-01  2.233410E-01  2.686257E+01  2.686315E+01  3.475783E+01  3.475936E+01  4.420468E+01  4.767211E+01
            0.001599  0.002770  0.000000
  1.060156E-01  1.256128E-01  2.006367E-01  2.686240E+01  2.686287E+01  3.475802E+01  3.475958E+01  4.420483E+01  4.767218E+01
            0.001431  0.002479  0.000000
  9.143304E-02  1.246817E-01  1.777390E-01  2.686225E+01  2.686263E+01  3.475818E+01  3.475977E+01  4.420496E+01  4.767224E+01
            0.001263  0.002187  0.000000
  7.616177E-02  1.238483E-01  1.545625E-01  2.686211E+01  2.686241E+01  3.475833E+01  3.475995E+01  4.420508E+01  4.767230E+01
            0.001094  0.001895  0.000000
  5.967534E-02  1.231145E-01  1.309596E-01  2.686199E+01  2.686221E+01  3.475846E+01  3.476010E+01  4.420519E+01  4.767234E+01
            0.000926  0.001604  0.000000
  4.051661E-02  1.066483E-01  1.224822E-01  2.686189E+01  2.686205E+01  3.475856E+01  3.476024E+01  4.420528E+01  4.767239E+01
            0.000758  0.001312  0.000000
  6.478273E-03  8.099331E-02  1.219527E-01  2.686180E+01  2.686191E+01  3.475865E+01  3.476035E+01  4.420535E+01  4.767242E+01
            0.000589  0.001021  0.000000
 -3.518153E-02  5.204505E-02  1.215276E-01  2.686174E+01  2.686180E+01  3.475872E+01  3.476044E+01  4.420541E+01  4.767245E+01
            0.000421  0.000729  0.000000
 -4.687785E-02 -1.340797E-02  1.212077E-01  2.686168E+01  2.686172E+01  3.475877E+01  3.476051E+01  4.420545E+01  4.767247E+01
            0.000253  0.000437  0.000000
 -5.326757E-02 -4.588459E-02  1.209941E-01  2.686165E+01  2.686166E+01  3.475881E+01  3.476055E+01  4.420548E+01  4.767248E+01
            0.000084  0.000146  0.000000
 -5.619530E-02 -5.538669E-02  1.208871E-01  2.686163E+01  2.686163E+01  3.475882E+01  3.476058E+01  4.420550E+01  4.767249E+01
            0.000000  0.000169  0.000000
 -5.622435E-02 -5.534851E-02  1.208872E-01  2.686163E+01  2.686163E+01  3.475882E+01  3.476058E+01  4.420550E+01  4.767249E+01
            0.000000  0.000506  0.000000
 -5.326893E-02 -4.578859E-02  1.209947E-01  2.686165E+01  2.686166E+01  3.475881E+01  3.476054E+01  4.420548E+01  4.767248E+01
            0.000000  0.000844  0.000000
 -4.680133E-02 -1.276303E-02  1.212096E-01  2.686169E+01  2.686172E+01  3.475878E+01  3.476049E+01  4.420545E+01  4.767247E+01
            0.000000  0.001182  0.000000
 -3.492200E-02  5.232226E-02  1.215312E-01  2.686174E+01  2.686180E+01  3.475873E+01  3.476042E+01  4.420541E+01  4.767245E+01
            0.000000  0.001519  0.000000
  8.652387E-03  8.127064E-02  1.219587E-01  2.686181E+01  2.686191E+01  3.475867E+01  3.476031E+01  4.420535E+01  4.767242E+01
            0.000000  0.001857  0.000000
  4.114423E-02  1.069530E-01  1.224910E-01  2.686189E+01  2.686205E+01  3.475860E+01  3.476019E+01  4.420527E+01  4.767238E+01
            0.000000  0.002195  0.000000
  6.028584E-02  1.231268E-01  1.313000E-01  2.686199E+01  2.686222E+01  3.475851E+01  3.476003E+01  4.420518E+01  4.767234E+01
            0.000000  0.002532  0.000000
  7.680783E-02  1.238646E-01  1.549421E-01  2.686212E+01  2.686241E+01  3.475841E+01  3.475985E+01  4.420508E+01  4.767229E+01
            0.000000  0.002870  0.000000
  9.213032E-02  1.247025E-01  1.781599E-01  2.686225E+01  2.686263E+01  3.475829E+01  3.475965E+01  4.420496E+01  4.767224E+01
            0.000000  0.003208  0.000000
  1.067708E-01  1.256386E-01  2.011003E-01  2.686241E+01  2.686288E+01  3.475816E+01  3.475942E+01  4.420483E+01  4.767217E+01
            0.000000  0.003545  0.000000
  1.209770E-01  1.266708E-01  2.238484E-01  2.686258E+01  2.686316E+01  3.475801E+01  3.475916E+01  4.420468E+01  4.767211E+01
            0.000000  0.003883  0.000000
  1.277968E-01  1.348860E-01  2.464571E-01  2.686277E+01  2.686346E+01  3.475784E+01  3.475888E+01  4.420451E+01  4.767203E+01
            0.000000  0.004220  0.000000
  1.290142E-01  1.485812E-01  2.689615E-01  2.686298E+01  2.686379E+01  3.475767E+01  3.475857E+01  4.420433E+01  4.767195E+01
            0.000000  0.004558  0.000000
  1.303206E-01  1.621165E-01  2.913855E-01  2.686320E+01  2.686415E+01  3.475747E+01  3.475823E+01  4.420414E+01  4.767185E+01
            0.000000  0.004896  0.000000
  1.317133E-01  1.755289E-01  3.137462E-01  2.686344E+01  2.686454E+01  3.475727E+01  3.475788E+01  4.420393E+01  4.767176E+01
            0.000000  0.005233  0.000000
  1.331897E-01  1.888442E-01  3.360558E-01  2.686370E+01  2.686496E+01  3.475704E+01  3.475749E+01  4.420370E+01  4.767165E+01
            0.000000  0.005571  0.000000
  1.347472E-01  2.020817E-01  3.583239E-01  2.686397E+01  2.686540E+01  3.475681E+01  3.475708E+01  4.420346E+01  4.767154E+01
            0.000000  0.005909  0.000000
  1.363830E-01  2.152553E-01  3.805573E-01  2.686427E+01  2.686587E+01  3.475655E+01  3.475664E+01  4.420321E+01  4.767142E+01
            0.000000  0.006246  0.000000
  1.380945E-01  2.283761E-01  4.027617E-01  2.686458E+01  2.686637E+01  3.475618E+01  3.475629E+01  4.420294E+01  4.767130E+01
            0.000000  0.006584  0.000000
  1.398790E-01  2.414525E-01  4.249414E-01  2.686490E+01  2.686689E+01  3.475569E+01  3.475601E+01  4.420266E+01  4.767116E+01
            0.000000  0.006921  0.000000
  1.417338E-01  2.544912E-01  4.470999E-01  2.686525E+01  2.686744E+01  3.475518E+01  3.475571E+01  4.420236E+01  4.767103E+01
            0.000000  0.007259  0.000000
  1.436563E-01  2.674975E-01  4.692398E-01  2.686561E+01  2.686803E+01  3.475464E+01  3.475540E+01  4.420204E+01  4.767088E+01
            0.000000  0.007597  0.000000
  1.456439E-01  2.804757E-01  4.913636E-01  2.686599E+01  2.686863E+01  3.475408E+01  3.475507E+01  4.420172E+01  4.767073E+01
            0.000000  0.007934  0.000000
  1.476942E-01  2.934295E-01  5.134730E-01  2.686638E+01  2.686927E+01  3.475349E+01  3.475473E+01  4.420137E+01  4.767057E+01
            0.000000  0.008272  0.000000
  1.498045E-01  3.063617E-01  5.355697E-01  2.686679E+01  2.686993E+01  3.475287E+01  3.475437E+01  4.420101E+01  4.767040E+01
            0.000000  0.008610  0.000000
  1.519727E-01  3.192748E-01  5.576549E-01  2.686722E+01  2.687062E+01  3.475223E+01  3.475400E+01  4.420064E+01  4.767022E+01
            0.000000  0.008947  0.000000
  1.541963E-01  3.321709E-01  5.797297E-01  2.686767E+01  2.687134E+01  3.475156E+01  3.475362E+01  4.420025E+01  4.767004E+01
            0.000000  0.009285  0.000000
  1.564731E-01  3.450517E-01  6.017950E-01  2.686814E+01  2.687209E+01  3.475087E+01  3.475322E+01  4.419985E+01  4.766986E+01
            0.000000  0.009623  0.000000
  1.588009E-01  3.579187E-01  6.238516E-01  2.686862E+01  2.687286E+01  3.475015E+01  3.475280E+01  4.419943E+01  4.766966E+01
            0.000000  0.009960  0.000000
  1.611777E-01  3.707731E-01  6.459001E-01  2.686912E+01  2.687366E+01  3.474941E+01  3.475237E+01  4.419900E+01  4.766946E+01
            0.000000  0.010298  0.000000
  1.636015E-01  3.836162E-01  6.679412E-01  2.686963E+01  2.687449E+01  3.474864E+01  3.475193E+01  4.419855E+01  4.766925E+01
            0.000000  0.010635  0.000000
  1.660702E-01  3.964487E-01  6.899754E-01  2.687016E+01  2.687535E+01  3.474784E+01  3.475147E+01  4.419809E+01  4.766903E+01
            0.000000  0.010973  0.000000
  1.685822E-01  4.092716E-01  7.120029E-01  2.687071E+01  2.687623E+01  3.474702E+01  3.475100E+01  4.419761E+01  4.766881E+01
            0.000000  0.011311  0.000000
  1.711356E-01  4.220855E-01  7.340243E-01  2.687128E+01  2.687715E+01  3.474617E+01  3.475051E+01  4.419712E+01  4.766858E+01
            0.000000  0.011648  0.000000
  1.737287E-01  4.348911E-01  7.560398E-01  2.687186E+01  2.687809E+01  3.474530E+01  3.475000E+01  4.419661E+01  4.766834E+01
            0.000000  0.011986  0.000000
  1.763600E-01  4.476890E-01  7.780497E-01  2.687247E+01  2.687905E+01  3.474440E+01  3.474949E+01  4.419609E+01  4.766810E+01
            0.000000  0.012324  0.000000
  1.790279E-01  4.604795E-01  8.000542E-01  2.687308E+01  2.688005E+01  3.474348E+01  3.474895E+01  4.419555E+01  4.766785E+01
            0.000000  0.012661  0.000000
  1.817309E-01  4.732632E-01  8.220535E-01  2.687372E+01  2.688107E+01  3.474253E+01  3.474841E+01  4.419500E+01  4.766759E+01
            0.000000  0.012999  0.000000
  1.844676E-01  4.860404E-01  8.440478E-01  2.687437E+01  2.688212E+01  3.474156E+01  3.474784E+01  4.419443E+01  4.766733E+01
            0.000000  0.013336  0.000000
  1.872368E-01  4.988114E-01  8.660373E-01  2.687504E+01  2.688319E+01  3.474056E+01  3.474727E+01  4.419385E+01  4.766706E+01
            0.000000  0.013674  0.000000
  1.900371E-01  5.115766E-01  8.880221E-01  2.687573E+01  2.688430E+01  3.473953E+01  3.474667E+01  4.419325E+01  4.766678E+01
            0.000000  0.014012  0.000000
  1.928673E-01  5.243362E-01  9.100022E-01  2.687643E+01  2.688543E+01  3.473848E+01  3.474607E+01  4.419264E+01  4.766649E+01
            0.000000  0.014349  0.000000
  1.957263E-01  5.370905E-01  9.319779E-01  2.687715E+01  2.688659E+01  3.473740E+01  3.474545E+01  4.419202E+01  4.766620E+01
            0.000000  0.014687  0.000000
  1.986131E-01  5.498396E-01  9.539491E-01  2.687789E+01  2.688777E+01  3.473630E+01  3.474481E+01  4.419138E+01  4.766590E+01
            0.000000  0.015025  0.000000
  2.015265E-01  5.625838E-01  9.759159E-01  2.687865E+01  2.688899E+01  3.473517E+01  3.474416E+01  4.419072E+01  4.766560E+01
            0.000000  0.015362  0.000000
  2.044657E-01  5.753231E-01  9.978785E-01  2.687942E+01  2.689023E+01  3.473402E+01  3.474349E+01  4.419005E+01  4.766529E+01
            0.000000  0.015700  0.000000
  2.074296E-01  5.880578E-01  1.019837E+00  2.688021E+01  2.689150E+01  3.473284E+01  3.474281E+01  4.418937E+01  4.766497E+01
            0.000000  0.016038  0.000000
  2.104174E-01  6.007881E-01  1.041791E+00  2.688101E+01  2.689279E+01  3.473163E+01  3.474212E+01  4.418867E+01  4.766464E+01
            0.000000  0.016375  0.000000
  2.134283E-01  6.135139E-01  1.063741E+00  2.688184E+01  2.689412E+01  3.473040E+01  3.474141E+01  4.418795E+01  4.766431E+01
            0.000000  0.016713  0.000000
  2.164614E-01  6.262354E-01  1.085686E+00  2.688268E+01  2.689547E+01  3.472914E+01  3.474068E+01  4.418722E+01  4.766397E+01
            0.000000  0.017050  0.000000
  2.195161E-01  6.389528E-01  1.107628E+00  2.688353E+01  2.689685E+01  3.472786E+01  3.473994E+01  4.418648E+01  4.766362E+01
            0.000000  0.017388  0.000000
  2.225915E-01  6.516661E-01  1.129565E+00  2.688441E+01  2.689825E+01  3.472655E+01  3.473919E+01  4.418572E+01  4.766326E+01
            0.000000  0.017726  0.000000
  2.256871E-01  6.643753E-01  1.151499E+00  2.688530E+01  2.689969E+01  3.472522E+01  3.473842E+01  4.418495E+01  4.766290E+01
            0.000000  0.018063  0.000000
  2.288021E-01  6.770806E-01  1.173428E+00  2.688621E+01  2.690115E+01  3.472386E+01  3.473763E+01  4.418416E+01  4.766253E+01
            0.000000  0.018401  0.000000
  2.319359E-01  6.897819E-01  1.195353E+00  2.688713E+01  2.690263E+01  3.472248E+01  3.473683E+01  4.418336E+01  4.766216E+01
            0.000000  0.018739  0.000000
  2.350881E-01  7.024794E-01  1.217273E+00  2.688808E+01  2.690415E+01  3.472107E+01  3.473602E+01  4.418254E+01  4.766178E+01
            0.000000  0.019076  0.000000
  2.382580E-01  7.151731E-01  1.239190E+00  2.688903E+01  2.690569E+01  3.471963E+01  3.473519E+01  4.418171E+01  4.766139E+01
            0.000000  0.019414  0.000000
  2.414451E-01  7.278631E-01  1.261102E+00  2.689001E+01  2.690726E+01  3.471817E+01  3.473435E+01  4.418086E+01  4.766099E+01
            0.000000  0.019751  0.000000
  2.446489E-01  7.405493E-01  1.283011E+00  2.689100E+01  2.690885E+01  3.471669E+01  3.473349E+01  4.418000E+01  4.766059E+01
            0.000000  0.020089  0.000000
  2.478689E-01  7.532318E-01  1.304914E+00  2.689201E+01  2.691048E+01  3.471517E+01  3.473261E+01  4.417912E+01  4.766018E+01
            0.000000  0.020427  0.000000
  2.511047E-01  7.659107E-01  1.326814E+00  2.689304E+01  2.691213E+01  3.471364E+01  3.473172E+01  4.417823E+01  4.765977E+01
            0.000000  0.020764  0.000000
  2.543559E-01  7.785859E-01  1.348710E+00  2.689408E+01  2.691381E+01  3.471207E+01  3.473082E+01  4.417733E+01  4.765934E+01
            0.000000  0.021102  0.000000
  2.576221E-01  7.912575E-01  1.370601E+00  2.689514E+01  2.691551E+01  3.471049E+01  3.472990E+01  4.417641E+01  4.765891E+01
            0.000000  0.021440  0.000000
  2.609029E-01  8.039254E-01  1.392487E+00  2.689622E+01  2.691724E+01  3.470887E+01  3.472897E+01  4.417548E+01  4.765848E+01
            0.000000  0.021777  0.000000
  2.641979E-01  8.165898E-01  1.414370E+00  2.689732E+01  2.691900E+01  3.470723E+01  3.472802E+01  4.417453E+01  4.765803E+01
            0.000000  0.022115  0.000000
  2.675068E-01  8.292505E-01  1.436248E+00  2.689843E+01  2.692079E+01  3.470557E+01  3.472706E+01  4.417356E+01  4.765758E+01
            0.000000  0.022453  0.000000
  2.708293E-01  8.419077E-01  1.458121E+00  2.689956E+01  2.692260E+01  3.470388E+01  3.472608E+01  4.417259E+01  4.765713E+01
            0.000000  0.022790  0.000000
  2.741651E-01  8.545613E-01  1.479990E+00  2.690070E+01  2.692445E+01  3.470216E+01  3.472508E+01  4.417159E+01  4.765666E+01
            0.000000  0.023128  0.000000
  2.775138E-01  8.672113E-01  1.501855E+00  2.690186E+01  2.692631E+01  3.470042E+01  3.472408E+01  4.417059E+01  4.765619E+01
            0.000000  0.023465  0.000000
  2.808752E-01  8.798578E-01  1.523714E+00  2.690304E+01  2.692821E+01  3.469865E+01  3.472306E+01  4.416957E+01  4.765571E+01
            0.000000  0.023803  0.000000
  2.842490E-01  8.925006E-01  1.545570E+00  2.690424E+01  2.693013E+01  3.469686E+01  3.472202E+01  4.416853E+01  4.765523E+01
            0.000000  0.024141  0.000000
  2.876350E-01  9.051399E-01  1.567420E+00  2.690545E+01  2.693208E+01  3.469504E+01  3.472097E+01  4.416748E+01  4.765474E+01
            0.000000  0.024478  0.000000
  2.910330E-01  9.177756E-01  1.589266E+00  2.690668E+01  2.693405E+01  3.469320E+01  3.471990E+01  4.416642E+01  4.765424E+01
            0.000000  0.024816  0.000000
  2.944427E-01  9.304077E-01  1.611107E+00  2.690793E+01  2.693606E+01  3.469133E+01  3.471882E+01  4.416534E+01  4.765373E+01
            0.000000  0.025154  0.000000
  2.978639E-01  9.430361E-01  1.632944E+00  2.690919E+01  2.693809E+01  3.468943E+01  3.471773E+01  4.416424E+01  4.765322E+01
            0.000000  0.025491  0.000000
  3.012964E-01  9.556610E-01  1.654775E+00  2.691047E+01  2.694014E+01  3.468751E+01  3.471662E+01  4.416313E+01  4.765270E+01
            0.000000  0.025829  0.000000
  3.047400E-01  9.682823E-01  1.676602E+00  2.691176E+01  2.694223E+01  3.468557E+01  3.471549E+01  4.416201E+01  4.765218E+01
            0.000000  0.026166  0.000000
  3.081946E-01  9.808999E-01  1.698423E+00  2.691308E+01  2.694434E+01  3.468360E+01  3.471435E+01  4.416088E+01  4.765165E+01
            0.000000  0.026504  0.000000
  3.116600E-01  9.935139E-01  1.720240E+00  2.691441E+01  2.694648E+01  3.468160E+01  3.471320E+01  4.415972E+01  4.765111E+01
            0.000000  0.026842  0.000000
  3.151360E-01  1.006124E+00  1.742051E+00  2.691575E+01  2.694864E+01  3.467958E+01  3.471203E+01  4.415856E+01  4.765056E+01
            0.000000  0.027179  0.000000
  3.186224E-01  1.018731E+00  1.763858E+00  2.691712E+01  2.695083E+01  3.467753E+01  3.471085E+01  4.415738E+01  4.765001E+01
            0.000000  0.027517  0.000000
  3.221192E-01  1.031334E+00  1.785659E+00  2.691850E+01  2.695305E+01  3.467546E+01  3.470965E+01  4.415619E+01  4.764945E+01
            0.000000  0.027855  0.000000
  3.256261E-01  1.043933E+00  1.807455E+00  2.691989E+01  2.695529E+01  3.467336E+01  3.470843E+01  4.415498E+01  4.764888E+01
            0.000000  0.028192  0.000000
  3.291431E-01  1.056529E+00  1.829246E+00  2.692131E+01  2.695757E+01  3.467124E+01  3.470721E+01  4.415375E+01  4.764831E+01
            0.000000  0.028530  0.000000
  3.326700E-01  1.069121E+00  1.851031E+00  2.692274E+01  2.695986E+01  3.466909E+01  3.470596E+01  4.415252E+01  4.764773E+01
            0.000000  0.028868  0.000000
  3.362068E-01  1.081709E+00  1.872811E+00  2.692418E+01  2.696219E+01  3.466691E+01  3.470470E+01  4.415127E+01  4.764714E+01
            0.000000  0.029205  0.000000
  3.397533E-01  1.094293E+00  1.894586E+00  2.692565E+01  2.696454E+01  3.466471E+01  3.470343E+01  4.415000E+01  4.764655E+01
            0.000000  0.029543  0.000000
  3.433093E-01  1.106874E+00  1.916355E+00  2.692713E+01  2.696692E+01  3.466249E+01  3.470214E+01  4.414872E+01  4.764595E+01
            0.000000  0.029880  0.000000
  3.468749E-01  1.119451E+00  1.938119E+00  2.692862E+01  2.696933E+01  3.466024E+01  3.470084E+01  4.414743E+01  4.764534E+01
            0.000000  0.030218  0.000000
  3.504500E-01  1.132024E+00  1.959877E+00  2.693014E+01  2.697176E+01  3.465796E+01  3.469952E+01  4.414612E+01  4.764473E+01
            0.000000  0.030556  0.000000
  3.540343E-01  1.144593E+00  1.981629E+00  2.693167E+01  2.697422E+01  3.465566E+01  3.469819E+01  4.414480E+01  4.764411E+01
            0.000000  0.030893  0.000000
  3.576280E-01  1.157158E+00  2.003375E+00  2.693321E+01  2.697670E+01  3.465333E+01  3.469685E+01  4.414346E+01  4.764348E+01
            0.000000  0.031231  0.000000
  3.612308E-01  1.169720E+00  2.025116E+00  2.693478E+01  2.697921E+01  3.465098E+01  3.469549E+01  4.414211E+01  4.764285E+01
            0.000000  0.031569  0.000000
  3.648428E-01  1.182277E+00  2.046851E+00  2.693636E+01  2.698175E+01  3.464860E+01  3.469411E+01  4.414075E+01  4.764221E+01
            0.000000  0.031906  0.000000
  3.684638E-01  1.194831E+00  2.068580E+00  2.693795E+01  2.698431E+01  3.464620E+01  3.469272E+01  4.413937E+01  4.764156E+01
            0.000000  0.032244  0.000000
  3.720938E-01  1.207381E+00  2.090303E+00  2.693956E+01  2.698691E+01  3.464377E+01  3.469131E+01  4.413797E+01  4.764091E+01
            0.000000  0.032581  0.000000
  3.757328E-01  1.219927E+00  2.112021E+00  2.694119E+01  2.698952E+01  3.464131E+01  3.468989E+01  4.413657E+01  4.764025E+01
            0.000000  0.032919  0.000000
  3.793806E-01  1.232469E+00  2.133732E+00  2.694284E+01  2.699217E+01  3.463883E+01  3.468846E+01  4.413515E+01  4.763958E+01
            0.000000  0.033257  0.000000
  3.830373E-01  1.245007E+00  2.155436E+00  2.694450E+01  2.699484E+01  3.463633E+01  3.468701E+01  4.413371E+01  4.763891E+01
            0.000000  0.033594  0.000000
  3.867028E-01  1.257541E+00  2.177135E+00  2.694618E+01  2.699754E+01  3.463380E+01  3.468555E+01  4.413226E+01  4.763823E+01
            0.000000  0.033932  0.000000
  3.903770E-01  1.270071E+00  2.198827E+00  2.694787E+01  2.700026E+01  3.463124E+01  3.468407E+01  4.413080E+01  4.763754E+01
            0.000000  0.034270  0.000000
  3.940600E-01  1.282596E+00  2.220514E+00  2.694958E+01  2.700301E+01  3.462866E+01  3.468258E+01  4.412932E+01  4.763685E+01
            0.000000  0.034607  0.000000
  3.977517E-01  1.295118E+00  2.242193E+00  2.695131E+01  2.700578E+01  3.462605E+01  3.468107E+01  4.412783E+01  4.763614E+01
            0.000000  0.034945  0.000000
  4.014520E-01  1.307636E+00  2.263866E+00  2.695305E+01  2.700859E+01  3.462342E+01  3.467955E+01  4.412633E+01  4.763544E+01
            0.000000  0.035283  0.000000
  4.051610E-01  1.320150E+00  2.285533E+00  2.695482E+01  2.701141E+01  3.462076E+01  3.467801E+01  4.412481E+01  4.763472E+01
            0.000000  0.035620  0.000000
  4.088785E-01  1.332659E+00  2.307193E+00  2.695659E+01  2.701427E+01  3.461808E+01  3.467646E+01  4.412327E+01  4.763400E+01
            0.000000  0.035958  0.000000
  4.126047E-01  1.345165E+00  2.328847E+00  2.695838E+01  2.701715E+01  3.461537E+01  3.467489E+01  4.412173E+01  4.763328E+01
            0.000000  0.036295  0.000000
  4.163394E-01  1.357666E+00  2.350494E+00  2.696019E+01  2.702006E+01  3.461264E+01  3.467331E+01  4.412017E+01  4.763254E+01
            0.000000  0.036633  0.000000
  4.200826E-01  1.370163E+00  2.372134E+00  2.696202E+01  2.702299E+01  3.460988E+01  3.467172E+01  4.411859E+01  4.763180E+01
            0.000000  0.036971  0.000000
  4.238344E-01  1.382656E+00  2.393767E+00  2.696386E+01  2.702595E+01  3.460710E+01  3.467011E+01  4.411700E+01  4.763106E+01
            0.000000  0.037308  0.000000
  4.275947E-01  1.395145E+00  2.415393E+00  2.696572E+01  2.702894E+01  3.460429E+01  3.466848E+01  4.411540E+01  4.763030E+01
            0.000000  0.037646  0.000000
  4.313635E-01  1.407630E+00  2.437012E+00  2.696759E+01  2.703195E+01  3.460145E+01  3.466684E+01  4.411379E+01  4.762954E+01
            0.000000  0.037984  0.000000
  4.351408E-01  1.420110E+00  2.458625E+00  2.696949E+01  2.703499E+01  3.459859E+01  3.466519E+01  4.411216E+01  4.762877E+01
            0.000000  0.038321  0.000000
  4.389266E-01  1.432586E+00  2.480230E+00  2.697139E+01  2.703805E+01  3.459570E+01  3.466352E+01  4.411051E+01  4.762800E+01


==> anc/fig08/bands.dat <==
 &plot nbnd=   1, nks=   133 /
           -0.833333  0.000000  0.000000
    0.348
           -0.828283  0.000000  0.000000
    0.330
           -0.823232  0.000000  0.000000
    0.312
           -0.818182  0.000000  0.000000
    0.293
           -0.813131  0.000000  0.000000
    0.274
           -0.808081  0.000000  0.000000
    0.255
           -0.803030  0.000000  0.000000
    0.236
           -0.797980  0.000000  0.000000
    0.217
           -0.792929  0.000000  0.000000
    0.198
           -0.787879  0.000000  0.000000
    0.179
           -0.782828  0.000000  0.000000
    0.161
           -0.777778  0.000000  0.000000
    0.143
           -0.772727  0.000000  0.000000
    0.125
           -0.767677  0.000000  0.000000
    0.108
           -0.762626  0.000000  0.000000
    0.091
           -0.757576  0.000000  0.000000
    0.074
           -0.752525  0.000000  0.000000
    0.058
           -0.747475  0.000000  0.000000
    0.043
           -0.742424  0.000000  0.000000
    0.028
           -0.737374  0.000000  0.000000
    0.014
           -0.732323  0.000000  0.000000
   -0.000
           -0.727273  0.000000  0.000000
   -0.013
           -0.722222  0.000000  0.000000
   -0.026
           -0.717172  0.000000  0.000000
   -0.038
           -0.712121  0.000000  0.000000
   -0.049
           -0.707071  0.000000  0.000000
   -0.059
           -0.702020  0.000000  0.000000
   -0.069
           -0.696970  0.000000  0.000000
   -0.077
           -0.691919  0.000000  0.000000
   -0.085
           -0.686869  0.000000  0.000000
   -0.091
           -0.681818  0.000000  0.000000
   -0.097
           -0.676768  0.000000  0.000000
   -0.100
           -0.671717  0.000000  0.000000
   -0.103
           -0.666667  0.000000  0.000000
   -0.104
           -0.661616  0.000000  0.000000
   -0.103
           -0.656566  0.000000  0.000000
   -0.101
           -0.651515  0.000000  0.000000
   -0.096
           -0.646465  0.000000  0.000000
   -0.090
           -0.641414  0.000000  0.000000
   -0.083
           -0.636364  0.000000  0.000000
   -0.073
           -0.631313  0.000000  0.000000
   -0.062
           -0.626263  0.000000  0.000000
   -0.049
           -0.621212  0.000000  0.000000
   -0.034
           -0.616162  0.000000  0.000000
   -0.018
           -0.611111  0.000000  0.000000
   -0.001
           -0.606061  0.000000  0.000000
    0.018
           -0.601010  0.000000  0.000000
    0.037
           -0.595960  0.000000  0.000000
    0.057
           -0.590909  0.000000  0.000000
    0.078
           -0.585859  0.000000  0.000000
    0.098
           -0.580808  0.000000  0.000000
    0.119
           -0.575758  0.000000  0.000000
    0.140
           -0.570707  0.000000  0.000000
    0.161
           -0.565657  0.000000  0.000000
    0.181
           -0.560606  0.000000  0.000000
    0.200
           -0.555556  0.000000  0.000000
    0.219
           -0.550505  0.000000  0.000000
    0.237
           -0.545455  0.000000  0.000000
    0.254
           -0.540404  0.000000  0.000000
    0.270
           -0.535354  0.000000  0.000000
    0.285
           -0.530303  0.000000  0.000000
    0.299
           -0.525253  0.000000  0.000000
    0.311
           -0.520202  0.000000  0.000000
    0.322
           -0.515152  0.000000  0.000000
    0.332
           -0.510101  0.000000  0.000000
    0.340
           -0.505051  0.000000  0.000000
    0.347
           -0.500000  0.000000  0.000000
    0.352
           -0.494949  0.000000  0.000000
    0.356
           -0.489899  0.000000  0.000000
    0.358
           -0.484848  0.000000  0.000000
    0.358
           -0.479798  0.000000  0.000000
    0.357
           -0.474747  0.000000  0.000000
    0.354
           -0.469697  0.000000  0.000000
    0.348
           -0.464646  0.000000  0.000000
    0.341
           -0.459596  0.000000  0.000000
    0.332
           -0.454545  0.000000  0.000000
    0.322
           -0.449495  0.000000  0.000000
    0.310
           -0.444444  0.000000  0.000000
    0.296
           -0.439394  0.000000  0.000000
    0.282
           -0.434343  0.000000  0.000000
    0.267
           -0.429293  0.000000  0.000000
    0.251
           -0.424242  0.000000  0.000000
    0.235
           -0.419192  0.000000  0.000000
    0.219
           -0.414141  0.000000  0.000000
    0.203
           -0.409091  0.000000  0.000000
    0.187
           -0.404040  0.000000  0.000000
    0.172
           -0.398990  0.000000  0.000000
    0.158
           -0.393939  0.000000  0.000000
    0.144
           -0.388889  0.000000  0.000000
    0.132
           -0.383838  0.000000  0.000000
    0.120
           -0.378788  0.000000  0.000000
    0.110
           -0.373737  0.000000  0.000000
    0.101
           -0.368687  0.000000  0.000000
    0.093
           -0.363636  0.000000  0.000000
    0.087
           -0.358586  0.000000  0.000000
    0.081
           -0.353535  0.000000  0.000000
    0.077
           -0.348485  0.000000  0.000000
    0.075
           -0.343434  0.000000  0.000000
    0.073
           -0.338384  0.000000  0.000000
    0.073
           -0.333333  0.000000  0.000000
    0.074
           -0.328283  0.000000  0.000000
    0.076
           -0.323232  0.000000  0.000000
    0.079
           -0.318182  0.000000  0.000000
    0.084
           -0.313131  0.000000  0.000000
    0.089
           -0.308081  0.000000  0.000000
    0.095
           -0.303030  0.000000  0.000000
    0.102
           -0.297980  0.000000  0.000000
    0.109
           -0.292929  0.000000  0.000000
    0.118
           -0.287879  0.000000  0.000000
    0.127
           -0.282828  0.000000  0.000000
    0.136
           -0.277778  0.000000  0.000000
    0.147
           -0.272727  0.000000  0.000000
    0.157
           -0.267677  0.000000  0.000000
    0.169
           -0.262626  0.000000  0.000000
    0.180
           -0.257576  0.000000  0.000000
    0.193
           -0.252525  0.000000  0.000000
    0.206
           -0.247475  0.000000  0.000000
    0.219
           -0.242424  0.000000  0.000000
    0.233
           -0.237374  0.000000  0.000000
    0.247
           -0.232323  0.000000  0.000000
    0.263
           -0.227273  0.000000  0.000000
    0.278
           -0.222222  0.000000  0.000000
    0.295
           -0.217172  0.000000  0.000000
    0.312
           -0.212121  0.000000  0.000000
    0.330
           -0.207071  0.000000  0.000000
    0.349
           -0.202020  0.000000  0.000000
    0.368
           -0.196970  0.000000  0.000000
    0.388
           -0.191919  0.000000  0.000000
    0.409
           -0.186869  0.000000  0.000000
    0.431
           -0.181818  0.000000  0.000000
    0.453
           -0.176768  0.000000  0.000000
    0.476
           -0.171717  0.000000  0.000000
    0.499
           -0.166667  0.000000  0.000000
    0.523


==> anc/fig08/coupling0.dat <==
 &plot nbnd=   1, nks=   133 /
           -0.833333  0.000000  0.000000
 0.008614
           -0.828283  0.000000  0.000000
 0.009467
           -0.823232  0.000000  0.000000
 0.010298
           -0.818182  0.000000  0.000000
 0.011107
           -0.813131  0.000000  0.000000
 0.011897
           -0.808081  0.000000  0.000000
 0.012667
           -0.803030  0.000000  0.000000
 0.013420
           -0.797980  0.000000  0.000000
 0.014156
           -0.792929  0.000000  0.000000
 0.014875
           -0.787879  0.000000  0.000000
 0.015579
           -0.782828  0.000000  0.000000
 0.016266
           -0.777778  0.000000  0.000000
 0.016937
           -0.772727  0.000000  0.000000
 0.017591
           -0.767677  0.000000  0.000000
 0.018226
           -0.762626  0.000000  0.000000
 0.018841
           -0.757576  0.000000  0.000000
 0.019434
           -0.752525  0.000000  0.000000
 0.020004
           -0.747475  0.000000  0.000000
 0.020546
           -0.742424  0.000000  0.000000
 0.021061
           -0.737374  0.000000  0.000000
 0.021545
           -0.732323  0.000000  0.000000
 0.021996
           -0.727273  0.000000  0.000000
 0.022415
           -0.722222  0.000000  0.000000
 0.022798
           -0.717172  0.000000  0.000000
 0.023148
           -0.712121  0.000000  0.000000
 0.023463
           -0.707071  0.000000  0.000000
 0.023746
           -0.702020  0.000000  0.000000
 0.023997
           -0.696970  0.000000  0.000000
 0.024219
           -0.691919  0.000000  0.000000
 0.024414
           -0.686869  0.000000  0.000000
 0.024586
           -0.681818  0.000000  0.000000
 0.024738
           -0.676768  0.000000  0.000000
 0.024872
           -0.671717  0.000000  0.000000
 0.024992
           -0.666667  0.000000  0.000000
 0.025102
           -0.661616  0.000000  0.000000
 0.025205
           -0.656566  0.000000  0.000000
 0.025303
           -0.651515  0.000000  0.000000
 0.025400
           -0.646465  0.000000  0.000000
 0.025499
           -0.641414  0.000000  0.000000
 0.025603
           -0.636364  0.000000  0.000000
 0.025715
           -0.631313  0.000000  0.000000
 0.025836
           -0.626263  0.000000  0.000000
 0.025969
           -0.621212  0.000000  0.000000
 0.026115
           -0.616162  0.000000  0.000000
 0.026277
           -0.611111  0.000000  0.000000
 0.026454
           -0.606061  0.000000  0.000000
 0.026648
           -0.601010  0.000000  0.000000
 0.026858
           -0.595960  0.000000  0.000000
 0.027084
           -0.590909  0.000000  0.000000
 0.027324
           -0.585859  0.000000  0.000000
 0.027575
           -0.580808  0.000000  0.000000
 0.027834
           -0.575758  0.000000  0.000000
 0.028098
           -0.570707  0.000000  0.000000
 0.028360
           -0.565657  0.000000  0.000000
 0.028615
           -0.560606  0.000000  0.000000
 0.028856
           -0.555556  0.000000  0.000000
 0.029076
           -0.550505  0.000000  0.000000
 0.029269
           -0.545455  0.000000  0.000000
 0.029429
           -0.540404  0.000000  0.000000
 0.029554
           -0.535354  0.000000  0.000000
 0.029644
           -0.530303  0.000000  0.000000
 0.029700
           -0.525253  0.000000  0.000000
 0.029729
           -0.520202  0.000000  0.000000
 0.029738
           -0.515152  0.000000  0.000000
 0.029735
           -0.510101  0.000000  0.000000
 0.029726
           -0.505051  0.000000  0.000000
 0.029718
           -0.500000  0.000000  0.000000
 0.029715
           -0.494949  0.000000  0.000000
 0.029718
           -0.489899  0.000000  0.000000
 0.029726
           -0.484848  0.000000  0.000000
 0.029735
           -0.479798  0.000000  0.000000
 0.029738
           -0.474747  0.000000  0.000000
 0.029729
           -0.469697  0.000000  0.000000
 0.029700
           -0.464646  0.000000  0.000000
 0.029644
           -0.459596  0.000000  0.000000
 0.029554
           -0.454545  0.000000  0.000000
 0.029429
           -0.449495  0.000000  0.000000
 0.029269
           -0.444444  0.000000  0.000000
 0.029076
           -0.439394  0.000000  0.000000
 0.028856
           -0.434343  0.000000  0.000000
 0.028615
           -0.429293  0.000000  0.000000
 0.028360
           -0.424242  0.000000  0.000000
 0.028098
           -0.419192  0.000000  0.000000
 0.027834
           -0.414141  0.000000  0.000000
 0.027575
           -0.409091  0.000000  0.000000
 0.027324
           -0.404040  0.000000  0.000000
 0.027084
           -0.398990  0.000000  0.000000
 0.026858
           -0.393939  0.000000  0.000000
 0.026648
           -0.388889  0.000000  0.000000
 0.026454
           -0.383838  0.000000  0.000000
 0.026277
           -0.378788  0.000000  0.000000
 0.026115
           -0.373737  0.000000  0.000000
 0.025969
           -0.368687  0.000000  0.000000
 0.025836
           -0.363636  0.000000  0.000000
 0.025715
           -0.358586  0.000000  0.000000
 0.025603
           -0.353535  0.000000  0.000000
 0.025499
           -0.348485  0.000000  0.000000
 0.025400
           -0.343434  0.000000  0.000000
 0.025303
           -0.338384  0.000000  0.000000
 0.025205
           -0.333333  0.000000  0.000000
 0.025102
           -0.328283  0.000000  0.000000
 0.024992
           -0.323232  0.000000  0.000000
 0.024872
           -0.318182  0.000000  0.000000
 0.024738
           -0.313131  0.000000  0.000000
 0.024586
           -0.308081  0.000000  0.000000
 0.024414
           -0.303030  0.000000  0.000000
 0.024219
           -0.297980  0.000000  0.000000
 0.023997
           -0.292929  0.000000  0.000000
 0.023746
           -0.287879  0.000000  0.000000
 0.023463
           -0.282828  0.000000  0.000000
 0.023148
           -0.277778  0.000000  0.000000
 0.022798
           -0.272727  0.000000  0.000000
 0.022415
           -0.267677  0.000000  0.000000
 0.021996
           -0.262626  0.000000  0.000000
 0.021545
           -0.257576  0.000000  0.000000
 0.021061
           -0.252525  0.000000  0.000000
 0.020546
           -0.247475  0.000000  0.000000
 0.020004
           -0.242424  0.000000  0.000000
 0.019434
           -0.237374  0.000000  0.000000
 0.018841
           -0.232323  0.000000  0.000000
 0.018226
           -0.227273  0.000000  0.000000
 0.017591
           -0.222222  0.000000  0.000000
 0.016937
           -0.217172  0.000000  0.000000
 0.016266
           -0.212121  0.000000  0.000000
 0.015579
           -0.207071  0.000000  0.000000
 0.014875
           -0.202020  0.000000  0.000000
 0.014156
           -0.196970  0.000000  0.000000
 0.013420
           -0.191919  0.000000  0.000000
 0.012667
           -0.186869  0.000000  0.000000
 0.011897
           -0.181818  0.000000  0.000000
 0.011107
           -0.176768  0.000000  0.000000
 0.010298
           -0.171717  0.000000  0.000000
 0.009467
           -0.166667  0.000000  0.000000
 0.008614


==> anc/fig08/couplingp.dat <==
 &plot nbnd=   1, nks=   133 /
           -0.833333  0.000000  0.000000
 0.007335
           -0.828283  0.000000  0.000000
 0.008213
           -0.823232  0.000000  0.000000
 0.009068
           -0.818182  0.000000  0.000000
 0.009902
           -0.813131  0.000000  0.000000
 0.010715
           -0.808081  0.000000  0.000000
 0.011510
           -0.803030  0.000000  0.000000
 0.012287
           -0.797980  0.000000  0.000000
 0.013048
           -0.792929  0.000000  0.000000
 0.013793
           -0.787879  0.000000  0.000000
 0.014524
           -0.782828  0.000000  0.000000
 0.015239
           -0.777778  0.000000  0.000000
 0.015940
           -0.772727  0.000000  0.000000
 0.016624
           -0.767677  0.000000  0.000000
 0.017292
           -0.762626  0.000000  0.000000
 0.017942
           -0.757576  0.000000  0.000000
 0.018572
           -0.752525  0.000000  0.000000
 0.019180
           -0.747475  0.000000  0.000000
 0.019764
           -0.742424  0.000000  0.000000
 0.020322
           -0.737374  0.000000  0.000000
 0.020851
           -0.732323  0.000000  0.000000
 0.021351
           -0.727273  0.000000  0.000000
 0.021820
           -0.722222  0.000000  0.000000
 0.022256
           -0.717172  0.000000  0.000000
 0.022660
           -0.712121  0.000000  0.000000
 0.023031
           -0.707071  0.000000  0.000000
 0.023371
           -0.702020  0.000000  0.000000
 0.023681
           -0.696970  0.000000  0.000000
 0.023963
           -0.691919  0.000000  0.000000
 0.024219
           -0.686869  0.000000  0.000000
 0.024452
           -0.681818  0.000000  0.000000
 0.024665
           -0.676768  0.000000  0.000000
 0.024860
           -0.671717  0.000000  0.000000
 0.025041
           -0.666667  0.000000  0.000000
 0.025211
           -0.661616  0.000000  0.000000
 0.025373
           -0.656566  0.000000  0.000000
 0.025529
           -0.651515  0.000000  0.000000
 0.025682
           -0.646465  0.000000  0.000000
 0.025835
           -0.641414  0.000000  0.000000
 0.025991
           -0.636364  0.000000  0.000000
 0.026151
           -0.631313  0.000000  0.000000
 0.026317
           -0.626263  0.000000  0.000000
 0.026492
           -0.621212  0.000000  0.000000
 0.026675
           -0.616162  0.000000  0.000000
 0.026869
           -0.611111  0.000000  0.000000
 0.027074
           -0.606061  0.000000  0.000000
 0.027289
           -0.601010  0.000000  0.000000
 0.027514
           -0.595960  0.000000  0.000000
 0.027748
           -0.590909  0.000000  0.000000
 0.027989
           -0.585859  0.000000  0.000000
 0.028234
           -0.580808  0.000000  0.000000
 0.028479
           -0.575758  0.000000  0.000000
 0.028721
           -0.570707  0.000000  0.000000
 0.028953
           -0.565657  0.000000  0.000000
 0.029170
           -0.560606  0.000000  0.000000
 0.029365
           -0.555556  0.000000  0.000000
 0.029533
           -0.550505  0.000000  0.000000
 0.029668
           -0.545455  0.000000  0.000000
 0.029766
           -0.540404  0.000000  0.000000
 0.029828
           -0.535354  0.000000  0.000000
 0.029855
           -0.530303  0.000000  0.000000
 0.029851
           -0.525253  0.000000  0.000000
 0.029826
           -0.520202  0.000000  0.000000
 0.029787
           -0.515152  0.000000  0.000000
 0.029745
           -0.510101  0.000000  0.000000
 0.029707
           -0.505051  0.000000  0.000000
 0.029682
           -0.500000  0.000000  0.000000
 0.029673
           -0.494949  0.000000  0.000000
 0.029682
           -0.489899  0.000000  0.000000
 0.029707
           -0.484848  0.000000  0.000000
 0.029745
           -0.479798  0.000000  0.000000
 0.029787
           -0.474747  0.000000  0.000000
 0.029826
           -0.469697  0.000000  0.000000
 0.029851
           -0.464646  0.000000  0.000000
 0.029855
           -0.459596  0.000000  0.000000
 0.029828
           -0.454545  0.000000  0.000000
 0.029766
           -0.449495  0.000000  0.000000
 0.029668
           -0.444444  0.000000  0.000000
 0.029533
           -0.439394  0.000000  0.000000
 0.029365
           -0.434343  0.000000  0.000000
 0.029170
           -0.429293  0.000000  0.000000
 0.028953
           -0.424242  0.000000  0.000000
 0.028721
           -0.419192  0.000000  0.000000
 0.028479
           -0.414141  0.000000  0.000000
 0.028234
           -0.409091  0.000000  0.000000
 0.027989
           -0.404040  0.000000  0.000000
 0.027748
           -0.398990  0.000000  0.000000
 0.027514
           -0.393939  0.000000  0.000000
 0.027289
           -0.388889  0.000000  0.000000
 0.027074
           -0.383838  0.000000  0.000000
 0.026869
           -0.378788  0.000000  0.000000
 0.026675
           -0.373737  0.000000  0.000000
 0.026492
           -0.368687  0.000000  0.000000
 0.026317
           -0.363636  0.000000  0.000000
 0.026151
           -0.358586  0.000000  0.000000
 0.025991
           -0.353535  0.000000  0.000000
 0.025835
           -0.348485  0.000000  0.000000
 0.025682
           -0.343434  0.000000  0.000000
 0.025529
           -0.338384  0.000000  0.000000
 0.025373
           -0.333333  0.000000  0.000000
 0.025211
           -0.328283  0.000000  0.000000
 0.025041
           -0.323232  0.000000  0.000000
 0.024860
           -0.318182  0.000000  0.000000
 0.024665
           -0.313131  0.000000  0.000000
 0.024452
           -0.308081  0.000000  0.000000
 0.024219
           -0.303030  0.000000  0.000000
 0.023963
           -0.297980  0.000000  0.000000
 0.023681
           -0.292929  0.000000  0.000000
 0.023371
           -0.287879  0.000000  0.000000
 0.023031
           -0.282828  0.000000  0.000000
 0.022660
           -0.277778  0.000000  0.000000
 0.022256
           -0.272727  0.000000  0.000000
 0.021820
           -0.267677  0.000000  0.000000
 0.021351
           -0.262626  0.000000  0.000000
 0.020851
           -0.257576  0.000000  0.000000
 0.020322
           -0.252525  0.000000  0.000000
 0.019764
           -0.247475  0.000000  0.000000
 0.019180
           -0.242424  0.000000  0.000000
 0.018572
           -0.237374  0.000000  0.000000
 0.017942
           -0.232323  0.000000  0.000000
 0.017292
           -0.227273  0.000000  0.000000
 0.016624
           -0.222222  0.000000  0.000000
 0.015940
           -0.217172  0.000000  0.000000
 0.015239
           -0.212121  0.000000  0.000000
 0.014524
           -0.207071  0.000000  0.000000
 0.013793
           -0.202020  0.000000  0.000000
 0.013048
           -0.196970  0.000000  0.000000
 0.012287
           -0.191919  0.000000  0.000000
 0.011510
           -0.186869  0.000000  0.000000
 0.010715
           -0.181818  0.000000  0.000000
 0.009902
           -0.176768  0.000000  0.000000
 0.009068
           -0.171717  0.000000  0.000000
 0.008213
           -0.166667  0.000000  0.000000
 0.007335


==> anc/fig08/fig08.py <==
#!/usr/bin/env python3

import elphmod
import numpy as np
import storylines

comm = elphmod.MPI.comm

Margin = 0.96
margin = 0.12

orange = storylines.Color(241, 163, 64)
mauve = storylines.Color(153, 142, 195)
darkorange = storylines.Color(230, 97, 1)
darkmauve = storylines.Color(94, 60, 153)

K = np.array([-2.0 / 3.0, 1.0 / 3.0, 0.0])

k, x, corners = elphmod.bravais.path([n * K / 4 for n in [5, 4, 2, 1]],
    ibrav=4, N=198)

#a = elphmod.bravais.primitives(ibrav=4)
#b = elphmod.bravais.reciprocals(*a)
#k_cart = elphmod.bravais.crystal_to_cartesian(k / (2 * np.pi), *b)
#
#el = elphmod.el.Model('MoS2')
#
#e, order = elphmod.dispersion.dispersion(el.H, k, order=True)
#e -= elphmod.el.read_Fermi_level('scf.out')
#
#elphmod.el.write_bands('bands.dat', k_cart, e[:, 1:2].T)
#
#ph = elphmod.ph.Model('dyn', apply_asr_simple=True)
#
#w2, u = np.linalg.eigh(ph.D(0, np.pi, 0))
#
#for infile, outfile in [
#        ('MoS2.epmatwp', 'coupling0.dat'),
#        ('MoS2.epmatwpc', 'couplingp.dat')]:
#
#    elph = elphmod.elph.Model(infile, 'MoS2.wigner', el, ph)
#
#    g = [abs(np.einsum('xmn,xv->vmn', elph.g(0, np.pi, 0, k1, k2, k3,
#        elbnd=True), u)[1, 1, 1]) for k1, k2, k3 in k]
#
#    g = np.array(g) * elphmod.misc.Ry ** 1.5
#
#    elphmod.el.write_bands(outfile, k_cart, g[np.newaxis], fmt='%8.6f')

ke, xe, (e,) = elphmod.el.read_bands('bands.dat')

k0, x0, (g0,) = elphmod.el.read_bands('coupling0.dat')
kp, xp, (gp,) = elphmod.el.read_bands('couplingp.dat')

for l, (label, ylabel, ymin, ymax, ystep) in enumerate([
        ('a', r'Electron energy (eV)',
            -0.17, 0.37, 0.1),
        ('c', r'El.-ph.\@ coupling (eV\textsuperscript{3/2})',
            0.0, 0.033, 0.01)]):

    if comm.rank != 0:
        continue

    plot = storylines.Plot(
        style='APS',
        preamble=r'\usepackage{mathtools, nicefrac}',

        label=label,

        margin=margin,
        left=Margin,
        bottom=Margin / 2,

        ymin=ymin,
        ymax=ymax,
        ystep=ystep,

        xticks=list(zip(x[corners], [
            r'$\mathllap{\smash{\nicefrac 5 4}}\,\mathrm K$',
            r'$\mathrm K$',
            r'$\mathllap{\smash{\nicefrac 1 2}\,\mathrm K = {}} \mathrm Q$',
            r'$\mathllap{\smash{\nicefrac 1 4}}\,\mathrm K$',
            ])),

        ylabel=ylabel,

        lpos=(x[-1] / 2, 0.01),
        )

    plot.width = (2 * Margin + 2 * margin - plot.single) / 2
    plot.height = (Margin / 2 + 3 * margin - plot.single) / 2

    if l == 0:
        plot.bottom = margin
        plot.xlabels = False

        plot.line(y=0.0, color='lightgray')

        plot.line(xe[::-1], e, color='gray', densely_dashed=True, cut=True)
        plot.fatband(xe, e, thickness=0.05, fill=mauve, protrusion=1, cut=True)
        plot.fatband(xe, e, thickness=0.05, fill=darkmauve,
            cut=(None, None, None, 0))

        c = (x[corners[2]] + x[corners[1]]) / 2
        d = (x[corners[2]] - x[corners[1]]) / 2 * 0.85

        plot.code(r'\draw[<->, thick] '
            r'(<x=%g>, <y=-0.1>) '
            r'to node[below, align=center] '
            r'{$\mathbf k\!\leftrightarrow\!\mathbf k\!+\!\mathrm M$} '
            r'(<x=%g>, <y=-0.1>);' % (c - d, c + d))
    else:
        for y, label, color in (g0, 'DFPT', orange), (gp, 'cDFPT', darkorange):
            plot.fatband(x0, y, thickness=0.03, fill=color, protrusion=1,
                cut=True)

            plot.line(label=label, color=color, line_width='0.3mm')

        plot.ltop = r'$\mathbf q = \mathrm M$'

    plot.save('fig08%s.pdf' % plot.label)

q, x, corners = elphmod.bravais.path('GMKG', ibrav=4, N=198)

q0, x0, w0 = elphmod.el.read_bands('ref.freq')

w0 *= 1e3 * elphmod.misc.cmm1

qi, xi, wi = elphmod.el.read_bands('phband.freq')
qc, xc, wc = elphmod.el.read_bands('phbandc.freq')
qu, xu, wu = elphmod.el.read_bands('phbandr.freq')
qw, xw, ww = elphmod.el.read_bands('phbandcr.freq')
q1, x1, w1 = elphmod.el.read_bands('phbandr1.freq')
q2, x2, w2 = elphmod.el.read_bands('phbandcr1.freq')

if comm.rank != 0:
    raise SystemExit

for l, label in enumerate('bd'):
    plot = storylines.Plot(
        style='APS',

        label=label,

        margin=margin,
        left=Margin,
        bottom=Margin / 2,

        ymin=0,
        ymax=80,
        ystep=20,

        dtop=2 * margin,

        xticks=list(zip(x[corners], [
            r'$\Gamma$',
            r'$\mathrm M$',
            r'$\mathrm K$',
            r'$\Gamma$',
            ])),

        yformat=lambda y: '$%g\,\mathrm i$' % abs(y) if y < 0 else '$%g$' % y,

        ylabel='Phonon energy (meV)',

        lpos='rt',
        lcol=2 if l == 0 else 1,
        lwid=2.8,
        lopt='below left',
        )

    plot.width = (2 * Margin + 2 * margin - plot.single) / 2
    plot.height = (Margin / 2 + 3 * margin - plot.single) / 2

    if l == 0:
        plot.bottom = margin
        plot.xlabels = False

        style = dict(line_cap='butt', line_join='miter')

        for nu in range(len(wi)):
            plot.line(xi, wi[nu], thick=True, color=orange, **style)

        for nu in range(len(ww)):
            plot.line(xw, ww[nu], thick=True, color=mauve,
                dash_pattern='on 0.8mm off 0.8mm', **style)

        for nu in range(len(wc)):
            plot.line(xc, wc[nu], thick=False, color=mauve, **style)

        for nu in range(len(wu)):
            plot.line(xu, wu[nu], thick=False, color=orange,
                dash_pattern='on 0.5mm off 0.2mm', **style)

        plot.line(thick=True, color=orange, label='$D$', **style)
        plot.line(thick=False, color=mauve, label=r'$D^{\text p}$', **style)
        plot.line(thick=False, color=orange, dash_pattern='on 0.5mm off 0.2mm',
            label=r'$D^{\text u}$', **style)
        plot.line(thick=True, color=mauve, dash_pattern='on 0.8mm off 0.8mm',
            label=r'$D^{\text p} {+} \varPi^{\text{p0}}$', **style)
    else:
        for nu in range(len(w1)):
            plot.line(x1, w1[nu], thick=True, color=orange, cut=True,
                label=r'Via $\varPi^{\text{00}}$')

        for nu in range(len(w2)):
            plot.line(x2, w2[nu], thick=True, color=mauve, cut=True,
                label=r'Via $\varPi^{\text{p0}}$')

        for nu in range(len(w0)):
            plot.line(x0, w0[nu], cut=True,
                mark='*', mark_size='0.3pt', only_marks=True)

    plot.save('fig08%s.pdf' % plot.label)

storylines.combine('fig08.pdf', ['fig08%s' % a for a in 'abcd'], columns=2)


==> anc/fig08/phband.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
  5.688150E-02  5.688150E-02  1.202682E-01  3.408543E+01  3.408543E+01  4.550170E+01  4.604660E+01  4.604660E+01  5.439879E+01
            0.000000  0.005064  0.000000
  1.450158E-01  2.548193E-01  3.867265E-01  3.408605E+01  3.408778E+01  4.549318E+01  4.604639E+01  4.605454E+01  5.439772E+01
            0.000000  0.010129  0.000000
  2.019848E-01  5.190309E-01  7.796450E-01  3.408792E+01  3.409482E+01  4.546901E+01  4.604576E+01  4.607700E+01  5.439451E+01
            0.000000  0.015193  0.000000
  2.720124E-01  7.810279E-01  1.171053E+00  3.409102E+01  3.410654E+01  4.543239E+01  4.604472E+01  4.611080E+01  5.438915E+01
            0.000000  0.020258  0.000000
  3.478325E-01  1.042366E+00  1.561944E+00  3.409536E+01  3.412290E+01  4.538676E+01  4.604325E+01  4.615257E+01  5.438162E+01
            0.000000  0.025322  0.000000
  4.270121E-01  1.303311E+00  1.952468E+00  3.410093E+01  3.414387E+01  4.533490E+01  4.604135E+01  4.619959E+01  5.437188E+01
            0.000000  0.030387  0.000000
  5.087133E-01  1.563911E+00  2.342632E+00  3.410773E+01  3.416938E+01  4.527880E+01  4.603902E+01  4.624997E+01  5.435990E+01
            0.000000  0.035451  0.000000
  5.927013E-01  1.824155E+00  2.732404E+00  3.411573E+01  3.419939E+01  4.521983E+01  4.603624E+01  4.630245E+01  5.434564E+01
            0.000000  0.040516  0.000000
  6.790100E-01  2.084003E+00  3.121735E+00  3.412494E+01  3.423380E+01  4.515896E+01  4.603301E+01  4.635618E+01  5.432905E+01
            0.000000  0.045580  0.000000
  7.678118E-01  2.343401E+00  3.510564E+00  3.413534E+01  3.427254E+01  4.509685E+01  4.602931E+01  4.641062E+01  5.431008E+01
            0.000000  0.050645  0.000000
  8.593595E-01  2.602283E+00  3.898826E+00  3.414691E+01  3.431551E+01  4.503402E+01  4.602513E+01  4.646538E+01  5.428865E+01
            0.000000  0.055709  0.000000
  9.539557E-01  2.860579E+00  4.286448E+00  3.415964E+01  3.436260E+01  4.497082E+01  4.602045E+01  4.652023E+01  5.426472E+01
            0.000000  0.060774  0.000000
  1.051934E+00  3.118208E+00  4.673353E+00  3.417351E+01  3.441369E+01  4.490756E+01  4.601524E+01  4.657500E+01  5.423821E+01
            0.000000  0.065838  0.000000
  1.153645E+00  3.375087E+00  5.059457E+00  3.418850E+01  3.446867E+01  4.484443E+01  4.600950E+01  4.662958E+01  5.420906E+01
            0.000000  0.070903  0.000000
  1.259448E+00  3.631125E+00  5.444672E+00  3.420459E+01  3.452740E+01  4.478163E+01  4.600319E+01  4.668391E+01  5.417720E+01
            0.000000  0.075967  0.000000
  1.369697E+00  3.886229E+00  5.828903E+00  3.422176E+01  3.458974E+01  4.471926E+01  4.599628E+01  4.673794E+01  5.414255E+01
            0.000000  0.081032  0.000000
  1.484738E+00  4.140300E+00  6.212049E+00  3.423998E+01  3.465555E+01  4.465742E+01  4.598874E+01  4.679164E+01  5.410506E+01
            0.000000  0.086096  0.000000
  1.604897E+00  4.393238E+00  6.593999E+00  3.425923E+01  3.472468E+01  4.459617E+01  4.598055E+01  4.684500E+01  5.406465E+01
            0.000000  0.091161  0.000000
  1.730475E+00  4.644941E+00  6.974641E+00  3.427948E+01  3.479697E+01  4.453554E+01  4.597166E+01  4.689800E+01  5.402125E+01
            0.000000  0.096225  0.000000
  1.861740E+00  4.895305E+00  7.353849E+00  3.430070E+01  3.487226E+01  4.447554E+01  4.596204E+01  4.695063E+01  5.397481E+01
            0.000000  0.101290  0.000000
  1.998928E+00  5.144228E+00  7.731495E+00  3.432287E+01  3.495039E+01  4.441614E+01  4.595165E+01  4.700287E+01  5.392527E+01
            0.000000  0.106354  0.000000
  2.142234E+00  5.391608E+00  8.107441E+00  3.434594E+01  3.503120E+01  4.435731E+01  4.594045E+01  4.705470E+01  5.387257E+01
            0.000000  0.111418  0.000000
  2.291812E+00  5.637343E+00  8.481540E+00  3.436990E+01  3.511453E+01  4.429900E+01  4.592840E+01  4.710609E+01  5.381667E+01
            0.000000  0.116483  0.000000
  2.447775E+00  5.881336E+00  8.853640E+00  3.439470E+01  3.520020E+01  4.424115E+01  4.591546E+01  4.715700E+01  5.375752E+01
            0.000000  0.121547  0.000000
  2.610192E+00  6.123492E+00  9.223581E+00  3.442032E+01  3.528807E+01  4.418367E+01  4.590159E+01  4.720739E+01  5.369507E+01
            0.000000  0.126612  0.000000
  2.779091E+00  6.363722E+00  9.591195E+00  3.444671E+01  3.537797E+01  4.412647E+01  4.588675E+01  4.725719E+01  5.362930E+01
            0.000000  0.131676  0.000000
  2.954460E+00  6.601939E+00  9.956308E+00  3.447384E+01  3.546974E+01  4.406948E+01  4.587090E+01  4.730634E+01  5.356017E+01
            0.000000  0.136741  0.000000
  3.136249E+00  6.838064E+00  1.031874E+01  3.450168E+01  3.556322E+01  4.401259E+01  4.585400E+01  4.735477E+01  5.348767E+01
            0.000000  0.141805  0.000000
  3.324371E+00  7.072021E+00  1.067831E+01  3.453019E+01  3.565828E+01  4.395572E+01  4.583603E+01  4.740238E+01  5.341178E+01
            0.000000  0.146870  0.000000
  3.518708E+00  7.303742E+00  1.103481E+01  3.455933E+01  3.575475E+01  4.389876E+01  4.581695E+01  4.744910E+01  5.333247E+01
            0.000000  0.151934  0.000000
  3.719113E+00  7.533164E+00  1.138806E+01  3.458907E+01  3.585250E+01  4.384165E+01  4.579673E+01  4.749482E+01  5.324976E+01
            0.000000  0.156999  0.000000
  3.925412E+00  7.760231E+00  1.173786E+01  3.461937E+01  3.595140E+01  4.378429E+01  4.577535E+01  4.753944E+01  5.316364E+01
            0.000000  0.162063  0.000000
  4.137409E+00  7.984892E+00  1.208399E+01  3.465019E+01  3.605131E+01  4.372663E+01  4.575279E+01  4.758287E+01  5.307411E+01
            0.000000  0.167128  0.000000
  4.354888E+00  8.207103E+00  1.242626E+01  3.468150E+01  3.615210E+01  4.366860E+01  4.572905E+01  4.762499E+01  5.298120E+01
            0.000000  0.172192  0.000000
  4.577619E+00  8.426824E+00  1.276445E+01  3.471326E+01  3.625366E+01  4.361016E+01  4.570410E+01  4.766570E+01  5.288492E+01
            0.000000  0.177257  0.000000
  4.805357E+00  8.644023E+00  1.309837E+01  3.474543E+01  3.635588E+01  4.355128E+01  4.567796E+01  4.770490E+01  5.278529E+01
            0.000000  0.182321  0.000000
  5.037849E+00  8.858672E+00  1.342778E+01  3.477799E+01  3.645863E+01  4.349194E+01  4.565062E+01  4.774250E+01  5.268235E+01
            0.000000  0.187386  0.000000
  5.274834E+00  9.070747E+00  1.375249E+01  3.481090E+01  3.656183E+01  4.343215E+01  4.562209E+01  4.777839E+01  5.257614E+01
            0.000000  0.192450  0.000000
  5.516048E+00  9.280228E+00  1.407229E+01  3.484413E+01  3.666536E+01  4.337190E+01  4.559238E+01  4.781249E+01  5.246671E+01
            0.000000  0.197515  0.000000
  5.761224E+00  9.487101E+00  1.438696E+01  3.487765E+01  3.676913E+01  4.331123E+01  4.556152E+01  4.784470E+01  5.235410E+01
            0.000000  0.202579  0.000000
  6.010095E+00  9.691354E+00  1.469630E+01  3.491143E+01  3.687304E+01  4.325018E+01  4.552953E+01  4.787496E+01  5.223838E+01
            0.000000  0.207644  0.000000
  6.262396E+00  9.892979E+00  1.500011E+01  3.494544E+01  3.697702E+01  4.318881E+01  4.549644E+01  4.790320E+01  5.211963E+01
            0.000000  0.212708  0.000000
  6.517867E+00  1.009197E+01  1.529819E+01  3.497966E+01  3.708096E+01  4.312718E+01  4.546229E+01  4.792933E+01  5.199790E+01
            0.000000  0.217772  0.000000
  6.776251E+00  1.028832E+01  1.559033E+01  3.501406E+01  3.718479E+01  4.306538E+01  4.542711E+01  4.795331E+01  5.187329E+01
            0.000000  0.222837  0.000000
  7.037296E+00  1.048203E+01  1.587635E+01  3.504862E+01  3.728841E+01  4.300350E+01  4.539095E+01  4.797509E+01  5.174590E+01
            0.000000  0.227901  0.000000
  7.300758E+00  1.067311E+01  1.615605E+01  3.508331E+01  3.739176E+01  4.294165E+01  4.535386E+01  4.799461E+01  5.161581E+01
            0.000000  0.232966  0.000000
  7.566400E+00  1.086154E+01  1.642926E+01  3.511812E+01  3.749473E+01  4.287993E+01  4.531588E+01  4.801184E+01  5.148314E+01
            0.000000  0.238030  0.000000
  7.833991E+00  1.104735E+01  1.669579E+01  3.515301E+01  3.759726E+01  4.281846E+01  4.527706E+01  4.802673E+01  5.134800E+01
            0.000000  0.243095  0.000000
  8.103310E+00  1.123051E+01  1.695546E+01  3.518799E+01  3.769925E+01  4.275739E+01  4.523747E+01  4.803926E+01  5.121052E+01
            0.000000  0.248159  0.000000
  8.374141E+00  1.141106E+01  1.720812E+01  3.522301E+01  3.780063E+01  4.269683E+01  4.519714E+01  4.804939E+01  5.107084E+01
            0.000000  0.253224  0.000000
  8.646276E+00  1.158898E+01  1.745359E+01  3.525808E+01  3.790130E+01  4.263692E+01  4.515615E+01  4.805711E+01  5.092909E+01
            0.000000  0.258288  0.000000
  8.919516E+00  1.176428E+01  1.769173E+01  3.529317E+01  3.800117E+01  4.257780E+01  4.511454E+01  4.806240E+01  5.078542E+01
            0.000000  0.263353  0.000000
  9.193665E+00  1.193697E+01  1.792238E+01  3.532826E+01  3.810016E+01  4.251961E+01  4.507237E+01  4.806524E+01  5.064000E+01
            0.000000  0.268417  0.000000
  9.468537E+00  1.210705E+01  1.814540E+01  3.536333E+01  3.819817E+01  4.246249E+01  4.502969E+01  4.806560E+01  5.049298E+01
            0.000000  0.273482  0.000000
  9.743948E+00  1.227453E+01  1.836065E+01  3.539838E+01  3.829510E+01  4.240656E+01  4.498656E+01  4.806350E+01  5.034454E+01
            0.000000  0.278546  0.000000
  1.001972E+01  1.243941E+01  1.856801E+01  3.543337E+01  3.839086E+01  4.235197E+01  4.494302E+01  4.805890E+01  5.019487E+01
            0.000000  0.283611  0.000000
  1.029568E+01  1.260169E+01  1.876736E+01  3.546831E+01  3.848533E+01  4.229885E+01  4.489913E+01  4.805182E+01  5.004414E+01
            0.000000  0.288675  0.000000
  1.057167E+01  1.276137E+01  1.895858E+01  3.550316E+01  3.857841E+01  4.224730E+01  4.485493E+01  4.804226E+01  4.989255E+01
            0.000000  0.293740  0.000000
  1.084750E+01  1.291847E+01  1.914158E+01  3.553791E+01  3.866999E+01  4.219745E+01  4.481047E+01  4.803020E+01  4.974031E+01
            0.000000  0.298804  0.000000
  1.112302E+01  1.307296E+01  1.931625E+01  3.557254E+01  3.875995E+01  4.214941E+01  4.476578E+01  4.801567E+01  4.958761E+01
            0.000000  0.303869  0.000000
  1.139808E+01  1.322486E+01  1.948251E+01  3.560703E+01  3.884818E+01  4.210326E+01  4.472091E+01  4.799866E+01  4.943467E+01
            0.000000  0.308933  0.000000
  1.167250E+01  1.337416E+01  1.964030E+01  3.564136E+01  3.893454E+01  4.205911E+01  4.467589E+01  4.797921E+01  4.928171E+01
            0.000000  0.313998  0.000000
  1.194612E+01  1.352084E+01  1.978955E+01  3.567550E+01  3.901891E+01  4.201703E+01  4.463076E+01  4.795732E+01  4.912895E+01
            0.000000  0.319062  0.000000
  1.221880E+01  1.366490E+01  1.993021E+01  3.570945E+01  3.910116E+01  4.197709E+01  4.458554E+01  4.793303E+01  4.897661E+01
            0.000000  0.324126  0.000000
  1.249037E+01  1.380632E+01  2.006224E+01  3.574317E+01  3.918115E+01  4.193935E+01  4.454027E+01  4.790636E+01  4.882493E+01
            0.000000  0.329191  0.000000
  1.276067E+01  1.394510E+01  2.018563E+01  3.577664E+01  3.925875E+01  4.190386E+01  4.449498E+01  4.787736E+01  4.867414E+01
            0.000000  0.334255  0.000000
  1.302954E+01  1.408120E+01  2.030037E+01  3.580984E+01  3.933380E+01  4.187064E+01  4.444968E+01  4.784608E+01  4.852448E+01
            0.000000  0.339320  0.000000
  1.329683E+01  1.421462E+01  2.040646E+01  3.584274E+01  3.940617E+01  4.183973E+01  4.440440E+01  4.781256E+01  4.837620E+01
            0.000000  0.344384  0.000000
  1.356237E+01  1.434532E+01  2.050392E+01  3.587532E+01  3.947570E+01  4.181113E+01  4.435918E+01  4.777688E+01  4.822953E+01
            0.000000  0.349449  0.000000
  1.382602E+01  1.447328E+01  2.059281E+01  3.590755E+01  3.954225E+01  4.178485E+01  4.431402E+01  4.773909E+01  4.808472E+01
            0.000000  0.354513  0.000000
  1.408759E+01  1.459846E+01  2.067319E+01  3.593940E+01  3.960566E+01  4.176088E+01  4.426895E+01  4.769928E+01  4.794203E+01
            0.000000  0.359578  0.000000
  1.434695E+01  1.472085E+01  2.074512E+01  3.597086E+01  3.966579E+01  4.173918E+01  4.422399E+01  4.765753E+01  4.780170E+01
            0.000000  0.364642  0.000000
  1.460392E+01  1.484040E+01  2.080872E+01  3.600189E+01  3.972247E+01  4.171974E+01  4.417917E+01  4.761394E+01  4.766399E+01
            0.000000  0.369707  0.000000
  1.485834E+01  1.495709E+01  2.086409E+01  3.603246E+01  3.977556E+01  4.170251E+01  4.413452E+01  4.752914E+01  4.756861E+01
            0.000000  0.374771  0.000000
  1.507087E+01  1.511005E+01  2.091139E+01  3.606257E+01  3.982492E+01  4.168743E+01  4.409005E+01  4.739740E+01  4.752164E+01
            0.000000  0.379836  0.000000
  1.518173E+01  1.535889E+01  2.095077E+01  3.609217E+01  3.987041E+01  4.167445E+01  4.404580E+01  4.726902E+01  4.747317E+01
            0.000000  0.384900  0.000000
  1.528961E+01  1.560469E+01  2.098241E+01  3.612125E+01  3.991188E+01  4.166350E+01  4.400179E+01  4.714424E+01  4.742330E+01
            0.000000  0.389965  0.000000
  1.539450E+01  1.584728E+01  2.100652E+01  3.614978E+01  3.994922E+01  4.165450E+01  4.395806E+01  4.702328E+01  4.737218E+01
            0.000000  0.395029  0.000000
  1.549636E+01  1.608651E+01  2.102332E+01  3.617774E+01  3.998232E+01  4.164738E+01  4.391465E+01  4.690637E+01  4.731994E+01
            0.000000  0.400094  0.000000
  1.559516E+01  1.632221E+01  2.103306E+01  3.620511E+01  4.001109E+01  4.164204E+01  4.387159E+01  4.679372E+01  4.726672E+01
            0.000000  0.405158  0.000000
  1.569088E+01  1.655421E+01  2.103601E+01  3.623186E+01  4.003545E+01  4.163839E+01  4.382892E+01  4.668552E+01  4.721267E+01
            0.000000  0.410223  0.000000
  1.578351E+01  1.678234E+01  2.103245E+01  3.625798E+01  4.005534E+01  4.163635E+01  4.378669E+01  4.658194E+01  4.715795E+01
            0.000000  0.415287  0.000000
  1.587303E+01  1.700642E+01  2.102269E+01  3.628345E+01  4.007074E+01  4.163581E+01  4.374495E+01  4.648314E+01  4.710271E+01
            0.000000  0.420352  0.000000
  1.595941E+01  1.722630E+01  2.100706E+01  3.630826E+01  4.008164E+01  4.163667E+01  4.370374E+01  4.638923E+01  4.704711E+01
            0.000000  0.425416  0.000000
  1.604267E+01  1.744180E+01  2.098591E+01  3.633238E+01  4.008809E+01  4.163885E+01  4.366311E+01  4.630033E+01  4.699130E+01
            0.000000  0.430480  0.000000
  1.612280E+01  1.765274E+01  2.095960E+01  3.635580E+01  4.009015E+01  4.164223E+01  4.362313E+01  4.621650E+01  4.693546E+01
            0.000000  0.435545  0.000000
  1.619980E+01  1.785895E+01  2.092851E+01  3.637850E+01  4.008791E+01  4.164671E+01  4.358385E+01  4.613778E+01  4.687974E+01
            0.000000  0.440609  0.000000
  1.627368E+01  1.806024E+01  2.089303E+01  3.640048E+01  4.008152E+01  4.165221E+01  4.354532E+01  4.606416E+01  4.682430E+01
            0.000000  0.445674  0.000000
  1.634445E+01  1.825645E+01  2.085359E+01  3.642173E+01  4.007115E+01  4.165861E+01  4.350760E+01  4.599562E+01  4.676931E+01
            0.000000  0.450738  0.000000
  1.641214E+01  1.844739E+01  2.081059E+01  3.644222E+01  4.005702E+01  4.166582E+01  4.347076E+01  4.593209E+01  4.671492E+01
            0.000000  0.455803  0.000000
  1.647677E+01  1.863288E+01  2.076447E+01  3.646196E+01  4.003937E+01  4.167375E+01  4.343485E+01  4.587346E+01  4.666129E+01
            0.000000  0.460867  0.000000
  1.653837E+01  1.881273E+01  2.071568E+01  3.648093E+01  4.001849E+01  4.168229E+01  4.339994E+01  4.581962E+01  4.660857E+01
            0.000000  0.465932  0.000000
  1.659697E+01  1.898677E+01  2.066465E+01  3.649912E+01  3.999469E+01  4.169136E+01  4.336609E+01  4.577040E+01  4.655690E+01
            0.000000  0.470996  0.000000
  1.665260E+01  1.915479E+01  2.061185E+01  3.651654E+01  3.996830E+01  4.170085E+01  4.333334E+01  4.572561E+01  4.650644E+01
            0.000000  0.476061  0.000000
  1.670530E+01  1.931662E+01  2.055773E+01  3.653317E+01  3.993969E+01  4.171069E+01  4.330177E+01  4.568505E+01  4.645733E+01
            0.000000  0.481125  0.000000
  1.675511E+01  1.947206E+01  2.050274E+01  3.654900E+01  3.990923E+01  4.172078E+01  4.327141E+01  4.564850E+01  4.640970E+01
            0.000000  0.486190  0.000000
  1.680207E+01  1.962094E+01  2.044734E+01  3.656404E+01  3.987731E+01  4.173103E+01  4.324233E+01  4.561571E+01  4.636367E+01
            0.000000  0.491254  0.000000
  1.684622E+01  1.976307E+01  2.039197E+01  3.657828E+01  3.984433E+01  4.174135E+01  4.321458E+01  4.558646E+01  4.631938E+01
            0.000000  0.496319  0.000000
  1.688760E+01  1.989826E+01  2.033707E+01  3.659172E+01  3.981069E+01  4.175166E+01  4.318820E+01  4.556048E+01  4.627695E+01
            0.000000  0.501383  0.000000
  1.692625E+01  2.002633E+01  2.028308E+01  3.660435E+01  3.977678E+01  4.176188E+01  4.316322E+01  4.553753E+01  4.623649E+01
            0.000000  0.506448  0.000000
  1.696222E+01  2.014711E+01  2.023040E+01  3.661617E+01  3.974300E+01  4.177190E+01  4.313971E+01  4.551736E+01  4.619811E+01
            0.000000  0.511512  0.000000
  1.699553E+01  2.017944E+01  2.026042E+01  3.662718E+01  3.970972E+01  4.178167E+01  4.311767E+01  4.549972E+01  4.616191E+01
            0.000000  0.516577  0.000000
  1.702623E+01  2.013059E+01  2.036609E+01  3.663738E+01  3.967731E+01  4.179109E+01  4.309716E+01  4.548440E+01  4.612799E+01
            0.000000  0.521641  0.000000
  1.705435E+01  2.008421E+01  2.046397E+01  3.664677E+01  3.964612E+01  4.180008E+01  4.307820E+01  4.547115E+01  4.609643E+01
            0.000000  0.526706  0.000000
  1.707993E+01  2.004065E+01  2.055389E+01  3.665534E+01  3.961648E+01  4.180858E+01  4.306081E+01  4.545979E+01  4.606733E+01
            0.000000  0.531770  0.000000
  1.710298E+01  2.000022E+01  2.063573E+01  3.666309E+01  3.958870E+01  4.181652E+01  4.304503E+01  4.545010E+01  4.604075E+01
            0.000000  0.536834  0.000000
  1.712353E+01  1.996323E+01  2.070933E+01  3.667003E+01  3.956306E+01  4.182381E+01  4.303085E+01  4.544193E+01  4.601678E+01
            0.000000  0.541899  0.000000
  1.714162E+01  1.992993E+01  2.077459E+01  3.667616E+01  3.953981E+01  4.183041E+01  4.301831E+01  4.543509E+01  4.599547E+01
            0.000000  0.546963  0.000000
  1.715725E+01  1.990058E+01  2.083138E+01  3.668146E+01  3.951919E+01  4.183625E+01  4.300742E+01  4.542946E+01  4.597689E+01
            0.000000  0.552028  0.000000
  1.717045E+01  1.987538E+01  2.087960E+01  3.668595E+01  3.950139E+01  4.184129E+01  4.299819E+01  4.542491E+01  4.596107E+01
            0.000000  0.557092  0.000000
  1.718123E+01  1.985451E+01  2.091918E+01  3.668963E+01  3.948660E+01  4.184547E+01  4.299062E+01  4.542133E+01  4.594808E+01
            0.000000  0.562157  0.000000
  1.718960E+01  1.983812E+01  2.095004E+01  3.669249E+01  3.947494E+01  4.184876E+01  4.298473E+01  4.541864E+01  4.593793E+01
            0.000000  0.567221  0.000000
  1.719558E+01  1.982634E+01  2.097212E+01  3.669453E+01  3.946654E+01  4.185114E+01  4.298051E+01  4.541676E+01  4.593067E+01
            0.000000  0.572286  0.000000
  1.719916E+01  1.981923E+01  2.098538E+01  3.669575E+01  3.946146E+01  4.185257E+01  4.297798E+01  4.541566E+01  4.592630E+01
            0.000000  0.577350  0.000000
  1.720035E+01  1.981686E+01  2.098981E+01  3.669616E+01  3.945977E+01  4.185305E+01  4.297714E+01  4.541529E+01  4.592484E+01
            0.005051  0.577350  0.000000
  1.720351E+01  1.981782E+01  2.098986E+01  3.669790E+01  3.945915E+01  4.185121E+01  4.297910E+01  4.541524E+01  4.592534E+01
            0.010101  0.577350  0.000000
  1.721297E+01  1.982071E+01  2.099002E+01  3.670311E+01  3.945729E+01  4.184571E+01  4.298495E+01  4.541506E+01  4.592684E+01
            0.015152  0.577350  0.000000
  1.722870E+01  1.982551E+01  2.099029E+01  3.671177E+01  3.945420E+01  4.183668E+01  4.299460E+01  4.541475E+01  4.592934E+01
            0.020202  0.577350  0.000000
  1.725067E+01  1.983221E+01  2.099069E+01  3.672386E+01  3.944988E+01  4.182426E+01  4.300790E+01  4.541429E+01  4.593283E+01
            0.025253  0.577350  0.000000
  1.727881E+01  1.984079E+01  2.099125E+01  3.673935E+01  3.944432E+01  4.180868E+01  4.302465E+01  4.541366E+01  4.593732E+01
            0.030303  0.577350  0.000000
  1.731303E+01  1.985121E+01  2.099198E+01  3.675819E+01  3.943755E+01  4.179015E+01  4.304466E+01  4.541283E+01  4.594278E+01
            0.035354  0.577350  0.000000
  1.735322E+01  1.986346E+01  2.099293E+01  3.678033E+01  3.942955E+01  4.176895E+01  4.306769E+01  4.541176E+01  4.594922E+01
            0.040404  0.577350  0.000000
  1.739923E+01  1.987753E+01  2.099412E+01  3.680571E+01  3.942035E+01  4.174531E+01  4.309353E+01  4.541041E+01  4.595661E+01
            0.045455  0.577350  0.000000
  1.745086E+01  1.989341E+01  2.099560E+01  3.683424E+01  3.940994E+01  4.171949E+01  4.312196E+01  4.540873E+01  4.596495E+01
            0.050505  0.577350  0.000000
  1.750788E+01  1.991112E+01  2.099742E+01  3.686587E+01  3.939835E+01  4.169172E+01  4.315279E+01  4.540667E+01  4.597419E+01
            0.055556  0.577350  0.000000
  1.757000E+01  1.993068E+01  2.099962E+01  3.690048E+01  3.938558E+01  4.166221E+01  4.318585E+01  4.540418E+01  4.598431E+01
            0.060606  0.577350  0.000000
  1.763687E+01  1.995219E+01  2.100226E+01  3.693799E+01  3.937166E+01  4.163114E+01  4.322098E+01  4.540120E+01  4.599528E+01
            0.065657  0.577350  0.000000
  1.770806E+01  1.997574E+01  2.100539E+01  3.697829E+01  3.935660E+01  4.159869E+01  4.325804E+01  4.539768E+01  4.600705E+01
            0.070707  0.577350  0.000000
  1.778310E+01  2.000148E+01  2.100907E+01  3.702127E+01  3.934043E+01  4.156500E+01  4.329690E+01  4.539356E+01  4.601956E+01
            0.075758  0.577350  0.000000
  1.786140E+01  2.002963E+01  2.101337E+01  3.706680E+01  3.932317E+01  4.153021E+01  4.333747E+01  4.538877E+01  4.603275E+01
            0.080808  0.577350  0.000000
  1.794230E+01  2.006047E+01  2.101833E+01  3.711476E+01  3.930487E+01  4.149441E+01  4.337964E+01  4.538327E+01  4.604654E+01
            0.085859  0.577350  0.000000
  1.802507E+01  2.009431E+01  2.102401E+01  3.716501E+01  3.928556E+01  4.145771E+01  4.342332E+01  4.537700E+01  4.606087E+01
            0.090909  0.577350  0.000000
  1.810886E+01  2.013158E+01  2.103049E+01  3.721740E+01  3.926529E+01  4.142019E+01  4.346844E+01  4.536991E+01  4.607564E+01
            0.095960  0.577350  0.000000
  1.819277E+01  2.017274E+01  2.103781E+01  3.727177E+01  3.924411E+01  4.138192E+01  4.351491E+01  4.536194E+01  4.609075E+01
            0.101010  0.577350  0.000000
  1.827581E+01  2.021832E+01  2.104603E+01  3.732798E+01  3.922208E+01  4.134295E+01  4.356265E+01  4.535306E+01  4.610611E+01
            0.106061  0.577350  0.000000
  1.835696E+01  2.026887E+01  2.105521E+01  3.738583E+01  3.919927E+01  4.130333E+01  4.361159E+01  4.534321E+01  4.612160E+01
            0.111111  0.577350  0.000000
  1.843520E+01  2.032496E+01  2.106539E+01  3.744515E+01  3.917578E+01  4.126312E+01  4.366163E+01  4.533237E+01  4.613710E+01
            0.116162  0.577350  0.000000
  1.850954E+01  2.038711E+01  2.107662E+01  3.750573E+01  3.915170E+01  4.122235E+01  4.371270E+01  4.532051E+01  4.615251E+01
            0.121212  0.577350  0.000000
  1.857908E+01  2.045575E+01  2.108894E+01  3.756736E+01  3.912715E+01  4.118106E+01  4.376470E+01  4.530759E+01  4.616770E+01
            0.126263  0.577350  0.000000
  1.864308E+01  2.053118E+01  2.110240E+01  3.762979E+01  3.910228E+01  4.113929E+01  4.381753E+01  4.529360E+01  4.618254E+01
            0.131313  0.577350  0.000000
  1.870097E+01  2.061352E+01  2.111701E+01  3.769276E+01  3.907726E+01  4.109707E+01  4.387109E+01  4.527853E+01  4.619693E+01
            0.136364  0.577350  0.000000
  1.875242E+01  2.070268E+01  2.113281E+01  3.775595E+01  3.905231E+01  4.105443E+01  4.392527E+01  4.526236E+01  4.621074E+01
            0.141414  0.577350  0.000000
  1.879731E+01  2.079838E+01  2.114981E+01  3.781901E+01  3.902769E+01  4.101141E+01  4.397996E+01  4.524511E+01  4.622386E+01
            0.146465  0.577350  0.000000
  1.883573E+01  2.090014E+01  2.116803E+01  3.788151E+01  3.900376E+01  4.096805E+01  4.403505E+01  4.522678E+01  4.623619E+01
            0.151515  0.577350  0.000000
  1.886793E+01  2.100734E+01  2.118747E+01  3.794294E+01  3.898093E+01  4.092439E+01  4.409040E+01  4.520738E+01  4.624763E+01
            0.156566  0.577350  0.000000
  1.889432E+01  2.111926E+01  2.120813E+01  3.800266E+01  3.895978E+01  4.088048E+01  4.414590E+01  4.518694E+01  4.625809E+01
            0.161616  0.577350  0.000000
  1.891536E+01  2.123000E+01  2.123510E+01  3.805987E+01  3.894100E+01  4.083637E+01  4.420142E+01  4.516547E+01  4.626751E+01
            0.166667  0.577350  0.000000
  1.893158E+01  2.125305E+01  2.135405E+01  3.811359E+01  3.892552E+01  4.079211E+01  4.425683E+01  4.514302E+01  4.627581E+01
            0.171717  0.577350  0.000000
  1.894352E+01  2.127726E+01  2.147532E+01  3.816261E+01  3.891446E+01  4.074776E+01  4.431200E+01  4.511963E+01  4.628294E+01
            0.176768  0.577350  0.000000
  1.895172E+01  2.130260E+01  2.159812E+01  3.820555E+01  3.890915E+01  4.070339E+01  4.436679E+01  4.509534E+01  4.628889E+01
            0.181818  0.577350  0.000000
  1.895671E+01  2.132901E+01  2.172172E+01  3.824098E+01  3.891094E+01  4.065907E+01  4.442110E+01  4.507021E+01  4.629361E+01
            0.186869  0.577350  0.000000
  1.895897E+01  2.135646E+01  2.184544E+01  3.826767E+01  3.892099E+01  4.061487E+01  4.447478E+01  4.504430E+01  4.629712E+01
            0.191919  0.577350  0.000000
  1.895896E+01  2.138486E+01  2.196865E+01  3.828498E+01  3.893988E+01  4.057089E+01  4.452771E+01  4.501767E+01  4.629942E+01
            0.196970  0.577350  0.000000
  1.895711E+01  2.141416E+01  2.209077E+01  3.829304E+01  3.896744E+01  4.052720E+01  4.457978E+01  4.499041E+01  4.630053E+01
            0.202020  0.577350  0.000000
  1.895382E+01  2.144428E+01  2.221126E+01  3.829270E+01  3.900272E+01  4.048389E+01  4.463087E+01  4.496258E+01  4.630049E+01
            0.207071  0.577350  0.000000
  1.894944E+01  2.147512E+01  2.232966E+01  3.828529E+01  3.904436E+01  4.044108E+01  4.468088E+01  4.493428E+01  4.629937E+01
            0.212121  0.577350  0.000000
  1.894429E+01  2.150660E+01  2.244552E+01  3.827224E+01  3.909087E+01  4.039884E+01  4.472969E+01  4.490561E+01  4.629721E+01
            0.217172  0.577350  0.000000
  1.893865E+01  2.153860E+01  2.255846E+01  3.825488E+01  3.914085E+01  4.035730E+01  4.477720E+01  4.487665E+01  4.629411E+01
            0.222222  0.577350  0.000000
  1.893279E+01  2.157103E+01  2.266812E+01  3.823432E+01  3.919314E+01  4.031656E+01  4.482333E+01  4.484751E+01  4.629013E+01
            0.227273  0.577350  0.000000
  1.892693E+01  2.160375E+01  2.277418E+01  3.821146E+01  3.924678E+01  4.027673E+01  4.481831E+01  4.486797E+01  4.628537E+01
            0.232323  0.577350  0.000000
  1.892124E+01  2.163664E+01  2.287637E+01  3.818702E+01  3.930100E+01  4.023792E+01  4.478917E+01  4.491105E+01  4.627994E+01
            0.237374  0.577350  0.000000
  1.891591E+01  2.166957E+01  2.297443E+01  3.816156E+01  3.935519E+01  4.020024E+01  4.476019E+01  4.495248E+01  4.627392E+01
            0.242424  0.577350  0.000000
  1.891104E+01  2.170239E+01  2.306814E+01  3.813553E+01  3.940882E+01  4.016379E+01  4.473152E+01  4.499220E+01  4.626744E+01
            0.247475  0.577350  0.000000
  1.890674E+01  2.173497E+01  2.315731E+01  3.810931E+01  3.946147E+01  4.012870E+01  4.470328E+01  4.503013E+01  4.626058E+01
            0.252525  0.577350  0.000000
  1.890309E+01  2.176714E+01  2.324176E+01  3.808320E+01  3.951279E+01  4.009506E+01  4.467562E+01  4.506620E+01  4.625346E+01
            0.257576  0.577350  0.000000
  1.890012E+01  2.179874E+01  2.332136E+01  3.805746E+01  3.956243E+01  4.006298E+01  4.464867E+01  4.510036E+01  4.624619E+01
            0.262626  0.577350  0.000000
  1.889785E+01  2.182962E+01  2.339598E+01  3.803234E+01  3.961013E+01  4.003256E+01  4.462257E+01  4.513255E+01  4.623885E+01
            0.267677  0.577350  0.000000
  1.889627E+01  2.185960E+01  2.346553E+01  3.800802E+01  3.965563E+01  4.000388E+01  4.459747E+01  4.516272E+01  4.623155E+01
            0.272727  0.577350  0.000000
  1.889535E+01  2.188851E+01  2.352993E+01  3.798471E+01  3.969867E+01  3.997703E+01  4.457351E+01  4.519082E+01  4.622439E+01
            0.277778  0.577350  0.000000
  1.889505E+01  2.191616E+01  2.358911E+01  3.796255E+01  3.973906E+01  3.995210E+01  4.455084E+01  4.521680E+01  4.621744E+01
            0.282828  0.577350  0.000000
  1.889529E+01  2.194239E+01  2.364304E+01  3.794172E+01  3.977659E+01  3.992914E+01  4.452960E+01  4.524064E+01  4.621079E+01
            0.287879  0.577350  0.000000
  1.889600E+01  2.196700E+01  2.369169E+01  3.792235E+01  3.981107E+01  3.990824E+01  4.450993E+01  4.526228E+01  4.620452E+01
            0.292929  0.577350  0.000000
  1.889708E+01  2.198981E+01  2.373506E+01  3.790458E+01  3.984234E+01  3.988943E+01  4.449195E+01  4.528171E+01  4.619869E+01
            0.297980  0.577350  0.000000
  1.889843E+01  2.201064E+01  2.377315E+01  3.788854E+01  3.987025E+01  3.987277E+01  4.447579E+01  4.529889E+01  4.619337E+01
            0.303030  0.577350  0.000000
  1.889995E+01  2.202928E+01  2.380598E+01  3.787434E+01  3.985829E+01  3.989467E+01  4.446155E+01  4.531381E+01  4.618862E+01
            0.308081  0.577350  0.000000
  1.890151E+01  2.204556E+01  2.383360E+01  3.786210E+01  3.984602E+01  3.991548E+01  4.444935E+01  4.532644E+01  4.618449E+01
            0.313131  0.577350  0.000000
  1.890302E+01  2.205930E+01  2.385604E+01  3.785190E+01  3.983597E+01  3.993259E+01  4.443925E+01  4.533677E+01  4.618102E+01
            0.318182  0.577350  0.000000
  1.890435E+01  2.207029E+01  2.387337E+01  3.784385E+01  3.982817E+01  3.994594E+01  4.443134E+01  4.534481E+01  4.617826E+01
            0.323232  0.577350  0.000000
  1.890542E+01  2.207836E+01  2.388564E+01  3.783802E+01  3.982261E+01  3.995548E+01  4.442566E+01  4.535054E+01  4.617625E+01
            0.328283  0.577350  0.000000
  1.890612E+01  2.208334E+01  2.389295E+01  3.783449E+01  3.981928E+01  3.996120E+01  4.442224E+01  4.535396E+01  4.617502E+01
            0.333333  0.577350  0.000000
  1.890637E+01  2.208503E+01  2.389536E+01  3.783330E+01  3.981817E+01  3.996309E+01  4.442110E+01  4.535510E+01  4.617460E+01
            0.330808  0.572976  0.000000
  1.890610E+01  2.208328E+01  2.389298E+01  3.783450E+01  3.981927E+01  3.996121E+01  4.442223E+01  4.535397E+01  4.617502E+01
            0.328283  0.568603  0.000000
  1.890524E+01  2.207791E+01  2.388589E+01  3.783812E+01  3.982255E+01  3.995561E+01  4.442562E+01  4.535059E+01  4.617632E+01
            0.325758  0.564229  0.000000
  1.890376E+01  2.206878E+01  2.387420E+01  3.784418E+01  3.982797E+01  3.994638E+01  4.443122E+01  4.534498E+01  4.617852E+01
            0.323232  0.559855  0.000000
  1.890162E+01  2.205571E+01  2.385802E+01  3.785266E+01  3.983549E+01  3.993364E+01  4.443897E+01  4.533718E+01  4.618164E+01
            0.320707  0.555481  0.000000
  1.889880E+01  2.203858E+01  2.383745E+01  3.786355E+01  3.984508E+01  3.991753E+01  4.444881E+01  4.532723E+01  4.618571E+01
            0.318182  0.551107  0.000000
  1.889531E+01  2.201724E+01  2.381259E+01  3.787680E+01  3.985670E+01  3.989823E+01  4.446066E+01  4.531517E+01  4.619076E+01
            0.315657  0.546733  0.000000
  1.889117E+01  2.199158E+01  2.378357E+01  3.789234E+01  3.987028E+01  3.987593E+01  4.447441E+01  4.530106E+01  4.619680E+01
            0.313131  0.542359  0.000000
  1.888641E+01  2.196146E+01  2.375048E+01  3.791007E+01  3.985086E+01  3.988578E+01  4.448998E+01  4.528495E+01  4.620386E+01
            0.310606  0.537985  0.000000
  1.888108E+01  2.192679E+01  2.371344E+01  3.792988E+01  3.982326E+01  3.990313E+01  4.450726E+01  4.526690E+01  4.621197E+01
            0.308081  0.533612  0.000000
  1.887524E+01  2.188747E+01  2.367254E+01  3.795159E+01  3.979342E+01  3.992229E+01  4.452615E+01  4.524699E+01  4.622114E+01
            0.305556  0.529238  0.000000
  1.886895E+01  2.184342E+01  2.362790E+01  3.797502E+01  3.976164E+01  3.994317E+01  4.454654E+01  4.522529E+01  4.623139E+01
            0.303030  0.524864  0.000000
  1.886232E+01  2.179455E+01  2.357962E+01  3.799992E+01  3.972826E+01  3.996573E+01  4.456832E+01  4.520189E+01  4.624273E+01
            0.300505  0.520490  0.000000
  1.885543E+01  2.174081E+01  2.352777E+01  3.802600E+01  3.969366E+01  3.998987E+01  4.459142E+01  4.517686E+01  4.625518E+01
            0.297980  0.516116  0.000000
  1.884838E+01  2.168215E+01  2.347247E+01  3.805293E+01  3.965825E+01  4.001554E+01  4.461573E+01  4.515032E+01  4.626875E+01
            0.295455  0.511742  0.000000
  1.884129E+01  2.161851E+01  2.341377E+01  3.808030E+01  3.962251E+01  4.004266E+01  4.464118E+01  4.512237E+01  4.628344E+01
            0.292929  0.507368  0.000000
  1.883427E+01  2.154988E+01  2.335177E+01  3.810761E+01  3.958694E+01  4.007113E+01  4.466770E+01  4.509312E+01  4.629926E+01
            0.290404  0.502995  0.000000
  1.882742E+01  2.147623E+01  2.328652E+01  3.813433E+01  3.955214E+01  4.010089E+01  4.469524E+01  4.506268E+01  4.631619E+01
            0.287879  0.498621  0.000000
  1.882088E+01  2.139754E+01  2.321809E+01  3.815980E+01  3.951875E+01  4.013183E+01  4.472375E+01  4.503119E+01  4.633423E+01
            0.285354  0.494247  0.000000
  1.881476E+01  2.131382E+01  2.314654E+01  3.818329E+01  3.948748E+01  4.016387E+01  4.475321E+01  4.499878E+01  4.635336E+01
            0.282828  0.489873  0.000000
  1.880916E+01  2.122507E+01  2.307189E+01  3.820401E+01  3.945910E+01  4.019690E+01  4.478360E+01  4.496560E+01  4.637357E+01
            0.280303  0.485499  0.000000
  1.880420E+01  2.113131E+01  2.299420E+01  3.822108E+01  3.943442E+01  4.023084E+01  4.481493E+01  4.493177E+01  4.639484E+01
            0.277778  0.481125  0.000000
  1.879998E+01  2.103257E+01  2.291349E+01  3.823366E+01  3.941423E+01  4.026556E+01  4.484722E+01  4.489747E+01  4.641715E+01
            0.275253  0.476751  0.000000
  1.879659E+01  2.092886E+01  2.282979E+01  3.824093E+01  3.939924E+01  4.030096E+01  4.486285E+01  4.488049E+01  4.644045E+01
            0.272727  0.472377  0.000000
  1.879410E+01  2.082023E+01  2.274311E+01  3.824222E+01  3.939003E+01  4.033693E+01  4.482807E+01  4.491481E+01  4.646474E+01
            0.270202  0.468004  0.000000
  1.879260E+01  2.070672E+01  2.265349E+01  3.823706E+01  3.938692E+01  4.037335E+01  4.479330E+01  4.495024E+01  4.648996E+01
            0.267677  0.463630  0.000000
  1.879213E+01  2.058838E+01  2.256092E+01  3.822527E+01  3.938996E+01  4.041010E+01  4.475871E+01  4.498685E+01  4.651610E+01
            0.265152  0.459256  0.000000
  1.879273E+01  2.046525E+01  2.246542E+01  3.820693E+01  3.939893E+01  4.044706E+01  4.472448E+01  4.502475E+01  4.654311E+01
            0.262626  0.454882  0.000000
  1.879441E+01  2.033740E+01  2.236703E+01  3.818236E+01  3.941331E+01  4.048411E+01  4.469077E+01  4.506405E+01  4.657095E+01
            0.260101  0.450508  0.000000
  1.879715E+01  2.020487E+01  2.226575E+01  3.815210E+01  3.943241E+01  4.052112E+01  4.465776E+01  4.510487E+01  4.659961E+01
            0.257576  0.446134  0.000000
  1.880093E+01  2.006773E+01  2.216162E+01  3.811676E+01  3.945542E+01  4.055799E+01  4.462563E+01  4.514733E+01  4.662903E+01
            0.255051  0.441760  0.000000
  1.880568E+01  1.992604E+01  2.205470E+01  3.807699E+01  3.948148E+01  4.059458E+01  4.459455E+01  4.519159E+01  4.665919E+01
            0.252525  0.437387  0.000000
  1.881130E+01  1.977986E+01  2.194505E+01  3.803344E+01  3.950975E+01  4.063079E+01  4.456467E+01  4.523780E+01  4.669004E+01
            0.250000  0.433013  0.000000
  1.881763E+01  1.962927E+01  2.183276E+01  3.798671E+01  3.953943E+01  4.066652E+01  4.453618E+01  4.528611E+01  4.672157E+01
            0.247475  0.428639  0.000000
  1.882451E+01  1.947431E+01  2.171793E+01  3.793732E+01  3.956978E+01  4.070165E+01  4.450921E+01  4.533668E+01  4.675373E+01
            0.244949  0.424265  0.000000
  1.883168E+01  1.931506E+01  2.160074E+01  3.788574E+01  3.960014E+01  4.073612E+01  4.448393E+01  4.538968E+01  4.678649E+01
            0.242424  0.419891  0.000000
  1.883884E+01  1.915159E+01  2.148137E+01  3.783236E+01  3.962990E+01  4.076984E+01  4.446045E+01  4.544527E+01  4.681983E+01
            0.239899  0.415517  0.000000
  1.884563E+01  1.898396E+01  2.136009E+01  3.777753E+01  3.965853E+01  4.080274E+01  4.443892E+01  4.550360E+01  4.685370E+01
            0.237374  0.411143  0.000000
  1.881224E+01  1.885158E+01  2.123722E+01  3.772153E+01  3.968557E+01  4.083479E+01  4.441943E+01  4.556483E+01  4.688808E+01
            0.234848  0.406770  0.000000
  1.863649E+01  1.885613E+01  2.111318E+01  3.766460E+01  3.971060E+01  4.086595E+01  4.440210E+01  4.562911E+01  4.692293E+01
            0.232323  0.402396  0.000000
  1.845678E+01  1.885859E+01  2.098850E+01  3.760695E+01  3.973325E+01  4.089621E+01  4.438699E+01  4.569656E+01  4.695822E+01
            0.229798  0.398022  0.000000
  1.827319E+01  1.885813E+01  2.086384E+01  3.754874E+01  3.975323E+01  4.092558E+01  4.437419E+01  4.576732E+01  4.699390E+01
            0.227273  0.393648  0.000000
  1.808577E+01  1.885374E+01  2.074002E+01  3.749013E+01  3.977025E+01  4.095407E+01  4.436373E+01  4.584149E+01  4.702994E+01
            0.224747  0.389274  0.000000
  1.789461E+01  1.884421E+01  2.061805E+01  3.743124E+01  3.978408E+01  4.098174E+01  4.435565E+01  4.591915E+01  4.706630E+01
            0.222222  0.384900  0.000000
  1.769976E+01  1.882811E+01  2.049917E+01  3.737216E+01  3.979455E+01  4.100865E+01  4.434997E+01  4.600040E+01  4.710292E+01
            0.219697  0.380526  0.000000
  1.750132E+01  1.880378E+01  2.038479E+01  3.731300E+01  3.980150E+01  4.103488E+01  4.434668E+01  4.608527E+01  4.713977E+01
            0.217172  0.376152  0.000000
  1.729933E+01  1.876945E+01  2.027647E+01  3.725381E+01  3.980481E+01  4.106053E+01  4.434577E+01  4.617382E+01  4.717677E+01
            0.214646  0.371779  0.000000
  1.709390E+01  1.872329E+01  2.017580E+01  3.719467E+01  3.980438E+01  4.108571E+01  4.434720E+01  4.626606E+01  4.721389E+01
            0.212121  0.367405  0.000000
  1.688508E+01  1.866370E+01  2.008412E+01  3.713562E+01  3.980017E+01  4.111055E+01  4.435094E+01  4.636199E+01  4.725105E+01
            0.209596  0.363031  0.000000
  1.667297E+01  1.858955E+01  2.000232E+01  3.707672E+01  3.979213E+01  4.113518E+01  4.435691E+01  4.646160E+01  4.728819E+01
            0.207071  0.358657  0.000000
  1.645765E+01  1.850038E+01  1.993059E+01  3.701801E+01  3.978026E+01  4.115976E+01  4.436507E+01  4.656484E+01  4.732524E+01
            0.204545  0.354283  0.000000
  1.623919E+01  1.839651E+01  1.986835E+01  3.695951E+01  3.976456E+01  4.118444E+01  4.437532E+01  4.667167E+01  4.736213E+01
            0.202020  0.349909  0.000000
  1.601769E+01  1.827893E+01  1.981434E+01  3.690127E+01  3.974507E+01  4.120936E+01  4.438760E+01  4.678201E+01  4.739879E+01
            0.199495  0.345535  0.000000
  1.579324E+01  1.814902E+01  1.976690E+01  3.684330E+01  3.972184E+01  4.123471E+01  4.440179E+01  4.689578E+01  4.743514E+01
            0.196970  0.341162  0.000000
  1.556592E+01  1.800834E+01  1.972422E+01  3.678564E+01  3.969492E+01  4.126062E+01  4.441783E+01  4.701287E+01  4.747109E+01
            0.194444  0.336788  0.000000
  1.533584E+01  1.785839E+01  1.968451E+01  3.672829E+01  3.966438E+01  4.128726E+01  4.443560E+01  4.713318E+01  4.750658E+01
            0.191919  0.332414  0.000000
  1.510309E+01  1.770053E+01  1.964613E+01  3.667129E+01  3.963030E+01  4.131478E+01  4.445501E+01  4.725657E+01  4.754151E+01
            0.189394  0.328040  0.000000
  1.486777E+01  1.753594E+01  1.960765E+01  3.661465E+01  3.959277E+01  4.134332E+01  4.447597E+01  4.738292E+01  4.757581E+01
            0.186869  0.323666  0.000000
  1.462997E+01  1.736558E+01  1.956784E+01  3.655838E+01  3.955189E+01  4.137303E+01  4.449837E+01  4.751206E+01  4.760940E+01
            0.184343  0.319292  0.000000
  1.438980E+01  1.719025E+01  1.952565E+01  3.650250E+01  3.950776E+01  4.140401E+01  4.452212E+01  4.764219E+01  4.764385E+01
            0.181818  0.314918  0.000000
  1.414737E+01  1.701057E+01  1.948019E+01  3.644704E+01  3.946047E+01  4.143640E+01  4.454712E+01  4.767412E+01  4.777811E+01
            0.179293  0.310544  0.000000
  1.390277E+01  1.682709E+01  1.943068E+01  3.639199E+01  3.941012E+01  4.147030E+01  4.457329E+01  4.770509E+01  4.791468E+01
            0.176768  0.306171  0.000000
  1.365611E+01  1.664021E+01  1.937649E+01  3.633738E+01  3.935683E+01  4.150579E+01  4.460054E+01  4.773504E+01  4.805337E+01
            0.174242  0.301797  0.000000
  1.340750E+01  1.645027E+01  1.931704E+01  3.628322E+01  3.930068E+01  4.154296E+01  4.462877E+01  4.776390E+01  4.819400E+01
            0.171717  0.297423  0.000000
  1.315704E+01  1.625755E+01  1.925185E+01  3.622951E+01  3.924180E+01  4.158187E+01  4.465790E+01  4.779159E+01  4.833638E+01
            0.169192  0.293049  0.000000
  1.290485E+01  1.606227E+01  1.918050E+01  3.617628E+01  3.918027E+01  4.162258E+01  4.468786E+01  4.781804E+01  4.848031E+01
            0.166667  0.288675  0.000000
  1.265102E+01  1.586462E+01  1.910262E+01  3.612354E+01  3.911620E+01  4.166511E+01  4.471856E+01  4.784320E+01  4.862559E+01
            0.164141  0.284301  0.000000
  1.239568E+01  1.566474E+01  1.901789E+01  3.607129E+01  3.904967E+01  4.170950E+01  4.474993E+01  4.786698E+01  4.877203E+01
            0.161616  0.279927  0.000000
  1.213892E+01  1.546275E+01  1.892603E+01  3.601954E+01  3.898080E+01  4.175575E+01  4.478189E+01  4.788934E+01  4.891943E+01
            0.159091  0.275554  0.000000
  1.188086E+01  1.525875E+01  1.882682E+01  3.596831E+01  3.890967E+01  4.180386E+01  4.481439E+01  4.791022E+01  4.906757E+01
            0.156566  0.271180  0.000000
  1.162162E+01  1.505284E+01  1.872003E+01  3.591760E+01  3.883637E+01  4.185379E+01  4.484734E+01  4.792954E+01  4.921627E+01
            0.154040  0.266806  0.000000
  1.136131E+01  1.484506E+01  1.860552E+01  3.586743E+01  3.876099E+01  4.190553E+01  4.488069E+01  4.794727E+01  4.936530E+01
            0.151515  0.262432  0.000000
  1.110004E+01  1.463549E+01  1.848312E+01  3.581779E+01  3.868361E+01  4.195902E+01  4.491436E+01  4.796332E+01  4.951449E+01
            0.148990  0.258058  0.000000
  1.083795E+01  1.442418E+01  1.835273E+01  3.576869E+01  3.860432E+01  4.201419E+01  4.494831E+01  4.797766E+01  4.966362E+01
            0.146465  0.253684  0.000000
  1.057514E+01  1.421116E+01  1.821424E+01  3.572014E+01  3.852320E+01  4.207097E+01  4.498247E+01  4.799023E+01  4.981250E+01
            0.143939  0.249310  0.000000
  1.031176E+01  1.399649E+01  1.806760E+01  3.567215E+01  3.844033E+01  4.212928E+01  4.501677E+01  4.800097E+01  4.996094E+01
            0.141414  0.244936  0.000000
  1.004794E+01  1.378019E+01  1.791276E+01  3.562471E+01  3.835579E+01  4.218901E+01  4.505117E+01  4.800982E+01  5.010875E+01
            0.138889  0.240563  0.000000
  9.783825E+00  1.356231E+01  1.774968E+01  3.557784E+01  3.826966E+01  4.225006E+01  4.508560E+01  4.801673E+01  5.025575E+01
            0.136364  0.236189  0.000000
  9.519553E+00  1.334287E+01  1.757837E+01  3.553153E+01  3.818201E+01  4.231230E+01  4.512002E+01  4.802165E+01  5.040176E+01
            0.133838  0.231815  0.000000
  9.255286E+00  1.312193E+01  1.739883E+01  3.548578E+01  3.809292E+01  4.237560E+01  4.515436E+01  4.802453E+01  5.054661E+01
            0.131313  0.227441  0.000000
  8.991185E+00  1.289950E+01  1.721109E+01  3.544060E+01  3.800246E+01  4.243983E+01  4.518857E+01  4.802532E+01  5.069012E+01
            0.128788  0.223067  0.000000
  8.727426E+00  1.267563E+01  1.701519E+01  3.539598E+01  3.791072E+01  4.250486E+01  4.522260E+01  4.802397E+01  5.083214E+01
            0.126263  0.218693  0.000000
  8.464189E+00  1.245036E+01  1.681120E+01  3.535194E+01  3.781777E+01  4.257052E+01  4.525638E+01  4.802044E+01  5.097251E+01
            0.123737  0.214319  0.000000
  8.201666E+00  1.222371E+01  1.659920E+01  3.530846E+01  3.772369E+01  4.263669E+01  4.528988E+01  4.801469E+01  5.111110E+01
            0.121212  0.209946  0.000000
  7.940061E+00  1.199573E+01  1.637926E+01  3.526555E+01  3.762855E+01  4.270321E+01  4.532304E+01  4.800668E+01  5.124774E+01
            0.118687  0.205572  0.000000
  7.679586E+00  1.176644E+01  1.615149E+01  3.522321E+01  3.753243E+01  4.276995E+01  4.535580E+01  4.799640E+01  5.138232E+01
            0.116162  0.201198  0.000000
  7.420463E+00  1.153590E+01  1.591602E+01  3.518145E+01  3.743543E+01  4.283675E+01  4.538811E+01  4.798380E+01  5.151470E+01
            0.113636  0.196824  0.000000
  7.162927E+00  1.130412E+01  1.567297E+01  3.514026E+01  3.733762E+01  4.290350E+01  4.541992E+01  4.796890E+01  5.164476E+01
            0.111111  0.192450  0.000000
  6.907219E+00  1.107115E+01  1.542247E+01  3.509965E+01  3.723908E+01  4.297005E+01  4.545118E+01  4.795167E+01  5.177240E+01
            0.108586  0.188076  0.000000
  6.653593E+00  1.083701E+01  1.516468E+01  3.505961E+01  3.713991E+01  4.303630E+01  4.548184E+01  4.793213E+01  5.189750E+01
            0.106061  0.183702  0.000000
  6.402310E+00  1.060174E+01  1.489976E+01  3.502016E+01  3.704020E+01  4.310214E+01  4.551185E+01  4.791029E+01  5.201996E+01
            0.103535  0.179328  0.000000
  6.153636E+00  1.036536E+01  1.462789E+01  3.498130E+01  3.694004E+01  4.316748E+01  4.554118E+01  4.788619E+01  5.213969E+01
            0.101010  0.174955  0.000000
  5.907847E+00  1.012790E+01  1.434924E+01  3.494304E+01  3.683953E+01  4.323224E+01  4.556976E+01  4.785985E+01  5.225661E+01
            0.098485  0.170581  0.000000
  5.665221E+00  9.889377E+00  1.406400E+01  3.490538E+01  3.673878E+01  4.329636E+01  4.559758E+01  4.783134E+01  5.237064E+01
            0.095960  0.166207  0.000000
  5.426039E+00  9.649818E+00  1.377236E+01  3.486833E+01  3.663789E+01  4.335979E+01  4.562457E+01  4.780071E+01  5.248169E+01
            0.093434  0.161833  0.000000
  5.190585E+00  9.409241E+00  1.347454E+01  3.483190E+01  3.653696E+01  4.342250E+01  4.565073E+01  4.776804E+01  5.258972E+01
            0.090909  0.157459  0.000000
  4.959139E+00  9.167663E+00  1.317073E+01  3.479611E+01  3.643613E+01  4.348448E+01  4.567600E+01  4.773341E+01  5.269464E+01
            0.088384  0.153085  0.000000
  4.731978E+00  8.925100E+00  1.286116E+01  3.476096E+01  3.633549E+01  4.354572E+01  4.570037E+01  4.769692E+01  5.279642E+01
            0.085859  0.148711  0.000000
  4.509375E+00  8.681565E+00  1.254604E+01  3.472647E+01  3.623519E+01  4.360626E+01  4.572381E+01  4.765867E+01  5.289500E+01
            0.083333  0.144338  0.000000
  4.291591E+00  8.437074E+00  1.222559E+01  3.469265E+01  3.613534E+01  4.366611E+01  4.574631E+01  4.761876E+01  5.299034E+01
            0.080808  0.139964  0.000000
  4.078876E+00  8.191639E+00  1.190005E+01  3.465952E+01  3.603609E+01  4.372535E+01  4.576786E+01  4.757731E+01  5.308240E+01
            0.078283  0.135590  0.000000
  3.871466E+00  7.945275E+00  1.156963E+01  3.462710E+01  3.593756E+01  4.378402E+01  4.578844E+01  4.753444E+01  5.317116E+01
            0.075758  0.131216  0.000000
  3.669576E+00  7.697996E+00  1.123457E+01  3.459540E+01  3.583990E+01  4.384220E+01  4.580806E+01  4.749027E+01  5.325660E+01
            0.073232  0.126842  0.000000
  3.473404E+00  7.449819E+00  1.089509E+01  3.456445E+01  3.574327E+01  4.389999E+01  4.582671E+01  4.744492E+01  5.333869E+01
            0.070707  0.122468  0.000000
  3.283119E+00  7.200760E+00  1.055143E+01  3.453426E+01  3.564780E+01  4.395748E+01  4.584441E+01  4.739849E+01  5.341744E+01
            0.068182  0.118094  0.000000
  3.098866E+00  6.950840E+00  1.020381E+01  3.450486E+01  3.555366E+01  4.401477E+01  4.586116E+01  4.735110E+01  5.349283E+01
            0.065657  0.113721  0.000000
  2.920756E+00  6.700079E+00  9.852444E+00  3.447626E+01  3.546100E+01  4.407197E+01  4.587699E+01  4.730286E+01  5.356488E+01
            0.063131  0.109347  0.000000
  2.748870E+00  6.448502E+00  9.497565E+00  3.444849E+01  3.536998E+01  4.412919E+01  4.589191E+01  4.725385E+01  5.363358E+01
            0.060606  0.104973  0.000000
  2.583251E+00  6.196137E+00  9.139386E+00  3.442157E+01  3.528078E+01  4.418653E+01  4.590593E+01  4.720417E+01  5.369897E+01
            0.058081  0.100599  0.000000
  2.423904E+00  5.943013E+00  8.778118E+00  3.439553E+01  3.519355E+01  4.424410E+01  4.591910E+01  4.715389E+01  5.376106E+01
            0.055556  0.096225  0.000000
  2.270795E+00  5.689163E+00  8.413965E+00  3.437038E+01  3.510846E+01  4.430199E+01  4.593144E+01  4.710308E+01  5.381989E+01
            0.053030  0.091851  0.000000
  2.123850E+00  5.434622E+00  8.047129E+00  3.434615E+01  3.502569E+01  4.436030E+01  4.594297E+01  4.705178E+01  5.387548E+01
            0.050505  0.087477  0.000000
  1.982953E+00  5.179426E+00  7.677801E+00  3.432286E+01  3.494539E+01  4.441910E+01  4.595373E+01  4.700004E+01  5.392789E+01
            0.047980  0.083103  0.000000
  1.847950E+00  4.923617E+00  7.306168E+00  3.430054E+01  3.486774E+01  4.447844E+01  4.596374E+01  4.694790E+01  5.397717E+01
            0.045455  0.078730  0.000000
  1.718647E+00  4.667234E+00  6.932407E+00  3.427921E+01  3.479291E+01  4.453837E+01  4.597305E+01  4.689537E+01  5.402335E+01
            0.042929  0.074356  0.000000
  1.594815E+00  4.410319E+00  6.556689E+00  3.425888E+01  3.472105E+01  4.459890E+01  4.598167E+01  4.684248E+01  5.406651E+01
            0.040404  0.069982  0.000000
  1.476191E+00  4.152916E+00  6.179176E+00  3.423959E+01  3.465233E+01  4.466004E+01  4.598964E+01  4.678924E+01  5.410670E+01
            0.037879  0.065608  0.000000
  1.362485E+00  3.895068E+00  5.800022E+00  3.422135E+01  3.458690E+01  4.472175E+01  4.599699E+01  4.673567E+01  5.414399E+01
            0.035354  0.061234  0.000000
  1.253386E+00  3.636816E+00  5.419374E+00  3.420419E+01  3.452492E+01  4.478399E+01  4.600375E+01  4.668177E+01  5.417844E+01
            0.032828  0.056860  0.000000
  1.148564E+00  3.378202E+00  5.037371E+00  3.418811E+01  3.446652E+01  4.484665E+01  4.600994E+01  4.662758E+01  5.421013E+01
            0.030303  0.052486  0.000000
  1.047681E+00  3.119266E+00  4.654142E+00  3.417315E+01  3.441186E+01  4.490962E+01  4.601559E+01  4.657315E+01  5.423912E+01
            0.027778  0.048113  0.000000
  9.503991E-01  2.860045E+00  4.269810E+00  3.415932E+01  3.436105E+01  4.497272E+01  4.602071E+01  4.651853E+01  5.426548E+01
            0.025253  0.043739  0.000000
  8.563855E-01  2.600573E+00  3.884492E+00  3.414663E+01  3.431423E+01  4.503574E+01  4.602533E+01  4.646384E+01  5.428927E+01
            0.022727  0.039365  0.000000
  7.653265E-01  2.340883E+00  3.498297E+00  3.413510E+01  3.427150E+01  4.509839E+01  4.602946E+01  4.640924E+01  5.431057E+01
            0.020202  0.034991  0.000000
  6.769379E-01  2.081000E+00  3.111324E+00  3.412475E+01  3.423298E+01  4.516031E+01  4.603312E+01  4.635497E+01  5.432944E+01
            0.017677  0.030617  0.000000
  5.909840E-01  1.820946E+00  2.723670E+00  3.411558E+01  3.419876E+01  4.522099E+01  4.603632E+01  4.630141E+01  5.434594E+01
            0.015152  0.026243  0.000000
  5.073076E-01  1.560734E+00  2.335419E+00  3.410761E+01  3.416892E+01  4.527975E+01  4.603907E+01  4.624911E+01  5.436012E+01
            0.012626  0.021869  0.000000
  4.258878E-01  1.300367E+00  1.946647E+00  3.410085E+01  3.414354E+01  4.533565E+01  4.604138E+01  4.619891E+01  5.437203E+01
            0.010101  0.017495  0.000000
  3.469705E-01  1.039818E+00  1.557411E+00  3.409531E+01  3.412269E+01  4.538730E+01  4.604327E+01  4.615207E+01  5.438171E+01
            0.007576  0.013122  0.000000
  2.714028E-01  7.790041E-01  1.167722E+00  3.409099E+01  3.410642E+01  4.543273E+01  4.604473E+01  4.611049E+01  5.438921E+01
            0.005051  0.008748  0.000000
  2.016238E-01  5.176251E-01  7.774547E-01  3.408790E+01  3.409477E+01  4.546918E+01  4.604577E+01  4.607684E+01  5.439454E+01
            0.002525  0.004374  0.000000
  1.448909E-01  2.540881E-01  3.856321E-01  3.408605E+01  3.408777E+01  4.549323E+01  4.604639E+01  4.605450E+01  5.439773E+01
            0.000000  0.000000  0.000000
  5.688150E-02  5.688150E-02  1.202682E-01  3.408543E+01  3.408543E+01  4.550170E+01  4.604660E+01  4.604660E+01  5.439879E+01


==> anc/fig08/phbandc.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
  4.974521E+00  7.738497E+00  7.738497E+00  3.576632E+01  3.576632E+01  4.965948E+01  4.965948E+01  5.035559E+01  5.963256E+01
            0.000000  0.005064  0.000000
  4.982127E+00  7.743718E+00  8.453887E+00  3.576738E+01  3.576913E+01  4.965864E+01  4.966021E+01  5.035961E+01  5.963066E+01
            0.000000  0.010129  0.000000
  5.004860E+00  7.759364E+00  8.933977E+00  3.577057E+01  3.577757E+01  4.964878E+01  4.965613E+01  5.037164E+01  5.962495E+01
            0.000000  0.015193  0.000000
  5.042467E+00  7.785381E+00  9.292358E+00  3.577588E+01  3.579162E+01  4.962668E+01  4.965195E+01  5.039096E+01  5.961543E+01
            0.000000  0.020258  0.000000
  5.094540E+00  7.821682E+00  9.582194E+00  3.578331E+01  3.581126E+01  4.959556E+01  4.964611E+01  5.041634E+01  5.960212E+01
            0.000000  0.025322  0.000000
  5.160539E+00  7.868145E+00  9.831958E+00  3.579284E+01  3.583644E+01  4.955705E+01  4.963862E+01  5.044640E+01  5.958501E+01
            0.000000  0.030387  0.000000
  5.239810E+00  7.924616E+00  1.005837E+01  3.580446E+01  3.586713E+01  4.951257E+01  4.962947E+01  5.047990E+01  5.956412E+01
            0.000000  0.035451  0.000000
  5.331617E+00  7.990905E+00  1.027193E+01  3.581815E+01  3.590327E+01  4.946324E+01  4.961869E+01  5.051580E+01  5.953946E+01
            0.000000  0.040516  0.000000
  5.435166E+00  8.066796E+00  1.047957E+01  3.583389E+01  3.594480E+01  4.940996E+01  4.960628E+01  5.055332E+01  5.951104E+01
            0.000000  0.045580  0.000000
  5.549635E+00  8.152039E+00  1.068603E+01  3.585166E+01  3.599164E+01  4.935340E+01  4.959226E+01  5.059184E+01  5.947886E+01
            0.000000  0.050645  0.000000
  5.674193E+00  8.246360E+00  1.089468E+01  3.587143E+01  3.604371E+01  4.929407E+01  4.957664E+01  5.063091E+01  5.944296E+01
            0.000000  0.055709  0.000000
  5.808026E+00  8.349458E+00  1.110791E+01  3.589317E+01  3.610092E+01  4.923237E+01  4.955945E+01  5.067019E+01  5.940335E+01
            0.000000  0.060774  0.000000
  5.950345E+00  8.461009E+00  1.132743E+01  3.591685E+01  3.616317E+01  4.916859E+01  4.954069E+01  5.070943E+01  5.936005E+01
            0.000000  0.065838  0.000000
  6.100407E+00  8.580671E+00  1.155446E+01  3.594243E+01  3.623035E+01  4.910297E+01  4.952039E+01  5.074843E+01  5.931308E+01
            0.000000  0.070903  0.000000
  6.257519E+00  8.708082E+00  1.178983E+01  3.596988E+01  3.630234E+01  4.903569E+01  4.949856E+01  5.078706E+01  5.926246E+01
            0.000000  0.075967  0.000000
  6.421041E+00  8.842869E+00  1.203408E+01  3.599915E+01  3.637903E+01  4.896690E+01  4.947523E+01  5.082522E+01  5.920824E+01
            0.000000  0.081032  0.000000
  6.590393E+00  8.984647E+00  1.228747E+01  3.603019E+01  3.646027E+01  4.889671E+01  4.945041E+01  5.086282E+01  5.915043E+01
            0.000000  0.086096  0.000000
  6.765054E+00  9.133024E+00  1.255009E+01  3.606297E+01  3.654594E+01  4.882524E+01  4.942413E+01  5.089980E+01  5.908906E+01
            0.000000  0.091161  0.000000
  6.944558E+00  9.287604E+00  1.282184E+01  3.609743E+01  3.663589E+01  4.875257E+01  4.939640E+01  5.093613E+01  5.902418E+01
            0.000000  0.096225  0.000000
  7.128496E+00  9.447990E+00  1.310249E+01  3.613351E+01  3.672997E+01  4.867876E+01  4.936725E+01  5.097178E+01  5.895581E+01
            0.000000  0.101290  0.000000
  7.316506E+00  9.613790E+00  1.339168E+01  3.617117E+01  3.682802E+01  4.860389E+01  4.933670E+01  5.100672E+01  5.888400E+01
            0.000000  0.106354  0.000000
  7.508273E+00  9.784614E+00  1.368896E+01  3.621035E+01  3.692989E+01  4.852801E+01  4.930477E+01  5.104094E+01  5.880879E+01
            0.000000  0.111418  0.000000
  7.703525E+00  9.960083E+00  1.399382E+01  3.625098E+01  3.703541E+01  4.845119E+01  4.927148E+01  5.107443E+01  5.873021E+01
            0.000000  0.116483  0.000000
  7.902024E+00  1.013983E+01  1.430568E+01  3.629300E+01  3.714442E+01  4.837346E+01  4.923686E+01  5.110719E+01  5.864831E+01
            0.000000  0.121547  0.000000
  8.103563E+00  1.032349E+01  1.462390E+01  3.633635E+01  3.725675E+01  4.829487E+01  4.920093E+01  5.113920E+01  5.856314E+01
            0.000000  0.126612  0.000000
  8.307962E+00  1.051074E+01  1.494785E+01  3.638097E+01  3.737222E+01  4.821549E+01  4.916371E+01  5.117047E+01  5.847474E+01
            0.000000  0.131676  0.000000
  8.515063E+00  1.070124E+01  1.527685E+01  3.642678E+01  3.749067E+01  4.813535E+01  4.912523E+01  5.120099E+01  5.838317E+01
            0.000000  0.136741  0.000000
  8.724725E+00  1.089470E+01  1.561025E+01  3.647371E+01  3.761191E+01  4.805450E+01  4.908550E+01  5.123076E+01  5.828847E+01
            0.000000  0.141805  0.000000
  8.936822E+00  1.109082E+01  1.594740E+01  3.652170E+01  3.773577E+01  4.797299E+01  4.904457E+01  5.125977E+01  5.819070E+01
            0.000000  0.146870  0.000000
  9.151237E+00  1.128933E+01  1.628765E+01  3.657068E+01  3.786208E+01  4.789086E+01  4.900245E+01  5.128803E+01  5.808991E+01
            0.000000  0.151934  0.000000
  9.367861E+00  1.149000E+01  1.663040E+01  3.662056E+01  3.799065E+01  4.780818E+01  4.895916E+01  5.131552E+01  5.798615E+01
            0.000000  0.156999  0.000000
  9.586588E+00  1.169258E+01  1.697507E+01  3.667129E+01  3.812131E+01  4.772499E+01  4.891475E+01  5.134225E+01  5.787948E+01
            0.000000  0.162063  0.000000
  9.807318E+00  1.189687E+01  1.732112E+01  3.672278E+01  3.825389E+01  4.764134E+01  4.886924E+01  5.136819E+01  5.776995E+01
            0.000000  0.167128  0.000000
  1.002995E+01  1.210267E+01  1.766805E+01  3.677496E+01  3.838820E+01  4.755729E+01  4.882266E+01  5.139334E+01  5.765764E+01
            0.000000  0.172192  0.000000
  1.025438E+01  1.230980E+01  1.801540E+01  3.682775E+01  3.852407E+01  4.747290E+01  4.877505E+01  5.141769E+01  5.754259E+01
            0.000000  0.177257  0.000000
  1.048050E+01  1.251811E+01  1.836274E+01  3.688109E+01  3.866133E+01  4.738821E+01  4.872643E+01  5.144123E+01  5.742486E+01
            0.000000  0.182321  0.000000
  1.070822E+01  1.272743E+01  1.870972E+01  3.693489E+01  3.879981E+01  4.730329E+01  4.867686E+01  5.146395E+01  5.730453E+01
            0.000000  0.187386  0.000000
  1.093742E+01  1.293763E+01  1.905598E+01  3.698909E+01  3.893934E+01  4.721821E+01  4.862635E+01  5.148583E+01  5.718165E+01
            0.000000  0.192450  0.000000
  1.116800E+01  1.314858E+01  1.940124E+01  3.704361E+01  3.907974E+01  4.713301E+01  4.857496E+01  5.150687E+01  5.705630E+01
            0.000000  0.197515  0.000000
  1.139984E+01  1.336016E+01  1.974525E+01  3.709838E+01  3.922086E+01  4.704777E+01  4.852272E+01  5.152705E+01  5.692853E+01
            0.000000  0.202579  0.000000
  1.163284E+01  1.357224E+01  2.008777E+01  3.715333E+01  3.936252E+01  4.696253E+01  4.846968E+01  5.154636E+01  5.679843E+01
            0.000000  0.207644  0.000000
  1.186687E+01  1.378471E+01  2.042862E+01  3.720840E+01  3.950456E+01  4.687738E+01  4.841587E+01  5.156480E+01  5.666606E+01
            0.000000  0.212708  0.000000
  1.210182E+01  1.399747E+01  2.076762E+01  3.726351E+01  3.964683E+01  4.679237E+01  4.836136E+01  5.158235E+01  5.653150E+01
            0.000000  0.217772  0.000000
  1.233758E+01  1.421040E+01  2.110464E+01  3.731860E+01  3.978916E+01  4.670757E+01  4.830617E+01  5.159901E+01  5.639482E+01
            0.000000  0.222837  0.000000
  1.257402E+01  1.442338E+01  2.143954E+01  3.737361E+01  3.993140E+01  4.662304E+01  4.825035E+01  5.161477E+01  5.625611E+01
            0.000000  0.227901  0.000000
  1.281105E+01  1.463632E+01  2.177221E+01  3.742847E+01  4.007340E+01  4.653884E+01  4.819396E+01  5.162963E+01  5.611546E+01
            0.000000  0.232966  0.000000
  1.304854E+01  1.484908E+01  2.210255E+01  3.748313E+01  4.021500E+01  4.645505E+01  4.813705E+01  5.164360E+01  5.597294E+01
            0.000000  0.238030  0.000000
  1.328638E+01  1.506156E+01  2.243045E+01  3.753753E+01  4.035606E+01  4.637174E+01  4.807965E+01  5.165666E+01  5.582865E+01
            0.000000  0.243095  0.000000
  1.352446E+01  1.527363E+01  2.275584E+01  3.759162E+01  4.049644E+01  4.628895E+01  4.802183E+01  5.166883E+01  5.568268E+01
            0.000000  0.248159  0.000000
  1.376268E+01  1.548517E+01  2.307860E+01  3.764533E+01  4.063597E+01  4.620678E+01  4.796362E+01  5.168012E+01  5.553514E+01
            0.000000  0.253224  0.000000
  1.400093E+01  1.569605E+01  2.339865E+01  3.769863E+01  4.077454E+01  4.612527E+01  4.790509E+01  5.169052E+01  5.538612E+01
            0.000000  0.258288  0.000000
  1.423910E+01  1.590613E+01  2.371588E+01  3.775147E+01  4.091200E+01  4.604450E+01  4.784628E+01  5.170006E+01  5.523573E+01
            0.000000  0.263353  0.000000
  1.447711E+01  1.611529E+01  2.403019E+01  3.780380E+01  4.104820E+01  4.596455E+01  4.778723E+01  5.170874E+01  5.508408E+01
            0.000000  0.268417  0.000000
  1.471485E+01  1.632339E+01  2.434147E+01  3.785558E+01  4.118303E+01  4.588546E+01  4.772801E+01  5.171657E+01  5.493130E+01
            0.000000  0.273482  0.000000
  1.495222E+01  1.653030E+01  2.464959E+01  3.790677E+01  4.131634E+01  4.580733E+01  4.766866E+01  5.172358E+01  5.477749E+01
            0.000000  0.278546  0.000000
  1.518913E+01  1.673587E+01  2.495443E+01  3.795733E+01  4.144801E+01  4.573020E+01  4.760923E+01  5.172978E+01  5.462280E+01
            0.000000  0.283611  0.000000
  1.542550E+01  1.693997E+01  2.525585E+01  3.800724E+01  4.157790E+01  4.565417E+01  4.754977E+01  5.173519E+01  5.446734E+01
            0.000000  0.288675  0.000000
  1.566122E+01  1.714246E+01  2.555372E+01  3.805645E+01  4.170590E+01  4.557929E+01  4.749032E+01  5.173982E+01  5.431126E+01
            0.000000  0.293740  0.000000
  1.589621E+01  1.734322E+01  2.584788E+01  3.810495E+01  4.183187E+01  4.550564E+01  4.743094E+01  5.174370E+01  5.415470E+01
            0.000000  0.298804  0.000000
  1.613039E+01  1.754212E+01  2.613819E+01  3.815270E+01  4.195569E+01  4.543329E+01  4.737168E+01  5.174683E+01  5.399781E+01
            0.000000  0.303869  0.000000
  1.636365E+01  1.773902E+01  2.642448E+01  3.819968E+01  4.207724E+01  4.536231E+01  4.731258E+01  5.174925E+01  5.384074E+01
            0.000000  0.308933  0.000000
  1.659592E+01  1.793381E+01  2.670661E+01  3.824587E+01  4.219639E+01  4.529278E+01  4.725370E+01  5.175097E+01  5.368365E+01
            0.000000  0.313998  0.000000
  1.682710E+01  1.812638E+01  2.698442E+01  3.829124E+01  4.231303E+01  4.522478E+01  4.719507E+01  5.175200E+01  5.352672E+01
            0.000000  0.319062  0.000000
  1.705710E+01  1.831660E+01  2.725775E+01  3.833579E+01  4.242702E+01  4.515838E+01  4.713676E+01  5.175236E+01  5.337010E+01
            0.000000  0.324126  0.000000
  1.728582E+01  1.850439E+01  2.752645E+01  3.837949E+01  4.253826E+01  4.509365E+01  4.707880E+01  5.175207E+01  5.321399E+01
            0.000000  0.329191  0.000000
  1.751318E+01  1.868963E+01  2.779037E+01  3.842234E+01  4.264661E+01  4.503069E+01  4.702124E+01  5.175115E+01  5.305856E+01
            0.000000  0.334255  0.000000
  1.773908E+01  1.887223E+01  2.804936E+01  3.846432E+01  4.275195E+01  4.496955E+01  4.696415E+01  5.174960E+01  5.290400E+01
            0.000000  0.339320  0.000000
  1.796341E+01  1.905211E+01  2.830328E+01  3.850542E+01  4.285416E+01  4.491033E+01  4.690755E+01  5.174744E+01  5.275052E+01
            0.000000  0.344384  0.000000
  1.818609E+01  1.922919E+01  2.855200E+01  3.854563E+01  4.295312E+01  4.485310E+01  4.685150E+01  5.174468E+01  5.259831E+01
            0.000000  0.349449  0.000000
  1.840700E+01  1.940338E+01  2.879539E+01  3.858495E+01  4.304869E+01  4.479794E+01  4.679605E+01  5.174134E+01  5.244759E+01
            0.000000  0.354513  0.000000
  1.862605E+01  1.957462E+01  2.903333E+01  3.862337E+01  4.314077E+01  4.474492E+01  4.674125E+01  5.173742E+01  5.229856E+01
            0.000000  0.359578  0.000000
  1.884312E+01  1.974284E+01  2.926571E+01  3.866089E+01  4.322921E+01  4.469412E+01  4.668714E+01  5.173294E+01  5.215145E+01
            0.000000  0.364642  0.000000
  1.905812E+01  1.990799E+01  2.949243E+01  3.869750E+01  4.331390E+01  4.464562E+01  4.663377E+01  5.172791E+01  5.200648E+01
            0.000000  0.369707  0.000000
  1.927092E+01  2.006999E+01  2.971340E+01  3.873320E+01  4.339470E+01  4.459949E+01  4.658119E+01  5.172234E+01  5.186387E+01
            0.000000  0.374771  0.000000
  1.948142E+01  2.022880E+01  2.992851E+01  3.876800E+01  4.347151E+01  4.455578E+01  4.652945E+01  5.171623E+01  5.172385E+01
            0.000000  0.379836  0.000000
  1.968949E+01  2.038436E+01  3.013770E+01  3.880189E+01  4.354419E+01  4.451458E+01  4.647858E+01  5.158667E+01  5.170961E+01
            0.000000  0.384900  0.000000
  1.989503E+01  2.053663E+01  3.034089E+01  3.883487E+01  4.361264E+01  4.447592E+01  4.642864E+01  5.145254E+01  5.170247E+01
            0.000000  0.389965  0.000000
  2.009791E+01  2.068555E+01  3.053802E+01  3.886694E+01  4.367673E+01  4.443986E+01  4.637966E+01  5.132169E+01  5.169485E+01
            0.000000  0.395029  0.000000
  2.029800E+01  2.083108E+01  3.072903E+01  3.889811E+01  4.373637E+01  4.440645E+01  4.633170E+01  5.119436E+01  5.168674E+01
            0.000000  0.400094  0.000000
  2.049519E+01  2.097318E+01  3.091388E+01  3.892838E+01  4.379147E+01  4.437572E+01  4.628478E+01  5.107077E+01  5.167817E+01
            0.000000  0.405158  0.000000
  2.068934E+01  2.111180E+01  3.109252E+01  3.895775E+01  4.384193E+01  4.434770E+01  4.623895E+01  5.095113E+01  5.166916E+01
            0.000000  0.410223  0.000000
  2.088033E+01  2.124689E+01  3.126493E+01  3.898623E+01  4.388770E+01  4.432239E+01  4.619424E+01  5.083564E+01  5.165972E+01
            0.000000  0.415287  0.000000
  2.106801E+01  2.137843E+01  3.143108E+01  3.901381E+01  4.392872E+01  4.429980E+01  4.615069E+01  5.072450E+01  5.164987E+01
            0.000000  0.420352  0.000000
  2.125226E+01  2.150635E+01  3.159097E+01  3.904050E+01  4.396496E+01  4.427991E+01  4.610833E+01  5.061787E+01  5.163965E+01
            0.000000  0.425416  0.000000
  2.143294E+01  2.163063E+01  3.174458E+01  3.906631E+01  4.399642E+01  4.426271E+01  4.606720E+01  5.051591E+01  5.162907E+01
            0.000000  0.430480  0.000000
  2.160990E+01  2.175122E+01  3.189193E+01  3.909124E+01  4.402311E+01  4.424815E+01  4.602731E+01  5.041875E+01  5.161817E+01
            0.000000  0.435545  0.000000
  2.178299E+01  2.186808E+01  3.203302E+01  3.911529E+01  4.404508E+01  4.423618E+01  4.598869E+01  5.032651E+01  5.160698E+01
            0.000000  0.440609  0.000000
  2.195208E+01  2.198118E+01  3.216789E+01  3.913846E+01  4.406240E+01  4.422673E+01  4.595138E+01  5.023924E+01  5.159553E+01
            0.000000  0.445674  0.000000
  2.209047E+01  2.211701E+01  3.229658E+01  3.916077E+01  4.407521E+01  4.421972E+01  4.591538E+01  5.015701E+01  5.158385E+01
            0.000000  0.450738  0.000000
  2.219591E+01  2.227762E+01  3.241913E+01  3.918221E+01  4.408363E+01  4.421504E+01  4.588071E+01  5.007983E+01  5.157199E+01
            0.000000  0.455803  0.000000
  2.229747E+01  2.243377E+01  3.253560E+01  3.920279E+01  4.408785E+01  4.421257E+01  4.584739E+01  5.000768E+01  5.156000E+01
            0.000000  0.460867  0.000000
  2.239512E+01  2.258528E+01  3.264606E+01  3.922250E+01  4.408810E+01  4.421219E+01  4.581543E+01  4.994051E+01  5.154790E+01
            0.000000  0.465932  0.000000
  2.248881E+01  2.273201E+01  3.275059E+01  3.924136E+01  4.408462E+01  4.421376E+01  4.578485E+01  4.987824E+01  5.153576E+01
            0.000000  0.470996  0.000000
  2.257853E+01  2.287378E+01  3.284927E+01  3.925937E+01  4.407769E+01  4.421711E+01  4.575564E+01  4.982076E+01  5.152361E+01
            0.000000  0.476061  0.000000
  2.266423E+01  2.301043E+01  3.294221E+01  3.927652E+01  4.406762E+01  4.422208E+01  4.572782E+01  4.976793E+01  5.151151E+01
            0.000000  0.481125  0.000000
  2.274589E+01  2.314179E+01  3.302952E+01  3.929282E+01  4.405477E+01  4.422849E+01  4.570139E+01  4.971957E+01  5.149952E+01
            0.000000  0.486190  0.000000
  2.282349E+01  2.326770E+01  3.311130E+01  3.930828E+01  4.403947E+01  4.423615E+01  4.567635E+01  4.967551E+01  5.148767E+01
            0.000000  0.491254  0.000000
  2.289699E+01  2.338800E+01  3.318768E+01  3.932289E+01  4.402211E+01  4.424488E+01  4.565270E+01  4.963554E+01  5.147604E+01
            0.000000  0.496319  0.000000
  2.296638E+01  2.350251E+01  3.325877E+01  3.933666E+01  4.400307E+01  4.425447E+01  4.563044E+01  4.959945E+01  5.146468E+01
            0.000000  0.501383  0.000000
  2.303164E+01  2.361107E+01  3.332471E+01  3.934959E+01  4.398274E+01  4.426473E+01  4.560957E+01  4.956700E+01  5.145364E+01
            0.000000  0.506448  0.000000
  2.309275E+01  2.371352E+01  3.338564E+01  3.936168E+01  4.396153E+01  4.427545E+01  4.559009E+01  4.953797E+01  5.144297E+01
            0.000000  0.511512  0.000000
  2.314969E+01  2.380970E+01  3.344166E+01  3.937293E+01  4.393980E+01  4.428645E+01  4.557198E+01  4.951213E+01  5.143275E+01
            0.000000  0.516577  0.000000
  2.320246E+01  2.389946E+01  3.349293E+01  3.938334E+01  4.391796E+01  4.429753E+01  4.555525E+01  4.948924E+01  5.142301E+01
            0.000000  0.521641  0.000000
  2.325103E+01  2.398265E+01  3.353955E+01  3.939292E+01  4.389636E+01  4.430849E+01  4.553989E+01  4.946908E+01  5.141382E+01
            0.000000  0.526706  0.000000
  2.329541E+01  2.405913E+01  3.358166E+01  3.940166E+01  4.387536E+01  4.431917E+01  4.552589E+01  4.945145E+01  5.140523E+01
            0.000000  0.531770  0.000000
  2.333558E+01  2.412876E+01  3.361937E+01  3.940957E+01  4.385530E+01  4.432939E+01  4.551324E+01  4.943614E+01  5.139728E+01
            0.000000  0.536834  0.000000
  2.337153E+01  2.419142E+01  3.365279E+01  3.941664E+01  4.383647E+01  4.433898E+01  4.550195E+01  4.942297E+01  5.139004E+01
            0.000000  0.541899  0.000000
  2.340326E+01  2.424700E+01  3.368203E+01  3.942288E+01  4.381916E+01  4.434782E+01  4.549200E+01  4.941176E+01  5.138353E+01
            0.000000  0.546963  0.000000
  2.343077E+01  2.429539E+01  3.370717E+01  3.942829E+01  4.380363E+01  4.435575E+01  4.548340E+01  4.940236E+01  5.137780E+01
            0.000000  0.552028  0.000000
  2.345405E+01  2.433649E+01  3.372829E+01  3.943286E+01  4.379010E+01  4.436267E+01  4.547612E+01  4.939464E+01  5.137290E+01
            0.000000  0.557092  0.000000
  2.347310E+01  2.437024E+01  3.374548E+01  3.943661E+01  4.377877E+01  4.436847E+01  4.547018E+01  4.938849E+01  5.136883E+01
            0.000000  0.562157  0.000000
  2.348792E+01  2.439655E+01  3.375878E+01  3.943952E+01  4.376978E+01  4.437307E+01  4.546556E+01  4.938380E+01  5.136565E+01
            0.000000  0.567221  0.000000
  2.349850E+01  2.441539E+01  3.376825E+01  3.944160E+01  4.376328E+01  4.437640E+01  4.546226E+01  4.938050E+01  5.136336E+01
            0.000000  0.572286  0.000000
  2.350485E+01  2.442670E+01  3.377392E+01  3.944284E+01  4.375934E+01  4.437842E+01  4.546028E+01  4.937855E+01  5.136198E+01
            0.000000  0.577350  0.000000
  2.350697E+01  2.443048E+01  3.377581E+01  3.944326E+01  4.375802E+01  4.437910E+01  4.545962E+01  4.937790E+01  5.136151E+01
            0.005051  0.577350  0.000000
  2.351045E+01  2.443065E+01  3.377500E+01  3.944551E+01  4.375751E+01  4.437821E+01  4.546045E+01  4.937669E+01  5.136082E+01
            0.010101  0.577350  0.000000
  2.352087E+01  2.443119E+01  3.377259E+01  3.945224E+01  4.375598E+01  4.437556E+01  4.546292E+01  4.937307E+01  5.135873E+01
            0.015152  0.577350  0.000000
  2.353822E+01  2.443210E+01  3.376857E+01  3.946345E+01  4.375344E+01  4.437114E+01  4.546702E+01  4.936703E+01  5.135527E+01
            0.020202  0.577350  0.000000
  2.356246E+01  2.443339E+01  3.376296E+01  3.947911E+01  4.374989E+01  4.436499E+01  4.547273E+01  4.935858E+01  5.135042E+01
            0.025253  0.577350  0.000000
  2.359357E+01  2.443508E+01  3.375576E+01  3.949918E+01  4.374534E+01  4.435712E+01  4.548002E+01  4.934774E+01  5.134422E+01
            0.030303  0.577350  0.000000
  2.363149E+01  2.443720E+01  3.374698E+01  3.952361E+01  4.373980E+01  4.434757E+01  4.548883E+01  4.933449E+01  5.133666E+01
            0.035354  0.577350  0.000000
  2.367616E+01  2.443977E+01  3.373665E+01  3.955234E+01  4.373329E+01  4.433638E+01  4.549912E+01  4.931885E+01  5.132778E+01
            0.040404  0.577350  0.000000
  2.372751E+01  2.444282E+01  3.372477E+01  3.958532E+01  4.372581E+01  4.432357E+01  4.551084E+01  4.930084E+01  5.131760E+01
            0.045455  0.577350  0.000000
  2.378544E+01  2.444640E+01  3.371136E+01  3.962245E+01  4.371738E+01  4.430919E+01  4.552393E+01  4.928046E+01  5.130613E+01
            0.050505  0.577350  0.000000
  2.384987E+01  2.445054E+01  3.369645E+01  3.966367E+01  4.370803E+01  4.429328E+01  4.553833E+01  4.925772E+01  5.129341E+01
            0.055556  0.577350  0.000000
  2.392068E+01  2.445528E+01  3.368005E+01  3.970886E+01  4.369778E+01  4.427587E+01  4.555396E+01  4.923265E+01  5.127947E+01
            0.060606  0.577350  0.000000
  2.399776E+01  2.446067E+01  3.366220E+01  3.975793E+01  4.368664E+01  4.425701E+01  4.557077E+01  4.920526E+01  5.126434E+01
            0.065657  0.577350  0.000000
  2.408098E+01  2.446675E+01  3.364291E+01  3.981077E+01  4.367466E+01  4.423674E+01  4.558868E+01  4.917558E+01  5.124806E+01
            0.070707  0.577350  0.000000
  2.417019E+01  2.447357E+01  3.362221E+01  3.986726E+01  4.366185E+01  4.421508E+01  4.560763E+01  4.914362E+01  5.123067E+01
            0.075758  0.577350  0.000000
  2.426524E+01  2.448119E+01  3.360013E+01  3.992726E+01  4.364825E+01  4.419208E+01  4.562755E+01  4.910941E+01  5.121220E+01
            0.080808  0.577350  0.000000
  2.436596E+01  2.448963E+01  3.357671E+01  3.999065E+01  4.363389E+01  4.416776E+01  4.564836E+01  4.907298E+01  5.119270E+01
            0.085859  0.577350  0.000000
  2.447219E+01  2.449896E+01  3.355196E+01  4.005729E+01  4.361881E+01  4.414215E+01  4.566999E+01  4.903435E+01  5.117223E+01
            0.090909  0.577350  0.000000
  2.450921E+01  2.458373E+01  3.352592E+01  4.012702E+01  4.360305E+01  4.411527E+01  4.569239E+01  4.899357E+01  5.115081E+01
            0.095960  0.577350  0.000000
  2.452043E+01  2.470039E+01  3.349862E+01  4.019970E+01  4.358666E+01  4.408717E+01  4.571546E+01  4.895068E+01  5.112850E+01
            0.101010  0.577350  0.000000
  2.453265E+01  2.482196E+01  3.347009E+01  4.027516E+01  4.356967E+01  4.405785E+01  4.573915E+01  4.890570E+01  5.110536E+01
            0.106061  0.577350  0.000000
  2.454592E+01  2.494824E+01  3.344037E+01  4.035325E+01  4.355213E+01  4.402734E+01  4.576339E+01  4.885868E+01  5.108144E+01
            0.111111  0.577350  0.000000
  2.456025E+01  2.507899E+01  3.340949E+01  4.043378E+01  4.353411E+01  4.399567E+01  4.578811E+01  4.880967E+01  5.105678E+01
            0.116162  0.577350  0.000000
  2.457569E+01  2.521399E+01  3.337749E+01  4.051659E+01  4.351564E+01  4.396286E+01  4.581323E+01  4.875871E+01  5.103146E+01
            0.121212  0.577350  0.000000
  2.459225E+01  2.535300E+01  3.334439E+01  4.060149E+01  4.349679E+01  4.392893E+01  4.583868E+01  4.870587E+01  5.100551E+01
            0.126263  0.577350  0.000000
  2.460995E+01  2.549577E+01  3.331025E+01  4.068831E+01  4.347763E+01  4.389390E+01  4.586441E+01  4.865119E+01  5.097902E+01
            0.131313  0.577350  0.000000
  2.462880E+01  2.564204E+01  3.327509E+01  4.077684E+01  4.345821E+01  4.385781E+01  4.589035E+01  4.859473E+01  5.095203E+01
            0.136364  0.577350  0.000000
  2.464880E+01  2.579158E+01  3.323897E+01  4.086689E+01  4.343863E+01  4.382067E+01  4.591642E+01  4.853655E+01  5.092460E+01
            0.141414  0.577350  0.000000
  2.466996E+01  2.594410E+01  3.320191E+01  4.095825E+01  4.341894E+01  4.378253E+01  4.594256E+01  4.847673E+01  5.089681E+01
            0.146465  0.577350  0.000000
  2.469227E+01  2.609935E+01  3.316397E+01  4.105072E+01  4.339925E+01  4.374340E+01  4.596872E+01  4.841532E+01  5.086873E+01
            0.151515  0.577350  0.000000
  2.471571E+01  2.625705E+01  3.312518E+01  4.114406E+01  4.337965E+01  4.370334E+01  4.599483E+01  4.835241E+01  5.084040E+01
            0.156566  0.577350  0.000000
  2.474025E+01  2.641693E+01  3.308559E+01  4.123805E+01  4.336026E+01  4.366238E+01  4.602083E+01  4.828806E+01  5.081192E+01
            0.161616  0.577350  0.000000
  2.476588E+01  2.657871E+01  3.304524E+01  4.133243E+01  4.334119E+01  4.362056E+01  4.604666E+01  4.822236E+01  5.078333E+01
            0.166667  0.577350  0.000000
  2.479255E+01  2.674212E+01  3.300418E+01  4.142695E+01  4.332260E+01  4.357794E+01  4.607226E+01  4.815539E+01  5.075472E+01
            0.171717  0.577350  0.000000
  2.482023E+01  2.690687E+01  3.296246E+01  4.152129E+01  4.330464E+01  4.353456E+01  4.609760E+01  4.808724E+01  5.072615E+01
            0.176768  0.577350  0.000000
  2.484885E+01  2.707267E+01  3.292012E+01  4.161516E+01  4.328752E+01  4.349050E+01  4.612260E+01  4.801800E+01  5.069770E+01
            0.181818  0.577350  0.000000
  2.487837E+01  2.723925E+01  3.287721E+01  4.170818E+01  4.327148E+01  4.344581E+01  4.614722E+01  4.794778E+01  5.066943E+01
            0.186869  0.577350  0.000000
  2.490871E+01  2.740632E+01  3.283376E+01  4.179995E+01  4.325680E+01  4.340057E+01  4.617142E+01  4.787666E+01  5.064142E+01
            0.191919  0.577350  0.000000
  2.493981E+01  2.757359E+01  3.278983E+01  4.189001E+01  4.324382E+01  4.335487E+01  4.619514E+01  4.780477E+01  5.061374E+01
            0.196970  0.577350  0.000000
  2.497159E+01  2.774077E+01  3.274545E+01  4.197780E+01  4.323298E+01  4.330878E+01  4.621835E+01  4.773221E+01  5.058644E+01
            0.202020  0.577350  0.000000
  2.500396E+01  2.790757E+01  3.270065E+01  4.206267E+01  4.322480E+01  4.326240E+01  4.624100E+01  4.765911E+01  5.055961E+01
            0.207071  0.577350  0.000000
  2.503682E+01  2.807371E+01  3.265549E+01  4.214387E+01  4.321585E+01  4.321991E+01  4.626305E+01  4.758559E+01  5.053331E+01
            0.212121  0.577350  0.000000
  2.507008E+01  2.823889E+01  3.260998E+01  4.222051E+01  4.316922E+01  4.321908E+01  4.628446E+01  4.751179E+01  5.050760E+01
            0.217172  0.577350  0.000000
  2.510364E+01  2.840281E+01  3.256416E+01  4.229160E+01  4.312263E+01  4.322317E+01  4.630520E+01  4.743786E+01  5.048254E+01
            0.222222  0.577350  0.000000
  2.513737E+01  2.856520E+01  3.251805E+01  4.235608E+01  4.307622E+01  4.323311E+01  4.632523E+01  4.736394E+01  5.045820E+01
            0.227273  0.577350  0.000000
  2.517117E+01  2.872575E+01  3.247167E+01  4.241296E+01  4.303012E+01  4.324974E+01  4.634452E+01  4.729020E+01  5.043462E+01
            0.232323  0.577350  0.000000
  2.520492E+01  2.888416E+01  3.242504E+01  4.246146E+01  4.298447E+01  4.327369E+01  4.636304E+01  4.721683E+01  5.041187E+01
            0.237374  0.577350  0.000000
  2.523847E+01  2.904014E+01  3.237818E+01  4.250124E+01  4.293942E+01  4.330517E+01  4.638075E+01  4.714401E+01  5.038999E+01
            0.242424  0.577350  0.000000
  2.527170E+01  2.919339E+01  3.233109E+01  4.253247E+01  4.289512E+01  4.334385E+01  4.639764E+01  4.707195E+01  5.036903E+01
            0.247475  0.577350  0.000000
  2.530448E+01  2.934360E+01  3.228379E+01  4.255582E+01  4.285175E+01  4.338887E+01  4.641368E+01  4.700087E+01  5.034903E+01
            0.252525  0.577350  0.000000
  2.533666E+01  2.949048E+01  3.223628E+01  4.257232E+01  4.280947E+01  4.343902E+01  4.642884E+01  4.693102E+01  5.033003E+01
            0.257576  0.577350  0.000000
  2.536809E+01  2.963370E+01  3.218856E+01  4.258317E+01  4.276846E+01  4.349289E+01  4.644310E+01  4.686266E+01  5.031208E+01
            0.262626  0.577350  0.000000
  2.539863E+01  2.977297E+01  3.214065E+01  4.258954E+01  4.272889E+01  4.354911E+01  4.645646E+01  4.679609E+01  5.029518E+01
            0.267677  0.577350  0.000000
  2.542813E+01  2.990795E+01  3.209256E+01  4.259247E+01  4.269095E+01  4.360637E+01  4.646888E+01  4.673161E+01  5.027939E+01
            0.272727  0.577350  0.000000
  2.545642E+01  3.003832E+01  3.204433E+01  4.259286E+01  4.265483E+01  4.366352E+01  4.648036E+01  4.666957E+01  5.026472E+01
            0.277778  0.577350  0.000000
  2.548336E+01  3.016371E+01  3.199600E+01  4.259143E+01  4.262070E+01  4.371955E+01  4.649090E+01  4.661033E+01  5.025118E+01
            0.282828  0.577350  0.000000
  2.550878E+01  3.028375E+01  3.194765E+01  4.258876E+01  4.258878E+01  4.377355E+01  4.650048E+01  4.655429E+01  5.023880E+01
            0.287879  0.577350  0.000000
  2.553253E+01  3.039802E+01  3.189941E+01  4.255917E+01  4.258536E+01  4.382472E+01  4.650187E+01  4.650910E+01  5.022759E+01
            0.292929  0.577350  0.000000
  2.555444E+01  3.050602E+01  3.185148E+01  4.253213E+01  4.258156E+01  4.387235E+01  4.645349E+01  4.651676E+01  5.021756E+01
            0.297980  0.577350  0.000000
  2.557436E+01  3.060716E+01  3.180419E+01  4.250779E+01  4.257766E+01  4.391579E+01  4.640961E+01  4.652347E+01  5.020872E+01
            0.303030  0.577350  0.000000
  2.559213E+01  3.070067E+01  3.175803E+01  4.248631E+01  4.257391E+01  4.395445E+01  4.637064E+01  4.652924E+01  5.020106E+01
            0.308081  0.577350  0.000000
  2.560758E+01  3.078552E+01  3.171381E+01  4.246785E+01  4.257048E+01  4.398784E+01  4.633701E+01  4.653407E+01  5.019460E+01
            0.313131  0.577350  0.000000
  2.562056E+01  3.086027E+01  3.167270E+01  4.245253E+01  4.256752E+01  4.401552E+01  4.630909E+01  4.653797E+01  5.018932E+01
            0.318182  0.577350  0.000000
  2.563092E+01  3.092293E+01  3.163651E+01  4.244047E+01  4.256513E+01  4.403720E+01  4.628716E+01  4.654097E+01  5.018523E+01
            0.323232  0.577350  0.000000
  2.563850E+01  3.097086E+01  3.160768E+01  4.243177E+01  4.256339E+01  4.405267E+01  4.627144E+01  4.654308E+01  5.018231E+01
            0.328283  0.577350  0.000000
  2.564316E+01  3.100109E+01  3.158901E+01  4.242651E+01  4.256235E+01  4.406187E+01  4.626203E+01  4.654433E+01  5.018057E+01
            0.333333  0.577350  0.000000
  2.564474E+01  3.101136E+01  3.158263E+01  4.242475E+01  4.256200E+01  4.406489E+01  4.625892E+01  4.654474E+01  5.018000E+01
            0.330808  0.572976  0.000000
  2.564311E+01  3.100146E+01  3.158861E+01  4.242652E+01  4.256233E+01  4.406197E+01  4.626197E+01  4.654434E+01  5.018057E+01
            0.328283  0.568603  0.000000
  2.563813E+01  3.097357E+01  3.160469E+01  4.243183E+01  4.256331E+01  4.405346E+01  4.627094E+01  4.654316E+01  5.018229E+01
            0.325758  0.564229  0.000000
  2.562968E+01  3.093110E+01  3.162741E+01  4.244066E+01  4.256483E+01  4.403984E+01  4.628551E+01  4.654124E+01  5.018513E+01
            0.323232  0.559855  0.000000
  2.561762E+01  3.087727E+01  3.165351E+01  4.245296E+01  4.256680E+01  4.402170E+01  4.630529E+01  4.653860E+01  5.018909E+01
            0.320707  0.555481  0.000000
  2.560184E+01  3.081451E+01  3.168053E+01  4.246869E+01  4.256905E+01  4.399967E+01  4.632985E+01  4.653530E+01  5.019415E+01
            0.318182  0.551107  0.000000
  2.558224E+01  3.074448E+01  3.170684E+01  4.248773E+01  4.257139E+01  4.397444E+01  4.635874E+01  4.653138E+01  5.020029E+01
            0.315657  0.546733  0.000000
  2.555870E+01  3.066822E+01  3.173141E+01  4.250998E+01  4.257357E+01  4.394674E+01  4.639155E+01  4.652686E+01  5.020751E+01
            0.313131  0.542359  0.000000
  2.553113E+01  3.058639E+01  3.175364E+01  4.253529E+01  4.257532E+01  4.391730E+01  4.642786E+01  4.652182E+01  5.021577E+01
            0.310606  0.537985  0.000000
  2.549945E+01  3.049942E+01  3.177318E+01  4.256351E+01  4.257630E+01  4.388686E+01  4.646731E+01  4.651628E+01  5.022508E+01
            0.308081  0.533612  0.000000
  2.546358E+01  3.040753E+01  3.178987E+01  4.257612E+01  4.259446E+01  4.385615E+01  4.650958E+01  4.651031E+01  5.023540E+01
            0.305556  0.529238  0.000000
  2.542345E+01  3.031089E+01  3.180365E+01  4.257437E+01  4.262794E+01  4.382591E+01  4.650396E+01  4.655439E+01  5.024672E+01
            0.303030  0.524864  0.000000
  2.537900E+01  3.020958E+01  3.181453E+01  4.257059E+01  4.266374E+01  4.379682E+01  4.649728E+01  4.660151E+01  5.025902E+01
            0.300505  0.520490  0.000000
  2.533018E+01  3.010365E+01  3.182257E+01  4.256429E+01  4.270164E+01  4.376957E+01  4.649035E+01  4.665077E+01  5.027229E+01
            0.297980  0.516116  0.000000
  2.527696E+01  2.999315E+01  3.182783E+01  4.255500E+01  4.274141E+01  4.374475E+01  4.648323E+01  4.670204E+01  5.028650E+01
            0.295455  0.511742  0.000000
  2.521929E+01  2.987809E+01  3.183041E+01  4.254229E+01  4.278280E+01  4.372289E+01  4.647599E+01  4.675521E+01  5.030162E+01
            0.292929  0.507368  0.000000
  2.515717E+01  2.975850E+01  3.183038E+01  4.252577E+01  4.282559E+01  4.370443E+01  4.646870E+01  4.681024E+01  5.031765E+01
            0.290404  0.502995  0.000000
  2.509057E+01  2.963443E+01  3.182781E+01  4.250515E+01  4.286951E+01  4.368966E+01  4.646145E+01  4.686711E+01  5.033455E+01
            0.287879  0.498621  0.000000
  2.501950E+01  2.950590E+01  3.182276E+01  4.248024E+01  4.291434E+01  4.367871E+01  4.645432E+01  4.692582E+01  5.035231E+01
            0.285354  0.494247  0.000000
  2.494396E+01  2.937297E+01  3.181528E+01  4.245099E+01  4.295982E+01  4.367159E+01  4.644739E+01  4.698642E+01  5.037090E+01
            0.282828  0.489873  0.000000
  2.486397E+01  2.923570E+01  3.180539E+01  4.241744E+01  4.300571E+01  4.366813E+01  4.644076E+01  4.704896E+01  5.039029E+01
            0.280303  0.485499  0.000000
  2.477954E+01  2.909415E+01  3.179309E+01  4.237975E+01  4.305179E+01  4.366806E+01  4.643453E+01  4.711353E+01  5.041046E+01
            0.277778  0.481125  0.000000
  2.469071E+01  2.894840E+01  3.177839E+01  4.233815E+01  4.309784E+01  4.367098E+01  4.642879E+01  4.718022E+01  5.043137E+01
            0.275253  0.476751  0.000000
  2.459752E+01  2.879855E+01  3.176125E+01  4.229293E+01  4.314365E+01  4.367646E+01  4.642366E+01  4.724915E+01  5.045301E+01
            0.272727  0.472377  0.000000
  2.450001E+01  2.864467E+01  3.174164E+01  4.224439E+01  4.318901E+01  4.368399E+01  4.641924E+01  4.732043E+01  5.047534E+01
            0.270202  0.468004  0.000000
  2.439823E+01  2.848688E+01  3.171951E+01  4.219284E+01  4.323376E+01  4.369307E+01  4.641563E+01  4.739419E+01  5.049832E+01
            0.267677  0.463630  0.000000
  2.429223E+01  2.832527E+01  3.169479E+01  4.213860E+01  4.327771E+01  4.370319E+01  4.641295E+01  4.747056E+01  5.052193E+01
            0.265152  0.459256  0.000000
  2.418208E+01  2.815996E+01  3.166739E+01  4.208195E+01  4.332073E+01  4.371386E+01  4.641130E+01  4.754966E+01  5.054612E+01
            0.262626  0.454882  0.000000
  2.406783E+01  2.799105E+01  3.163725E+01  4.202314E+01  4.336270E+01  4.372461E+01  4.641079E+01  4.763161E+01  5.057086E+01
            0.260101  0.450508  0.000000
  2.394957E+01  2.781867E+01  3.160426E+01  4.196241E+01  4.340350E+01  4.373500E+01  4.641151E+01  4.771654E+01  5.059611E+01
            0.257576  0.446134  0.000000
  2.382735E+01  2.764293E+01  3.156833E+01  4.189998E+01  4.344306E+01  4.374463E+01  4.641357E+01  4.780455E+01  5.062183E+01
            0.255051  0.441760  0.000000
  2.370125E+01  2.746394E+01  3.152935E+01  4.183602E+01  4.348132E+01  4.375314E+01  4.641704E+01  4.789574E+01  5.064798E+01
            0.252525  0.437387  0.000000
  2.357134E+01  2.728182E+01  3.148721E+01  4.177069E+01  4.351825E+01  4.376018E+01  4.642201E+01  4.799018E+01  5.067450E+01
            0.250000  0.433013  0.000000
  2.343771E+01  2.709669E+01  3.144181E+01  4.170413E+01  4.355384E+01  4.376546E+01  4.642856E+01  4.808793E+01  5.070136E+01
            0.247475  0.428639  0.000000
  2.330042E+01  2.690866E+01  3.139303E+01  4.163647E+01  4.358811E+01  4.376871E+01  4.643672E+01  4.818906E+01  5.072850E+01
            0.244949  0.424265  0.000000
  2.315957E+01  2.671785E+01  3.134076E+01  4.156780E+01  4.362112E+01  4.376970E+01  4.644656E+01  4.829358E+01  5.075588E+01
            0.242424  0.419891  0.000000
  2.301522E+01  2.652435E+01  3.128488E+01  4.149823E+01  4.365292E+01  4.376823E+01  4.645810E+01  4.840151E+01  5.078344E+01
            0.239899  0.415517  0.000000
  2.286745E+01  2.632829E+01  3.122526E+01  4.142783E+01  4.368362E+01  4.376412E+01  4.647136E+01  4.851285E+01  5.081114E+01
            0.237374  0.411143  0.000000
  2.271635E+01  2.612977E+01  3.116179E+01  4.135668E+01  4.371333E+01  4.375722E+01  4.648635E+01  4.862757E+01  5.083892E+01
            0.234848  0.406770  0.000000
  2.256198E+01  2.592888E+01  3.109435E+01  4.128483E+01  4.374218E+01  4.374741E+01  4.650308E+01  4.874563E+01  5.086672E+01
            0.232323  0.402396  0.000000
  2.240444E+01  2.572573E+01  3.102280E+01  4.121234E+01  4.373460E+01  4.377033E+01  4.652151E+01  4.886699E+01  5.089450E+01
            0.229798  0.398022  0.000000
  2.224379E+01  2.552041E+01  3.094701E+01  4.113926E+01  4.371871E+01  4.379795E+01  4.654162E+01  4.899157E+01  5.092220E+01
            0.227273  0.393648  0.000000
  2.208012E+01  2.531302E+01  3.086686E+01  4.106563E+01  4.369967E+01  4.382521E+01  4.656338E+01  4.911930E+01  5.094976E+01
            0.224747  0.389274  0.000000
  2.191350E+01  2.510364E+01  3.078220E+01  4.099151E+01  4.367744E+01  4.385230E+01  4.658675E+01  4.925007E+01  5.097715E+01
            0.222222  0.384900  0.000000
  2.174400E+01  2.489235E+01  3.069291E+01  4.091691E+01  4.365199E+01  4.387942E+01  4.661166E+01  4.938380E+01  5.100430E+01
            0.219697  0.380526  0.000000
  2.157171E+01  2.467924E+01  3.059882E+01  4.084187E+01  4.362331E+01  4.390677E+01  4.663807E+01  4.952037E+01  5.103117E+01
            0.217172  0.376152  0.000000
  2.139670E+01  2.446438E+01  3.049981E+01  4.076643E+01  4.359140E+01  4.393454E+01  4.666592E+01  4.965967E+01  5.105772E+01
            0.214646  0.371779  0.000000
  2.121904E+01  2.424786E+01  3.039572E+01  4.069062E+01  4.355624E+01  4.396292E+01  4.669513E+01  4.980157E+01  5.108388E+01
            0.212121  0.367405  0.000000
  2.103882E+01  2.402974E+01  3.028641E+01  4.061445E+01  4.351786E+01  4.399212E+01  4.672565E+01  4.994595E+01  5.110964E+01
            0.209596  0.363031  0.000000
  2.085610E+01  2.381008E+01  3.017173E+01  4.053795E+01  4.347627E+01  4.402230E+01  4.675741E+01  5.009267E+01  5.113493E+01
            0.207071  0.358657  0.000000
  2.067095E+01  2.358896E+01  3.005153E+01  4.046116E+01  4.343149E+01  4.405364E+01  4.679034E+01  5.024160E+01  5.115972E+01
            0.204545  0.354283  0.000000
  2.048346E+01  2.336644E+01  2.992568E+01  4.038408E+01  4.338355E+01  4.408631E+01  4.682437E+01  5.039262E+01  5.118398E+01
            0.202020  0.349909  0.000000
  2.029370E+01  2.314258E+01  2.979403E+01  4.030675E+01  4.333248E+01  4.412045E+01  4.685945E+01  5.054557E+01  5.120767E+01
            0.199495  0.345535  0.000000
  2.010174E+01  2.291744E+01  2.965645E+01  4.022919E+01  4.327830E+01  4.415621E+01  4.689550E+01  5.070033E+01  5.123076E+01
            0.196970  0.341162  0.000000
  1.990764E+01  2.269108E+01  2.951283E+01  4.015141E+01  4.322106E+01  4.419369E+01  4.693247E+01  5.085676E+01  5.125322E+01
            0.194444  0.336788  0.000000
  1.971150E+01  2.246356E+01  2.936304E+01  4.007343E+01  4.316079E+01  4.423302E+01  4.697030E+01  5.101471E+01  5.127503E+01
            0.191919  0.332414  0.000000
  1.951336E+01  2.223494E+01  2.920701E+01  3.999528E+01  4.309752E+01  4.427427E+01  4.700893E+01  5.117405E+01  5.129616E+01
            0.189394  0.328040  0.000000
  1.931331E+01  2.200527E+01  2.904463E+01  3.991698E+01  4.303128E+01  4.431753E+01  4.704830E+01  5.131658E+01  5.133465E+01
            0.186869  0.323666  0.000000
  1.911140E+01  2.177462E+01  2.887586E+01  3.983855E+01  4.296213E+01  4.436285E+01  4.708838E+01  5.133628E+01  5.149637E+01
            0.184343  0.319292  0.000000
  1.890771E+01  2.154303E+01  2.870063E+01  3.976001E+01  4.289009E+01  4.441028E+01  4.712910E+01  5.135524E+01  5.165907E+01
            0.181818  0.314918  0.000000
  1.870229E+01  2.131058E+01  2.851893E+01  3.968137E+01  4.281520E+01  4.445984E+01  4.717042E+01  5.137345E+01  5.182262E+01
            0.179293  0.310544  0.000000
  1.849521E+01  2.107732E+01  2.833074E+01  3.960266E+01  4.273751E+01  4.451156E+01  4.721229E+01  5.139087E+01  5.198690E+01
            0.176768  0.306171  0.000000
  1.828653E+01  2.084331E+01  2.813609E+01  3.952391E+01  4.265705E+01  4.456543E+01  4.725468E+01  5.140751E+01  5.215175E+01
            0.174242  0.301797  0.000000
  1.807630E+01  2.060862E+01  2.793501E+01  3.944513E+01  4.257387E+01  4.462144E+01  4.729755E+01  5.142334E+01  5.231707E+01
            0.171717  0.297423  0.000000
  1.786459E+01  2.037331E+01  2.772756E+01  3.936635E+01  4.248800E+01  4.467956E+01  4.734085E+01  5.143835E+01  5.248272E+01
            0.169192  0.293049  0.000000
  1.765144E+01  2.013745E+01  2.751383E+01  3.928758E+01  4.239949E+01  4.473977E+01  4.738456E+01  5.145253E+01  5.264858E+01
            0.166667  0.288675  0.000000
  1.743690E+01  1.990111E+01  2.729390E+01  3.920885E+01  4.230839E+01  4.480203E+01  4.742863E+01  5.146587E+01  5.281452E+01
            0.164141  0.284301  0.000000
  1.722102E+01  1.966435E+01  2.706789E+01  3.913019E+01  4.221474E+01  4.486627E+01  4.747304E+01  5.147834E+01  5.298042E+01
            0.161616  0.279927  0.000000
  1.700386E+01  1.942725E+01  2.683596E+01  3.905162E+01  4.211859E+01  4.493245E+01  4.751775E+01  5.148995E+01  5.314617E+01
            0.159091  0.275554  0.000000
  1.678546E+01  1.918986E+01  2.659823E+01  3.897316E+01  4.201999E+01  4.500049E+01  4.756275E+01  5.150067E+01  5.331163E+01
            0.156566  0.271180  0.000000
  1.656587E+01  1.895227E+01  2.635489E+01  3.889484E+01  4.191899E+01  4.507033E+01  4.760799E+01  5.151048E+01  5.347671E+01
            0.154040  0.266806  0.000000
  1.634513E+01  1.871454E+01  2.610609E+01  3.881669E+01  4.181566E+01  4.514189E+01  4.765345E+01  5.151939E+01  5.364128E+01
            0.151515  0.262432  0.000000
  1.612329E+01  1.847674E+01  2.585202E+01  3.873873E+01  4.171005E+01  4.521509E+01  4.769911E+01  5.152737E+01  5.380523E+01
            0.148990  0.258058  0.000000
  1.590041E+01  1.823893E+01  2.559287E+01  3.866099E+01  4.160222E+01  4.528986E+01  4.774494E+01  5.153440E+01  5.396847E+01
            0.146465  0.253684  0.000000
  1.567653E+01  1.800118E+01  2.532881E+01  3.858350E+01  4.149225E+01  4.536612E+01  4.779092E+01  5.154048E+01  5.413087E+01
            0.143939  0.249310  0.000000
  1.545170E+01  1.776355E+01  2.506003E+01  3.850629E+01  4.138019E+01  4.544378E+01  4.783702E+01  5.154558E+01  5.429234E+01
            0.141414  0.244936  0.000000
  1.522599E+01  1.752611E+01  2.478670E+01  3.842938E+01  4.126613E+01  4.552275E+01  4.788321E+01  5.154970E+01  5.445279E+01
            0.138889  0.240563  0.000000
  1.499944E+01  1.728889E+01  2.450902E+01  3.835282E+01  4.115013E+01  4.560297E+01  4.792948E+01  5.155281E+01  5.461210E+01
            0.136364  0.236189  0.000000
  1.477213E+01  1.705197E+01  2.422713E+01  3.827662E+01  4.103229E+01  4.568433E+01  4.797579E+01  5.155491E+01  5.477020E+01
            0.133838  0.231815  0.000000
  1.454413E+01  1.681538E+01  2.394120E+01  3.820083E+01  4.091270E+01  4.576677E+01  4.802212E+01  5.155598E+01  5.492698E+01
            0.131313  0.227441  0.000000
  1.431550E+01  1.657918E+01  2.365138E+01  3.812548E+01  4.079143E+01  4.585020E+01  4.806845E+01  5.155601E+01  5.508235E+01
            0.128788  0.223067  0.000000
  1.408633E+01  1.634339E+01  2.335779E+01  3.805059E+01  4.066859E+01  4.593454E+01  4.811474E+01  5.155499E+01  5.523624E+01
            0.126263  0.218693  0.000000
  1.385671E+01  1.610808E+01  2.306058E+01  3.797621E+01  4.054427E+01  4.601971E+01  4.816096E+01  5.155291E+01  5.538855E+01
            0.123737  0.214319  0.000000
  1.362671E+01  1.587326E+01  2.275984E+01  3.790237E+01  4.041859E+01  4.610563E+01  4.820710E+01  5.154975E+01  5.553920E+01
            0.121212  0.209946  0.000000
  1.339643E+01  1.563898E+01  2.245570E+01  3.782911E+01  4.029164E+01  4.619222E+01  4.825311E+01  5.154551E+01  5.568813E+01
            0.118687  0.205572  0.000000
  1.316598E+01  1.540527E+01  2.214825E+01  3.775646E+01  4.016356E+01  4.627941E+01  4.829896E+01  5.154019E+01  5.583524E+01
            0.116162  0.201198  0.000000
  1.293547E+01  1.517216E+01  2.183759E+01  3.768447E+01  4.003444E+01  4.636711E+01  4.834463E+01  5.153377E+01  5.598047E+01
            0.113636  0.196824  0.000000
  1.270499E+01  1.493969E+01  2.152382E+01  3.761317E+01  3.990443E+01  4.645526E+01  4.839008E+01  5.152626E+01  5.612374E+01
            0.111111  0.192450  0.000000
  1.247468E+01  1.470789E+01  2.120704E+01  3.754260E+01  3.977365E+01  4.654378E+01  4.843527E+01  5.151766E+01  5.626498E+01
            0.108586  0.188076  0.000000
  1.224463E+01  1.447682E+01  2.088736E+01  3.747280E+01  3.964222E+01  4.663259E+01  4.848018E+01  5.150796E+01  5.640413E+01
            0.106061  0.183702  0.000000
  1.201498E+01  1.424650E+01  2.056488E+01  3.740381E+01  3.951030E+01  4.672162E+01  4.852476E+01  5.149717E+01  5.654112E+01
            0.103535  0.179328  0.000000
  1.178584E+01  1.401700E+01  2.023976E+01  3.733567E+01  3.937802E+01  4.681080E+01  4.856898E+01  5.148530E+01  5.667588E+01
            0.101010  0.174955  0.000000
  1.155734E+01  1.378839E+01  1.991213E+01  3.726843E+01  3.924554E+01  4.690004E+01  4.861281E+01  5.147233E+01  5.680835E+01
            0.098485  0.170581  0.000000
  1.132959E+01  1.356072E+01  1.958218E+01  3.720213E+01  3.911300E+01  4.698929E+01  4.865621E+01  5.145829E+01  5.693847E+01
            0.095960  0.166207  0.000000
  1.110273E+01  1.333410E+01  1.925010E+01  3.713680E+01  3.898056E+01  4.707847E+01  4.869914E+01  5.144319E+01  5.706618E+01
            0.093434  0.161833  0.000000
  1.087688E+01  1.310861E+01  1.891614E+01  3.707250E+01  3.884839E+01  4.716750E+01  4.874157E+01  5.142701E+01  5.719141E+01
            0.090909  0.157459  0.000000
  1.065214E+01  1.288438E+01  1.858056E+01  3.700926E+01  3.871665E+01  4.725632E+01  4.878346E+01  5.140979E+01  5.731411E+01
            0.088384  0.153085  0.000000
  1.042865E+01  1.266152E+01  1.824368E+01  3.694712E+01  3.858552E+01  4.734486E+01  4.882478E+01  5.139152E+01  5.743422E+01
            0.085859  0.148711  0.000000
  1.020651E+01  1.244019E+01  1.790585E+01  3.688614E+01  3.845516E+01  4.743305E+01  4.886550E+01  5.137222E+01  5.755168E+01
            0.083333  0.144338  0.000000
  9.985831E+00  1.222055E+01  1.756745E+01  3.682635E+01  3.832575E+01  4.752083E+01  4.890558E+01  5.135189E+01  5.766644E+01
            0.080808  0.139964  0.000000
  9.766730E+00  1.200279E+01  1.722893E+01  3.676779E+01  3.819747E+01  4.760814E+01  4.894499E+01  5.133055E+01  5.777843E+01
            0.078283  0.135590  0.000000
  9.549312E+00  1.178710E+01  1.689077E+01  3.671050E+01  3.807052E+01  4.769490E+01  4.898370E+01  5.130820E+01  5.788761E+01
            0.075758  0.131216  0.000000
  9.333686E+00  1.157370E+01  1.655349E+01  3.665454E+01  3.794507E+01  4.778106E+01  4.902168E+01  5.128485E+01  5.799392E+01
            0.073232  0.126842  0.000000
  9.119960E+00  1.136284E+01  1.621764E+01  3.659993E+01  3.782132E+01  4.786656E+01  4.905889E+01  5.126052E+01  5.809731E+01
            0.070707  0.122468  0.000000
  8.908245E+00  1.115476E+01  1.588384E+01  3.654673E+01  3.769945E+01  4.795135E+01  4.909531E+01  5.123520E+01  5.819772E+01
            0.068182  0.118094  0.000000
  8.698659E+00  1.094975E+01  1.555271E+01  3.649497E+01  3.757966E+01  4.803538E+01  4.913090E+01  5.120891E+01  5.829510E+01
            0.065657  0.113721  0.000000
  8.491326E+00  1.074809E+01  1.522489E+01  3.644469E+01  3.746215E+01  4.811858E+01  4.916564E+01  5.118166E+01  5.838941E+01
            0.063131  0.109347  0.000000
  8.286379E+00  1.055007E+01  1.490107E+01  3.639593E+01  3.734710E+01  4.820091E+01  4.919950E+01  5.115345E+01  5.848059E+01
            0.060606  0.104973  0.000000
  8.083970E+00  1.035602E+01  1.458193E+01  3.634873E+01  3.723470E+01  4.828233E+01  4.923243E+01  5.112429E+01  5.856859E+01
            0.058081  0.100599  0.000000
  7.884265E+00  1.016626E+01  1.426813E+01  3.630313E+01  3.712516E+01  4.836277E+01  4.926443E+01  5.109419E+01  5.865338E+01
            0.055556  0.096225  0.000000
  7.687453E+00  9.981126E+00  1.396035E+01  3.625917E+01  3.701865E+01  4.844221E+01  4.929544E+01  5.106317E+01  5.873489E+01
            0.053030  0.091851  0.000000
  7.493751E+00  9.800951E+00  1.365923E+01  3.621688E+01  3.691538E+01  4.852058E+01  4.932544E+01  5.103123E+01  5.881310E+01
            0.050505  0.087477  0.000000
  7.303407E+00  9.626084E+00  1.336536E+01  3.617629E+01  3.681551E+01  4.859784E+01  4.935440E+01  5.099838E+01  5.888795E+01
            0.047980  0.083103  0.000000
  7.116706E+00  9.456870E+00  1.307927E+01  3.613745E+01  3.671925E+01  4.867394E+01  4.938228E+01  5.096466E+01  5.895940E+01
            0.045455  0.078730  0.000000
  6.933972E+00  9.293659E+00  1.280144E+01  3.610038E+01  3.662675E+01  4.874884E+01  4.940905E+01  5.093008E+01  5.902742E+01
            0.042929  0.074356  0.000000
  6.755576E+00  9.136796E+00  1.253223E+01  3.606512E+01  3.653819E+01  4.882245E+01  4.943467E+01  5.089468E+01  5.909197E+01
            0.040404  0.069982  0.000000
  6.581940E+00  8.986628E+00  1.227189E+01  3.603169E+01  3.645375E+01  4.889473E+01  4.945910E+01  5.085850E+01  5.915302E+01
            0.037879  0.065608  0.000000
  6.413537E+00  8.843493E+00  1.202054E+01  3.600013E+01  3.637357E+01  4.896559E+01  4.948231E+01  5.082159E+01  5.921053E+01
            0.035354  0.061234  0.000000
  6.250899E+00  8.707727E+00  1.177810E+01  3.597047E+01  3.629781E+01  4.903494E+01  4.950425E+01  5.078403E+01  5.926447E+01
            0.032828  0.056860  0.000000
  6.094611E+00  8.579657E+00  1.154432E+01  3.594273E+01  3.622662E+01  4.910267E+01  4.952490E+01  5.074589E+01  5.931481E+01
            0.030303  0.052486  0.000000
  5.945318E+00  8.459600E+00  1.131869E+01  3.591694E+01  3.616013E+01  4.916864E+01  4.954421E+01  5.070731E+01  5.936153E+01
            0.027778  0.048113  0.000000
  5.803719E+00  8.347865E+00  1.110039E+01  3.589311E+01  3.609848E+01  4.923267E+01  4.956215E+01  5.066843E+01  5.940460E+01
            0.025253  0.043739  0.000000
  5.670561E+00  8.244744E+00  1.088821E+01  3.587129E+01  3.604177E+01  4.929454E+01  4.957867E+01  5.062945E+01  5.944400E+01
            0.022727  0.039365  0.000000
  5.546630E+00  8.150518E+00  1.068045E+01  3.585147E+01  3.599013E+01  4.935396E+01  4.959375E+01  5.059063E+01  5.947971E+01
            0.020202  0.034991  0.000000
  5.432741E+00  8.065450E+00  1.047473E+01  3.583370E+01  3.594365E+01  4.941055E+01  4.960734E+01  5.055233E+01  5.951170E+01
            0.017677  0.030617  0.000000
  5.329722E+00  7.989780E+00  1.026771E+01  3.581797E+01  3.590242E+01  4.946381E+01  4.961942E+01  5.051501E+01  5.953997E+01
            0.015152  0.026243  0.000000
  5.238391E+00  7.923731E+00  1.005466E+01  3.580431E+01  3.586652E+01  4.951307E+01  4.962995E+01  5.047928E+01  5.956450E+01
            0.012626  0.021869  0.000000
  5.159536E+00  7.867498E+00  9.828656E+00  3.579272E+01  3.583603E+01  4.955746E+01  4.963892E+01  5.044594E+01  5.958528E+01
            0.010101  0.017495  0.000000
  5.093888E+00  7.821251E+00  9.579234E+00  3.578323E+01  3.581100E+01  4.959585E+01  4.964629E+01  5.041603E+01  5.960229E+01
            0.007576  0.013122  0.000000
  5.042095E+00  7.785131E+00  9.289718E+00  3.577584E+01  3.579148E+01  4.962685E+01  4.965205E+01  5.039078E+01  5.961553E+01
            0.005051  0.008748  0.000000
  5.004694E+00  7.759250E+00  8.931727E+00  3.577055E+01  3.577751E+01  4.964885E+01  4.965617E+01  5.037155E+01  5.962499E+01
            0.002525  0.004374  0.000000
  4.982086E+00  7.743689E+00  8.452312E+00  3.576738E+01  3.576912E+01  4.965864E+01  4.966023E+01  5.035959E+01  5.963067E+01
            0.000000  0.000000  0.000000
  4.974521E+00  7.738497E+00  7.738497E+00  3.576632E+01  3.576632E+01  4.965948E+01  4.965948E+01  5.035559E+01  5.963256E+01


==> anc/fig08/phbandcr.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -7.229504E-02 -7.228773E-02  1.193914E-01  3.408538E+01  3.408538E+01  4.550170E+01  4.604660E+01  4.604660E+01  5.439873E+01
            0.000000  0.005064  0.000000
  1.442760E-01  2.509026E-01  3.841599E-01  3.408600E+01  3.408773E+01  4.549318E+01  4.604639E+01  4.605454E+01  5.439766E+01
            0.000000  0.010129  0.000000
  2.014258E-01  5.171488E-01  7.783971E-01  3.408786E+01  3.409477E+01  4.546901E+01  4.604577E+01  4.607700E+01  5.439445E+01
            0.000000  0.015193  0.000000
  2.715634E-01  7.798105E-01  1.170247E+00  3.409097E+01  3.410649E+01  4.543239E+01  4.604472E+01  4.611081E+01  5.438909E+01
            0.000000  0.020258  0.000000
  3.474458E-01  1.041488E+00  1.561364E+00  3.409531E+01  3.412285E+01  4.538676E+01  4.604325E+01  4.615257E+01  5.438155E+01
            0.000000  0.025322  0.000000
  4.266621E-01  1.302642E+00  1.952028E+00  3.410088E+01  3.414382E+01  4.533490E+01  4.604135E+01  4.619959E+01  5.437181E+01
            0.000000  0.030387  0.000000
  5.083864E-01  1.563387E+00  2.342289E+00  3.410767E+01  3.416933E+01  4.527880E+01  4.603901E+01  4.624997E+01  5.435983E+01
            0.000000  0.035451  0.000000
  5.923904E-01  1.823739E+00  2.732133E+00  3.411568E+01  3.419934E+01  4.521983E+01  4.603623E+01  4.630244E+01  5.434556E+01
            0.000000  0.040516  0.000000
  6.787116E-01  2.083671E+00  3.121518E+00  3.412489E+01  3.423375E+01  4.515895E+01  4.603300E+01  4.635617E+01  5.432896E+01
            0.000000  0.045580  0.000000
  7.675249E-01  2.343137E+00  3.510391E+00  3.413529E+01  3.427249E+01  4.509684E+01  4.602930E+01  4.641060E+01  5.430997E+01
            0.000000  0.050645  0.000000
  8.590842E-01  2.602076E+00  3.898687E+00  3.414686E+01  3.431546E+01  4.503400E+01  4.602511E+01  4.646536E+01  5.428854E+01
            0.000000  0.055709  0.000000
  9.536928E-01  2.860419E+00  4.286337E+00  3.415959E+01  3.436255E+01  4.497081E+01  4.602042E+01  4.652021E+01  5.426460E+01
            0.000000  0.060774  0.000000
  1.051685E+00  3.118090E+00  4.673265E+00  3.417346E+01  3.441365E+01  4.490754E+01  4.601522E+01  4.657497E+01  5.423808E+01
            0.000000  0.065838  0.000000
  1.153411E+00  3.375004E+00  5.059388E+00  3.418845E+01  3.446863E+01  4.484441E+01  4.600947E+01  4.662955E+01  5.420892E+01
            0.000000  0.070903  0.000000
  1.259231E+00  3.631072E+00  5.444618E+00  3.420454E+01  3.452736E+01  4.478160E+01  4.600315E+01  4.668388E+01  5.417704E+01
            0.000000  0.075967  0.000000
  1.369498E+00  3.886202E+00  5.828860E+00  3.422170E+01  3.458970E+01  4.471924E+01  4.599624E+01  4.673790E+01  5.414238E+01
            0.000000  0.081032  0.000000
  1.484559E+00  4.140296E+00  6.212014E+00  3.423993E+01  3.465551E+01  4.465740E+01  4.598870E+01  4.679160E+01  5.410487E+01
            0.000000  0.086096  0.000000
  1.604737E+00  4.393254E+00  6.593971E+00  3.425918E+01  3.472464E+01  4.459614E+01  4.598050E+01  4.684496E+01  5.406444E+01
            0.000000  0.091161  0.000000
  1.730334E+00  4.644974E+00  6.974616E+00  3.427942E+01  3.479693E+01  4.453551E+01  4.597161E+01  4.689796E+01  5.402104E+01
            0.000000  0.096225  0.000000
  1.861619E+00  4.895353E+00  7.353827E+00  3.430065E+01  3.487222E+01  4.447550E+01  4.596199E+01  4.695058E+01  5.397458E+01
            0.000000  0.101290  0.000000
  1.998827E+00  5.144288E+00  7.731474E+00  3.432281E+01  3.495035E+01  4.441610E+01  4.595160E+01  4.700282E+01  5.392503E+01
            0.000000  0.106354  0.000000
  2.142151E+00  5.391677E+00  8.107419E+00  3.434589E+01  3.503116E+01  4.435727E+01  4.594039E+01  4.705465E+01  5.387232E+01
            0.000000  0.111418  0.000000
  2.291747E+00  5.637420E+00  8.481517E+00  3.436984E+01  3.511449E+01  4.429896E+01  4.592834E+01  4.710604E+01  5.381640E+01
            0.000000  0.116483  0.000000
  2.447726E+00  5.881419E+00  8.853616E+00  3.439464E+01  3.520016E+01  4.424111E+01  4.591540E+01  4.715695E+01  5.375724E+01
            0.000000  0.121547  0.000000
  2.610157E+00  6.123580E+00  9.223554E+00  3.442026E+01  3.528803E+01  4.418363E+01  4.590153E+01  4.720733E+01  5.369478E+01
            0.000000  0.126612  0.000000
  2.779069E+00  6.363812E+00  9.591165E+00  3.444665E+01  3.537792E+01  4.412643E+01  4.588669E+01  4.725714E+01  5.362900E+01
            0.000000  0.131676  0.000000
  2.954450E+00  6.602031E+00  9.956276E+00  3.447378E+01  3.546969E+01  4.406944E+01  4.587084E+01  4.730629E+01  5.355986E+01
            0.000000  0.136741  0.000000
  3.136247E+00  6.838155E+00  1.031870E+01  3.450162E+01  3.556318E+01  4.401255E+01  4.585395E+01  4.735471E+01  5.348735E+01
            0.000000  0.141805  0.000000
  3.324377E+00  7.072111E+00  1.067827E+01  3.453013E+01  3.565823E+01  4.395567E+01  4.583598E+01  4.740233E+01  5.341145E+01
            0.000000  0.146870  0.000000
  3.518721E+00  7.303830E+00  1.103477E+01  3.455927E+01  3.575470E+01  4.389872E+01  4.581689E+01  4.744904E+01  5.333215E+01
            0.000000  0.151934  0.000000
  3.719130E+00  7.533249E+00  1.138802E+01  3.458901E+01  3.585245E+01  4.384160E+01  4.579668E+01  4.749477E+01  5.324943E+01
            0.000000  0.156999  0.000000
  3.925432E+00  7.760312E+00  1.173781E+01  3.461931E+01  3.595134E+01  4.378425E+01  4.577530E+01  4.753939E+01  5.316331E+01
            0.000000  0.162063  0.000000
  4.137430E+00  7.984969E+00  1.208394E+01  3.465013E+01  3.605124E+01  4.372658E+01  4.575275E+01  4.758282E+01  5.307378E+01
            0.000000  0.167128  0.000000
  4.354910E+00  8.207175E+00  1.242621E+01  3.468143E+01  3.615204E+01  4.366855E+01  4.572900E+01  4.762494E+01  5.298087E+01
            0.000000  0.172192  0.000000
  4.577640E+00  8.426891E+00  1.276441E+01  3.471319E+01  3.625360E+01  4.361012E+01  4.570406E+01  4.766565E+01  5.288459E+01
            0.000000  0.177257  0.000000
  4.805376E+00  8.644084E+00  1.309832E+01  3.474537E+01  3.635581E+01  4.355124E+01  4.567792E+01  4.770486E+01  5.278496E+01
            0.000000  0.182321  0.000000
  5.037866E+00  8.858726E+00  1.342773E+01  3.477793E+01  3.645856E+01  4.349190E+01  4.565057E+01  4.774245E+01  5.268203E+01
            0.000000  0.187386  0.000000
  5.274849E+00  9.070795E+00  1.375244E+01  3.481084E+01  3.656175E+01  4.343210E+01  4.562204E+01  4.777834E+01  5.257583E+01
            0.000000  0.192450  0.000000
  5.516060E+00  9.280270E+00  1.407224E+01  3.484407E+01  3.666528E+01  4.337185E+01  4.559234E+01  4.781244E+01  5.246640E+01
            0.000000  0.197515  0.000000
  5.761232E+00  9.487137E+00  1.438691E+01  3.487759E+01  3.676904E+01  4.331119E+01  4.556148E+01  4.784466E+01  5.235381E+01
            0.000000  0.202579  0.000000
  6.010100E+00  9.691384E+00  1.469626E+01  3.491136E+01  3.687296E+01  4.325014E+01  4.552949E+01  4.787492E+01  5.223810E+01
            0.000000  0.207644  0.000000
  6.262399E+00  9.893003E+00  1.500007E+01  3.494538E+01  3.697693E+01  4.318876E+01  4.549640E+01  4.790315E+01  5.211935E+01
            0.000000  0.212708  0.000000
  6.517867E+00  1.009199E+01  1.529815E+01  3.497959E+01  3.708087E+01  4.312713E+01  4.546225E+01  4.792929E+01  5.199764E+01
            0.000000  0.217772  0.000000
  6.776247E+00  1.028833E+01  1.559029E+01  3.501399E+01  3.718469E+01  4.306533E+01  4.542707E+01  4.795327E+01  5.187305E+01
            0.000000  0.222837  0.000000
  7.037289E+00  1.048204E+01  1.587631E+01  3.504855E+01  3.728832E+01  4.300345E+01  4.539091E+01  4.797505E+01  5.174566E+01
            0.000000  0.227901  0.000000
  7.300749E+00  1.067311E+01  1.615601E+01  3.508324E+01  3.739166E+01  4.294159E+01  4.535381E+01  4.799457E+01  5.161559E+01
            0.000000  0.232966  0.000000
  7.566389E+00  1.086154E+01  1.642922E+01  3.511804E+01  3.749463E+01  4.287987E+01  4.531583E+01  4.801179E+01  5.148293E+01
            0.000000  0.238030  0.000000
  7.833979E+00  1.104734E+01  1.669574E+01  3.515294E+01  3.759716E+01  4.281841E+01  4.527702E+01  4.802668E+01  5.134781E+01
            0.000000  0.243095  0.000000
  8.103296E+00  1.123050E+01  1.695542E+01  3.518791E+01  3.769915E+01  4.275733E+01  4.523742E+01  4.803921E+01  5.121034E+01
            0.000000  0.248159  0.000000
  8.374125E+00  1.141104E+01  1.720807E+01  3.522294E+01  3.780053E+01  4.269677E+01  4.519709E+01  4.804935E+01  5.107067E+01
            0.000000  0.253224  0.000000
  8.646260E+00  1.158896E+01  1.745355E+01  3.525801E+01  3.790120E+01  4.263686E+01  4.515610E+01  4.805707E+01  5.092893E+01
            0.000000  0.258288  0.000000
  8.919498E+00  1.176426E+01  1.769168E+01  3.529309E+01  3.800107E+01  4.257774E+01  4.511449E+01  4.806235E+01  5.078528E+01
            0.000000  0.263353  0.000000
  9.193647E+00  1.193695E+01  1.792233E+01  3.532818E+01  3.810006E+01  4.251954E+01  4.507232E+01  4.806519E+01  5.063987E+01
            0.000000  0.268417  0.000000
  9.468518E+00  1.210703E+01  1.814534E+01  3.536325E+01  3.819807E+01  4.246242E+01  4.502964E+01  4.806556E+01  5.049286E+01
            0.000000  0.273482  0.000000
  9.743928E+00  1.227450E+01  1.836059E+01  3.539830E+01  3.829501E+01  4.240650E+01  4.498650E+01  4.806345E+01  5.034443E+01
            0.000000  0.278546  0.000000
  1.001970E+01  1.243938E+01  1.856795E+01  3.543330E+01  3.839076E+01  4.235191E+01  4.494297E+01  4.805885E+01  5.019477E+01
            0.000000  0.283611  0.000000
  1.029566E+01  1.260166E+01  1.876729E+01  3.546823E+01  3.848524E+01  4.229878E+01  4.489907E+01  4.805177E+01  5.004405E+01
            0.000000  0.288675  0.000000
  1.057164E+01  1.276134E+01  1.895851E+01  3.550308E+01  3.857832E+01  4.224723E+01  4.485487E+01  4.804221E+01  4.989247E+01
            0.000000  0.293740  0.000000
  1.084748E+01  1.291844E+01  1.914150E+01  3.553783E+01  3.866990E+01  4.219738E+01  4.481041E+01  4.803015E+01  4.974023E+01
            0.000000  0.298804  0.000000
  1.112300E+01  1.307293E+01  1.931617E+01  3.557246E+01  3.875986E+01  4.214933E+01  4.476572E+01  4.801562E+01  4.958754E+01
            0.000000  0.303869  0.000000
  1.139805E+01  1.322483E+01  1.948243E+01  3.560695E+01  3.884809E+01  4.210319E+01  4.472085E+01  4.799861E+01  4.943460E+01
            0.000000  0.308933  0.000000
  1.167247E+01  1.337412E+01  1.964021E+01  3.564127E+01  3.893445E+01  4.205904E+01  4.467583E+01  4.797916E+01  4.928165E+01
            0.000000  0.313998  0.000000
  1.194610E+01  1.352080E+01  1.978946E+01  3.567542E+01  3.901882E+01  4.201696E+01  4.463070E+01  4.795727E+01  4.912889E+01
            0.000000  0.319062  0.000000
  1.221877E+01  1.366486E+01  1.993012E+01  3.570937E+01  3.910108E+01  4.197703E+01  4.458549E+01  4.793298E+01  4.897655E+01
            0.000000  0.324126  0.000000
  1.249034E+01  1.380629E+01  2.006215E+01  3.574309E+01  3.918107E+01  4.193929E+01  4.454022E+01  4.790631E+01  4.882487E+01
            0.000000  0.329191  0.000000
  1.276064E+01  1.394506E+01  2.018553E+01  3.577656E+01  3.925866E+01  4.190379E+01  4.449493E+01  4.787731E+01  4.867409E+01
            0.000000  0.334255  0.000000
  1.302951E+01  1.408116E+01  2.030026E+01  3.580976E+01  3.933372E+01  4.187058E+01  4.444963E+01  4.784603E+01  4.852443E+01
            0.000000  0.339320  0.000000
  1.329680E+01  1.421458E+01  2.040635E+01  3.584266E+01  3.940609E+01  4.183967E+01  4.440436E+01  4.781252E+01  4.837614E+01
            0.000000  0.344384  0.000000
  1.356234E+01  1.434528E+01  2.050382E+01  3.587523E+01  3.947562E+01  4.181107E+01  4.435913E+01  4.777683E+01  4.822947E+01
            0.000000  0.349449  0.000000
  1.382598E+01  1.447323E+01  2.059270E+01  3.590746E+01  3.954217E+01  4.178479E+01  4.431397E+01  4.773904E+01  4.808466E+01
            0.000000  0.354513  0.000000
  1.408756E+01  1.459842E+01  2.067308E+01  3.593931E+01  3.960558E+01  4.176082E+01  4.426891E+01  4.769923E+01  4.794197E+01
            0.000000  0.359578  0.000000
  1.434691E+01  1.472080E+01  2.074501E+01  3.597077E+01  3.966570E+01  4.173913E+01  4.422395E+01  4.765748E+01  4.780163E+01
            0.000000  0.364642  0.000000
  1.460388E+01  1.484036E+01  2.080860E+01  3.600180E+01  3.972239E+01  4.171969E+01  4.417914E+01  4.761389E+01  4.766392E+01
            0.000000  0.369707  0.000000
  1.485830E+01  1.495704E+01  2.086398E+01  3.603238E+01  3.977548E+01  4.170246E+01  4.413448E+01  4.752906E+01  4.756856E+01
            0.000000  0.374771  0.000000
  1.507083E+01  1.511001E+01  2.091128E+01  3.606248E+01  3.982484E+01  4.168739E+01  4.409001E+01  4.739732E+01  4.752160E+01
            0.000000  0.379836  0.000000
  1.518168E+01  1.535885E+01  2.095065E+01  3.609208E+01  3.987033E+01  4.167441E+01  4.404576E+01  4.726894E+01  4.747312E+01
            0.000000  0.384900  0.000000
  1.528956E+01  1.560465E+01  2.098230E+01  3.612116E+01  3.991180E+01  4.166346E+01  4.400176E+01  4.714415E+01  4.742325E+01
            0.000000  0.389965  0.000000
  1.539445E+01  1.584725E+01  2.100641E+01  3.614969E+01  3.994915E+01  4.165446E+01  4.395803E+01  4.702318E+01  4.737213E+01
            0.000000  0.395029  0.000000
  1.549630E+01  1.608648E+01  2.102321E+01  3.617765E+01  3.998225E+01  4.164734E+01  4.391462E+01  4.690627E+01  4.731989E+01
            0.000000  0.400094  0.000000
  1.559511E+01  1.632218E+01  2.103295E+01  3.620502E+01  4.001102E+01  4.164200E+01  4.387156E+01  4.679361E+01  4.726667E+01
            0.000000  0.405158  0.000000
  1.569083E+01  1.655418E+01  2.103589E+01  3.623177E+01  4.003538E+01  4.163836E+01  4.382889E+01  4.668541E+01  4.721262E+01
            0.000000  0.410223  0.000000
  1.578346E+01  1.678231E+01  2.103233E+01  3.625790E+01  4.005527E+01  4.163632E+01  4.378666E+01  4.658182E+01  4.715790E+01
            0.000000  0.415287  0.000000
  1.587297E+01  1.700640E+01  2.102257E+01  3.628337E+01  4.007067E+01  4.163578E+01  4.374492E+01  4.648302E+01  4.710266E+01
            0.000000  0.420352  0.000000
  1.595936E+01  1.722628E+01  2.100695E+01  3.630818E+01  4.008158E+01  4.163665E+01  4.370371E+01  4.638911E+01  4.704706E+01
            0.000000  0.425416  0.000000
  1.604261E+01  1.744178E+01  2.098579E+01  3.633230E+01  4.008804E+01  4.163883E+01  4.366308E+01  4.630021E+01  4.699125E+01
            0.000000  0.430480  0.000000
  1.612274E+01  1.765272E+01  2.095948E+01  3.635572E+01  4.009009E+01  4.164221E+01  4.362310E+01  4.621638E+01  4.693541E+01
            0.000000  0.435545  0.000000
  1.619974E+01  1.785893E+01  2.092839E+01  3.637843E+01  4.008786E+01  4.164670E+01  4.358381E+01  4.613765E+01  4.687969E+01
            0.000000  0.440609  0.000000
  1.627362E+01  1.806023E+01  2.089291E+01  3.640041E+01  4.008147E+01  4.165219E+01  4.354528E+01  4.606403E+01  4.682425E+01
            0.000000  0.445674  0.000000
  1.634439E+01  1.825644E+01  2.085346E+01  3.642166E+01  4.007111E+01  4.165859E+01  4.350757E+01  4.599549E+01  4.676926E+01
            0.000000  0.450738  0.000000
  1.641208E+01  1.844738E+01  2.081046E+01  3.644215E+01  4.005698E+01  4.166581E+01  4.347073E+01  4.593196E+01  4.671487E+01
            0.000000  0.455803  0.000000
  1.647671E+01  1.863287E+01  2.076434E+01  3.646189E+01  4.003934E+01  4.167373E+01  4.343482E+01  4.587334E+01  4.666124E+01
            0.000000  0.460867  0.000000
  1.653831E+01  1.881272E+01  2.071555E+01  3.648087E+01  4.001846E+01  4.168227E+01  4.339991E+01  4.581949E+01  4.660851E+01
            0.000000  0.465932  0.000000
  1.659690E+01  1.898675E+01  2.066452E+01  3.649907E+01  3.999466E+01  4.169134E+01  4.336606E+01  4.577027E+01  4.655685E+01
            0.000000  0.470996  0.000000
  1.665253E+01  1.915478E+01  2.061172E+01  3.651649E+01  3.996827E+01  4.170084E+01  4.333331E+01  4.572549E+01  4.650639E+01
            0.000000  0.476061  0.000000
  1.670523E+01  1.931661E+01  2.055759E+01  3.653312E+01  3.993967E+01  4.171068E+01  4.330174E+01  4.568493E+01  4.645728E+01
            0.000000  0.481125  0.000000
  1.675504E+01  1.947206E+01  2.050260E+01  3.654896E+01  3.990921E+01  4.172077E+01  4.327138E+01  4.564839E+01  4.640964E+01
            0.000000  0.486190  0.000000
  1.680199E+01  1.962094E+01  2.044719E+01  3.656400E+01  3.987729E+01  4.173102E+01  4.324231E+01  4.561561E+01  4.636362E+01
            0.000000  0.491254  0.000000
  1.684614E+01  1.976306E+01  2.039181E+01  3.657824E+01  3.984431E+01  4.174134E+01  4.321455E+01  4.558636E+01  4.631933E+01
            0.000000  0.496319  0.000000
  1.688752E+01  1.989825E+01  2.033691E+01  3.659168E+01  3.981067E+01  4.175165E+01  4.318817E+01  4.556039E+01  4.627690E+01
            0.000000  0.501383  0.000000
  1.692617E+01  2.002633E+01  2.028291E+01  3.660431E+01  3.977677E+01  4.176186E+01  4.316320E+01  4.553744E+01  4.623644E+01
            0.000000  0.506448  0.000000
  1.696214E+01  2.014710E+01  2.023022E+01  3.661613E+01  3.974298E+01  4.177189E+01  4.313968E+01  4.551727E+01  4.619806E+01
            0.000000  0.511512  0.000000
  1.699545E+01  2.017926E+01  2.026041E+01  3.662714E+01  3.970971E+01  4.178165E+01  4.311765E+01  4.549964E+01  4.616186E+01
            0.000000  0.516577  0.000000
  1.702615E+01  2.013040E+01  2.036609E+01  3.663734E+01  3.967730E+01  4.179107E+01  4.309713E+01  4.548432E+01  4.612793E+01
            0.000000  0.521641  0.000000
  1.705427E+01  2.008402E+01  2.046396E+01  3.664673E+01  3.964611E+01  4.180007E+01  4.307817E+01  4.547108E+01  4.609638E+01
            0.000000  0.526706  0.000000
  1.707984E+01  2.004045E+01  2.055389E+01  3.665530E+01  3.961647E+01  4.180857E+01  4.306079E+01  4.545972E+01  4.606728E+01
            0.000000  0.531770  0.000000
  1.710289E+01  2.000001E+01  2.063573E+01  3.666305E+01  3.958869E+01  4.181650E+01  4.304500E+01  4.545004E+01  4.604070E+01
            0.000000  0.536834  0.000000
  1.712345E+01  1.996301E+01  2.070934E+01  3.666999E+01  3.956305E+01  4.182379E+01  4.303082E+01  4.544187E+01  4.601673E+01
            0.000000  0.541899  0.000000
  1.714153E+01  1.992971E+01  2.077459E+01  3.667612E+01  3.953980E+01  4.183039E+01  4.301828E+01  4.543504E+01  4.599542E+01
            0.000000  0.546963  0.000000
  1.715716E+01  1.990036E+01  2.083138E+01  3.668142E+01  3.951918E+01  4.183623E+01  4.300739E+01  4.542941E+01  4.597684E+01
            0.000000  0.552028  0.000000
  1.717036E+01  1.987515E+01  2.087961E+01  3.668591E+01  3.950138E+01  4.184127E+01  4.299816E+01  4.542486E+01  4.596102E+01
            0.000000  0.557092  0.000000
  1.718114E+01  1.985428E+01  2.091918E+01  3.668959E+01  3.948659E+01  4.184545E+01  4.299059E+01  4.542128E+01  4.594803E+01
            0.000000  0.562157  0.000000
  1.718952E+01  1.983789E+01  2.095004E+01  3.669245E+01  3.947493E+01  4.184874E+01  4.298470E+01  4.541859E+01  4.593788E+01
            0.000000  0.567221  0.000000
  1.719549E+01  1.982610E+01  2.097212E+01  3.669449E+01  3.946653E+01  4.185112E+01  4.298048E+01  4.541672E+01  4.593061E+01
            0.000000  0.572286  0.000000
  1.719907E+01  1.981899E+01  2.098539E+01  3.669571E+01  3.946145E+01  4.185255E+01  4.297795E+01  4.541561E+01  4.592625E+01
            0.000000  0.577350  0.000000
  1.720026E+01  1.981662E+01  2.098981E+01  3.669612E+01  3.945975E+01  4.185303E+01  4.297711E+01  4.541525E+01  4.592479E+01
            0.005051  0.577350  0.000000
  1.720342E+01  1.981758E+01  2.098987E+01  3.669786E+01  3.945914E+01  4.185119E+01  4.297907E+01  4.541519E+01  4.592529E+01
            0.010101  0.577350  0.000000
  1.721288E+01  1.982047E+01  2.099002E+01  3.670307E+01  3.945728E+01  4.184570E+01  4.298492E+01  4.541501E+01  4.592679E+01
            0.015152  0.577350  0.000000
  1.722861E+01  1.982528E+01  2.099030E+01  3.671173E+01  3.945419E+01  4.183666E+01  4.299457E+01  4.541470E+01  4.592929E+01
            0.020202  0.577350  0.000000
  1.725058E+01  1.983198E+01  2.099070E+01  3.672382E+01  3.944987E+01  4.182425E+01  4.300786E+01  4.541425E+01  4.593278E+01
            0.025253  0.577350  0.000000
  1.727872E+01  1.984056E+01  2.099125E+01  3.673932E+01  3.944431E+01  4.180866E+01  4.302462E+01  4.541361E+01  4.593727E+01
            0.030303  0.577350  0.000000
  1.731294E+01  1.985098E+01  2.099199E+01  3.675816E+01  3.943754E+01  4.179014E+01  4.304462E+01  4.541278E+01  4.594273E+01
            0.035354  0.577350  0.000000
  1.735313E+01  1.986324E+01  2.099293E+01  3.678030E+01  3.942954E+01  4.176893E+01  4.306765E+01  4.541171E+01  4.594917E+01
            0.040404  0.577350  0.000000
  1.739913E+01  1.987731E+01  2.099412E+01  3.680568E+01  3.942034E+01  4.174530E+01  4.309349E+01  4.541035E+01  4.595657E+01
            0.045455  0.577350  0.000000
  1.745077E+01  1.989319E+01  2.099560E+01  3.683422E+01  3.940993E+01  4.171948E+01  4.312192E+01  4.540867E+01  4.596490E+01
            0.050505  0.577350  0.000000
  1.750778E+01  1.991090E+01  2.099742E+01  3.686584E+01  3.939834E+01  4.169171E+01  4.315276E+01  4.540661E+01  4.597414E+01
            0.055556  0.577350  0.000000
  1.756990E+01  1.993047E+01  2.099962E+01  3.690046E+01  3.938557E+01  4.166219E+01  4.318581E+01  4.540411E+01  4.598427E+01
            0.060606  0.577350  0.000000
  1.763677E+01  1.995198E+01  2.100225E+01  3.693797E+01  3.937165E+01  4.163113E+01  4.322094E+01  4.540113E+01  4.599524E+01
            0.065657  0.577350  0.000000
  1.770796E+01  1.997553E+01  2.100538E+01  3.697827E+01  3.935659E+01  4.159868E+01  4.325800E+01  4.539761E+01  4.600700E+01
            0.070707  0.577350  0.000000
  1.778300E+01  2.000128E+01  2.100906E+01  3.702125E+01  3.934042E+01  4.156499E+01  4.329686E+01  4.539348E+01  4.601951E+01
            0.075758  0.577350  0.000000
  1.786129E+01  2.002944E+01  2.101335E+01  3.706679E+01  3.932317E+01  4.153019E+01  4.333743E+01  4.538870E+01  4.603270E+01
            0.080808  0.577350  0.000000
  1.794220E+01  2.006027E+01  2.101831E+01  3.711475E+01  3.930487E+01  4.149440E+01  4.337960E+01  4.538319E+01  4.604650E+01
            0.085859  0.577350  0.000000
  1.802496E+01  2.009413E+01  2.102400E+01  3.716499E+01  3.928556E+01  4.145770E+01  4.342328E+01  4.537692E+01  4.606083E+01
            0.090909  0.577350  0.000000
  1.810875E+01  2.013140E+01  2.103047E+01  3.721738E+01  3.926528E+01  4.142018E+01  4.346840E+01  4.536982E+01  4.607560E+01
            0.095960  0.577350  0.000000
  1.819266E+01  2.017256E+01  2.103779E+01  3.727176E+01  3.924410E+01  4.138190E+01  4.351487E+01  4.536185E+01  4.609071E+01
            0.101010  0.577350  0.000000
  1.827569E+01  2.021814E+01  2.104601E+01  3.732796E+01  3.922207E+01  4.134293E+01  4.356261E+01  4.535296E+01  4.610607E+01
            0.106061  0.577350  0.000000
  1.835684E+01  2.026870E+01  2.105519E+01  3.738581E+01  3.919926E+01  4.130331E+01  4.361155E+01  4.534311E+01  4.612156E+01
            0.111111  0.577350  0.000000
  1.843508E+01  2.032479E+01  2.106536E+01  3.744513E+01  3.917577E+01  4.126310E+01  4.366160E+01  4.533226E+01  4.613706E+01
            0.116162  0.577350  0.000000
  1.850942E+01  2.038695E+01  2.107659E+01  3.750571E+01  3.915168E+01  4.122233E+01  4.371266E+01  4.532039E+01  4.615247E+01
            0.121212  0.577350  0.000000
  1.857895E+01  2.045559E+01  2.108892E+01  3.756734E+01  3.912713E+01  4.118104E+01  4.376466E+01  4.530747E+01  4.616765E+01
            0.126263  0.577350  0.000000
  1.864295E+01  2.053103E+01  2.110237E+01  3.762977E+01  3.910226E+01  4.113927E+01  4.381749E+01  4.529348E+01  4.618250E+01
            0.131313  0.577350  0.000000
  1.870083E+01  2.061337E+01  2.111698E+01  3.769273E+01  3.907724E+01  4.109705E+01  4.387106E+01  4.527840E+01  4.619689E+01
            0.136364  0.577350  0.000000
  1.875228E+01  2.070254E+01  2.113278E+01  3.775592E+01  3.905228E+01  4.105441E+01  4.392524E+01  4.526223E+01  4.621069E+01
            0.141414  0.577350  0.000000
  1.879717E+01  2.079824E+01  2.114979E+01  3.781898E+01  3.902767E+01  4.101139E+01  4.397994E+01  4.524498E+01  4.622382E+01
            0.146465  0.577350  0.000000
  1.883558E+01  2.090001E+01  2.116801E+01  3.788148E+01  3.900373E+01  4.096803E+01  4.403502E+01  4.522665E+01  4.623614E+01
            0.151515  0.577350  0.000000
  1.886779E+01  2.100721E+01  2.118745E+01  3.794291E+01  3.898091E+01  4.092437E+01  4.409038E+01  4.520724E+01  4.624758E+01
            0.156566  0.577350  0.000000
  1.889417E+01  2.111913E+01  2.120811E+01  3.800263E+01  3.895974E+01  4.088046E+01  4.414588E+01  4.518679E+01  4.625805E+01
            0.161616  0.577350  0.000000
  1.891521E+01  2.122997E+01  2.123498E+01  3.805984E+01  3.894096E+01  4.083635E+01  4.420140E+01  4.516533E+01  4.626746E+01
            0.166667  0.577350  0.000000
  1.893142E+01  2.125302E+01  2.135394E+01  3.811356E+01  3.892548E+01  4.079209E+01  4.425681E+01  4.514287E+01  4.627576E+01
            0.171717  0.577350  0.000000
  1.894337E+01  2.127724E+01  2.147520E+01  3.816258E+01  3.891442E+01  4.074774E+01  4.431197E+01  4.511948E+01  4.628290E+01
            0.176768  0.577350  0.000000
  1.895157E+01  2.130258E+01  2.159801E+01  3.820553E+01  3.890911E+01  4.070337E+01  4.436677E+01  4.509519E+01  4.628884E+01
            0.181818  0.577350  0.000000
  1.895655E+01  2.132899E+01  2.172162E+01  3.824095E+01  3.891089E+01  4.065905E+01  4.442107E+01  4.507006E+01  4.629357E+01
            0.186869  0.577350  0.000000
  1.895881E+01  2.135644E+01  2.184534E+01  3.826765E+01  3.892094E+01  4.061486E+01  4.447475E+01  4.504415E+01  4.629707E+01
            0.191919  0.577350  0.000000
  1.895880E+01  2.138484E+01  2.196855E+01  3.828497E+01  3.893983E+01  4.057087E+01  4.452768E+01  4.501752E+01  4.629937E+01
            0.196970  0.577350  0.000000
  1.895696E+01  2.141415E+01  2.209067E+01  3.829302E+01  3.896739E+01  4.052718E+01  4.457975E+01  4.499026E+01  4.630048E+01
            0.202020  0.577350  0.000000
  1.895367E+01  2.144426E+01  2.221117E+01  3.829268E+01  3.900267E+01  4.048388E+01  4.463085E+01  4.496243E+01  4.630045E+01
            0.207071  0.577350  0.000000
  1.894929E+01  2.147511E+01  2.232957E+01  3.828527E+01  3.904431E+01  4.044107E+01  4.468085E+01  4.493414E+01  4.629932E+01
            0.212121  0.577350  0.000000
  1.894414E+01  2.150659E+01  2.244544E+01  3.827223E+01  3.909082E+01  4.039884E+01  4.472966E+01  4.490546E+01  4.629717E+01
            0.217172  0.577350  0.000000
  1.893850E+01  2.153859E+01  2.255838E+01  3.825487E+01  3.914080E+01  4.035730E+01  4.477717E+01  4.487651E+01  4.629406E+01
            0.222222  0.577350  0.000000
  1.893264E+01  2.157102E+01  2.266804E+01  3.823431E+01  3.919309E+01  4.031656E+01  4.482329E+01  4.484737E+01  4.629008E+01
            0.227273  0.577350  0.000000
  1.892678E+01  2.160374E+01  2.277411E+01  3.821145E+01  3.924674E+01  4.027673E+01  4.481818E+01  4.486794E+01  4.628533E+01
            0.232323  0.577350  0.000000
  1.892110E+01  2.163663E+01  2.287630E+01  3.818701E+01  3.930096E+01  4.023791E+01  4.478903E+01  4.491101E+01  4.627989E+01
            0.237374  0.577350  0.000000
  1.891576E+01  2.166956E+01  2.297436E+01  3.816155E+01  3.935515E+01  4.020023E+01  4.476006E+01  4.495245E+01  4.627388E+01
            0.242424  0.577350  0.000000
  1.891089E+01  2.170238E+01  2.306807E+01  3.813552E+01  3.940878E+01  4.016379E+01  4.473140E+01  4.499216E+01  4.626739E+01
            0.247475  0.577350  0.000000
  1.890660E+01  2.173496E+01  2.315724E+01  3.810930E+01  3.946144E+01  4.012870E+01  4.470316E+01  4.503009E+01  4.626054E+01
            0.252525  0.577350  0.000000
  1.890294E+01  2.176713E+01  2.324169E+01  3.808319E+01  3.951275E+01  4.009506E+01  4.467550E+01  4.506616E+01  4.625342E+01
            0.257576  0.577350  0.000000
  1.889997E+01  2.179873E+01  2.332130E+01  3.805745E+01  3.956240E+01  4.006298E+01  4.464855E+01  4.510032E+01  4.624614E+01
            0.262626  0.577350  0.000000
  1.889770E+01  2.182961E+01  2.339592E+01  3.803233E+01  3.961011E+01  4.003256E+01  4.462246E+01  4.513251E+01  4.623881E+01
            0.267677  0.577350  0.000000
  1.889612E+01  2.185959E+01  2.346547E+01  3.800801E+01  3.965560E+01  4.000388E+01  4.459736E+01  4.516268E+01  4.623151E+01
            0.272727  0.577350  0.000000
  1.889520E+01  2.188849E+01  2.352986E+01  3.798469E+01  3.969865E+01  3.997703E+01  4.457341E+01  4.519078E+01  4.622434E+01
            0.277778  0.577350  0.000000
  1.889490E+01  2.191615E+01  2.358905E+01  3.796254E+01  3.973904E+01  3.995210E+01  4.455075E+01  4.521676E+01  4.621739E+01
            0.282828  0.577350  0.000000
  1.889514E+01  2.194237E+01  2.364298E+01  3.794170E+01  3.977657E+01  3.992914E+01  4.452951E+01  4.524060E+01  4.621075E+01
            0.287879  0.577350  0.000000
  1.889585E+01  2.196698E+01  2.369163E+01  3.792234E+01  3.981105E+01  3.990824E+01  4.450984E+01  4.526224E+01  4.620447E+01
            0.292929  0.577350  0.000000
  1.889693E+01  2.198979E+01  2.373500E+01  3.790457E+01  3.984232E+01  3.988943E+01  4.449186E+01  4.528167E+01  4.619864E+01
            0.297980  0.577350  0.000000
  1.889828E+01  2.201062E+01  2.377309E+01  3.788852E+01  3.987023E+01  3.987277E+01  4.447570E+01  4.529885E+01  4.619332E+01
            0.303030  0.577350  0.000000
  1.889979E+01  2.202926E+01  2.380592E+01  3.787433E+01  3.985829E+01  3.989465E+01  4.446147E+01  4.531377E+01  4.618857E+01
            0.308081  0.577350  0.000000
  1.890136E+01  2.204554E+01  2.383354E+01  3.786208E+01  3.984602E+01  3.991546E+01  4.444927E+01  4.532640E+01  4.618444E+01
            0.313131  0.577350  0.000000
  1.890286E+01  2.205927E+01  2.385598E+01  3.785189E+01  3.983597E+01  3.993257E+01  4.443917E+01  4.533673E+01  4.618097E+01
            0.318182  0.577350  0.000000
  1.890420E+01  2.207027E+01  2.387330E+01  3.784383E+01  3.982817E+01  3.994592E+01  4.443126E+01  4.534477E+01  4.617821E+01
            0.323232  0.577350  0.000000
  1.890526E+01  2.207834E+01  2.388558E+01  3.783801E+01  3.982261E+01  3.995546E+01  4.442558E+01  4.535050E+01  4.617619E+01
            0.328283  0.577350  0.000000
  1.890597E+01  2.208331E+01  2.389288E+01  3.783447E+01  3.981928E+01  3.996118E+01  4.442216E+01  4.535392E+01  4.617496E+01
            0.333333  0.577350  0.000000
  1.890622E+01  2.208501E+01  2.389530E+01  3.783328E+01  3.981817E+01  3.996308E+01  4.442102E+01  4.535506E+01  4.617455E+01
            0.330808  0.572976  0.000000
  1.890594E+01  2.208325E+01  2.389291E+01  3.783448E+01  3.981927E+01  3.996119E+01  4.442215E+01  4.535393E+01  4.617497E+01
            0.328283  0.568603  0.000000
  1.890509E+01  2.207789E+01  2.388583E+01  3.783810E+01  3.982255E+01  3.995559E+01  4.442554E+01  4.535055E+01  4.617627E+01
            0.325758  0.564229  0.000000
  1.890360E+01  2.206875E+01  2.387414E+01  3.784416E+01  3.982797E+01  3.994636E+01  4.443114E+01  4.534494E+01  4.617847E+01
            0.323232  0.559855  0.000000
  1.890146E+01  2.205569E+01  2.385796E+01  3.785264E+01  3.983549E+01  3.993362E+01  4.443889E+01  4.533714E+01  4.618159E+01
            0.320707  0.555481  0.000000
  1.889865E+01  2.203856E+01  2.383738E+01  3.786353E+01  3.984509E+01  3.991751E+01  4.444873E+01  4.532719E+01  4.618566E+01
            0.318182  0.551107  0.000000
  1.889516E+01  2.201722E+01  2.381253E+01  3.787678E+01  3.985670E+01  3.989821E+01  4.446058E+01  4.531513E+01  4.619071E+01
            0.315657  0.546733  0.000000
  1.889102E+01  2.199156E+01  2.378350E+01  3.789232E+01  3.987028E+01  3.987591E+01  4.447433E+01  4.530102E+01  4.619675E+01
            0.313131  0.542359  0.000000
  1.888627E+01  2.196144E+01  2.375041E+01  3.791006E+01  3.985084E+01  3.988578E+01  4.448990E+01  4.528491E+01  4.620381E+01
            0.310606  0.537985  0.000000
  1.888094E+01  2.192677E+01  2.371337E+01  3.792986E+01  3.982324E+01  3.990313E+01  4.450718E+01  4.526686E+01  4.621192E+01
            0.308081  0.533612  0.000000
  1.887509E+01  2.188746E+01  2.367248E+01  3.795157E+01  3.979339E+01  3.992229E+01  4.452607E+01  4.524695E+01  4.622109E+01
            0.305556  0.529238  0.000000
  1.886882E+01  2.184340E+01  2.362784E+01  3.797500E+01  3.976161E+01  3.994317E+01  4.454646E+01  4.522525E+01  4.623134E+01
            0.303030  0.524864  0.000000
  1.886219E+01  2.179454E+01  2.357955E+01  3.799990E+01  3.972823E+01  3.996573E+01  4.456825E+01  4.520184E+01  4.624268E+01
            0.300505  0.520490  0.000000
  1.885530E+01  2.174080E+01  2.352771E+01  3.802599E+01  3.969363E+01  3.998987E+01  4.459134E+01  4.517682E+01  4.625514E+01
            0.297980  0.516116  0.000000
  1.884826E+01  2.168214E+01  2.347240E+01  3.805292E+01  3.965822E+01  4.001554E+01  4.461565E+01  4.515028E+01  4.626871E+01
            0.295455  0.511742  0.000000
  1.884117E+01  2.161850E+01  2.341370E+01  3.808028E+01  3.962247E+01  4.004266E+01  4.464110E+01  4.512233E+01  4.628340E+01
            0.292929  0.507368  0.000000
  1.883415E+01  2.154987E+01  2.335170E+01  3.810760E+01  3.958690E+01  4.007113E+01  4.466762E+01  4.509308E+01  4.629922E+01
            0.290404  0.502995  0.000000
  1.882731E+01  2.147622E+01  2.328645E+01  3.813431E+01  3.955210E+01  4.010089E+01  4.469516E+01  4.506264E+01  4.631615E+01
            0.287879  0.498621  0.000000
  1.882077E+01  2.139753E+01  2.321802E+01  3.815978E+01  3.951870E+01  4.013183E+01  4.472368E+01  4.503115E+01  4.633418E+01
            0.285354  0.494247  0.000000
  1.881464E+01  2.131381E+01  2.314646E+01  3.818327E+01  3.948743E+01  4.016386E+01  4.475313E+01  4.499874E+01  4.635332E+01
            0.282828  0.489873  0.000000
  1.880905E+01  2.122506E+01  2.307182E+01  3.820398E+01  3.945905E+01  4.019690E+01  4.478353E+01  4.496555E+01  4.637353E+01
            0.280303  0.485499  0.000000
  1.880409E+01  2.113131E+01  2.299412E+01  3.822106E+01  3.943437E+01  4.023083E+01  4.481486E+01  4.493173E+01  4.639480E+01
            0.277778  0.481125  0.000000
  1.879987E+01  2.103256E+01  2.291341E+01  3.823364E+01  3.941417E+01  4.026555E+01  4.484714E+01  4.489743E+01  4.641711E+01
            0.275253  0.476751  0.000000
  1.879648E+01  2.092885E+01  2.282971E+01  3.824090E+01  3.939919E+01  4.030095E+01  4.486281E+01  4.488042E+01  4.644041E+01
            0.272727  0.472377  0.000000
  1.879400E+01  2.082022E+01  2.274304E+01  3.824219E+01  3.938997E+01  4.033691E+01  4.482803E+01  4.491474E+01  4.646470E+01
            0.270202  0.468004  0.000000
  1.879250E+01  2.070671E+01  2.265341E+01  3.823703E+01  3.938686E+01  4.037333E+01  4.479326E+01  4.495017E+01  4.648992E+01
            0.267677  0.463630  0.000000
  1.879203E+01  2.058837E+01  2.256084E+01  3.822524E+01  3.938991E+01  4.041008E+01  4.475867E+01  4.498678E+01  4.651606E+01
            0.265152  0.459256  0.000000
  1.879263E+01  2.046524E+01  2.246534E+01  3.820689E+01  3.939887E+01  4.044704E+01  4.472444E+01  4.502469E+01  4.654307E+01
            0.262626  0.454882  0.000000
  1.879431E+01  2.033739E+01  2.236695E+01  3.818233E+01  3.941325E+01  4.048409E+01  4.469073E+01  4.506398E+01  4.657091E+01
            0.260101  0.450508  0.000000
  1.879706E+01  2.020486E+01  2.226567E+01  3.815206E+01  3.943236E+01  4.052110E+01  4.465772E+01  4.510480E+01  4.659957E+01
            0.257576  0.446134  0.000000
  1.880084E+01  2.006772E+01  2.216155E+01  3.811672E+01  3.945537E+01  4.055796E+01  4.462559E+01  4.514727E+01  4.662899E+01
            0.255051  0.441760  0.000000
  1.880559E+01  1.992603E+01  2.205463E+01  3.807695E+01  3.948143E+01  4.059456E+01  4.459451E+01  4.519153E+01  4.665915E+01
            0.252525  0.437387  0.000000
  1.881120E+01  1.977985E+01  2.194498E+01  3.803340E+01  3.950970E+01  4.063077E+01  4.456464E+01  4.523774E+01  4.669000E+01
            0.250000  0.433013  0.000000
  1.881754E+01  1.962925E+01  2.183268E+01  3.798667E+01  3.953938E+01  4.066649E+01  4.453614E+01  4.528605E+01  4.672153E+01
            0.247475  0.428639  0.000000
  1.882441E+01  1.947430E+01  2.171786E+01  3.793728E+01  3.956973E+01  4.070163E+01  4.450917E+01  4.533662E+01  4.675369E+01
            0.244949  0.424265  0.000000
  1.883158E+01  1.931505E+01  2.160067E+01  3.788570E+01  3.960009E+01  4.073609E+01  4.448389E+01  4.538962E+01  4.678646E+01
            0.242424  0.419891  0.000000
  1.883875E+01  1.915157E+01  2.148130E+01  3.783232E+01  3.962985E+01  4.076981E+01  4.446041E+01  4.544521E+01  4.681979E+01
            0.239899  0.415517  0.000000
  1.884554E+01  1.898394E+01  2.136002E+01  3.777749E+01  3.965849E+01  4.080271E+01  4.443888E+01  4.550355E+01  4.685367E+01
            0.237374  0.411143  0.000000
  1.881222E+01  1.885149E+01  2.123716E+01  3.772149E+01  3.968552E+01  4.083476E+01  4.441939E+01  4.556478E+01  4.688804E+01
            0.234848  0.406770  0.000000
  1.863647E+01  1.885604E+01  2.111312E+01  3.766456E+01  3.971055E+01  4.086592E+01  4.440206E+01  4.562906E+01  4.692290E+01
            0.232323  0.402396  0.000000
  1.845676E+01  1.885850E+01  2.098844E+01  3.760691E+01  3.973321E+01  4.089618E+01  4.438696E+01  4.569651E+01  4.695818E+01
            0.229798  0.398022  0.000000
  1.827317E+01  1.885804E+01  2.086378E+01  3.754871E+01  3.975318E+01  4.092555E+01  4.437415E+01  4.576727E+01  4.699387E+01
            0.227273  0.393648  0.000000
  1.808575E+01  1.885366E+01  2.073996E+01  3.749010E+01  3.977020E+01  4.095404E+01  4.436369E+01  4.584144E+01  4.702991E+01
            0.224747  0.389274  0.000000
  1.789459E+01  1.884413E+01  2.061799E+01  3.743121E+01  3.978404E+01  4.098171E+01  4.435562E+01  4.591910E+01  4.706626E+01
            0.222222  0.384900  0.000000
  1.769975E+01  1.882802E+01  2.049911E+01  3.737214E+01  3.979451E+01  4.100862E+01  4.434993E+01  4.600035E+01  4.710289E+01
            0.219697  0.380526  0.000000
  1.750130E+01  1.880370E+01  2.038473E+01  3.731297E+01  3.980146E+01  4.103485E+01  4.434664E+01  4.608522E+01  4.713973E+01
            0.217172  0.376152  0.000000
  1.729932E+01  1.876937E+01  2.027641E+01  3.725378E+01  3.980477E+01  4.106050E+01  4.434573E+01  4.617377E+01  4.717674E+01
            0.214646  0.371779  0.000000
  1.709388E+01  1.872322E+01  2.017573E+01  3.719464E+01  3.980435E+01  4.108568E+01  4.434717E+01  4.626601E+01  4.721385E+01
            0.212121  0.367405  0.000000
  1.688507E+01  1.866363E+01  2.008405E+01  3.713560E+01  3.980013E+01  4.111051E+01  4.435090E+01  4.636195E+01  4.725101E+01
            0.209596  0.363031  0.000000
  1.667296E+01  1.858948E+01  2.000225E+01  3.707670E+01  3.979209E+01  4.113515E+01  4.435688E+01  4.646155E+01  4.728815E+01
            0.207071  0.358657  0.000000
  1.645763E+01  1.850031E+01  1.993052E+01  3.701799E+01  3.978022E+01  4.115972E+01  4.436504E+01  4.656479E+01  4.732521E+01
            0.204545  0.354283  0.000000
  1.623918E+01  1.839645E+01  1.986828E+01  3.695949E+01  3.976453E+01  4.118440E+01  4.437529E+01  4.667162E+01  4.736210E+01
            0.202020  0.349909  0.000000
  1.601768E+01  1.827887E+01  1.981427E+01  3.690125E+01  3.974504E+01  4.120932E+01  4.438756E+01  4.678196E+01  4.739875E+01
            0.199495  0.345535  0.000000
  1.579323E+01  1.814896E+01  1.976683E+01  3.684328E+01  3.972181E+01  4.123466E+01  4.440176E+01  4.689572E+01  4.743510E+01
            0.196970  0.341162  0.000000
  1.556591E+01  1.800828E+01  1.972415E+01  3.678562E+01  3.969489E+01  4.126058E+01  4.441780E+01  4.701281E+01  4.747105E+01
            0.194444  0.336788  0.000000
  1.533583E+01  1.785833E+01  1.968444E+01  3.672827E+01  3.966435E+01  4.128722E+01  4.443557E+01  4.713312E+01  4.750654E+01
            0.191919  0.332414  0.000000
  1.510308E+01  1.770048E+01  1.964606E+01  3.667127E+01  3.963028E+01  4.131473E+01  4.445498E+01  4.725651E+01  4.754147E+01
            0.189394  0.328040  0.000000
  1.486776E+01  1.753589E+01  1.960758E+01  3.661463E+01  3.959275E+01  4.134328E+01  4.447594E+01  4.738285E+01  4.757577E+01
            0.186869  0.323666  0.000000
  1.462996E+01  1.736553E+01  1.956777E+01  3.655836E+01  3.955188E+01  4.137298E+01  4.449834E+01  4.751200E+01  4.760935E+01
            0.184343  0.319292  0.000000
  1.438979E+01  1.719019E+01  1.952558E+01  3.650249E+01  3.950774E+01  4.140396E+01  4.452209E+01  4.764215E+01  4.764378E+01
            0.181818  0.314918  0.000000
  1.414735E+01  1.701052E+01  1.948012E+01  3.644702E+01  3.946045E+01  4.143635E+01  4.454709E+01  4.767407E+01  4.777804E+01
            0.179293  0.310544  0.000000
  1.390275E+01  1.682703E+01  1.943062E+01  3.639197E+01  3.941011E+01  4.147024E+01  4.457326E+01  4.770504E+01  4.791461E+01
            0.176768  0.306171  0.000000
  1.365609E+01  1.664015E+01  1.937643E+01  3.633736E+01  3.935681E+01  4.150573E+01  4.460050E+01  4.773499E+01  4.805330E+01
            0.174242  0.301797  0.000000
  1.340748E+01  1.645021E+01  1.931698E+01  3.628320E+01  3.930067E+01  4.154290E+01  4.462873E+01  4.776385E+01  4.819393E+01
            0.171717  0.297423  0.000000
  1.315702E+01  1.625749E+01  1.925179E+01  3.622949E+01  3.924178E+01  4.158181E+01  4.465786E+01  4.779153E+01  4.833631E+01
            0.169192  0.293049  0.000000
  1.290482E+01  1.606222E+01  1.918044E+01  3.617626E+01  3.918026E+01  4.162251E+01  4.468782E+01  4.781799E+01  4.848024E+01
            0.166667  0.288675  0.000000
  1.265100E+01  1.586456E+01  1.910256E+01  3.612352E+01  3.911618E+01  4.166505E+01  4.471852E+01  4.784314E+01  4.862553E+01
            0.164141  0.284301  0.000000
  1.239565E+01  1.566468E+01  1.901783E+01  3.607127E+01  3.904966E+01  4.170944E+01  4.474989E+01  4.786693E+01  4.877197E+01
            0.161616  0.279927  0.000000
  1.213888E+01  1.546269E+01  1.892598E+01  3.601952E+01  3.898079E+01  4.175568E+01  4.478185E+01  4.788929E+01  4.891937E+01
            0.159091  0.275554  0.000000
  1.188082E+01  1.525870E+01  1.882676E+01  3.596829E+01  3.890966E+01  4.180379E+01  4.481434E+01  4.791016E+01  4.906751E+01
            0.156566  0.271180  0.000000
  1.162158E+01  1.505278E+01  1.871998E+01  3.591758E+01  3.883636E+01  4.185373E+01  4.484730E+01  4.792949E+01  4.921621E+01
            0.154040  0.266806  0.000000
  1.136126E+01  1.484501E+01  1.860546E+01  3.586741E+01  3.876097E+01  4.190546E+01  4.488064E+01  4.794721E+01  4.936525E+01
            0.151515  0.262432  0.000000
  1.109999E+01  1.463544E+01  1.848307E+01  3.581777E+01  3.868359E+01  4.195895E+01  4.491432E+01  4.796327E+01  4.951443E+01
            0.148990  0.258058  0.000000
  1.083789E+01  1.442412E+01  1.835267E+01  3.576867E+01  3.860430E+01  4.201412E+01  4.494826E+01  4.797761E+01  4.966356E+01
            0.146465  0.253684  0.000000
  1.057509E+01  1.421111E+01  1.821419E+01  3.572012E+01  3.852318E+01  4.207091E+01  4.498242E+01  4.799017E+01  4.981244E+01
            0.143939  0.249310  0.000000
  1.031170E+01  1.399643E+01  1.806755E+01  3.567213E+01  3.844031E+01  4.212922E+01  4.501672E+01  4.800091E+01  4.996088E+01
            0.141414  0.244936  0.000000
  1.004788E+01  1.378013E+01  1.791271E+01  3.562469E+01  3.835577E+01  4.218895E+01  4.505112E+01  4.800976E+01  5.010869E+01
            0.138889  0.240563  0.000000
  9.783761E+00  1.356225E+01  1.774963E+01  3.557782E+01  3.826963E+01  4.224999E+01  4.508556E+01  4.801668E+01  5.025568E+01
            0.136364  0.236189  0.000000
  9.519489E+00  1.334282E+01  1.757832E+01  3.553151E+01  3.818198E+01  4.231223E+01  4.511997E+01  4.802160E+01  5.040168E+01
            0.133838  0.231815  0.000000
  9.255221E+00  1.312187E+01  1.739878E+01  3.548576E+01  3.809289E+01  4.237554E+01  4.515431E+01  4.802448E+01  5.054652E+01
            0.131313  0.227441  0.000000
  8.991122E+00  1.289944E+01  1.721104E+01  3.544058E+01  3.800243E+01  4.243977E+01  4.518852E+01  4.802527E+01  5.069003E+01
            0.128788  0.223067  0.000000
  8.727364E+00  1.267557E+01  1.701514E+01  3.539596E+01  3.791069E+01  4.250479E+01  4.522255E+01  4.802393E+01  5.083204E+01
            0.126263  0.218693  0.000000
  8.464130E+00  1.245030E+01  1.681115E+01  3.535192E+01  3.781773E+01  4.257046E+01  4.525634E+01  4.802040E+01  5.097240E+01
            0.123737  0.214319  0.000000
  8.201612E+00  1.222365E+01  1.659914E+01  3.530844E+01  3.772364E+01  4.263663E+01  4.528984E+01  4.801465E+01  5.111097E+01
            0.121212  0.209946  0.000000
  7.940011E+00  1.199567E+01  1.637920E+01  3.526553E+01  3.762850E+01  4.270316E+01  4.532300E+01  4.800664E+01  5.124760E+01
            0.118687  0.205572  0.000000
  7.679541E+00  1.176638E+01  1.615144E+01  3.522319E+01  3.753239E+01  4.276989E+01  4.535576E+01  4.799635E+01  5.138217E+01
            0.116162  0.201198  0.000000
  7.420425E+00  1.153584E+01  1.591596E+01  3.518143E+01  3.743538E+01  4.283670E+01  4.538807E+01  4.798376E+01  5.151453E+01
            0.113636  0.196824  0.000000
  7.162896E+00  1.130406E+01  1.567291E+01  3.514024E+01  3.733757E+01  4.290344E+01  4.541988E+01  4.796885E+01  5.164458E+01
            0.111111  0.192450  0.000000
  6.907196E+00  1.107109E+01  1.542241E+01  3.509962E+01  3.723903E+01  4.296999E+01  4.545114E+01  4.795163E+01  5.177220E+01
            0.108586  0.188076  0.000000
  6.653578E+00  1.083695E+01  1.516463E+01  3.505959E+01  3.713986E+01  4.303625E+01  4.548181E+01  4.793209E+01  5.189729E+01
            0.106061  0.183702  0.000000
  6.402303E+00  1.060168E+01  1.489971E+01  3.502014E+01  3.704014E+01  4.310209E+01  4.551182E+01  4.791025E+01  5.201974E+01
            0.103535  0.179328  0.000000
  6.153638E+00  1.036530E+01  1.462784E+01  3.498127E+01  3.693998E+01  4.316743E+01  4.554114E+01  4.788615E+01  5.213946E+01
            0.101010  0.174955  0.000000
  5.907857E+00  1.012784E+01  1.434919E+01  3.494301E+01  3.683948E+01  4.323219E+01  4.556973E+01  4.785981E+01  5.225636E+01
            0.098485  0.170581  0.000000
  5.665240E+00  9.889322E+00  1.406395E+01  3.490535E+01  3.673872E+01  4.329631E+01  4.559754E+01  4.783130E+01  5.237037E+01
            0.095960  0.166207  0.000000
  5.426066E+00  9.649766E+00  1.377232E+01  3.486830E+01  3.663783E+01  4.335974E+01  4.562454E+01  4.780067E+01  5.248142E+01
            0.093434  0.161833  0.000000
  5.190619E+00  9.409192E+00  1.347449E+01  3.483187E+01  3.653691E+01  4.342245E+01  4.565069E+01  4.776800E+01  5.258943E+01
            0.090909  0.157459  0.000000
  4.959180E+00  9.167617E+00  1.317069E+01  3.479607E+01  3.643607E+01  4.348443E+01  4.567597E+01  4.773337E+01  5.269435E+01
            0.088384  0.153085  0.000000
  4.732025E+00  8.925057E+00  1.286112E+01  3.476092E+01  3.633544E+01  4.354567E+01  4.570033E+01  4.769687E+01  5.279611E+01
            0.085859  0.148711  0.000000
  4.509426E+00  8.681526E+00  1.254601E+01  3.472643E+01  3.623513E+01  4.360621E+01  4.572378E+01  4.765862E+01  5.289469E+01
            0.083333  0.144338  0.000000
  4.291645E+00  8.437039E+00  1.222556E+01  3.469261E+01  3.613529E+01  4.366606E+01  4.574627E+01  4.761871E+01  5.299002E+01
            0.080808  0.139964  0.000000
  4.078931E+00  8.191609E+00  1.190002E+01  3.465948E+01  3.603603E+01  4.372530E+01  4.576782E+01  4.757726E+01  5.308208E+01
            0.078283  0.135590  0.000000
  3.871520E+00  7.945249E+00  1.156961E+01  3.462706E+01  3.593751E+01  4.378397E+01  4.578840E+01  4.753439E+01  5.317084E+01
            0.075758  0.131216  0.000000
  3.669628E+00  7.697975E+00  1.123456E+01  3.459536E+01  3.583985E+01  4.384215E+01  4.580801E+01  4.749022E+01  5.325628E+01
            0.073232  0.126842  0.000000
  3.473451E+00  7.449802E+00  1.089508E+01  3.456441E+01  3.574322E+01  4.389994E+01  4.582667E+01  4.744486E+01  5.333837E+01
            0.070707  0.122468  0.000000
  3.283160E+00  7.200748E+00  1.055143E+01  3.453422E+01  3.564775E+01  4.395743E+01  4.584436E+01  4.739843E+01  5.341712E+01
            0.068182  0.118094  0.000000
  3.098898E+00  6.950831E+00  1.020381E+01  3.450481E+01  3.555361E+01  4.401472E+01  4.586112E+01  4.735105E+01  5.349252E+01
            0.065657  0.113721  0.000000
  2.920777E+00  6.700074E+00  9.852448E+00  3.447621E+01  3.546095E+01  4.407192E+01  4.587694E+01  4.730280E+01  5.356457E+01
            0.063131  0.109347  0.000000
  2.748877E+00  6.448500E+00  9.497573E+00  3.444844E+01  3.536993E+01  4.412914E+01  4.589186E+01  4.725380E+01  5.363328E+01
            0.060606  0.104973  0.000000
  2.583243E+00  6.196137E+00  9.139396E+00  3.442152E+01  3.528073E+01  4.418648E+01  4.590588E+01  4.720412E+01  5.369868E+01
            0.058081  0.100599  0.000000
  2.423878E+00  5.943014E+00  8.778130E+00  3.439548E+01  3.519350E+01  4.424405E+01  4.591905E+01  4.715384E+01  5.376078E+01
            0.055556  0.096225  0.000000
  2.270751E+00  5.689163E+00  8.413978E+00  3.437033E+01  3.510841E+01  4.430195E+01  4.593139E+01  4.710302E+01  5.381962E+01
            0.053030  0.091851  0.000000
  2.123785E+00  5.434620E+00  8.047142E+00  3.434610E+01  3.502564E+01  4.436026E+01  4.594292E+01  4.705173E+01  5.387523E+01
            0.050505  0.087477  0.000000
  1.982868E+00  5.179421E+00  7.677812E+00  3.432281E+01  3.494535E+01  4.441906E+01  4.595368E+01  4.699999E+01  5.392765E+01
            0.047980  0.083103  0.000000
  1.847843E+00  4.923605E+00  7.306176E+00  3.430049E+01  3.486770E+01  4.447840E+01  4.596369E+01  4.694785E+01  5.397694E+01
            0.045455  0.078730  0.000000
  1.718518E+00  4.667214E+00  6.932410E+00  3.427916E+01  3.479286E+01  4.453833E+01  4.597300E+01  4.689533E+01  5.402314E+01
            0.042929  0.074356  0.000000
  1.594663E+00  4.410289E+00  6.556685E+00  3.425883E+01  3.472101E+01  4.459887E+01  4.598163E+01  4.684244E+01  5.406631E+01
            0.040404  0.069982  0.000000
  1.476018E+00  4.152872E+00  6.179163E+00  3.423954E+01  3.465229E+01  4.466001E+01  4.598960E+01  4.678921E+01  5.410652E+01
            0.037879  0.065608  0.000000
  1.362292E+00  3.895006E+00  5.799998E+00  3.422130E+01  3.458686E+01  4.472173E+01  4.599696E+01  4.673563E+01  5.414382E+01
            0.035354  0.061234  0.000000
  1.253173E+00  3.636733E+00  5.419336E+00  3.420414E+01  3.452487E+01  4.478396E+01  4.600372E+01  4.668174E+01  5.417828E+01
            0.032828  0.056860  0.000000
  1.148333E+00  3.378094E+00  5.037315E+00  3.418806E+01  3.446648E+01  4.484663E+01  4.600991E+01  4.662756E+01  5.420998E+01
            0.030303  0.052486  0.000000
  1.047434E+00  3.119127E+00  4.654065E+00  3.417310E+01  3.441181E+01  4.490960E+01  4.601556E+01  4.657312E+01  5.423898E+01
            0.027778  0.048113  0.000000
  9.501375E-01  2.859869E+00  4.269708E+00  3.415927E+01  3.436100E+01  4.497270E+01  4.602069E+01  4.651851E+01  5.426535E+01
            0.025253  0.043739  0.000000
  8.561110E-01  2.600353E+00  3.884360E+00  3.414658E+01  3.431418E+01  4.503573E+01  4.602531E+01  4.646382E+01  5.428916E+01
            0.022727  0.039365  0.000000
  7.650400E-01  2.340608E+00  3.498128E+00  3.413505E+01  3.427145E+01  4.509838E+01  4.602944E+01  4.640922E+01  5.431047E+01
            0.020202  0.034991  0.000000
  6.766397E-01  2.080660E+00  3.111110E+00  3.412469E+01  3.423293E+01  4.516030E+01  4.603311E+01  4.635496E+01  5.432935E+01
            0.017677  0.030617  0.000000
  5.906731E-01  1.820523E+00  2.723400E+00  3.411553E+01  3.419871E+01  4.522098E+01  4.603631E+01  4.630141E+01  5.434586E+01
            0.015152  0.026243  0.000000
  5.069805E-01  1.560206E+00  2.335077E+00  3.410756E+01  3.416887E+01  4.527975E+01  4.603907E+01  4.624911E+01  5.436004E+01
            0.012626  0.021869  0.000000
  4.255375E-01  1.299694E+00  1.946207E+00  3.410080E+01  3.414349E+01  4.533565E+01  4.604138E+01  4.619891E+01  5.437196E+01
            0.010101  0.017495  0.000000
  3.465834E-01  1.038936E+00  1.556829E+00  3.409526E+01  3.412264E+01  4.538730E+01  4.604327E+01  4.615207E+01  5.438165E+01
            0.007576  0.013122  0.000000
  2.709532E-01  7.777826E-01  1.166914E+00  3.409094E+01  3.410637E+01  4.543273E+01  4.604473E+01  4.611049E+01  5.438914E+01
            0.005051  0.008748  0.000000
  2.010641E-01  5.157373E-01  7.762033E-01  3.408785E+01  3.409472E+01  4.546918E+01  4.604577E+01  4.607685E+01  5.439448E+01
            0.002525  0.004374  0.000000
  1.441506E-01  2.501598E-01  3.830582E-01  3.408600E+01  3.408771E+01  4.549323E+01  4.604639E+01  4.605450E+01  5.439767E+01
            0.000000  0.000000  0.000000
 -7.229504E-02 -7.228773E-02  1.193914E-01  3.408538E+01  3.408538E+01  4.550170E+01  4.604660E+01  4.604660E+01  5.439873E+01


==> anc/fig08/phbandcr1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
  1.868585E-01  3.007962E-01  3.105679E-01  3.412164E+01  3.412229E+01  4.365919E+01  4.576306E+01  4.576904E+01  5.540055E+01
            0.000000  0.005064  0.000000
 -1.822361E+00  2.022441E-01  4.006540E-01  3.412226E+01  3.412474E+01  4.366071E+01  4.574950E+01  4.576973E+01  5.539910E+01
            0.000000  0.010129  0.000000
 -2.007207E+00  2.427788E-01  6.087354E-01  3.412414E+01  3.413207E+01  4.365453E+01  4.573903E+01  4.577181E+01  5.539475E+01
            0.000000  0.015193  0.000000
 -1.995387E+00  2.987861E-01  8.487045E-01  3.412727E+01  3.414426E+01  4.364841E+01  4.574017E+01  4.577528E+01  5.538749E+01
            0.000000  0.020258  0.000000
 -1.807651E+00  3.637360E-01  1.099670E+00  3.413165E+01  3.416128E+01  4.364246E+01  4.575109E+01  4.578014E+01  5.537731E+01
            0.000000  0.025322  0.000000
 -1.394093E+00  4.343024E-01  1.355306E+00  3.413729E+01  3.418308E+01  4.363671E+01  4.577078E+01  4.578639E+01  5.536421E+01
            0.000000  0.030387  0.000000
 -2.343787E-01  5.089127E-01  1.613157E+00  3.414418E+01  3.420959E+01  4.363146E+01  4.579402E+01  4.579863E+01  5.534815E+01
            0.000000  0.035451  0.000000
  5.868646E-01  1.536889E+00  1.872071E+00  3.415231E+01  3.424075E+01  4.362694E+01  4.580299E+01  4.583429E+01  5.532912E+01
            0.000000  0.040516  0.000000
  6.678986E-01  2.131429E+00  2.296576E+00  3.416169E+01  3.427648E+01  4.362339E+01  4.581324E+01  4.587754E+01  5.530708E+01
            0.000000  0.045580  0.000000
  7.519971E-01  2.390862E+00  2.941161E+00  3.417230E+01  3.431668E+01  4.362094E+01  4.582467E+01  4.592825E+01  5.528198E+01
            0.000000  0.050645  0.000000
  8.392863E-01  2.650127E+00  3.530005E+00  3.418413E+01  3.436125E+01  4.361960E+01  4.583712E+01  4.598631E+01  5.525378E+01
            0.000000  0.055709  0.000000
  9.299803E-01  2.909053E+00  4.083520E+00  3.419717E+01  3.441011E+01  4.361932E+01  4.585040E+01  4.605162E+01  5.522240E+01
            0.000000  0.060774  0.000000
  1.024354E+00  3.167508E+00  4.611274E+00  3.421140E+01  3.446313E+01  4.361982E+01  4.586427E+01  4.612401E+01  5.518779E+01
            0.000000  0.065838  0.000000
  1.122719E+00  3.425382E+00  5.118278E+00  3.422679E+01  3.452019E+01  4.362078E+01  4.587841E+01  4.620323E+01  5.514988E+01
            0.000000  0.070903  0.000000
  1.225412E+00  3.682575E+00  5.607547E+00  3.424332E+01  3.458119E+01  4.362176E+01  4.589251E+01  4.628891E+01  5.510860E+01
            0.000000  0.075967  0.000000
  1.332778E+00  3.938993E+00  6.080971E+00  3.426096E+01  3.464597E+01  4.362228E+01  4.590621E+01  4.638055E+01  5.506387E+01
            0.000000  0.081032  0.000000
  1.445159E+00  4.194539E+00  6.539816E+00  3.427969E+01  3.471441E+01  4.362185E+01  4.591913E+01  4.647750E+01  5.501563E+01
            0.000000  0.086096  0.000000
  1.562886E+00  4.449115E+00  6.985044E+00  3.429946E+01  3.478635E+01  4.361999E+01  4.593092E+01  4.657899E+01  5.496383E+01
            0.000000  0.091161  0.000000
  1.686265E+00  4.702617E+00  7.417362E+00  3.432027E+01  3.486164E+01  4.361635E+01  4.594124E+01  4.668416E+01  5.490842E+01
            0.000000  0.096225  0.000000
  1.815569E+00  4.954933E+00  7.837417E+00  3.434206E+01  3.494011E+01  4.361064E+01  4.594978E+01  4.679204E+01  5.484936E+01
            0.000000  0.101290  0.000000
  1.951034E+00  5.205946E+00  8.245755E+00  3.436482E+01  3.502160E+01  4.360273E+01  4.595629E+01  4.690168E+01  5.478664E+01
            0.000000  0.106354  0.000000
  2.092849E+00  5.455531E+00  8.642919E+00  3.438851E+01  3.510592E+01  4.359262E+01  4.596055E+01  4.701210E+01  5.472024E+01
            0.000000  0.111418  0.000000
  2.241159E+00  5.703560E+00  9.029430E+00  3.441310E+01  3.519290E+01  4.358049E+01  4.596242E+01  4.712239E+01  5.465017E+01
            0.000000  0.116483  0.000000
  2.396060E+00  5.949899E+00  9.405819E+00  3.443857E+01  3.528235E+01  4.356666E+01  4.596177E+01  4.723170E+01  5.457644E+01
            0.000000  0.121547  0.000000
  2.557601E+00  6.194413E+00  9.772643E+00  3.446488E+01  3.537409E+01  4.355163E+01  4.595857E+01  4.733928E+01  5.449907E+01
            0.000000  0.126612  0.000000
  2.725786E+00  6.436967E+00  1.013049E+01  3.449201E+01  3.546794E+01  4.353605E+01  4.595277E+01  4.744448E+01  5.441811E+01
            0.000000  0.131676  0.000000
  2.900581E+00  6.677429E+00  1.048004E+01  3.451992E+01  3.556372E+01  4.352068E+01  4.594439E+01  4.754677E+01  5.433358E+01
            0.000000  0.136741  0.000000
  3.081910E+00  6.915671E+00  1.082206E+01  3.454857E+01  3.566127E+01  4.350639E+01  4.593346E+01  4.764572E+01  5.424554E+01
            0.000000  0.141805  0.000000
  3.269667E+00  7.151571E+00  1.115745E+01  3.457793E+01  3.576041E+01  4.349400E+01  4.592002E+01  4.774098E+01  5.415401E+01
            0.000000  0.146870  0.000000
  3.463717E+00  7.385012E+00  1.148727E+01  3.460795E+01  3.586100E+01  4.348422E+01  4.590413E+01  4.783229E+01  5.405905E+01
            0.000000  0.151934  0.000000
  3.663897E+00  7.615889E+00  1.181270E+01  3.463861E+01  3.596287E+01  4.347743E+01  4.588585E+01  4.791944E+01  5.396071E+01
            0.000000  0.156999  0.000000
  3.870027E+00  7.844101E+00  1.213498E+01  3.466985E+01  3.606588E+01  4.347352E+01  4.586523E+01  4.800224E+01  5.385902E+01
            0.000000  0.162063  0.000000
  4.081906E+00  8.069558E+00  1.245523E+01  3.470163E+01  3.616990E+01  4.347172E+01  4.584233E+01  4.808046E+01  5.375403E+01
            0.000000  0.167128  0.000000
  4.299320E+00  8.292179E+00  1.277429E+01  3.473390E+01  3.627479E+01  4.347064E+01  4.581722E+01  4.815388E+01  5.364580E+01
            0.000000  0.172192  0.000000
  4.522041E+00  8.511891E+00  1.309256E+01  3.476662E+01  3.638042E+01  4.346844E+01  4.578994E+01  4.822221E+01  5.353437E+01
            0.000000  0.177257  0.000000
  4.749830E+00  8.728630E+00  1.340988E+01  3.479975E+01  3.648668E+01  4.346314E+01  4.576054E+01  4.828520E+01  5.341981E+01
            0.000000  0.182321  0.000000
  4.982443E+00  8.942341E+00  1.372565E+01  3.483324E+01  3.659343E+01  4.345304E+01  4.572910E+01  4.834265E+01  5.330217E+01
            0.000000  0.187386  0.000000
  5.219625E+00  9.152981E+00  1.403895E+01  3.486706E+01  3.670058E+01  4.343690E+01  4.569567E+01  4.839445E+01  5.318153E+01
            0.000000  0.192450  0.000000
  5.461117E+00  9.360511E+00  1.434872E+01  3.490117E+01  3.680799E+01  4.341413E+01  4.566032E+01  4.844058E+01  5.305795E+01
            0.000000  0.197515  0.000000
  5.706657E+00  9.564904E+00  1.465399E+01  3.493553E+01  3.691557E+01  4.338464E+01  4.562313E+01  4.848116E+01  5.293154E+01
            0.000000  0.202579  0.000000
  5.955981E+00  9.766142E+00  1.495392E+01  3.497013E+01  3.702321E+01  4.334878E+01  4.558419E+01  4.851634E+01  5.280238E+01
            0.000000  0.207644  0.000000
  6.208822E+00  9.964215E+00  1.524787E+01  3.500494E+01  3.713080E+01  4.330716E+01  4.554361E+01  4.854635E+01  5.267058E+01
            0.000000  0.212708  0.000000
  6.464915E+00  1.015913E+01  1.553540E+01  3.503993E+01  3.723824E+01  4.326051E+01  4.550149E+01  4.857143E+01  5.253624E+01
            0.000000  0.217772  0.000000
  6.723999E+00  1.035090E+01  1.581624E+01  3.507509E+01  3.734544E+01  4.320961E+01  4.545798E+01  4.859183E+01  5.239948E+01
            0.000000  0.222837  0.000000
  6.985815E+00  1.053958E+01  1.609026E+01  3.511039E+01  3.745231E+01  4.315522E+01  4.541322E+01  4.860781E+01  5.226041E+01
            0.000000  0.227901  0.000000
  7.250112E+00  1.072520E+01  1.635743E+01  3.514583E+01  3.755875E+01  4.309806E+01  4.536736E+01  4.861959E+01  5.211917E+01
            0.000000  0.232966  0.000000
  7.516642E+00  1.090784E+01  1.661780E+01  3.518137E+01  3.766469E+01  4.303881E+01  4.532055E+01  4.862739E+01  5.197588E+01
            0.000000  0.238030  0.000000
  7.785166E+00  1.108760E+01  1.687145E+01  3.521701E+01  3.777004E+01  4.297805E+01  4.527297E+01  4.863142E+01  5.183067E+01
            0.000000  0.243095  0.000000
  8.055457E+00  1.126459E+01  1.711848E+01  3.525272E+01  3.787472E+01  4.291632E+01  4.522476E+01  4.863187E+01  5.168367E+01
            0.000000  0.248159  0.000000
  8.327291E+00  1.143893E+01  1.735900E+01  3.528848E+01  3.797864E+01  4.285413E+01  4.517608E+01  4.862890E+01  5.153503E+01
            0.000000  0.253224  0.000000
  8.600458E+00  1.161075E+01  1.759306E+01  3.532428E+01  3.808173E+01  4.279190E+01  4.512708E+01  4.862267E+01  5.138489E+01
            0.000000  0.258288  0.000000
  8.874753E+00  1.178021E+01  1.782070E+01  3.536008E+01  3.818390E+01  4.273004E+01  4.507788E+01  4.861333E+01  5.123340E+01
            0.000000  0.263353  0.000000
  9.149984E+00  1.194745E+01  1.804193E+01  3.539587E+01  3.828507E+01  4.266890E+01  4.502860E+01  4.860101E+01  5.108069E+01
            0.000000  0.268417  0.000000
  9.425962E+00  1.211262E+01  1.825668E+01  3.543163E+01  3.838515E+01  4.260882E+01  4.497933E+01  4.858582E+01  5.092694E+01
            0.000000  0.273482  0.000000
  9.702507E+00  1.227585E+01  1.846487E+01  3.546733E+01  3.848404E+01  4.255008E+01  4.493018E+01  4.856788E+01  5.077231E+01
            0.000000  0.278546  0.000000
  9.979446E+00  1.243727E+01  1.866634E+01  3.550296E+01  3.858167E+01  4.249294E+01  4.488121E+01  4.854726E+01  5.061695E+01
            0.000000  0.283611  0.000000
  1.025661E+01  1.259700E+01  1.886092E+01  3.553850E+01  3.867792E+01  4.243766E+01  4.483249E+01  4.852405E+01  5.046106E+01
            0.000000  0.288675  0.000000
  1.053383E+01  1.275515E+01  1.904842E+01  3.557393E+01  3.877269E+01  4.238442E+01  4.478408E+01  4.849829E+01  5.030480E+01
            0.000000  0.293740  0.000000
  1.081094E+01  1.291180E+01  1.922860E+01  3.560924E+01  3.886589E+01  4.233341E+01  4.473602E+01  4.847004E+01  5.014836E+01
            0.000000  0.298804  0.000000
  1.108779E+01  1.306701E+01  1.940123E+01  3.564441E+01  3.895740E+01  4.228478E+01  4.468835E+01  4.843930E+01  4.999195E+01
            0.000000  0.303869  0.000000
  1.136420E+01  1.322081E+01  1.956603E+01  3.567944E+01  3.904710E+01  4.223866E+01  4.464110E+01  4.840608E+01  4.983575E+01
            0.000000  0.308933  0.000000
  1.164003E+01  1.337322E+01  1.972276E+01  3.571431E+01  3.913487E+01  4.219515E+01  4.459428E+01  4.837034E+01  4.967998E+01
            0.000000  0.313998  0.000000
  1.191510E+01  1.352420E+01  1.987111E+01  3.574902E+01  3.922058E+01  4.215431E+01  4.454787E+01  4.833203E+01  4.952484E+01
            0.000000  0.319062  0.000000
  1.218926E+01  1.367368E+01  2.001080E+01  3.578353E+01  3.930410E+01  4.211621E+01  4.450185E+01  4.829106E+01  4.937054E+01
            0.000000  0.324126  0.000000
  1.246234E+01  1.382155E+01  2.014149E+01  3.581783E+01  3.938527E+01  4.208087E+01  4.445615E+01  4.824733E+01  4.921731E+01
            0.000000  0.329191  0.000000
  1.273417E+01  1.396768E+01  2.026279E+01  3.585191E+01  3.946395E+01  4.204830E+01  4.441068E+01  4.820067E+01  4.906535E+01
            0.000000  0.334255  0.000000
  1.300459E+01  1.411186E+01  2.037427E+01  3.588573E+01  3.953999E+01  4.201849E+01  4.436533E+01  4.815092E+01  4.891490E+01
            0.000000  0.339320  0.000000
  1.327344E+01  1.425386E+01  2.047541E+01  3.591926E+01  3.961321E+01  4.199142E+01  4.431995E+01  4.809785E+01  4.876615E+01
            0.000000  0.344384  0.000000
  1.354054E+01  1.439342E+01  2.056561E+01  3.595248E+01  3.968345E+01  4.196705E+01  4.427435E+01  4.804121E+01  4.861934E+01
            0.000000  0.349449  0.000000
  1.380573E+01  1.453025E+01  2.064414E+01  3.598534E+01  3.975054E+01  4.194532E+01  4.422832E+01  4.798071E+01  4.847468E+01
            0.000000  0.354513  0.000000
  1.406884E+01  1.466402E+01  2.071017E+01  3.601781E+01  3.981432E+01  4.192616E+01  4.418165E+01  4.791603E+01  4.833238E+01
            0.000000  0.359578  0.000000
  1.432970E+01  1.479441E+01  2.076272E+01  3.604986E+01  3.987462E+01  4.190947E+01  4.413408E+01  4.784681E+01  4.819266E+01
            0.000000  0.364642  0.000000
  1.458816E+01  1.492109E+01  2.080067E+01  3.608144E+01  3.993127E+01  4.189516E+01  4.408537E+01  4.777270E+01  4.805573E+01
            0.000000  0.369707  0.000000
  1.484403E+01  1.504377E+01  2.082277E+01  3.611252E+01  3.998414E+01  4.188309E+01  4.403526E+01  4.769332E+01  4.792179E+01
            0.000000  0.374771  0.000000
  1.509717E+01  1.516213E+01  2.082762E+01  3.614306E+01  4.003307E+01  4.187312E+01  4.398352E+01  4.760829E+01  4.779106E+01
            0.000000  0.379836  0.000000
  1.527592E+01  1.534739E+01  2.081370E+01  3.617305E+01  4.007793E+01  4.186507E+01  4.392992E+01  4.751727E+01  4.766372E+01
            0.000000  0.384900  0.000000
  1.538490E+01  1.559455E+01  2.077944E+01  3.620245E+01  4.011861E+01  4.185875E+01  4.387425E+01  4.741996E+01  4.753999E+01
            0.000000  0.389965  0.000000
  1.548889E+01  1.583847E+01  2.072318E+01  3.623124E+01  4.015499E+01  4.185394E+01  4.381634E+01  4.731610E+01  4.742005E+01
            0.000000  0.395029  0.000000
  1.558773E+01  1.607899E+01  2.064335E+01  3.625941E+01  4.018698E+01  4.185040E+01  4.375607E+01  4.720557E+01  4.730410E+01
            0.000000  0.400094  0.000000
  1.568131E+01  1.631595E+01  2.053845E+01  3.628695E+01  4.021451E+01  4.184788E+01  4.369336E+01  4.708832E+01  4.719233E+01
            0.000000  0.405158  0.000000
  1.576957E+01  1.654917E+01  2.040725E+01  3.631383E+01  4.023752E+01  4.184608E+01  4.362821E+01  4.696450E+01  4.708490E+01
            0.000000  0.410223  0.000000
  1.585251E+01  1.677850E+01  2.024882E+01  3.634007E+01  4.025598E+01  4.184472E+01  4.356067E+01  4.683439E+01  4.698199E+01
            0.000000  0.415287  0.000000
  1.593014E+01  1.700375E+01  2.006275E+01  3.636564E+01  4.026987E+01  4.184348E+01  4.349089E+01  4.669849E+01  4.688373E+01
            0.000000  0.420352  0.000000
  1.600255E+01  1.722476E+01  1.984921E+01  3.639055E+01  4.027920E+01  4.184204E+01  4.341912E+01  4.655752E+01  4.679026E+01
            0.000000  0.425416  0.000000
  1.606989E+01  1.744136E+01  1.960906E+01  3.641477E+01  4.028402E+01  4.184006E+01  4.334568E+01  4.641238E+01  4.670168E+01
            0.000000  0.430480  0.000000
  1.613235E+01  1.765336E+01  1.934396E+01  3.643832E+01  4.028439E+01  4.183717E+01  4.327101E+01  4.626415E+01  4.661806E+01
            0.000000  0.435545  0.000000
  1.619017E+01  1.786059E+01  1.905632E+01  3.646116E+01  4.028041E+01  4.183303E+01  4.319561E+01  4.611405E+01  4.653945E+01
            0.000000  0.440609  0.000000
  1.624367E+01  1.806286E+01  1.874930E+01  3.648329E+01  4.027221E+01  4.182726E+01  4.312007E+01  4.596342E+01  4.646586E+01
            0.000000  0.445674  0.000000
  1.629319E+01  1.825999E+01  1.842662E+01  3.650469E+01  4.025999E+01  4.181948E+01  4.304501E+01  4.581354E+01  4.639727E+01
            0.000000  0.450738  0.000000
  1.633912E+01  1.809244E+01  1.845180E+01  3.652535E+01  4.024394E+01  4.180933E+01  4.297105E+01  4.566572E+01  4.633362E+01
            0.000000  0.455803  0.000000
  1.638185E+01  1.775108E+01  1.863809E+01  3.654524E+01  4.022432E+01  4.179646E+01  4.289881E+01  4.552111E+01  4.627481E+01
            0.000000  0.460867  0.000000
  1.642180E+01  1.740687E+01  1.881868E+01  3.656434E+01  4.020141E+01  4.178057E+01  4.282885E+01  4.538075E+01  4.622072E+01
            0.000000  0.465932  0.000000
  1.645937E+01  1.706389E+01  1.899338E+01  3.658264E+01  4.017553E+01  4.176141E+01  4.276166E+01  4.524550E+01  4.617119E+01
            0.000000  0.470996  0.000000
  1.649493E+01  1.672579E+01  1.916199E+01  3.660012E+01  4.014703E+01  4.173879E+01  4.269763E+01  4.511600E+01  4.612605E+01
            0.000000  0.476061  0.000000
  1.639584E+01  1.652880E+01  1.932434E+01  3.661676E+01  4.011629E+01  4.171265E+01  4.263707E+01  4.499276E+01  4.608509E+01
            0.000000  0.481125  0.000000
  1.607666E+01  1.656125E+01  1.948023E+01  3.663257E+01  4.008369E+01  4.168301E+01  4.258017E+01  4.487612E+01  4.604809E+01
            0.000000  0.486190  0.000000
  1.577052E+01  1.659250E+01  1.962948E+01  3.664754E+01  4.004966E+01  4.165003E+01  4.252706E+01  4.476629E+01  4.601482E+01
            0.000000  0.491254  0.000000
  1.547910E+01  1.662269E+01  1.977190E+01  3.666167E+01  4.001460E+01  4.161398E+01  4.247778E+01  4.466336E+01  4.598506E+01
            0.000000  0.496319  0.000000
  1.520378E+01  1.665190E+01  1.990733E+01  3.667497E+01  3.997893E+01  4.157527E+01  4.243229E+01  4.456737E+01  4.595856E+01
            0.000000  0.501383  0.000000
  1.494562E+01  1.668016E+01  2.003557E+01  3.668744E+01  3.994307E+01  4.153441E+01  4.239054E+01  4.447828E+01  4.593509E+01
            0.000000  0.506448  0.000000
  1.470531E+01  1.670741E+01  2.015647E+01  3.669910E+01  3.990743E+01  4.149198E+01  4.235239E+01  4.439601E+01  4.591440E+01
            0.000000  0.511512  0.000000
  1.448350E+01  1.673361E+01  2.026985E+01  3.670997E+01  3.987240E+01  4.144868E+01  4.231775E+01  4.432047E+01  4.589629E+01
            0.000000  0.516577  0.000000
  1.428041E+01  1.675860E+01  2.037556E+01  3.672006E+01  3.983837E+01  4.140519E+01  4.228643E+01  4.425150E+01  4.588052E+01
            0.000000  0.521641  0.000000
  1.409629E+01  1.678227E+01  2.047345E+01  3.672937E+01  3.980569E+01  4.136226E+01  4.225831E+01  4.418900E+01  4.586689E+01
            0.000000  0.526706  0.000000
  1.393104E+01  1.680445E+01  2.056337E+01  3.673792E+01  3.977469E+01  4.132060E+01  4.223323E+01  4.413280E+01  4.585520E+01
            0.000000  0.531770  0.000000
  1.378441E+01  1.682500E+01  2.064517E+01  3.674570E+01  3.974569E+01  4.128089E+01  4.221103E+01  4.408272E+01  4.584525E+01
            0.000000  0.536834  0.000000
  1.365608E+01  1.684377E+01  2.071874E+01  3.675271E+01  3.971897E+01  4.124375E+01  4.219158E+01  4.403861E+01  4.583687E+01
            0.000000  0.541899  0.000000
  1.354536E+01  1.686062E+01  2.078396E+01  3.675895E+01  3.969479E+01  4.120976E+01  4.217474E+01  4.400027E+01  4.582989E+01
            0.000000  0.546963  0.000000
  1.345169E+01  1.687543E+01  2.084071E+01  3.676441E+01  3.967337E+01  4.117940E+01  4.216039E+01  4.396753E+01  4.582417E+01
            0.000000  0.552028  0.000000
  1.337423E+01  1.688811E+01  2.088890E+01  3.676907E+01  3.965491E+01  4.115307E+01  4.214843E+01  4.394020E+01  4.581956E+01
            0.000000  0.557092  0.000000
  1.331221E+01  1.689859E+01  2.092845E+01  3.677291E+01  3.963957E+01  4.113111E+01  4.213877E+01  4.391811E+01  4.581596E+01
            0.000000  0.562157  0.000000
  1.326491E+01  1.690679E+01  2.095929E+01  3.677591E+01  3.962751E+01  4.111378E+01  4.213134E+01  4.390111E+01  4.581326E+01
            0.000000  0.567221  0.000000
  1.323161E+01  1.691267E+01  2.098135E+01  3.677808E+01  3.961881E+01  4.110127E+01  4.212606E+01  4.388907E+01  4.581139E+01
            0.000000  0.572286  0.000000
  1.321188E+01  1.691622E+01  2.099461E+01  3.677938E+01  3.961356E+01  4.109371E+01  4.212292E+01  4.388189E+01  4.581029E+01
            0.000000  0.577350  0.000000
  1.320532E+01  1.691740E+01  2.099903E+01  3.677981E+01  3.961181E+01  4.109118E+01  4.212187E+01  4.387950E+01  4.580993E+01
            0.005051  0.577350  0.000000
  1.320772E+01  1.692050E+01  2.099914E+01  3.678149E+01  3.961118E+01  4.109086E+01  4.212437E+01  4.388127E+01  4.580982E+01
            0.010101  0.577350  0.000000
  1.321513E+01  1.692978E+01  2.099946E+01  3.678653E+01  3.960931E+01  4.108991E+01  4.213184E+01  4.388661E+01  4.580947E+01
            0.015152  0.577350  0.000000
  1.322829E+01  1.694516E+01  2.100002E+01  3.679491E+01  3.960619E+01  4.108840E+01  4.214422E+01  4.389562E+01  4.580888E+01
            0.020202  0.577350  0.000000
  1.324836E+01  1.696655E+01  2.100081E+01  3.680661E+01  3.960182E+01  4.108642E+01  4.216141E+01  4.390844E+01  4.580801E+01
            0.025253  0.577350  0.000000
  1.327719E+01  1.699380E+01  2.100185E+01  3.682159E+01  3.959620E+01  4.108408E+01  4.218327E+01  4.392532E+01  4.580683E+01
            0.030303  0.577350  0.000000
  1.331684E+01  1.702674E+01  2.100315E+01  3.683982E+01  3.958933E+01  4.108150E+01  4.220967E+01  4.394651E+01  4.580528E+01
            0.035354  0.577350  0.000000
  1.337023E+01  1.706520E+01  2.100476E+01  3.686124E+01  3.958122E+01  4.107883E+01  4.224044E+01  4.397235E+01  4.580331E+01
            0.040404  0.577350  0.000000
  1.344050E+01  1.710901E+01  2.100668E+01  3.688581E+01  3.957187E+01  4.107617E+01  4.227544E+01  4.400322E+01  4.580086E+01
            0.045455  0.577350  0.000000
  1.353155E+01  1.715803E+01  2.100896E+01  3.691345E+01  3.956129E+01  4.107363E+01  4.231453E+01  4.403958E+01  4.579786E+01
            0.050505  0.577350  0.000000
  1.364730E+01  1.721215E+01  2.101163E+01  3.694409E+01  3.954947E+01  4.107132E+01  4.235756E+01  4.408187E+01  4.579423E+01
            0.055556  0.577350  0.000000
  1.379217E+01  1.727132E+01  2.101473E+01  3.697766E+01  3.953645E+01  4.106929E+01  4.240441E+01  4.413063E+01  4.578991E+01
            0.060606  0.577350  0.000000
  1.397036E+01  1.733556E+01  2.101832E+01  3.701407E+01  3.952222E+01  4.106762E+01  4.245496E+01  4.418634E+01  4.578483E+01
            0.065657  0.577350  0.000000
  1.418589E+01  1.740497E+01  2.102244E+01  3.705321E+01  3.950680E+01  4.106636E+01  4.250909E+01  4.424952E+01  4.577890E+01
            0.070707  0.577350  0.000000
  1.444185E+01  1.747969E+01  2.102716E+01  3.709498E+01  3.949021E+01  4.106555E+01  4.256673E+01  4.432060E+01  4.577206E+01
            0.075758  0.577350  0.000000
  1.474019E+01  1.755996E+01  2.103253E+01  3.713927E+01  3.947247E+01  4.106520E+01  4.262779E+01  4.439989E+01  4.576425E+01
            0.080808  0.577350  0.000000
  1.508120E+01  1.764606E+01  2.103861E+01  3.718594E+01  3.945362E+01  4.106534E+01  4.269230E+01  4.448754E+01  4.575541E+01
            0.085859  0.577350  0.000000
  1.546310E+01  1.773834E+01  2.104547E+01  3.723487E+01  3.943367E+01  4.106593E+01  4.276029E+01  4.458345E+01  4.574549E+01
            0.090909  0.577350  0.000000
  1.588171E+01  1.783725E+01  2.105316E+01  3.728589E+01  3.941266E+01  4.106690E+01  4.283190E+01  4.468721E+01  4.573445E+01
            0.095960  0.577350  0.000000
  1.633033E+01  1.794343E+01  2.106174E+01  3.733887E+01  3.939063E+01  4.106815E+01  4.290730E+01  4.479807E+01  4.572224E+01
            0.101010  0.577350  0.000000
  1.679961E+01  1.805827E+01  2.107126E+01  3.739364E+01  3.936762E+01  4.106947E+01  4.298670E+01  4.491494E+01  4.570886E+01
            0.106061  0.577350  0.000000
  1.727628E+01  1.818543E+01  2.108178E+01  3.745003E+01  3.934370E+01  4.107059E+01  4.307027E+01  4.503641E+01  4.569426E+01
            0.111111  0.577350  0.000000
  1.773729E+01  1.833759E+01  2.109332E+01  3.750785E+01  3.931890E+01  4.107115E+01  4.315810E+01  4.516079E+01  4.567846E+01
            0.116162  0.577350  0.000000
  1.812537E+01  1.856145E+01  2.110592E+01  3.756693E+01  3.929332E+01  4.107069E+01  4.325007E+01  4.528629E+01  4.566144E+01
            0.121212  0.577350  0.000000
  1.837166E+01  1.891589E+01  2.111961E+01  3.762706E+01  3.926703E+01  4.106872E+01  4.334584E+01  4.541102E+01  4.564322E+01
            0.126263  0.577350  0.000000
  1.853386E+01  1.933427E+01  2.113442E+01  3.768805E+01  3.924015E+01  4.106467E+01  4.344477E+01  4.553316E+01  4.562380E+01
            0.131313  0.577350  0.000000
  1.866836E+01  1.975267E+01  2.115036E+01  3.774966E+01  3.921278E+01  4.105799E+01  4.354595E+01  4.560320E+01  4.565100E+01
            0.136364  0.577350  0.000000
  1.878982E+01  2.015043E+01  2.116745E+01  3.781165E+01  3.918510E+01  4.104817E+01  4.364824E+01  4.558146E+01  4.576305E+01
            0.141414  0.577350  0.000000
  1.890124E+01  2.052020E+01  2.118571E+01  3.787375E+01  3.915728E+01  4.103475E+01  4.375038E+01  4.555859E+01  4.586801E+01
            0.146465  0.577350  0.000000
  1.900261E+01  2.085912E+01  2.120514E+01  3.793565E+01  3.912956E+01  4.101739E+01  4.385115E+01  4.553465E+01  4.596487E+01
            0.151515  0.577350  0.000000
  1.909315E+01  2.116656E+01  2.122576E+01  3.799697E+01  3.910224E+01  4.099584E+01  4.394943E+01  4.550967E+01  4.605288E+01
            0.156566  0.577350  0.000000
  1.917202E+01  2.124757E+01  2.144324E+01  3.805726E+01  3.907571E+01  4.096999E+01  4.404436E+01  4.548370E+01  4.613161E+01
            0.161616  0.577350  0.000000
  1.923874E+01  2.127056E+01  2.169076E+01  3.811595E+01  3.905044E+01  4.093985E+01  4.413533E+01  4.545680E+01  4.620086E+01
            0.166667  0.577350  0.000000
  1.929343E+01  2.129473E+01  2.191118E+01  3.817235E+01  3.902710E+01  4.090557E+01  4.422206E+01  4.542902E+01  4.626073E+01
            0.171717  0.577350  0.000000
  1.933707E+01  2.132007E+01  2.210675E+01  3.822553E+01  3.900651E+01  4.086746E+01  4.430452E+01  4.540045E+01  4.631150E+01
            0.176768  0.577350  0.000000
  1.937145E+01  2.134653E+01  2.227963E+01  3.827437E+01  3.898975E+01  4.082597E+01  4.438288E+01  4.537114E+01  4.635366E+01
            0.181818  0.577350  0.000000
  1.939897E+01  2.137407E+01  2.243160E+01  3.831746E+01  3.897816E+01  4.078167E+01  4.445745E+01  4.534118E+01  4.638779E+01
            0.186869  0.577350  0.000000
  1.942199E+01  2.140265E+01  2.256387E+01  3.835327E+01  3.897322E+01  4.073521E+01  4.452856E+01  4.531065E+01  4.641453E+01
            0.191919  0.577350  0.000000
  1.944212E+01  2.143220E+01  2.267702E+01  3.838033E+01  3.897632E+01  4.068715E+01  4.459649E+01  4.527963E+01  4.643451E+01
            0.196970  0.577350  0.000000
  1.945969E+01  2.146262E+01  2.277112E+01  3.839769E+01  3.898838E+01  4.063794E+01  4.466140E+01  4.524821E+01  4.644829E+01
            0.202020  0.577350  0.000000
  1.947378E+01  2.149385E+01  2.284602E+01  3.840524E+01  3.900945E+01  4.058786E+01  4.472339E+01  4.521647E+01  4.645636E+01
            0.207071  0.577350  0.000000
  1.948268E+01  2.152577E+01  2.290161E+01  3.840379E+01  3.903869E+01  4.053706E+01  4.478248E+01  4.518449E+01  4.645915E+01
            0.212121  0.577350  0.000000
  1.948454E+01  2.155828E+01  2.293804E+01  3.839477E+01  3.907464E+01  4.048563E+01  4.483869E+01  4.515237E+01  4.645703E+01
            0.217172  0.577350  0.000000
  1.947778E+01  2.159128E+01  2.295577E+01  3.837978E+01  3.911566E+01  4.043368E+01  4.489209E+01  4.512020E+01  4.645040E+01
            0.222222  0.577350  0.000000
  1.946141E+01  2.162465E+01  2.295563E+01  3.836033E+01  3.916024E+01  4.038135E+01  4.494274E+01  4.508806E+01  4.643966E+01
            0.227273  0.577350  0.000000
  1.943502E+01  2.165826E+01  2.293874E+01  3.833765E+01  3.920711E+01  4.032882E+01  4.499073E+01  4.505606E+01  4.642522E+01
            0.232323  0.577350  0.000000
  1.939881E+01  2.169201E+01  2.290648E+01  3.831274E+01  3.925528E+01  4.027634E+01  4.502431E+01  4.503618E+01  4.640755E+01
            0.237374  0.577350  0.000000
  1.935350E+01  2.172575E+01  2.286046E+01  3.828637E+01  3.930396E+01  4.022421E+01  4.499291E+01  4.507918E+01  4.638713E+01
            0.242424  0.577350  0.000000
  1.930025E+01  2.175936E+01  2.280246E+01  3.825915E+01  3.935253E+01  4.017275E+01  4.496200E+01  4.511985E+01  4.636447E+01
            0.247475  0.577350  0.000000
  1.924053E+01  2.179270E+01  2.273434E+01  3.823155E+01  3.940049E+01  4.012233E+01  4.493168E+01  4.515828E+01  4.634010E+01
            0.252525  0.577350  0.000000
  1.917609E+01  2.182562E+01  2.265801E+01  3.820396E+01  3.944744E+01  4.007329E+01  4.490212E+01  4.519453E+01  4.631455E+01
            0.257576  0.577350  0.000000
  1.910875E+01  2.185797E+01  2.257538E+01  3.817671E+01  3.949303E+01  4.002602E+01  4.487344E+01  4.522868E+01  4.628834E+01
            0.262626  0.577350  0.000000
  1.904037E+01  2.188960E+01  2.248829E+01  3.815007E+01  3.953696E+01  3.998084E+01  4.484580E+01  4.526075E+01  4.626196E+01
            0.267677  0.577350  0.000000
  1.897265E+01  2.192032E+01  2.239851E+01  3.812429E+01  3.957895E+01  3.993809E+01  4.481935E+01  4.529077E+01  4.623587E+01
            0.272727  0.577350  0.000000
  1.890716E+01  2.194997E+01  2.230771E+01  3.809958E+01  3.961877E+01  3.989805E+01  4.479422E+01  4.531876E+01  4.621049E+01
            0.277778  0.577350  0.000000
  1.884517E+01  2.197836E+01  2.221747E+01  3.807611E+01  3.965619E+01  3.986096E+01  4.477057E+01  4.534470E+01  4.618617E+01
            0.282828  0.577350  0.000000
  1.878770E+01  2.200530E+01  2.212924E+01  3.805407E+01  3.969102E+01  3.982700E+01  4.474851E+01  4.536858E+01  4.616323E+01
            0.287879  0.577350  0.000000
  1.873546E+01  2.203060E+01  2.204442E+01  3.803359E+01  3.972306E+01  3.979630E+01  4.472818E+01  4.539035E+01  4.614192E+01
            0.292929  0.577350  0.000000
  1.868888E+01  2.196426E+01  2.205406E+01  3.801483E+01  3.975215E+01  3.976897E+01  4.470968E+01  4.541000E+01  4.612244E+01
            0.297980  0.577350  0.000000
  1.864819E+01  2.188997E+01  2.207547E+01  3.799792E+01  3.974501E+01  3.977814E+01  4.469311E+01  4.542747E+01  4.610496E+01
            0.303030  0.577350  0.000000
  1.861341E+01  2.182261E+01  2.209465E+01  3.798295E+01  3.972444E+01  3.980090E+01  4.467857E+01  4.544272E+01  4.608960E+01
            0.308081  0.577350  0.000000
  1.858439E+01  2.176319E+01  2.211140E+01  3.797006E+01  3.970721E+01  3.982032E+01  4.466613E+01  4.545571E+01  4.607645E+01
            0.313131  0.577350  0.000000
  1.856090E+01  2.171258E+01  2.212551E+01  3.795933E+01  3.969327E+01  3.983631E+01  4.465586E+01  4.546639E+01  4.606558E+01
            0.318182  0.577350  0.000000
  1.854266E+01  2.167153E+01  2.213681E+01  3.795086E+01  3.968256E+01  3.984879E+01  4.464781E+01  4.547473E+01  4.605704E+01
            0.323232  0.577350  0.000000
  1.852935E+01  2.164068E+01  2.214510E+01  3.794473E+01  3.967499E+01  3.985772E+01  4.464203E+01  4.548070E+01  4.605086E+01
            0.328283  0.577350  0.000000
  1.852066E+01  2.162051E+01  2.215019E+01  3.794102E+01  3.967050E+01  3.986308E+01  4.463855E+01  4.548431E+01  4.604705E+01
            0.333333  0.577350  0.000000
  1.851629E+01  2.161137E+01  2.215192E+01  3.793978E+01  3.966906E+01  3.986488E+01  4.463739E+01  4.548554E+01  4.604564E+01
            0.330808  0.572976  0.000000
  1.851938E+01  2.161869E+01  2.215013E+01  3.794104E+01  3.967057E+01  3.986310E+01  4.463854E+01  4.548433E+01  4.604695E+01
            0.328283  0.568603  0.000000
  1.852630E+01  2.163707E+01  2.214463E+01  3.794487E+01  3.967519E+01  3.985782E+01  4.464199E+01  4.548079E+01  4.605066E+01
            0.325758  0.564229  0.000000
  1.853696E+01  2.166630E+01  2.213526E+01  3.795129E+01  3.968295E+01  3.984913E+01  4.464770E+01  4.547497E+01  4.605676E+01
            0.323232  0.559855  0.000000
  1.855132E+01  2.170602E+01  2.212187E+01  3.796030E+01  3.969388E+01  3.983713E+01  4.465562E+01  4.546693E+01  4.606526E+01
            0.320707  0.555481  0.000000
  1.856942E+01  2.175569E+01  2.210430E+01  3.797187E+01  3.970802E+01  3.982196E+01  4.466568E+01  4.545674E+01  4.607613E+01
            0.318182  0.551107  0.000000
  1.859132E+01  2.181460E+01  2.208243E+01  3.798595E+01  3.972539E+01  3.980379E+01  4.467781E+01  4.544445E+01  4.608935E+01
            0.315657  0.546733  0.000000
  1.861709E+01  2.188184E+01  2.205612E+01  3.800245E+01  3.974600E+01  3.978282E+01  4.469190E+01  4.543012E+01  4.610489E+01
            0.313131  0.542359  0.000000
  1.864681E+01  2.195635E+01  2.202525E+01  3.802127E+01  3.975928E+01  3.976986E+01  4.470786E+01  4.541379E+01  4.612270E+01
            0.310606  0.537985  0.000000
  1.868058E+01  2.198972E+01  2.203689E+01  3.804224E+01  3.973342E+01  3.979692E+01  4.472557E+01  4.539548E+01  4.614274E+01
            0.308081  0.533612  0.000000
  1.871841E+01  2.194942E+01  2.212208E+01  3.806516E+01  3.970553E+01  3.982713E+01  4.474492E+01  4.537523E+01  4.616492E+01
            0.305556  0.529238  0.000000
  1.876029E+01  2.190426E+01  2.221043E+01  3.808978E+01  3.967596E+01  3.986039E+01  4.476580E+01  4.535305E+01  4.618916E+01
            0.303030  0.524864  0.000000
  1.880606E+01  2.185417E+01  2.230034E+01  3.811578E+01  3.964508E+01  3.989658E+01  4.478811E+01  4.532896E+01  4.621533E+01
            0.300505  0.520490  0.000000
  1.885546E+01  2.179909E+01  2.239023E+01  3.814279E+01  3.961334E+01  3.993556E+01  4.481174E+01  4.530297E+01  4.624333E+01
            0.297980  0.516116  0.000000
  1.890808E+01  2.173896E+01  2.247848E+01  3.817035E+01  3.958123E+01  3.997715E+01  4.483661E+01  4.527511E+01  4.627301E+01
            0.295455  0.511742  0.000000
  1.896332E+01  2.167375E+01  2.256354E+01  3.819791E+01  3.954936E+01  4.002111E+01  4.486266E+01  4.524541E+01  4.630422E+01
            0.292929  0.507368  0.000000
  1.902041E+01  2.160343E+01  2.264397E+01  3.822483E+01  3.951837E+01  4.006724E+01  4.488981E+01  4.521390E+01  4.633680E+01
            0.290404  0.502995  0.000000
  1.907841E+01  2.152799E+01  2.271842E+01  3.825035E+01  3.948906E+01  4.011527E+01  4.491802E+01  4.518062E+01  4.637059E+01
            0.287879  0.498621  0.000000
  1.913624E+01  2.144742E+01  2.278571E+01  3.827361E+01  3.946227E+01  4.016493E+01  4.494727E+01  4.514564E+01  4.640542E+01
            0.285354  0.494247  0.000000
  1.919272E+01  2.136174E+01  2.284480E+01  3.829365E+01  3.943896E+01  4.021595E+01  4.497753E+01  4.510902E+01  4.644112E+01
            0.282828  0.489873  0.000000
  1.924656E+01  2.127097E+01  2.289483E+01  3.830949E+01  3.942010E+01  4.026805E+01  4.500880E+01  4.507085E+01  4.647750E+01
            0.280303  0.485499  0.000000
  1.929651E+01  2.117513E+01  2.293507E+01  3.832013E+01  3.940661E+01  4.032093E+01  4.503119E+01  4.504110E+01  4.651440E+01
            0.277778  0.481125  0.000000
  1.934134E+01  2.107426E+01  2.296496E+01  3.832471E+01  3.939931E+01  4.037433E+01  4.499015E+01  4.507442E+01  4.655164E+01
            0.275253  0.476751  0.000000
  1.937993E+01  2.096840E+01  2.298408E+01  3.832261E+01  3.939874E+01  4.042798E+01  4.494783E+01  4.510882E+01  4.658904E+01
            0.272727  0.472377  0.000000
  1.941131E+01  2.085759E+01  2.299211E+01  3.831350E+01  3.940511E+01  4.048163E+01  4.490434E+01  4.514433E+01  4.662646E+01
            0.270202  0.468004  0.000000
  1.943471E+01  2.074188E+01  2.298885E+01  3.829740E+01  3.941827E+01  4.053504E+01  4.485980E+01  4.518102E+01  4.666372E+01
            0.267677  0.463630  0.000000
  1.944958E+01  2.062133E+01  2.297419E+01  3.827465E+01  3.943773E+01  4.058800E+01  4.481435E+01  4.521894E+01  4.670070E+01
            0.265152  0.459256  0.000000
  1.945565E+01  2.049599E+01  2.294811E+01  3.824582E+01  3.946276E+01  4.064032E+01  4.476817E+01  4.525818E+01  4.673727E+01
            0.262626  0.454882  0.000000
  1.945290E+01  2.036592E+01  2.291065E+01  3.821160E+01  3.949246E+01  4.069180E+01  4.472145E+01  4.529884E+01  4.677332E+01
            0.260101  0.450508  0.000000
  1.944156E+01  2.023117E+01  2.286191E+01  3.817273E+01  3.952590E+01  4.074231E+01  4.467446E+01  4.534103E+01  4.680876E+01
            0.257576  0.446134  0.000000
  1.942211E+01  2.009180E+01  2.280205E+01  3.812992E+01  3.956213E+01  4.079168E+01  4.462750E+01  4.538488E+01  4.684352E+01
            0.255051  0.441760  0.000000
  1.939522E+01  1.994789E+01  2.273127E+01  3.808382E+01  3.960027E+01  4.083979E+01  4.458094E+01  4.543052E+01  4.687757E+01
            0.252525  0.437387  0.000000
  1.936164E+01  1.979950E+01  2.264982E+01  3.803501E+01  3.963953E+01  4.088649E+01  4.453522E+01  4.547812E+01  4.691086E+01
            0.250000  0.433013  0.000000
  1.932211E+01  1.964669E+01  2.255798E+01  3.798398E+01  3.967918E+01  4.093163E+01  4.449079E+01  4.552781E+01  4.694337E+01
            0.247475  0.428639  0.000000
  1.927716E+01  1.948955E+01  2.245605E+01  3.793115E+01  3.971856E+01  4.097503E+01  4.444813E+01  4.557978E+01  4.697509E+01
            0.244949  0.424265  0.000000
  1.922704E+01  1.932813E+01  2.234435E+01  3.787691E+01  3.975710E+01  4.101652E+01  4.440763E+01  4.563419E+01  4.700601E+01
            0.242424  0.419891  0.000000
  1.916251E+01  1.917161E+01  2.222322E+01  3.782155E+01  3.979429E+01  4.105589E+01  4.436963E+01  4.569120E+01  4.703613E+01
            0.239899  0.415517  0.000000
  1.899277E+01  1.911038E+01  2.209300E+01  3.776534E+01  3.982966E+01  4.109295E+01  4.433433E+01  4.575100E+01  4.706544E+01
            0.237374  0.411143  0.000000
  1.881897E+01  1.904266E+01  2.195408E+01  3.770850E+01  3.986282E+01  4.112755E+01  4.430182E+01  4.581373E+01  4.709396E+01
            0.234848  0.406770  0.000000
  1.864118E+01  1.896775E+01  2.180686E+01  3.765124E+01  3.989341E+01  4.115960E+01  4.427211E+01  4.587954E+01  4.712172E+01
            0.232323  0.402396  0.000000
  1.845948E+01  1.888514E+01  2.165181E+01  3.759370E+01  3.992112E+01  4.118908E+01  4.424517E+01  4.594858E+01  4.714880E+01
            0.229798  0.398022  0.000000
  1.827393E+01  1.879458E+01  2.148945E+01  3.753601E+01  3.994568E+01  4.121602E+01  4.422098E+01  4.602096E+01  4.717526E+01
            0.227273  0.393648  0.000000
  1.808460E+01  1.869622E+01  2.132037E+01  3.747829E+01  3.996687E+01  4.124053E+01  4.419951E+01  4.609680E+01  4.720124E+01
            0.224747  0.389274  0.000000
  1.789155E+01  1.859055E+01  2.114522E+01  3.742061E+01  3.998448E+01  4.126280E+01  4.418080E+01  4.617618E+01  4.722688E+01
            0.222222  0.384900  0.000000
  1.769486E+01  1.847835E+01  2.096472E+01  3.736304E+01  3.999836E+01  4.128302E+01  4.416488E+01  4.625916E+01  4.725233E+01
            0.219697  0.380526  0.000000
  1.749460E+01  1.836065E+01  2.077966E+01  3.730561E+01  4.000838E+01  4.130143E+01  4.415182E+01  4.634581E+01  4.727774E+01
            0.217172  0.376152  0.000000
  1.729084E+01  1.823864E+01  2.059084E+01  3.724835E+01  4.001444E+01  4.131830E+01  4.414167E+01  4.643616E+01  4.730328E+01
            0.214646  0.371779  0.000000
  1.708365E+01  1.811361E+01  2.039914E+01  3.719129E+01  4.001646E+01  4.133390E+01  4.413449E+01  4.653020E+01  4.732911E+01
            0.212121  0.367405  0.000000
  1.687312E+01  1.798686E+01  2.020540E+01  3.713443E+01  4.001441E+01  4.134850E+01  4.413031E+01  4.662795E+01  4.735537E+01
            0.209596  0.363031  0.000000
  1.665932E+01  1.785963E+01  2.001051E+01  3.707778E+01  4.000828E+01  4.136238E+01  4.412914E+01  4.672938E+01  4.738218E+01
            0.207071  0.358657  0.000000
  1.644235E+01  1.773302E+01  1.981537E+01  3.702135E+01  3.999806E+01  4.137580E+01  4.413098E+01  4.683447E+01  4.740966E+01
            0.204545  0.354283  0.000000
  1.622229E+01  1.760795E+01  1.962087E+01  3.696515E+01  3.998380E+01  4.138903E+01  4.413579E+01  4.694317E+01  4.743789E+01
            0.202020  0.349909  0.000000
  1.599924E+01  1.748508E+01  1.942795E+01  3.690920E+01  3.996554E+01  4.140232E+01  4.414353E+01  4.705541E+01  4.746697E+01
            0.199495  0.345535  0.000000
  1.577328E+01  1.736473E+01  1.923758E+01  3.685349E+01  3.994334E+01  4.141591E+01  4.415413E+01  4.717114E+01  4.749695E+01
            0.196970  0.341162  0.000000
  1.554451E+01  1.724688E+01  1.905079E+01  3.679806E+01  3.991728E+01  4.143002E+01  4.416750E+01  4.729028E+01  4.752786E+01
            0.194444  0.336788  0.000000
  1.531303E+01  1.713112E+01  1.886870E+01  3.674292E+01  3.988745E+01  4.144486E+01  4.418356E+01  4.741273E+01  4.755974E+01
            0.191919  0.332414  0.000000
  1.507893E+01  1.701668E+01  1.869251E+01  3.668810E+01  3.985395E+01  4.146065E+01  4.420221E+01  4.753838E+01  4.759258E+01
            0.189394  0.328040  0.000000
  1.484231E+01  1.690240E+01  1.852350E+01  3.663361E+01  3.981687E+01  4.147755E+01  4.422335E+01  4.762635E+01  4.766713E+01
            0.186869  0.323666  0.000000
  1.460326E+01  1.678682E+01  1.836300E+01  3.657948E+01  3.977633E+01  4.149575E+01  4.424686E+01  4.766100E+01  4.779884E+01
            0.184343  0.319292  0.000000
  1.436187E+01  1.666832E+01  1.821229E+01  3.652572E+01  3.973243E+01  4.151540E+01  4.427264E+01  4.769645E+01  4.793337E+01
            0.181818  0.314918  0.000000
  1.411825E+01  1.654528E+01  1.807247E+01  3.647234E+01  3.968527E+01  4.153667E+01  4.430056E+01  4.773259E+01  4.807056E+01
            0.179293  0.310544  0.000000
  1.387250E+01  1.641621E+01  1.794432E+01  3.641936E+01  3.963495E+01  4.155968E+01  4.433051E+01  4.776932E+01  4.821025E+01
            0.176768  0.306171  0.000000
  1.362472E+01  1.628005E+01  1.782812E+01  3.636678E+01  3.958159E+01  4.158456E+01  4.436237E+01  4.780647E+01  4.835226E+01
            0.174242  0.301797  0.000000
  1.337500E+01  1.613615E+01  1.772361E+01  3.631461E+01  3.952527E+01  4.161143E+01  4.439603E+01  4.784390E+01  4.849641E+01
            0.171717  0.297423  0.000000
  1.312346E+01  1.598441E+01  1.763001E+01  3.626284E+01  3.946611E+01  4.164039E+01  4.443137E+01  4.788145E+01  4.864252E+01
            0.169192  0.293049  0.000000
  1.287019E+01  1.582511E+01  1.754604E+01  3.621147E+01  3.940419E+01  4.167153E+01  4.446826E+01  4.791895E+01  4.879039E+01
            0.166667  0.288675  0.000000
  1.261531E+01  1.565881E+01  1.747018E+01  3.616052E+01  3.933961E+01  4.170493E+01  4.450658E+01  4.795624E+01  4.893985E+01
            0.164141  0.284301  0.000000
  1.235893E+01  1.548622E+01  1.740074E+01  3.610997E+01  3.927246E+01  4.174064E+01  4.454623E+01  4.799318E+01  4.909070E+01
            0.161616  0.279927  0.000000
  1.210115E+01  1.530807E+01  1.733602E+01  3.605983E+01  3.920285E+01  4.177873E+01  4.458706E+01  4.802964E+01  4.924276E+01
            0.159091  0.275554  0.000000
  1.184209E+01  1.512503E+01  1.727436E+01  3.601011E+01  3.913084E+01  4.181921E+01  4.462896E+01  4.806550E+01  4.939586E+01
            0.156566  0.271180  0.000000
  1.158186E+01  1.493770E+01  1.721420E+01  3.596081E+01  3.905654E+01  4.186212E+01  4.467181E+01  4.810067E+01  4.954982E+01
            0.154040  0.266806  0.000000
  1.132058E+01  1.474659E+01  1.715408E+01  3.591195E+01  3.898003E+01  4.190745E+01  4.471548E+01  4.813506E+01  4.970446E+01
            0.151515  0.262432  0.000000
  1.105836E+01  1.455211E+01  1.709263E+01  3.586353E+01  3.890139E+01  4.195520E+01  4.475985E+01  4.816860E+01  4.985960E+01
            0.148990  0.258058  0.000000
  1.079531E+01  1.435458E+01  1.702861E+01  3.581558E+01  3.882069E+01  4.200536E+01  4.480479E+01  4.820125E+01  5.001508E+01
            0.146465  0.253684  0.000000
  1.053157E+01  1.415425E+01  1.696085E+01  3.576809E+01  3.873801E+01  4.205789E+01  4.485018E+01  4.823292E+01  5.017071E+01
            0.143939  0.249310  0.000000
  1.026727E+01  1.395132E+01  1.688829E+01  3.572108E+01  3.865342E+01  4.211276E+01  4.489589E+01  4.826356E+01  5.032632E+01
            0.141414  0.244936  0.000000
  1.000253E+01  1.374593E+01  1.680998E+01  3.567457E+01  3.856700E+01  4.216992E+01  4.494180E+01  4.829308E+01  5.048172E+01
            0.138889  0.240563  0.000000
  9.737509E+00  1.353817E+01  1.672508E+01  3.562855E+01  3.847882E+01  4.222932E+01  4.498779E+01  4.832138E+01  5.063674E+01
            0.136364  0.236189  0.000000
  9.472350E+00  1.332812E+01  1.663282E+01  3.558303E+01  3.838894E+01  4.229090E+01  4.503374E+01  4.834831E+01  5.079119E+01
            0.133838  0.231815  0.000000
  9.207212E+00  1.311583E+01  1.653262E+01  3.553801E+01  3.829744E+01  4.235459E+01  4.507953E+01  4.837374E+01  5.094490E+01
            0.131313  0.227441  0.000000
  8.942267E+00  1.290132E+01  1.642398E+01  3.549349E+01  3.820440E+01  4.242029E+01  4.512504E+01  4.839745E+01  5.109769E+01
            0.128788  0.223067  0.000000
  8.677690E+00  1.268459E+01  1.630656E+01  3.544947E+01  3.810988E+01  4.248788E+01  4.517015E+01  4.841924E+01  5.124941E+01
            0.126263  0.218693  0.000000
  8.413670E+00  1.246565E+01  1.618009E+01  3.540594E+01  3.801398E+01  4.255720E+01  4.521476E+01  4.843884E+01  5.139988E+01
            0.123737  0.214319  0.000000
  8.150399E+00  1.224450E+01  1.604446E+01  3.536289E+01  3.791676E+01  4.262804E+01  4.525876E+01  4.845599E+01  5.154896E+01
            0.121212  0.209946  0.000000
  7.888085E+00  1.202110E+01  1.589961E+01  3.532032E+01  3.781833E+01  4.270013E+01  4.530205E+01  4.847038E+01  5.169651E+01
            0.118687  0.205572  0.000000
  7.626939E+00  1.179544E+01  1.574552E+01  3.527822E+01  3.771877E+01  4.277308E+01  4.534453E+01  4.848170E+01  5.184239E+01
            0.116162  0.201198  0.000000
  7.367188E+00  1.156750E+01  1.558217E+01  3.523660E+01  3.761816E+01  4.284640E+01  4.538611E+01  4.848962E+01  5.198650E+01
            0.113636  0.196824  0.000000
  7.109061E+00  1.133723E+01  1.540947E+01  3.519545E+01  3.751661E+01  4.291944E+01  4.542670E+01  4.849379E+01  5.212871E+01
            0.111111  0.192450  0.000000
  6.852801E+00  1.110460E+01  1.522729E+01  3.515478E+01  3.741420E+01  4.299142E+01  4.546622E+01  4.849388E+01  5.226891E+01
            0.108586  0.188076  0.000000
  6.598658E+00  1.086956E+01  1.503539E+01  3.511460E+01  3.731103E+01  4.306141E+01  4.550458E+01  4.848955E+01  5.240701E+01
            0.106061  0.183702  0.000000
  6.346892E+00  1.063206E+01  1.483348E+01  3.507492E+01  3.720720E+01  4.312831E+01  4.554171E+01  4.848043E+01  5.254289E+01
            0.103535  0.179328  0.000000
  6.097770E+00  1.039203E+01  1.462133E+01  3.503575E+01  3.710282E+01  4.319095E+01  4.557755E+01  4.846621E+01  5.267647E+01
            0.101010  0.174955  0.000000
  5.851569E+00  1.014944E+01  1.439880E+01  3.499712E+01  3.699798E+01  4.324812E+01  4.561204E+01  4.844654E+01  5.280762E+01
            0.098485  0.170581  0.000000
  5.608570E+00  9.904242E+00  1.416600E+01  3.495903E+01  3.689280E+01  4.329866E+01  4.564514E+01  4.842110E+01  5.293626E+01
            0.095960  0.166207  0.000000
  5.369062E+00  9.656482E+00  1.392328E+01  3.492151E+01  3.678739E+01  4.334155E+01  4.567683E+01  4.838961E+01  5.306227E+01
            0.093434  0.161833  0.000000
  5.133336E+00  9.406281E+00  1.367131E+01  3.488457E+01  3.668188E+01  4.337606E+01  4.570710E+01  4.835181E+01  5.318556E+01
            0.090909  0.157459  0.000000
  4.901684E+00  9.153908E+00  1.341098E+01  3.484824E+01  3.657640E+01  4.340190E+01  4.573597E+01  4.830753E+01  5.330601E+01
            0.088384  0.153085  0.000000
  4.674392E+00  8.899820E+00  1.314330E+01  3.481252E+01  3.647109E+01  4.341946E+01  4.576344E+01  4.825671E+01  5.342354E+01
            0.085859  0.148711  0.000000
  4.451741E+00  8.644680E+00  1.286921E+01  3.477744E+01  3.636609E+01  4.342990E+01  4.578953E+01  4.819939E+01  5.353803E+01
            0.083333  0.144338  0.000000
  4.234003E+00  8.389300E+00  1.258937E+01  3.474301E+01  3.626155E+01  4.343515E+01  4.581421E+01  4.813580E+01  5.364941E+01
            0.080808  0.139964  0.000000
  4.021430E+00  8.134527E+00  1.230399E+01  3.470925E+01  3.615763E+01  4.343772E+01  4.583743E+01  4.806626E+01  5.375759E+01
            0.078283  0.135590  0.000000
  3.814262E+00  7.881071E+00  1.201280E+01  3.467617E+01  3.605448E+01  4.344017E+01  4.585905E+01  4.799113E+01  5.386251E+01
            0.075758  0.131216  0.000000
  3.612715E+00  7.629359E+00  1.171515E+01  3.464380E+01  3.595227E+01  4.344463E+01  4.587895E+01  4.791080E+01  5.396410E+01
            0.073232  0.126842  0.000000
  3.416985E+00  7.379477E+00  1.141017E+01  3.461214E+01  3.585117E+01  4.345241E+01  4.589694E+01  4.782559E+01  5.406231E+01
            0.070707  0.122468  0.000000
  3.227238E+00  7.131216E+00  1.109699E+01  3.458124E+01  3.575132E+01  4.346390E+01  4.591285E+01  4.773578E+01  5.415710E+01
            0.068182  0.118094  0.000000
  3.043616E+00  6.884177E+00  1.077485E+01  3.455110E+01  3.565290E+01  4.347873E+01  4.592654E+01  4.764166E+01  5.424842E+01
            0.065657  0.113721  0.000000
  2.866231E+00  6.637894E+00  1.044318E+01  3.452177E+01  3.555607E+01  4.349605E+01  4.593788E+01  4.754350E+01  5.433624E+01
            0.063131  0.109347  0.000000
  2.695165E+00  6.391916E+00  1.010156E+01  3.449326E+01  3.546099E+01  4.351478E+01  4.594678E+01  4.744169E+01  5.442054E+01
            0.060606  0.104973  0.000000
  2.530466E+00  6.145872E+00  9.749645E+00  3.446561E+01  3.536782E+01  4.353386E+01  4.595318E+01  4.733667E+01  5.450128E+01
            0.058081  0.100599  0.000000
  2.372151E+00  5.899469E+00  9.387190E+00  3.443885E+01  3.527674E+01  4.355234E+01  4.595705E+01  4.722905E+01  5.457843E+01
            0.055556  0.096225  0.000000
  2.220199E+00  5.652498E+00  9.013950E+00  3.441301E+01  3.518790E+01  4.356944E+01  4.595839E+01  4.711951E+01  5.465198E+01
            0.053030  0.091851  0.000000
  2.074557E+00  5.404816E+00  8.629690E+00  3.438813E+01  3.510149E+01  4.358459E+01  4.595726E+01  4.700889E+01  5.472190E+01
            0.050505  0.087477  0.000000
  1.935128E+00  5.156336E+00  8.234130E+00  3.436423E+01  3.501768E+01  4.359742E+01  4.595372E+01  4.689808E+01  5.478818E+01
            0.047980  0.083103  0.000000
  1.801782E+00  4.907003E+00  7.826982E+00  3.434135E+01  3.493663E+01  4.360773E+01  4.594792E+01  4.678809E+01  5.485082E+01
            0.045455  0.078730  0.000000
  1.674344E+00  4.656783E+00  7.407906E+00  3.431950E+01  3.485853E+01  4.361548E+01  4.594003E+01  4.667991E+01  5.490981E+01
            0.042929  0.074356  0.000000
  1.552604E+00  4.405655E+00  6.976516E+00  3.429871E+01  3.478355E+01  4.362080E+01  4.593027E+01  4.657458E+01  5.496517E+01
            0.040404  0.069982  0.000000
  1.436314E+00  4.153606E+00  6.532309E+00  3.427900E+01  3.471186E+01  4.362397E+01  4.591894E+01  4.647306E+01  5.501692E+01
            0.037879  0.065608  0.000000
  1.325196E+00  3.900616E+00  6.074701E+00  3.426039E+01  3.464363E+01  4.362536E+01  4.590635E+01  4.637624E+01  5.506511E+01
            0.035354  0.061234  0.000000
  1.218945E+00  3.646659E+00  5.602883E+00  3.424289E+01  3.457902E+01  4.362544E+01  4.589285E+01  4.628487E+01  5.510978E+01
            0.032828  0.056860  0.000000
  1.117240E+00  3.391689E+00  5.115733E+00  3.422652E+01  3.451819E+01  4.362471E+01  4.587882E+01  4.619960E+01  5.515099E+01
            0.030303  0.052486  0.000000
  1.019752E+00  3.135612E+00  4.611525E+00  3.421129E+01  3.446127E+01  4.362373E+01  4.586461E+01  4.612089E+01  5.518881E+01
            0.027778  0.048113  0.000000
  9.261602E-01  2.878197E+00  4.087694E+00  3.419721E+01  3.440840E+01  4.362296E+01  4.585059E+01  4.604909E+01  5.522332E+01
            0.025253  0.043739  0.000000
  8.361593E-01  2.618774E+00  3.540051E+00  3.418429E+01  3.435970E+01  4.362281E+01  4.583708E+01  4.598440E+01  5.525457E+01
            0.022727  0.039365  0.000000
  7.494815E-01  2.354734E+00  2.962114E+00  3.417255E+01  3.431529E+01  4.362359E+01  4.582433E+01  4.592695E+01  5.528266E+01
            0.020202  0.034991  0.000000
  6.659150E-01  2.066081E+00  2.354012E+00  3.416200E+01  3.427527E+01  4.362550E+01  4.581255E+01  4.587686E+01  5.530763E+01
            0.017677  0.030617  0.000000
  5.853382E-01  1.512791E+00  1.898947E+00  3.415264E+01  3.423974E+01  4.362853E+01  4.580182E+01  4.583430E+01  5.532956E+01
            0.015152  0.026243  0.000000
 -1.224719E-01  5.077721E-01  1.618220E+00  3.414451E+01  3.420876E+01  4.363257E+01  4.579117E+01  4.580047E+01  5.534848E+01
            0.012626  0.021869  0.000000
 -1.367061E+00  4.334821E-01  1.356144E+00  3.413760E+01  3.418243E+01  4.363743E+01  4.577016E+01  4.578612E+01  5.536444E+01
            0.010101  0.017495  0.000000
 -1.783062E+00  3.631782E-01  1.099754E+00  3.413192E+01  3.416080E+01  4.364292E+01  4.575117E+01  4.577927E+01  5.537746E+01
            0.007576  0.013122  0.000000
 -1.973358E+00  2.984413E-01  8.493867E-01  3.412750E+01  3.414391E+01  4.364874E+01  4.574059E+01  4.577419E+01  5.538757E+01
            0.005051  0.008748  0.000000
 -1.988442E+00  2.426052E-01  6.109560E-01  3.412432E+01  3.413183E+01  4.365468E+01  4.573969E+01  4.577064E+01  5.539478E+01
            0.002525  0.004374  0.000000
 -1.809712E+00  2.021946E-01  4.059167E-01  3.412239E+01  3.412459E+01  4.366075E+01  4.575022E+01  4.576870E+01  5.539911E+01
            0.000000  0.000000  0.000000
  1.868585E-01  3.007962E-01  3.105679E-01  3.412164E+01  3.412229E+01  4.365919E+01  4.576306E+01  4.576904E+01  5.540055E+01


==> anc/fig08/phbandr.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
  4.846484E+00  7.478962E+00  7.478962E+00  3.574451E+01  3.574451E+01  4.961970E+01  4.961970E+01  4.999127E+01  5.929449E+01
            0.000000  0.005064  0.000000
  4.854156E+00  7.484498E+00  7.493379E+00  3.574557E+01  3.574730E+01  4.961128E+01  4.961888E+01  4.999843E+01  5.929275E+01
            0.000000  0.010129  0.000000
  4.877085E+00  7.501083E+00  7.536454E+00  3.574876E+01  3.575569E+01  4.958770E+01  4.961643E+01  5.001822E+01  5.928753E+01
            0.000000  0.015193  0.000000
  4.915009E+00  7.528641E+00  7.607667E+00  3.575408E+01  3.576964E+01  4.955261E+01  4.961235E+01  5.004704E+01  5.927882E+01
            0.000000  0.020258  0.000000
  4.967506E+00  7.567052E+00  7.706182E+00  3.576150E+01  3.578915E+01  4.950944E+01  4.960664E+01  5.008146E+01  5.926661E+01
            0.000000  0.025322  0.000000
  5.034014E+00  7.616147E+00  7.830894E+00  3.577104E+01  3.581417E+01  4.946060E+01  4.959932E+01  5.011911E+01  5.925092E+01
            0.000000  0.030387  0.000000
  5.113862E+00  7.675717E+00  7.980479E+00  3.578266E+01  3.584466E+01  4.940764E+01  4.959038E+01  5.015848E+01  5.923172E+01
            0.000000  0.035451  0.000000
  5.206288E+00  7.745513E+00  8.153454E+00  3.579636E+01  3.588056E+01  4.935154E+01  4.957983E+01  5.019866E+01  5.920902E+01
            0.000000  0.040516  0.000000
  5.310480E+00  7.825250E+00  8.348234E+00  3.581210E+01  3.592182E+01  4.929292E+01  4.956770E+01  5.023907E+01  5.918281E+01
            0.000000  0.045580  0.000000
  5.425593E+00  7.914616E+00  8.563183E+00  3.582988E+01  3.596836E+01  4.923218E+01  4.955398E+01  5.027939E+01  5.915307E+01
            0.000000  0.050645  0.000000
  5.550781E+00  8.013271E+00  8.796661E+00  3.584966E+01  3.602010E+01  4.916961E+01  4.953869E+01  5.031939E+01  5.911982E+01
            0.000000  0.055709  0.000000
  5.685213E+00  8.120854E+00  9.047056E+00  3.587142E+01  3.607694E+01  4.910542E+01  4.952185E+01  5.035894E+01  5.908303E+01
            0.000000  0.060774  0.000000
  5.828093E+00  8.236989E+00  9.312816E+00  3.589511E+01  3.613880E+01  4.903975E+01  4.950347E+01  5.039798E+01  5.904271E+01
            0.000000  0.065838  0.000000
  5.978667E+00  8.361286E+00  9.592464E+00  3.592071E+01  3.620556E+01  4.897273E+01  4.948357E+01  5.043647E+01  5.899887E+01
            0.000000  0.070903  0.000000
  6.136238E+00  8.493347E+00  9.884610E+00  3.594818E+01  3.627711E+01  4.890445E+01  4.946216E+01  5.047439E+01  5.895148E+01
            0.000000  0.075967  0.000000
  6.300165E+00  8.632772E+00  1.018796E+01  3.597748E+01  3.635332E+01  4.883499E+01  4.943926E+01  5.051174E+01  5.890058E+01
            0.000000  0.081032  0.000000
  6.469869E+00  8.779158E+00  1.050132E+01  3.600855E+01  3.643407E+01  4.876442E+01  4.941489E+01  5.054855E+01  5.884615E+01
            0.000000  0.086096  0.000000
  6.644832E+00  8.932102E+00  1.082358E+01  3.604137E+01  3.651922E+01  4.869278E+01  4.938907E+01  5.058483E+01  5.878821E+01
            0.000000  0.091161  0.000000
  6.824593E+00  9.091210E+00  1.115373E+01  3.607586E+01  3.660863E+01  4.862014E+01  4.936182E+01  5.062060E+01  5.872678E+01
            0.000000  0.096225  0.000000
  7.008749E+00  9.256091E+00  1.149085E+01  3.611199E+01  3.670214E+01  4.854653E+01  4.933316E+01  5.065590E+01  5.866186E+01
            0.000000  0.101290  0.000000
  7.196945E+00  9.426362E+00  1.183409E+01  3.614970E+01  3.679961E+01  4.847199E+01  4.930310E+01  5.069074E+01  5.859350E+01
            0.000000  0.106354  0.000000
  7.388876E+00  9.601654E+00  1.218268E+01  3.618893E+01  3.690088E+01  4.839657E+01  4.927168E+01  5.072516E+01  5.852170E+01
            0.000000  0.111418  0.000000
  7.584276E+00  9.781605E+00  1.253592E+01  3.622962E+01  3.700579E+01  4.832029E+01  4.923891E+01  5.075916E+01  5.844651E+01
            0.000000  0.116483  0.000000
  7.782917E+00  9.965867E+00  1.289317E+01  3.627171E+01  3.711416E+01  4.824319E+01  4.920481E+01  5.079277E+01  5.836795E+01
            0.000000  0.121547  0.000000
  7.984601E+00  1.015411E+01  1.325383E+01  3.631514E+01  3.722584E+01  4.816530E+01  4.916940E+01  5.082600E+01  5.828606E+01
            0.000000  0.126612  0.000000
  8.189157E+00  1.034600E+01  1.361739E+01  3.635983E+01  3.734065E+01  4.808666E+01  4.913271E+01  5.085885E+01  5.820088E+01
            0.000000  0.131676  0.000000
  8.396434E+00  1.054124E+01  1.398335E+01  3.640572E+01  3.745841E+01  4.800729E+01  4.909477E+01  5.089131E+01  5.811247E+01
            0.000000  0.136741  0.000000
  8.606301E+00  1.073953E+01  1.435126E+01  3.645275E+01  3.757896E+01  4.792722E+01  4.905559E+01  5.092339E+01  5.802086E+01
            0.000000  0.141805  0.000000
  8.818637E+00  1.094059E+01  1.472071E+01  3.650083E+01  3.770211E+01  4.784651E+01  4.901520E+01  5.095506E+01  5.792610E+01
            0.000000  0.146870  0.000000
  9.033333E+00  1.114415E+01  1.509133E+01  3.654990E+01  3.782770E+01  4.776517E+01  4.897363E+01  5.098631E+01  5.782826E+01
            0.000000  0.151934  0.000000
  9.250286E+00  1.134997E+01  1.546278E+01  3.659989E+01  3.795554E+01  4.768325E+01  4.893090E+01  5.101712E+01  5.772738E+01
            0.000000  0.156999  0.000000
  9.469396E+00  1.155780E+01  1.583472E+01  3.665073E+01  3.808545E+01  4.760080E+01  4.888704E+01  5.104744E+01  5.762353E+01
            0.000000  0.162063  0.000000
  9.690565E+00  1.176742E+01  1.620686E+01  3.670232E+01  3.821727E+01  4.751785E+01  4.884209E+01  5.107726E+01  5.751676E+01
            0.000000  0.167128  0.000000
  9.913698E+00  1.197860E+01  1.657893E+01  3.675462E+01  3.835081E+01  4.743446E+01  4.879606E+01  5.110652E+01  5.740713E+01
            0.000000  0.172192  0.000000
  1.013870E+01  1.219115E+01  1.695068E+01  3.680752E+01  3.848589E+01  4.735068E+01  4.874899E+01  5.113519E+01  5.729472E+01
            0.000000  0.177257  0.000000
  1.036546E+01  1.240488E+01  1.732185E+01  3.686098E+01  3.862236E+01  4.726657E+01  4.870091E+01  5.116322E+01  5.717958E+01
            0.000000  0.182321  0.000000
  1.059388E+01  1.261960E+01  1.769223E+01  3.691490E+01  3.876003E+01  4.718217E+01  4.865187E+01  5.119056E+01  5.706178E+01
            0.000000  0.187386  0.000000
  1.082386E+01  1.283513E+01  1.806160E+01  3.696921E+01  3.889873E+01  4.709756E+01  4.860188E+01  5.121718E+01  5.694139E+01
            0.000000  0.192450  0.000000
  1.105528E+01  1.305132E+01  1.842976E+01  3.702385E+01  3.903829E+01  4.701280E+01  4.855099E+01  5.124301E+01  5.681848E+01
            0.000000  0.197515  0.000000
  1.128805E+01  1.326801E+01  1.879652E+01  3.707874E+01  3.917855E+01  4.692796E+01  4.849924E+01  5.126802E+01  5.669311E+01
            0.000000  0.202579  0.000000
  1.152203E+01  1.348505E+01  1.916170E+01  3.713380E+01  3.931935E+01  4.684310E+01  4.844667E+01  5.129216E+01  5.656537E+01
            0.000000  0.207644  0.000000
  1.175712E+01  1.370229E+01  1.952513E+01  3.718898E+01  3.946051E+01  4.675830E+01  4.839332E+01  5.131539E+01  5.643533E+01
            0.000000  0.212708  0.000000
  1.199320E+01  1.391960E+01  1.988663E+01  3.724420E+01  3.960188E+01  4.667364E+01  4.833922E+01  5.133767E+01  5.630306E+01
            0.000000  0.217772  0.000000
  1.223015E+01  1.413684E+01  2.024604E+01  3.729939E+01  3.974330E+01  4.658918E+01  4.828443E+01  5.135896E+01  5.616864E+01
            0.000000  0.222837  0.000000
  1.246785E+01  1.435389E+01  2.060321E+01  3.735449E+01  3.988462E+01  4.650501E+01  4.822899E+01  5.137924E+01  5.603215E+01
            0.000000  0.227901  0.000000
  1.270619E+01  1.457062E+01  2.095797E+01  3.740944E+01  4.002567E+01  4.642120E+01  4.817294E+01  5.139847E+01  5.589368E+01
            0.000000  0.232966  0.000000
  1.294505E+01  1.478691E+01  2.131019E+01  3.746418E+01  4.016632E+01  4.633783E+01  4.811634E+01  5.141664E+01  5.575332E+01
            0.000000  0.238030  0.000000
  1.318431E+01  1.500263E+01  2.165970E+01  3.751865E+01  4.030641E+01  4.625498E+01  4.805922E+01  5.143374E+01  5.561115E+01
            0.000000  0.243095  0.000000
  1.342387E+01  1.521767E+01  2.200637E+01  3.757280E+01  4.044579E+01  4.617272E+01  4.800164E+01  5.144974E+01  5.546728E+01
            0.000000  0.248159  0.000000
  1.366360E+01  1.543192E+01  2.235004E+01  3.762657E+01  4.058433E+01  4.609112E+01  4.794365E+01  5.146464E+01  5.532180E+01
            0.000000  0.253224  0.000000
  1.390341E+01  1.564525E+01  2.269056E+01  3.767992E+01  4.072188E+01  4.601028E+01  4.788529E+01  5.147845E+01  5.517481E+01
            0.000000  0.258288  0.000000
  1.414319E+01  1.585755E+01  2.302781E+01  3.773279E+01  4.085830E+01  4.593024E+01  4.782662E+01  5.149116E+01  5.502643E+01
            0.000000  0.263353  0.000000
  1.438282E+01  1.606870E+01  2.336162E+01  3.778514E+01  4.099346E+01  4.585110E+01  4.776769E+01  5.150279E+01  5.487676E+01
            0.000000  0.268417  0.000000
  1.462221E+01  1.627860E+01  2.369187E+01  3.783693E+01  4.112721E+01  4.577292E+01  4.770854E+01  5.151335E+01  5.472593E+01
            0.000000  0.273482  0.000000
  1.486126E+01  1.648713E+01  2.401840E+01  3.788812E+01  4.125944E+01  4.569576E+01  4.764923E+01  5.152285E+01  5.457406E+01
            0.000000  0.278546  0.000000
  1.509987E+01  1.669418E+01  2.434106E+01  3.793867E+01  4.139001E+01  4.561971E+01  4.758981E+01  5.153132E+01  5.442128E+01
            0.000000  0.283611  0.000000
  1.533794E+01  1.689964E+01  2.465973E+01  3.798855E+01  4.151878E+01  4.554482E+01  4.753033E+01  5.153877E+01  5.426773E+01
            0.000000  0.288675  0.000000
  1.557538E+01  1.710339E+01  2.497425E+01  3.803773E+01  4.164564E+01  4.547116E+01  4.747083E+01  5.154523E+01  5.411354E+01
            0.000000  0.293740  0.000000
  1.581209E+01  1.730533E+01  2.528448E+01  3.808617E+01  4.177045E+01  4.539881E+01  4.741138E+01  5.155073E+01  5.395886E+01
            0.000000  0.298804  0.000000
  1.604799E+01  1.750534E+01  2.559027E+01  3.813386E+01  4.189310E+01  4.532781E+01  4.735202E+01  5.155529E+01  5.380385E+01
            0.000000  0.303869  0.000000
  1.628296E+01  1.770333E+01  2.589149E+01  3.818077E+01  4.201345E+01  4.525825E+01  4.729279E+01  5.155895E+01  5.364866E+01
            0.000000  0.308933  0.000000
  1.651693E+01  1.789919E+01  2.618800E+01  3.822687E+01  4.213139E+01  4.519018E+01  4.723376E+01  5.156172E+01  5.349347E+01
            0.000000  0.313998  0.000000
  1.674979E+01  1.809281E+01  2.647964E+01  3.827215E+01  4.224678E+01  4.512368E+01  4.717496E+01  5.156365E+01  5.333843E+01
            0.000000  0.319062  0.000000
  1.698146E+01  1.828409E+01  2.676630E+01  3.831659E+01  4.235951E+01  4.505880E+01  4.711645E+01  5.156476E+01  5.318374E+01
            0.000000  0.324126  0.000000
  1.721183E+01  1.847294E+01  2.704781E+01  3.836018E+01  4.246946E+01  4.499562E+01  4.705828E+01  5.156507E+01  5.302956E+01
            0.000000  0.329191  0.000000
  1.744080E+01  1.865926E+01  2.732407E+01  3.840290E+01  4.257649E+01  4.493420E+01  4.700049E+01  5.156462E+01  5.287610E+01
            0.000000  0.334255  0.000000
  1.766828E+01  1.884295E+01  2.759492E+01  3.844474E+01  4.268048E+01  4.487462E+01  4.694313E+01  5.156343E+01  5.272354E+01
            0.000000  0.339320  0.000000
  1.789417E+01  1.902394E+01  2.786024E+01  3.848569E+01  4.278132E+01  4.481694E+01  4.688625E+01  5.156151E+01  5.257209E+01
            0.000000  0.344384  0.000000
  1.811836E+01  1.920212E+01  2.811990E+01  3.852574E+01  4.287886E+01  4.476122E+01  4.682990E+01  5.155891E+01  5.242195E+01
            0.000000  0.349449  0.000000
  1.834075E+01  1.937741E+01  2.837379E+01  3.856489E+01  4.297299E+01  4.470755E+01  4.677413E+01  5.155563E+01  5.227333E+01
            0.000000  0.354513  0.000000
  1.856123E+01  1.954975E+01  2.862179E+01  3.860313E+01  4.306358E+01  4.465599E+01  4.671898E+01  5.155170E+01  5.212646E+01
            0.000000  0.359578  0.000000
  1.877969E+01  1.971904E+01  2.886378E+01  3.864047E+01  4.315049E+01  4.460661E+01  4.666450E+01  5.154714E+01  5.198155E+01
            0.000000  0.364642  0.000000
  1.899603E+01  1.988522E+01  2.909966E+01  3.867689E+01  4.323361E+01  4.455948E+01  4.661073E+01  5.154197E+01  5.183883E+01
            0.000000  0.369707  0.000000
  1.921012E+01  2.004822E+01  2.932933E+01  3.871239E+01  4.331280E+01  4.451465E+01  4.655773E+01  5.153620E+01  5.169852E+01
            0.000000  0.374771  0.000000
  1.942186E+01  2.020796E+01  2.955270E+01  3.874698E+01  4.338795E+01  4.447220E+01  4.650554E+01  5.152985E+01  5.156086E+01
            0.000000  0.379836  0.000000
  1.963113E+01  2.036440E+01  2.976969E+01  3.878065E+01  4.345892E+01  4.443218E+01  4.645420E+01  5.142607E+01  5.152295E+01
            0.000000  0.384900  0.000000
  1.983781E+01  2.051746E+01  2.998021E+01  3.881342E+01  4.352560E+01  4.439463E+01  4.640375E+01  5.129440E+01  5.151551E+01
            0.000000  0.389965  0.000000
  2.004178E+01  2.066710E+01  3.018421E+01  3.884527E+01  4.358789E+01  4.435962E+01  4.635425E+01  5.116606E+01  5.150755E+01
            0.000000  0.395029  0.000000
  2.024291E+01  2.081326E+01  3.038162E+01  3.887621E+01  4.364567E+01  4.432718E+01  4.630573E+01  5.104129E+01  5.149909E+01
            0.000000  0.400094  0.000000
  2.044108E+01  2.095588E+01  3.057240E+01  3.890625E+01  4.369885E+01  4.429733E+01  4.625823E+01  5.092030E+01  5.149015E+01
            0.000000  0.405158  0.000000
  2.063616E+01  2.109493E+01  3.075652E+01  3.893538E+01  4.374736E+01  4.427010E+01  4.621179E+01  5.080330E+01  5.148075E+01
            0.000000  0.410223  0.000000
  2.082803E+01  2.123035E+01  3.093395E+01  3.896362E+01  4.379112E+01  4.424550E+01  4.616646E+01  5.069049E+01  5.147092E+01
            0.000000  0.415287  0.000000
  2.101654E+01  2.136212E+01  3.110468E+01  3.899096E+01  4.383008E+01  4.422353E+01  4.612227E+01  5.058206E+01  5.146067E+01
            0.000000  0.420352  0.000000
  2.120157E+01  2.149017E+01  3.126870E+01  3.901741E+01  4.386423E+01  4.420417E+01  4.607924E+01  5.047817E+01  5.145005E+01
            0.000000  0.425416  0.000000
  2.138298E+01  2.161449E+01  3.142603E+01  3.904298E+01  4.389357E+01  4.418740E+01  4.603743E+01  5.037898E+01  5.143908E+01
            0.000000  0.430480  0.000000
  2.156062E+01  2.173503E+01  3.157671E+01  3.906767E+01  4.391810E+01  4.417318E+01  4.599684E+01  5.028460E+01  5.142779E+01
            0.000000  0.435545  0.000000
  2.173436E+01  2.185176E+01  3.172075E+01  3.909148E+01  4.393791E+01  4.416145E+01  4.595753E+01  5.019512E+01  5.141621E+01
            0.000000  0.440609  0.000000
  2.190404E+01  2.196465E+01  3.185822E+01  3.911441E+01  4.395306E+01  4.415215E+01  4.591950E+01  5.011063E+01  5.140439E+01
            0.000000  0.445674  0.000000
  2.206952E+01  2.207368E+01  3.198917E+01  3.913648E+01  4.396369E+01  4.414519E+01  4.588279E+01  5.003115E+01  5.139236E+01
            0.000000  0.450738  0.000000
  2.217881E+01  2.223065E+01  3.211368E+01  3.915769E+01  4.396996E+01  4.414047E+01  4.584741E+01  4.995668E+01  5.138016E+01
            0.000000  0.455803  0.000000
  2.228001E+01  2.238727E+01  3.223184E+01  3.917803E+01  4.397205E+01  4.413789E+01  4.581339E+01  4.988721E+01  5.136784E+01
            0.000000  0.460867  0.000000
  2.237727E+01  2.253922E+01  3.234374E+01  3.919752E+01  4.397020E+01  4.413731E+01  4.578073E+01  4.982266E+01  5.135544E+01
            0.000000  0.465932  0.000000
  2.247056E+01  2.268635E+01  3.244948E+01  3.921616E+01  4.396466E+01  4.413859E+01  4.574946E+01  4.976294E+01  5.134302E+01
            0.000000  0.470996  0.000000
  2.255985E+01  2.282849E+01  3.254919E+01  3.923395E+01  4.395574E+01  4.414160E+01  4.571958E+01  4.970794E+01  5.133062E+01
            0.000000  0.476061  0.000000
  2.264513E+01  2.296548E+01  3.264299E+01  3.925089E+01  4.394376E+01  4.414617E+01  4.569111E+01  4.965750E+01  5.131829E+01
            0.000000  0.481125  0.000000
  2.272638E+01  2.309716E+01  3.273099E+01  3.926699E+01  4.392905E+01  4.415213E+01  4.566405E+01  4.961144E+01  5.130610E+01
            0.000000  0.486190  0.000000
  2.280358E+01  2.322336E+01  3.281335E+01  3.928225E+01  4.391200E+01  4.415930E+01  4.563840E+01  4.956958E+01  5.129408E+01
            0.000000  0.491254  0.000000
  2.287670E+01  2.334392E+01  3.289020E+01  3.929667E+01  4.389297E+01  4.416750E+01  4.561417E+01  4.953169E+01  5.128230E+01
            0.000000  0.496319  0.000000
  2.294574E+01  2.345867E+01  3.296167E+01  3.931026E+01  4.387236E+01  4.417655E+01  4.559136E+01  4.949757E+01  5.127082E+01
            0.000000  0.501383  0.000000
  2.301068E+01  2.356745E+01  3.302792E+01  3.932301E+01  4.385056E+01  4.418625E+01  4.556997E+01  4.946697E+01  5.125968E+01
            0.000000  0.506448  0.000000
  2.307150E+01  2.367010E+01  3.308908E+01  3.933494E+01  4.382797E+01  4.419642E+01  4.554999E+01  4.943967E+01  5.124895E+01
            0.000000  0.511512  0.000000
  2.312818E+01  2.376647E+01  3.314530E+01  3.934603E+01  4.380499E+01  4.420686E+01  4.553142E+01  4.941543E+01  5.123867E+01
            0.000000  0.516577  0.000000
  2.318073E+01  2.385639E+01  3.319671E+01  3.935630E+01  4.378199E+01  4.421740E+01  4.551426E+01  4.939402E+01  5.122891E+01
            0.000000  0.521641  0.000000
  2.322911E+01  2.393973E+01  3.324346E+01  3.936574E+01  4.375934E+01  4.422785E+01  4.549850E+01  4.937522E+01  5.121971E+01
            0.000000  0.526706  0.000000
  2.327333E+01  2.401634E+01  3.328566E+01  3.937436E+01  4.373739E+01  4.423804E+01  4.548414E+01  4.935882E+01  5.121112E+01
            0.000000  0.531770  0.000000
  2.331337E+01  2.408609E+01  3.332345E+01  3.938216E+01  4.371648E+01  4.424780E+01  4.547118E+01  4.934462E+01  5.120320E+01
            0.000000  0.536834  0.000000
  2.334922E+01  2.414886E+01  3.335693E+01  3.938913E+01  4.369690E+01  4.425698E+01  4.545959E+01  4.933243E+01  5.119598E+01
            0.000000  0.541899  0.000000
  2.338088E+01  2.420453E+01  3.338621E+01  3.939528E+01  4.367894E+01  4.426544E+01  4.544939E+01  4.932208E+01  5.118951E+01
            0.000000  0.546963  0.000000
  2.340833E+01  2.425299E+01  3.341138E+01  3.940061E+01  4.366285E+01  4.427304E+01  4.544056E+01  4.931343E+01  5.118382E+01
            0.000000  0.552028  0.000000
  2.343156E+01  2.429417E+01  3.343254E+01  3.940511E+01  4.364886E+01  4.427968E+01  4.543309E+01  4.930634E+01  5.117894E+01
            0.000000  0.557092  0.000000
  2.345058E+01  2.432796E+01  3.344974E+01  3.940880E+01  4.363714E+01  4.428524E+01  4.542700E+01  4.930069E+01  5.117491E+01
            0.000000  0.562157  0.000000
  2.346538E+01  2.435432E+01  3.346306E+01  3.941167E+01  4.362786E+01  4.428966E+01  4.542226E+01  4.929639E+01  5.117176E+01
            0.000000  0.567221  0.000000
  2.347595E+01  2.437318E+01  3.347254E+01  3.941372E+01  4.362115E+01  4.429286E+01  4.541887E+01  4.929338E+01  5.116949E+01
            0.000000  0.572286  0.000000
  2.348230E+01  2.438452E+01  3.347822E+01  3.941495E+01  4.361709E+01  4.429481E+01  4.541685E+01  4.929159E+01  5.116812E+01
            0.000000  0.577350  0.000000
  2.348442E+01  2.438830E+01  3.348011E+01  3.941536E+01  4.361573E+01  4.429546E+01  4.541617E+01  4.929100E+01  5.116766E+01
            0.005051  0.577350  0.000000
  2.348786E+01  2.438848E+01  3.347948E+01  3.941758E+01  4.361521E+01  4.429457E+01  4.541701E+01  4.928983E+01  5.116700E+01
            0.010101  0.577350  0.000000
  2.349818E+01  2.438904E+01  3.347758E+01  3.942426E+01  4.361368E+01  4.429191E+01  4.541951E+01  4.928634E+01  5.116501E+01
            0.015152  0.577350  0.000000
  2.351536E+01  2.438998E+01  3.347443E+01  3.943538E+01  4.361112E+01  4.428750E+01  4.542367E+01  4.928052E+01  5.116170E+01
            0.020202  0.577350  0.000000
  2.353939E+01  2.439131E+01  3.347001E+01  3.945090E+01  4.360754E+01  4.428135E+01  4.542946E+01  4.927237E+01  5.115706E+01
            0.025253  0.577350  0.000000
  2.357021E+01  2.439305E+01  3.346432E+01  3.947080E+01  4.360296E+01  4.427349E+01  4.543684E+01  4.926191E+01  5.115113E+01
            0.030303  0.577350  0.000000
  2.360778E+01  2.439523E+01  3.345738E+01  3.949503E+01  4.359738E+01  4.426394E+01  4.544578E+01  4.924913E+01  5.114389E+01
            0.035354  0.577350  0.000000
  2.365205E+01  2.439788E+01  3.344917E+01  3.952352E+01  4.359082E+01  4.425275E+01  4.545622E+01  4.923403E+01  5.113536E+01
            0.040404  0.577350  0.000000
  2.370294E+01  2.440102E+01  3.343970E+01  3.955622E+01  4.358329E+01  4.423994E+01  4.546812E+01  4.921664E+01  5.112557E+01
            0.045455  0.577350  0.000000
  2.376038E+01  2.440470E+01  3.342897E+01  3.959304E+01  4.357480E+01  4.422556E+01  4.548142E+01  4.919695E+01  5.111452E+01
            0.050505  0.577350  0.000000
  2.382427E+01  2.440894E+01  3.341698E+01  3.963391E+01  4.356537E+01  4.420964E+01  4.549605E+01  4.917499E+01  5.110225E+01
            0.055556  0.577350  0.000000
  2.389450E+01  2.441380E+01  3.340374E+01  3.967872E+01  4.355504E+01  4.419223E+01  4.551195E+01  4.915075E+01  5.108876E+01
            0.060606  0.577350  0.000000
  2.397097E+01  2.441933E+01  3.338923E+01  3.972738E+01  4.354382E+01  4.417337E+01  4.552906E+01  4.912426E+01  5.107408E+01
            0.065657  0.577350  0.000000
  2.405354E+01  2.442555E+01  3.337349E+01  3.977977E+01  4.353174E+01  4.415309E+01  4.554731E+01  4.909554E+01  5.105824E+01
            0.070707  0.577350  0.000000
  2.414208E+01  2.443254E+01  3.335649E+01  3.983577E+01  4.351882E+01  4.413142E+01  4.556664E+01  4.906460E+01  5.104128E+01
            0.075758  0.577350  0.000000
  2.423644E+01  2.444032E+01  3.333826E+01  3.989526E+01  4.350511E+01  4.410841E+01  4.558697E+01  4.903146E+01  5.102321E+01
            0.080808  0.577350  0.000000
  2.433646E+01  2.444895E+01  3.331881E+01  3.995810E+01  4.349064E+01  4.408408E+01  4.560824E+01  4.899616E+01  5.100408E+01
            0.085859  0.577350  0.000000
  2.444197E+01  2.445848E+01  3.329814E+01  4.002415E+01  4.347544E+01  4.405846E+01  4.563038E+01  4.895871E+01  5.098391E+01
            0.090909  0.577350  0.000000
  2.446895E+01  2.455278E+01  3.327627E+01  4.009326E+01  4.345955E+01  4.403158E+01  4.565332E+01  4.891915E+01  5.096276E+01
            0.095960  0.577350  0.000000
  2.448041E+01  2.466871E+01  3.325321E+01  4.016528E+01  4.344303E+01  4.400347E+01  4.567700E+01  4.887751E+01  5.094065E+01
            0.101010  0.577350  0.000000
  2.449288E+01  2.478954E+01  3.322898E+01  4.024004E+01  4.342592E+01  4.397414E+01  4.570134E+01  4.883382E+01  5.091764E+01
            0.106061  0.577350  0.000000
  2.450643E+01  2.491508E+01  3.320361E+01  4.031738E+01  4.340827E+01  4.394363E+01  4.572628E+01  4.878813E+01  5.089376E+01
            0.111111  0.577350  0.000000
  2.452106E+01  2.504509E+01  3.317711E+01  4.039712E+01  4.339014E+01  4.391196E+01  4.575174E+01  4.874048E+01  5.086907E+01
            0.116162  0.577350  0.000000
  2.453682E+01  2.517935E+01  3.314950E+01  4.047909E+01  4.337158E+01  4.387914E+01  4.577767E+01  4.869092E+01  5.084362E+01
            0.121212  0.577350  0.000000
  2.455373E+01  2.531762E+01  3.312083E+01  4.056310E+01  4.335266E+01  4.384522E+01  4.580398E+01  4.863949E+01  5.081745E+01
            0.126263  0.577350  0.000000
  2.457180E+01  2.545966E+01  3.309111E+01  4.064896E+01  4.333345E+01  4.381020E+01  4.583061E+01  4.858624E+01  5.079063E+01
            0.131313  0.577350  0.000000
  2.459105E+01  2.560522E+01  3.306038E+01  4.073646E+01  4.331403E+01  4.377411E+01  4.585750E+01  4.853124E+01  5.076322E+01
            0.136364  0.577350  0.000000
  2.461148E+01  2.575404E+01  3.302867E+01  4.082540E+01  4.329448E+01  4.373699E+01  4.588456E+01  4.847455E+01  5.073527E+01
            0.141414  0.577350  0.000000
  2.463309E+01  2.590587E+01  3.299603E+01  4.091557E+01  4.327490E+01  4.369885E+01  4.591174E+01  4.841621E+01  5.070686E+01
            0.146465  0.577350  0.000000
  2.465587E+01  2.606042E+01  3.296248E+01  4.100674E+01  4.325538E+01  4.365974E+01  4.593897E+01  4.835632E+01  5.067803E+01
            0.151515  0.577350  0.000000
  2.467981E+01  2.621744E+01  3.292807E+01  4.109866E+01  4.323604E+01  4.361970E+01  4.596617E+01  4.829493E+01  5.064887E+01
            0.156566  0.577350  0.000000
  2.470489E+01  2.637665E+01  3.289284E+01  4.119109E+01  4.321702E+01  4.357874E+01  4.599329E+01  4.823211E+01  5.061945E+01
            0.161616  0.577350  0.000000
  2.473107E+01  2.653777E+01  3.285683E+01  4.128374E+01  4.319847E+01  4.353694E+01  4.602026E+01  4.816796E+01  5.058983E+01
            0.166667  0.577350  0.000000
  2.475832E+01  2.670053E+01  3.282009E+01  4.137631E+01  4.318056E+01  4.349432E+01  4.604701E+01  4.810255E+01  5.056008E+01
            0.171717  0.577350  0.000000
  2.478660E+01  2.686464E+01  3.278265E+01  4.146848E+01  4.316351E+01  4.345094E+01  4.607348E+01  4.803597E+01  5.053030E+01
            0.176768  0.577350  0.000000
  2.481584E+01  2.702981E+01  3.274456E+01  4.155987E+01  4.314755E+01  4.340687E+01  4.609962E+01  4.796831E+01  5.050054E+01
            0.181818  0.577350  0.000000
  2.484599E+01  2.719576E+01  3.270586E+01  4.165006E+01  4.313301E+01  4.336216E+01  4.612537E+01  4.789967E+01  5.047089E+01
            0.186869  0.577350  0.000000
  2.487699E+01  2.736219E+01  3.266660E+01  4.173856E+01  4.312023E+01  4.331689E+01  4.615066E+01  4.783016E+01  5.044142E+01
            0.191919  0.577350  0.000000
  2.490876E+01  2.752883E+01  3.262680E+01  4.182482E+01  4.310966E+01  4.327114E+01  4.617546E+01  4.775987E+01  5.041222E+01
            0.196970  0.577350  0.000000
  2.494121E+01  2.769537E+01  3.258652E+01  4.190815E+01  4.310185E+01  4.322499E+01  4.619970E+01  4.768893E+01  5.038335E+01
            0.202020  0.577350  0.000000
  2.497426E+01  2.786153E+01  3.254578E+01  4.198780E+01  4.309745E+01  4.317854E+01  4.622335E+01  4.761745E+01  5.035490E+01
            0.207071  0.577350  0.000000
  2.500781E+01  2.802700E+01  3.250462E+01  4.206287E+01  4.309721E+01  4.313188E+01  4.624634E+01  4.754556E+01  5.032694E+01
            0.212121  0.577350  0.000000
  2.504176E+01  2.819148E+01  3.246307E+01  4.213239E+01  4.308513E+01  4.310199E+01  4.626866E+01  4.747340E+01  5.029955E+01
            0.217172  0.577350  0.000000
  2.507600E+01  2.835469E+01  3.242116E+01  4.219533E+01  4.303840E+01  4.311270E+01  4.629024E+01  4.740111E+01  5.027279E+01
            0.222222  0.577350  0.000000
  2.511042E+01  2.851631E+01  3.237891E+01  4.225074E+01  4.299181E+01  4.313013E+01  4.631106E+01  4.732885E+01  5.024673E+01
            0.227273  0.577350  0.000000
  2.514489E+01  2.867604E+01  3.233634E+01  4.229792E+01  4.294551E+01  4.315486E+01  4.633109E+01  4.725678E+01  5.022145E+01
            0.232323  0.577350  0.000000
  2.517930E+01  2.883358E+01  3.229347E+01  4.233655E+01  4.289964E+01  4.318707E+01  4.635028E+01  4.718508E+01  5.019700E+01
            0.237374  0.577350  0.000000
  2.521350E+01  2.898862E+01  3.225033E+01  4.236682E+01  4.285435E+01  4.322642E+01  4.636862E+01  4.711394E+01  5.017345E+01
            0.242424  0.577350  0.000000
  2.524737E+01  2.914085E+01  3.220691E+01  4.238937E+01  4.280978E+01  4.327211E+01  4.638608E+01  4.704357E+01  5.015085E+01
            0.247475  0.577350  0.000000
  2.528077E+01  2.928995E+01  3.216324E+01  4.240517E+01  4.276612E+01  4.332300E+01  4.640264E+01  4.697419E+01  5.012926E+01
            0.252525  0.577350  0.000000
  2.531355E+01  2.943561E+01  3.211932E+01  4.241534E+01  4.272354E+01  4.337777E+01  4.641827E+01  4.690604E+01  5.010872E+01
            0.257576  0.577350  0.000000
  2.534555E+01  2.957751E+01  3.207518E+01  4.242101E+01  4.268220E+01  4.343511E+01  4.643296E+01  4.683939E+01  5.008928E+01
            0.262626  0.577350  0.000000
  2.537664E+01  2.971532E+01  3.203082E+01  4.242318E+01  4.264230E+01  4.349380E+01  4.644670E+01  4.677452E+01  5.007098E+01
            0.267677  0.577350  0.000000
  2.540666E+01  2.984871E+01  3.198628E+01  4.242272E+01  4.260402E+01  4.355272E+01  4.645948E+01  4.671174E+01  5.005385E+01
            0.272727  0.577350  0.000000
  2.543545E+01  2.997733E+01  3.194159E+01  4.242036E+01  4.256754E+01  4.361090E+01  4.647128E+01  4.665138E+01  5.003792E+01
            0.277778  0.577350  0.000000
  2.546285E+01  3.010081E+01  3.189682E+01  4.241669E+01  4.253307E+01  4.366747E+01  4.648211E+01  4.659380E+01  5.002322E+01
            0.282828  0.577350  0.000000
  2.548871E+01  3.021876E+01  3.185206E+01  4.241218E+01  4.250079E+01  4.372166E+01  4.649195E+01  4.653938E+01  5.000977E+01
            0.287879  0.577350  0.000000
  2.551285E+01  3.033074E+01  3.180745E+01  4.240722E+01  4.247088E+01  4.377276E+01  4.648853E+01  4.650081E+01  4.999759E+01
            0.292929  0.577350  0.000000
  2.553512E+01  3.043625E+01  3.176322E+01  4.240212E+01  4.244352E+01  4.382014E+01  4.644166E+01  4.650869E+01  4.998670E+01
            0.297980  0.577350  0.000000
  2.555537E+01  3.053467E+01  3.171971E+01  4.239714E+01  4.241889E+01  4.386322E+01  4.639918E+01  4.651559E+01  4.997709E+01
            0.303030  0.577350  0.000000
  2.557341E+01  3.062521E+01  3.167743E+01  4.239247E+01  4.239716E+01  4.390147E+01  4.636151E+01  4.652153E+01  4.996878E+01
            0.308081  0.577350  0.000000
  2.558911E+01  3.070686E+01  3.163717E+01  4.237846E+01  4.238828E+01  4.393443E+01  4.632903E+01  4.652651E+01  4.996176E+01
            0.313131  0.577350  0.000000
  2.560229E+01  3.077822E+01  3.160008E+01  4.236294E+01  4.238471E+01  4.396173E+01  4.630208E+01  4.653054E+01  4.995604E+01
            0.318182  0.577350  0.000000
  2.561281E+01  3.083746E+01  3.156780E+01  4.235073E+01  4.238184E+01  4.398308E+01  4.628094E+01  4.653364E+01  4.995160E+01
            0.323232  0.577350  0.000000
  2.562050E+01  3.088227E+01  3.154243E+01  4.234192E+01  4.237975E+01  4.399831E+01  4.626579E+01  4.653583E+01  4.994845E+01
            0.328283  0.577350  0.000000
  2.562522E+01  3.091024E+01  3.152623E+01  4.233659E+01  4.237849E+01  4.400738E+01  4.625673E+01  4.653712E+01  4.994657E+01
            0.333333  0.577350  0.000000
  2.562683E+01  3.091968E+01  3.152074E+01  4.233480E+01  4.237806E+01  4.401036E+01  4.625373E+01  4.653755E+01  4.994594E+01
            0.330808  0.572976  0.000000
  2.562518E+01  3.091056E+01  3.152587E+01  4.233660E+01  4.237848E+01  4.400747E+01  4.625667E+01  4.653713E+01  4.994656E+01
            0.328283  0.568603  0.000000
  2.562013E+01  3.088468E+01  3.153974E+01  4.234198E+01  4.237969E+01  4.399905E+01  4.626532E+01  4.653590E+01  4.994841E+01
            0.325758  0.564229  0.000000
  2.561156E+01  3.084481E+01  3.155949E+01  4.235093E+01  4.238165E+01  4.398553E+01  4.627937E+01  4.653388E+01  4.995147E+01
            0.323232  0.559855  0.000000
  2.559935E+01  3.079369E+01  3.158236E+01  4.236341E+01  4.238425E+01  4.396745E+01  4.629846E+01  4.653111E+01  4.995572E+01
            0.320707  0.555481  0.000000
  2.558337E+01  3.073348E+01  3.160616E+01  4.237936E+01  4.238737E+01  4.394540E+01  4.632217E+01  4.652763E+01  4.996114E+01
            0.318182  0.551107  0.000000
  2.556352E+01  3.066572E+01  3.162935E+01  4.239084E+01  4.239868E+01  4.392001E+01  4.635011E+01  4.652348E+01  4.996772E+01
            0.315657  0.546733  0.000000
  2.553970E+01  3.059141E+01  3.165096E+01  4.239447E+01  4.242125E+01  4.389193E+01  4.638184E+01  4.651870E+01  4.997544E+01
            0.313131  0.542359  0.000000
  2.551181E+01  3.051123E+01  3.167034E+01  4.239801E+01  4.244694E+01  4.386185E+01  4.641700E+01  4.651333E+01  4.998427E+01
            0.310606  0.537985  0.000000
  2.547977E+01  3.042560E+01  3.168714E+01  4.240118E+01  4.247559E+01  4.383044E+01  4.645522E+01  4.650743E+01  4.999419E+01
            0.308081  0.533612  0.000000
  2.544351E+01  3.033479E+01  3.170116E+01  4.240365E+01  4.250702E+01  4.379838E+01  4.649619E+01  4.650106E+01  5.000519E+01
            0.305556  0.529238  0.000000
  2.540295E+01  3.023898E+01  3.171231E+01  4.240504E+01  4.254103E+01  4.376632E+01  4.649427E+01  4.653964E+01  5.001725E+01
            0.303030  0.524864  0.000000
  2.535804E+01  3.013827E+01  3.172056E+01  4.240494E+01  4.257741E+01  4.373493E+01  4.648712E+01  4.658535E+01  5.003033E+01
            0.300505  0.520490  0.000000
  2.530874E+01  3.003275E+01  3.172594E+01  4.240290E+01  4.261594E+01  4.370484E+01  4.647968E+01  4.663313E+01  5.004443E+01
            0.297980  0.516116  0.000000
  2.525500E+01  2.992248E+01  3.172849E+01  4.239846E+01  4.265639E+01  4.367665E+01  4.647203E+01  4.668286E+01  5.005952E+01
            0.295455  0.511742  0.000000
  2.519679E+01  2.980751E+01  3.172827E+01  4.239115E+01  4.269853E+01  4.365092E+01  4.646423E+01  4.673443E+01  5.007559E+01
            0.292929  0.507368  0.000000
  2.513411E+01  2.968789E+01  3.172531E+01  4.238054E+01  4.274210E+01  4.362813E+01  4.645637E+01  4.678779E+01  5.009260E+01
            0.290404  0.502995  0.000000
  2.506693E+01  2.956368E+01  3.171969E+01  4.236624E+01  4.278686E+01  4.360867E+01  4.644853E+01  4.684290E+01  5.011054E+01
            0.287879  0.498621  0.000000
  2.499525E+01  2.943494E+01  3.171142E+01  4.234795E+01  4.283256E+01  4.359283E+01  4.644080E+01  4.689978E+01  5.012938E+01
            0.285354  0.494247  0.000000
  2.491910E+01  2.930174E+01  3.170054E+01  4.232546E+01  4.287897E+01  4.358073E+01  4.643328E+01  4.695845E+01  5.014909E+01
            0.282828  0.489873  0.000000
  2.483847E+01  2.916415E+01  3.168706E+01  4.229866E+01  4.292584E+01  4.357239E+01  4.642606E+01  4.701897E+01  5.016966E+01
            0.280303  0.485499  0.000000
  2.475339E+01  2.902226E+01  3.167097E+01  4.226758E+01  4.297294E+01  4.356766E+01  4.641924E+01  4.708142E+01  5.019106E+01
            0.277778  0.481125  0.000000
  2.466390E+01  2.887615E+01  3.165227E+01  4.223233E+01  4.302006E+01  4.356629E+01  4.641293E+01  4.714589E+01  5.021325E+01
            0.275253  0.476751  0.000000
  2.457004E+01  2.872594E+01  3.163093E+01  4.219311E+01  4.306696E+01  4.356791E+01  4.640723E+01  4.721247E+01  5.023620E+01
            0.272727  0.472377  0.000000
  2.447184E+01  2.857170E+01  3.160689E+01  4.215018E+01  4.311346E+01  4.357208E+01  4.640225E+01  4.728130E+01  5.025988E+01
            0.270202  0.468004  0.000000
  2.436936E+01  2.841357E+01  3.158012E+01  4.210381E+01  4.315937E+01  4.357833E+01  4.639809E+01  4.735249E+01  5.028426E+01
            0.267677  0.463630  0.000000
  2.426265E+01  2.825163E+01  3.155054E+01  4.205431E+01  4.320451E+01  4.358615E+01  4.639488E+01  4.742618E+01  5.030929E+01
            0.265152  0.459256  0.000000
  2.415178E+01  2.808600E+01  3.151808E+01  4.200199E+01  4.324875E+01  4.359503E+01  4.639270E+01  4.750248E+01  5.033494E+01
            0.262626  0.454882  0.000000
  2.403681E+01  2.791680E+01  3.148266E+01  4.194712E+01  4.329193E+01  4.360448E+01  4.639168E+01  4.758153E+01  5.036116E+01
            0.260101  0.450508  0.000000
  2.391781E+01  2.774414E+01  3.144419E+01  4.188997E+01  4.333396E+01  4.361402E+01  4.639190E+01  4.766344E+01  5.038792E+01
            0.257576  0.446134  0.000000
  2.379484E+01  2.756812E+01  3.140257E+01  4.183078E+01  4.337475E+01  4.362322E+01  4.639346E+01  4.774833E+01  5.041515E+01
            0.255051  0.441760  0.000000
  2.366798E+01  2.738886E+01  3.135771E+01  4.176976E+01  4.341422E+01  4.363166E+01  4.639644E+01  4.783629E+01  5.044281E+01
            0.252525  0.437387  0.000000
  2.353731E+01  2.720647E+01  3.130950E+01  4.170712E+01  4.345235E+01  4.363897E+01  4.640093E+01  4.792742E+01  5.047085E+01
            0.250000  0.433013  0.000000
  2.340290E+01  2.702105E+01  3.125783E+01  4.164301E+01  4.348911E+01  4.364480E+01  4.640699E+01  4.802179E+01  5.049921E+01
            0.247475  0.428639  0.000000
  2.326482E+01  2.683272E+01  3.120257E+01  4.157759E+01  4.352451E+01  4.364886E+01  4.641468E+01  4.811945E+01  5.052785E+01
            0.244949  0.424265  0.000000
  2.312316E+01  2.664157E+01  3.114363E+01  4.151098E+01  4.355860E+01  4.365088E+01  4.642404E+01  4.822045E+01  5.055670E+01
            0.242424  0.419891  0.000000
  2.297799E+01  2.644771E+01  3.108087E+01  4.144330E+01  4.359142E+01  4.365061E+01  4.643512E+01  4.832480E+01  5.058571E+01
            0.239899  0.415517  0.000000
  2.282940E+01  2.625123E+01  3.101418E+01  4.137466E+01  4.362307E+01  4.364786E+01  4.644793E+01  4.843252E+01  5.061482E+01
            0.237374  0.411143  0.000000
  2.267745E+01  2.605224E+01  3.094342E+01  4.130513E+01  4.364246E+01  4.365365E+01  4.646248E+01  4.854359E+01  5.064397E+01
            0.234848  0.406770  0.000000
  2.252223E+01  2.585082E+01  3.086847E+01  4.123479E+01  4.363424E+01  4.368329E+01  4.647877E+01  4.865797E+01  5.067311E+01
            0.232323  0.402396  0.000000
  2.236381E+01  2.564707E+01  3.078920E+01  4.116372E+01  4.362310E+01  4.371214E+01  4.649679E+01  4.877564E+01  5.070217E+01
            0.229798  0.398022  0.000000
  2.220227E+01  2.544107E+01  3.070548E+01  4.109197E+01  4.360893E+01  4.374034E+01  4.651651E+01  4.889652E+01  5.073111E+01
            0.227273  0.393648  0.000000
  2.203769E+01  2.523292E+01  3.061718E+01  4.101960E+01  4.359166E+01  4.376809E+01  4.653790E+01  4.902054E+01  5.075987E+01
            0.224747  0.389274  0.000000
  2.187015E+01  2.502269E+01  3.052416E+01  4.094666E+01  4.357123E+01  4.379556E+01  4.656092E+01  4.914763E+01  5.078838E+01
            0.222222  0.384900  0.000000
  2.169971E+01  2.481048E+01  3.042629E+01  4.087318E+01  4.354760E+01  4.382294E+01  4.658551E+01  4.927769E+01  5.081661E+01
            0.219697  0.380526  0.000000
  2.152645E+01  2.459635E+01  3.032344E+01  4.079922E+01  4.352073E+01  4.385043E+01  4.661162E+01  4.941061E+01  5.084451E+01
            0.217172  0.376152  0.000000
  2.135046E+01  2.438039E+01  3.021547E+01  4.072480E+01  4.349063E+01  4.387823E+01  4.663919E+01  4.954628E+01  5.087202E+01
            0.214646  0.371779  0.000000
  2.117179E+01  2.416268E+01  3.010226E+01  4.064995E+01  4.345727E+01  4.390652E+01  4.666816E+01  4.968460E+01  5.089911E+01
            0.212121  0.367405  0.000000
  2.099054E+01  2.394328E+01  2.998366E+01  4.057472E+01  4.342067E+01  4.393551E+01  4.669846E+01  4.982544E+01  5.092573E+01
            0.209596  0.363031  0.000000
  2.080677E+01  2.372227E+01  2.985957E+01  4.049912E+01  4.338084E+01  4.396537E+01  4.673003E+01  4.996866E+01  5.095183E+01
            0.207071  0.358657  0.000000
  2.062055E+01  2.349973E+01  2.972986E+01  4.042319E+01  4.333780E+01  4.399628E+01  4.676279E+01  5.011416E+01  5.097740E+01
            0.204545  0.354283  0.000000
  2.043195E+01  2.327571E+01  2.959441E+01  4.034695E+01  4.329157E+01  4.402840E+01  4.679669E+01  5.026179E+01  5.100238E+01
            0.202020  0.349909  0.000000
  2.024106E+01  2.305029E+01  2.945311E+01  4.027042E+01  4.324217E+01  4.406188E+01  4.683164E+01  5.041141E+01  5.102676E+01
            0.199495  0.345535  0.000000
  2.004795E+01  2.282354E+01  2.930586E+01  4.019363E+01  4.318964E+01  4.409686E+01  4.686759E+01  5.056291E+01  5.105049E+01
            0.196970  0.341162  0.000000
  1.985267E+01  2.259551E+01  2.915257E+01  4.011660E+01  4.313402E+01  4.413347E+01  4.690448E+01  5.071615E+01  5.107356E+01
            0.194444  0.336788  0.000000
  1.965531E+01  2.236627E+01  2.899316E+01  4.003935E+01  4.307532E+01  4.417181E+01  4.694223E+01  5.087098E+01  5.109594E+01
            0.191919  0.332414  0.000000
  1.945594E+01  2.213589E+01  2.882753E+01  3.996191E+01  4.301360E+01  4.421197E+01  4.698080E+01  5.102727E+01  5.111760E+01
            0.189394  0.328040  0.000000
  1.925461E+01  2.190443E+01  2.865564E+01  3.988429E+01  4.294889E+01  4.425403E+01  4.702013E+01  5.113851E+01  5.118490E+01
            0.186869  0.323666  0.000000
  1.905141E+01  2.167194E+01  2.847743E+01  3.980651E+01  4.288122E+01  4.429806E+01  4.706016E+01  5.115867E+01  5.134371E+01
            0.184343  0.319292  0.000000
  1.884639E+01  2.143849E+01  2.829285E+01  3.972861E+01  4.281064E+01  4.434411E+01  4.710084E+01  5.117805E+01  5.150359E+01
            0.181818  0.314918  0.000000
  1.863961E+01  2.120414E+01  2.810188E+01  3.965059E+01  4.273719E+01  4.439220E+01  4.714212E+01  5.119662E+01  5.166439E+01
            0.179293  0.310544  0.000000
  1.843115E+01  2.096894E+01  2.790450E+01  3.957248E+01  4.266090E+01  4.444236E+01  4.718395E+01  5.121436E+01  5.182598E+01
            0.176768  0.306171  0.000000
  1.822105E+01  2.073295E+01  2.770071E+01  3.949430E+01  4.258181E+01  4.449459E+01  4.722629E+01  5.123127E+01  5.198823E+01
            0.174242  0.301797  0.000000
  1.800939E+01  2.049624E+01  2.749050E+01  3.941607E+01  4.249998E+01  4.454890E+01  4.726910E+01  5.124730E+01  5.215100E+01
            0.171717  0.297423  0.000000
  1.779620E+01  2.025885E+01  2.727392E+01  3.933782E+01  4.241543E+01  4.460527E+01  4.731234E+01  5.126244E+01  5.231416E+01
            0.169192  0.293049  0.000000
  1.758155E+01  2.002086E+01  2.705098E+01  3.925957E+01  4.232823E+01  4.466368E+01  4.735597E+01  5.127668E+01  5.247758E+01
            0.166667  0.288675  0.000000
  1.736549E+01  1.978231E+01  2.682174E+01  3.918134E+01  4.223840E+01  4.472409E+01  4.739996E+01  5.128997E+01  5.264114E+01
            0.164141  0.284301  0.000000
  1.714807E+01  1.954326E+01  2.658625E+01  3.910315E+01  4.214601E+01  4.478647E+01  4.744426E+01  5.130231E+01  5.280470E+01
            0.161616  0.279927  0.000000
  1.692934E+01  1.930378E+01  2.634458E+01  3.902503E+01  4.205109E+01  4.485077E+01  4.748885E+01  5.131365E+01  5.296815E+01
            0.159091  0.275554  0.000000
  1.670936E+01  1.906392E+01  2.609682E+01  3.894701E+01  4.195371E+01  4.491694E+01  4.753370E+01  5.132399E+01  5.313134E+01
            0.156566  0.271180  0.000000
  1.648816E+01  1.882374E+01  2.584304E+01  3.886911E+01  4.185391E+01  4.498493E+01  4.757878E+01  5.133328E+01  5.329417E+01
            0.154040  0.266806  0.000000
  1.626581E+01  1.858331E+01  2.558336E+01  3.879135E+01  4.175176E+01  4.505468E+01  4.762405E+01  5.134149E+01  5.345652E+01
            0.151515  0.262432  0.000000
  1.604234E+01  1.834267E+01  2.531788E+01  3.871376E+01  4.164731E+01  4.512611E+01  4.766950E+01  5.134861E+01  5.361826E+01
            0.148990  0.258058  0.000000
  1.581782E+01  1.810190E+01  2.504672E+01  3.863638E+01  4.154063E+01  4.519918E+01  4.771509E+01  5.135461E+01  5.377928E+01
            0.146465  0.253684  0.000000
  1.559229E+01  1.786105E+01  2.477000E+01  3.855923E+01  4.143178E+01  4.527379E+01  4.776079E+01  5.135944E+01  5.393948E+01
            0.143939  0.249310  0.000000
  1.536582E+01  1.762019E+01  2.448785E+01  3.848233E+01  4.132083E+01  4.534990E+01  4.780659E+01  5.136309E+01  5.409875E+01
            0.141414  0.244936  0.000000
  1.513845E+01  1.737937E+01  2.420041E+01  3.840572E+01  4.120786E+01  4.542741E+01  4.785246E+01  5.136552E+01  5.425697E+01
            0.138889  0.240563  0.000000
  1.491027E+01  1.713866E+01  2.390782E+01  3.832944E+01  4.109295E+01  4.550626E+01  4.789836E+01  5.136672E+01  5.441406E+01
            0.136364  0.236189  0.000000
  1.468133E+01  1.689812E+01  2.361023E+01  3.825350E+01  4.097617E+01  4.558637E+01  4.794429E+01  5.136665E+01  5.456991E+01
            0.133838  0.231815  0.000000
  1.445170E+01  1.665782E+01  2.330778E+01  3.817795E+01  4.085762E+01  4.566765E+01  4.799020E+01  5.136530E+01  5.472443E+01
            0.131313  0.227441  0.000000
  1.422147E+01  1.641782E+01  2.300063E+01  3.810281E+01  4.073739E+01  4.575003E+01  4.803608E+01  5.136266E+01  5.487753E+01
            0.128788  0.223067  0.000000
  1.399071E+01  1.617819E+01  2.268894E+01  3.802813E+01  4.061557E+01  4.583342E+01  4.808190E+01  5.135869E+01  5.502912E+01
            0.126263  0.218693  0.000000
  1.375953E+01  1.593898E+01  2.237286E+01  3.795394E+01  4.049225E+01  4.591774E+01  4.812763E+01  5.135340E+01  5.517911E+01
            0.123737  0.214319  0.000000
  1.352800E+01  1.570027E+01  2.205255E+01  3.788026E+01  4.036756E+01  4.600290E+01  4.817326E+01  5.134678E+01  5.532744E+01
            0.121212  0.209946  0.000000
  1.329623E+01  1.546213E+01  2.172818E+01  3.780715E+01  4.024159E+01  4.608882E+01  4.821874E+01  5.133882E+01  5.547401E+01
            0.118687  0.205572  0.000000
  1.306432E+01  1.522462E+01  2.139991E+01  3.773464E+01  4.011447E+01  4.617541E+01  4.826406E+01  5.132953E+01  5.561876E+01
            0.116162  0.201198  0.000000
  1.283239E+01  1.498781E+01  2.106791E+01  3.766277E+01  3.998631E+01  4.626257E+01  4.830918E+01  5.131891E+01  5.576161E+01
            0.113636  0.196824  0.000000
  1.260054E+01  1.475178E+01  2.073235E+01  3.759157E+01  3.985723E+01  4.635022E+01  4.835409E+01  5.130698E+01  5.590248E+01
            0.111111  0.192450  0.000000
  1.236891E+01  1.451660E+01  2.039339E+01  3.752109E+01  3.972736E+01  4.643827E+01  4.839874E+01  5.129376E+01  5.604132E+01
            0.108586  0.188076  0.000000
  1.213760E+01  1.428235E+01  2.005121E+01  3.745136E+01  3.959684E+01  4.652663E+01  4.844312E+01  5.127926E+01  5.617805E+01
            0.106061  0.183702  0.000000
  1.190674E+01  1.404911E+01  1.970599E+01  3.738244E+01  3.946581E+01  4.661521E+01  4.848719E+01  5.126352E+01  5.631261E+01
            0.103535  0.179328  0.000000
  1.167646E+01  1.381696E+01  1.935791E+01  3.731436E+01  3.933441E+01  4.670392E+01  4.853092E+01  5.124657E+01  5.644492E+01
            0.101010  0.174955  0.000000
  1.144687E+01  1.358600E+01  1.900715E+01  3.724716E+01  3.920279E+01  4.679267E+01  4.857429E+01  5.122844E+01  5.657494E+01
            0.098485  0.170581  0.000000
  1.121812E+01  1.335631E+01  1.865390E+01  3.718088E+01  3.907111E+01  4.688137E+01  4.861726E+01  5.120917E+01  5.670258E+01
            0.095960  0.166207  0.000000
  1.099031E+01  1.312801E+01  1.829836E+01  3.711558E+01  3.893951E+01  4.696996E+01  4.865981E+01  5.118881E+01  5.682779E+01
            0.093434  0.161833  0.000000
  1.076358E+01  1.290119E+01  1.794074E+01  3.705128E+01  3.880816E+01  4.705833E+01  4.870190E+01  5.116739E+01  5.695051E+01
            0.090909  0.157459  0.000000
  1.053804E+01  1.267596E+01  1.758124E+01  3.698804E+01  3.867723E+01  4.714643E+01  4.874350E+01  5.114498E+01  5.707067E+01
            0.088384  0.153085  0.000000
  1.031382E+01  1.245246E+01  1.722009E+01  3.692591E+01  3.854689E+01  4.723416E+01  4.878457E+01  5.112161E+01  5.718822E+01
            0.085859  0.148711  0.000000
  1.009101E+01  1.223080E+01  1.685752E+01  3.686491E+01  3.841731E+01  4.732147E+01  4.882510E+01  5.109733E+01  5.730307E+01
            0.083333  0.144338  0.000000
  9.869742E+00  1.201113E+01  1.649379E+01  3.680510E+01  3.828868E+01  4.740829E+01  4.886504E+01  5.107220E+01  5.741519E+01
            0.080808  0.139964  0.000000
  9.650114E+00  1.179360E+01  1.612915E+01  3.674652E+01  3.816116E+01  4.749456E+01  4.890437E+01  5.104625E+01  5.752450E+01
            0.078283  0.135590  0.000000
  9.432233E+00  1.157836E+01  1.576390E+01  3.668922E+01  3.803495E+01  4.758022E+01  4.894304E+01  5.101954E+01  5.763095E+01
            0.075758  0.131216  0.000000
  9.216204E+00  1.136559E+01  1.539832E+01  3.663323E+01  3.791023E+01  4.766522E+01  4.898102E+01  5.099211E+01  5.773447E+01
            0.073232  0.126842  0.000000
  9.002130E+00  1.115548E+01  1.503274E+01  3.657859E+01  3.778720E+01  4.774950E+01  4.901829E+01  5.096399E+01  5.783501E+01
            0.070707  0.122468  0.000000
  8.790118E+00  1.094821E+01  1.466751E+01  3.652536E+01  3.766604E+01  4.783304E+01  4.905480E+01  5.093521E+01  5.793251E+01
            0.068182  0.118094  0.000000
  8.580278E+00  1.074400E+01  1.430300E+01  3.647357E+01  3.754694E+01  4.791578E+01  4.909052E+01  5.090582E+01  5.802691E+01
            0.065657  0.113721  0.000000
  8.372728E+00  1.054307E+01  1.393961E+01  3.642326E+01  3.743010E+01  4.799769E+01  4.912542E+01  5.087583E+01  5.811817E+01
            0.063131  0.109347  0.000000
  8.167595E+00  1.034566E+01  1.357779E+01  3.637447E+01  3.731571E+01  4.807875E+01  4.915945E+01  5.084526E+01  5.820624E+01
            0.060606  0.104973  0.000000
  7.965021E+00  1.015202E+01  1.321800E+01  3.632724E+01  3.720397E+01  4.815891E+01  4.919258E+01  5.081414E+01  5.829107E+01
            0.058081  0.100599  0.000000
  7.765163E+00  9.962421E+00  1.286077E+01  3.628161E+01  3.709506E+01  4.823815E+01  4.922476E+01  5.078246E+01  5.837261E+01
            0.055556  0.096225  0.000000
  7.568203E+00  9.777135E+00  1.250665E+01  3.623762E+01  3.698917E+01  4.831645E+01  4.925597E+01  5.075024E+01  5.845083E+01
            0.053030  0.091851  0.000000
  7.374348E+00  9.596462E+00  1.215626E+01  3.619530E+01  3.688650E+01  4.839378E+01  4.928616E+01  5.071746E+01  5.852568E+01
            0.050505  0.087477  0.000000
  7.183838E+00  9.420713E+00  1.181027E+01  3.615468E+01  3.678722E+01  4.847011E+01  4.931530E+01  5.068413E+01  5.859715E+01
            0.047980  0.083103  0.000000
  6.996946E+00  9.250210E+00  1.146940E+01  3.611581E+01  3.669152E+01  4.854541E+01  4.934333E+01  5.065024E+01  5.866519E+01
            0.045455  0.078730  0.000000
  6.813992E+00  9.085291E+00  1.113445E+01  3.607872E+01  3.659957E+01  4.861967E+01  4.937023E+01  5.061578E+01  5.872978E+01
            0.042929  0.074356  0.000000
  6.635338E+00  8.926303E+00  1.080629E+01  3.604344E+01  3.651154E+01  4.869284E+01  4.939595E+01  5.058072E+01  5.879091E+01
            0.040404  0.069982  0.000000
  6.461398E+00  8.773605E+00  1.048586E+01  3.600999E+01  3.642761E+01  4.876490E+01  4.942046E+01  5.054505E+01  5.884856E+01
            0.037879  0.065608  0.000000
  6.292643E+00  8.627567E+00  1.017421E+01  3.597842E+01  3.634792E+01  4.883580E+01  4.944371E+01  5.050877E+01  5.890270E+01
            0.035354  0.061234  0.000000
  6.129598E+00  8.488562E+00  9.872445E+00  3.594874E+01  3.627262E+01  4.890549E+01  4.946567E+01  5.047186E+01  5.895335E+01
            0.032828  0.056860  0.000000
  5.972851E+00  8.356970E+00  9.581781E+00  3.592098E+01  3.620187E+01  4.897393E+01  4.948629E+01  5.043431E+01  5.900048E+01
            0.030303  0.052486  0.000000
  5.823047E+00  8.233172E+00  9.303525E+00  3.589518E+01  3.613580E+01  4.904103E+01  4.950555E+01  5.039614E+01  5.904409E+01
            0.027778  0.048113  0.000000
  5.680888E+00  8.117546E+00  9.039073E+00  3.587135E+01  3.607453E+01  4.910673E+01  4.952342E+01  5.035737E+01  5.908419E+01
            0.025253  0.043739  0.000000
  5.547131E+00  8.010467E+00  8.789906E+00  3.584951E+01  3.601818E+01  4.917089E+01  4.953984E+01  5.031804E+01  5.912078E+01
            0.022727  0.039365  0.000000
  5.422571E+00  7.912297E+00  8.557578E+00  3.582969E+01  3.596686E+01  4.923340E+01  4.955481E+01  5.027823E+01  5.915385E+01
            0.020202  0.034991  0.000000
  5.308040E+00  7.823387E+00  8.343697E+00  3.581190E+01  3.592068E+01  4.929403E+01  4.956828E+01  5.023809E+01  5.918342E+01
            0.017677  0.030617  0.000000
  5.204380E+00  7.744067E+00  8.149898E+00  3.579617E+01  3.587972E+01  4.935253E+01  4.958023E+01  5.019783E+01  5.920949E+01
            0.015152  0.026243  0.000000
  5.112432E+00  7.674644E+00  7.977809E+00  3.578250E+01  3.584405E+01  4.940848E+01  4.959063E+01  5.015780E+01  5.923207E+01
            0.012626  0.021869  0.000000
  5.033003E+00  7.615396E+00  7.829002E+00  3.577092E+01  3.581376E+01  4.946127E+01  4.959947E+01  5.011857E+01  5.925116E+01
            0.010101  0.017495  0.000000
  4.966848E+00  7.566569E+00  7.704951E+00  3.576142E+01  3.578889E+01  4.950993E+01  4.960673E+01  5.008106E+01  5.926677E+01
            0.007576  0.013122  0.000000
  4.914635E+00  7.528368E+00  7.606964E+00  3.575403E+01  3.576950E+01  4.955294E+01  4.961240E+01  5.004677E+01  5.927890E+01
            0.005051  0.008748  0.000000
  4.876917E+00  7.500961E+00  7.536139E+00  3.574874E+01  3.575562E+01  4.958787E+01  4.961645E+01  5.001808E+01  5.928757E+01
            0.002525  0.004374  0.000000
  4.854114E+00  7.484468E+00  7.493300E+00  3.574556E+01  3.574729E+01  4.961132E+01  4.961888E+01  4.999839E+01  5.929276E+01
            0.000000  0.000000  0.000000
  4.846484E+00  7.478962E+00  7.478962E+00  3.574451E+01  3.574451E+01  4.961970E+01  4.961970E+01  4.999127E+01  5.929449E+01


==> anc/fig08/phbandr1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
  1.595734E-01  2.476061E-01  2.578145E-01  3.412225E+01  3.412291E+01  4.388580E+01  4.576803E+01  4.577394E+01  5.533684E+01
            0.000000  0.005064  0.000000
  1.774148E-01  3.621654E-01  4.463135E-01  3.412288E+01  3.412535E+01  4.388369E+01  4.577110E+01  4.577461E+01  5.533544E+01
            0.000000  0.010129  0.000000
  2.226880E-01  5.836430E-01  7.729405E-01  3.412476E+01  3.413267E+01  4.387711E+01  4.577662E+01  4.578027E+01  5.533123E+01
            0.000000  0.015193  0.000000
  2.829129E-01  8.303513E-01  1.123118E+00  3.412789E+01  3.414486E+01  4.386633E+01  4.577997E+01  4.579540E+01  5.532422E+01
            0.000000  0.020258  0.000000
  3.510302E-01  1.085025E+00  1.480357E+00  3.413228E+01  3.416186E+01  4.385195E+01  4.578467E+01  4.581630E+01  5.531438E+01
            0.000000  0.025322  0.000000
  4.239227E-01  1.342931E+00  1.840709E+00  3.413793E+01  3.418363E+01  4.383439E+01  4.579072E+01  4.584272E+01  5.530171E+01
            0.000000  0.030387  0.000000
  5.002665E-01  1.602295E+00  2.202855E+00  3.414482E+01  3.421012E+01  4.381440E+01  4.579811E+01  4.587441E+01  5.528617E+01
            0.000000  0.035451  0.000000
  5.795375E-01  1.862290E+00  2.566270E+00  3.415296E+01  3.424125E+01  4.379259E+01  4.580681E+01  4.591109E+01  5.526773E+01
            0.000000  0.040516  0.000000
  6.615945E-01  2.122469E+00  2.930756E+00  3.416235E+01  3.427694E+01  4.376965E+01  4.581676E+01  4.595252E+01  5.524636E+01
            0.000000  0.045580  0.000000
  7.464995E-01  2.382558E+00  3.296254E+00  3.417297E+01  3.431710E+01  4.374621E+01  4.582786E+01  4.599848E+01  5.522201E+01
            0.000000  0.050645  0.000000
  8.344338E-01  2.642373E+00  3.662758E+00  3.418481E+01  3.436163E+01  4.372277E+01  4.583997E+01  4.604877E+01  5.519461E+01
            0.000000  0.055709  0.000000
  9.256512E-01  2.901775E+00  4.030296E+00  3.419786E+01  3.441044E+01  4.369979E+01  4.585288E+01  4.610324E+01  5.516411E+01
            0.000000  0.060774  0.000000
  1.020456E+00  3.160652E+00  4.398859E+00  3.421210E+01  3.446341E+01  4.367753E+01  4.586637E+01  4.616175E+01  5.513042E+01
            0.000000  0.065838  0.000000
  1.119183E+00  3.418905E+00  4.768423E+00  3.422751E+01  3.452043E+01  4.365618E+01  4.588014E+01  4.622417E+01  5.509348E+01
            0.000000  0.070903  0.000000
  1.222184E+00  3.676440E+00  5.138895E+00  3.424405E+01  3.458137E+01  4.363575E+01  4.589387E+01  4.629040E+01  5.505322E+01
            0.000000  0.075967  0.000000
  1.329818E+00  3.933165E+00  5.510128E+00  3.426171E+01  3.464610E+01  4.361617E+01  4.590719E+01  4.636029E+01  5.500954E+01
            0.000000  0.081032  0.000000
  1.442437E+00  4.188986E+00  5.881914E+00  3.428045E+01  3.471448E+01  4.359726E+01  4.591976E+01  4.643371E+01  5.496240E+01
            0.000000  0.086096  0.000000
  1.560377E+00  4.443802E+00  6.253975E+00  3.430024E+01  3.478636E+01  4.357878E+01  4.593120E+01  4.651048E+01  5.491172E+01
            0.000000  0.091161  0.000000
  1.683948E+00  4.697511E+00  6.626010E+00  3.432106E+01  3.486158E+01  4.356051E+01  4.594120E+01  4.659037E+01  5.485745E+01
            0.000000  0.096225  0.000000
  1.813426E+00  4.950001E+00  6.997670E+00  3.434287E+01  3.493999E+01  4.354219E+01  4.594944E+01  4.667314E+01  5.479956E+01
            0.000000  0.101290  0.000000
  1.949047E+00  5.201156E+00  7.368632E+00  3.436565E+01  3.502142E+01  4.352370E+01  4.595567E+01  4.675850E+01  5.473802E+01
            0.000000  0.106354  0.000000
  2.091001E+00  5.450853E+00  7.738586E+00  3.438936E+01  3.510567E+01  4.350494E+01  4.595969E+01  4.684612E+01  5.467281E+01
            0.000000  0.111418  0.000000
  2.239432E+00  5.698966E+00  8.107297E+00  3.441397E+01  3.519259E+01  4.348599E+01  4.596134E+01  4.693562E+01  5.460393E+01
            0.000000  0.116483  0.000000
  2.394435E+00  5.945364E+00  8.474627E+00  3.443946E+01  3.528197E+01  4.346705E+01  4.596051E+01  4.702662E+01  5.453140E+01
            0.000000  0.121547  0.000000
  2.556060E+00  6.189916E+00  8.840558E+00  3.446579E+01  3.537365E+01  4.344847E+01  4.595715E+01  4.711873E+01  5.445524E+01
            0.000000  0.126612  0.000000
  2.724311E+00  6.432489E+00  9.205254E+00  3.449293E+01  3.546743E+01  4.343080E+01  4.595123E+01  4.721155E+01  5.437547E+01
            0.000000  0.131676  0.000000
  2.899153E+00  6.672956E+00  9.569033E+00  3.452086E+01  3.556315E+01  4.341468E+01  4.594275E+01  4.730467E+01  5.429212E+01
            0.000000  0.136741  0.000000
  3.080512E+00  6.911191E+00  9.932430E+00  3.454953E+01  3.566064E+01  4.340088E+01  4.593175E+01  4.739772E+01  5.420525E+01
            0.000000  0.141805  0.000000
  3.268284E+00  7.147076E+00  1.029610E+01  3.457890E+01  3.575972E+01  4.339011E+01  4.591826E+01  4.749031E+01  5.411488E+01
            0.000000  0.146870  0.000000
  3.462335E+00  7.380497E+00  1.066080E+01  3.460894E+01  3.586024E+01  4.338299E+01  4.590235E+01  4.758207E+01  5.402107E+01
            0.000000  0.151934  0.000000
  3.662505E+00  7.611351E+00  1.102717E+01  3.463961E+01  3.596204E+01  4.337976E+01  4.588406E+01  4.767255E+01  5.392385E+01
            0.000000  0.156999  0.000000
  3.868617E+00  7.839537E+00  1.139559E+01  3.467087E+01  3.606499E+01  4.338014E+01  4.586345E+01  4.776125E+01  5.382327E+01
            0.000000  0.162063  0.000000
  4.080471E+00  8.064966E+00  1.176589E+01  3.470265E+01  3.616895E+01  4.338319E+01  4.584058E+01  4.784755E+01  5.371938E+01
            0.000000  0.167128  0.000000
  4.297855E+00  8.287555E+00  1.213727E+01  3.473494E+01  3.627377E+01  4.338727E+01  4.581550E+01  4.793072E+01  5.361222E+01
            0.000000  0.172192  0.000000
  4.520544E+00  8.507230E+00  1.250825E+01  3.476767E+01  3.637935E+01  4.339033E+01  4.578826E+01  4.800996E+01  5.350185E+01
            0.000000  0.177257  0.000000
  4.748300E+00  8.723926E+00  1.287691E+01  3.480080E+01  3.648554E+01  4.339021E+01  4.575893E+01  4.808451E+01  5.338832E+01
            0.000000  0.182321  0.000000
  4.980881E+00  8.937584E+00  1.324120E+01  3.483430E+01  3.659223E+01  4.338505E+01  4.572755E+01  4.815374E+01  5.327170E+01
            0.000000  0.187386  0.000000
  5.218030E+00  9.148158E+00  1.359926E+01  3.486812E+01  3.669931E+01  4.337355E+01  4.569418E+01  4.821718E+01  5.315205E+01
            0.000000  0.192450  0.000000
  5.459492E+00  9.355606E+00  1.394958E+01  3.490224E+01  3.680667E+01  4.335507E+01  4.565891E+01  4.827460E+01  5.302946E+01
            0.000000  0.197515  0.000000
  5.705003E+00  9.559898E+00  1.429115E+01  3.493661E+01  3.691418E+01  4.332954E+01  4.562179E+01  4.832596E+01  5.290400E+01
            0.000000  0.202579  0.000000
  5.954298E+00  9.761013E+00  1.462335E+01  3.497121E+01  3.702176E+01  4.329733E+01  4.558293E+01  4.837138E+01  5.277577E+01
            0.000000  0.207644  0.000000
  6.207113E+00  9.958940E+00  1.494595E+01  3.500602E+01  3.712928E+01  4.325907E+01  4.554243E+01  4.841106E+01  5.264487E+01
            0.000000  0.212708  0.000000
  6.463180E+00  1.015369E+01  1.525891E+01  3.504101E+01  3.723667E+01  4.321554E+01  4.550041E+01  4.844525E+01  5.251142E+01
            0.000000  0.217772  0.000000
  6.722239E+00  1.034527E+01  1.556240E+01  3.507616E+01  3.734381E+01  4.316754E+01  4.545699E+01  4.847423E+01  5.237551E+01
            0.000000  0.222837  0.000000
  6.984030E+00  1.053373E+01  1.585665E+01  3.511146E+01  3.745062E+01  4.311587E+01  4.541232E+01  4.849826E+01  5.223728E+01
            0.000000  0.227901  0.000000
  7.248302E+00  1.071913E+01  1.614195E+01  3.514689E+01  3.755701E+01  4.306126E+01  4.536656E+01  4.851761E+01  5.209684E+01
            0.000000  0.232966  0.000000
  7.514808E+00  1.090154E+01  1.641860E+01  3.518243E+01  3.766289E+01  4.300439E+01  4.531986E+01  4.853252E+01  5.195432E+01
            0.000000  0.238030  0.000000
  7.783309E+00  1.108107E+01  1.668689E+01  3.521806E+01  3.776819E+01  4.294586E+01  4.527238E+01  4.854322E+01  5.180986E+01
            0.000000  0.243095  0.000000
  8.053577E+00  1.125785E+01  1.694707E+01  3.525376E+01  3.787281E+01  4.288623E+01  4.522429E+01  4.854990E+01  5.166358E+01
            0.000000  0.248159  0.000000
  8.325390E+00  1.143199E+01  1.719937E+01  3.528952E+01  3.797668E+01  4.282598E+01  4.517573E+01  4.855277E+01  5.151563E+01
            0.000000  0.253224  0.000000
  8.598538E+00  1.160365E+01  1.744396E+01  3.532530E+01  3.807972E+01  4.276557E+01  4.512684E+01  4.855200E+01  5.136615E+01
            0.000000  0.258288  0.000000
  8.872816E+00  1.177298E+01  1.768095E+01  3.536110E+01  3.818184E+01  4.270538E+01  4.507776E+01  4.854775E+01  5.121529E+01
            0.000000  0.263353  0.000000
  9.148032E+00  1.194014E+01  1.791042E+01  3.539688E+01  3.828296E+01  4.264578E+01  4.502859E+01  4.854016E+01  5.106320E+01
            0.000000  0.268417  0.000000
  9.423998E+00  1.210526E+01  1.813237E+01  3.543262E+01  3.838298E+01  4.258710E+01  4.497944E+01  4.852936E+01  5.091004E+01
            0.000000  0.273482  0.000000
  9.700534E+00  1.226850E+01  1.834676E+01  3.546831E+01  3.848183E+01  4.252964E+01  4.493041E+01  4.851548E+01  5.075596E+01
            0.000000  0.278546  0.000000
  9.977466E+00  1.242998E+01  1.855351E+01  3.550393E+01  3.857941E+01  4.247365E+01  4.488155E+01  4.849863E+01  5.060115E+01
            0.000000  0.283611  0.000000
  1.025462E+01  1.258981E+01  1.875249E+01  3.553945E+01  3.867561E+01  4.241937E+01  4.483294E+01  4.847888E+01  5.044577E+01
            0.000000  0.288675  0.000000
  1.053184E+01  1.274811E+01  1.894356E+01  3.557487E+01  3.877035E+01  4.236703E+01  4.478464E+01  4.845633E+01  5.029001E+01
            0.000000  0.293740  0.000000
  1.080895E+01  1.290493E+01  1.912655E+01  3.561017E+01  3.886350E+01  4.231680E+01  4.473668E+01  4.843102E+01  5.013405E+01
            0.000000  0.298804  0.000000
  1.108580E+01  1.306035E+01  1.930127E+01  3.564534E+01  3.895497E+01  4.226884E+01  4.468912E+01  4.840299E+01  4.997810E+01
            0.000000  0.303869  0.000000
  1.136222E+01  1.321438E+01  1.946750E+01  3.568036E+01  3.904463E+01  4.222328E+01  4.464196E+01  4.837228E+01  4.982235E+01
            0.000000  0.308933  0.000000
  1.163804E+01  1.336702E+01  1.962505E+01  3.571522E+01  3.913237E+01  4.218023E+01  4.459522E+01  4.833887E+01  4.966700E+01
            0.000000  0.313998  0.000000
  1.191312E+01  1.351824E+01  1.977367E+01  3.574991E+01  3.921804E+01  4.213976E+01  4.454890E+01  4.830273E+01  4.951227E+01
            0.000000  0.319062  0.000000
  1.218728E+01  1.366796E+01  1.991311E+01  3.578442E+01  3.930152E+01  4.210194E+01  4.450295E+01  4.826382E+01  4.935837E+01
            0.000000  0.324126  0.000000
  1.246036E+01  1.381607E+01  2.004308E+01  3.581872E+01  3.938267E+01  4.206681E+01  4.445733E+01  4.822205E+01  4.920552E+01
            0.000000  0.329191  0.000000
  1.273219E+01  1.396242E+01  2.016323E+01  3.585278E+01  3.946131E+01  4.203439E+01  4.441195E+01  4.817731E+01  4.905393E+01
            0.000000  0.334255  0.000000
  1.300262E+01  1.410680E+01  2.027315E+01  3.588660E+01  3.953731E+01  4.200466E+01  4.436669E+01  4.812944E+01  4.890383E+01
            0.000000  0.339320  0.000000
  1.327147E+01  1.424900E+01  2.037236E+01  3.592012E+01  3.961050E+01  4.197763E+01  4.432140E+01  4.807826E+01  4.875542E+01
            0.000000  0.344384  0.000000
  1.353857E+01  1.438872E+01  2.046027E+01  3.595333E+01  3.968071E+01  4.195324E+01  4.427591E+01  4.802356E+01  4.860894E+01
            0.000000  0.349449  0.000000
  1.380376E+01  1.452570E+01  2.053617E+01  3.598619E+01  3.974777E+01  4.193147E+01  4.423002E+01  4.796507E+01  4.846460E+01
            0.000000  0.354513  0.000000
  1.406687E+01  1.465960E+01  2.059923E+01  3.601865E+01  3.981151E+01  4.191223E+01  4.418350E+01  4.790249E+01  4.832261E+01
            0.000000  0.359578  0.000000
  1.432774E+01  1.479011E+01  2.064849E+01  3.605069E+01  3.987177E+01  4.189545E+01  4.413613E+01  4.783552E+01  4.818319E+01
            0.000000  0.364642  0.000000
  1.458619E+01  1.491690E+01  2.068283E+01  3.608226E+01  3.992840E+01  4.188103E+01  4.408765E+01  4.776381E+01  4.804655E+01
            0.000000  0.369707  0.000000
  1.484206E+01  1.503966E+01  2.070102E+01  3.611334E+01  3.998123E+01  4.186885E+01  4.403783E+01  4.768700E+01  4.791289E+01
            0.000000  0.374771  0.000000
  1.509520E+01  1.515811E+01  2.070167E+01  3.614388E+01  4.003013E+01  4.185876E+01  4.398643E+01  4.760474E+01  4.778243E+01
            0.000000  0.379836  0.000000
  1.527197E+01  1.534542E+01  2.068330E+01  3.617386E+01  4.007496E+01  4.185059E+01  4.393324E+01  4.751671E+01  4.765536E+01
            0.000000  0.384900  0.000000
  1.538101E+01  1.559257E+01  2.064436E+01  3.620325E+01  4.011561E+01  4.184418E+01  4.387805E+01  4.742260E+01  4.753188E+01
            0.000000  0.389965  0.000000
  1.548504E+01  1.583649E+01  2.058328E+01  3.623204E+01  4.015196E+01  4.183929E+01  4.382071E+01  4.732218E+01  4.741219E+01
            0.000000  0.395029  0.000000
  1.558392E+01  1.607700E+01  2.049855E+01  3.626021E+01  4.018392E+01  4.183570E+01  4.376110E+01  4.721530E+01  4.729649E+01
            0.000000  0.400094  0.000000
  1.567752E+01  1.631395E+01  2.038878E+01  3.628774E+01  4.021143E+01  4.183315E+01  4.369915E+01  4.710194E+01  4.718495E+01
            0.000000  0.405158  0.000000
  1.576578E+01  1.654716E+01  2.025287E+01  3.631462E+01  4.023442E+01  4.183138E+01  4.363484E+01  4.698221E+01  4.707775E+01
            0.000000  0.410223  0.000000
  1.584869E+01  1.677648E+01  2.009002E+01  3.634086E+01  4.025286E+01  4.183010E+01  4.356825E+01  4.685638E+01  4.697505E+01
            0.000000  0.415287  0.000000
  1.592627E+01  1.700172E+01  1.990001E+01  3.636643E+01  4.026673E+01  4.182901E+01  4.349952E+01  4.672494E+01  4.687700E+01
            0.000000  0.420352  0.000000
  1.599861E+01  1.722271E+01  1.968318E+01  3.639133E+01  4.027604E+01  4.182780E+01  4.342889E+01  4.658853E+01  4.678372E+01
            0.000000  0.425416  0.000000
  1.606585E+01  1.743929E+01  1.944061E+01  3.641556E+01  4.028084E+01  4.182614E+01  4.335668E+01  4.644802E+01  4.669532E+01
            0.000000  0.430480  0.000000
  1.612820E+01  1.765127E+01  1.917414E+01  3.643910E+01  4.028120E+01  4.182370E+01  4.328332E+01  4.630445E+01  4.661188E+01
            0.000000  0.435545  0.000000
  1.618589E+01  1.785848E+01  1.888635E+01  3.646194E+01  4.027720E+01  4.182014E+01  4.320928E+01  4.615897E+01  4.653344E+01
            0.000000  0.440609  0.000000
  1.623924E+01  1.806072E+01  1.858060E+01  3.648408E+01  4.026900E+01  4.181509E+01  4.313515E+01  4.601284E+01  4.646000E+01
            0.000000  0.445674  0.000000
  1.628861E+01  1.825783E+01  1.826069E+01  3.650548E+01  4.025677E+01  4.180822E+01  4.306152E+01  4.586731E+01  4.639156E+01
            0.000000  0.450738  0.000000
  1.633438E+01  1.793091E+01  1.844961E+01  3.652613E+01  4.024072E+01  4.179916E+01  4.298899E+01  4.572363E+01  4.632804E+01
            0.000000  0.455803  0.000000
  1.637697E+01  1.759560E+01  1.863587E+01  3.654602E+01  4.022109E+01  4.178761E+01  4.291816E+01  4.558292E+01  4.626936E+01
            0.000000  0.460867  0.000000
  1.641678E+01  1.725904E+01  1.881643E+01  3.656512E+01  4.019818E+01  4.177325E+01  4.284956E+01  4.544618E+01  4.621538E+01
            0.000000  0.465932  0.000000
  1.645423E+01  1.692526E+01  1.899109E+01  3.658342E+01  4.017231E+01  4.175587E+01  4.278368E+01  4.531424E+01  4.616596E+01
            0.000000  0.470996  0.000000
  1.648967E+01  1.659779E+01  1.915967E+01  3.660091E+01  4.014381E+01  4.173528E+01  4.272088E+01  4.518776E+01  4.612091E+01
            0.000000  0.476061  0.000000
  1.627971E+01  1.652345E+01  1.932198E+01  3.661756E+01  4.011308E+01  4.171143E+01  4.266147E+01  4.506726E+01  4.608004E+01
            0.000000  0.481125  0.000000
  1.597346E+01  1.655582E+01  1.947783E+01  3.663337E+01  4.008049E+01  4.168433E+01  4.260563E+01  4.495305E+01  4.604312E+01
            0.000000  0.486190  0.000000
  1.568106E+01  1.658700E+01  1.962704E+01  3.664834E+01  4.004646E+01  4.165413E+01  4.255348E+01  4.484538E+01  4.600993E+01
            0.000000  0.491254  0.000000
  1.540396E+01  1.661712E+01  1.976943E+01  3.666248E+01  4.001141E+01  4.162109E+01  4.250506E+01  4.474436E+01  4.598024E+01
            0.000000  0.496319  0.000000
  1.514328E+01  1.664628E+01  1.990481E+01  3.667578E+01  3.997576E+01  4.158558E+01  4.246035E+01  4.465003E+01  4.595380E+01
            0.000000  0.501383  0.000000
  1.489982E+01  1.667449E+01  2.003301E+01  3.668826E+01  3.993991E+01  4.154809E+01  4.241928E+01  4.456238E+01  4.593038E+01
            0.000000  0.506448  0.000000
  1.467405E+01  1.670170E+01  2.015387E+01  3.669993E+01  3.990428E+01  4.150917E+01  4.238175E+01  4.448134E+01  4.590975E+01
            0.000000  0.511512  0.000000
  1.446637E+01  1.672784E+01  2.026721E+01  3.671080E+01  3.986927E+01  4.146945E+01  4.234763E+01  4.440684E+01  4.589168E+01
            0.000000  0.516577  0.000000
  1.427680E+01  1.675278E+01  2.037288E+01  3.672089E+01  3.983525E+01  4.142958E+01  4.231678E+01  4.433874E+01  4.587595E+01
            0.000000  0.521641  0.000000
  1.410541E+01  1.677639E+01  2.047073E+01  3.673021E+01  3.980258E+01  4.139025E+01  4.228906E+01  4.427693E+01  4.586235E+01
            0.000000  0.526706  0.000000
  1.395195E+01  1.679852E+01  2.056061E+01  3.673876E+01  3.977159E+01  4.135210E+01  4.226432E+01  4.422126E+01  4.585069E+01
            0.000000  0.531770  0.000000
  1.381605E+01  1.681901E+01  2.064238E+01  3.674654E+01  3.974260E+01  4.131576E+01  4.224242E+01  4.417159E+01  4.584076E+01
            0.000000  0.536834  0.000000
  1.369732E+01  1.683772E+01  2.071592E+01  3.675356E+01  3.971589E+01  4.128182E+01  4.222323E+01  4.412778E+01  4.583240E+01
            0.000000  0.541899  0.000000
  1.359501E+01  1.685451E+01  2.078110E+01  3.675980E+01  3.969171E+01  4.125076E+01  4.220660E+01  4.408963E+01  4.582544E+01
            0.000000  0.546963  0.000000
  1.350857E+01  1.686927E+01  2.083783E+01  3.676526E+01  3.967030E+01  4.122305E+01  4.219244E+01  4.405700E+01  4.581974E+01
            0.000000  0.552028  0.000000
  1.343712E+01  1.688190E+01  2.088600E+01  3.676991E+01  3.965184E+01  4.119903E+01  4.218064E+01  4.402973E+01  4.581514E+01
            0.000000  0.557092  0.000000
  1.337996E+01  1.689232E+01  2.092553E+01  3.677375E+01  3.963651E+01  4.117901E+01  4.217110E+01  4.400766E+01  4.581155E+01
            0.000000  0.562157  0.000000
  1.333639E+01  1.690049E+01  2.095634E+01  3.677676E+01  3.962444E+01  4.116322E+01  4.216375E+01  4.399066E+01  4.580886E+01
            0.000000  0.567221  0.000000
  1.330572E+01  1.690634E+01  2.097840E+01  3.677892E+01  3.961575E+01  4.115183E+01  4.215855E+01  4.397860E+01  4.580699E+01
            0.000000  0.572286  0.000000
  1.328755E+01  1.690987E+01  2.099165E+01  3.678022E+01  3.961050E+01  4.114495E+01  4.215544E+01  4.397140E+01  4.580590E+01
            0.000000  0.577350  0.000000
  1.328151E+01  1.691104E+01  2.099607E+01  3.678066E+01  3.960875E+01  4.114264E+01  4.215441E+01  4.396901E+01  4.580554E+01
            0.005051  0.577350  0.000000
  1.328368E+01  1.691420E+01  2.099617E+01  3.678234E+01  3.960812E+01  4.114220E+01  4.215690E+01  4.397067E+01  4.580543E+01
            0.010101  0.577350  0.000000
  1.329039E+01  1.692363E+01  2.099650E+01  3.678737E+01  3.960625E+01  4.114087E+01  4.216436E+01  4.397569E+01  4.580509E+01
            0.015152  0.577350  0.000000
  1.330237E+01  1.693928E+01  2.099706E+01  3.679575E+01  3.960314E+01  4.113875E+01  4.217671E+01  4.398416E+01  4.580451E+01
            0.020202  0.577350  0.000000
  1.332077E+01  1.696102E+01  2.099785E+01  3.680743E+01  3.959877E+01  4.113592E+01  4.219383E+01  4.399622E+01  4.580366E+01
            0.025253  0.577350  0.000000
  1.334740E+01  1.698871E+01  2.099890E+01  3.682241E+01  3.959316E+01  4.113253E+01  4.221559E+01  4.401209E+01  4.580250E+01
            0.030303  0.577350  0.000000
  1.338428E+01  1.702217E+01  2.100021E+01  3.684062E+01  3.958631E+01  4.112873E+01  4.224182E+01  4.403202E+01  4.580099E+01
            0.035354  0.577350  0.000000
  1.343430E+01  1.706122E+01  2.100182E+01  3.686203E+01  3.957821E+01  4.112466E+01  4.227236E+01  4.405635E+01  4.579905E+01
            0.040404  0.577350  0.000000
  1.350055E+01  1.710568E+01  2.100375E+01  3.688658E+01  3.956888E+01  4.112046E+01  4.230707E+01  4.408542E+01  4.579664E+01
            0.045455  0.577350  0.000000
  1.358690E+01  1.715541E+01  2.100604E+01  3.691420E+01  3.955831E+01  4.111627E+01  4.234579E+01  4.411969E+01  4.579368E+01
            0.050505  0.577350  0.000000
  1.369723E+01  1.721028E+01  2.100872E+01  3.694482E+01  3.954652E+01  4.111218E+01  4.238837E+01  4.415958E+01  4.579011E+01
            0.055556  0.577350  0.000000
  1.383592E+01  1.727024E+01  2.101184E+01  3.697837E+01  3.953352E+01  4.110830E+01  4.243471E+01  4.420561E+01  4.578585E+01
            0.060606  0.577350  0.000000
  1.400720E+01  1.733529E+01  2.101544E+01  3.701475E+01  3.951931E+01  4.110469E+01  4.248468E+01  4.425827E+01  4.578082E+01
            0.065657  0.577350  0.000000
  1.421510E+01  1.740552E+01  2.101958E+01  3.705386E+01  3.950392E+01  4.110142E+01  4.253819E+01  4.431808E+01  4.577495E+01
            0.070707  0.577350  0.000000
  1.446279E+01  1.748107E+01  2.102432E+01  3.709560E+01  3.948736E+01  4.109853E+01  4.259516E+01  4.438545E+01  4.576819E+01
            0.075758  0.577350  0.000000
  1.475233E+01  1.756218E+01  2.102971E+01  3.713986E+01  3.946965E+01  4.109602E+01  4.265554E+01  4.446074E+01  4.576045E+01
            0.080808  0.577350  0.000000
  1.508416E+01  1.764913E+01  2.103582E+01  3.718650E+01  3.945082E+01  4.109393E+01  4.271931E+01  4.454413E+01  4.575169E+01
            0.085859  0.577350  0.000000
  1.545667E+01  1.774229E+01  2.104271E+01  3.723539E+01  3.943091E+01  4.109221E+01  4.278655E+01  4.463556E+01  4.574186E+01
            0.090909  0.577350  0.000000
  1.586582E+01  1.784216E+01  2.105044E+01  3.728638E+01  3.940993E+01  4.109081E+01  4.285733E+01  4.473470E+01  4.573090E+01
            0.095960  0.577350  0.000000
  1.630503E+01  1.794952E+01  2.105906E+01  3.733932E+01  3.938794E+01  4.108959E+01  4.293182E+01  4.484086E+01  4.571879E+01
            0.101010  0.577350  0.000000
  1.676489E+01  1.806600E+01  2.106862E+01  3.739405E+01  3.936497E+01  4.108839E+01  4.301020E+01  4.495302E+01  4.570549E+01
            0.106061  0.577350  0.000000
  1.723184E+01  1.819575E+01  2.107918E+01  3.745040E+01  3.934108E+01  4.108694E+01  4.309264E+01  4.506985E+01  4.569100E+01
            0.111111  0.577350  0.000000
  1.768281E+01  1.835157E+01  2.109076E+01  3.750818E+01  3.931633E+01  4.108489E+01  4.317918E+01  4.518973E+01  4.567529E+01
            0.116162  0.577350  0.000000
  1.806766E+01  1.857311E+01  2.110341E+01  3.756721E+01  3.929079E+01  4.108184E+01  4.326972E+01  4.531091E+01  4.565838E+01
            0.121212  0.577350  0.000000
  1.832767E+01  1.890911E+01  2.111715E+01  3.762730E+01  3.926455E+01  4.107730E+01  4.336393E+01  4.543157E+01  4.564026E+01
            0.126263  0.577350  0.000000
  1.850023E+01  1.931318E+01  2.113201E+01  3.768823E+01  3.923771E+01  4.107077E+01  4.346121E+01  4.554990E+01  4.562094E+01
            0.131313  0.577350  0.000000
  1.863862E+01  1.972442E+01  2.114801E+01  3.774978E+01  3.921040E+01  4.106174E+01  4.356066E+01  4.560045E+01  4.566424E+01
            0.136364  0.577350  0.000000
  1.876080E+01  2.011872E+01  2.116516E+01  3.781171E+01  3.918278E+01  4.104971E+01  4.366121E+01  4.557882E+01  4.577310E+01
            0.141414  0.577350  0.000000
  1.887135E+01  2.048704E+01  2.118348E+01  3.787374E+01  3.915503E+01  4.103429E+01  4.376167E+01  4.555606E+01  4.587521E+01
            0.146465  0.577350  0.000000
  1.897095E+01  2.082568E+01  2.120298E+01  3.793555E+01  3.912740E+01  4.101513E+01  4.386084E+01  4.553222E+01  4.596957E+01
            0.151515  0.577350  0.000000
  1.905917E+01  2.113358E+01  2.122366E+01  3.799676E+01  3.910019E+01  4.099202E+01  4.395766E+01  4.550735E+01  4.605543E+01
            0.156566  0.577350  0.000000
  1.913538E+01  2.124554E+01  2.141116E+01  3.805693E+01  3.907378E+01  4.096485E+01  4.405128E+01  4.548148E+01  4.613235E+01
            0.161616  0.577350  0.000000
  1.919926E+01  2.126861E+01  2.165985E+01  3.811548E+01  3.904866E+01  4.093365E+01  4.414112E+01  4.545468E+01  4.620013E+01
            0.166667  0.577350  0.000000
  1.925110E+01  2.129285E+01  2.188161E+01  3.817168E+01  3.902550E+01  4.089855E+01  4.422688E+01  4.542701E+01  4.625883E+01
            0.171717  0.577350  0.000000
  1.929205E+01  2.131826E+01  2.207867E+01  3.822464E+01  3.900515E+01  4.085985E+01  4.430852E+01  4.539853E+01  4.630871E+01
            0.176768  0.577350  0.000000
  1.932414E+01  2.134480E+01  2.225317E+01  3.827319E+01  3.898868E+01  4.081799E+01  4.438619E+01  4.536933E+01  4.635020E+01
            0.181818  0.577350  0.000000
  1.935001E+01  2.137243E+01  2.240692E+01  3.831594E+01  3.897743E+01  4.077351E+01  4.446015E+01  4.533946E+01  4.638384E+01
            0.186869  0.577350  0.000000
  1.937219E+01  2.140108E+01  2.254113E+01  3.835135E+01  3.897289E+01  4.072700E+01  4.453071E+01  4.530903E+01  4.641019E+01
            0.191919  0.577350  0.000000
  1.939241E+01  2.143071E+01  2.265640E+01  3.837799E+01  3.897641E+01  4.067901E+01  4.459812E+01  4.527810E+01  4.642984E+01
            0.196970  0.577350  0.000000
  1.941098E+01  2.146121E+01  2.275278E+01  3.839493E+01  3.898889E+01  4.062994E+01  4.466255E+01  4.524676E+01  4.644331E+01
            0.202020  0.577350  0.000000
  1.942686E+01  2.149252E+01  2.283010E+01  3.840211E+01  3.901033E+01  4.058006E+01  4.472408E+01  4.521510E+01  4.645106E+01
            0.207071  0.577350  0.000000
  1.943814E+01  2.152452E+01  2.288820E+01  3.840036E+01  3.903987E+01  4.052952E+01  4.478274E+01  4.518320E+01  4.645350E+01
            0.212121  0.577350  0.000000
  1.944280E+01  2.155711E+01  2.292721E+01  3.839111E+01  3.907604E+01  4.047842E+01  4.483857E+01  4.515116E+01  4.645102E+01
            0.217172  0.577350  0.000000
  1.943911E+01  2.159018E+01  2.294755E+01  3.837595E+01  3.911723E+01  4.042687E+01  4.489162E+01  4.511906E+01  4.644400E+01
            0.222222  0.577350  0.000000
  1.942595E+01  2.162362E+01  2.295003E+01  3.835637E+01  3.916193E+01  4.037500E+01  4.494197E+01  4.508699E+01  4.643285E+01
            0.227273  0.577350  0.000000
  1.940283E+01  2.165731E+01  2.293574E+01  3.833360E+01  3.920889E+01  4.032302E+01  4.498971E+01  4.505505E+01  4.641798E+01
            0.232323  0.577350  0.000000
  1.936989E+01  2.169113E+01  2.290609E+01  3.830862E+01  3.925712E+01  4.027117E+01  4.502336E+01  4.503494E+01  4.639985E+01
            0.237374  0.577350  0.000000
  1.932781E+01  2.172494E+01  2.286264E+01  3.828219E+01  3.930585E+01  4.021973E+01  4.499202E+01  4.507778E+01  4.637896E+01
            0.242424  0.577350  0.000000
  1.927774E+01  2.175862E+01  2.280717E+01  3.825491E+01  3.935446E+01  4.016904E+01  4.496115E+01  4.511831E+01  4.635581E+01
            0.247475  0.577350  0.000000
  1.922111E+01  2.179203E+01  2.274154E+01  3.822726E+01  3.940247E+01  4.011942E+01  4.493089E+01  4.515662E+01  4.633094E+01
            0.252525  0.577350  0.000000
  1.915964E+01  2.182501E+01  2.266764E+01  3.819962E+01  3.944945E+01  4.007124E+01  4.490137E+01  4.519279E+01  4.630488E+01
            0.257576  0.577350  0.000000
  1.909514E+01  2.185743E+01  2.258736E+01  3.817233E+01  3.949507E+01  4.002483E+01  4.487273E+01  4.522687E+01  4.627815E+01
            0.262626  0.577350  0.000000
  1.902947E+01  2.188911E+01  2.250254E+01  3.814565E+01  3.953903E+01  3.998054E+01  4.484513E+01  4.525890E+01  4.625125E+01
            0.267677  0.577350  0.000000
  1.896430E+01  2.191989E+01  2.241492E+01  3.811983E+01  3.958106E+01  3.993865E+01  4.481871E+01  4.528890E+01  4.622464E+01
            0.272727  0.577350  0.000000
  1.890119E+01  2.194959E+01  2.232617E+01  3.809507E+01  3.962091E+01  3.989945E+01  4.479361E+01  4.531687E+01  4.619875E+01
            0.277778  0.577350  0.000000
  1.884141E+01  2.197802E+01  2.223782E+01  3.807156E+01  3.965836E+01  3.986315E+01  4.476998E+01  4.534281E+01  4.617393E+01
            0.282828  0.577350  0.000000
  1.878597E+01  2.200501E+01  2.215135E+01  3.804948E+01  3.969321E+01  3.982993E+01  4.474795E+01  4.536669E+01  4.615050E+01
            0.287879  0.577350  0.000000
  1.873558E+01  2.203034E+01  2.206809E+01  3.802896E+01  3.972528E+01  3.979992E+01  4.472763E+01  4.538849E+01  4.612872E+01
            0.292929  0.577350  0.000000
  1.869068E+01  2.198932E+01  2.205383E+01  3.801017E+01  3.975439E+01  3.977319E+01  4.470915E+01  4.540816E+01  4.610880E+01
            0.297980  0.577350  0.000000
  1.865147E+01  2.191621E+01  2.207528E+01  3.799321E+01  3.974977E+01  3.978040E+01  4.469260E+01  4.542566E+01  4.609090E+01
            0.303030  0.577350  0.000000
  1.861799E+01  2.184982E+01  2.209449E+01  3.797822E+01  3.972965E+01  3.980318E+01  4.467807E+01  4.544094E+01  4.607517E+01
            0.308081  0.577350  0.000000
  1.859008E+01  2.179114E+01  2.211125E+01  3.796529E+01  3.971280E+01  3.982262E+01  4.466564E+01  4.545395E+01  4.606169E+01
            0.313131  0.577350  0.000000
  1.856750E+01  2.174104E+01  2.212539E+01  3.795454E+01  3.969916E+01  3.983862E+01  4.465538E+01  4.546465E+01  4.605054E+01
            0.318182  0.577350  0.000000
  1.854996E+01  2.170027E+01  2.213670E+01  3.794605E+01  3.968867E+01  3.985111E+01  4.464733E+01  4.547301E+01  4.604177E+01
            0.323232  0.577350  0.000000
  1.853713E+01  2.166946E+01  2.214499E+01  3.793990E+01  3.968125E+01  3.986005E+01  4.464156E+01  4.547899E+01  4.603543E+01
            0.328283  0.577350  0.000000
  1.852869E+01  2.164911E+01  2.215010E+01  3.793617E+01  3.967685E+01  3.986542E+01  4.463808E+01  4.548259E+01  4.603153E+01
            0.333333  0.577350  0.000000
  1.852433E+01  2.163959E+01  2.215183E+01  3.793493E+01  3.967541E+01  3.986721E+01  4.463692E+01  4.548381E+01  4.603009E+01
            0.330808  0.572976  0.000000
  1.852733E+01  2.164706E+01  2.215003E+01  3.793620E+01  3.967690E+01  3.986543E+01  4.463808E+01  4.548261E+01  4.603142E+01
            0.328283  0.568603  0.000000
  1.853385E+01  2.166539E+01  2.214453E+01  3.794004E+01  3.968142E+01  3.986015E+01  4.464152E+01  4.547907E+01  4.603522E+01
            0.325758  0.564229  0.000000
  1.854381E+01  2.169435E+01  2.213515E+01  3.794647E+01  3.968899E+01  3.985145E+01  4.464723E+01  4.547324E+01  4.604148E+01
            0.323232  0.559855  0.000000
  1.855716E+01  2.173357E+01  2.212174E+01  3.795550E+01  3.969966E+01  3.983943E+01  4.465514E+01  4.546520E+01  4.605017E+01
            0.320707  0.555481  0.000000
  1.857394E+01  2.178249E+01  2.210416E+01  3.796710E+01  3.971344E+01  3.982424E+01  4.466520E+01  4.545501E+01  4.606129E+01
            0.318182  0.551107  0.000000
  1.859420E+01  2.184042E+01  2.208227E+01  3.798121E+01  3.973037E+01  3.980605E+01  4.467732E+01  4.544272E+01  4.607481E+01
            0.315657  0.546733  0.000000
  1.861804E+01  2.190648E+01  2.205593E+01  3.799775E+01  3.975046E+01  3.978505E+01  4.469141E+01  4.542840E+01  4.609069E+01
            0.313131  0.542359  0.000000
  1.864553E+01  2.197961E+01  2.202504E+01  3.801661E+01  3.976147E+01  3.977370E+01  4.470735E+01  4.541208E+01  4.610888E+01
            0.310606  0.537985  0.000000
  1.867677E+01  2.198947E+01  2.205862E+01  3.803763E+01  3.973556E+01  3.980008E+01  4.472506E+01  4.539380E+01  4.612931E+01
            0.308081  0.533612  0.000000
  1.871179E+01  2.194914E+01  2.214217E+01  3.806061E+01  3.970762E+01  3.982954E+01  4.474440E+01  4.537358E+01  4.615192E+01
            0.305556  0.529238  0.000000
  1.875057E+01  2.190394E+01  2.222880E+01  3.808529E+01  3.967798E+01  3.986200E+01  4.476526E+01  4.535144E+01  4.617659E+01
            0.303030  0.524864  0.000000
  1.879295E+01  2.185382E+01  2.231698E+01  3.811137E+01  3.964702E+01  3.989736E+01  4.478755E+01  4.532740E+01  4.620322E+01
            0.300505  0.520490  0.000000
  1.883868E+01  2.179869E+01  2.240513E+01  3.813847E+01  3.961519E+01  3.993547E+01  4.481117E+01  4.530149E+01  4.623167E+01
            0.297980  0.516116  0.000000
  1.888735E+01  2.173853E+01  2.249169E+01  3.816614E+01  3.958298E+01  3.997618E+01  4.483603E+01  4.527371E+01  4.626179E+01
            0.295455  0.511742  0.000000
  1.893839E+01  2.167327E+01  2.257513E+01  3.819382E+01  3.955097E+01  4.001929E+01  4.486205E+01  4.524412E+01  4.629345E+01
            0.292929  0.507368  0.000000
  1.899101E+01  2.160291E+01  2.265402E+01  3.822089E+01  3.951983E+01  4.006457E+01  4.488918E+01  4.521273E+01  4.632645E+01
            0.290404  0.502995  0.000000
  1.904430E+01  2.152743E+01  2.272703E+01  3.824658E+01  3.949034E+01  4.011179E+01  4.491737E+01  4.517961E+01  4.636065E+01
            0.287879  0.498621  0.000000
  1.909721E+01  2.144682E+01  2.279297E+01  3.827005E+01  3.946334E+01  4.016070E+01  4.494659E+01  4.514480E+01  4.639585E+01
            0.285354  0.494247  0.000000
  1.914858E+01  2.136110E+01  2.285079E+01  3.829034E+01  3.943977E+01  4.021102E+01  4.497682E+01  4.510839E+01  4.643190E+01
            0.282828  0.489873  0.000000
  1.919714E+01  2.127028E+01  2.289962E+01  3.830645E+01  3.942062E+01  4.026248E+01  4.500806E+01  4.507043E+01  4.646860E+01
            0.280303  0.485499  0.000000
  1.924168E+01  2.117440E+01  2.293873E+01  3.831740E+01  3.940681E+01  4.031479E+01  4.503103E+01  4.504031E+01  4.650577E+01
            0.277778  0.481125  0.000000
  1.928101E+01  2.107348E+01  2.296754E+01  3.832233E+01  3.939914E+01  4.036769E+01  4.499027E+01  4.507360E+01  4.654326E+01
            0.275253  0.476751  0.000000
  1.931404E+01  2.096758E+01  2.298559E+01  3.832059E+01  3.939819E+01  4.042091E+01  4.494824E+01  4.510796E+01  4.658088E+01
            0.272727  0.472377  0.000000
  1.933984E+01  2.085673E+01  2.299259E+01  3.831183E+01  3.940418E+01  4.047418E+01  4.490507E+01  4.514343E+01  4.661847E+01
            0.270202  0.468004  0.000000
  1.935769E+01  2.074098E+01  2.298832E+01  3.829608E+01  3.941698E+01  4.052728E+01  4.486086E+01  4.518006E+01  4.665588E+01
            0.267677  0.463630  0.000000
  1.936712E+01  2.062039E+01  2.297266E+01  3.827364E+01  3.943610E+01  4.057998E+01  4.481576E+01  4.521792E+01  4.669297E+01
            0.265152  0.459256  0.000000
  1.936792E+01  2.049501E+01  2.294558E+01  3.824509E+01  3.946081E+01  4.063207E+01  4.476993E+01  4.525711E+01  4.672963E+01
            0.262626  0.454882  0.000000
  1.936016E+01  2.036490E+01  2.290715E+01  3.821111E+01  3.949024E+01  4.068337E+01  4.472357E+01  4.529771E+01  4.676575E+01
            0.260101  0.450508  0.000000
  1.934422E+01  2.023011E+01  2.285746E+01  3.817244E+01  3.952344E+01  4.073373E+01  4.467694E+01  4.533983E+01  4.680124E+01
            0.257576  0.446134  0.000000
  1.932074E+01  2.009071E+01  2.279669E+01  3.812979E+01  3.955946E+01  4.078298E+01  4.463033E+01  4.538361E+01  4.683603E+01
            0.255051  0.441760  0.000000
  1.929056E+01  1.994677E+01  2.272506E+01  3.808383E+01  3.959744E+01  4.083097E+01  4.458411E+01  4.542918E+01  4.687009E+01
            0.252525  0.437387  0.000000
  1.925466E+01  1.979835E+01  2.264282E+01  3.803512E+01  3.963655E+01  4.087758E+01  4.453871E+01  4.547668E+01  4.690336E+01
            0.250000  0.433013  0.000000
  1.921394E+01  1.964551E+01  2.255028E+01  3.798418E+01  3.967608E+01  4.092264E+01  4.449458E+01  4.552629E+01  4.693584E+01
            0.247475  0.428639  0.000000
  1.916914E+01  1.948834E+01  2.244774E+01  3.793142E+01  3.971536E+01  4.096599E+01  4.445219E+01  4.557816E+01  4.696751E+01
            0.244949  0.424265  0.000000
  1.912060E+01  1.932690E+01  2.233557E+01  3.787723E+01  3.975381E+01  4.100745E+01  4.441195E+01  4.563246E+01  4.699838E+01
            0.242424  0.419891  0.000000
  1.906817E+01  1.916126E+01  2.221409E+01  3.782191E+01  3.979092E+01  4.104683E+01  4.437421E+01  4.568937E+01  4.702845E+01
            0.239899  0.415517  0.000000
  1.899150E+01  1.901127E+01  2.208370E+01  3.776573E+01  3.982623E+01  4.108395E+01  4.433916E+01  4.574904E+01  4.705772E+01
            0.237374  0.411143  0.000000
  1.881768E+01  1.894904E+01  2.194477E+01  3.770892E+01  3.985934E+01  4.111866E+01  4.430693E+01  4.581164E+01  4.708623E+01
            0.234848  0.406770  0.000000
  1.863988E+01  1.888059E+01  2.179775E+01  3.765167E+01  3.988989E+01  4.115089E+01  4.427753E+01  4.587731E+01  4.711403E+01
            0.232323  0.402396  0.000000
  1.845816E+01  1.880517E+01  2.164309E+01  3.759414E+01  3.991757E+01  4.118059E+01  4.425094E+01  4.594620E+01  4.714118E+01
            0.229798  0.398022  0.000000
  1.827259E+01  1.872236E+01  2.148134E+01  3.753646E+01  3.994210E+01  4.120782E+01  4.422712E+01  4.601843E+01  4.716779E+01
            0.227273  0.393648  0.000000
  1.808324E+01  1.863214E+01  2.131309E+01  3.747874E+01  3.996327E+01  4.123269E+01  4.420605E+01  4.609410E+01  4.719396E+01
            0.224747  0.389274  0.000000
  1.789018E+01  1.853489E+01  2.113900E+01  3.742106E+01  3.998087E+01  4.125535E+01  4.418776E+01  4.617329E+01  4.721983E+01
            0.222222  0.384900  0.000000
  1.769347E+01  1.843131E+01  2.095978E+01  3.736348E+01  3.999474E+01  4.127599E+01  4.417226E+01  4.625609E+01  4.724556E+01
            0.219697  0.380526  0.000000
  1.749319E+01  1.832236E+01  2.077623E+01  3.730605E+01  4.000475E+01  4.129486E+01  4.415961E+01  4.634254E+01  4.727128E+01
            0.217172  0.376152  0.000000
  1.728941E+01  1.820917E+01  2.058914E+01  3.724879E+01  4.001080E+01  4.131220E+01  4.414985E+01  4.643267E+01  4.729716E+01
            0.214646  0.371779  0.000000
  1.708221E+01  1.809294E+01  2.039938E+01  3.719172E+01  4.001283E+01  4.132827E+01  4.414303E+01  4.652649E+01  4.732334E+01
            0.212121  0.367405  0.000000
  1.687166E+01  1.797491E+01  2.020781E+01  3.713486E+01  4.001079E+01  4.134333E+01  4.413916E+01  4.662400E+01  4.734996E+01
            0.209596  0.363031  0.000000
  1.665785E+01  1.785618E+01  2.001534E+01  3.707821E+01  4.000466E+01  4.135767E+01  4.413827E+01  4.672519E+01  4.737712E+01
            0.207071  0.358657  0.000000
  1.644086E+01  1.773774E+01  1.982288E+01  3.702178E+01  3.999446E+01  4.137153E+01  4.414033E+01  4.683003E+01  4.740495E+01
            0.204545  0.354283  0.000000
  1.622079E+01  1.762038E+01  1.963138E+01  3.696559E+01  3.998021E+01  4.138519E+01  4.414532E+01  4.693846E+01  4.743351E+01
            0.202020  0.349909  0.000000
  1.599772E+01  1.750456E+01  1.944183E+01  3.690964E+01  3.996197E+01  4.139888E+01  4.415318E+01  4.705043E+01  4.746289E+01
            0.199495  0.345535  0.000000
  1.577174E+01  1.739046E+01  1.925525E+01  3.685394E+01  3.993979E+01  4.141286E+01  4.416386E+01  4.716588E+01  4.749313E+01
            0.196970  0.341162  0.000000
  1.554296E+01  1.727787E+01  1.907276E+01  3.679852E+01  3.991375E+01  4.142733E+01  4.417728E+01  4.728473E+01  4.752425E+01
            0.194444  0.336788  0.000000
  1.531146E+01  1.716623E+01  1.889555E+01  3.674340E+01  3.988395E+01  4.144252E+01  4.419335E+01  4.740687E+01  4.755627E+01
            0.191919  0.332414  0.000000
  1.507735E+01  1.705459E+01  1.872490E+01  3.668859E+01  3.985047E+01  4.145864E+01  4.421198E+01  4.753222E+01  4.758916E+01
            0.189394  0.328040  0.000000
  1.484071E+01  1.694169E+01  1.856212E+01  3.663411E+01  3.981343E+01  4.147587E+01  4.423307E+01  4.762290E+01  4.766065E+01
            0.186869  0.323666  0.000000
  1.460163E+01  1.682606E+01  1.840850E+01  3.658000E+01  3.977291E+01  4.149438E+01  4.425653E+01  4.765740E+01  4.779203E+01
            0.184343  0.319292  0.000000
  1.436023E+01  1.670615E+01  1.826520E+01  3.652625E+01  3.972904E+01  4.151434E+01  4.428224E+01  4.769257E+01  4.792622E+01
            0.181818  0.314918  0.000000
  1.411659E+01  1.658052E+01  1.813311E+01  3.647289E+01  3.968191E+01  4.153591E+01  4.431010E+01  4.772831E+01  4.806306E+01
            0.179293  0.310544  0.000000
  1.387082E+01  1.644801E+01  1.801266E+01  3.641993E+01  3.963162E+01  4.155922E+01  4.433999E+01  4.776446E+01  4.820240E+01
            0.176768  0.306171  0.000000
  1.362301E+01  1.630790E+01  1.790376E+01  3.636737E+01  3.957829E+01  4.158439E+01  4.437182E+01  4.780089E+01  4.834404E+01
            0.174242  0.301797  0.000000
  1.337328E+01  1.615994E+01  1.780577E+01  3.631522E+01  3.952201E+01  4.161154E+01  4.440546E+01  4.783742E+01  4.848782E+01
            0.171717  0.297423  0.000000
  1.312171E+01  1.600433E+01  1.771760E+01  3.626347E+01  3.946288E+01  4.164077E+01  4.444079E+01  4.787388E+01  4.863355E+01
            0.169192  0.293049  0.000000
  1.286843E+01  1.584156E+01  1.763779E+01  3.621213E+01  3.940100E+01  4.167216E+01  4.447770E+01  4.791011E+01  4.878103E+01
            0.166667  0.288675  0.000000
  1.261354E+01  1.567231E+01  1.756471E+01  3.616120E+01  3.933647E+01  4.170577E+01  4.451607E+01  4.794594E+01  4.893009E+01
            0.164141  0.284301  0.000000
  1.235714E+01  1.549732E+01  1.749668E+01  3.611067E+01  3.926937E+01  4.174168E+01  4.455577E+01  4.798123E+01  4.908053E+01
            0.161616  0.279927  0.000000
  1.209935E+01  1.531727E+01  1.743205E+01  3.606056E+01  3.919979E+01  4.177991E+01  4.459669E+01  4.801583E+01  4.923217E+01
            0.159091  0.275554  0.000000
  1.184027E+01  1.513281E+01  1.736925E+01  3.601087E+01  3.912784E+01  4.182049E+01  4.463869E+01  4.804963E+01  4.938484E+01
            0.156566  0.271180  0.000000
  1.158003E+01  1.494447E+01  1.730679E+01  3.596160E+01  3.905359E+01  4.186344E+01  4.468165E+01  4.808252E+01  4.953836E+01
            0.154040  0.266806  0.000000
  1.131874E+01  1.475268E+01  1.724332E+01  3.591276E+01  3.897713E+01  4.190873E+01  4.472543E+01  4.811441E+01  4.969254E+01
            0.151515  0.262432  0.000000
  1.105651E+01  1.455779E+01  1.717755E+01  3.586437E+01  3.889853E+01  4.195637E+01  4.476991E+01  4.814523E+01  4.984721E+01
            0.148990  0.258058  0.000000
  1.079346E+01  1.436007E+01  1.710830E+01  3.581644E+01  3.881789E+01  4.200631E+01  4.481495E+01  4.817491E+01  5.000219E+01
            0.146465  0.253684  0.000000
  1.052971E+01  1.415975E+01  1.703444E+01  3.576898E+01  3.873526E+01  4.205851E+01  4.486042E+01  4.820337E+01  5.015732E+01
            0.143939  0.249310  0.000000
  1.026541E+01  1.395696E+01  1.695494E+01  3.572200E+01  3.865073E+01  4.211293E+01  4.490619E+01  4.823053E+01  5.031240E+01
            0.141414  0.244936  0.000000
  1.000067E+01  1.375183E+01  1.686885E+01  3.567551E+01  3.856437E+01  4.216950E+01  4.495214E+01  4.825628E+01  5.046725E+01
            0.138889  0.240563  0.000000
  9.735645E+00  1.354443E+01  1.677530E+01  3.562952E+01  3.847625E+01  4.222815E+01  4.499813E+01  4.828051E+01  5.062170E+01
            0.136364  0.236189  0.000000
  9.470487E+00  1.333483E+01  1.667350E+01  3.558402E+01  3.838643E+01  4.228880E+01  4.504404E+01  4.830307E+01  5.077556E+01
            0.133838  0.231815  0.000000
  9.205352E+00  1.312307E+01  1.656277E+01  3.553902E+01  3.829499E+01  4.235137E+01  4.508976E+01  4.832378E+01  5.092866E+01
            0.131313  0.227441  0.000000
  8.940412E+00  1.290916E+01  1.644252E+01  3.549453E+01  3.820201E+01  4.241574E+01  4.513516E+01  4.834246E+01  5.108081E+01
            0.128788  0.223067  0.000000
  8.675842E+00  1.269313E+01  1.631226E+01  3.545052E+01  3.810756E+01  4.248176E+01  4.518014E+01  4.835886E+01  5.123187E+01
            0.126263  0.218693  0.000000
  8.411832E+00  1.247499E+01  1.617157E+01  3.540701E+01  3.801172E+01  4.254928E+01  4.522458E+01  4.837274E+01  5.138166E+01
            0.123737  0.214319  0.000000
  8.148574E+00  1.225475E+01  1.602013E+01  3.536397E+01  3.791458E+01  4.261805E+01  4.526839E+01  4.838382E+01  5.153003E+01
            0.121212  0.209946  0.000000
  7.886276E+00  1.203242E+01  1.585763E+01  3.532141E+01  3.781621E+01  4.268779E+01  4.531145E+01  4.839181E+01  5.167686E+01
            0.118687  0.205572  0.000000
  7.625150E+00  1.180801E+01  1.568383E+01  3.527933E+01  3.771672E+01  4.275809E+01  4.535369E+01  4.839640E+01  5.182199E+01
            0.116162  0.201198  0.000000
  7.365422E+00  1.158154E+01  1.549843E+01  3.523772E+01  3.761618E+01  4.282845E+01  4.539501E+01  4.839727E+01  5.196532E+01
            0.113636  0.196824  0.000000
  7.107320E+00  1.135301E+01  1.530111E+01  3.519658E+01  3.751470E+01  4.289824E+01  4.543533E+01  4.839407E+01  5.210673E+01
            0.111111  0.192450  0.000000
  6.851088E+00  1.112244E+01  1.509146E+01  3.515591E+01  3.741236E+01  4.296666E+01  4.547456E+01  4.838646E+01  5.224611E+01
            0.108586  0.188076  0.000000
  6.596974E+00  1.088983E+01  1.486904E+01  3.511574E+01  3.730926E+01  4.303278E+01  4.551264E+01  4.837407E+01  5.238335E+01
            0.106061  0.183702  0.000000
  6.345237E+00  1.065519E+01  1.463337E+01  3.507606E+01  3.720550E+01  4.309552E+01  4.554950E+01  4.835651E+01  5.251836E+01
            0.103535  0.179328  0.000000
  6.096144E+00  1.041851E+01  1.438398E+01  3.503690E+01  3.710119E+01  4.315373E+01  4.558507E+01  4.833340E+01  5.265103E+01
            0.101010  0.174955  0.000000
  5.849969E+00  1.017982E+01  1.412053E+01  3.499826E+01  3.699642E+01  4.320620E+01  4.561929E+01  4.830434E+01  5.278125E+01
            0.098485  0.170581  0.000000
  5.606995E+00  9.939146E+00  1.384284E+01  3.496017E+01  3.689131E+01  4.325177E+01  4.565214E+01  4.826896E+01  5.290894E+01
            0.095960  0.166207  0.000000
  5.367509E+00  9.696546E+00  1.355102E+01  3.492264E+01  3.678597E+01  4.328942E+01  4.568357E+01  4.822693E+01  5.303397E+01
            0.093434  0.161833  0.000000
  5.131803E+00  9.452148E+00  1.324556E+01  3.488570E+01  3.668053E+01  4.331840E+01  4.571356E+01  4.817801E+01  5.315626E+01
            0.090909  0.157459  0.000000
  4.900167E+00  9.206157E+00  1.292740E+01  3.484935E+01  3.657512E+01  4.333845E+01  4.574212E+01  4.812213E+01  5.327569E+01
            0.088384  0.153085  0.000000
  4.672890E+00  8.958870E+00  1.259805E+01  3.481363E+01  3.646988E+01  4.334997E+01  4.576921E+01  4.805940E+01  5.339217E+01
            0.085859  0.148711  0.000000
  4.450252E+00  8.710681E+00  1.225957E+01  3.477853E+01  3.636495E+01  4.335420E+01  4.579483E+01  4.799023E+01  5.350561E+01
            0.083333  0.144338  0.000000
  4.232524E+00  8.462035E+00  1.191440E+01  3.474409E+01  3.626048E+01  4.335322E+01  4.581893E+01  4.791530E+01  5.361591E+01
            0.080808  0.139964  0.000000
  4.019962E+00  8.213353E+00  1.156512E+01  3.471031E+01  3.615663E+01  4.334975E+01  4.584143E+01  4.783552E+01  5.372301E+01
            0.078283  0.135590  0.000000
  3.812803E+00  7.964939E+00  1.121400E+01  3.467722E+01  3.605355E+01  4.334660E+01  4.586221E+01  4.775189E+01  5.382682E+01
            0.075758  0.131216  0.000000
  3.611263E+00  7.716909E+00  1.086268E+01  3.464482E+01  3.595142E+01  4.334619E+01  4.588116E+01  4.766534E+01  5.392729E+01
            0.073232  0.126842  0.000000
  3.415537E+00  7.469179E+00  1.051194E+01  3.461315E+01  3.585038E+01  4.335004E+01  4.589814E+01  4.757669E+01  5.402436E+01
            0.070707  0.122468  0.000000
  3.225790E+00  7.221518E+00  1.016186E+01  3.458223E+01  3.575060E+01  4.335874E+01  4.591301E+01  4.748655E+01  5.411800E+01
            0.068182  0.118094  0.000000
  3.042162E+00  6.973622E+00  9.812001E+00  3.455208E+01  3.565225E+01  4.337201E+01  4.592566E+01  4.739540E+01  5.420816E+01
            0.065657  0.113721  0.000000
  2.864762E+00  6.725197E+00  9.461680E+00  3.452272E+01  3.555549E+01  4.338908E+01  4.593602E+01  4.730361E+01  5.429481E+01
            0.063131  0.109347  0.000000
  2.693669E+00  6.476001E+00  9.110198E+00  3.449419E+01  3.546048E+01  4.340891E+01  4.594404E+01  4.721152E+01  5.437792E+01
            0.060606  0.104973  0.000000
  2.528928E+00  6.225876E+00  8.757003E+00  3.446652E+01  3.536738E+01  4.343049E+01  4.594968E+01  4.711949E+01  5.445747E+01
            0.058081  0.100599  0.000000
  2.370553E+00  5.974734E+00  8.401704E+00  3.443975E+01  3.527636E+01  4.345294E+01  4.595295E+01  4.702788E+01  5.453343E+01
            0.055556  0.096225  0.000000
  2.218522E+00  5.722551E+00  8.044116E+00  3.441389E+01  3.518760E+01  4.347556E+01  4.595388E+01  4.693710E+01  5.460577E+01
            0.053030  0.091851  0.000000
  2.072779E+00  5.469351E+00  7.684216E+00  3.438899E+01  3.510125E+01  4.349785E+01  4.595253E+01  4.684758E+01  5.467449E+01
            0.050505  0.087477  0.000000
  1.933227E+00  5.215190E+00  7.322149E+00  3.436507E+01  3.501750E+01  4.351957E+01  4.594899E+01  4.675976E+01  5.473958E+01
            0.047980  0.083103  0.000000
  1.799733E+00  4.960140E+00  6.958154E+00  3.434216E+01  3.493652E+01  4.354060E+01  4.594337E+01  4.667404E+01  5.480103E+01
            0.045455  0.078730  0.000000
  1.672122E+00  4.704283E+00  6.592554E+00  3.432030E+01  3.485848E+01  4.356100E+01  4.593586E+01  4.659084E+01  5.485885E+01
            0.042929  0.074356  0.000000
  1.550185E+00  4.447700E+00  6.225716E+00  3.429949E+01  3.478356E+01  4.358092E+01  4.592664E+01  4.651051E+01  5.491305E+01
            0.040404  0.069982  0.000000
  1.433671E+00  4.190469E+00  5.858040E+00  3.427976E+01  3.471193E+01  4.360061E+01  4.591598E+01  4.643336E+01  5.496368E+01
            0.037879  0.065608  0.000000
  1.322299E+00  3.932663E+00  5.489898E+00  3.426114E+01  3.464376E+01  4.362032E+01  4.590415E+01  4.635965E+01  5.501077E+01
            0.035354  0.061234  0.000000
  1.215759E+00  3.674345E+00  5.121642E+00  3.424362E+01  3.457921E+01  4.364033E+01  4.589148E+01  4.628959E+01  5.505438E+01
            0.032828  0.056860  0.000000
  1.113725E+00  3.415579E+00  4.753573E+00  3.422724E+01  3.451843E+01  4.366083E+01  4.587829E+01  4.622334E+01  5.509457E+01
            0.030303  0.052486  0.000000
  1.015854E+00  3.156422E+00  4.385946E+00  3.421199E+01  3.446156E+01  4.368201E+01  4.586493E+01  4.616101E+01  5.513142E+01
            0.027778  0.048113  0.000000
  9.218119E-01  2.896939E+00  4.018940E+00  3.419790E+01  3.440874E+01  4.370386E+01  4.585172E+01  4.610271E+01  5.516500E+01
            0.025253  0.043739  0.000000
  8.312716E-01  2.637197E+00  3.652684E+00  3.418497E+01  3.436009E+01  4.372630E+01  4.583896E+01  4.604853E+01  5.519539E+01
            0.022727  0.039365  0.000000
  7.439369E-01  2.377282E+00  3.287258E+00  3.417322E+01  3.431572E+01  4.374911E+01  4.582691E+01  4.599856E+01  5.522267E+01
            0.020202  0.034991  0.000000
  6.595562E-01  2.117308E+00  2.922726E+00  3.416265E+01  3.427574E+01  4.377195E+01  4.581580E+01  4.595294E+01  5.524690E+01
            0.017677  0.030617  0.000000
  5.779529E-01  1.857443E+00  2.559136E+00  3.415329E+01  3.424023E+01  4.379431E+01  4.580577E+01  4.591183E+01  5.526815E+01
            0.015152  0.026243  0.000000
  4.990679E-01  1.597942E+00  2.196592E+00  3.414515E+01  3.420929E+01  4.381560E+01  4.579696E+01  4.587543E+01  5.528648E+01
            0.012626  0.021869  0.000000
  4.230477E-01  1.339241E+00  1.835319E+00  3.413823E+01  3.418298E+01  4.383518E+01  4.578943E+01  4.584398E+01  5.530193E+01
            0.010101  0.017495  0.000000
  3.504237E-01  1.082162E+00  1.475847E+00  3.413255E+01  3.416137E+01  4.385244E+01  4.578321E+01  4.581777E+01  5.531452E+01
            0.007576  0.013122  0.000000
  2.825280E-01  8.284965E-01  1.119486E+00  3.412812E+01  3.414451E+01  4.386667E+01  4.577827E+01  4.579713E+01  5.532430E+01
            0.005051  0.008748  0.000000
  2.224867E-01  5.830328E-01  7.701164E-01  3.412494E+01  3.413244E+01  4.387725E+01  4.577432E+01  4.578259E+01  5.533127E+01
            0.002525  0.004374  0.000000
  1.773546E-01  3.631468E-01  4.440758E-01  3.412301E+01  3.412521E+01  4.388371E+01  4.577029E+01  4.577543E+01  5.533545E+01
            0.000000  0.000000  0.000000
  1.595734E-01  2.476061E-01  2.578145E-01  3.412225E+01  3.412291E+01  4.388580E+01  4.576803E+01  4.577394E+01  5.533684E+01


==> anc/fig08/ref.freq <==
 &plot nbnd=   9, nks=  57 /
            0.000000  0.000000  0.000000
    1.3266    1.3266    1.7240  277.0629  277.0629  354.7377
  372.0046  372.0046  446.1199
            0.000000  0.024056  0.000000
    6.8096   10.1089   14.1956  277.1784  277.4973  354.2660
  372.1480  372.5069  445.8958
            0.000000  0.048113  0.000000
    8.6729   20.0481   28.3884  277.5234  278.7792  353.8668
  372.5446  373.9169  445.0999
            0.000000  0.072169  0.000000
   10.8511   29.9064   42.8007  278.0880  280.8375  353.8431
  373.0695  376.1115  443.7080
            0.000000  0.096225  0.000000
   14.5243   39.5968   57.4336  278.8555  283.5634  354.1703
  373.4797  379.0608  441.6914
            0.000000  0.120281  0.000000
   19.9316   49.0371   72.0454  279.8015  286.8226  354.3057
  373.5335  382.6356  439.0341
            0.000000  0.144338  0.000000
   26.8286   58.1402   86.2696  280.8960  290.4718  353.8306
  373.1310  386.3307  435.7404
            0.000000  0.168394  0.000000
   34.9029   66.8157  100.1807  282.1058  294.3705  353.1494
  372.2927  389.5459  431.8367
            0.000000  0.192450  0.000000
   43.8852   74.9815  113.6607  283.3978  298.3932  352.2208
  371.0753  391.8500  427.3694
            0.000000  0.216506  0.000000
   53.5449   82.5860  125.9038  284.7421  302.4350  350.5316
  369.5437  393.1595  422.4043
            0.000000  0.240563  0.000000
   63.6847   89.6459  136.6426  286.1142  306.4127  348.3278
  367.7902  393.6580  417.0274
            0.000000  0.264619  0.000000
   74.1265   96.2516  145.9483  287.4955  310.2553  346.0226
  365.9348  393.5030  411.3478
            0.000000  0.288675  0.000000
   84.7075  102.5191  153.8821  288.8716  313.8901  343.9054
  364.0870  392.7853  405.5011
            0.000000  0.312731  0.000000
   95.2736  108.5175  160.3979  290.2279  317.2266  342.1519
  362.3052  391.5467  399.6452
            0.000000  0.336788  0.000000
  105.6787  114.2211  165.2942  291.5463  320.1506  340.8544
  360.5789  389.7782  393.9537
            0.000000  0.360844  0.000000
  115.7796  119.4946  168.1663  292.8054  322.5300  340.0332
  358.8270  387.3921  388.6090
            0.000000  0.384900  0.000000
  124.1139  125.4353  168.3283  293.9825  324.2308  339.6332
  356.9035  383.7974  384.2010
            0.000000  0.408956  0.000000
  127.8352  134.5042  164.8306  295.0568  325.1442  339.5201
  354.6433  379.6952  380.0012
            0.000000  0.433013  0.000000
  130.5428  142.8404  157.0586  296.0114  325.2298  339.4775
  352.0142  374.9016  376.4346
            0.000000  0.457069  0.000000
  132.4260  146.1566  150.2914  296.8333  324.5653  339.2127
  349.3155  369.6236  374.0565
            0.000000  0.481125  0.000000
  133.8744  135.1411  156.6986  297.5133  323.3656  338.4521
  347.0263  365.0322  372.4854
            0.000000  0.505181  0.000000
  126.4023  135.1045  161.9017  298.0454  321.9454  337.1871
  345.3795  361.4943  371.5550
            0.000000  0.529238  0.000000
  120.5133  136.0889  165.7493  298.4264  320.6406  335.7958
  344.3265  359.0312  371.0681
            0.000000  0.553294  0.000000
  117.1873  136.7263  168.1150  298.6551  319.7346  334.7693
  343.7482  357.5897  370.8520
            0.000000  0.577350  0.000000
  116.1116  136.9460  168.9136  298.7313  319.4115  334.4011
  343.5637  357.1161  370.7930
            0.020833  0.577350  0.000000
  116.6387  137.4453  169.0122  298.9585  319.3307  334.3432
  343.8928  357.3748  370.7999
            0.041667  0.577350  0.000000
  117.9852  138.6777  168.9767  299.6198  319.0785  334.1921
  344.7831  358.1607  370.7151
            0.062500  0.577350  0.000000
  121.8686  140.7452  169.1615  300.6894  318.6693  334.0160
  346.2411  359.6571  370.6021
            0.083333  0.577350  0.000000
  129.5112  143.4088  169.2572  302.1011  318.1018  333.8511
  348.1773  362.0492  370.3306
            0.104167  0.577350  0.000000
  141.8602  147.0043  169.6273  303.7844  317.4074  333.7115
  350.6866  365.4103  369.9665
            0.125000  0.577350  0.000000
  150.3105  156.8385  169.9675  305.6229  316.6192  333.4851
  353.7381  369.2742  369.4015
            0.145833  0.577350  0.000000
  154.0182  169.3915  170.6269  307.4668  315.8480  332.9589
  357.0582  368.7345  372.7911
            0.166667  0.577350  0.000000
  156.3593  171.2860  178.0379  309.0142  315.3245  331.9483
  360.0377  367.8877  375.2117
            0.187500  0.577350  0.000000
  157.9010  172.2598  183.5544  309.7575  315.5389  330.5372
  362.5530  366.9877  376.4826
            0.208333  0.577350  0.000000
  158.6805  173.1995  186.3038  309.4821  316.6632  328.8955
  364.5939  365.9750  376.8175
            0.229167  0.577350  0.000000
  158.5251  174.3771  186.7119  308.6615  318.2280  327.1575
  364.9962  366.2861  376.5247
            0.250000  0.577350  0.000000
  157.0891  175.4100  185.1481  307.6893  319.8151  325.4707
  364.0084  367.6182  375.8152
            0.270833  0.577350  0.000000
  155.2819  176.5303  182.7193  306.7710  321.2251  324.0260
  363.1787  368.6950  375.0004
            0.291667  0.577350  0.000000
  153.5265  177.3281  180.2055  306.0175  322.3240  322.9455
  362.4751  369.4552  374.2590
            0.312500  0.577350  0.000000
  152.5981  178.0103  178.4723  305.5215  322.3090  323.0238
  362.0652  369.9537  373.7803
            0.333333  0.577350  0.000000
  152.1932  177.7753  178.1574  305.3429  322.0889  323.2622
  361.8894  370.0988  373.5970
            0.312500  0.541266  0.000000
  153.3634  177.0706  180.3487  306.0897  322.3590  322.9233
  362.4584  369.4917  374.2742
            0.291667  0.505181  0.000000
  156.4857  173.4489  185.4468  308.0607  320.2036  325.3708
  363.9281  367.7946  376.1056
            0.270833  0.469097  0.000000
  158.6300  167.0561  187.2082  309.5201  318.7233  328.7379
  365.1574  365.9695  378.4483
            0.250000  0.433013  0.000000
  156.9822  158.0048  183.0646  307.8232  320.1979  331.9471
  362.0776  368.6413  380.6667
            0.229167  0.396928  0.000000
  146.5796  152.7848  173.9526  304.3612  322.4219  334.2418
  359.8186  372.4698  382.5531
            0.208333  0.360844  0.000000
  133.1071  145.4452  161.8711  300.6300  323.1164  335.4745
  358.9758  378.0741  384.2495
            0.187500  0.324760  0.000000
  117.9316  137.0980  150.6744  296.9943  321.6694  336.6083
  359.7456  385.6358  386.3035
            0.166667  0.288675  0.000000
  101.4473  126.2675  144.0324  293.5308  318.3059  338.4705
  361.7930  388.6691  394.7693
            0.145833  0.252591  0.000000
   84.1347  113.2102  138.9616  290.2802  313.4783  341.4565
  364.6177  390.8500  404.7561
            0.125000  0.216506  0.000000
   66.5953   99.0919  130.9106  287.2790  307.5761  345.5190
  367.6641  392.2856  414.7772
            0.104167  0.180422  0.000000
   49.5790   83.9608  117.3675  284.5441  300.9552  349.9966
  370.3782  392.1216  424.0830
            0.083333  0.144338  0.000000
   34.0148   67.8447   97.5568  282.1013  294.0658  352.7934
  372.3736  389.1674  432.0941
            0.062500  0.108253  0.000000
   21.0877   51.4033   74.3818  280.0230  287.5131  354.1796
  373.4300  383.4000  438.4195
            0.041667  0.072169  0.000000
   12.3205   34.5695   49.4556  278.4213  282.0286  353.9369
  373.2718  377.3976  442.8479
            0.020833  0.036084  0.000000
    8.2171   17.4049   24.5534  277.4087  278.3560  353.8840
  372.4176  373.4545  445.3703
            0.000000  0.000000  0.000000
    1.3266    1.3266    1.7240  277.0629  277.0629  354.7377
  372.0046  372.0046  446.1199


==> anc/fig09/fig09.py <==
#!/usr/bin/env python3

import elphmod
import numpy as np
import storylines

comm = elphmod.MPI.comm

Margin = 0.96
margin = 0.12

labels = ['abc', 'def']

nk = 96
kT = 300.0 * elphmod.misc.kB

q = np.array([[0.0, np.pi], [2 * np.pi / 3, 2 * np.pi / 3]])
Q = 'MK'

cmap = storylines.colormap(
    (0.00, storylines.Color(94, 60, 153)),
    (0.25, storylines.Color(153, 142, 195)),
    (0.75, storylines.Color(241, 163, 64)),
    (1.00, storylines.Color(230, 97, 1)),
    (None, storylines.Color(255, 255, 255)),
    )

BZ = dict(points=500, outside=np.nan)

#el = elphmod.el.Model('MoS2')
#mu = elphmod.el.read_Fermi_level('scf.out')
#ph = elphmod.ph.Model('dyn', apply_asr_simple=True)
#elph = elphmod.elph.Model('MoS2.epmatwp', 'MoS2.wigner', el, ph)
#
#e, U = elphmod.dispersion.dispersion_full_nosym(el.H, nk, vectors=True)
#e -= mu
#
#d02 = np.zeros((nk, nk, el.size))
#
#for a in 0, 3, 4:
#    d02 += abs(U[:, :, a, :]) ** 2
#
#for k1 in range(nk):
#    for k2 in range(nk):
#        order = np.argsort(d02[k1, k2, 1:] < 0.5) + 1
#
#        e[k1, k2, 1:] = e[k1, k2, order]
#
#        for a in range(el.size):
#            U[k1, k2, a, 1:] = U[k1, k2, a, order]
#
#e = e[..., 1:2].copy()
#U = U[..., 1:2].copy()
#
#w2, u = elphmod.dispersion.dispersion(ph.D, q, vectors=True)
#u = u[range(2), :, [1, 2], np.newaxis]
#
#g = abs(elph.sample(q, U=U, u=u))
#g *= elphmod.misc.Ry ** 1.5
#
#if comm.rank == 0:
#    with open('mesh.dat', 'w') as data:
#        for k1 in range(nk):
#            for k2 in range(nk):
#                data.write('%2d %2d %6.3f %6.4f %6.4f\n'
#                    % (k1, k2, e[k1, k2, 0],
#                    g[0, 0, k1, k2, 0, 0],
#                    g[1, 0, k1, k2, 0, 0]))

e = np.empty((nk, nk, 1))
g = np.empty((len(q), 1, nk, nk, 1, 1))

if comm.rank == 0:
    with open('mesh.dat') as data:
        for k1 in range(nk):
            for k2 in range(nk):
                (K1, K2, e[k1, k2, 0],
                g[0, 0, k1, k2, 0, 0],
                g[1, 0, k1, k2, 0, 0]) = tuple(map(float, next(data).split()))

comm.Bcast(e)
comm.Bcast(g)

g2 = g ** 2

Pi = elphmod.diagrams.phonon_self_energy(q, e[..., :1], g2=g2[:, :1], kT=kT,
    occupations=elphmod.occupations.fermi_dirac, fluctuations=True)[1]

X0 = elphmod.diagrams.phonon_self_energy(q, e[..., :1], kT=kT,
    occupations=elphmod.occupations.fermi_dirac, fluctuations=True)[1]

Pi /= Pi.min()
X0 /= X0.min()
g2 /= g2.max()

a = elphmod.bravais.translations()
b = elphmod.bravais.reciprocals(*a)

for iq in range(len(q)):
    FS_kk = [np.dot(c, b) for c in elphmod.dos.isoline(e[:, :, 0])(0)]
    FS_kq = [np.dot(c, b) for c in elphmod.dos.isoline(np.roll(np.roll(e,
        shift=-int(round(q[iq, 0] * nk / (2 * np.pi))), axis=0),
        shift=-int(round(q[iq, 1] * nk / (2 * np.pi))), axis=1)[:, :, 0])(0)]

    kxmax, kymax, kx, ky = elphmod.plot.toBZ(return_only_k=True, **BZ)

    Pi_BZ = elphmod.plot.toBZ(Pi[iq, 0, :, :, 0, 0], **BZ)
    X0_BZ = elphmod.plot.toBZ(X0[iq, 0, :, :, 0, 0], **BZ)
    g2_BZ = elphmod.plot.toBZ(g2[iq, 0, :, :, 0, 0], **BZ)

    if comm.rank == 0:
        for i, (data, title) in enumerate([
                (Pi_BZ, r'$-\varPi^{\text{00}}$'),
                (X0_BZ, r'$-\chi^{\text b}$'),
                (g2_BZ, r'$g^2$')]):

            plot = storylines.Plot(
                style='APS',
                height=0,
                margin=margin,
                xyaxes=False,
                background='fig09%s.png' % labels[iq][i],
                )

            plot.width = (Margin / 2 + 5 * margin - plot.single) / 3

            plot.line(*zip(*elphmod.bravais.BZ()), thick=True)

            image = storylines.colorize(np.round(255 * data), cmap,
                minimum=0, maximum=255)

            storylines.save(plot.background, image)

            for contour in FS_kk:
                plot.line(*list(zip(*contour)))

            for contour in FS_kq:
                plot.line(*list(zip(*contour)),
                    color='white', densely_dotted=True)

            if i == 0:
                plot.left = Margin / 2
                plot.node(-kxmax, 0, r'$\mathbf q = \mathrm %s$' % Q[iq],
                    above=True, rotate=90)

            if iq == 0:
                plot.top = Margin / 2
                plot.title = title
            else:
                plot.bottom = Margin / 2

                if i == 0:
                    plot.node(kxmax, -kymax, '0', left=True,
                        yshift='-0.35cm', inner_sep=0, outer_sep=0)

                elif i == 1:
                    colorbar = storylines.colorize([[n / (BZ['points'] - 1.0)
                        for n in range(BZ['points'])]], cmap)

                    storylines.save('fig09.bar.png', colorbar)

                    plot.node(0, -kymax, r'\includegraphics'
                        '[width=<dx=%g>cm, height=2mm]{fig09.bar.png}'
                            % (2 * kxmax), yshift='-0.35cm')

                elif i == 2:
                    plot.node(-kxmax, -kymax, 'max', right=True,
                        yshift='-0.35cm', inner_sep=0, outer_sep=0)

            plot.node(-kxmax, kymax, '(%s)' % labels[iq][i], below_right=True,
                inner_sep=0, outer_sep=0)

            plot.save(plot.background.replace('.png', '.pdf'))

if comm.rank == 0:
    storylines.combine('fig09.pdf',
        ['fig09%s' % a for abc in labels for a in abc], columns=3)


==> anc/fig09/mesh.dat <==
 0  0  1.176 0.0000 0.0017
 0  1  1.171 0.0000 0.0020
 0  2  1.155 0.0000 0.0026
 0  3  1.129 0.0000 0.0034
 0  4  1.093 0.0000 0.0043
 0  5  1.049 0.0000 0.0052
 0  6  0.997 0.0000 0.0062
 0  7  0.940 0.0000 0.0071
 0  8  0.878 0.0000 0.0081
 0  9  0.813 0.0000 0.0091
 0 10  0.748 0.0000 0.0101
 0 11  0.684 0.0000 0.0111
 0 12  0.622 0.0000 0.0120
 0 13  0.563 0.0000 0.0129
 0 14  0.510 0.0000 0.0138
 0 15  0.462 0.0000 0.0146
 0 16  0.420 0.0000 0.0154
 0 17  0.383 0.0000 0.0162
 0 18  0.353 0.0265 0.0170
 0 19  0.329 0.0270 0.0177
 0 20  0.311 0.0274 0.0183
 0 21  0.298 0.0277 0.0186
 0 22  0.291 0.0279 0.0188
 0 23  0.289 0.0280 0.0188
 0 24  0.293 0.0281 0.0186
 0 25  0.301 0.0280 0.0183
 0 26  0.315 0.0279 0.0180
 0 27  0.333 0.0277 0.0176
 0 28  0.356 0.0274 0.0171
 0 29  0.384 0.0270 0.0168
 0 30  0.414 0.0265 0.0165
 0 31  0.424 0.0000 0.0056
 0 32  0.416 0.0000 0.0015
 0 33  0.410 0.0000 0.0052
 0 34  0.407 0.0000 0.0085
 0 35  0.406 0.0000 0.0094
 0 36  0.408 0.0000 0.0095
 0 37  0.411 0.0000 0.0092
 0 38  0.417 0.0000 0.0088
 0 39  0.423 0.0000 0.0082
 0 40  0.430 0.0000 0.0075
 0 41  0.437 0.0000 0.0067
 0 42  0.444 0.0000 0.0059
 0 43  0.450 0.0000 0.0051
 0 44  0.456 0.0000 0.0042
 0 45  0.460 0.0000 0.0033
 0 46  0.463 0.0000 0.0025
 0 47  0.465 0.0000 0.0018
 0 48  0.466 0.0000 0.0016
 0 49  0.465 0.0000 0.0018
 0 50  0.463 0.0000 0.0025
 0 51  0.460 0.0000 0.0033
 0 52  0.456 0.0000 0.0042
 0 53  0.450 0.0000 0.0051
 0 54  0.444 0.0000 0.0059
 0 55  0.437 0.0000 0.0067
 0 56  0.430 0.0000 0.0075
 0 57  0.423 0.0000 0.0082
 0 58  0.417 0.0000 0.0088
 0 59  0.411 0.0000 0.0092
 0 60  0.408 0.0000 0.0095
 0 61  0.406 0.0000 0.0094
 0 62  0.407 0.0000 0.0085
 0 63  0.410 0.0000 0.0052
 0 64  0.416 0.0000 0.0015
 0 65  0.424 0.0000 0.0056
 0 66  0.414 0.0265 0.0165
 0 67  0.384 0.0270 0.0168
 0 68  0.356 0.0274 0.0171
 0 69  0.333 0.0277 0.0176
 0 70  0.315 0.0279 0.0180
 0 71  0.301 0.0280 0.0183
 0 72  0.293 0.0281 0.0186
 0 73  0.289 0.0280 0.0188
 0 74  0.291 0.0279 0.0188
 0 75  0.298 0.0277 0.0186
 0 76  0.311 0.0274 0.0183
 0 77  0.329 0.0270 0.0177
 0 78  0.353 0.0265 0.0170
 0 79  0.383 0.0000 0.0162
 0 80  0.420 0.0000 0.0154
 0 81  0.462 0.0000 0.0146
 0 82  0.510 0.0000 0.0138
 0 83  0.563 0.0000 0.0129
 0 84  0.622 0.0000 0.0120
 0 85  0.684 0.0000 0.0111
 0 86  0.748 0.0000 0.0101
 0 87  0.813 0.0000 0.0091
 0 88  0.878 0.0000 0.0081
 0 89  0.940 0.0000 0.0071
 0 90  0.997 0.0000 0.0062
 0 91  1.049 0.0000 0.0052
 0 92  1.093 0.0000 0.0043
 0 93  1.129 0.0000 0.0034
 0 94  1.155 0.0000 0.0026
 0 95  1.171 0.0000 0.0020
 1  0  1.170 0.0110 0.0024
 1  1  1.160 0.0074 0.0007
 1  2  1.139 0.0052 0.0013
 1  3  1.109 0.0042 0.0026
 1  4  1.069 0.0037 0.0037
 1  5  1.021 0.0034 0.0048
 1  6  0.967 0.0032 0.0059
 1  7  0.907 0.0030 0.0070
 1  8  0.844 0.0028 0.0080
 1  9  0.779 0.0025 0.0090
 1 10  0.714 0.0023 0.0099
 1 11  0.651 0.0021 0.0108
 1 12  0.591 0.0020 0.0117
 1 13  0.535 0.0021 0.0124
 1 14  0.484 0.0027 0.0132
 1 15  0.439 0.0045 0.0139
 1 16  0.399 0.0085 0.0146
 1 17  0.366 0.0164 0.0153
 1 18  0.339 0.0228 0.0160
 1 19  0.318 0.0253 0.0166
 1 20  0.302 0.0263 0.0171
 1 21  0.292 0.0269 0.0174
 1 22  0.287 0.0272 0.0175
 1 23  0.288 0.0274 0.0174
 1 24  0.294 0.0274 0.0171
 1 25  0.305 0.0272 0.0167
 1 26  0.320 0.0269 0.0162
 1 27  0.339 0.0263 0.0155
 1 28  0.362 0.0253 0.0145
 1 29  0.386 0.0228 0.0126
 1 30  0.403 0.0164 0.0087
 1 31  0.408 0.0085 0.0053
 1 32  0.406 0.0045 0.0059
 1 33  0.404 0.0027 0.0078
 1 34  0.404 0.0021 0.0088
 1 35  0.405 0.0020 0.0091
 1 36  0.408 0.0021 0.0090
 1 37  0.413 0.0023 0.0086
 1 38  0.419 0.0025 0.0081
 1 39  0.426 0.0028 0.0075
 1 40  0.433 0.0030 0.0068
 1 41  0.440 0.0032 0.0061
 1 42  0.447 0.0034 0.0053
 1 43  0.453 0.0037 0.0045
 1 44  0.458 0.0042 0.0037
 1 45  0.462 0.0052 0.0030
 1 46  0.464 0.0074 0.0023
 1 47  0.465 0.0110 0.0019
 1 48  0.465 0.0110 0.0019
 1 49  0.464 0.0074 0.0023
 1 50  0.462 0.0052 0.0030
 1 51  0.458 0.0042 0.0037
 1 52  0.453 0.0037 0.0045
 1 53  0.447 0.0034 0.0053
 1 54  0.440 0.0032 0.0061
 1 55  0.433 0.0030 0.0068
 1 56  0.426 0.0028 0.0075
 1 57  0.419 0.0025 0.0081
 1 58  0.413 0.0023 0.0086
 1 59  0.408 0.0021 0.0090
 1 60  0.405 0.0020 0.0091
 1 61  0.404 0.0021 0.0088
 1 62  0.404 0.0027 0.0078
 1 63  0.406 0.0045 0.0059
 1 64  0.408 0.0085 0.0053
 1 65  0.403 0.0164 0.0087
 1 66  0.386 0.0228 0.0126
 1 67  0.362 0.0253 0.0145
 1 68  0.339 0.0263 0.0155
 1 69  0.320 0.0269 0.0162
 1 70  0.305 0.0272 0.0167
 1 71  0.294 0.0274 0.0171
 1 72  0.288 0.0274 0.0174
 1 73  0.287 0.0272 0.0175
 1 74  0.292 0.0269 0.0174
 1 75  0.302 0.0263 0.0171
 1 76  0.318 0.0253 0.0166
 1 77  0.339 0.0228 0.0160
 1 78  0.366 0.0164 0.0153
 1 79  0.399 0.0085 0.0146
 1 80  0.439 0.0045 0.0139
 1 81  0.484 0.0027 0.0132
 1 82  0.535 0.0021 0.0124
 1 83  0.591 0.0020 0.0117
 1 84  0.651 0.0021 0.0108
 1 85  0.714 0.0023 0.0099
 1 86  0.779 0.0025 0.0090
 1 87  0.844 0.0028 0.0080
 1 88  0.907 0.0030 0.0070
 1 89  0.967 0.0032 0.0059
 1 90  1.021 0.0034 0.0048
 1 91  1.069 0.0037 0.0037
 1 92  1.109 0.0042 0.0026
 1 93  1.139 0.0052 0.0013
 1 94  1.160 0.0074 0.0007
 1 95  1.170 0.0110 0.0024
 2  0  1.154 0.0116 0.0026
 2  1  1.139 0.0098 0.0013
 2  2  1.114 0.0083 0.0011
 2  3  1.079 0.0074 0.0022
 2  4  1.036 0.0068 0.0035
 2  5  0.986 0.0064 0.0046
 2  6  0.929 0.0060 0.0057
 2  7  0.869 0.0056 0.0068
 2  8  0.805 0.0052 0.0078
 2  9  0.741 0.0048 0.0087
 2 10  0.678 0.0043 0.0096
 2 11  0.616 0.0039 0.0104
 2 12  0.558 0.0037 0.0112
 2 13  0.505 0.0041 0.0119
 2 14  0.457 0.0055 0.0125
 2 15  0.415 0.0082 0.0131
 2 16  0.378 0.0123 0.0138
 2 17  0.348 0.0168 0.0144
 2 18  0.323 0.0204 0.0150
 2 19  0.304 0.0226 0.0155
 2 20  0.291 0.0240 0.0158
 2 21  0.284 0.0248 0.0160
 2 22  0.281 0.0253 0.0160
 2 23  0.284 0.0254 0.0158
 2 24  0.291 0.0253 0.0154
 2 25  0.302 0.0248 0.0149
 2 26  0.317 0.0240 0.0141
 2 27  0.335 0.0226 0.0132
 2 28  0.353 0.0204 0.0119
 2 29  0.370 0.0168 0.0102
 2 30  0.381 0.0123 0.0086
 2 31  0.388 0.0082 0.0078
 2 32  0.391 0.0055 0.0082
 2 33  0.394 0.0041 0.0087
 2 34  0.398 0.0037 0.0089
 2 35  0.402 0.0039 0.0088
 2 36  0.407 0.0043 0.0085
 2 37  0.414 0.0048 0.0081
 2 38  0.421 0.0052 0.0076
 2 39  0.428 0.0056 0.0070
 2 40  0.436 0.0060 0.0063
 2 41  0.443 0.0064 0.0056
 2 42  0.449 0.0068 0.0049
 2 43  0.455 0.0074 0.0041
 2 44  0.459 0.0083 0.0034
 2 45  0.462 0.0098 0.0028
 2 46  0.464 0.0116 0.0023
 2 47  0.465 0.0125 0.0021
 2 48  0.464 0.0116 0.0023
 2 49  0.462 0.0098 0.0028
 2 50  0.459 0.0083 0.0034
 2 51  0.455 0.0074 0.0041
 2 52  0.449 0.0068 0.0049
 2 53  0.443 0.0064 0.0056
 2 54  0.436 0.0060 0.0063
 2 55  0.428 0.0056 0.0070
 2 56  0.421 0.0052 0.0076
 2 57  0.414 0.0048 0.0081
 2 58  0.407 0.0043 0.0085
 2 59  0.402 0.0039 0.0088
 2 60  0.398 0.0037 0.0089
 2 61  0.394 0.0041 0.0087
 2 62  0.391 0.0055 0.0082
 2 63  0.388 0.0082 0.0078
 2 64  0.381 0.0123 0.0086
 2 65  0.370 0.0168 0.0102
 2 66  0.353 0.0204 0.0119
 2 67  0.335 0.0226 0.0132
 2 68  0.317 0.0240 0.0141
 2 69  0.302 0.0248 0.0149
 2 70  0.291 0.0253 0.0154
 2 71  0.284 0.0254 0.0158
 2 72  0.281 0.0253 0.0160
 2 73  0.284 0.0248 0.0160
 2 74  0.291 0.0240 0.0158
 2 75  0.304 0.0226 0.0155
 2 76  0.323 0.0204 0.0150
 2 77  0.348 0.0168 0.0144
 2 78  0.378 0.0123 0.0138
 2 79  0.415 0.0082 0.0131
 2 80  0.457 0.0055 0.0125
 2 81  0.505 0.0041 0.0119
 2 82  0.558 0.0037 0.0112
 2 83  0.616 0.0039 0.0104
 2 84  0.678 0.0043 0.0096
 2 85  0.741 0.0048 0.0087
 2 86  0.805 0.0052 0.0078
 2 87  0.869 0.0056 0.0068
 2 88  0.929 0.0060 0.0057
 2 89  0.986 0.0064 0.0046
 2 90  1.036 0.0068 0.0035
 2 91  1.079 0.0074 0.0022
 2 92  1.114 0.0083 0.0011
 2 93  1.139 0.0098 0.0013
 2 94  1.154 0.0116 0.0026
 2 95  1.159 0.0125 0.0033
 3  0  1.128 0.0117 0.0033
 3  1  1.109 0.0110 0.0025
 3  2  1.079 0.0103 0.0022
 3  3  1.042 0.0098 0.0027
 3  4  0.996 0.0094 0.0036
 3  5  0.944 0.0090 0.0046
 3  6  0.887 0.0085 0.0057
 3  7  0.826 0.0080 0.0067
 3  8  0.764 0.0074 0.0076
 3  9  0.701 0.0067 0.0085
 3 10  0.639 0.0059 0.0093
 3 11  0.580 0.0053 0.0100
 3 12  0.525 0.0050 0.0106
 3 13  0.474 0.0055 0.0112
 3 14  0.429 0.0071 0.0118
 3 15  0.389 0.0096 0.0123
 3 16  0.355 0.0126 0.0128
 3 17  0.328 0.0155 0.0134
 3 18  0.306 0.0180 0.0138
 3 19  0.289 0.0199 0.0142
 3 20  0.278 0.0212 0.0144
 3 21  0.273 0.0221 0.0145
 3 22  0.272 0.0225 0.0144
 3 23  0.275 0.0225 0.0141
 3 24  0.283 0.0221 0.0136
 3 25  0.293 0.0212 0.0130
 3 26  0.307 0.0199 0.0122
 3 27  0.321 0.0180 0.0113
 3 28  0.336 0.0155 0.0103
 3 29  0.349 0.0126 0.0094
 3 30  0.360 0.0096 0.0089
 3 31  0.369 0.0071 0.0087
 3 32  0.377 0.0055 0.0088
 3 33  0.384 0.0050 0.0089
 3 34  0.392 0.0053 0.0088
 3 35  0.399 0.0059 0.0085
 3 36  0.407 0.0067 0.0081
 3 37  0.414 0.0074 0.0077
 3 38  0.422 0.0080 0.0071
 3 39  0.430 0.0085 0.0065
 3 40  0.438 0.0090 0.0059
 3 41  0.445 0.0094 0.0052
 3 42  0.451 0.0098 0.0045
 3 43  0.456 0.0103 0.0038
 3 44  0.460 0.0110 0.0032
 3 45  0.463 0.0117 0.0027
 3 46  0.465 0.0122 0.0024
 3 47  0.465 0.0122 0.0024
 3 48  0.463 0.0117 0.0027
 3 49  0.460 0.0110 0.0032
 3 50  0.456 0.0103 0.0038
 3 51  0.451 0.0098 0.0045
 3 52  0.445 0.0094 0.0052
 3 53  0.438 0.0090 0.0059
 3 54  0.430 0.0085 0.0065
 3 55  0.422 0.0080 0.0071
 3 56  0.414 0.0074 0.0077
 3 57  0.407 0.0067 0.0081
 3 58  0.399 0.0059 0.0085
 3 59  0.392 0.0053 0.0088
 3 60  0.384 0.0050 0.0089
 3 61  0.377 0.0055 0.0088
 3 62  0.369 0.0071 0.0087
 3 63  0.360 0.0096 0.0089
 3 64  0.349 0.0126 0.0094
 3 65  0.336 0.0155 0.0103
 3 66  0.321 0.0180 0.0113
 3 67  0.307 0.0199 0.0122
 3 68  0.293 0.0212 0.0130
 3 69  0.283 0.0221 0.0136
 3 70  0.275 0.0225 0.0141
 3 71  0.272 0.0225 0.0144
 3 72  0.273 0.0221 0.0145
 3 73  0.278 0.0212 0.0144
 3 74  0.289 0.0199 0.0142
 3 75  0.306 0.0180 0.0138
 3 76  0.328 0.0155 0.0134
 3 77  0.355 0.0126 0.0128
 3 78  0.389 0.0096 0.0123
 3 79  0.429 0.0071 0.0118
 3 80  0.474 0.0055 0.0112
 3 81  0.525 0.0050 0.0106
 3 82  0.580 0.0053 0.0100
 3 83  0.639 0.0059 0.0093
 3 84  0.701 0.0067 0.0085
 3 85  0.764 0.0074 0.0076
 3 86  0.826 0.0080 0.0067
 3 87  0.887 0.0085 0.0057
 3 88  0.944 0.0090 0.0046
 3 89  0.996 0.0094 0.0036
 3 90  1.042 0.0098 0.0027
 3 91  1.079 0.0103 0.0022
 3 92  1.109 0.0110 0.0025
 3 93  1.128 0.0117 0.0033
 3 94  1.138 0.0122 0.0040
 3 95  1.138 0.0122 0.0040
 4  0  1.093 0.0118 0.0042
 4  1  1.069 0.0118 0.0036
 4  2  1.036 0.0118 0.0034
 4  3  0.996 0.0117 0.0036
 4  4  0.949 0.0115 0.0042
 4  5  0.896 0.0111 0.0049
 4  6  0.839 0.0106 0.0058
 4  7  0.780 0.0100 0.0066
 4  8  0.719 0.0091 0.0074
 4  9  0.658 0.0081 0.0082
 4 10  0.599 0.0070 0.0088
 4 11  0.542 0.0061 0.0094
 4 12  0.490 0.0057 0.0100
 4 13  0.442 0.0061 0.0105
 4 14  0.399 0.0075 0.0109
 4 15  0.363 0.0094 0.0114
 4 16  0.331 0.0116 0.0118
 4 17  0.306 0.0137 0.0123
 4 18  0.287 0.0156 0.0126
 4 19  0.272 0.0171 0.0129
 4 20  0.263 0.0182 0.0130
 4 21  0.259 0.0189 0.0129
 4 22  0.259 0.0191 0.0127
 4 23  0.262 0.0189 0.0124
 4 24  0.269 0.0182 0.0119
 4 25  0.279 0.0171 0.0113
 4 26  0.290 0.0156 0.0107
 4 27  0.303 0.0137 0.0101
 4 28  0.316 0.0116 0.0095
 4 29  0.329 0.0094 0.0091
 4 30  0.341 0.0075 0.0090
 4 31  0.354 0.0061 0.0089
 4 32  0.365 0.0057 0.0089
 4 33  0.376 0.0061 0.0088
 4 34  0.387 0.0070 0.0085
 4 35  0.397 0.0081 0.0082
 4 36  0.407 0.0091 0.0077
 4 37  0.416 0.0100 0.0072
 4 38  0.425 0.0106 0.0067
 4 39  0.434 0.0111 0.0061
 4 40  0.441 0.0115 0.0055
 4 41  0.448 0.0117 0.0048
 4 42  0.454 0.0118 0.0042
 4 43  0.459 0.0118 0.0037
 4 44  0.463 0.0118 0.0032
 4 45  0.465 0.0118 0.0028
 4 46  0.465 0.0118 0.0027
 4 47  0.465 0.0118 0.0028
 4 48  0.463 0.0118 0.0032
 4 49  0.459 0.0118 0.0037
 4 50  0.454 0.0118 0.0042
 4 51  0.448 0.0117 0.0048
 4 52  0.441 0.0115 0.0055
 4 53  0.434 0.0111 0.0061
 4 54  0.425 0.0106 0.0067
 4 55  0.416 0.0100 0.0072
 4 56  0.407 0.0091 0.0077
 4 57  0.397 0.0081 0.0082
 4 58  0.387 0.0070 0.0085
 4 59  0.376 0.0061 0.0088
 4 60  0.365 0.0057 0.0089
 4 61  0.354 0.0061 0.0089
 4 62  0.341 0.0075 0.0090
 4 63  0.329 0.0094 0.0091
 4 64  0.316 0.0116 0.0095
 4 65  0.303 0.0137 0.0101
 4 66  0.290 0.0156 0.0107
 4 67  0.279 0.0171 0.0113
 4 68  0.269 0.0182 0.0119
 4 69  0.262 0.0189 0.0124
 4 70  0.259 0.0191 0.0127
 4 71  0.259 0.0189 0.0129
 4 72  0.263 0.0182 0.0130
 4 73  0.272 0.0171 0.0129
 4 74  0.287 0.0156 0.0126
 4 75  0.306 0.0137 0.0123
 4 76  0.331 0.0116 0.0118
 4 77  0.363 0.0094 0.0114
 4 78  0.399 0.0075 0.0109
 4 79  0.442 0.0061 0.0105
 4 80  0.490 0.0057 0.0100
 4 81  0.542 0.0061 0.0094
 4 82  0.599 0.0070 0.0088
 4 83  0.658 0.0081 0.0082
 4 84  0.719 0.0091 0.0074
 4 85  0.780 0.0100 0.0066
 4 86  0.839 0.0106 0.0058
 4 87  0.896 0.0111 0.0049
 4 88  0.949 0.0115 0.0042
 4 89  0.996 0.0117 0.0036
 4 90  1.036 0.0118 0.0034
 4 91  1.069 0.0118 0.0036
 4 92  1.093 0.0118 0.0042
 4 93  1.107 0.0118 0.0047
 4 94  1.112 0.0118 0.0049
 4 95  1.107 0.0118 0.0047
 5  0  1.049 0.0119 0.0051
 5  1  1.021 0.0124 0.0048
 5  2  0.986 0.0129 0.0046
 5  3  0.944 0.0132 0.0047
 5  4  0.896 0.0132 0.0050
 5  5  0.844 0.0129 0.0055
 5  6  0.788 0.0123 0.0060
 5  7  0.730 0.0115 0.0067
 5  8  0.672 0.0103 0.0073
 5  9  0.613 0.0090 0.0079
 5 10  0.557 0.0076 0.0084
 5 11  0.503 0.0064 0.0089
 5 12  0.454 0.0057 0.0093
 5 13  0.409 0.0059 0.0097
 5 14  0.369 0.0069 0.0101
 5 15  0.335 0.0084 0.0104
 5 16  0.307 0.0100 0.0108
 5 17  0.284 0.0116 0.0111
 5 18  0.266 0.0130 0.0113
 5 19  0.254 0.0142 0.0115
 5 20  0.246 0.0150 0.0115
 5 21  0.242 0.0154 0.0113
 5 22  0.242 0.0154 0.0111
 5 23  0.246 0.0150 0.0108
 5 24  0.252 0.0142 0.0104
 5 25  0.260 0.0130 0.0099
 5 26  0.270 0.0116 0.0096
 5 27  0.282 0.0100 0.0092
 5 28  0.296 0.0084 0.0090
 5 29  0.310 0.0069 0.0089
 5 30  0.325 0.0059 0.0088
 5 31  0.341 0.0057 0.0088
 5 32  0.356 0.0064 0.0087
 5 33  0.371 0.0076 0.0085
 5 34  0.385 0.0090 0.0082
 5 35  0.398 0.0103 0.0078
 5 36  0.410 0.0115 0.0074
 5 37  0.420 0.0123 0.0069
 5 38  0.430 0.0129 0.0063
 5 39  0.438 0.0132 0.0058
 5 40  0.446 0.0132 0.0052
 5 41  0.453 0.0129 0.0046
 5 42  0.458 0.0124 0.0041
 5 43  0.463 0.0119 0.0037
 5 44  0.466 0.0113 0.0033
 5 45  0.467 0.0110 0.0031
 5 46  0.467 0.0110 0.0031
 5 47  0.466 0.0113 0.0033
 5 48  0.463 0.0119 0.0037
 5 49  0.458 0.0124 0.0041
 5 50  0.453 0.0129 0.0046
 5 51  0.446 0.0132 0.0052
 5 52  0.438 0.0132 0.0058
 5 53  0.430 0.0129 0.0063
 5 54  0.420 0.0123 0.0069
 5 55  0.410 0.0115 0.0074
 5 56  0.398 0.0103 0.0078
 5 57  0.385 0.0090 0.0082
 5 58  0.371 0.0076 0.0085
 5 59  0.356 0.0064 0.0087
 5 60  0.341 0.0057 0.0088
 5 61  0.325 0.0059 0.0088
 5 62  0.310 0.0069 0.0089
 5 63  0.296 0.0084 0.0090
 5 64  0.282 0.0100 0.0092
 5 65  0.270 0.0116 0.0096
 5 66  0.260 0.0130 0.0099
 5 67  0.252 0.0142 0.0104
 5 68  0.246 0.0150 0.0108
 5 69  0.242 0.0154 0.0111
 5 70  0.242 0.0154 0.0113
 5 71  0.246 0.0150 0.0115
 5 72  0.254 0.0142 0.0115
 5 73  0.266 0.0130 0.0113
 5 74  0.284 0.0116 0.0111
 5 75  0.307 0.0100 0.0108
 5 76  0.335 0.0084 0.0104
 5 77  0.369 0.0069 0.0101
 5 78  0.409 0.0059 0.0097
 5 79  0.454 0.0057 0.0093
 5 80  0.503 0.0064 0.0089
 5 81  0.557 0.0076 0.0084
 5 82  0.613 0.0090 0.0079
 5 83  0.672 0.0103 0.0073
 5 84  0.730 0.0115 0.0067
 5 85  0.788 0.0123 0.0060
 5 86  0.844 0.0129 0.0055
 5 87  0.896 0.0132 0.0050
 5 88  0.944 0.0132 0.0047
 5 89  0.986 0.0129 0.0046
 5 90  1.021 0.0124 0.0048
 5 91  1.049 0.0119 0.0051
 5 92  1.068 0.0113 0.0055
 5 93  1.078 0.0110 0.0058
 5 94  1.078 0.0110 0.0058
 5 95  1.068 0.0113 0.0055
 6  0  0.997 0.0120 0.0061
 6  1  0.967 0.0130 0.0059
 6  2  0.929 0.0138 0.0058
 6  3  0.886 0.0143 0.0057
 6  4  0.839 0.0145 0.0058
 6  5  0.788 0.0143 0.0061
 6  6  0.734 0.0136 0.0064
 6  7  0.679 0.0125 0.0068
 6  8  0.623 0.0111 0.0072
 6  9  0.568 0.0094 0.0076
 6 10  0.514 0.0077 0.0079
 6 11  0.464 0.0062 0.0083
 6 12  0.417 0.0052 0.0086
 6 13  0.375 0.0051 0.0089
 6 14  0.338 0.0058 0.0091
 6 15  0.307 0.0069 0.0094
 6 16  0.281 0.0082 0.0096
 6 17  0.260 0.0094 0.0098
 6 18  0.244 0.0105 0.0100
 6 19  0.233 0.0113 0.0100
 6 20  0.226 0.0119 0.0100
 6 21  0.223 0.0120 0.0098
 6 22  0.223 0.0119 0.0096
 6 23  0.226 0.0113 0.0094
 6 24  0.231 0.0105 0.0091
 6 25  0.239 0.0094 0.0089
 6 26  0.250 0.0082 0.0088
 6 27  0.263 0.0069 0.0086
 6 28  0.278 0.0058 0.0086
 6 29  0.295 0.0051 0.0086
 6 30  0.313 0.0052 0.0085
 6 31  0.333 0.0062 0.0085
 6 32  0.352 0.0077 0.0084
 6 33  0.370 0.0094 0.0081
 6 34  0.387 0.0111 0.0078
 6 35  0.402 0.0125 0.0074
 6 36  0.415 0.0136 0.0070
 6 37  0.426 0.0143 0.0065
 6 38  0.436 0.0145 0.0060
 6 39  0.445 0.0143 0.0055
 6 40  0.452 0.0138 0.0050
 6 41  0.459 0.0130 0.0046
 6 42  0.464 0.0120 0.0042
 6 43  0.468 0.0110 0.0038
 6 44  0.470 0.0102 0.0036
 6 45  0.471 0.0098 0.0036
 6 46  0.470 0.0102 0.0036
 6 47  0.468 0.0110 0.0038
 6 48  0.464 0.0120 0.0042
 6 49  0.459 0.0130 0.0046
 6 50  0.452 0.0138 0.0050
 6 51  0.445 0.0143 0.0055
 6 52  0.436 0.0145 0.0060
 6 53  0.426 0.0143 0.0065
 6 54  0.415 0.0136 0.0070
 6 55  0.402 0.0125 0.0074
 6 56  0.387 0.0111 0.0078
 6 57  0.370 0.0094 0.0081
 6 58  0.352 0.0077 0.0084
 6 59  0.333 0.0062 0.0085
 6 60  0.313 0.0052 0.0085
 6 61  0.295 0.0051 0.0086
 6 62  0.278 0.0058 0.0086
 6 63  0.263 0.0069 0.0086
 6 64  0.250 0.0082 0.0088
 6 65  0.239 0.0094 0.0089
 6 66  0.231 0.0105 0.0091
 6 67  0.226 0.0113 0.0094
 6 68  0.223 0.0119 0.0096
 6 69  0.223 0.0120 0.0098
 6 70  0.226 0.0119 0.0100
 6 71  0.233 0.0113 0.0100
 6 72  0.244 0.0105 0.0100
 6 73  0.260 0.0094 0.0098
 6 74  0.281 0.0082 0.0096
 6 75  0.307 0.0069 0.0094
 6 76  0.338 0.0058 0.0091
 6 77  0.375 0.0051 0.0089
 6 78  0.417 0.0052 0.0086
 6 79  0.464 0.0062 0.0083
 6 80  0.514 0.0077 0.0079
 6 81  0.568 0.0094 0.0076
 6 82  0.623 0.0111 0.0072
 6 83  0.679 0.0125 0.0068
 6 84  0.734 0.0136 0.0064
 6 85  0.788 0.0143 0.0061
 6 86  0.839 0.0145 0.0058
 6 87  0.886 0.0143 0.0057
 6 88  0.929 0.0138 0.0058
 6 89  0.967 0.0130 0.0059
 6 90  0.997 0.0120 0.0061
 6 91  1.021 0.0110 0.0064
 6 92  1.035 0.0102 0.0066
 6 93  1.040 0.0098 0.0067
 6 94  1.035 0.0102 0.0066
 6 95  1.021 0.0110 0.0064
 7  0  0.940 0.0124 0.0071
 7  1  0.907 0.0136 0.0070
 7  2  0.868 0.0147 0.0068
 7  3  0.825 0.0153 0.0067
 7  4  0.779 0.0156 0.0067
 7  5  0.730 0.0153 0.0068
 7  6  0.679 0.0145 0.0068
 7  7  0.626 0.0131 0.0070
 7  8  0.573 0.0114 0.0072
 7  9  0.521 0.0095 0.0073
 7 10  0.471 0.0075 0.0075
 7 11  0.424 0.0057 0.0077
 7 12  0.380 0.0045 0.0079
 7 13  0.341 0.0040 0.0080
 7 14  0.307 0.0044 0.0082
 7 15  0.278 0.0052 0.0083
 7 16  0.255 0.0062 0.0084
 7 17  0.236 0.0072 0.0085
 7 18  0.222 0.0080 0.0086
 7 19  0.211 0.0086 0.0086
 7 20  0.205 0.0089 0.0086
 7 21  0.202 0.0089 0.0085
 7 22  0.202 0.0086 0.0084
 7 23  0.204 0.0080 0.0083
 7 24  0.210 0.0072 0.0082
 7 25  0.219 0.0062 0.0082
 7 26  0.231 0.0052 0.0081
 7 27  0.246 0.0044 0.0081
 7 28  0.264 0.0040 0.0082
 7 29  0.284 0.0045 0.0082
 7 30  0.306 0.0057 0.0082
 7 31  0.329 0.0075 0.0081
 7 32  0.352 0.0095 0.0080
 7 33  0.373 0.0114 0.0078
 7 34  0.392 0.0131 0.0075
 7 35  0.408 0.0145 0.0071
 7 36  0.422 0.0153 0.0067
 7 37  0.434 0.0156 0.0063
 7 38  0.444 0.0153 0.0058
 7 39  0.453 0.0147 0.0054
 7 40  0.460 0.0136 0.0050
 7 41  0.466 0.0124 0.0047
 7 42  0.470 0.0109 0.0044
 7 43  0.474 0.0096 0.0042
 7 44  0.475 0.0087 0.0041
 7 45  0.475 0.0087 0.0041
 7 46  0.474 0.0096 0.0042
 7 47  0.470 0.0109 0.0044
 7 48  0.466 0.0124 0.0047
 7 49  0.460 0.0136 0.0050
 7 50  0.453 0.0147 0.0054
 7 51  0.444 0.0153 0.0058
 7 52  0.434 0.0156 0.0063
 7 53  0.422 0.0153 0.0067
 7 54  0.408 0.0145 0.0071
 7 55  0.392 0.0131 0.0075
 7 56  0.373 0.0114 0.0078
 7 57  0.352 0.0095 0.0080
 7 58  0.329 0.0075 0.0081
 7 59  0.306 0.0057 0.0082
 7 60  0.284 0.0045 0.0082
 7 61  0.264 0.0040 0.0082
 7 62  0.246 0.0044 0.0081
 7 63  0.231 0.0052 0.0081
 7 64  0.219 0.0062 0.0082
 7 65  0.210 0.0072 0.0082
 7 66  0.204 0.0080 0.0083
 7 67  0.202 0.0086 0.0084
 7 68  0.202 0.0089 0.0085
 7 69  0.205 0.0089 0.0086
 7 70  0.211 0.0086 0.0086
 7 71  0.222 0.0080 0.0086
 7 72  0.236 0.0072 0.0085
 7 73  0.255 0.0062 0.0084
 7 74  0.278 0.0052 0.0083
 7 75  0.307 0.0044 0.0082
 7 76  0.341 0.0040 0.0080
 7 77  0.380 0.0045 0.0079
 7 78  0.424 0.0057 0.0077
 7 79  0.471 0.0075 0.0075
 7 80  0.521 0.0095 0.0073
 7 81  0.573 0.0114 0.0072
 7 82  0.626 0.0131 0.0070
 7 83  0.679 0.0145 0.0068
 7 84  0.730 0.0153 0.0068
 7 85  0.779 0.0156 0.0067
 7 86  0.825 0.0153 0.0067
 7 87  0.868 0.0147 0.0068
 7 88  0.907 0.0136 0.0070
 7 89  0.940 0.0124 0.0071
 7 90  0.967 0.0109 0.0073
 7 91  0.985 0.0096 0.0074
 7 92  0.995 0.0087 0.0075
 7 93  0.995 0.0087 0.0075
 7 94  0.985 0.0096 0.0074
 7 95  0.967 0.0109 0.0073
 8  0  0.878 0.0128 0.0081
 8  1  0.843 0.0143 0.0080
 8  2  0.805 0.0154 0.0078
 8  3  0.763 0.0162 0.0077
 8  4  0.718 0.0164 0.0075
 8  5  0.671 0.0160 0.0074
 8  6  0.623 0.0150 0.0073
 8  7  0.573 0.0134 0.0072
 8  8  0.523 0.0115 0.0072
 8  9  0.475 0.0093 0.0071
 8 10  0.428 0.0072 0.0071
 8 11  0.384 0.0052 0.0071
 8 12  0.344 0.0037 0.0071
 8 13  0.308 0.0028 0.0071
 8 14  0.277 0.0029 0.0071
 8 15  0.250 0.0035 0.0071
 8 16  0.229 0.0044 0.0072
 8 17  0.211 0.0052 0.0072
 8 18  0.198 0.0058 0.0073
 8 19  0.189 0.0062 0.0073
 8 20  0.182 0.0063 0.0073
 8 21  0.179 0.0062 0.0073
 8 22  0.180 0.0058 0.0074
 8 23  0.183 0.0052 0.0074
 8 24  0.191 0.0044 0.0075
 8 25  0.201 0.0035 0.0075
 8 26  0.216 0.0029 0.0076
 8 27  0.234 0.0028 0.0077
 8 28  0.255 0.0037 0.0077
 8 29  0.279 0.0052 0.0078
 8 30  0.305 0.0072 0.0078
 8 31  0.331 0.0093 0.0078
 8 32  0.356 0.0115 0.0076
 8 33  0.380 0.0134 0.0074
 8 34  0.400 0.0150 0.0072
 8 35  0.417 0.0160 0.0069
 8 36  0.432 0.0164 0.0065
 8 37  0.443 0.0162 0.0061
 8 38  0.453 0.0154 0.0058
 8 39  0.461 0.0143 0.0055
 8 40  0.467 0.0128 0.0052
 8 41  0.472 0.0111 0.0050
 8 42  0.476 0.0093 0.0048
 8 43  0.479 0.0077 0.0047
 8 44  0.480 0.0070 0.0047
 8 45  0.479 0.0077 0.0047
 8 46  0.476 0.0093 0.0048
 8 47  0.472 0.0111 0.0050
 8 48  0.467 0.0128 0.0052
 8 49  0.461 0.0143 0.0055
 8 50  0.453 0.0154 0.0058
 8 51  0.443 0.0162 0.0061
 8 52  0.432 0.0164 0.0065
 8 53  0.417 0.0160 0.0069
 8 54  0.400 0.0150 0.0072
 8 55  0.380 0.0134 0.0074
 8 56  0.356 0.0115 0.0076
 8 57  0.331 0.0093 0.0078
 8 58  0.305 0.0072 0.0078
 8 59  0.279 0.0052 0.0078
 8 60  0.255 0.0037 0.0077
 8 61  0.234 0.0028 0.0077
 8 62  0.216 0.0029 0.0076
 8 63  0.201 0.0035 0.0075
 8 64  0.191 0.0044 0.0075
 8 65  0.183 0.0052 0.0074
 8 66  0.180 0.0058 0.0074
 8 67  0.179 0.0062 0.0073
 8 68  0.182 0.0063 0.0073
 8 69  0.189 0.0062 0.0073
 8 70  0.198 0.0058 0.0073
 8 71  0.211 0.0052 0.0072
 8 72  0.229 0.0044 0.0072
 8 73  0.250 0.0035 0.0071
 8 74  0.277 0.0029 0.0071
 8 75  0.308 0.0028 0.0071
 8 76  0.344 0.0037 0.0071
 8 77  0.384 0.0052 0.0071
 8 78  0.428 0.0072 0.0071
 8 79  0.475 0.0093 0.0071
 8 80  0.523 0.0115 0.0072
 8 81  0.573 0.0134 0.0072
 8 82  0.623 0.0150 0.0073
 8 83  0.671 0.0160 0.0074
 8 84  0.718 0.0164 0.0075
 8 85  0.763 0.0162 0.0077
 8 86  0.805 0.0154 0.0078
 8 87  0.843 0.0143 0.0080
 8 88  0.878 0.0128 0.0081
 8 89  0.907 0.0111 0.0083
 8 90  0.930 0.0093 0.0084
 8 91  0.944 0.0077 0.0084
 8 92  0.949 0.0070 0.0084
 8 93  0.944 0.0077 0.0084
 8 94  0.930 0.0093 0.0084
 8 95  0.907 0.0111 0.0083
 9  0  0.813 0.0133 0.0091
 9  1  0.778 0.0149 0.0090
 9  2  0.740 0.0161 0.0088
 9  3  0.700 0.0168 0.0086
 9  4  0.657 0.0170 0.0083
 9  5  0.613 0.0164 0.0080
 9  6  0.567 0.0152 0.0077
 9  7  0.521 0.0134 0.0074
 9  8  0.475 0.0113 0.0072
 9  9  0.430 0.0091 0.0069
 9 10  0.386 0.0069 0.0067
 9 11  0.346 0.0049 0.0065
 9 12  0.308 0.0031 0.0063
 9 13  0.276 0.0017 0.0061
 9 14  0.247 0.0013 0.0060
 9 15  0.223 0.0020 0.0059
 9 16  0.203 0.0028 0.0059
 9 17  0.187 0.0036 0.0060
 9 18  0.174 0.0041 0.0060
 9 19  0.165 0.0044 0.0061
 9 20  0.160 0.0044 0.0063
 9 21  0.158 0.0041 0.0064
 9 22  0.159 0.0036 0.0066
 9 23  0.164 0.0028 0.0067
 9 24  0.174 0.0020 0.0069
 9 25  0.188 0.0013 0.0070
 9 26  0.206 0.0017 0.0071
 9 27  0.228 0.0031 0.0072
 9 28  0.253 0.0049 0.0073
 9 29  0.281 0.0069 0.0074
 9 30  0.310 0.0091 0.0074
 9 31  0.339 0.0113 0.0074
 9 32  0.366 0.0134 0.0073
 9 33  0.390 0.0152 0.0072
 9 34  0.411 0.0164 0.0069
 9 35  0.428 0.0170 0.0067
 9 36  0.441 0.0168 0.0064
 9 37  0.452 0.0161 0.0061
 9 38  0.460 0.0149 0.0058
 9 39  0.467 0.0133 0.0056
 9 40  0.473 0.0114 0.0055
 9 41  0.477 0.0093 0.0054
 9 42  0.480 0.0071 0.0053
 9 43  0.481 0.0055 0.0053
 9 44  0.481 0.0055 0.0053
 9 45  0.480 0.0071 0.0053
 9 46  0.477 0.0093 0.0054
 9 47  0.473 0.0114 0.0055
 9 48  0.467 0.0133 0.0056
 9 49  0.460 0.0149 0.0058
 9 50  0.452 0.0161 0.0061
 9 51  0.441 0.0168 0.0064
 9 52  0.428 0.0170 0.0067
 9 53  0.411 0.0164 0.0069
 9 54  0.390 0.0152 0.0072
 9 55  0.366 0.0134 0.0073
 9 56  0.339 0.0113 0.0074
 9 57  0.310 0.0091 0.0074
 9 58  0.281 0.0069 0.0074
 9 59  0.253 0.0049 0.0073
 9 60  0.228 0.0031 0.0072
 9 61  0.206 0.0017 0.0071
 9 62  0.188 0.0013 0.0070
 9 63  0.174 0.0020 0.0069
 9 64  0.164 0.0028 0.0067
 9 65  0.159 0.0036 0.0066
 9 66  0.158 0.0041 0.0064
 9 67  0.160 0.0044 0.0063
 9 68  0.165 0.0044 0.0061
 9 69  0.174 0.0041 0.0060
 9 70  0.187 0.0036 0.0060
 9 71  0.203 0.0028 0.0059
 9 72  0.223 0.0020 0.0059
 9 73  0.247 0.0013 0.0060
 9 74  0.276 0.0017 0.0061
 9 75  0.308 0.0031 0.0063
 9 76  0.346 0.0049 0.0065
 9 77  0.386 0.0069 0.0067
 9 78  0.430 0.0091 0.0069
 9 79  0.475 0.0113 0.0072
 9 80  0.521 0.0134 0.0074
 9 81  0.567 0.0152 0.0077
 9 82  0.613 0.0164 0.0080
 9 83  0.657 0.0170 0.0083
 9 84  0.700 0.0168 0.0086
 9 85  0.740 0.0161 0.0088
 9 86  0.778 0.0149 0.0090
 9 87  0.813 0.0133 0.0091
 9 88  0.844 0.0114 0.0092
 9 89  0.869 0.0093 0.0093
 9 90  0.888 0.0071 0.0093
 9 91  0.897 0.0055 0.0093
 9 92  0.897 0.0055 0.0093
 9 93  0.888 0.0071 0.0093
 9 94  0.869 0.0093 0.0093
 9 95  0.844 0.0114 0.0092
10  0  0.748 0.0139 0.0101
10  1  0.713 0.0155 0.0099
10  2  0.677 0.0167 0.0097
10  3  0.638 0.0173 0.0094
10  4  0.598 0.0174 0.0090
10  5  0.557 0.0166 0.0086
10  6  0.514 0.0153 0.0081
10  7  0.471 0.0133 0.0077
10  8  0.428 0.0112 0.0072
10  9  0.387 0.0089 0.0067
10 10  0.346 0.0067 0.0063
10 11  0.309 0.0047 0.0058
10 12  0.275 0.0029 0.0054
10 13  0.245 0.0014 0.0050
10 14  0.219 0.0002 0.0048
10 15  0.196 0.0012 0.0047
10 16  0.178 0.0021 0.0047
10 17  0.163 0.0028 0.0048
10 18  0.151 0.0033 0.0049
10 19  0.143 0.0034 0.0052
10 20  0.138 0.0033 0.0054
10 21  0.138 0.0028 0.0057
10 22  0.141 0.0021 0.0059
10 23  0.149 0.0012 0.0061
10 24  0.162 0.0002 0.0063
10 25  0.180 0.0014 0.0065
10 26  0.202 0.0029 0.0067
10 27  0.228 0.0047 0.0068
10 28  0.257 0.0067 0.0069
10 29  0.288 0.0089 0.0070
10 30  0.320 0.0112 0.0071
10 31  0.351 0.0133 0.0071
10 32  0.379 0.0153 0.0071
10 33  0.403 0.0166 0.0069
10 34  0.422 0.0174 0.0067
10 35  0.438 0.0173 0.0065
10 36  0.449 0.0167 0.0063
10 37  0.458 0.0155 0.0061
10 38  0.465 0.0139 0.0059
10 39  0.470 0.0120 0.0059
10 40  0.474 0.0097 0.0058
10 41  0.477 0.0072 0.0058
10 42  0.479 0.0047 0.0058
10 43  0.479 0.0034 0.0058
10 44  0.479 0.0047 0.0058
10 45  0.477 0.0072 0.0058
10 46  0.474 0.0097 0.0058
10 47  0.470 0.0120 0.0059
10 48  0.465 0.0139 0.0059
10 49  0.458 0.0155 0.0061
10 50  0.449 0.0167 0.0063
10 51  0.438 0.0173 0.0065
10 52  0.422 0.0174 0.0067
10 53  0.403 0.0166 0.0069
10 54  0.379 0.0153 0.0071
10 55  0.351 0.0133 0.0071
10 56  0.320 0.0112 0.0071
10 57  0.288 0.0089 0.0070
10 58  0.257 0.0067 0.0069
10 59  0.228 0.0047 0.0068
10 60  0.202 0.0029 0.0067
10 61  0.180 0.0014 0.0065
10 62  0.162 0.0002 0.0063
10 63  0.149 0.0012 0.0061
10 64  0.141 0.0021 0.0059
10 65  0.138 0.0028 0.0057
10 66  0.138 0.0033 0.0054
10 67  0.143 0.0034 0.0052
10 68  0.151 0.0033 0.0049
10 69  0.163 0.0028 0.0048
10 70  0.178 0.0021 0.0047
10 71  0.196 0.0012 0.0047
10 72  0.219 0.0002 0.0048
10 73  0.245 0.0014 0.0050
10 74  0.275 0.0029 0.0054
10 75  0.309 0.0047 0.0058
10 76  0.346 0.0067 0.0063
10 77  0.387 0.0089 0.0067
10 78  0.428 0.0112 0.0072
10 79  0.471 0.0133 0.0077
10 80  0.514 0.0153 0.0081
10 81  0.557 0.0166 0.0086
10 82  0.598 0.0174 0.0090
10 83  0.638 0.0173 0.0094
10 84  0.677 0.0167 0.0097
10 85  0.713 0.0155 0.0099
10 86  0.748 0.0139 0.0101
10 87  0.779 0.0120 0.0102
10 88  0.806 0.0097 0.0103
10 89  0.827 0.0072 0.0103
10 90  0.841 0.0047 0.0103
10 91  0.846 0.0034 0.0103
10 92  0.841 0.0047 0.0103
10 93  0.827 0.0072 0.0103
10 94  0.806 0.0097 0.0103
10 95  0.779 0.0120 0.0102
11  0  0.683 0.0146 0.0111
11  1  0.650 0.0161 0.0108
11  2  0.615 0.0172 0.0105
11  3  0.579 0.0177 0.0101
11  4  0.542 0.0176 0.0096
11  5  0.504 0.0167 0.0091
11  6  0.464 0.0152 0.0085
11  7  0.425 0.0132 0.0078
11  8  0.385 0.0110 0.0072
11  9  0.346 0.0088 0.0065
11 10  0.310 0.0067 0.0058
11 11  0.275 0.0048 0.0051
11 12  0.244 0.0032 0.0045
11 13  0.216 0.0020 0.0039
11 14  0.192 0.0016 0.0036
11 15  0.171 0.0021 0.0034
11 16  0.154 0.0027 0.0035
11 17  0.140 0.0032 0.0037
11 18  0.129 0.0035 0.0040
11 19  0.122 0.0035 0.0044
11 20  0.120 0.0032 0.0047
11 21  0.121 0.0027 0.0051
11 22  0.128 0.0021 0.0054
11 23  0.140 0.0016 0.0056
11 24  0.156 0.0020 0.0059
11 25  0.178 0.0032 0.0061
11 26  0.205 0.0048 0.0063
11 27  0.235 0.0067 0.0065
11 28  0.267 0.0088 0.0066
11 29  0.301 0.0110 0.0068
11 30  0.335 0.0132 0.0069
11 31  0.366 0.0152 0.0069
11 32  0.393 0.0167 0.0068
11 33  0.415 0.0176 0.0067
11 34  0.432 0.0177 0.0065
11 35  0.444 0.0172 0.0063
11 36  0.453 0.0161 0.0062
11 37  0.459 0.0146 0.0061
11 38  0.464 0.0127 0.0061
11 39  0.467 0.0104 0.0061
11 40  0.469 0.0079 0.0061
11 41  0.471 0.0050 0.0061
11 42  0.472 0.0021 0.0062
11 43  0.472 0.0021 0.0062
11 44  0.471 0.0050 0.0061
11 45  0.469 0.0079 0.0061
11 46  0.467 0.0104 0.0061
11 47  0.464 0.0127 0.0061
11 48  0.459 0.0146 0.0061
11 49  0.453 0.0161 0.0062
11 50  0.444 0.0172 0.0063
11 51  0.432 0.0177 0.0065
11 52  0.415 0.0176 0.0067
11 53  0.393 0.0167 0.0068
11 54  0.366 0.0152 0.0069
11 55  0.335 0.0132 0.0069
11 56  0.301 0.0110 0.0068
11 57  0.267 0.0088 0.0066
11 58  0.235 0.0067 0.0065
11 59  0.205 0.0048 0.0063
11 60  0.178 0.0032 0.0061
11 61  0.156 0.0020 0.0059
11 62  0.140 0.0016 0.0056
11 63  0.128 0.0021 0.0054
11 64  0.121 0.0027 0.0051
11 65  0.120 0.0032 0.0047
11 66  0.122 0.0035 0.0044
11 67  0.129 0.0035 0.0040
11 68  0.140 0.0032 0.0037
11 69  0.154 0.0027 0.0035
11 70  0.171 0.0021 0.0034
11 71  0.192 0.0016 0.0036
11 72  0.216 0.0020 0.0039
11 73  0.244 0.0032 0.0045
11 74  0.275 0.0048 0.0051
11 75  0.310 0.0067 0.0058
11 76  0.346 0.0088 0.0065
11 77  0.385 0.0110 0.0072
11 78  0.425 0.0132 0.0078
11 79  0.464 0.0152 0.0085
11 80  0.504 0.0167 0.0091
11 81  0.542 0.0176 0.0096
11 82  0.579 0.0177 0.0101
11 83  0.615 0.0172 0.0105
11 84  0.650 0.0161 0.0108
11 85  0.683 0.0146 0.0111
11 86  0.714 0.0127 0.0112
11 87  0.742 0.0104 0.0113
11 88  0.765 0.0079 0.0113
11 89  0.782 0.0050 0.0113
11 90  0.790 0.0021 0.0113
11 91  0.790 0.0021 0.0113
11 92  0.782 0.0050 0.0113
11 93  0.765 0.0079 0.0113
11 94  0.742 0.0104 0.0113
11 95  0.714 0.0127 0.0112
12  0  0.621 0.0152 0.0120
12  1  0.590 0.0166 0.0117
12  2  0.558 0.0176 0.0112
12  3  0.524 0.0180 0.0107
12  4  0.490 0.0177 0.0102
12  5  0.454 0.0167 0.0095
12  6  0.418 0.0151 0.0088
12  7  0.382 0.0130 0.0080
12  8  0.345 0.0109 0.0072
12  9  0.310 0.0088 0.0063
12 10  0.276 0.0068 0.0054
12 11  0.244 0.0051 0.0045
12 12  0.216 0.0038 0.0036
12 13  0.190 0.0030 0.0029
12 14  0.167 0.0029 0.0024
12 15  0.147 0.0032 0.0023
12 16  0.131 0.0037 0.0025
12 17  0.118 0.0040 0.0029
12 18  0.109 0.0042 0.0034
12 19  0.105 0.0040 0.0038
12 20  0.105 0.0037 0.0042
12 21  0.110 0.0032 0.0046
12 22  0.120 0.0029 0.0049
12 23  0.136 0.0030 0.0052
12 24  0.157 0.0038 0.0055
12 25  0.184 0.0051 0.0057
12 26  0.214 0.0068 0.0060
12 27  0.248 0.0088 0.0062
12 28  0.284 0.0109 0.0064
12 29  0.319 0.0130 0.0066
12 30  0.353 0.0151 0.0067
12 31  0.382 0.0167 0.0067
12 32  0.406 0.0177 0.0065
12 33  0.424 0.0180 0.0064
12 34  0.437 0.0176 0.0062
12 35  0.445 0.0166 0.0061
12 36  0.451 0.0152 0.0060
12 37  0.454 0.0134 0.0060
12 38  0.456 0.0113 0.0061
12 39  0.457 0.0089 0.0062
12 40  0.458 0.0062 0.0062
12 41  0.458 0.0032 0.0063
12 42  0.458 0.0007 0.0063
12 43  0.458 0.0032 0.0063
12 44  0.458 0.0062 0.0062
12 45  0.457 0.0089 0.0062
12 46  0.456 0.0113 0.0061
12 47  0.454 0.0134 0.0060
12 48  0.451 0.0152 0.0060
12 49  0.445 0.0166 0.0061
12 50  0.437 0.0176 0.0062
12 51  0.424 0.0180 0.0064
12 52  0.406 0.0177 0.0065
12 53  0.382 0.0167 0.0067
12 54  0.353 0.0151 0.0067
12 55  0.319 0.0130 0.0066
12 56  0.284 0.0109 0.0064
12 57  0.248 0.0088 0.0062
12 58  0.214 0.0068 0.0060
12 59  0.184 0.0051 0.0057
12 60  0.157 0.0038 0.0055
12 61  0.136 0.0030 0.0052
12 62  0.120 0.0029 0.0049
12 63  0.110 0.0032 0.0046
12 64  0.105 0.0037 0.0042
12 65  0.105 0.0040 0.0038
12 66  0.109 0.0042 0.0034
12 67  0.118 0.0040 0.0029
12 68  0.131 0.0037 0.0025
12 69  0.147 0.0032 0.0023
12 70  0.167 0.0029 0.0024
12 71  0.190 0.0030 0.0029
12 72  0.216 0.0038 0.0036
12 73  0.244 0.0051 0.0045
12 74  0.276 0.0068 0.0054
12 75  0.310 0.0088 0.0063
12 76  0.345 0.0109 0.0072
12 77  0.382 0.0130 0.0080
12 78  0.418 0.0151 0.0088
12 79  0.454 0.0167 0.0095
12 80  0.490 0.0177 0.0102
12 81  0.524 0.0180 0.0107
12 82  0.558 0.0176 0.0112
12 83  0.590 0.0166 0.0117
12 84  0.621 0.0152 0.0120
12 85  0.651 0.0134 0.0122
12 86  0.678 0.0113 0.0124
12 87  0.702 0.0089 0.0124
12 88  0.720 0.0062 0.0125
12 89  0.732 0.0032 0.0125
12 90  0.737 0.0007 0.0124
12 91  0.732 0.0032 0.0125
12 92  0.720 0.0062 0.0125
12 93  0.702 0.0089 0.0124
12 94  0.678 0.0113 0.0124
12 95  0.651 0.0134 0.0122
13  0  0.563 0.0158 0.0129
13  1  0.534 0.0171 0.0124
13  2  0.505 0.0179 0.0119
13  3  0.474 0.0182 0.0113
13  4  0.442 0.0177 0.0106
13  5  0.410 0.0166 0.0099
13  6  0.377 0.0149 0.0090
13  7  0.343 0.0129 0.0081
13  8  0.309 0.0108 0.0071
13  9  0.277 0.0087 0.0061
13 10  0.246 0.0069 0.0050
13 11  0.216 0.0054 0.0039
13 12  0.190 0.0044 0.0029
13 13  0.166 0.0039 0.0019
13 14  0.144 0.0040 0.0013
13 15  0.126 0.0043 0.0013
13 16  0.111 0.0047 0.0017
13 17  0.100 0.0049 0.0023
13 18  0.093 0.0049 0.0029
13 19  0.091 0.0047 0.0034
13 20  0.095 0.0043 0.0038
13 21  0.104 0.0040 0.0042
13 22  0.119 0.0039 0.0046
13 23  0.140 0.0044 0.0049
13 24  0.166 0.0054 0.0052
13 25  0.197 0.0069 0.0055
13 26  0.231 0.0087 0.0058
13 27  0.267 0.0108 0.0061
13 28  0.304 0.0129 0.0063
13 29  0.339 0.0149 0.0064
13 30  0.370 0.0166 0.0065
13 31  0.396 0.0177 0.0064
13 32  0.415 0.0182 0.0062
13 33  0.428 0.0179 0.0060
13 34  0.436 0.0171 0.0059
13 35  0.440 0.0158 0.0058
13 36  0.442 0.0142 0.0058
13 37  0.442 0.0122 0.0059
13 38  0.441 0.0101 0.0060
13 39  0.440 0.0077 0.0061
13 40  0.439 0.0053 0.0063
13 41  0.438 0.0032 0.0063
13 42  0.438 0.0032 0.0063
13 43  0.439 0.0053 0.0063
13 44  0.440 0.0077 0.0061
13 45  0.441 0.0101 0.0060
13 46  0.442 0.0122 0.0059
13 47  0.442 0.0142 0.0058
13 48  0.440 0.0158 0.0058
13 49  0.436 0.0171 0.0059
13 50  0.428 0.0179 0.0060
13 51  0.415 0.0182 0.0062
13 52  0.396 0.0177 0.0064
13 53  0.370 0.0166 0.0065
13 54  0.339 0.0149 0.0064
13 55  0.304 0.0129 0.0063
13 56  0.267 0.0108 0.0061
13 57  0.231 0.0087 0.0058
13 58  0.197 0.0069 0.0055
13 59  0.166 0.0054 0.0052
13 60  0.140 0.0044 0.0049
13 61  0.119 0.0039 0.0046
13 62  0.104 0.0040 0.0042
13 63  0.095 0.0043 0.0038
13 64  0.091 0.0047 0.0034
13 65  0.093 0.0049 0.0029
13 66  0.100 0.0049 0.0023
13 67  0.111 0.0047 0.0017
13 68  0.126 0.0043 0.0013
13 69  0.144 0.0040 0.0013
13 70  0.166 0.0039 0.0019
13 71  0.190 0.0044 0.0029
13 72  0.216 0.0054 0.0039
13 73  0.246 0.0069 0.0050
13 74  0.277 0.0087 0.0061
13 75  0.309 0.0108 0.0071
13 76  0.343 0.0129 0.0081
13 77  0.377 0.0149 0.0090
13 78  0.410 0.0166 0.0099
13 79  0.442 0.0177 0.0106
13 80  0.474 0.0182 0.0113
13 81  0.505 0.0179 0.0119
13 82  0.534 0.0171 0.0124
13 83  0.563 0.0158 0.0129
13 84  0.591 0.0142 0.0132
13 85  0.617 0.0122 0.0134
13 86  0.640 0.0101 0.0135
13 87  0.659 0.0077 0.0136
13 88  0.673 0.0053 0.0137
13 89  0.681 0.0032 0.0137
13 90  0.681 0.0032 0.0137
13 91  0.673 0.0053 0.0137
13 92  0.659 0.0077 0.0136
13 93  0.640 0.0101 0.0135
13 94  0.617 0.0122 0.0134
13 95  0.591 0.0142 0.0132
14  0  0.510 0.0164 0.0137
14  1  0.484 0.0175 0.0132
14  2  0.457 0.0182 0.0126
14  3  0.429 0.0183 0.0119
14  4  0.400 0.0177 0.0111
14  5  0.370 0.0165 0.0102
14  6  0.340 0.0147 0.0093
14  7  0.309 0.0127 0.0082
14  8  0.278 0.0107 0.0071
14  9  0.248 0.0087 0.0060
14 10  0.219 0.0071 0.0048
14 11  0.192 0.0058 0.0036
14 12  0.167 0.0050 0.0024
14 13  0.144 0.0048 0.0013
14 14  0.124 0.0049 0.0004
14 15  0.107 0.0052 0.0006
14 16  0.094 0.0054 0.0013
14 17  0.086 0.0055 0.0020
14 18  0.082 0.0054 0.0025
14 19  0.084 0.0052 0.0030
14 20  0.091 0.0049 0.0035
14 21  0.105 0.0048 0.0039
14 22  0.125 0.0050 0.0043
14 23  0.151 0.0058 0.0047
14 24  0.181 0.0071 0.0050
14 25  0.216 0.0087 0.0054
14 26  0.252 0.0107 0.0057
14 27  0.290 0.0127 0.0060
14 28  0.326 0.0147 0.0062
14 29  0.358 0.0165 0.0063
14 30  0.385 0.0177 0.0062
14 31  0.405 0.0183 0.0060
14 32  0.418 0.0182 0.0058
14 33  0.425 0.0175 0.0056
14 34  0.428 0.0164 0.0055
14 35  0.427 0.0149 0.0055
14 36  0.425 0.0132 0.0056
14 37  0.422 0.0113 0.0057
14 38  0.418 0.0093 0.0059
14 39  0.415 0.0073 0.0060
14 40  0.413 0.0056 0.0061
14 41  0.413 0.0048 0.0062
14 42  0.413 0.0056 0.0061
14 43  0.415 0.0073 0.0060
14 44  0.418 0.0093 0.0059
14 45  0.422 0.0113 0.0057
14 46  0.425 0.0132 0.0056
14 47  0.427 0.0149 0.0055
14 48  0.428 0.0164 0.0055
14 49  0.425 0.0175 0.0056
14 50  0.418 0.0182 0.0058
14 51  0.405 0.0183 0.0060
14 52  0.385 0.0177 0.0062
14 53  0.358 0.0165 0.0063
14 54  0.326 0.0147 0.0062
14 55  0.290 0.0127 0.0060
14 56  0.252 0.0107 0.0057
14 57  0.216 0.0087 0.0054
14 58  0.181 0.0071 0.0050
14 59  0.151 0.0058 0.0047
14 60  0.125 0.0050 0.0043
14 61  0.105 0.0048 0.0039
14 62  0.091 0.0049 0.0035
14 63  0.084 0.0052 0.0030
14 64  0.082 0.0054 0.0025
14 65  0.086 0.0055 0.0020
14 66  0.094 0.0054 0.0013
14 67  0.107 0.0052 0.0006
14 68  0.124 0.0049 0.0004
14 69  0.144 0.0048 0.0013
14 70  0.167 0.0050 0.0024
14 71  0.192 0.0058 0.0036
14 72  0.219 0.0071 0.0048
14 73  0.248 0.0087 0.0060
14 74  0.278 0.0107 0.0071
14 75  0.309 0.0127 0.0082
14 76  0.340 0.0147 0.0093
14 77  0.370 0.0165 0.0102
14 78  0.400 0.0177 0.0111
14 79  0.429 0.0183 0.0119
14 80  0.457 0.0182 0.0126
14 81  0.484 0.0175 0.0132
14 82  0.510 0.0164 0.0137
14 83  0.535 0.0149 0.0141
14 84  0.559 0.0132 0.0144
14 85  0.581 0.0113 0.0147
14 86  0.600 0.0093 0.0148
14 87  0.615 0.0073 0.0149
14 88  0.624 0.0056 0.0150
14 89  0.628 0.0048 0.0150
14 90  0.624 0.0056 0.0150
14 91  0.615 0.0073 0.0149
14 92  0.600 0.0093 0.0148
14 93  0.581 0.0113 0.0147
14 94  0.559 0.0132 0.0144
14 95  0.535 0.0149 0.0141
15  0  0.462 0.0169 0.0146
15  1  0.439 0.0178 0.0139
15  2  0.414 0.0183 0.0132
15  3  0.389 0.0183 0.0124
15  4  0.363 0.0176 0.0115
15  5  0.336 0.0163 0.0106
15  6  0.308 0.0145 0.0095
15  7  0.279 0.0125 0.0083
15  8  0.251 0.0105 0.0071
15  9  0.223 0.0087 0.0059
15 10  0.196 0.0071 0.0046
15 11  0.171 0.0061 0.0034
15 12  0.147 0.0055 0.0023
15 13  0.126 0.0054 0.0014
15 14  0.107 0.0056 0.0007
15 15  0.092 0.0059 0.0007
15 16  0.082 0.0060 0.0013
15 17  0.076 0.0060 0.0018
15 18  0.076 0.0059 0.0024
15 19  0.082 0.0056 0.0028
15 20  0.095 0.0054 0.0033
15 21  0.113 0.0055 0.0037
15 22  0.138 0.0061 0.0042
15 23  0.168 0.0071 0.0046
15 24  0.202 0.0087 0.0050
15 25  0.239 0.0105 0.0055
15 26  0.277 0.0125 0.0058
15 27  0.314 0.0145 0.0061
15 28  0.347 0.0163 0.0062
15 29  0.374 0.0176 0.0061
15 30  0.394 0.0183 0.0059
15 31  0.407 0.0183 0.0056
15 32  0.413 0.0178 0.0054
15 33  0.414 0.0169 0.0052
15 34  0.412 0.0156 0.0052
15 35  0.407 0.0141 0.0052
15 36  0.401 0.0125 0.0053
15 37  0.395 0.0108 0.0055
15 38  0.389 0.0092 0.0057
15 39  0.385 0.0078 0.0058
15 40  0.382 0.0069 0.0059
15 41  0.382 0.0069 0.0059
15 42  0.385 0.0078 0.0058
15 43  0.389 0.0092 0.0057
15 44  0.395 0.0108 0.0055
15 45  0.401 0.0125 0.0053
15 46  0.407 0.0141 0.0052
15 47  0.412 0.0156 0.0052
15 48  0.414 0.0169 0.0052
15 49  0.413 0.0178 0.0054
15 50  0.407 0.0183 0.0056
15 51  0.394 0.0183 0.0059
15 52  0.374 0.0176 0.0061
15 53  0.347 0.0163 0.0062
15 54  0.314 0.0145 0.0061
15 55  0.277 0.0125 0.0058
15 56  0.239 0.0105 0.0055
15 57  0.202 0.0087 0.0050
15 58  0.168 0.0071 0.0046
15 59  0.138 0.0061 0.0042
15 60  0.113 0.0055 0.0037
15 61  0.095 0.0054 0.0033
15 62  0.082 0.0056 0.0028
15 63  0.076 0.0059 0.0024
15 64  0.076 0.0060 0.0018
15 65  0.082 0.0060 0.0013
15 66  0.092 0.0059 0.0007
15 67  0.107 0.0056 0.0007
15 68  0.126 0.0054 0.0014
15 69  0.147 0.0055 0.0023
15 70  0.171 0.0061 0.0034
15 71  0.196 0.0071 0.0046
15 72  0.223 0.0087 0.0059
15 73  0.251 0.0105 0.0071
15 74  0.279 0.0125 0.0083
15 75  0.308 0.0145 0.0095
15 76  0.336 0.0163 0.0106
15 77  0.363 0.0176 0.0115
15 78  0.389 0.0183 0.0124
15 79  0.414 0.0183 0.0132
15 80  0.439 0.0178 0.0139
15 81  0.462 0.0169 0.0146
15 82  0.484 0.0156 0.0151
15 83  0.505 0.0141 0.0155
15 84  0.525 0.0125 0.0158
15 85  0.543 0.0108 0.0161
15 86  0.558 0.0092 0.0163
15 87  0.568 0.0078 0.0164
15 88  0.574 0.0069 0.0164
15 89  0.574 0.0069 0.0164
15 90  0.568 0.0078 0.0164
15 91  0.558 0.0092 0.0163
15 92  0.543 0.0108 0.0161
15 93  0.525 0.0125 0.0158
15 94  0.505 0.0141 0.0155
15 95  0.484 0.0156 0.0151
16  0  0.420 0.0173 0.0154
16  1  0.399 0.0181 0.0147
16  2  0.378 0.0184 0.0139
16  3  0.356 0.0183 0.0129
16  4  0.332 0.0174 0.0119
16  5  0.307 0.0161 0.0109
16  6  0.281 0.0143 0.0097
16  7  0.255 0.0123 0.0084
16  8  0.229 0.0103 0.0072
16  9  0.202 0.0085 0.0059
16 10  0.177 0.0072 0.0047
16 11  0.153 0.0063 0.0036
16 12  0.130 0.0059 0.0026
16 13  0.111 0.0059 0.0018
16 14  0.094 0.0061 0.0014
16 15  0.082 0.0063 0.0013
16 16  0.074 0.0064 0.0016
16 17  0.072 0.0063 0.0019
16 18  0.077 0.0061 0.0024
16 19  0.088 0.0059 0.0028
16 20  0.105 0.0059 0.0032
16 21  0.129 0.0063 0.0037
16 22  0.158 0.0072 0.0042
16 23  0.192 0.0085 0.0047
16 24  0.228 0.0103 0.0052
16 25  0.266 0.0123 0.0056
16 26  0.302 0.0143 0.0059
16 27  0.335 0.0161 0.0061
16 28  0.363 0.0174 0.0060
16 29  0.383 0.0183 0.0058
16 30  0.396 0.0184 0.0055
16 31  0.402 0.0181 0.0052
16 32  0.401 0.0173 0.0050
16 33  0.397 0.0162 0.0049
16 34  0.389 0.0150 0.0048
16 35  0.380 0.0136 0.0049
16 36  0.370 0.0122 0.0051
16 37  0.361 0.0109 0.0053
16 38  0.354 0.0097 0.0054
16 39  0.349 0.0089 0.0055
16 40  0.348 0.0086 0.0056
16 41  0.349 0.0089 0.0055
16 42  0.354 0.0097 0.0054
16 43  0.361 0.0109 0.0053
16 44  0.370 0.0122 0.0051
16 45  0.380 0.0136 0.0049
16 46  0.389 0.0150 0.0048
16 47  0.397 0.0162 0.0049
16 48  0.401 0.0173 0.0050
16 49  0.402 0.0181 0.0052
16 50  0.396 0.0184 0.0055
16 51  0.383 0.0183 0.0058
16 52  0.363 0.0174 0.0060
16 53  0.335 0.0161 0.0061
16 54  0.302 0.0143 0.0059
16 55  0.266 0.0123 0.0056
16 56  0.228 0.0103 0.0052
16 57  0.192 0.0085 0.0047
16 58  0.158 0.0072 0.0042
16 59  0.129 0.0063 0.0037
16 60  0.105 0.0059 0.0032
16 61  0.088 0.0059 0.0028
16 62  0.077 0.0061 0.0024
16 63  0.072 0.0063 0.0019
16 64  0.074 0.0064 0.0016
16 65  0.082 0.0063 0.0013
16 66  0.094 0.0061 0.0014
16 67  0.111 0.0059 0.0018
16 68  0.130 0.0059 0.0026
16 69  0.153 0.0063 0.0036
16 70  0.177 0.0072 0.0047
16 71  0.202 0.0085 0.0059
16 72  0.229 0.0103 0.0072
16 73  0.255 0.0123 0.0084
16 74  0.281 0.0143 0.0097
16 75  0.307 0.0161 0.0109
16 76  0.332 0.0174 0.0119
16 77  0.356 0.0183 0.0129
16 78  0.378 0.0184 0.0139
16 79  0.399 0.0181 0.0147
16 80  0.420 0.0173 0.0154
16 81  0.439 0.0162 0.0160
16 82  0.457 0.0150 0.0166
16 83  0.475 0.0136 0.0170
16 84  0.491 0.0122 0.0174
16 85  0.504 0.0109 0.0177
16 86  0.515 0.0097 0.0178
16 87  0.521 0.0089 0.0180
16 88  0.523 0.0086 0.0180
16 89  0.521 0.0089 0.0180
16 90  0.515 0.0097 0.0178
16 91  0.504 0.0109 0.0177
16 92  0.491 0.0122 0.0174
16 93  0.475 0.0136 0.0170
16 94  0.457 0.0150 0.0166
16 95  0.439 0.0162 0.0160
17  0  0.383 0.0177 0.0162
17  1  0.366 0.0183 0.0154
17  2  0.347 0.0185 0.0145
17  3  0.327 0.0182 0.0134
17  4  0.306 0.0172 0.0123
17  5  0.283 0.0157 0.0111
17  6  0.260 0.0139 0.0099
17  7  0.235 0.0119 0.0086
17  8  0.210 0.0100 0.0073
17  9  0.186 0.0083 0.0060
17 10  0.161 0.0071 0.0048
17 11  0.138 0.0064 0.0038
17 12  0.117 0.0062 0.0030
17 13  0.099 0.0063 0.0024
17 14  0.085 0.0064 0.0020
17 15  0.076 0.0065 0.0018
17 16  0.072 0.0065 0.0019
17 17  0.075 0.0064 0.0022
17 18  0.084 0.0063 0.0025
17 19  0.100 0.0062 0.0029
17 20  0.123 0.0064 0.0034
17 21  0.151 0.0071 0.0039
17 22  0.183 0.0083 0.0044
17 23  0.219 0.0100 0.0050
17 24  0.256 0.0119 0.0055
17 25  0.292 0.0139 0.0059
17 26  0.325 0.0157 0.0061
17 27  0.353 0.0172 0.0061
17 28  0.373 0.0182 0.0059
17 29  0.386 0.0185 0.0056
17 30  0.391 0.0183 0.0052
17 31  0.389 0.0177 0.0049
17 32  0.383 0.0168 0.0047
17 33  0.373 0.0158 0.0046
17 34  0.361 0.0146 0.0046
17 35  0.348 0.0135 0.0047
17 36  0.335 0.0124 0.0048
17 37  0.324 0.0115 0.0050
17 38  0.315 0.0108 0.0052
17 39  0.311 0.0104 0.0052
17 40  0.311 0.0104 0.0052
17 41  0.315 0.0108 0.0052
17 42  0.324 0.0115 0.0050
17 43  0.335 0.0124 0.0048
17 44  0.348 0.0135 0.0047
17 45  0.361 0.0146 0.0046
17 46  0.373 0.0158 0.0046
17 47  0.383 0.0168 0.0047
17 48  0.389 0.0177 0.0049
17 49  0.391 0.0183 0.0052
17 50  0.386 0.0185 0.0056
17 51  0.373 0.0182 0.0059
17 52  0.353 0.0172 0.0061
17 53  0.325 0.0157 0.0061
17 54  0.292 0.0139 0.0059
17 55  0.256 0.0119 0.0055
17 56  0.219 0.0100 0.0050
17 57  0.183 0.0083 0.0044
17 58  0.151 0.0071 0.0039
17 59  0.123 0.0064 0.0034
17 60  0.100 0.0062 0.0029
17 61  0.084 0.0063 0.0025
17 62  0.075 0.0064 0.0022
17 63  0.072 0.0065 0.0019
17 64  0.076 0.0065 0.0018
17 65  0.085 0.0064 0.0020
17 66  0.099 0.0063 0.0024
17 67  0.117 0.0062 0.0030
17 68  0.138 0.0064 0.0038
17 69  0.161 0.0071 0.0048
17 70  0.186 0.0083 0.0060
17 71  0.210 0.0100 0.0073
17 72  0.235 0.0119 0.0086
17 73  0.260 0.0139 0.0099
17 74  0.283 0.0157 0.0111
17 75  0.306 0.0172 0.0123
17 76  0.327 0.0182 0.0134
17 77  0.347 0.0185 0.0145
17 78  0.366 0.0183 0.0154
17 79  0.383 0.0177 0.0162
17 80  0.400 0.0168 0.0170
17 81  0.415 0.0158 0.0176
17 82  0.430 0.0146 0.0182
17 83  0.443 0.0135 0.0187
17 84  0.454 0.0124 0.0191
17 85  0.464 0.0115 0.0194
17 86  0.471 0.0108 0.0196
17 87  0.474 0.0104 0.0197
17 88  0.474 0.0104 0.0197
17 89  0.471 0.0108 0.0196
17 90  0.464 0.0115 0.0194
17 91  0.454 0.0124 0.0191
17 92  0.443 0.0135 0.0187
17 93  0.430 0.0146 0.0182
17 94  0.415 0.0158 0.0176
17 95  0.400 0.0168 0.0170
18  0  0.353 0.0180 0.0170
18  1  0.339 0.0185 0.0161
18  2  0.323 0.0185 0.0150
18  3  0.305 0.0180 0.0139
18  4  0.286 0.0169 0.0126
18  5  0.265 0.0153 0.0113
18  6  0.243 0.0134 0.0100
18  7  0.220 0.0114 0.0086
18  8  0.196 0.0095 0.0073
18  9  0.173 0.0080 0.0061
18 10  0.149 0.0069 0.0050
18 11  0.128 0.0064 0.0041
18 12  0.108 0.0064 0.0034
18 13  0.093 0.0065 0.0029
18 14  0.082 0.0066 0.0025
18 15  0.076 0.0066 0.0023
18 16  0.077 0.0066 0.0023
18 17  0.084 0.0065 0.0025
18 18  0.099 0.0064 0.0028
18 19  0.119 0.0064 0.0032
18 20  0.146 0.0069 0.0037
18 21  0.178 0.0080 0.0043
18 22  0.213 0.0095 0.0048
18 23  0.249 0.0114 0.0054
18 24  0.284 0.0134 0.0058
18 25  0.317 0.0153 0.0060
18 26  0.344 0.0169 0.0061
18 27  0.364 0.0180 0.0059
18 28  0.376 0.0185 0.0056
18 29  0.381 0.0185 0.0053
18 30  0.379 0.0180 0.0049
18 31  0.371 0.0173 0.0046
18 32  0.359 0.0165 0.0044
18 33  0.344 0.0156 0.0043
18 34  0.327 0.0146 0.0043
18 35  0.310 0.0138 0.0044
18 36  0.295 0.0131 0.0046
18 37  0.283 0.0125 0.0047
18 38  0.275 0.0121 0.0049
18 39  0.272 0.0120 0.0049
18 40  0.275 0.0121 0.0049
18 41  0.283 0.0125 0.0047
18 42  0.295 0.0131 0.0046
18 43  0.310 0.0138 0.0044
18 44  0.327 0.0146 0.0043
18 45  0.344 0.0156 0.0043
18 46  0.359 0.0165 0.0044
18 47  0.371 0.0173 0.0046
18 48  0.379 0.0180 0.0049
18 49  0.381 0.0185 0.0053
18 50  0.376 0.0185 0.0056
18 51  0.364 0.0180 0.0059
18 52  0.344 0.0169 0.0061
18 53  0.317 0.0153 0.0060
18 54  0.284 0.0134 0.0058
18 55  0.249 0.0114 0.0054
18 56  0.213 0.0095 0.0048
18 57  0.178 0.0080 0.0043
18 58  0.146 0.0069 0.0037
18 59  0.119 0.0064 0.0032
18 60  0.099 0.0064 0.0028
18 61  0.084 0.0065 0.0025
18 62  0.077 0.0066 0.0023
18 63  0.076 0.0066 0.0023
18 64  0.082 0.0066 0.0025
18 65  0.093 0.0065 0.0029
18 66  0.108 0.0064 0.0034
18 67  0.128 0.0064 0.0041
18 68  0.149 0.0069 0.0050
18 69  0.173 0.0080 0.0061
18 70  0.196 0.0095 0.0073
18 71  0.220 0.0114 0.0086
18 72  0.243 0.0134 0.0100
18 73  0.265 0.0153 0.0113
18 74  0.286 0.0169 0.0126
18 75  0.305 0.0180 0.0139
18 76  0.323 0.0185 0.0150
18 77  0.339 0.0185 0.0161
18 78  0.353 0.0180 0.0170
18 79  0.367 0.0173 0.0179
18 80  0.379 0.0165 0.0187
18 81  0.390 0.0156 0.0193
18 82  0.401 0.0146 0.0199
18 83  0.410 0.0138 0.0204
18 84  0.417 0.0131 0.0208
18 85  0.423 0.0125 0.0211
18 86  0.427 0.0121 0.0213
18 87  0.428 0.0120 0.0214
18 88  0.427 0.0121 0.0213
18 89  0.423 0.0125 0.0211
18 90  0.417 0.0131 0.0208
18 91  0.410 0.0138 0.0204
18 92  0.401 0.0146 0.0199
18 93  0.390 0.0156 0.0193
18 94  0.379 0.0165 0.0187
18 95  0.367 0.0173 0.0179
19  0  0.329 0.0183 0.0177
19  1  0.317 0.0186 0.0166
19  2  0.304 0.0184 0.0155
19  3  0.288 0.0177 0.0142
19  4  0.271 0.0165 0.0129
19  5  0.252 0.0148 0.0115
19  6  0.231 0.0128 0.0101
19  7  0.209 0.0107 0.0087
19  8  0.186 0.0089 0.0074
19  9  0.163 0.0076 0.0063
19 10  0.141 0.0067 0.0053
19 11  0.121 0.0064 0.0045
19 12  0.104 0.0064 0.0038
19 13  0.091 0.0065 0.0033
19 14  0.083 0.0066 0.0030
19 15  0.082 0.0066 0.0028
19 16  0.088 0.0065 0.0028
19 17  0.100 0.0064 0.0029
19 18  0.120 0.0064 0.0032
19 19  0.145 0.0067 0.0036
19 20  0.175 0.0076 0.0042
19 21  0.209 0.0089 0.0047
19 22  0.244 0.0107 0.0053
19 23  0.278 0.0128 0.0058
19 24  0.310 0.0148 0.0061
19 25  0.336 0.0165 0.0062
19 26  0.356 0.0177 0.0060
19 27  0.368 0.0184 0.0058
19 28  0.373 0.0186 0.0054
19 29  0.370 0.0183 0.0050
19 30  0.361 0.0178 0.0046
19 31  0.347 0.0171 0.0043
19 32  0.330 0.0164 0.0041
19 33  0.310 0.0157 0.0041
19 34  0.289 0.0150 0.0041
19 35  0.269 0.0145 0.0042
19 36  0.252 0.0140 0.0043
19 37  0.240 0.0137 0.0044
19 38  0.233 0.0136 0.0045
19 39  0.233 0.0136 0.0045
19 40  0.240 0.0137 0.0044
19 41  0.252 0.0140 0.0043
19 42  0.269 0.0145 0.0042
19 43  0.289 0.0150 0.0041
19 44  0.310 0.0157 0.0041
19 45  0.330 0.0164 0.0041
19 46  0.347 0.0171 0.0043
19 47  0.361 0.0178 0.0046
19 48  0.370 0.0183 0.0050
19 49  0.373 0.0186 0.0054
19 50  0.368 0.0184 0.0058
19 51  0.356 0.0177 0.0060
19 52  0.336 0.0165 0.0062
19 53  0.310 0.0148 0.0061
19 54  0.278 0.0128 0.0058
19 55  0.244 0.0107 0.0053
19 56  0.209 0.0089 0.0047
19 57  0.175 0.0076 0.0042
19 58  0.145 0.0067 0.0036
19 59  0.120 0.0064 0.0032
19 60  0.100 0.0064 0.0029
19 61  0.088 0.0065 0.0028
19 62  0.082 0.0066 0.0028
19 63  0.083 0.0066 0.0030
19 64  0.091 0.0065 0.0033
19 65  0.104 0.0064 0.0038
19 66  0.121 0.0064 0.0045
19 67  0.141 0.0067 0.0053
19 68  0.163 0.0076 0.0063
19 69  0.186 0.0089 0.0074
19 70  0.209 0.0107 0.0087
19 71  0.231 0.0128 0.0101
19 72  0.252 0.0148 0.0115
19 73  0.271 0.0165 0.0129
19 74  0.288 0.0177 0.0142
19 75  0.304 0.0184 0.0155
19 76  0.317 0.0186 0.0166
19 77  0.329 0.0183 0.0177
19 78  0.340 0.0178 0.0187
19 79  0.349 0.0171 0.0196
19 80  0.357 0.0164 0.0204
19 81  0.364 0.0157 0.0211
19 82  0.371 0.0150 0.0217
19 83  0.376 0.0145 0.0222
19 84  0.380 0.0140 0.0226
19 85  0.383 0.0137 0.0228
19 86  0.384 0.0136 0.0230
19 87  0.384 0.0136 0.0230
19 88  0.383 0.0137 0.0228
19 89  0.380 0.0140 0.0226
19 90  0.376 0.0145 0.0222
19 91  0.371 0.0150 0.0217
19 92  0.364 0.0157 0.0211
19 93  0.357 0.0164 0.0204
19 94  0.349 0.0171 0.0196
19 95  0.340 0.0178 0.0187
20  0  0.311 0.0186 0.0182
20  1  0.301 0.0186 0.0171
20  2  0.290 0.0182 0.0158
20  3  0.277 0.0173 0.0144
20  4  0.261 0.0159 0.0130
20  5  0.243 0.0140 0.0115
20  6  0.224 0.0119 0.0101
20  7  0.202 0.0099 0.0087
20  8  0.180 0.0082 0.0074
20  9  0.158 0.0071 0.0064
20 10  0.137 0.0064 0.0055
20 11  0.119 0.0063 0.0048
20 12  0.104 0.0063 0.0042
20 13  0.095 0.0064 0.0038
20 14  0.091 0.0065 0.0034
20 15  0.095 0.0064 0.0032
20 16  0.105 0.0063 0.0032
20 17  0.123 0.0063 0.0034
20 18  0.146 0.0064 0.0037
20 19  0.175 0.0071 0.0042
20 20  0.207 0.0082 0.0047
20 21  0.241 0.0099 0.0053
20 22  0.274 0.0119 0.0057
20 23  0.305 0.0140 0.0061
20 24  0.331 0.0159 0.0062
20 25  0.350 0.0173 0.0061
20 26  0.362 0.0182 0.0059
20 27  0.366 0.0186 0.0055
20 28  0.363 0.0186 0.0051
20 29  0.353 0.0183 0.0047
20 30  0.338 0.0178 0.0044
20 31  0.319 0.0172 0.0041
20 32  0.296 0.0166 0.0039
20 33  0.271 0.0162 0.0038
20 34  0.247 0.0157 0.0038
20 35  0.226 0.0154 0.0039
20 36  0.208 0.0152 0.0040
20 37  0.197 0.0151 0.0041
20 38  0.193 0.0151 0.0041
20 39  0.197 0.0151 0.0041
20 40  0.208 0.0152 0.0040
20 41  0.226 0.0154 0.0039
20 42  0.247 0.0157 0.0038
20 43  0.271 0.0162 0.0038
20 44  0.296 0.0166 0.0039
20 45  0.319 0.0172 0.0041
20 46  0.338 0.0178 0.0044
20 47  0.353 0.0183 0.0047
20 48  0.363 0.0186 0.0051
20 49  0.366 0.0186 0.0055
20 50  0.362 0.0182 0.0059
20 51  0.350 0.0173 0.0061
20 52  0.331 0.0159 0.0062
20 53  0.305 0.0140 0.0061
20 54  0.274 0.0119 0.0057
20 55  0.241 0.0099 0.0053
20 56  0.207 0.0082 0.0047
20 57  0.175 0.0071 0.0042
20 58  0.146 0.0064 0.0037
20 59  0.123 0.0063 0.0034
20 60  0.105 0.0063 0.0032
20 61  0.095 0.0064 0.0032
20 62  0.091 0.0065 0.0034
20 63  0.095 0.0064 0.0038
20 64  0.104 0.0063 0.0042
20 65  0.119 0.0063 0.0048
20 66  0.137 0.0064 0.0055
20 67  0.158 0.0071 0.0064
20 68  0.180 0.0082 0.0074
20 69  0.202 0.0099 0.0087
20 70  0.224 0.0119 0.0101
20 71  0.243 0.0140 0.0115
20 72  0.261 0.0159 0.0130
20 73  0.277 0.0173 0.0144
20 74  0.290 0.0182 0.0158
20 75  0.301 0.0186 0.0171
20 76  0.311 0.0186 0.0182
20 77  0.318 0.0183 0.0193
20 78  0.325 0.0178 0.0203
20 79  0.330 0.0172 0.0212
20 80  0.334 0.0166 0.0220
20 81  0.337 0.0162 0.0227
20 82  0.340 0.0157 0.0233
20 83  0.342 0.0154 0.0238
20 84  0.343 0.0152 0.0241
20 85  0.344 0.0151 0.0243
20 86  0.344 0.0151 0.0244
20 87  0.344 0.0151 0.0243
20 88  0.343 0.0152 0.0241
20 89  0.342 0.0154 0.0238
20 90  0.340 0.0157 0.0233
20 91  0.337 0.0162 0.0227
20 92  0.334 0.0166 0.0220
20 93  0.330 0.0172 0.0212
20 94  0.325 0.0178 0.0203
20 95  0.318 0.0183 0.0193
21  0  0.298 0.0188 0.0186
21  1  0.291 0.0186 0.0173
21  2  0.282 0.0180 0.0160
21  3  0.271 0.0168 0.0145
21  4  0.256 0.0151 0.0130
21  5  0.239 0.0131 0.0114
21  6  0.220 0.0109 0.0100
21  7  0.199 0.0090 0.0086
21  8  0.177 0.0075 0.0075
21  9  0.156 0.0065 0.0065
21 10  0.137 0.0061 0.0057
21 11  0.121 0.0061 0.0051
21 12  0.109 0.0062 0.0045
21 13  0.104 0.0063 0.0041
21 14  0.105 0.0063 0.0038
21 15  0.114 0.0062 0.0037
21 16  0.129 0.0061 0.0037
21 17  0.151 0.0061 0.0039
21 18  0.178 0.0065 0.0043
21 19  0.209 0.0075 0.0047
21 20  0.241 0.0090 0.0053
21 21  0.273 0.0109 0.0057
21 22  0.303 0.0131 0.0061
21 23  0.327 0.0151 0.0063
21 24  0.346 0.0168 0.0062
21 25  0.357 0.0180 0.0060
21 26  0.361 0.0186 0.0057
21 27  0.358 0.0188 0.0053
21 28  0.348 0.0187 0.0049
21 29  0.332 0.0183 0.0045
21 30  0.311 0.0179 0.0041
21 31  0.285 0.0175 0.0038
21 32  0.258 0.0172 0.0036
21 33  0.230 0.0169 0.0035
21 34  0.204 0.0167 0.0035
21 35  0.181 0.0166 0.0036
21 36  0.165 0.0165 0.0037
21 37  0.156 0.0165 0.0037
21 38  0.156 0.0165 0.0037
21 39  0.165 0.0165 0.0037
21 40  0.181 0.0166 0.0036
21 41  0.204 0.0167 0.0035
21 42  0.230 0.0169 0.0035
21 43  0.258 0.0172 0.0036
21 44  0.285 0.0175 0.0038
21 45  0.311 0.0179 0.0041
21 46  0.332 0.0183 0.0045
21 47  0.348 0.0187 0.0049
21 48  0.358 0.0188 0.0053
21 49  0.361 0.0186 0.0057
21 50  0.357 0.0180 0.0060
21 51  0.346 0.0168 0.0062
21 52  0.327 0.0151 0.0063
21 53  0.303 0.0131 0.0061
21 54  0.273 0.0109 0.0057
21 55  0.241 0.0090 0.0053
21 56  0.209 0.0075 0.0047
21 57  0.178 0.0065 0.0043
21 58  0.151 0.0061 0.0039
21 59  0.129 0.0061 0.0037
21 60  0.114 0.0062 0.0037
21 61  0.105 0.0063 0.0038
21 62  0.104 0.0063 0.0041
21 63  0.109 0.0062 0.0045
21 64  0.121 0.0061 0.0051
21 65  0.137 0.0061 0.0057
21 66  0.156 0.0065 0.0065
21 67  0.177 0.0075 0.0075
21 68  0.199 0.0090 0.0086
21 69  0.220 0.0109 0.0100
21 70  0.239 0.0131 0.0114
21 71  0.256 0.0151 0.0130
21 72  0.271 0.0168 0.0145
21 73  0.282 0.0180 0.0160
21 74  0.291 0.0186 0.0173
21 75  0.298 0.0188 0.0186
21 76  0.303 0.0187 0.0198
21 77  0.306 0.0183 0.0208
21 78  0.308 0.0179 0.0218
21 79  0.309 0.0175 0.0227
21 80  0.309 0.0172 0.0234
21 81  0.309 0.0169 0.0241
21 82  0.308 0.0167 0.0247
21 83  0.308 0.0166 0.0251
21 84  0.307 0.0165 0.0254
21 85  0.307 0.0165 0.0255
21 86  0.307 0.0165 0.0255
21 87  0.307 0.0165 0.0254
21 88  0.308 0.0166 0.0251
21 89  0.308 0.0167 0.0247
21 90  0.309 0.0169 0.0241
21 91  0.309 0.0172 0.0234
21 92  0.309 0.0175 0.0227
21 93  0.308 0.0179 0.0218
21 94  0.306 0.0183 0.0208
21 95  0.303 0.0187 0.0198
22  0  0.291 0.0190 0.0187
22  1  0.287 0.0185 0.0174
22  2  0.280 0.0176 0.0160
22  3  0.270 0.0161 0.0144
22  4  0.256 0.0142 0.0128
22  5  0.240 0.0120 0.0112
22  6  0.220 0.0098 0.0098
22  7  0.199 0.0079 0.0085
22  8  0.178 0.0066 0.0075
22  9  0.158 0.0060 0.0066
22 10  0.141 0.0058 0.0059
22 11  0.128 0.0058 0.0053
22 12  0.120 0.0059 0.0048
22 13  0.119 0.0060 0.0045
22 14  0.125 0.0059 0.0042
22 15  0.139 0.0058 0.0041
22 16  0.158 0.0058 0.0042
22 17  0.184 0.0060 0.0044
22 18  0.213 0.0066 0.0048
22 19  0.244 0.0079 0.0053
22 20  0.275 0.0098 0.0057
22 21  0.303 0.0120 0.0061
22 22  0.326 0.0142 0.0063
22 23  0.344 0.0161 0.0063
22 24  0.355 0.0176 0.0061
22 25  0.358 0.0185 0.0058
22 26  0.355 0.0190 0.0054
22 27  0.344 0.0190 0.0050
22 28  0.328 0.0189 0.0046
22 29  0.305 0.0186 0.0042
22 30  0.279 0.0184 0.0038
22 31  0.248 0.0181 0.0035
22 32  0.217 0.0180 0.0033
22 33  0.186 0.0179 0.0032
22 34  0.159 0.0178 0.0032
22 35  0.137 0.0178 0.0032
22 36  0.123 0.0178 0.0033
22 37  0.118 0.0178 0.0033
22 38  0.123 0.0178 0.0033
22 39  0.137 0.0178 0.0032
22 40  0.159 0.0178 0.0032
22 41  0.186 0.0179 0.0032
22 42  0.217 0.0180 0.0033
22 43  0.248 0.0181 0.0035
22 44  0.279 0.0184 0.0038
22 45  0.305 0.0186 0.0042
22 46  0.328 0.0189 0.0046
22 47  0.344 0.0190 0.0050
22 48  0.355 0.0190 0.0054
22 49  0.358 0.0185 0.0058
22 50  0.355 0.0176 0.0061
22 51  0.344 0.0161 0.0063
22 52  0.326 0.0142 0.0063
22 53  0.303 0.0120 0.0061
22 54  0.275 0.0098 0.0057
22 55  0.244 0.0079 0.0053
22 56  0.213 0.0066 0.0048
22 57  0.184 0.0060 0.0044
22 58  0.158 0.0058 0.0042
22 59  0.139 0.0058 0.0041
22 60  0.125 0.0059 0.0042
22 61  0.119 0.0060 0.0045
22 62  0.120 0.0059 0.0048
22 63  0.128 0.0058 0.0053
22 64  0.141 0.0058 0.0059
22 65  0.158 0.0060 0.0066
22 66  0.178 0.0066 0.0075
22 67  0.199 0.0079 0.0085
22 68  0.220 0.0098 0.0098
22 69  0.240 0.0120 0.0112
22 70  0.256 0.0142 0.0128
22 71  0.270 0.0161 0.0144
22 72  0.280 0.0176 0.0160
22 73  0.287 0.0185 0.0174
22 74  0.291 0.0190 0.0187
22 75  0.293 0.0190 0.0200
22 76  0.293 0.0189 0.0211
22 77  0.291 0.0186 0.0221
22 78  0.289 0.0184 0.0230
22 79  0.286 0.0181 0.0238
22 80  0.283 0.0180 0.0245
22 81  0.280 0.0179 0.0251
22 82  0.277 0.0178 0.0256
22 83  0.274 0.0178 0.0260
22 84  0.273 0.0178 0.0262
22 85  0.272 0.0178 0.0263
22 86  0.273 0.0178 0.0262
22 87  0.274 0.0178 0.0260
22 88  0.277 0.0178 0.0256
22 89  0.280 0.0179 0.0251
22 90  0.283 0.0180 0.0245
22 91  0.286 0.0181 0.0238
22 92  0.289 0.0184 0.0230
22 93  0.291 0.0186 0.0221
22 94  0.293 0.0189 0.0211
22 95  0.293 0.0190 0.0200
23  0  0.289 0.0191 0.0187
23  1  0.288 0.0183 0.0174
23  2  0.282 0.0170 0.0158
23  3  0.273 0.0152 0.0142
23  4  0.260 0.0130 0.0125
23  5  0.243 0.0106 0.0109
23  6  0.224 0.0085 0.0095
23  7  0.203 0.0068 0.0084
23  8  0.183 0.0058 0.0075
23  9  0.164 0.0054 0.0067
23 10  0.150 0.0054 0.0061
23 11  0.140 0.0055 0.0056
23 12  0.137 0.0056 0.0051
23 13  0.140 0.0056 0.0048
23 14  0.151 0.0055 0.0046
23 15  0.168 0.0054 0.0046
23 16  0.192 0.0054 0.0047
23 17  0.219 0.0058 0.0050
23 18  0.249 0.0068 0.0054
23 19  0.278 0.0085 0.0058
23 20  0.305 0.0106 0.0061
23 21  0.328 0.0130 0.0063
23 22  0.344 0.0152 0.0063
23 23  0.354 0.0170 0.0061
23 24  0.357 0.0183 0.0059
23 25  0.353 0.0191 0.0055
23 26  0.342 0.0194 0.0052
23 27  0.325 0.0194 0.0048
23 28  0.302 0.0193 0.0043
23 29  0.274 0.0192 0.0039
23 30  0.242 0.0190 0.0035
23 31  0.208 0.0189 0.0032
23 32  0.174 0.0189 0.0030
23 33  0.142 0.0189 0.0028
23 34  0.115 0.0190 0.0028
23 35  0.095 0.0191 0.0028
23 36  0.085 0.0191 0.0028
23 37  0.085 0.0191 0.0028
23 38  0.095 0.0191 0.0028
23 39  0.115 0.0190 0.0028
23 40  0.142 0.0189 0.0028
23 41  0.174 0.0189 0.0030
23 42  0.208 0.0189 0.0032
23 43  0.242 0.0190 0.0035
23 44  0.274 0.0192 0.0039
23 45  0.302 0.0193 0.0043
23 46  0.325 0.0194 0.0048
23 47  0.342 0.0194 0.0052
23 48  0.353 0.0191 0.0055
23 49  0.357 0.0183 0.0059
23 50  0.354 0.0170 0.0061
23 51  0.344 0.0152 0.0063
23 52  0.328 0.0130 0.0063
23 53  0.305 0.0106 0.0061
23 54  0.278 0.0085 0.0058
23 55  0.249 0.0068 0.0054
23 56  0.219 0.0058 0.0050
23 57  0.192 0.0054 0.0047
23 58  0.168 0.0054 0.0046
23 59  0.151 0.0055 0.0046
23 60  0.140 0.0056 0.0048
23 61  0.137 0.0056 0.0051
23 62  0.140 0.0055 0.0056
23 63  0.150 0.0054 0.0061
23 64  0.164 0.0054 0.0067
23 65  0.183 0.0058 0.0075
23 66  0.203 0.0068 0.0084
23 67  0.224 0.0085 0.0095
23 68  0.243 0.0106 0.0109
23 69  0.260 0.0130 0.0125
23 70  0.273 0.0152 0.0142
23 71  0.282 0.0170 0.0158
23 72  0.288 0.0183 0.0174
23 73  0.289 0.0191 0.0187
23 74  0.288 0.0194 0.0200
23 75  0.285 0.0194 0.0211
23 76  0.280 0.0193 0.0221
23 77  0.275 0.0192 0.0230
23 78  0.268 0.0190 0.0239
23 79  0.262 0.0189 0.0246
23 80  0.256 0.0189 0.0253
23 81  0.250 0.0189 0.0259
23 82  0.246 0.0190 0.0263
23 83  0.243 0.0191 0.0266
23 84  0.241 0.0191 0.0267
23 85  0.241 0.0191 0.0267
23 86  0.243 0.0191 0.0266
23 87  0.246 0.0190 0.0263
23 88  0.250 0.0189 0.0259
23 89  0.256 0.0189 0.0253
23 90  0.262 0.0189 0.0246
23 91  0.268 0.0190 0.0239
23 92  0.275 0.0192 0.0230
23 93  0.280 0.0193 0.0221
23 94  0.285 0.0194 0.0211
23 95  0.288 0.0194 0.0200
24  0  0.293 0.0191 0.0186
24  1  0.293 0.0180 0.0171
24  2  0.290 0.0163 0.0155
24  3  0.281 0.0140 0.0137
24  4  0.267 0.0115 0.0120
24  5  0.250 0.0090 0.0105
24  6  0.230 0.0070 0.0093
24  7  0.210 0.0057 0.0083
24  8  0.191 0.0050 0.0075
24  9  0.174 0.0049 0.0068
24 10  0.163 0.0050 0.0063
24 11  0.157 0.0052 0.0058
24 12  0.158 0.0052 0.0054
24 13  0.166 0.0052 0.0051
24 14  0.181 0.0050 0.0050
24 15  0.202 0.0049 0.0050
24 16  0.228 0.0050 0.0052
24 17  0.256 0.0057 0.0055
24 18  0.284 0.0070 0.0058
24 19  0.310 0.0090 0.0061
24 20  0.331 0.0115 0.0062
24 21  0.346 0.0140 0.0062
24 22  0.355 0.0163 0.0061
24 23  0.357 0.0180 0.0059
24 24  0.352 0.0191 0.0056
24 25  0.341 0.0197 0.0052
24 26  0.324 0.0199 0.0049
24 27  0.301 0.0200 0.0045
24 28  0.272 0.0199 0.0040
24 29  0.239 0.0199 0.0036
24 30  0.202 0.0198 0.0032
24 31  0.165 0.0199 0.0029
24 32  0.129 0.0200 0.0026
24 33  0.097 0.0201 0.0024
24 34  0.072 0.0202 0.0024
24 35  0.056 0.0202 0.0023
24 36  0.051 0.0203 0.0023
24 37  0.056 0.0202 0.0023
24 38  0.072 0.0202 0.0024
24 39  0.097 0.0201 0.0024
24 40  0.129 0.0200 0.0026
24 41  0.165 0.0199 0.0029
24 42  0.202 0.0198 0.0032
24 43  0.239 0.0199 0.0036
24 44  0.272 0.0199 0.0040
24 45  0.301 0.0200 0.0045
24 46  0.324 0.0199 0.0049
24 47  0.341 0.0197 0.0052
24 48  0.352 0.0191 0.0056
24 49  0.357 0.0180 0.0059
24 50  0.355 0.0163 0.0061
24 51  0.346 0.0140 0.0062
24 52  0.331 0.0115 0.0062
24 53  0.310 0.0090 0.0061
24 54  0.284 0.0070 0.0058
24 55  0.256 0.0057 0.0055
24 56  0.228 0.0050 0.0052
24 57  0.202 0.0049 0.0050
24 58  0.181 0.0050 0.0050
24 59  0.166 0.0052 0.0051
24 60  0.158 0.0052 0.0054
24 61  0.157 0.0052 0.0058
24 62  0.163 0.0050 0.0063
24 63  0.174 0.0049 0.0068
24 64  0.191 0.0050 0.0075
24 65  0.210 0.0057 0.0083
24 66  0.230 0.0070 0.0093
24 67  0.250 0.0090 0.0105
24 68  0.267 0.0115 0.0120
24 69  0.281 0.0140 0.0137
24 70  0.290 0.0163 0.0155
24 71  0.293 0.0180 0.0171
24 72  0.293 0.0191 0.0186
24 73  0.289 0.0197 0.0199
24 74  0.282 0.0199 0.0210
24 75  0.274 0.0200 0.0220
24 76  0.265 0.0199 0.0229
24 77  0.255 0.0199 0.0237
24 78  0.246 0.0198 0.0245
24 79  0.237 0.0199 0.0252
24 80  0.229 0.0200 0.0258
24 81  0.222 0.0201 0.0263
24 82  0.217 0.0202 0.0266
24 83  0.213 0.0202 0.0269
24 84  0.212 0.0203 0.0269
24 85  0.213 0.0202 0.0269
24 86  0.217 0.0202 0.0266
24 87  0.222 0.0201 0.0263
24 88  0.229 0.0200 0.0258
24 89  0.237 0.0199 0.0252
24 90  0.246 0.0198 0.0245
24 91  0.255 0.0199 0.0237
24 92  0.265 0.0199 0.0229
24 93  0.274 0.0200 0.0220
24 94  0.282 0.0199 0.0210
24 95  0.289 0.0197 0.0199
25  0  0.301 0.0190 0.0184
25  1  0.304 0.0175 0.0168
25  2  0.301 0.0152 0.0150
25  3  0.292 0.0124 0.0131
25  4  0.278 0.0097 0.0115
25  5  0.259 0.0073 0.0101
25  6  0.239 0.0056 0.0090
25  7  0.219 0.0046 0.0082
25  8  0.202 0.0043 0.0075
25  9  0.189 0.0044 0.0069
25 10  0.181 0.0046 0.0064
25 11  0.179 0.0048 0.0060
25 12  0.184 0.0048 0.0057
25 13  0.197 0.0046 0.0054
25 14  0.215 0.0044 0.0054
25 15  0.239 0.0043 0.0055
25 16  0.266 0.0046 0.0056
25 17  0.292 0.0056 0.0059
25 18  0.317 0.0073 0.0061
25 19  0.337 0.0097 0.0062
25 20  0.351 0.0124 0.0061
25 21  0.358 0.0152 0.0060
25 22  0.359 0.0175 0.0058
25 23  0.353 0.0190 0.0055
25 24  0.341 0.0199 0.0052
25 25  0.324 0.0204 0.0049
25 26  0.300 0.0205 0.0045
25 27  0.271 0.0206 0.0041
25 28  0.237 0.0206 0.0037
25 29  0.199 0.0206 0.0033
25 30  0.160 0.0207 0.0028
25 31  0.121 0.0208 0.0025
25 32  0.085 0.0210 0.0022
25 33  0.054 0.0211 0.0020
25 34  0.033 0.0213 0.0019
25 35  0.021 0.0213 0.0019
25 36  0.021 0.0213 0.0019
25 37  0.033 0.0213 0.0019
25 38  0.054 0.0211 0.0020
25 39  0.085 0.0210 0.0022
25 40  0.121 0.0208 0.0025
25 41  0.160 0.0207 0.0028
25 42  0.199 0.0206 0.0033
25 43  0.237 0.0206 0.0037
25 44  0.271 0.0206 0.0041
25 45  0.300 0.0205 0.0045
25 46  0.324 0.0204 0.0049
25 47  0.341 0.0199 0.0052
25 48  0.353 0.0190 0.0055
25 49  0.359 0.0175 0.0058
25 50  0.358 0.0152 0.0060
25 51  0.351 0.0124 0.0061
25 52  0.337 0.0097 0.0062
25 53  0.317 0.0073 0.0061
25 54  0.292 0.0056 0.0059
25 55  0.266 0.0046 0.0056
25 56  0.239 0.0043 0.0055
25 57  0.215 0.0044 0.0054
25 58  0.197 0.0046 0.0054
25 59  0.184 0.0048 0.0057
25 60  0.179 0.0048 0.0060
25 61  0.181 0.0046 0.0064
25 62  0.189 0.0044 0.0069
25 63  0.202 0.0043 0.0075
25 64  0.219 0.0046 0.0082
25 65  0.239 0.0056 0.0090
25 66  0.259 0.0073 0.0101
25 67  0.278 0.0097 0.0115
25 68  0.292 0.0124 0.0131
25 69  0.301 0.0152 0.0150
25 70  0.304 0.0175 0.0168
25 71  0.301 0.0190 0.0184
25 72  0.294 0.0199 0.0197
25 73  0.284 0.0204 0.0208
25 74  0.272 0.0205 0.0217
25 75  0.260 0.0206 0.0226
25 76  0.247 0.0206 0.0234
25 77  0.234 0.0206 0.0241
25 78  0.222 0.0207 0.0248
25 79  0.211 0.0208 0.0254
25 80  0.201 0.0210 0.0260
25 81  0.194 0.0211 0.0264
25 82  0.189 0.0213 0.0267
25 83  0.186 0.0213 0.0269
25 84  0.186 0.0213 0.0269
25 85  0.189 0.0213 0.0267
25 86  0.194 0.0211 0.0264
25 87  0.201 0.0210 0.0260
25 88  0.211 0.0208 0.0254
25 89  0.222 0.0207 0.0248
25 90  0.234 0.0206 0.0241
25 91  0.247 0.0206 0.0234
25 92  0.260 0.0206 0.0226
25 93  0.272 0.0205 0.0217
25 94  0.284 0.0204 0.0208
25 95  0.294 0.0199 0.0197
26  0  0.315 0.0189 0.0181
26  1  0.320 0.0167 0.0163
26  2  0.317 0.0137 0.0143
26  3  0.306 0.0104 0.0124
26  4  0.290 0.0076 0.0108
26  5  0.270 0.0054 0.0096
26  6  0.250 0.0041 0.0088
26  7  0.232 0.0036 0.0081
26  8  0.217 0.0037 0.0075
26  9  0.207 0.0039 0.0070
26 10  0.203 0.0042 0.0066
26 11  0.205 0.0043 0.0062
26 12  0.215 0.0042 0.0059
26 13  0.231 0.0039 0.0058
26 14  0.252 0.0037 0.0057
26 15  0.277 0.0036 0.0058
26 16  0.302 0.0041 0.0060
26 17  0.325 0.0054 0.0061
26 18  0.344 0.0076 0.0061
26 19  0.357 0.0104 0.0060
26 20  0.363 0.0137 0.0059
26 21  0.362 0.0167 0.0057
26 22  0.355 0.0189 0.0054
26 23  0.343 0.0202 0.0051
26 24  0.324 0.0208 0.0048
26 25  0.300 0.0211 0.0045
26 26  0.270 0.0212 0.0041
26 27  0.236 0.0213 0.0037
26 28  0.197 0.0213 0.0033
26 29  0.156 0.0214 0.0029
26 30  0.115 0.0216 0.0024
26 31  0.076 0.0217 0.0020
26 32  0.042 0.0219 0.0017
26 33  0.015 0.0221 0.0015
26 34 -0.003 0.0222 0.0015
26 35 -0.009 0.0223 0.0014
26 36 -0.003 0.0222 0.0015
26 37  0.015 0.0221 0.0015
26 38  0.042 0.0219 0.0017
26 39  0.076 0.0217 0.0020
26 40  0.115 0.0216 0.0024
26 41  0.156 0.0214 0.0029
26 42  0.197 0.0213 0.0033
26 43  0.236 0.0213 0.0037
26 44  0.270 0.0212 0.0041
26 45  0.300 0.0211 0.0045
26 46  0.324 0.0208 0.0048
26 47  0.343 0.0202 0.0051
26 48  0.355 0.0189 0.0054
26 49  0.362 0.0167 0.0057
26 50  0.363 0.0137 0.0059
26 51  0.357 0.0104 0.0060
26 52  0.344 0.0076 0.0061
26 53  0.325 0.0054 0.0061
26 54  0.302 0.0041 0.0060
26 55  0.277 0.0036 0.0058
26 56  0.252 0.0037 0.0057
26 57  0.231 0.0039 0.0058
26 58  0.215 0.0042 0.0059
26 59  0.205 0.0043 0.0062
26 60  0.203 0.0042 0.0066
26 61  0.207 0.0039 0.0070
26 62  0.217 0.0037 0.0075
26 63  0.232 0.0036 0.0081
26 64  0.250 0.0041 0.0088
26 65  0.270 0.0054 0.0096
26 66  0.290 0.0076 0.0108
26 67  0.306 0.0104 0.0124
26 68  0.317 0.0137 0.0143
26 69  0.320 0.0167 0.0163
26 70  0.315 0.0189 0.0181
26 71  0.305 0.0202 0.0194
26 72  0.291 0.0208 0.0205
26 73  0.275 0.0211 0.0214
26 74  0.258 0.0212 0.0222
26 75  0.242 0.0213 0.0229
26 76  0.226 0.0213 0.0237
26 77  0.211 0.0214 0.0243
26 78  0.197 0.0216 0.0250
26 79  0.185 0.0217 0.0255
26 80  0.175 0.0219 0.0260
26 81  0.168 0.0221 0.0264
26 82  0.163 0.0222 0.0266
26 83  0.162 0.0223 0.0267
26 84  0.163 0.0222 0.0266
26 85  0.168 0.0221 0.0264
26 86  0.175 0.0219 0.0260
26 87  0.185 0.0217 0.0255
26 88  0.197 0.0216 0.0250
26 89  0.211 0.0214 0.0243
26 90  0.226 0.0213 0.0237
26 91  0.242 0.0213 0.0229
26 92  0.258 0.0212 0.0222
26 93  0.275 0.0211 0.0214
26 94  0.291 0.0208 0.0205
26 95  0.305 0.0202 0.0194
27  0  0.333 0.0187 0.0177
27  1  0.339 0.0155 0.0157
27  2  0.335 0.0115 0.0133
27  3  0.321 0.0079 0.0114
27  4  0.303 0.0052 0.0101
27  5  0.283 0.0035 0.0093
27  6  0.264 0.0027 0.0086
27  7  0.248 0.0027 0.0081
27  8  0.235 0.0031 0.0076
27  9  0.229 0.0035 0.0071
27 10  0.228 0.0037 0.0067
27 11  0.235 0.0037 0.0064
27 12  0.248 0.0035 0.0062
27 13  0.266 0.0031 0.0061
27 14  0.289 0.0027 0.0061
27 15  0.313 0.0027 0.0061
27 16  0.335 0.0035 0.0061
27 17  0.353 0.0052 0.0061
27 18  0.364 0.0079 0.0059
27 19  0.369 0.0115 0.0057
27 20  0.367 0.0155 0.0055
27 21  0.359 0.0187 0.0052
27 22  0.345 0.0204 0.0050
27 23  0.325 0.0212 0.0047
27 24  0.301 0.0216 0.0044
27 25  0.271 0.0217 0.0041
27 26  0.236 0.0218 0.0037
27 27  0.197 0.0219 0.0033
27 28  0.155 0.0220 0.0029
27 29  0.112 0.0222 0.0024
27 30  0.071 0.0224 0.0020
27 31  0.033 0.0226 0.0016
27 32  0.002 0.0228 0.0013
27 33 -0.021 0.0229 0.0011
27 34 -0.033 0.0230 0.0010
27 35 -0.033 0.0230 0.0010
27 36 -0.021 0.0229 0.0011
27 37  0.002 0.0228 0.0013
27 38  0.033 0.0226 0.0016
27 39  0.071 0.0224 0.0020
27 40  0.112 0.0222 0.0024
27 41  0.155 0.0220 0.0029
27 42  0.197 0.0219 0.0033
27 43  0.236 0.0218 0.0037
27 44  0.271 0.0217 0.0041
27 45  0.301 0.0216 0.0044
27 46  0.325 0.0212 0.0047
27 47  0.345 0.0204 0.0050
27 48  0.359 0.0187 0.0052
27 49  0.367 0.0155 0.0055
27 50  0.369 0.0115 0.0057
27 51  0.364 0.0079 0.0059
27 52  0.353 0.0052 0.0061
27 53  0.335 0.0035 0.0061
27 54  0.313 0.0027 0.0061
27 55  0.289 0.0027 0.0061
27 56  0.266 0.0031 0.0061
27 57  0.248 0.0035 0.0062
27 58  0.235 0.0037 0.0064
27 59  0.228 0.0037 0.0067
27 60  0.229 0.0035 0.0071
27 61  0.235 0.0031 0.0076
27 62  0.248 0.0027 0.0081
27 63  0.264 0.0027 0.0086
27 64  0.283 0.0035 0.0093
27 65  0.303 0.0052 0.0101
27 66  0.321 0.0079 0.0114
27 67  0.335 0.0115 0.0133
27 68  0.339 0.0155 0.0157
27 69  0.333 0.0187 0.0177
27 70  0.320 0.0204 0.0191
27 71  0.302 0.0212 0.0202
27 72  0.282 0.0216 0.0210
27 73  0.261 0.0217 0.0218
27 74  0.241 0.0218 0.0225
27 75  0.222 0.0219 0.0232
27 76  0.203 0.0220 0.0238
27 77  0.187 0.0222 0.0244
27 78  0.172 0.0224 0.0250
27 79  0.160 0.0226 0.0255
27 80  0.150 0.0228 0.0259
27 81  0.143 0.0229 0.0262
27 82  0.140 0.0230 0.0263
27 83  0.140 0.0230 0.0263
27 84  0.143 0.0229 0.0262
27 85  0.150 0.0228 0.0259
27 86  0.160 0.0226 0.0255
27 87  0.172 0.0224 0.0250
27 88  0.187 0.0222 0.0244
27 89  0.203 0.0220 0.0238
27 90  0.222 0.0219 0.0232
27 91  0.241 0.0218 0.0225
27 92  0.261 0.0217 0.0218
27 93  0.282 0.0216 0.0210
27 94  0.302 0.0212 0.0202
27 95  0.320 0.0204 0.0191
28  0  0.356 0.0184 0.0173
28  1  0.362 0.0136 0.0147
28  2  0.354 0.0084 0.0120
28  3  0.337 0.0049 0.0104
28  4  0.317 0.0027 0.0095
28  5  0.297 0.0016 0.0090
28  6  0.279 0.0016 0.0085
28  7  0.266 0.0022 0.0081
28  8  0.257 0.0027 0.0077
28  9  0.254 0.0031 0.0073
28 10  0.257 0.0032 0.0069
28 11  0.267 0.0031 0.0066
28 12  0.283 0.0027 0.0064
28 13  0.303 0.0022 0.0063
28 14  0.325 0.0016 0.0063
28 15  0.345 0.0016 0.0062
28 16  0.362 0.0027 0.0061
28 17  0.373 0.0049 0.0059
28 18  0.377 0.0084 0.0056
28 19  0.373 0.0136 0.0053
28 20  0.364 0.0184 0.0051
28 21  0.349 0.0207 0.0048
28 22  0.328 0.0217 0.0045
28 23  0.302 0.0220 0.0043
28 24  0.272 0.0222 0.0040
28 25  0.236 0.0222 0.0037
28 26  0.197 0.0223 0.0033
28 27  0.155 0.0224 0.0029
28 28  0.111 0.0226 0.0024
28 29  0.068 0.0228 0.0020
28 30  0.028 0.0230 0.0016
28 31 -0.007 0.0233 0.0012
28 32 -0.034 0.0235 0.0009
28 33 -0.051 0.0236 0.0007
28 34 -0.057 0.0237 0.0007
28 35 -0.051 0.0236 0.0007
28 36 -0.034 0.0235 0.0009
28 37 -0.007 0.0233 0.0012
28 38  0.028 0.0230 0.0016
28 39  0.068 0.0228 0.0020
28 40  0.111 0.0226 0.0024
28 41  0.155 0.0224 0.0029
28 42  0.197 0.0223 0.0033
28 43  0.236 0.0222 0.0037
28 44  0.272 0.0222 0.0040
28 45  0.302 0.0220 0.0043
28 46  0.328 0.0217 0.0045
28 47  0.349 0.0207 0.0048
28 48  0.364 0.0184 0.0051
28 49  0.373 0.0136 0.0053
28 50  0.377 0.0084 0.0056
28 51  0.373 0.0049 0.0059
28 52  0.362 0.0027 0.0061
28 53  0.345 0.0016 0.0062
28 54  0.325 0.0016 0.0063
28 55  0.303 0.0022 0.0063
28 56  0.283 0.0027 0.0064
28 57  0.267 0.0031 0.0066
28 58  0.257 0.0032 0.0069
28 59  0.254 0.0031 0.0073
28 60  0.257 0.0027 0.0077
28 61  0.266 0.0022 0.0081
28 62  0.279 0.0016 0.0085
28 63  0.297 0.0016 0.0090
28 64  0.317 0.0027 0.0095
28 65  0.337 0.0049 0.0104
28 66  0.354 0.0084 0.0120
28 67  0.362 0.0136 0.0147
28 68  0.356 0.0184 0.0173
28 69  0.339 0.0207 0.0188
28 70  0.316 0.0217 0.0198
28 71  0.292 0.0220 0.0206
28 72  0.268 0.0222 0.0213
28 73  0.244 0.0222 0.0220
28 74  0.221 0.0223 0.0226
28 75  0.200 0.0224 0.0233
28 76  0.180 0.0226 0.0239
28 77  0.163 0.0228 0.0244
28 78  0.148 0.0230 0.0250
28 79  0.136 0.0233 0.0254
28 80  0.127 0.0235 0.0257
28 81  0.122 0.0236 0.0259
28 82  0.120 0.0237 0.0260
28 83  0.122 0.0236 0.0259
28 84  0.127 0.0235 0.0257
28 85  0.136 0.0233 0.0254
28 86  0.148 0.0230 0.0250
28 87  0.163 0.0228 0.0244
28 88  0.180 0.0226 0.0239
28 89  0.200 0.0224 0.0233
28 90  0.221 0.0223 0.0226
28 91  0.244 0.0222 0.0220
28 92  0.268 0.0222 0.0213
28 93  0.292 0.0220 0.0206
28 94  0.316 0.0217 0.0198
28 95  0.339 0.0207 0.0188
29  0  0.383 0.0180 0.0169
29  1  0.386 0.0096 0.0128
29  2  0.370 0.0042 0.0102
29  3  0.350 0.0019 0.0095
29  4  0.330 0.0005 0.0091
29  5  0.311 0.0006 0.0088
29  6  0.296 0.0015 0.0085
29  7  0.286 0.0021 0.0081
29  8  0.280 0.0026 0.0077
29  9  0.281 0.0028 0.0074
29 10  0.288 0.0028 0.0071
29 11  0.300 0.0026 0.0068
29 12  0.318 0.0021 0.0066
29 13  0.337 0.0015 0.0065
29 14  0.357 0.0006 0.0063
29 15  0.373 0.0005 0.0061
29 16  0.383 0.0019 0.0058
29 17  0.386 0.0042 0.0055
29 18  0.381 0.0096 0.0052
29 19  0.371 0.0180 0.0049
29 20  0.354 0.0213 0.0046
29 21  0.332 0.0221 0.0044
29 22  0.305 0.0224 0.0041
29 23  0.274 0.0225 0.0038
29 24  0.238 0.0225 0.0036
29 25  0.199 0.0226 0.0032
29 26  0.156 0.0227 0.0029
29 27  0.112 0.0228 0.0024
29 28  0.068 0.0231 0.0020
29 29  0.026 0.0233 0.0016
29 30 -0.011 0.0236 0.0011
29 31 -0.042 0.0239 0.0008
29 32 -0.063 0.0241 0.0005
29 33 -0.074 0.0242 0.0004
29 34 -0.074 0.0242 0.0004
29 35 -0.063 0.0241 0.0005
29 36 -0.042 0.0239 0.0008
29 37 -0.011 0.0236 0.0011
29 38  0.026 0.0233 0.0016
29 39  0.068 0.0231 0.0020
29 40  0.112 0.0228 0.0024
29 41  0.156 0.0227 0.0029
29 42  0.199 0.0226 0.0032
29 43  0.238 0.0225 0.0036
29 44  0.274 0.0225 0.0038
29 45  0.305 0.0224 0.0041
29 46  0.332 0.0221 0.0044
29 47  0.354 0.0213 0.0046
29 48  0.371 0.0180 0.0049
29 49  0.381 0.0096 0.0052
29 50  0.386 0.0042 0.0055
29 51  0.383 0.0019 0.0058
29 52  0.373 0.0005 0.0061
29 53  0.357 0.0006 0.0063
29 54  0.337 0.0015 0.0065
29 55  0.318 0.0021 0.0066
29 56  0.300 0.0026 0.0068
29 57  0.288 0.0028 0.0071
29 58  0.281 0.0028 0.0074
29 59  0.280 0.0026 0.0077
29 60  0.286 0.0021 0.0081
29 61  0.296 0.0015 0.0085
29 62  0.311 0.0006 0.0088
29 63  0.330 0.0005 0.0091
29 64  0.350 0.0019 0.0095
29 65  0.370 0.0042 0.0102
29 66  0.386 0.0096 0.0128
29 67  0.383 0.0180 0.0169
29 68  0.361 0.0213 0.0186
29 69  0.334 0.0221 0.0195
29 70  0.305 0.0224 0.0202
29 71  0.277 0.0225 0.0209
29 72  0.250 0.0225 0.0215
29 73  0.224 0.0226 0.0221
29 74  0.199 0.0227 0.0227
29 75  0.177 0.0228 0.0233
29 76  0.157 0.0231 0.0239
29 77  0.140 0.0233 0.0244
29 78  0.126 0.0236 0.0249
29 79  0.115 0.0239 0.0253
29 80  0.107 0.0241 0.0255
29 81  0.104 0.0242 0.0257
29 82  0.104 0.0242 0.0257
29 83  0.107 0.0241 0.0255
29 84  0.115 0.0239 0.0253
29 85  0.126 0.0236 0.0249
29 86  0.140 0.0233 0.0244
29 87  0.157 0.0231 0.0239
29 88  0.177 0.0228 0.0233
29 89  0.199 0.0227 0.0227
29 90  0.224 0.0226 0.0221
29 91  0.250 0.0225 0.0215
29 92  0.277 0.0225 0.0209
29 93  0.305 0.0224 0.0202
29 94  0.334 0.0221 0.0195
29 95  0.361 0.0213 0.0186
30  0  0.414 0.0178 0.0166
30  1  0.404 0.0028 0.0087
30  2  0.382 0.0024 0.0085
30  3  0.361 0.0023 0.0088
30  4  0.342 0.0021 0.0089
30  5  0.327 0.0022 0.0088
30  6  0.315 0.0024 0.0085
30  7  0.307 0.0026 0.0081
30  8  0.305 0.0028 0.0078
30  9  0.309 0.0029 0.0074
30 10  0.319 0.0028 0.0071
30 11  0.333 0.0026 0.0069
30 12  0.351 0.0024 0.0067
30 13  0.368 0.0022 0.0065
30 14  0.383 0.0021 0.0062
30 15  0.393 0.0023 0.0059
30 16  0.396 0.0024 0.0055
30 17  0.391 0.0028 0.0052
30 18  0.379 0.0178 0.0048
30 19  0.362 0.0223 0.0045
30 20  0.339 0.0226 0.0043
30 21  0.311 0.0226 0.0040
30 22  0.278 0.0226 0.0037
30 23  0.242 0.0226 0.0035
30 24  0.202 0.0227 0.0032
30 25  0.159 0.0228 0.0028
30 26  0.115 0.0230 0.0024
30 27  0.070 0.0232 0.0020
30 28  0.028 0.0235 0.0016
30 29 -0.011 0.0238 0.0012
30 30 -0.044 0.0241 0.0008
30 31 -0.070 0.0243 0.0004
30 32 -0.085 0.0245 0.0002
30 33 -0.091 0.0246 0.0002
30 34 -0.085 0.0245 0.0002
30 35 -0.070 0.0243 0.0004
30 36 -0.044 0.0241 0.0008
30 37 -0.011 0.0238 0.0012
30 38  0.028 0.0235 0.0016
30 39  0.070 0.0232 0.0020
30 40  0.115 0.0230 0.0024
30 41  0.159 0.0228 0.0028
30 42  0.202 0.0227 0.0032
30 43  0.242 0.0226 0.0035
30 44  0.278 0.0226 0.0037
30 45  0.311 0.0226 0.0040
30 46  0.339 0.0226 0.0043
30 47  0.362 0.0223 0.0045
30 48  0.379 0.0178 0.0048
30 49  0.391 0.0028 0.0052
30 50  0.396 0.0024 0.0055
30 51  0.393 0.0023 0.0059
30 52  0.383 0.0021 0.0062
30 53  0.368 0.0022 0.0065
30 54  0.351 0.0024 0.0067
30 55  0.333 0.0026 0.0069
30 56  0.319 0.0028 0.0071
30 57  0.309 0.0029 0.0074
30 58  0.305 0.0028 0.0078
30 59  0.307 0.0026 0.0081
30 60  0.315 0.0024 0.0085
30 61  0.327 0.0022 0.0088
30 62  0.342 0.0021 0.0089
30 63  0.361 0.0023 0.0088
30 64  0.382 0.0024 0.0085
30 65  0.404 0.0028 0.0087
30 66  0.414 0.0178 0.0166
30 67  0.385 0.0223 0.0184
30 68  0.352 0.0226 0.0191
30 69  0.320 0.0226 0.0198
30 70  0.289 0.0226 0.0204
30 71  0.258 0.0226 0.0210
30 72  0.230 0.0227 0.0216
30 73  0.203 0.0228 0.0222
30 74  0.178 0.0230 0.0228
30 75  0.156 0.0232 0.0234
30 76  0.136 0.0235 0.0239
30 77  0.120 0.0238 0.0244
30 78  0.107 0.0241 0.0248
30 79  0.097 0.0243 0.0252
30 80  0.091 0.0245 0.0254
30 81  0.090 0.0246 0.0254
30 82  0.091 0.0245 0.0254
30 83  0.097 0.0243 0.0252
30 84  0.107 0.0241 0.0248
30 85  0.120 0.0238 0.0244
30 86  0.136 0.0235 0.0239
30 87  0.156 0.0232 0.0234
30 88  0.178 0.0230 0.0228
30 89  0.203 0.0228 0.0222
30 90  0.230 0.0227 0.0216
30 91  0.258 0.0226 0.0210
30 92  0.289 0.0226 0.0204
30 93  0.320 0.0226 0.0198
30 94  0.352 0.0226 0.0191
30 95  0.385 0.0223 0.0184
31  0  0.424 0.0157 0.0056
31  1  0.408 0.0074 0.0052
31  2  0.388 0.0057 0.0078
31  3  0.370 0.0048 0.0087
31  4  0.354 0.0041 0.0089
31  5  0.342 0.0038 0.0087
31  6  0.333 0.0036 0.0085
31  7  0.330 0.0035 0.0081
31  8  0.331 0.0035 0.0078
31  9  0.338 0.0035 0.0074
31 10  0.349 0.0035 0.0072
31 11  0.364 0.0036 0.0069
31 12  0.380 0.0038 0.0067
31 13  0.394 0.0041 0.0064
31 14  0.404 0.0048 0.0060
31 15  0.406 0.0057 0.0056
31 16  0.402 0.0074 0.0052
31 17  0.390 0.0157 0.0049
31 18  0.371 0.0227 0.0045
31 19  0.347 0.0227 0.0042
31 20  0.319 0.0227 0.0040
31 21  0.285 0.0226 0.0037
31 22  0.248 0.0226 0.0034
31 23  0.208 0.0226 0.0031
31 24  0.165 0.0227 0.0028
31 25  0.120 0.0229 0.0025
31 26  0.076 0.0232 0.0021
31 27  0.033 0.0235 0.0017
31 28 -0.007 0.0238 0.0012
31 29 -0.042 0.0242 0.0008
31 30 -0.070 0.0245 0.0005
31 31 -0.089 0.0247 0.0002
31 32 -0.099 0.0248 0.0001
31 33 -0.099 0.0248 0.0001
31 34 -0.089 0.0247 0.0002
31 35 -0.070 0.0245 0.0005
31 36 -0.042 0.0242 0.0008
31 37 -0.007 0.0238 0.0012
31 38  0.033 0.0235 0.0017
31 39  0.076 0.0232 0.0021
31 40  0.120 0.0229 0.0025
31 41  0.165 0.0227 0.0028
31 42  0.208 0.0226 0.0031
31 43  0.248 0.0226 0.0034
31 44  0.285 0.0226 0.0037
31 45  0.319 0.0227 0.0040
31 46  0.347 0.0227 0.0042
31 47  0.371 0.0227 0.0045
31 48  0.390 0.0157 0.0049
31 49  0.402 0.0074 0.0052
31 50  0.406 0.0057 0.0056
31 51  0.404 0.0048 0.0060
31 52  0.394 0.0041 0.0064
31 53  0.380 0.0038 0.0067
31 54  0.364 0.0036 0.0069
31 55  0.349 0.0035 0.0072
31 56  0.338 0.0035 0.0074
31 57  0.331 0.0035 0.0078
31 58  0.330 0.0035 0.0081
31 59  0.333 0.0036 0.0085
31 60  0.342 0.0038 0.0087
31 61  0.354 0.0041 0.0089
31 62  0.370 0.0048 0.0087
31 63  0.388 0.0057 0.0078
31 64  0.408 0.0074 0.0052
31 65  0.424 0.0157 0.0056
31 66  0.403 0.0227 0.0170
31 67  0.369 0.0227 0.0185
31 68  0.335 0.0227 0.0193
31 69  0.302 0.0226 0.0200
31 70  0.270 0.0226 0.0206
31 71  0.239 0.0226 0.0212
31 72  0.209 0.0227 0.0218
31 73  0.182 0.0229 0.0224
31 74  0.158 0.0232 0.0230
31 75  0.136 0.0235 0.0235
31 76  0.118 0.0238 0.0240
31 77  0.103 0.0242 0.0245
31 78  0.092 0.0245 0.0249
31 79  0.084 0.0247 0.0251
31 80  0.080 0.0248 0.0252
31 81  0.080 0.0248 0.0252
31 82  0.084 0.0247 0.0251
31 83  0.092 0.0245 0.0249
31 84  0.103 0.0242 0.0245
31 85  0.118 0.0238 0.0240
31 86  0.136 0.0235 0.0235
31 87  0.158 0.0232 0.0230
31 88  0.182 0.0229 0.0224
31 89  0.209 0.0227 0.0218
31 90  0.239 0.0226 0.0212
31 91  0.270 0.0226 0.0206
31 92  0.302 0.0226 0.0200
31 93  0.335 0.0227 0.0193
31 94  0.369 0.0227 0.0185
31 95  0.403 0.0227 0.0170
32  0  0.416 0.0152 0.0015
32  1  0.406 0.0105 0.0059
32  2  0.392 0.0081 0.0081
32  3  0.378 0.0068 0.0088
32  4  0.366 0.0058 0.0088
32  5  0.357 0.0052 0.0087
32  6  0.352 0.0048 0.0083
32  7  0.352 0.0046 0.0080
32  8  0.356 0.0045 0.0076
32  9  0.365 0.0046 0.0073
32 10  0.378 0.0048 0.0071
32 11  0.392 0.0052 0.0068
32 12  0.405 0.0058 0.0066
32 13  0.414 0.0068 0.0062
32 14  0.417 0.0081 0.0058
32 15  0.413 0.0105 0.0054
32 16  0.401 0.0152 0.0050
32 17  0.383 0.0206 0.0046
32 18  0.359 0.0221 0.0043
32 19  0.330 0.0224 0.0040
32 20  0.296 0.0224 0.0038
32 21  0.258 0.0224 0.0035
32 22  0.217 0.0225 0.0032
32 23  0.174 0.0226 0.0029
32 24  0.129 0.0228 0.0026
32 25  0.085 0.0231 0.0022
32 26  0.041 0.0234 0.0018
32 27  0.001 0.0238 0.0014
32 28 -0.034 0.0242 0.0010
32 29 -0.064 0.0245 0.0006
32 30 -0.086 0.0248 0.0003
32 31 -0.099 0.0250 0.0001
32 32 -0.104 0.0251 0.0000
32 33 -0.099 0.0250 0.0001
32 34 -0.086 0.0248 0.0003
32 35 -0.064 0.0245 0.0006
32 36 -0.034 0.0242 0.0010
32 37  0.001 0.0238 0.0014
32 38  0.041 0.0234 0.0018
32 39  0.085 0.0231 0.0022
32 40  0.129 0.0228 0.0026
32 41  0.174 0.0226 0.0029
32 42  0.217 0.0225 0.0032
32 43  0.258 0.0224 0.0035
32 44  0.296 0.0224 0.0038
32 45  0.330 0.0224 0.0040
32 46  0.359 0.0221 0.0043
32 47  0.383 0.0206 0.0046
32 48  0.401 0.0152 0.0050
32 49  0.413 0.0105 0.0054
32 50  0.417 0.0081 0.0058
32 51  0.414 0.0068 0.0062
32 52  0.405 0.0058 0.0066
32 53  0.392 0.0052 0.0068
32 54  0.378 0.0048 0.0071
32 55  0.365 0.0046 0.0073
32 56  0.356 0.0045 0.0076
32 57  0.352 0.0046 0.0080
32 58  0.352 0.0048 0.0083
32 59  0.357 0.0052 0.0087
32 60  0.366 0.0058 0.0088
32 61  0.378 0.0068 0.0088
32 62  0.392 0.0081 0.0081
32 63  0.406 0.0105 0.0059
32 64  0.416 0.0152 0.0015
32 65  0.408 0.0206 0.0134
32 66  0.382 0.0221 0.0176
32 67  0.350 0.0224 0.0188
32 68  0.316 0.0224 0.0196
32 69  0.283 0.0224 0.0202
32 70  0.250 0.0225 0.0209
32 71  0.219 0.0226 0.0215
32 72  0.191 0.0228 0.0221
32 73  0.164 0.0231 0.0227
32 74  0.141 0.0234 0.0232
32 75  0.121 0.0238 0.0237
32 76  0.104 0.0242 0.0242
32 77  0.091 0.0245 0.0246
32 78  0.082 0.0248 0.0249
32 79  0.076 0.0250 0.0251
32 80  0.074 0.0251 0.0252
32 81  0.076 0.0250 0.0251
32 82  0.082 0.0248 0.0249
32 83  0.091 0.0245 0.0246
32 84  0.104 0.0242 0.0242
32 85  0.121 0.0238 0.0237
32 86  0.141 0.0234 0.0232
32 87  0.164 0.0231 0.0227
32 88  0.191 0.0228 0.0221
32 89  0.219 0.0226 0.0215
32 90  0.250 0.0225 0.0209
32 91  0.283 0.0224 0.0202
32 92  0.316 0.0224 0.0196
32 93  0.350 0.0224 0.0188
32 94  0.382 0.0221 0.0176
32 95  0.408 0.0206 0.0134
33  0  0.410 0.0149 0.0052
33  1  0.404 0.0117 0.0078
33  2  0.395 0.0097 0.0087
33  3  0.385 0.0082 0.0089
33  4  0.377 0.0072 0.0087
33  5  0.372 0.0065 0.0085
33  6  0.371 0.0060 0.0081
33  7  0.373 0.0058 0.0078
33  8  0.380 0.0058 0.0074
33  9  0.390 0.0060 0.0072
33 10  0.402 0.0065 0.0069
33 11  0.414 0.0072 0.0067
33 12  0.423 0.0082 0.0064
33 13  0.427 0.0097 0.0060
33 14  0.424 0.0117 0.0056
33 15  0.414 0.0149 0.0052
33 16  0.397 0.0185 0.0049
33 17  0.373 0.0208 0.0045
33 18  0.344 0.0217 0.0042
33 19  0.310 0.0220 0.0040
33 20  0.272 0.0221 0.0037
33 21  0.230 0.0222 0.0034
33 22  0.187 0.0224 0.0031
33 23  0.142 0.0226 0.0028
33 24  0.098 0.0229 0.0025
33 25  0.055 0.0232 0.0021
33 26  0.015 0.0236 0.0017
33 27 -0.021 0.0241 0.0012
33 28 -0.051 0.0245 0.0008
33 29 -0.075 0.0249 0.0005
33 30 -0.091 0.0251 0.0002
33 31 -0.099 0.0253 0.0001
33 32 -0.099 0.0253 0.0001
33 33 -0.091 0.0251 0.0002
33 34 -0.075 0.0249 0.0005
33 35 -0.051 0.0245 0.0008
33 36 -0.021 0.0241 0.0012
33 37  0.015 0.0236 0.0017
33 38  0.055 0.0232 0.0021
33 39  0.098 0.0229 0.0025
33 40  0.142 0.0226 0.0028
33 41  0.187 0.0224 0.0031
33 42  0.230 0.0222 0.0034
33 43  0.272 0.0221 0.0037
33 44  0.310 0.0220 0.0040
33 45  0.344 0.0217 0.0042
33 46  0.373 0.0208 0.0045
33 47  0.397 0.0185 0.0049
33 48  0.414 0.0149 0.0052
33 49  0.424 0.0117 0.0056
33 50  0.427 0.0097 0.0060
33 51  0.423 0.0082 0.0064
33 52  0.414 0.0072 0.0067
33 53  0.402 0.0065 0.0069
33 54  0.390 0.0060 0.0072
33 55  0.380 0.0058 0.0074
33 56  0.373 0.0058 0.0078
33 57  0.371 0.0060 0.0081
33 58  0.372 0.0065 0.0085
33 59  0.377 0.0072 0.0087
33 60  0.385 0.0082 0.0089
33 61  0.395 0.0097 0.0087
33 62  0.404 0.0117 0.0078
33 63  0.410 0.0149 0.0052
33 64  0.406 0.0185 0.0056
33 65  0.389 0.0208 0.0170
33 66  0.361 0.0217 0.0185
33 67  0.330 0.0220 0.0193
33 68  0.297 0.0221 0.0200
33 69  0.264 0.0222 0.0206
33 70  0.232 0.0224 0.0212
33 71  0.202 0.0226 0.0218
33 72  0.175 0.0229 0.0224
33 73  0.150 0.0232 0.0230
33 74  0.129 0.0236 0.0235
33 75  0.111 0.0241 0.0240
33 76  0.096 0.0245 0.0245
33 77  0.085 0.0249 0.0249
33 78  0.077 0.0251 0.0251
33 79  0.074 0.0253 0.0252
33 80  0.074 0.0253 0.0252
33 81  0.077 0.0251 0.0251
33 82  0.085 0.0249 0.0249
33 83  0.096 0.0245 0.0245
33 84  0.111 0.0241 0.0240
33 85  0.129 0.0236 0.0235
33 86  0.150 0.0232 0.0230
33 87  0.175 0.0229 0.0224
33 88  0.202 0.0226 0.0218
33 89  0.232 0.0224 0.0212
33 90  0.264 0.0222 0.0206
33 91  0.297 0.0221 0.0200
33 92  0.330 0.0220 0.0193
33 93  0.361 0.0217 0.0185
33 94  0.389 0.0208 0.0170
33 95  0.406 0.0185 0.0056
34  0  0.407 0.0145 0.0085
34  1  0.404 0.0123 0.0088
34  2  0.398 0.0105 0.0089
34  3  0.392 0.0092 0.0088
34  4  0.388 0.0083 0.0085
34  5  0.386 0.0076 0.0081
34  6  0.388 0.0072 0.0078
34  7  0.393 0.0071 0.0074
34  8  0.401 0.0072 0.0071
34  9  0.412 0.0076 0.0069
34 10  0.422 0.0083 0.0067
34 11  0.432 0.0092 0.0065
34 12  0.437 0.0105 0.0062
34 13  0.435 0.0123 0.0059
34 14  0.427 0.0145 0.0055
34 15  0.412 0.0172 0.0052
34 16  0.389 0.0194 0.0048
34 17  0.361 0.0207 0.0045
34 18  0.327 0.0214 0.0043
34 19  0.289 0.0217 0.0040
34 20  0.248 0.0219 0.0037
34 21  0.205 0.0221 0.0035
34 22  0.160 0.0223 0.0032
34 23  0.116 0.0226 0.0028
34 24  0.073 0.0230 0.0024
34 25  0.034 0.0235 0.0020
34 26 -0.002 0.0239 0.0016
34 27 -0.033 0.0244 0.0012
34 28 -0.057 0.0249 0.0008
34 29 -0.075 0.0252 0.0004
34 30 -0.086 0.0254 0.0002
34 31 -0.089 0.0255 0.0002
34 32 -0.086 0.0254 0.0002
34 33 -0.075 0.0252 0.0004
34 34 -0.057 0.0249 0.0008
34 35 -0.033 0.0244 0.0012
34 36 -0.002 0.0239 0.0016
34 37  0.034 0.0235 0.0020
34 38  0.073 0.0230 0.0024
34 39  0.116 0.0226 0.0028
34 40  0.160 0.0223 0.0032
34 41  0.205 0.0221 0.0035
34 42  0.248 0.0219 0.0037
34 43  0.289 0.0217 0.0040
34 44  0.327 0.0214 0.0043
34 45  0.361 0.0207 0.0045
34 46  0.389 0.0194 0.0048
34 47  0.412 0.0172 0.0052
34 48  0.427 0.0145 0.0055
34 49  0.435 0.0123 0.0059
34 50  0.437 0.0105 0.0062
34 51  0.432 0.0092 0.0065
34 52  0.422 0.0083 0.0067
34 53  0.412 0.0076 0.0069
34 54  0.401 0.0072 0.0071
34 55  0.393 0.0071 0.0074
34 56  0.388 0.0072 0.0078
34 57  0.386 0.0076 0.0081
34 58  0.388 0.0083 0.0085
34 59  0.392 0.0092 0.0088
34 60  0.398 0.0105 0.0089
34 61  0.404 0.0123 0.0088
34 62  0.407 0.0145 0.0085
34 63  0.404 0.0172 0.0087
34 64  0.392 0.0194 0.0166
34 65  0.371 0.0207 0.0184
34 66  0.343 0.0214 0.0191
34 67  0.312 0.0217 0.0198
34 68  0.280 0.0219 0.0204
34 69  0.248 0.0221 0.0210
34 70  0.217 0.0223 0.0216
34 71  0.189 0.0226 0.0222
34 72  0.164 0.0230 0.0228
34 73  0.141 0.0235 0.0234
34 74  0.122 0.0239 0.0239
34 75  0.106 0.0244 0.0244
34 76  0.094 0.0249 0.0248
34 77  0.085 0.0252 0.0252
34 78  0.080 0.0254 0.0254
34 79  0.078 0.0255 0.0254
34 80  0.080 0.0254 0.0254
34 81  0.085 0.0252 0.0252
34 82  0.094 0.0249 0.0248
34 83  0.106 0.0244 0.0244
34 84  0.122 0.0239 0.0239
34 85  0.141 0.0235 0.0234
34 86  0.164 0.0230 0.0228
34 87  0.189 0.0226 0.0222
34 88  0.217 0.0223 0.0216
34 89  0.248 0.0221 0.0210
34 90  0.280 0.0219 0.0204
34 91  0.312 0.0217 0.0198
34 92  0.343 0.0214 0.0191
34 93  0.371 0.0207 0.0184
34 94  0.392 0.0194 0.0166
34 95  0.404 0.0172 0.0087
35  0  0.406 0.0142 0.0095
35  1  0.405 0.0125 0.0091
35  2  0.402 0.0110 0.0088
35  3  0.400 0.0099 0.0085
35  4  0.399 0.0091 0.0081
35  5  0.400 0.0086 0.0077
35  6  0.404 0.0083 0.0074
35  7  0.410 0.0083 0.0071
35  8  0.419 0.0086 0.0068
35  9  0.429 0.0091 0.0066
35 10  0.438 0.0099 0.0065
35 11  0.444 0.0110 0.0063
35 12  0.445 0.0125 0.0061
35 13  0.440 0.0142 0.0058
35 14  0.427 0.0162 0.0055
35 15  0.406 0.0182 0.0052
35 16  0.380 0.0197 0.0049
35 17  0.347 0.0206 0.0046
35 18  0.310 0.0212 0.0044
35 19  0.270 0.0215 0.0041
35 20  0.227 0.0218 0.0038
35 21  0.183 0.0220 0.0036
35 22  0.139 0.0224 0.0032
35 23  0.097 0.0228 0.0029
35 24  0.058 0.0233 0.0024
35 25  0.022 0.0238 0.0020
35 26 -0.008 0.0243 0.0016
35 27 -0.033 0.0248 0.0011
35 28 -0.051 0.0252 0.0008
35 29 -0.064 0.0256 0.0005
35 30 -0.070 0.0257 0.0004
35 31 -0.070 0.0257 0.0004
35 32 -0.064 0.0256 0.0005
35 33 -0.051 0.0252 0.0008
35 34 -0.033 0.0248 0.0011
35 35 -0.008 0.0243 0.0016
35 36  0.022 0.0238 0.0020
35 37  0.058 0.0233 0.0024
35 38  0.097 0.0228 0.0029
35 39  0.139 0.0224 0.0032
35 40  0.183 0.0220 0.0036
35 41  0.227 0.0218 0.0038
35 42  0.270 0.0215 0.0041
35 43  0.310 0.0212 0.0044
35 44  0.347 0.0206 0.0046
35 45  0.380 0.0197 0.0049
35 46  0.406 0.0182 0.0052
35 47  0.427 0.0162 0.0055
35 48  0.440 0.0142 0.0058
35 49  0.445 0.0125 0.0061
35 50  0.444 0.0110 0.0063
35 51  0.438 0.0099 0.0065
35 52  0.429 0.0091 0.0066
35 53  0.419 0.0086 0.0068
35 54  0.410 0.0083 0.0071
35 55  0.404 0.0083 0.0074
35 56  0.400 0.0086 0.0077
35 57  0.399 0.0091 0.0081
35 58  0.400 0.0099 0.0085
35 59  0.402 0.0110 0.0088
35 60  0.405 0.0125 0.0091
35 61  0.406 0.0142 0.0095
35 62  0.404 0.0162 0.0102
35 63  0.395 0.0182 0.0128
35 64  0.378 0.0197 0.0169
35 65  0.355 0.0206 0.0186
35 66  0.327 0.0212 0.0195
35 67  0.297 0.0215 0.0202
35 68  0.266 0.0218 0.0209
35 69  0.236 0.0220 0.0215
35 70  0.207 0.0224 0.0221
35 71  0.181 0.0228 0.0227
35 72  0.158 0.0233 0.0233
35 73  0.138 0.0238 0.0239
35 74  0.121 0.0243 0.0244
35 75  0.108 0.0248 0.0249
35 76  0.098 0.0252 0.0253
35 77  0.091 0.0256 0.0255
35 78  0.088 0.0257 0.0257
35 79  0.088 0.0257 0.0257
35 80  0.091 0.0256 0.0255
35 81  0.098 0.0252 0.0253
35 82  0.108 0.0248 0.0249
35 83  0.121 0.0243 0.0244
35 84  0.138 0.0238 0.0239
35 85  0.158 0.0233 0.0233
35 86  0.181 0.0228 0.0227
35 87  0.207 0.0224 0.0221
35 88  0.236 0.0220 0.0215
35 89  0.266 0.0218 0.0209
35 90  0.297 0.0215 0.0202
35 91  0.327 0.0212 0.0195
35 92  0.355 0.0206 0.0186
35 93  0.378 0.0197 0.0169
35 94  0.395 0.0182 0.0128
35 95  0.404 0.0162 0.0102
36  0  0.408 0.0139 0.0095
36  1  0.408 0.0124 0.0090
36  2  0.408 0.0113 0.0085
36  3  0.408 0.0104 0.0081
36  4  0.409 0.0097 0.0077
36  5  0.412 0.0093 0.0073
36  6  0.418 0.0092 0.0069
36  7  0.425 0.0093 0.0066
36  8  0.434 0.0097 0.0064
36  9  0.443 0.0104 0.0063
36 10  0.450 0.0113 0.0063
36 11  0.453 0.0124 0.0062
36 12  0.450 0.0139 0.0061
36 13  0.441 0.0155 0.0059
36 14  0.424 0.0172 0.0056
36 15  0.400 0.0187 0.0053
36 16  0.370 0.0198 0.0051
36 17  0.335 0.0206 0.0048
36 18  0.296 0.0211 0.0045
36 19  0.254 0.0215 0.0043
36 20  0.211 0.0218 0.0040
36 21  0.167 0.0222 0.0037
36 22  0.126 0.0226 0.0033
36 23  0.087 0.0231 0.0029
36 24  0.053 0.0237 0.0024
36 25  0.023 0.0242 0.0020
36 26 -0.002 0.0248 0.0016
36 27 -0.021 0.0253 0.0012
36 28 -0.034 0.0257 0.0009
36 29 -0.042 0.0259 0.0007
36 30 -0.045 0.0260 0.0007
36 31 -0.042 0.0259 0.0007
36 32 -0.034 0.0257 0.0009
36 33 -0.021 0.0253 0.0012
36 34 -0.002 0.0248 0.0016
36 35  0.023 0.0242 0.0020
36 36  0.053 0.0237 0.0024
36 37  0.087 0.0231 0.0029
36 38  0.126 0.0226 0.0033
36 39  0.167 0.0222 0.0037
36 40  0.211 0.0218 0.0040
36 41  0.254 0.0215 0.0043
36 42  0.296 0.0211 0.0045
36 43  0.335 0.0206 0.0048
36 44  0.370 0.0198 0.0051
36 45  0.400 0.0187 0.0053
36 46  0.424 0.0172 0.0056
36 47  0.441 0.0155 0.0059
36 48  0.450 0.0139 0.0061
36 49  0.453 0.0124 0.0062
36 50  0.450 0.0113 0.0063
36 51  0.443 0.0104 0.0063
36 52  0.434 0.0097 0.0064
36 53  0.425 0.0093 0.0066
36 54  0.418 0.0092 0.0069
36 55  0.412 0.0093 0.0073
36 56  0.409 0.0097 0.0077
36 57  0.408 0.0104 0.0081
36 58  0.408 0.0113 0.0085
36 59  0.408 0.0124 0.0090
36 60  0.408 0.0139 0.0095
36 61  0.405 0.0155 0.0104
36 62  0.398 0.0172 0.0120
36 63  0.386 0.0187 0.0147
36 64  0.367 0.0198 0.0173
36 65  0.343 0.0206 0.0188
36 66  0.315 0.0211 0.0198
36 67  0.286 0.0215 0.0206
36 68  0.257 0.0218 0.0213
36 69  0.229 0.0222 0.0220
36 70  0.203 0.0226 0.0226
36 71  0.179 0.0231 0.0233
36 72  0.159 0.0237 0.0239
36 73  0.142 0.0242 0.0244
36 74  0.128 0.0248 0.0250
36 75  0.117 0.0253 0.0254
36 76  0.109 0.0257 0.0257
36 77  0.105 0.0259 0.0259
36 78  0.103 0.0260 0.0260
36 79  0.105 0.0259 0.0259
36 80  0.109 0.0257 0.0257
36 81  0.117 0.0253 0.0254
36 82  0.128 0.0248 0.0250
36 83  0.142 0.0242 0.0244
36 84  0.159 0.0237 0.0239
36 85  0.179 0.0231 0.0233
36 86  0.203 0.0226 0.0226
36 87  0.229 0.0222 0.0220
36 88  0.257 0.0218 0.0213
36 89  0.286 0.0215 0.0206
36 90  0.315 0.0211 0.0198
36 91  0.343 0.0206 0.0188
36 92  0.367 0.0198 0.0173
36 93  0.386 0.0187 0.0147
36 94  0.398 0.0172 0.0120
36 95  0.405 0.0155 0.0104
37  0  0.411 0.0135 0.0093
37  1  0.413 0.0123 0.0086
37  2  0.414 0.0113 0.0081
37  3  0.416 0.0106 0.0076
37  4  0.419 0.0101 0.0071
37  5  0.423 0.0098 0.0067
37  6  0.429 0.0098 0.0064
37  7  0.437 0.0101 0.0062
37  8  0.446 0.0106 0.0061
37  9  0.453 0.0113 0.0061
37 10  0.458 0.0123 0.0061
37 11  0.459 0.0135 0.0061
37 12  0.453 0.0148 0.0061
37 13  0.440 0.0163 0.0059
37 14  0.420 0.0177 0.0057
37 15  0.393 0.0190 0.0055
37 16  0.361 0.0199 0.0052
37 17  0.324 0.0206 0.0050
37 18  0.284 0.0211 0.0047
37 19  0.242 0.0216 0.0044
37 20  0.200 0.0220 0.0041
37 21  0.160 0.0225 0.0037
37 22  0.122 0.0230 0.0033
37 23  0.088 0.0236 0.0029
37 24  0.058 0.0242 0.0024
37 25  0.034 0.0248 0.0020
37 26  0.015 0.0253 0.0016
37 27  0.001 0.0258 0.0013
37 28 -0.008 0.0261 0.0011
37 29 -0.012 0.0263 0.0010
37 30 -0.012 0.0263 0.0010
37 31 -0.008 0.0261 0.0011
37 32  0.001 0.0258 0.0013
37 33  0.015 0.0253 0.0016
37 34  0.034 0.0248 0.0020
37 35  0.058 0.0242 0.0024
37 36  0.088 0.0236 0.0029
37 37  0.122 0.0230 0.0033
37 38  0.160 0.0225 0.0037
37 39  0.200 0.0220 0.0041
37 40  0.242 0.0216 0.0044
37 41  0.284 0.0211 0.0047
37 42  0.324 0.0206 0.0050
37 43  0.361 0.0199 0.0052
37 44  0.393 0.0190 0.0055
37 45  0.420 0.0177 0.0057
37 46  0.440 0.0163 0.0059
37 47  0.453 0.0148 0.0061
37 48  0.459 0.0135 0.0061
37 49  0.458 0.0123 0.0061
37 50  0.453 0.0113 0.0061
37 51  0.446 0.0106 0.0061
37 52  0.437 0.0101 0.0062
37 53  0.429 0.0098 0.0064
37 54  0.423 0.0098 0.0067
37 55  0.419 0.0101 0.0071
37 56  0.416 0.0106 0.0076
37 57  0.414 0.0113 0.0081
37 58  0.413 0.0123 0.0086
37 59  0.411 0.0135 0.0093
37 60  0.408 0.0148 0.0101
37 61  0.403 0.0163 0.0114
37 62  0.393 0.0177 0.0133
37 63  0.378 0.0190 0.0157
37 64  0.358 0.0199 0.0177
37 65  0.334 0.0206 0.0191
37 66  0.308 0.0211 0.0202
37 67  0.280 0.0216 0.0210
37 68  0.253 0.0220 0.0218
37 69  0.228 0.0225 0.0225
37 70  0.205 0.0230 0.0232
37 71  0.184 0.0236 0.0238
37 72  0.167 0.0242 0.0244
37 73  0.152 0.0248 0.0250
37 74  0.141 0.0253 0.0255
37 75  0.133 0.0258 0.0259
37 76  0.127 0.0261 0.0262
37 77  0.124 0.0263 0.0263
37 78  0.124 0.0263 0.0263
37 79  0.127 0.0261 0.0262
37 80  0.133 0.0258 0.0259
37 81  0.141 0.0253 0.0255
37 82  0.152 0.0248 0.0250
37 83  0.167 0.0242 0.0244
37 84  0.184 0.0236 0.0238
37 85  0.205 0.0230 0.0232
37 86  0.228 0.0225 0.0225
37 87  0.253 0.0220 0.0218
37 88  0.280 0.0216 0.0210
37 89  0.308 0.0211 0.0202
37 90  0.334 0.0206 0.0191
37 91  0.358 0.0199 0.0177
37 92  0.378 0.0190 0.0157
37 93  0.393 0.0177 0.0133
37 94  0.403 0.0163 0.0114
37 95  0.408 0.0148 0.0101
38  0  0.417 0.0131 0.0088
38  1  0.419 0.0121 0.0081
38  2  0.421 0.0113 0.0075
38  3  0.424 0.0107 0.0070
38  4  0.428 0.0103 0.0066
38  5  0.433 0.0102 0.0062
38  6  0.439 0.0103 0.0059
38  7  0.447 0.0107 0.0058
38  8  0.455 0.0113 0.0057
38  9  0.461 0.0121 0.0058
38 10  0.464 0.0131 0.0060
38 11  0.462 0.0142 0.0061
38 12  0.454 0.0155 0.0061
38 13  0.439 0.0169 0.0060
38 14  0.416 0.0182 0.0059
38 15  0.388 0.0193 0.0057
38 16  0.354 0.0202 0.0054
38 17  0.316 0.0208 0.0051
38 18  0.276 0.0214 0.0048
38 19  0.236 0.0219 0.0045
38 20  0.197 0.0224 0.0041
38 21  0.160 0.0229 0.0037
38 22  0.127 0.0235 0.0033
38 23  0.098 0.0242 0.0029
38 24  0.074 0.0248 0.0024
38 25  0.055 0.0254 0.0020
38 26  0.042 0.0260 0.0017
38 27  0.032 0.0264 0.0015
38 28  0.027 0.0266 0.0015
38 29  0.025 0.0267 0.0014
38 30  0.027 0.0266 0.0015
38 31  0.032 0.0264 0.0015
38 32  0.042 0.0260 0.0017
38 33  0.055 0.0254 0.0020
38 34  0.074 0.0248 0.0024
38 35  0.098 0.0242 0.0029
38 36  0.127 0.0235 0.0033
38 37  0.160 0.0229 0.0037
38 38  0.197 0.0224 0.0041
38 39  0.236 0.0219 0.0045
38 40  0.276 0.0214 0.0048
38 41  0.316 0.0208 0.0051
38 42  0.354 0.0202 0.0054
38 43  0.388 0.0193 0.0057
38 44  0.416 0.0182 0.0059
38 45  0.439 0.0169 0.0060
38 46  0.454 0.0155 0.0061
38 47  0.462 0.0142 0.0061
38 48  0.464 0.0131 0.0060
38 49  0.461 0.0121 0.0058
38 50  0.455 0.0113 0.0057
38 51  0.447 0.0107 0.0058
38 52  0.439 0.0103 0.0059
38 53  0.433 0.0102 0.0062
38 54  0.428 0.0103 0.0066
38 55  0.424 0.0107 0.0070
38 56  0.421 0.0113 0.0075
38 57  0.419 0.0121 0.0081
38 58  0.417 0.0131 0.0088
38 59  0.413 0.0142 0.0096
38 60  0.408 0.0155 0.0108
38 61  0.400 0.0169 0.0124
38 62  0.389 0.0182 0.0143
38 63  0.373 0.0193 0.0163
38 64  0.353 0.0202 0.0181
38 65  0.330 0.0208 0.0194
38 66  0.305 0.0214 0.0205
38 67  0.280 0.0219 0.0214
38 68  0.256 0.0224 0.0222
38 69  0.234 0.0229 0.0229
38 70  0.214 0.0235 0.0237
38 71  0.196 0.0242 0.0243
38 72  0.182 0.0248 0.0250
38 73  0.170 0.0254 0.0255
38 74  0.161 0.0260 0.0260
38 75  0.154 0.0264 0.0264
38 76  0.151 0.0266 0.0266
38 77  0.149 0.0267 0.0267
38 78  0.151 0.0266 0.0266
38 79  0.154 0.0264 0.0264
38 80  0.161 0.0260 0.0260
38 81  0.170 0.0254 0.0255
38 82  0.182 0.0248 0.0250
38 83  0.196 0.0242 0.0243
38 84  0.214 0.0235 0.0237
38 85  0.234 0.0229 0.0229
38 86  0.256 0.0224 0.0222
38 87  0.280 0.0219 0.0214
38 88  0.305 0.0214 0.0205
38 89  0.330 0.0208 0.0194
38 90  0.353 0.0202 0.0181
38 91  0.373 0.0193 0.0163
38 92  0.389 0.0182 0.0143
38 93  0.400 0.0169 0.0124
38 94  0.408 0.0155 0.0108
38 95  0.413 0.0142 0.0096
39  0  0.423 0.0127 0.0082
39  1  0.426 0.0118 0.0075
39  2  0.429 0.0111 0.0069
39  3  0.432 0.0107 0.0064
39  4  0.436 0.0105 0.0060
39  5  0.441 0.0105 0.0057
39  6  0.448 0.0107 0.0054
39  7  0.455 0.0111 0.0054
39  8  0.462 0.0118 0.0055
39  9  0.467 0.0127 0.0056
39 10  0.468 0.0137 0.0059
39 11  0.464 0.0149 0.0061
39 12  0.454 0.0161 0.0062
39 13  0.437 0.0174 0.0061
39 14  0.413 0.0186 0.0060
39 15  0.383 0.0197 0.0058
39 16  0.349 0.0205 0.0055
39 17  0.312 0.0212 0.0052
39 18  0.274 0.0218 0.0049
39 19  0.236 0.0224 0.0045
39 20  0.201 0.0230 0.0041
39 21  0.168 0.0236 0.0037
39 22  0.140 0.0243 0.0033
39 23  0.117 0.0249 0.0028
39 24  0.098 0.0256 0.0025
39 25  0.085 0.0262 0.0022
39 26  0.075 0.0266 0.0020
39 27  0.069 0.0270 0.0019
39 28  0.066 0.0272 0.0019
39 29  0.066 0.0272 0.0019
39 30  0.069 0.0270 0.0019
39 31  0.075 0.0266 0.0020
39 32  0.085 0.0262 0.0022
39 33  0.098 0.0256 0.0025
39 34  0.117 0.0249 0.0028
39 35  0.140 0.0243 0.0033
39 36  0.168 0.0236 0.0037
39 37  0.201 0.0230 0.0041
39 38  0.236 0.0224 0.0045
39 39  0.274 0.0218 0.0049
39 40  0.312 0.0212 0.0052
39 41  0.349 0.0205 0.0055
39 42  0.383 0.0197 0.0058
39 43  0.413 0.0186 0.0060
39 44  0.437 0.0174 0.0061
39 45  0.454 0.0161 0.0062
39 46  0.464 0.0149 0.0061
39 47  0.468 0.0137 0.0059
39 48  0.467 0.0127 0.0056
39 49  0.462 0.0118 0.0055
39 50  0.455 0.0111 0.0054
39 51  0.448 0.0107 0.0054
39 52  0.441 0.0105 0.0057
39 53  0.436 0.0105 0.0060
39 54  0.432 0.0107 0.0064
39 55  0.429 0.0111 0.0069
39 56  0.426 0.0118 0.0075
39 57  0.423 0.0127 0.0082
39 58  0.419 0.0137 0.0090
39 59  0.415 0.0149 0.0101
39 60  0.408 0.0161 0.0115
39 61  0.399 0.0174 0.0131
39 62  0.387 0.0186 0.0150
39 63  0.372 0.0197 0.0168
39 64  0.352 0.0205 0.0184
39 65  0.331 0.0212 0.0197
39 66  0.309 0.0218 0.0208
39 67  0.286 0.0224 0.0217
39 68  0.265 0.0230 0.0226
39 69  0.246 0.0236 0.0234
39 70  0.229 0.0243 0.0241
39 71  0.215 0.0249 0.0248
39 72  0.203 0.0256 0.0254
39 73  0.193 0.0262 0.0260
39 74  0.186 0.0266 0.0264
39 75  0.181 0.0270 0.0267
39 76  0.179 0.0272 0.0269
39 77  0.179 0.0272 0.0269
39 78  0.181 0.0270 0.0267
39 79  0.186 0.0266 0.0264
39 80  0.193 0.0262 0.0260
39 81  0.203 0.0256 0.0254
39 82  0.215 0.0249 0.0248
39 83  0.229 0.0243 0.0241
39 84  0.246 0.0236 0.0234
39 85  0.265 0.0230 0.0226
39 86  0.286 0.0224 0.0217
39 87  0.309 0.0218 0.0208
39 88  0.331 0.0212 0.0197
39 89  0.352 0.0205 0.0184
39 90  0.372 0.0197 0.0168
39 91  0.387 0.0186 0.0150
39 92  0.399 0.0174 0.0131
39 93  0.408 0.0161 0.0115
39 94  0.415 0.0149 0.0101
39 95  0.419 0.0137 0.0090
40  0  0.430 0.0122 0.0075
40  1  0.433 0.0115 0.0068
40  2  0.436 0.0109 0.0063
40  3  0.440 0.0106 0.0058
40  4  0.444 0.0105 0.0054
40  5  0.449 0.0106 0.0051
40  6  0.455 0.0109 0.0050
40  7  0.461 0.0115 0.0050
40  8  0.467 0.0122 0.0052
40  9  0.471 0.0131 0.0055
40 10  0.471 0.0142 0.0058
40 11  0.466 0.0154 0.0061
40 12  0.454 0.0167 0.0062
40 13  0.435 0.0180 0.0062
40 14  0.411 0.0191 0.0061
40 15  0.381 0.0201 0.0059
40 16  0.348 0.0210 0.0056
40 17  0.312 0.0217 0.0052
40 18  0.277 0.0224 0.0049
40 19  0.243 0.0230 0.0045
40 20  0.212 0.0237 0.0040
40 21  0.184 0.0244 0.0036
40 22  0.161 0.0251 0.0032
40 23  0.143 0.0258 0.0029
40 24  0.129 0.0264 0.0026
40 25  0.120 0.0269 0.0024
40 26  0.113 0.0274 0.0024
40 27  0.110 0.0276 0.0023
40 28  0.109 0.0277 0.0023
40 29  0.110 0.0276 0.0023
40 30  0.113 0.0274 0.0024
40 31  0.120 0.0269 0.0024
40 32  0.129 0.0264 0.0026
40 33  0.143 0.0258 0.0029
40 34  0.161 0.0251 0.0032
40 35  0.184 0.0244 0.0036
40 36  0.212 0.0237 0.0040
40 37  0.243 0.0230 0.0045
40 38  0.277 0.0224 0.0049
40 39  0.312 0.0217 0.0052
40 40  0.348 0.0210 0.0056
40 41  0.381 0.0201 0.0059
40 42  0.411 0.0191 0.0061
40 43  0.435 0.0180 0.0062
40 44  0.454 0.0167 0.0062
40 45  0.466 0.0154 0.0061
40 46  0.471 0.0142 0.0058
40 47  0.471 0.0131 0.0055
40 48  0.467 0.0122 0.0052
40 49  0.461 0.0115 0.0050
40 50  0.455 0.0109 0.0050
40 51  0.449 0.0106 0.0051
40 52  0.444 0.0105 0.0054
40 53  0.440 0.0106 0.0058
40 54  0.436 0.0109 0.0063
40 55  0.433 0.0115 0.0068
40 56  0.430 0.0122 0.0075
40 57  0.426 0.0131 0.0083
40 58  0.422 0.0142 0.0093
40 59  0.416 0.0154 0.0105
40 60  0.410 0.0167 0.0120
40 61  0.401 0.0180 0.0137
40 62  0.389 0.0191 0.0155
40 63  0.374 0.0201 0.0171
40 64  0.356 0.0210 0.0186
40 65  0.337 0.0217 0.0199
40 66  0.317 0.0224 0.0210
40 67  0.298 0.0230 0.0220
40 68  0.280 0.0237 0.0229
40 69  0.264 0.0244 0.0237
40 70  0.250 0.0251 0.0245
40 71  0.238 0.0258 0.0252
40 72  0.228 0.0264 0.0258
40 73  0.221 0.0269 0.0263
40 74  0.215 0.0274 0.0266
40 75  0.212 0.0276 0.0269
40 76  0.211 0.0277 0.0269
40 77  0.212 0.0276 0.0269
40 78  0.215 0.0274 0.0266
40 79  0.221 0.0269 0.0263
40 80  0.228 0.0264 0.0258
40 81  0.238 0.0258 0.0252
40 82  0.250 0.0251 0.0245
40 83  0.264 0.0244 0.0237
40 84  0.280 0.0237 0.0229
40 85  0.298 0.0230 0.0220
40 86  0.317 0.0224 0.0210
40 87  0.337 0.0217 0.0199
40 88  0.356 0.0210 0.0186
40 89  0.374 0.0201 0.0171
40 90  0.389 0.0191 0.0155
40 91  0.401 0.0180 0.0137
40 92  0.410 0.0167 0.0120
40 93  0.416 0.0154 0.0105
40 94  0.422 0.0142 0.0093
40 95  0.426 0.0131 0.0083
41  0  0.437 0.0117 0.0067
41  1  0.440 0.0111 0.0061
41  2  0.443 0.0107 0.0056
41  3  0.447 0.0105 0.0051
41  4  0.450 0.0105 0.0048
41  5  0.455 0.0107 0.0046
41  6  0.460 0.0111 0.0046
41  7  0.466 0.0117 0.0047
41  8  0.471 0.0126 0.0050
41  9  0.474 0.0135 0.0054
41 10  0.473 0.0147 0.0058
41 11  0.466 0.0160 0.0061
41 12  0.454 0.0173 0.0063
41 13  0.435 0.0185 0.0063
41 14  0.410 0.0197 0.0061
41 15  0.381 0.0207 0.0059
41 16  0.349 0.0216 0.0055
41 17  0.317 0.0224 0.0052
41 18  0.285 0.0231 0.0048
41 19  0.255 0.0238 0.0043
41 20  0.228 0.0246 0.0039
41 21  0.205 0.0253 0.0035
41 22  0.187 0.0260 0.0032
41 23  0.174 0.0267 0.0030
41 24  0.164 0.0272 0.0028
41 25  0.157 0.0277 0.0028
41 26  0.154 0.0281 0.0028
41 27  0.152 0.0282 0.0028
41 28  0.152 0.0282 0.0028
41 29  0.154 0.0281 0.0028
41 30  0.157 0.0277 0.0028
41 31  0.164 0.0272 0.0028
41 32  0.174 0.0267 0.0030
41 33  0.187 0.0260 0.0032
41 34  0.205 0.0253 0.0035
41 35  0.228 0.0246 0.0039
41 36  0.255 0.0238 0.0043
41 37  0.285 0.0231 0.0048
41 38  0.317 0.0224 0.0052
41 39  0.349 0.0216 0.0055
41 40  0.381 0.0207 0.0059
41 41  0.410 0.0197 0.0061
41 42  0.435 0.0185 0.0063
41 43  0.454 0.0173 0.0063
41 44  0.466 0.0160 0.0061
41 45  0.473 0.0147 0.0058
41 46  0.474 0.0135 0.0054
41 47  0.471 0.0126 0.0050
41 48  0.466 0.0117 0.0047
41 49  0.460 0.0111 0.0046
41 50  0.455 0.0107 0.0046
41 51  0.450 0.0105 0.0048
41 52  0.447 0.0105 0.0051
41 53  0.443 0.0107 0.0056
41 54  0.440 0.0111 0.0061
41 55  0.437 0.0117 0.0067
41 56  0.433 0.0126 0.0075
41 57  0.429 0.0135 0.0084
41 58  0.425 0.0147 0.0095
41 59  0.419 0.0160 0.0109
41 60  0.413 0.0173 0.0125
41 61  0.405 0.0185 0.0142
41 62  0.394 0.0197 0.0158
41 63  0.380 0.0207 0.0174
41 64  0.365 0.0216 0.0187
41 65  0.348 0.0224 0.0200
41 66  0.331 0.0231 0.0211
41 67  0.315 0.0238 0.0221
41 68  0.300 0.0246 0.0230
41 69  0.286 0.0253 0.0239
41 70  0.274 0.0260 0.0246
41 71  0.265 0.0267 0.0253
41 72  0.257 0.0272 0.0259
41 73  0.250 0.0277 0.0263
41 74  0.246 0.0281 0.0266
41 75  0.244 0.0282 0.0267
41 76  0.244 0.0282 0.0267
41 77  0.246 0.0281 0.0266
41 78  0.250 0.0277 0.0263
41 79  0.257 0.0272 0.0259
41 80  0.265 0.0267 0.0253
41 81  0.274 0.0260 0.0246
41 82  0.286 0.0253 0.0239
41 83  0.300 0.0246 0.0230
41 84  0.315 0.0238 0.0221
41 85  0.331 0.0231 0.0211
41 86  0.348 0.0224 0.0200
41 87  0.365 0.0216 0.0187
41 88  0.380 0.0207 0.0174
41 89  0.394 0.0197 0.0158
41 90  0.405 0.0185 0.0142
41 91  0.413 0.0173 0.0125
41 92  0.419 0.0160 0.0109
41 93  0.425 0.0147 0.0095
41 94  0.429 0.0135 0.0084
41 95  0.433 0.0126 0.0075
42  0  0.444 0.0113 0.0059
42  1  0.447 0.0108 0.0053
42  2  0.450 0.0105 0.0048
42  3  0.452 0.0104 0.0045
42  4  0.456 0.0105 0.0042
42  5  0.460 0.0108 0.0041
42  6  0.464 0.0113 0.0042
42  7  0.469 0.0120 0.0044
42  8  0.474 0.0129 0.0048
42  9  0.476 0.0140 0.0053
42 10  0.474 0.0152 0.0057
42 11  0.466 0.0165 0.0061
42 12  0.453 0.0179 0.0063
42 13  0.434 0.0192 0.0063
42 14  0.411 0.0204 0.0061
42 15  0.383 0.0214 0.0058
42 16  0.354 0.0223 0.0054
42 17  0.325 0.0232 0.0050
42 18  0.296 0.0240 0.0046
42 19  0.271 0.0247 0.0042
42 20  0.249 0.0255 0.0038
42 21  0.231 0.0262 0.0035
42 22  0.217 0.0269 0.0033
42 23  0.207 0.0275 0.0032
42 24  0.200 0.0280 0.0032
42 25  0.196 0.0284 0.0032
42 26  0.194 0.0287 0.0033
42 27  0.193 0.0288 0.0033
42 28  0.194 0.0287 0.0033
42 29  0.196 0.0284 0.0032
42 30  0.200 0.0280 0.0032
42 31  0.207 0.0275 0.0032
42 32  0.217 0.0269 0.0033
42 33  0.231 0.0262 0.0035
42 34  0.249 0.0255 0.0038
42 35  0.271 0.0247 0.0042
42 36  0.296 0.0240 0.0046
42 37  0.325 0.0232 0.0050
42 38  0.354 0.0223 0.0054
42 39  0.383 0.0214 0.0058
42 40  0.411 0.0204 0.0061
42 41  0.434 0.0192 0.0063
42 42  0.453 0.0179 0.0063
42 43  0.466 0.0165 0.0061
42 44  0.474 0.0152 0.0057
42 45  0.476 0.0140 0.0053
42 46  0.474 0.0129 0.0048
42 47  0.469 0.0120 0.0044
42 48  0.464 0.0113 0.0042
42 49  0.460 0.0108 0.0041
42 50  0.456 0.0105 0.0042
42 51  0.452 0.0104 0.0045
42 52  0.450 0.0105 0.0048
42 53  0.447 0.0108 0.0053
42 54  0.444 0.0113 0.0059
42 55  0.440 0.0120 0.0066
42 56  0.437 0.0129 0.0075
42 57  0.433 0.0140 0.0085
42 58  0.428 0.0152 0.0098
42 59  0.424 0.0165 0.0112
42 60  0.419 0.0179 0.0128
42 61  0.411 0.0192 0.0144
42 62  0.402 0.0204 0.0160
42 63  0.390 0.0214 0.0174
42 64  0.377 0.0223 0.0187
42 65  0.363 0.0232 0.0200
42 66  0.348 0.0240 0.0211
42 67  0.334 0.0247 0.0221
42 68  0.322 0.0255 0.0230
42 69  0.310 0.0262 0.0238
42 70  0.300 0.0269 0.0245
42 71  0.292 0.0275 0.0251
42 72  0.285 0.0280 0.0256
42 73  0.280 0.0284 0.0260
42 74  0.277 0.0287 0.0262
42 75  0.276 0.0288 0.0263
42 76  0.277 0.0287 0.0262
42 77  0.280 0.0284 0.0260
42 78  0.285 0.0280 0.0256
42 79  0.292 0.0275 0.0251
42 80  0.300 0.0269 0.0245
42 81  0.310 0.0262 0.0238
42 82  0.322 0.0255 0.0230
42 83  0.334 0.0247 0.0221
42 84  0.348 0.0240 0.0211
42 85  0.363 0.0232 0.0200
42 86  0.377 0.0223 0.0187
42 87  0.390 0.0214 0.0174
42 88  0.402 0.0204 0.0160
42 89  0.411 0.0192 0.0144
42 90  0.419 0.0179 0.0128
42 91  0.424 0.0165 0.0112
42 92  0.428 0.0152 0.0098
42 93  0.433 0.0140 0.0085
42 94  0.437 0.0129 0.0075
42 95  0.440 0.0120 0.0066
43  0  0.450 0.0109 0.0051
43  1  0.453 0.0105 0.0045
43  2  0.455 0.0103 0.0041
43  3  0.457 0.0103 0.0038
43  4  0.460 0.0105 0.0037
43  5  0.463 0.0109 0.0037
43  6  0.467 0.0115 0.0039
43  7  0.472 0.0123 0.0043
43  8  0.475 0.0133 0.0047
43  9  0.476 0.0145 0.0053
43 10  0.474 0.0158 0.0057
43 11  0.466 0.0172 0.0061
43 12  0.453 0.0186 0.0063
43 13  0.435 0.0199 0.0062
43 14  0.413 0.0211 0.0060
43 15  0.388 0.0221 0.0057
43 16  0.361 0.0231 0.0053
43 17  0.335 0.0240 0.0049
43 18  0.311 0.0248 0.0045
43 19  0.290 0.0256 0.0041
43 20  0.272 0.0263 0.0038
43 21  0.257 0.0271 0.0036
43 22  0.247 0.0277 0.0035
43 23  0.240 0.0283 0.0035
43 24  0.235 0.0287 0.0036
43 25  0.233 0.0290 0.0037
43 26  0.232 0.0292 0.0037
43 27  0.232 0.0292 0.0037
43 28  0.233 0.0290 0.0037
43 29  0.235 0.0287 0.0036
43 30  0.240 0.0283 0.0035
43 31  0.247 0.0277 0.0035
43 32  0.257 0.0271 0.0036
43 33  0.272 0.0263 0.0038
43 34  0.290 0.0256 0.0041
43 35  0.311 0.0248 0.0045
43 36  0.335 0.0240 0.0049
43 37  0.361 0.0231 0.0053
43 38  0.388 0.0221 0.0057
43 39  0.413 0.0211 0.0060
43 40  0.435 0.0199 0.0062
43 41  0.453 0.0186 0.0063
43 42  0.466 0.0172 0.0061
43 43  0.474 0.0158 0.0057
43 44  0.476 0.0145 0.0053
43 45  0.475 0.0133 0.0047
43 46  0.472 0.0123 0.0043
43 47  0.467 0.0115 0.0039
43 48  0.463 0.0109 0.0037
43 49  0.460 0.0105 0.0037
43 50  0.457 0.0103 0.0038
43 51  0.455 0.0103 0.0041
43 52  0.453 0.0105 0.0045
43 53  0.450 0.0109 0.0051
43 54  0.447 0.0115 0.0057
43 55  0.444 0.0123 0.0065
43 56  0.440 0.0133 0.0075
43 57  0.437 0.0145 0.0086
43 58  0.434 0.0158 0.0100
43 59  0.430 0.0172 0.0114
43 60  0.426 0.0186 0.0130
43 61  0.420 0.0199 0.0145
43 62  0.412 0.0211 0.0160
43 63  0.402 0.0221 0.0173
43 64  0.391 0.0231 0.0186
43 65  0.379 0.0240 0.0198
43 66  0.366 0.0248 0.0208
43 67  0.354 0.0256 0.0218
43 68  0.343 0.0263 0.0227
43 69  0.333 0.0271 0.0234
43 70  0.324 0.0277 0.0241
43 71  0.317 0.0283 0.0247
43 72  0.312 0.0287 0.0251
43 73  0.308 0.0290 0.0254
43 74  0.306 0.0292 0.0255
43 75  0.306 0.0292 0.0255
43 76  0.308 0.0290 0.0254
43 77  0.312 0.0287 0.0251
43 78  0.317 0.0283 0.0247
43 79  0.324 0.0277 0.0241
43 80  0.333 0.0271 0.0234
43 81  0.343 0.0263 0.0227
43 82  0.354 0.0256 0.0218
43 83  0.366 0.0248 0.0208
43 84  0.379 0.0240 0.0198
43 85  0.391 0.0231 0.0186
43 86  0.402 0.0221 0.0173
43 87  0.412 0.0211 0.0160
43 88  0.420 0.0199 0.0145
43 89  0.426 0.0186 0.0130
43 90  0.430 0.0172 0.0114
43 91  0.434 0.0158 0.0100
43 92  0.437 0.0145 0.0086
43 93  0.440 0.0133 0.0075
43 94  0.444 0.0123 0.0065
43 95  0.447 0.0115 0.0057
44  0  0.456 0.0106 0.0042
44  1  0.458 0.0103 0.0038
44  2  0.459 0.0102 0.0034
44  3  0.461 0.0103 0.0032
44  4  0.463 0.0106 0.0032
44  5  0.466 0.0111 0.0034
44  6  0.469 0.0118 0.0037
44  7  0.473 0.0127 0.0042
44  8  0.476 0.0138 0.0047
44  9  0.476 0.0151 0.0053
44 10  0.473 0.0165 0.0057
44 11  0.466 0.0179 0.0061
44 12  0.453 0.0193 0.0062
44 13  0.437 0.0206 0.0061
44 14  0.416 0.0218 0.0059
44 15  0.394 0.0229 0.0055
44 16  0.370 0.0239 0.0051
44 17  0.348 0.0247 0.0047
44 18  0.327 0.0256 0.0044
44 19  0.310 0.0263 0.0041
44 20  0.295 0.0271 0.0039
44 21  0.284 0.0277 0.0038
44 22  0.276 0.0283 0.0038
44 23  0.271 0.0288 0.0039
44 24  0.268 0.0292 0.0040
44 25  0.267 0.0294 0.0041
44 26  0.266 0.0295 0.0041
44 27  0.267 0.0294 0.0041
44 28  0.268 0.0292 0.0040
44 29  0.271 0.0288 0.0039
44 30  0.276 0.0283 0.0038
44 31  0.284 0.0277 0.0038
44 32  0.295 0.0271 0.0039
44 33  0.310 0.0263 0.0041
44 34  0.327 0.0256 0.0044
44 35  0.348 0.0247 0.0047
44 36  0.370 0.0239 0.0051
44 37  0.394 0.0229 0.0055
44 38  0.416 0.0218 0.0059
44 39  0.437 0.0206 0.0061
44 40  0.453 0.0193 0.0062
44 41  0.466 0.0179 0.0061
44 42  0.473 0.0165 0.0057
44 43  0.476 0.0151 0.0053
44 44  0.476 0.0138 0.0047
44 45  0.473 0.0127 0.0042
44 46  0.469 0.0118 0.0037
44 47  0.466 0.0111 0.0034
44 48  0.463 0.0106 0.0032
44 49  0.461 0.0103 0.0032
44 50  0.459 0.0102 0.0034
44 51  0.458 0.0103 0.0038
44 52  0.456 0.0106 0.0042
44 53  0.453 0.0111 0.0048
44 54  0.450 0.0118 0.0055
44 55  0.447 0.0127 0.0064
44 56  0.444 0.0138 0.0074
44 57  0.442 0.0151 0.0087
44 58  0.440 0.0165 0.0101
44 59  0.438 0.0179 0.0115
44 60  0.435 0.0193 0.0130
44 61  0.430 0.0206 0.0144
44 62  0.423 0.0218 0.0158
44 63  0.414 0.0229 0.0171
44 64  0.404 0.0239 0.0182
44 65  0.393 0.0247 0.0193
44 66  0.382 0.0256 0.0203
44 67  0.371 0.0263 0.0212
44 68  0.361 0.0271 0.0220
44 69  0.352 0.0277 0.0227
44 70  0.344 0.0283 0.0233
44 71  0.338 0.0288 0.0238
44 72  0.334 0.0292 0.0241
44 73  0.331 0.0294 0.0243
44 74  0.330 0.0295 0.0244
44 75  0.331 0.0294 0.0243
44 76  0.334 0.0292 0.0241
44 77  0.338 0.0288 0.0238
44 78  0.344 0.0283 0.0233
44 79  0.352 0.0277 0.0227
44 80  0.361 0.0271 0.0220
44 81  0.371 0.0263 0.0212
44 82  0.382 0.0256 0.0203
44 83  0.393 0.0247 0.0193
44 84  0.404 0.0239 0.0182
44 85  0.414 0.0229 0.0171
44 86  0.423 0.0218 0.0158
44 87  0.430 0.0206 0.0144
44 88  0.435 0.0193 0.0130
44 89  0.438 0.0179 0.0115
44 90  0.440 0.0165 0.0101
44 91  0.442 0.0151 0.0087
44 92  0.444 0.0138 0.0074
44 93  0.447 0.0127 0.0064
44 94  0.450 0.0118 0.0055
44 95  0.453 0.0111 0.0048
45  0  0.460 0.0103 0.0033
45  1  0.462 0.0101 0.0030
45  2  0.463 0.0101 0.0028
45  3  0.463 0.0103 0.0028
45  4  0.465 0.0107 0.0029
45  5  0.467 0.0113 0.0032
45  6  0.470 0.0121 0.0036
45  7  0.473 0.0131 0.0042
45  8  0.475 0.0143 0.0047
45  9  0.475 0.0157 0.0053
45 10  0.472 0.0172 0.0058
45 11  0.465 0.0187 0.0061
45 12  0.454 0.0201 0.0062
45 13  0.438 0.0214 0.0060
45 14  0.420 0.0225 0.0058
45 15  0.400 0.0236 0.0054
45 16  0.380 0.0245 0.0050
45 17  0.361 0.0254 0.0046
45 18  0.344 0.0262 0.0043
45 19  0.329 0.0269 0.0041
45 20  0.317 0.0276 0.0041
45 21  0.309 0.0282 0.0041
45 22  0.303 0.0288 0.0042
45 23  0.299 0.0292 0.0043
45 24  0.297 0.0295 0.0044
45 25  0.296 0.0297 0.0045
45 26  0.296 0.0297 0.0045
45 27  0.297 0.0295 0.0044
45 28  0.299 0.0292 0.0043
45 29  0.303 0.0288 0.0042
45 30  0.309 0.0282 0.0041
45 31  0.317 0.0276 0.0041
45 32  0.329 0.0269 0.0041
45 33  0.344 0.0262 0.0043
45 34  0.361 0.0254 0.0046
45 35  0.380 0.0245 0.0050
45 36  0.400 0.0236 0.0054
45 37  0.420 0.0225 0.0058
45 38  0.438 0.0214 0.0060
45 39  0.454 0.0201 0.0062
45 40  0.465 0.0187 0.0061
45 41  0.472 0.0172 0.0058
45 42  0.475 0.0157 0.0053
45 43  0.475 0.0143 0.0047
45 44  0.473 0.0131 0.0042
45 45  0.470 0.0121 0.0036
45 46  0.467 0.0113 0.0032
45 47  0.465 0.0107 0.0029
45 48  0.463 0.0103 0.0028
45 49  0.463 0.0101 0.0028
45 50  0.462 0.0101 0.0030
45 51  0.460 0.0103 0.0033
45 52  0.458 0.0107 0.0038
45 53  0.455 0.0113 0.0045
45 54  0.453 0.0121 0.0053
45 55  0.450 0.0131 0.0063
45 56  0.449 0.0143 0.0074
45 57  0.448 0.0157 0.0087
45 58  0.448 0.0172 0.0101
45 59  0.447 0.0187 0.0115
45 60  0.444 0.0201 0.0129
45 61  0.439 0.0214 0.0142
45 62  0.432 0.0225 0.0155
45 63  0.423 0.0236 0.0166
45 64  0.413 0.0245 0.0177
45 65  0.403 0.0254 0.0187
45 66  0.392 0.0262 0.0196
45 67  0.382 0.0269 0.0204
45 68  0.373 0.0276 0.0211
45 69  0.364 0.0282 0.0217
45 70  0.358 0.0288 0.0222
45 71  0.353 0.0292 0.0226
45 72  0.349 0.0295 0.0228
45 73  0.347 0.0297 0.0230
45 74  0.347 0.0297 0.0230
45 75  0.349 0.0295 0.0228
45 76  0.353 0.0292 0.0226
45 77  0.358 0.0288 0.0222
45 78  0.364 0.0282 0.0217
45 79  0.373 0.0276 0.0211
45 80  0.382 0.0269 0.0204
45 81  0.392 0.0262 0.0196
45 82  0.403 0.0254 0.0187
45 83  0.413 0.0245 0.0177
45 84  0.423 0.0236 0.0166
45 85  0.432 0.0225 0.0155
45 86  0.439 0.0214 0.0142
45 87  0.444 0.0201 0.0129
45 88  0.447 0.0187 0.0115
45 89  0.448 0.0172 0.0101
45 90  0.448 0.0157 0.0087
45 91  0.449 0.0143 0.0074
45 92  0.450 0.0131 0.0063
45 93  0.453 0.0121 0.0053
45 94  0.455 0.0113 0.0045
45 95  0.458 0.0107 0.0038
46  0  0.463 0.0101 0.0025
46  1  0.464 0.0101 0.0023
46  2  0.464 0.0101 0.0023
46  3  0.465 0.0104 0.0025
46  4  0.465 0.0109 0.0028
46  5  0.467 0.0115 0.0032
46  6  0.469 0.0125 0.0037
46  7  0.471 0.0136 0.0043
46  8  0.473 0.0150 0.0048
46  9  0.473 0.0164 0.0054
46 10  0.471 0.0179 0.0058
46 11  0.464 0.0194 0.0060
46 12  0.454 0.0208 0.0061
46 13  0.440 0.0221 0.0059
46 14  0.424 0.0232 0.0056
46 15  0.407 0.0242 0.0053
46 16  0.389 0.0251 0.0049
46 17  0.373 0.0259 0.0046
46 18  0.359 0.0267 0.0044
46 19  0.347 0.0274 0.0043
46 20  0.337 0.0280 0.0043
46 21  0.330 0.0286 0.0044
46 22  0.326 0.0291 0.0046
46 23  0.323 0.0294 0.0047
46 24  0.321 0.0297 0.0049
46 25  0.321 0.0297 0.0049
46 26  0.321 0.0297 0.0049
46 27  0.323 0.0294 0.0047
46 28  0.326 0.0291 0.0046
46 29  0.330 0.0286 0.0044
46 30  0.337 0.0280 0.0043
46 31  0.347 0.0274 0.0043
46 32  0.359 0.0267 0.0044
46 33  0.373 0.0259 0.0046
46 34  0.389 0.0251 0.0049
46 35  0.407 0.0242 0.0053
46 36  0.424 0.0232 0.0056
46 37  0.440 0.0221 0.0059
46 38  0.454 0.0208 0.0061
46 39  0.464 0.0194 0.0060
46 40  0.471 0.0179 0.0058
46 41  0.473 0.0164 0.0054
46 42  0.473 0.0150 0.0048
46 43  0.471 0.0136 0.0043
46 44  0.469 0.0125 0.0037
46 45  0.467 0.0115 0.0032
46 46  0.465 0.0109 0.0028
46 47  0.465 0.0104 0.0025
46 48  0.464 0.0101 0.0023
46 49  0.464 0.0101 0.0023
46 50  0.463 0.0101 0.0025
46 51  0.462 0.0104 0.0029
46 52  0.459 0.0109 0.0034
46 53  0.457 0.0115 0.0041
46 54  0.456 0.0125 0.0050
46 55  0.455 0.0136 0.0061
46 56  0.455 0.0150 0.0073
46 57  0.456 0.0164 0.0086
46 58  0.456 0.0179 0.0100
46 59  0.454 0.0194 0.0113
46 60  0.451 0.0208 0.0126
46 61  0.445 0.0221 0.0139
46 62  0.437 0.0232 0.0150
46 63  0.428 0.0242 0.0161
46 64  0.417 0.0251 0.0170
46 65  0.406 0.0259 0.0179
46 66  0.395 0.0267 0.0187
46 67  0.385 0.0274 0.0193
46 68  0.377 0.0280 0.0199
46 69  0.369 0.0286 0.0204
46 70  0.364 0.0291 0.0208
46 71  0.360 0.0294 0.0211
46 72  0.357 0.0297 0.0213
46 73  0.357 0.0297 0.0214
46 74  0.357 0.0297 0.0213
46 75  0.360 0.0294 0.0211
46 76  0.364 0.0291 0.0208
46 77  0.369 0.0286 0.0204
46 78  0.377 0.0280 0.0199
46 79  0.385 0.0274 0.0193
46 80  0.395 0.0267 0.0187
46 81  0.406 0.0259 0.0179
46 82  0.417 0.0251 0.0170
46 83  0.428 0.0242 0.0161
46 84  0.437 0.0232 0.0150
46 85  0.445 0.0221 0.0139
46 86  0.451 0.0208 0.0126
46 87  0.454 0.0194 0.0113
46 88  0.456 0.0179 0.0100
46 89  0.456 0.0164 0.0086
46 90  0.455 0.0150 0.0073
46 91  0.455 0.0136 0.0061
46 92  0.456 0.0125 0.0050
46 93  0.457 0.0115 0.0041
46 94  0.459 0.0109 0.0034
46 95  0.462 0.0104 0.0029
47  0  0.465 0.0100 0.0018
47  1  0.465 0.0100 0.0019
47  2  0.465 0.0102 0.0022
47  3  0.465 0.0105 0.0025
47  4  0.465 0.0111 0.0029
47  5  0.465 0.0119 0.0034
47  6  0.467 0.0130 0.0039
47  7  0.469 0.0142 0.0044
47  8  0.471 0.0157 0.0050
47  9  0.471 0.0172 0.0055
47 10  0.468 0.0187 0.0059
47 11  0.462 0.0202 0.0061
47 12  0.453 0.0215 0.0061
47 13  0.441 0.0227 0.0059
47 14  0.427 0.0237 0.0056
47 15  0.412 0.0247 0.0052
47 16  0.397 0.0255 0.0049
47 17  0.383 0.0263 0.0047
47 18  0.371 0.0270 0.0046
47 19  0.361 0.0277 0.0046
47 20  0.353 0.0283 0.0047
47 21  0.347 0.0288 0.0048
47 22  0.343 0.0293 0.0050
47 23  0.341 0.0296 0.0052
47 24  0.340 0.0297 0.0052
47 25  0.340 0.0297 0.0052
47 26  0.341 0.0296 0.0052
47 27  0.343 0.0293 0.0050
47 28  0.347 0.0288 0.0048
47 29  0.353 0.0283 0.0047
47 30  0.361 0.0277 0.0046
47 31  0.371 0.0270 0.0046
47 32  0.383 0.0263 0.0047
47 33  0.397 0.0255 0.0049
47 34  0.412 0.0247 0.0052
47 35  0.427 0.0237 0.0056
47 36  0.441 0.0227 0.0059
47 37  0.453 0.0215 0.0061
47 38  0.462 0.0202 0.0061
47 39  0.468 0.0187 0.0059
47 40  0.471 0.0172 0.0055
47 41  0.471 0.0157 0.0050
47 42  0.469 0.0142 0.0044
47 43  0.467 0.0130 0.0039
47 44  0.465 0.0119 0.0034
47 45  0.465 0.0111 0.0029
47 46  0.465 0.0105 0.0025
47 47  0.465 0.0102 0.0022
47 48  0.465 0.0100 0.0019
47 49  0.465 0.0100 0.0018
47 50  0.464 0.0102 0.0020
47 51  0.463 0.0105 0.0024
47 52  0.461 0.0111 0.0030
47 53  0.460 0.0119 0.0038
47 54  0.460 0.0130 0.0048
47 55  0.460 0.0142 0.0060
47 56  0.461 0.0157 0.0073
47 57  0.462 0.0172 0.0086
47 58  0.462 0.0187 0.0099
47 59  0.459 0.0202 0.0111
47 60  0.454 0.0215 0.0123
47 61  0.446 0.0227 0.0134
47 62  0.436 0.0237 0.0145
47 63  0.425 0.0247 0.0154
47 64  0.413 0.0255 0.0162
47 65  0.401 0.0263 0.0170
47 66  0.391 0.0270 0.0176
47 67  0.381 0.0277 0.0182
47 68  0.373 0.0283 0.0187
47 69  0.367 0.0288 0.0191
47 70  0.363 0.0293 0.0194
47 71  0.360 0.0296 0.0196
47 72  0.358 0.0297 0.0197
47 73  0.358 0.0297 0.0197
47 74  0.360 0.0296 0.0196
47 75  0.363 0.0293 0.0194
47 76  0.367 0.0288 0.0191
47 77  0.373 0.0283 0.0187
47 78  0.381 0.0277 0.0182
47 79  0.391 0.0270 0.0176
47 80  0.401 0.0263 0.0170
47 81  0.413 0.0255 0.0162
47 82  0.425 0.0247 0.0154
47 83  0.436 0.0237 0.0145
47 84  0.446 0.0227 0.0134
47 85  0.454 0.0215 0.0123
47 86  0.459 0.0202 0.0111
47 87  0.462 0.0187 0.0099
47 88  0.462 0.0172 0.0086
47 89  0.461 0.0157 0.0073
47 90  0.460 0.0142 0.0060
47 91  0.460 0.0130 0.0048
47 92  0.460 0.0119 0.0038
47 93  0.461 0.0111 0.0030
47 94  0.463 0.0105 0.0024
47 95  0.464 0.0102 0.0020
48  0  0.466 0.0100 0.0016
48  1  0.465 0.0101 0.0019
48  2  0.464 0.0103 0.0024
48  3  0.463 0.0108 0.0028
48  4  0.463 0.0115 0.0032
48  5  0.463 0.0124 0.0037
48  6  0.464 0.0136 0.0042
48  7  0.466 0.0149 0.0047
48  8  0.467 0.0164 0.0052
48  9  0.467 0.0179 0.0056
48 10  0.464 0.0194 0.0059
48 11  0.459 0.0209 0.0061
48 12  0.451 0.0221 0.0060
48 13  0.440 0.0232 0.0058
48 14  0.428 0.0242 0.0055
48 15  0.414 0.0251 0.0052
48 16  0.401 0.0259 0.0050
48 17  0.389 0.0267 0.0049
48 18  0.379 0.0274 0.0048
48 19  0.370 0.0280 0.0049
48 20  0.363 0.0286 0.0051
48 21  0.358 0.0290 0.0053
48 22  0.355 0.0294 0.0054
48 23  0.353 0.0296 0.0055
48 24  0.352 0.0297 0.0056
48 25  0.353 0.0296 0.0055
48 26  0.355 0.0294 0.0054
48 27  0.358 0.0290 0.0053
48 28  0.363 0.0286 0.0051
48 29  0.370 0.0280 0.0049
48 30  0.379 0.0274 0.0048
48 31  0.389 0.0267 0.0049
48 32  0.401 0.0259 0.0050
48 33  0.414 0.0251 0.0052
48 34  0.428 0.0242 0.0055
48 35  0.440 0.0232 0.0058
48 36  0.451 0.0221 0.0060
48 37  0.459 0.0209 0.0061
48 38  0.464 0.0194 0.0059
48 39  0.467 0.0179 0.0056
48 40  0.467 0.0164 0.0052
48 41  0.466 0.0149 0.0047
48 42  0.464 0.0136 0.0042
48 43  0.463 0.0124 0.0037
48 44  0.463 0.0115 0.0032
48 45  0.463 0.0108 0.0028
48 46  0.464 0.0103 0.0024
48 47  0.465 0.0101 0.0019
48 48  0.466 0.0100 0.0016
48 49  0.465 0.0101 0.0013
48 50  0.464 0.0103 0.0014
48 51  0.463 0.0108 0.0018
48 52  0.463 0.0115 0.0026
48 53  0.463 0.0124 0.0036
48 54  0.464 0.0136 0.0047
48 55  0.466 0.0149 0.0059
48 56  0.467 0.0164 0.0072
48 57  0.467 0.0179 0.0084
48 58  0.464 0.0194 0.0097
48 59  0.459 0.0209 0.0109
48 60  0.451 0.0221 0.0119
48 61  0.440 0.0232 0.0129
48 62  0.428 0.0242 0.0139
48 63  0.414 0.0251 0.0147
48 64  0.401 0.0259 0.0154
48 65  0.389 0.0267 0.0160
48 66  0.379 0.0274 0.0166
48 67  0.370 0.0280 0.0170
48 68  0.363 0.0286 0.0174
48 69  0.358 0.0290 0.0177
48 70  0.355 0.0294 0.0178
48 71  0.353 0.0296 0.0180
48 72  0.352 0.0297 0.0180
48 73  0.353 0.0296 0.0180
48 74  0.355 0.0294 0.0178
48 75  0.358 0.0290 0.0177
48 76  0.363 0.0286 0.0174
48 77  0.370 0.0280 0.0170
48 78  0.379 0.0274 0.0166
48 79  0.389 0.0267 0.0160
48 80  0.401 0.0259 0.0154
48 81  0.414 0.0251 0.0147
48 82  0.428 0.0242 0.0139
48 83  0.440 0.0232 0.0129
48 84  0.451 0.0221 0.0119
48 85  0.459 0.0209 0.0109
48 86  0.464 0.0194 0.0097
48 87  0.467 0.0179 0.0084
48 88  0.467 0.0164 0.0072
48 89  0.466 0.0149 0.0059
48 90  0.464 0.0136 0.0047
48 91  0.463 0.0124 0.0036
48 92  0.463 0.0115 0.0026
48 93  0.463 0.0108 0.0018
48 94  0.464 0.0103 0.0014
48 95  0.465 0.0101 0.0013
49  0  0.465 0.0100 0.0018
49  1  0.464 0.0102 0.0024
49  2  0.463 0.0105 0.0028
49  3  0.461 0.0111 0.0033
49  4  0.460 0.0119 0.0037
49  5  0.460 0.0130 0.0042
49  6  0.460 0.0142 0.0046
49  7  0.461 0.0157 0.0050
49  8  0.462 0.0172 0.0055
49  9  0.462 0.0187 0.0058
49 10  0.459 0.0202 0.0061
49 11  0.454 0.0215 0.0062
49 12  0.446 0.0227 0.0061
49 13  0.436 0.0237 0.0059
49 14  0.425 0.0247 0.0056
49 15  0.413 0.0255 0.0054
49 16  0.401 0.0263 0.0052
49 17  0.391 0.0270 0.0052
49 18  0.381 0.0277 0.0052
49 19  0.373 0.0283 0.0053
49 20  0.367 0.0288 0.0055
49 21  0.363 0.0293 0.0057
49 22  0.360 0.0296 0.0058
49 23  0.358 0.0297 0.0059
49 24  0.358 0.0297 0.0059
49 25  0.360 0.0296 0.0058
49 26  0.363 0.0293 0.0057
49 27  0.367 0.0288 0.0055
49 28  0.373 0.0283 0.0053
49 29  0.381 0.0277 0.0052
49 30  0.391 0.0270 0.0052
49 31  0.401 0.0263 0.0052
49 32  0.413 0.0255 0.0054
49 33  0.425 0.0247 0.0056
49 34  0.436 0.0237 0.0059
49 35  0.446 0.0227 0.0061
49 36  0.454 0.0215 0.0062
49 37  0.459 0.0202 0.0061
49 38  0.462 0.0187 0.0058
49 39  0.462 0.0172 0.0055
49 40  0.461 0.0157 0.0050
49 41  0.460 0.0142 0.0046
49 42  0.460 0.0130 0.0042
49 43  0.460 0.0119 0.0037
49 44  0.461 0.0111 0.0033
49 45  0.463 0.0105 0.0028
49 46  0.464 0.0102 0.0024
49 47  0.465 0.0100 0.0018
49 48  0.465 0.0100 0.0013
49 49  0.465 0.0102 0.0007
49 50  0.465 0.0105 0.0007
49 51  0.465 0.0111 0.0014
49 52  0.465 0.0119 0.0023
49 53  0.467 0.0130 0.0034
49 54  0.469 0.0142 0.0046
49 55  0.471 0.0157 0.0059
49 56  0.471 0.0172 0.0071
49 57  0.468 0.0187 0.0083
49 58  0.462 0.0202 0.0095
49 59  0.453 0.0215 0.0106
49 60  0.441 0.0227 0.0115
49 61  0.427 0.0237 0.0124
49 62  0.412 0.0247 0.0132
49 63  0.397 0.0255 0.0139
49 64  0.383 0.0263 0.0146
49 65  0.371 0.0270 0.0151
49 66  0.361 0.0277 0.0155
49 67  0.353 0.0283 0.0158
49 68  0.347 0.0288 0.0161
49 69  0.343 0.0293 0.0163
49 70  0.341 0.0296 0.0164
49 71  0.340 0.0297 0.0164
49 72  0.340 0.0297 0.0164
49 73  0.341 0.0296 0.0164
49 74  0.343 0.0293 0.0163
49 75  0.347 0.0288 0.0161
49 76  0.353 0.0283 0.0158
49 77  0.361 0.0277 0.0155
49 78  0.371 0.0270 0.0151
49 79  0.383 0.0263 0.0146
49 80  0.397 0.0255 0.0139
49 81  0.412 0.0247 0.0132
49 82  0.427 0.0237 0.0124
49 83  0.441 0.0227 0.0115
49 84  0.453 0.0215 0.0106
49 85  0.462 0.0202 0.0095
49 86  0.468 0.0187 0.0083
49 87  0.471 0.0172 0.0071
49 88  0.471 0.0157 0.0059
49 89  0.469 0.0142 0.0046
49 90  0.467 0.0130 0.0034
49 91  0.465 0.0119 0.0023
49 92  0.465 0.0111 0.0014
49 93  0.465 0.0105 0.0007
49 94  0.465 0.0102 0.0007
49 95  0.465 0.0100 0.0013
50  0  0.463 0.0101 0.0025
50  1  0.462 0.0104 0.0030
50  2  0.459 0.0109 0.0035
50  3  0.457 0.0115 0.0039
50  4  0.456 0.0125 0.0043
50  5  0.455 0.0136 0.0047
50  6  0.455 0.0150 0.0050
50  7  0.456 0.0164 0.0054
50  8  0.456 0.0179 0.0057
50  9  0.454 0.0194 0.0060
50 10  0.451 0.0208 0.0062
50 11  0.445 0.0221 0.0063
50 12  0.437 0.0232 0.0062
50 13  0.428 0.0242 0.0060
50 14  0.417 0.0251 0.0058
50 15  0.406 0.0259 0.0056
50 16  0.395 0.0267 0.0055
50 17  0.385 0.0274 0.0055
50 18  0.377 0.0280 0.0056
50 19  0.369 0.0286 0.0057
50 20  0.364 0.0291 0.0059
50 21  0.360 0.0294 0.0060
50 22  0.357 0.0297 0.0061
50 23  0.357 0.0297 0.0062
50 24  0.357 0.0297 0.0061
50 25  0.360 0.0294 0.0060
50 26  0.364 0.0291 0.0059
50 27  0.369 0.0286 0.0057
50 28  0.377 0.0280 0.0056
50 29  0.385 0.0274 0.0055
50 30  0.395 0.0267 0.0055
50 31  0.406 0.0259 0.0056
50 32  0.417 0.0251 0.0058
50 33  0.428 0.0242 0.0060
50 34  0.437 0.0232 0.0062
50 35  0.445 0.0221 0.0063
50 36  0.451 0.0208 0.0062
50 37  0.454 0.0194 0.0060
50 38  0.456 0.0179 0.0057
50 39  0.456 0.0164 0.0054
50 40  0.455 0.0150 0.0050
50 41  0.455 0.0136 0.0047
50 42  0.456 0.0125 0.0043
50 43  0.457 0.0115 0.0039
50 44  0.459 0.0109 0.0035
50 45  0.462 0.0104 0.0030
50 46  0.463 0.0101 0.0025
50 47  0.464 0.0101 0.0020
50 48  0.464 0.0101 0.0013
50 49  0.465 0.0104 0.0006
50 50  0.465 0.0109 0.0004
50 51  0.467 0.0115 0.0013
50 52  0.469 0.0125 0.0024
50 53  0.471 0.0136 0.0036
50 54  0.473 0.0150 0.0048
50 55  0.473 0.0164 0.0060
50 56  0.471 0.0179 0.0071
50 57  0.464 0.0194 0.0082
50 58  0.454 0.0208 0.0093
50 59  0.440 0.0221 0.0102
50 60  0.424 0.0232 0.0111
50 61  0.407 0.0242 0.0119
50 62  0.389 0.0251 0.0126
50 63  0.373 0.0259 0.0132
50 64  0.359 0.0267 0.0137
50 65  0.347 0.0274 0.0141
50 66  0.337 0.0280 0.0144
50 67  0.330 0.0286 0.0147
50 68  0.326 0.0291 0.0148
50 69  0.323 0.0294 0.0149
50 70  0.321 0.0297 0.0150
50 71  0.321 0.0297 0.0150
50 72  0.321 0.0297 0.0150
50 73  0.323 0.0294 0.0149
50 74  0.326 0.0291 0.0148
50 75  0.330 0.0286 0.0147
50 76  0.337 0.0280 0.0144
50 77  0.347 0.0274 0.0141
50 78  0.359 0.0267 0.0137
50 79  0.373 0.0259 0.0132
50 80  0.389 0.0251 0.0126
50 81  0.407 0.0242 0.0119
50 82  0.424 0.0232 0.0111
50 83  0.440 0.0221 0.0102
50 84  0.454 0.0208 0.0093
50 85  0.464 0.0194 0.0082
50 86  0.471 0.0179 0.0071
50 87  0.473 0.0164 0.0060
50 88  0.473 0.0150 0.0048
50 89  0.471 0.0136 0.0036
50 90  0.469 0.0125 0.0024
50 91  0.467 0.0115 0.0013
50 92  0.465 0.0109 0.0004
50 93  0.465 0.0104 0.0006
50 94  0.464 0.0101 0.0013
50 95  0.464 0.0101 0.0020
51  0  0.460 0.0103 0.0034
51  1  0.458 0.0107 0.0038
51  2  0.455 0.0113 0.0042
51  3  0.453 0.0121 0.0046
51  4  0.450 0.0131 0.0049
51  5  0.449 0.0143 0.0052
51  6  0.448 0.0157 0.0055
51  7  0.448 0.0172 0.0058
51  8  0.447 0.0187 0.0061
51  9  0.444 0.0201 0.0063
51 10  0.439 0.0214 0.0064
51 11  0.432 0.0225 0.0065
51 12  0.423 0.0236 0.0064
51 13  0.413 0.0245 0.0062
51 14  0.403 0.0254 0.0060
51 15  0.392 0.0262 0.0059
51 16  0.382 0.0269 0.0058
51 17  0.373 0.0276 0.0058
51 18  0.364 0.0282 0.0059
51 19  0.358 0.0288 0.0060
51 20  0.353 0.0292 0.0061
51 21  0.349 0.0295 0.0063
51 22  0.347 0.0297 0.0063
51 23  0.347 0.0297 0.0063
51 24  0.349 0.0295 0.0063
51 25  0.353 0.0292 0.0061
51 26  0.358 0.0288 0.0060
51 27  0.364 0.0282 0.0059
51 28  0.373 0.0276 0.0058
51 29  0.382 0.0269 0.0058
51 30  0.392 0.0262 0.0059
51 31  0.403 0.0254 0.0060
51 32  0.413 0.0245 0.0062
51 33  0.423 0.0236 0.0064
51 34  0.432 0.0225 0.0065
51 35  0.439 0.0214 0.0064
51 36  0.444 0.0201 0.0063
51 37  0.447 0.0187 0.0061
51 38  0.448 0.0172 0.0058
51 39  0.448 0.0157 0.0055
51 40  0.449 0.0143 0.0052
51 41  0.450 0.0131 0.0049
51 42  0.453 0.0121 0.0046
51 43  0.455 0.0113 0.0042
51 44  0.458 0.0107 0.0038
51 45  0.460 0.0103 0.0034
51 46  0.462 0.0101 0.0029
51 47  0.463 0.0101 0.0023
51 48  0.463 0.0103 0.0017
51 49  0.465 0.0107 0.0013
51 50  0.467 0.0113 0.0013
51 51  0.470 0.0121 0.0019
51 52  0.473 0.0131 0.0029
51 53  0.475 0.0143 0.0039
51 54  0.475 0.0157 0.0050
51 55  0.472 0.0172 0.0061
51 56  0.465 0.0187 0.0071
51 57  0.454 0.0201 0.0081
51 58  0.438 0.0214 0.0090
51 59  0.420 0.0225 0.0099
51 60  0.400 0.0236 0.0106
51 61  0.380 0.0245 0.0113
51 62  0.361 0.0254 0.0119
51 63  0.344 0.0262 0.0124
51 64  0.329 0.0269 0.0129
51 65  0.317 0.0276 0.0132
51 66  0.309 0.0282 0.0134
51 67  0.303 0.0288 0.0135
51 68  0.299 0.0292 0.0136
51 69  0.297 0.0295 0.0137
51 70  0.296 0.0297 0.0137
51 71  0.296 0.0297 0.0137
51 72  0.297 0.0295 0.0137
51 73  0.299 0.0292 0.0136
51 74  0.303 0.0288 0.0135
51 75  0.309 0.0282 0.0134
51 76  0.317 0.0276 0.0132
51 77  0.329 0.0269 0.0129
51 78  0.344 0.0262 0.0124
51 79  0.361 0.0254 0.0119
51 80  0.380 0.0245 0.0113
51 81  0.400 0.0236 0.0106
51 82  0.420 0.0225 0.0099
51 83  0.438 0.0214 0.0090
51 84  0.454 0.0201 0.0081
51 85  0.465 0.0187 0.0071
51 86  0.472 0.0172 0.0061
51 87  0.475 0.0157 0.0050
51 88  0.475 0.0143 0.0039
51 89  0.473 0.0131 0.0029
51 90  0.470 0.0121 0.0019
51 91  0.467 0.0113 0.0013
51 92  0.465 0.0107 0.0013
51 93  0.463 0.0103 0.0017
51 94  0.463 0.0101 0.0023
51 95  0.462 0.0101 0.0029
52  0  0.456 0.0106 0.0042
52  1  0.453 0.0111 0.0046
52  2  0.450 0.0118 0.0049
52  3  0.447 0.0127 0.0052
52  4  0.444 0.0138 0.0055
52  5  0.442 0.0151 0.0057
52  6  0.440 0.0165 0.0060
52  7  0.438 0.0179 0.0062
52  8  0.435 0.0193 0.0064
52  9  0.430 0.0206 0.0066
52 10  0.423 0.0218 0.0067
52 11  0.414 0.0229 0.0067
52 12  0.404 0.0239 0.0065
52 13  0.393 0.0247 0.0064
52 14  0.382 0.0256 0.0062
52 15  0.371 0.0263 0.0061
52 16  0.361 0.0271 0.0060
52 17  0.352 0.0277 0.0060
52 18  0.344 0.0283 0.0061
52 19  0.338 0.0288 0.0062
52 20  0.334 0.0292 0.0062
52 21  0.331 0.0294 0.0063
52 22  0.330 0.0295 0.0063
52 23  0.331 0.0294 0.0063
52 24  0.334 0.0292 0.0062
52 25  0.338 0.0288 0.0062
52 26  0.344 0.0283 0.0061
52 27  0.352 0.0277 0.0060
52 28  0.361 0.0271 0.0060
52 29  0.371 0.0263 0.0061
52 30  0.382 0.0256 0.0062
52 31  0.393 0.0247 0.0064
52 32  0.404 0.0239 0.0065
52 33  0.414 0.0229 0.0067
52 34  0.423 0.0218 0.0067
52 35  0.430 0.0206 0.0066
52 36  0.435 0.0193 0.0064
52 37  0.438 0.0179 0.0062
52 38  0.440 0.0165 0.0060
52 39  0.442 0.0151 0.0057
52 40  0.444 0.0138 0.0055
52 41  0.447 0.0127 0.0052
52 42  0.450 0.0118 0.0049
52 43  0.453 0.0111 0.0046
52 44  0.456 0.0106 0.0042
52 45  0.458 0.0103 0.0038
52 46  0.459 0.0102 0.0034
52 47  0.461 0.0103 0.0029
52 48  0.463 0.0106 0.0025
52 49  0.466 0.0111 0.0023
52 50  0.469 0.0118 0.0024
52 51  0.473 0.0127 0.0029
52 52  0.476 0.0138 0.0036
52 53  0.476 0.0151 0.0045
52 54  0.473 0.0165 0.0054
52 55  0.466 0.0179 0.0063
52 56  0.453 0.0193 0.0072
52 57  0.437 0.0206 0.0080
52 58  0.416 0.0218 0.0088
52 59  0.394 0.0229 0.0095
52 60  0.370 0.0239 0.0102
52 61  0.348 0.0247 0.0107
52 62  0.327 0.0256 0.0112
52 63  0.310 0.0263 0.0117
52 64  0.295 0.0271 0.0120
52 65  0.284 0.0277 0.0122
52 66  0.276 0.0283 0.0124
52 67  0.271 0.0288 0.0124
52 68  0.268 0.0292 0.0125
52 69  0.267 0.0294 0.0125
52 70  0.266 0.0295 0.0124
52 71  0.267 0.0294 0.0125
52 72  0.268 0.0292 0.0125
52 73  0.271 0.0288 0.0124
52 74  0.276 0.0283 0.0124
52 75  0.284 0.0277 0.0122
52 76  0.295 0.0271 0.0120
52 77  0.310 0.0263 0.0117
52 78  0.327 0.0256 0.0112
52 79  0.348 0.0247 0.0107
52 80  0.370 0.0239 0.0102
52 81  0.394 0.0229 0.0095
52 82  0.416 0.0218 0.0088
52 83  0.437 0.0206 0.0080
52 84  0.453 0.0193 0.0072
52 85  0.466 0.0179 0.0063
52 86  0.473 0.0165 0.0054
52 87  0.476 0.0151 0.0045
52 88  0.476 0.0138 0.0036
52 89  0.473 0.0127 0.0029
52 90  0.469 0.0118 0.0024
52 91  0.466 0.0111 0.0023
52 92  0.463 0.0106 0.0025
52 93  0.461 0.0103 0.0029
52 94  0.459 0.0102 0.0034
52 95  0.458 0.0103 0.0038
53  0  0.450 0.0109 0.0051
53  1  0.447 0.0115 0.0054
53  2  0.444 0.0123 0.0056
53  3  0.440 0.0133 0.0059
53  4  0.437 0.0145 0.0061
53  5  0.434 0.0158 0.0063
53  6  0.430 0.0172 0.0065
53  7  0.426 0.0186 0.0066
53  8  0.420 0.0199 0.0068
53  9  0.412 0.0211 0.0069
53 10  0.402 0.0221 0.0069
53 11  0.391 0.0231 0.0068
53 12  0.379 0.0240 0.0067
53 13  0.366 0.0248 0.0065
53 14  0.354 0.0256 0.0063
53 15  0.343 0.0263 0.0062
53 16  0.333 0.0271 0.0061
53 17  0.324 0.0277 0.0061
53 18  0.317 0.0283 0.0061
53 19  0.312 0.0287 0.0061
53 20  0.308 0.0290 0.0061
53 21  0.306 0.0292 0.0062
53 22  0.306 0.0292 0.0062
53 23  0.308 0.0290 0.0061
53 24  0.312 0.0287 0.0061
53 25  0.317 0.0283 0.0061
53 26  0.324 0.0277 0.0061
53 27  0.333 0.0271 0.0061
53 28  0.343 0.0263 0.0062
53 29  0.354 0.0256 0.0063
53 30  0.366 0.0248 0.0065
53 31  0.379 0.0240 0.0067
53 32  0.391 0.0231 0.0068
53 33  0.402 0.0221 0.0069
53 34  0.412 0.0211 0.0069
53 35  0.420 0.0199 0.0068
53 36  0.426 0.0186 0.0066
53 37  0.430 0.0172 0.0065
53 38  0.434 0.0158 0.0063
53 39  0.437 0.0145 0.0061
53 40  0.440 0.0133 0.0059
53 41  0.444 0.0123 0.0056
53 42  0.447 0.0115 0.0054
53 43  0.450 0.0109 0.0051
53 44  0.453 0.0105 0.0047
53 45  0.455 0.0103 0.0044
53 46  0.457 0.0103 0.0040
53 47  0.460 0.0105 0.0037
53 48  0.463 0.0109 0.0035
53 49  0.467 0.0115 0.0034
53 50  0.472 0.0123 0.0036
53 51  0.475 0.0133 0.0039
53 52  0.476 0.0145 0.0045
53 53  0.474 0.0158 0.0051
53 54  0.466 0.0172 0.0058
53 55  0.453 0.0186 0.0065
53 56  0.435 0.0199 0.0072
53 57  0.413 0.0211 0.0078
53 58  0.388 0.0221 0.0085
53 59  0.361 0.0231 0.0091
53 60  0.335 0.0240 0.0096
53 61  0.311 0.0248 0.0101
53 62  0.290 0.0256 0.0105
53 63  0.272 0.0263 0.0108
53 64  0.257 0.0271 0.0111
53 65  0.247 0.0277 0.0112
53 66  0.240 0.0283 0.0113
53 67  0.235 0.0287 0.0113
53 68  0.233 0.0290 0.0113
53 69  0.232 0.0292 0.0113
53 70  0.232 0.0292 0.0113
53 71  0.233 0.0290 0.0113
53 72  0.235 0.0287 0.0113
53 73  0.240 0.0283 0.0113
53 74  0.247 0.0277 0.0112
53 75  0.257 0.0271 0.0111
53 76  0.272 0.0263 0.0108
53 77  0.290 0.0256 0.0105
53 78  0.311 0.0248 0.0101
53 79  0.335 0.0240 0.0096
53 80  0.361 0.0231 0.0091
53 81  0.388 0.0221 0.0085
53 82  0.413 0.0211 0.0078
53 83  0.435 0.0199 0.0072
53 84  0.453 0.0186 0.0065
53 85  0.466 0.0172 0.0058
53 86  0.474 0.0158 0.0051
53 87  0.476 0.0145 0.0045
53 88  0.475 0.0133 0.0039
53 89  0.472 0.0123 0.0036
53 90  0.467 0.0115 0.0034
53 91  0.463 0.0109 0.0035
53 92  0.460 0.0105 0.0037
53 93  0.457 0.0103 0.0040
53 94  0.455 0.0103 0.0044
53 95  0.453 0.0105 0.0047
54  0  0.444 0.0113 0.0059
54  1  0.440 0.0120 0.0061
54  2  0.437 0.0129 0.0063
54  3  0.433 0.0140 0.0065
54  4  0.428 0.0152 0.0067
54  5  0.424 0.0165 0.0068
54  6  0.419 0.0179 0.0069
54  7  0.411 0.0192 0.0070
54  8  0.402 0.0204 0.0071
54  9  0.390 0.0214 0.0071
54 10  0.377 0.0223 0.0071
54 11  0.363 0.0232 0.0069
54 12  0.348 0.0240 0.0067
54 13  0.334 0.0247 0.0065
54 14  0.322 0.0255 0.0063
54 15  0.310 0.0262 0.0061
54 16  0.300 0.0269 0.0059
54 17  0.292 0.0275 0.0059
54 18  0.285 0.0280 0.0058
54 19  0.280 0.0284 0.0058
54 20  0.277 0.0287 0.0058
54 21  0.276 0.0288 0.0058
54 22  0.277 0.0287 0.0058
54 23  0.280 0.0284 0.0058
54 24  0.285 0.0280 0.0058
54 25  0.292 0.0275 0.0059
54 26  0.300 0.0269 0.0059
54 27  0.310 0.0262 0.0061
54 28  0.322 0.0255 0.0063
54 29  0.334 0.0247 0.0065
54 30  0.348 0.0240 0.0067
54 31  0.363 0.0232 0.0069
54 32  0.377 0.0223 0.0071
54 33  0.390 0.0214 0.0071
54 34  0.402 0.0204 0.0071
54 35  0.411 0.0192 0.0070
54 36  0.419 0.0179 0.0069
54 37  0.424 0.0165 0.0068
54 38  0.428 0.0152 0.0067
54 39  0.433 0.0140 0.0065
54 40  0.437 0.0129 0.0063
54 41  0.440 0.0120 0.0061
54 42  0.444 0.0113 0.0059
54 43  0.447 0.0108 0.0057
54 44  0.450 0.0105 0.0054
54 45  0.452 0.0104 0.0052
54 46  0.456 0.0105 0.0049
54 47  0.460 0.0108 0.0048
54 48  0.464 0.0113 0.0047
54 49  0.469 0.0120 0.0047
54 50  0.474 0.0129 0.0048
54 51  0.476 0.0140 0.0050
54 52  0.474 0.0152 0.0054
54 53  0.466 0.0165 0.0058
54 54  0.453 0.0179 0.0063
54 55  0.434 0.0192 0.0067
54 56  0.411 0.0204 0.0072
54 57  0.383 0.0214 0.0077
54 58  0.354 0.0223 0.0081
54 59  0.325 0.0232 0.0086
54 60  0.296 0.0240 0.0090
54 61  0.271 0.0247 0.0094
54 62  0.249 0.0255 0.0097
54 63  0.231 0.0262 0.0099
54 64  0.217 0.0269 0.0101
54 65  0.207 0.0275 0.0102
54 66  0.200 0.0280 0.0103
54 67  0.196 0.0284 0.0103
54 68  0.194 0.0287 0.0103
54 69  0.193 0.0288 0.0103
54 70  0.194 0.0287 0.0103
54 71  0.196 0.0284 0.0103
54 72  0.200 0.0280 0.0103
54 73  0.207 0.0275 0.0102
54 74  0.217 0.0269 0.0101
54 75  0.231 0.0262 0.0099
54 76  0.249 0.0255 0.0097
54 77  0.271 0.0247 0.0094
54 78  0.296 0.0240 0.0090
54 79  0.325 0.0232 0.0086
54 80  0.354 0.0223 0.0081
54 81  0.383 0.0214 0.0077
54 82  0.411 0.0204 0.0072
54 83  0.434 0.0192 0.0067
54 84  0.453 0.0179 0.0063
54 85  0.466 0.0165 0.0058
54 86  0.474 0.0152 0.0054
54 87  0.476 0.0140 0.0050
54 88  0.474 0.0129 0.0048
54 89  0.469 0.0120 0.0047
54 90  0.464 0.0113 0.0047
54 91  0.460 0.0108 0.0048
54 92  0.456 0.0105 0.0049
54 93  0.452 0.0104 0.0052
54 94  0.450 0.0105 0.0054
54 95  0.447 0.0108 0.0057
55  0  0.437 0.0117 0.0067
55  1  0.433 0.0126 0.0069
55  2  0.429 0.0135 0.0070
55  3  0.425 0.0147 0.0071
55  4  0.419 0.0160 0.0072
55  5  0.413 0.0173 0.0073
55  6  0.405 0.0185 0.0074
55  7  0.394 0.0197 0.0074
55  8  0.380 0.0207 0.0074
55  9  0.365 0.0216 0.0073
55 10  0.348 0.0224 0.0072
55 11  0.331 0.0231 0.0069
55 12  0.315 0.0238 0.0067
55 13  0.300 0.0246 0.0064
55 14  0.286 0.0253 0.0061
55 15  0.274 0.0260 0.0058
55 16  0.265 0.0267 0.0056
55 17  0.257 0.0272 0.0055
55 18  0.250 0.0277 0.0054
55 19  0.246 0.0281 0.0053
55 20  0.244 0.0282 0.0053
55 21  0.244 0.0282 0.0053
55 22  0.246 0.0281 0.0053
55 23  0.250 0.0277 0.0054
55 24  0.257 0.0272 0.0055
55 25  0.265 0.0267 0.0056
55 26  0.274 0.0260 0.0058
55 27  0.286 0.0253 0.0061
55 28  0.300 0.0246 0.0064
55 29  0.315 0.0238 0.0067
55 30  0.331 0.0231 0.0069
55 31  0.348 0.0224 0.0072
55 32  0.365 0.0216 0.0073
55 33  0.380 0.0207 0.0074
55 34  0.394 0.0197 0.0074
55 35  0.405 0.0185 0.0074
55 36  0.413 0.0173 0.0073
55 37  0.419 0.0160 0.0072
55 38  0.425 0.0147 0.0071
55 39  0.429 0.0135 0.0070
55 40  0.433 0.0126 0.0069
55 41  0.437 0.0117 0.0067
55 42  0.440 0.0111 0.0066
55 43  0.443 0.0107 0.0064
55 44  0.447 0.0105 0.0063
55 45  0.450 0.0105 0.0061
55 46  0.455 0.0107 0.0060
55 47  0.460 0.0111 0.0060
55 48  0.466 0.0117 0.0059
55 49  0.471 0.0126 0.0059
55 50  0.474 0.0135 0.0060
55 51  0.473 0.0147 0.0061
55 52  0.466 0.0160 0.0063
55 53  0.454 0.0173 0.0065
55 54  0.435 0.0185 0.0067
55 55  0.410 0.0197 0.0069
55 56  0.381 0.0207 0.0072
55 57  0.349 0.0216 0.0074
55 58  0.317 0.0224 0.0077
55 59  0.285 0.0231 0.0080
55 60  0.255 0.0238 0.0083
55 61  0.228 0.0246 0.0086
55 62  0.205 0.0253 0.0088
55 63  0.187 0.0260 0.0090
55 64  0.174 0.0267 0.0091
55 65  0.164 0.0272 0.0092
55 66  0.157 0.0277 0.0093
55 67  0.154 0.0281 0.0093
55 68  0.152 0.0282 0.0093
55 69  0.152 0.0282 0.0093
55 70  0.154 0.0281 0.0093
55 71  0.157 0.0277 0.0093
55 72  0.164 0.0272 0.0092
55 73  0.174 0.0267 0.0091
55 74  0.187 0.0260 0.0090
55 75  0.205 0.0253 0.0088
55 76  0.228 0.0246 0.0086
55 77  0.255 0.0238 0.0083
55 78  0.285 0.0231 0.0080
55 79  0.317 0.0224 0.0077
55 80  0.349 0.0216 0.0074
55 81  0.381 0.0207 0.0072
55 82  0.410 0.0197 0.0069
55 83  0.435 0.0185 0.0067
55 84  0.454 0.0173 0.0065
55 85  0.466 0.0160 0.0063
55 86  0.473 0.0147 0.0061
55 87  0.474 0.0135 0.0060
55 88  0.471 0.0126 0.0059
55 89  0.466 0.0117 0.0059
55 90  0.460 0.0111 0.0060
55 91  0.455 0.0107 0.0060
55 92  0.450 0.0105 0.0061
55 93  0.447 0.0105 0.0063
55 94  0.443 0.0107 0.0064
55 95  0.440 0.0111 0.0066
56  0  0.430 0.0122 0.0075
56  1  0.426 0.0131 0.0075
56  2  0.422 0.0142 0.0076
56  3  0.416 0.0154 0.0077
56  4  0.410 0.0167 0.0077
56  5  0.401 0.0180 0.0078
56  6  0.389 0.0191 0.0078
56  7  0.374 0.0201 0.0078
56  8  0.356 0.0210 0.0076
56  9  0.337 0.0217 0.0074
56 10  0.317 0.0224 0.0072
56 11  0.298 0.0230 0.0069
56 12  0.280 0.0237 0.0065
56 13  0.264 0.0244 0.0061
56 14  0.250 0.0251 0.0058
56 15  0.238 0.0258 0.0055
56 16  0.228 0.0264 0.0052
56 17  0.221 0.0269 0.0050
56 18  0.215 0.0274 0.0048
56 19  0.212 0.0276 0.0047
56 20  0.211 0.0277 0.0047
56 21  0.212 0.0276 0.0047
56 22  0.215 0.0274 0.0048
56 23  0.221 0.0269 0.0050
56 24  0.228 0.0264 0.0052
56 25  0.238 0.0258 0.0055
56 26  0.250 0.0251 0.0058
56 27  0.264 0.0244 0.0061
56 28  0.280 0.0237 0.0065
56 29  0.298 0.0230 0.0069
56 30  0.317 0.0224 0.0072
56 31  0.337 0.0217 0.0074
56 32  0.356 0.0210 0.0076
56 33  0.374 0.0201 0.0078
56 34  0.389 0.0191 0.0078
56 35  0.401 0.0180 0.0078
56 36  0.410 0.0167 0.0077
56 37  0.416 0.0154 0.0077
56 38  0.422 0.0142 0.0076
56 39  0.426 0.0131 0.0075
56 40  0.430 0.0122 0.0075
56 41  0.433 0.0115 0.0074
56 42  0.436 0.0109 0.0074
56 43  0.440 0.0106 0.0073
56 44  0.444 0.0105 0.0073
56 45  0.449 0.0106 0.0073
56 46  0.455 0.0109 0.0073
56 47  0.461 0.0115 0.0072
56 48  0.467 0.0122 0.0072
56 49  0.471 0.0131 0.0071
56 50  0.471 0.0142 0.0071
56 51  0.466 0.0154 0.0071
56 52  0.454 0.0167 0.0071
56 53  0.435 0.0180 0.0071
56 54  0.411 0.0191 0.0071
56 55  0.381 0.0201 0.0071
56 56  0.348 0.0210 0.0072
56 57  0.312 0.0217 0.0072
56 58  0.277 0.0224 0.0073
56 59  0.243 0.0230 0.0074
56 60  0.212 0.0237 0.0075
56 61  0.184 0.0244 0.0077
56 62  0.161 0.0251 0.0078
56 63  0.143 0.0258 0.0080
56 64  0.129 0.0264 0.0081
56 65  0.120 0.0269 0.0083
56 66  0.113 0.0274 0.0084
56 67  0.110 0.0276 0.0084
56 68  0.109 0.0277 0.0084
56 69  0.110 0.0276 0.0084
56 70  0.113 0.0274 0.0084
56 71  0.120 0.0269 0.0083
56 72  0.129 0.0264 0.0081
56 73  0.143 0.0258 0.0080
56 74  0.161 0.0251 0.0078
56 75  0.184 0.0244 0.0077
56 76  0.212 0.0237 0.0075
56 77  0.243 0.0230 0.0074
56 78  0.277 0.0224 0.0073
56 79  0.312 0.0217 0.0072
56 80  0.348 0.0210 0.0072
56 81  0.381 0.0201 0.0071
56 82  0.411 0.0191 0.0071
56 83  0.435 0.0180 0.0071
56 84  0.454 0.0167 0.0071
56 85  0.466 0.0154 0.0071
56 86  0.471 0.0142 0.0071
56 87  0.471 0.0131 0.0071
56 88  0.467 0.0122 0.0072
56 89  0.461 0.0115 0.0072
56 90  0.455 0.0109 0.0073
56 91  0.449 0.0106 0.0073
56 92  0.444 0.0105 0.0073
56 93  0.440 0.0106 0.0073
56 94  0.436 0.0109 0.0074
56 95  0.433 0.0115 0.0074
57  0  0.423 0.0127 0.0082
57  1  0.419 0.0137 0.0081
57  2  0.415 0.0149 0.0081
57  3  0.408 0.0161 0.0082
57  4  0.399 0.0174 0.0082
57  5  0.387 0.0186 0.0082
57  6  0.372 0.0197 0.0081
57  7  0.352 0.0205 0.0080
57  8  0.331 0.0212 0.0078
57  9  0.309 0.0218 0.0075
57 10  0.286 0.0224 0.0071
57 11  0.265 0.0230 0.0067
57 12  0.246 0.0236 0.0063
57 13  0.229 0.0243 0.0058
57 14  0.215 0.0249 0.0054
57 15  0.203 0.0256 0.0050
57 16  0.193 0.0262 0.0047
57 17  0.186 0.0266 0.0044
57 18  0.181 0.0270 0.0042
57 19  0.179 0.0272 0.0041
57 20  0.179 0.0272 0.0041
57 21  0.181 0.0270 0.0042
57 22  0.186 0.0266 0.0044
57 23  0.193 0.0262 0.0047
57 24  0.203 0.0256 0.0050
57 25  0.215 0.0249 0.0054
57 26  0.229 0.0243 0.0058
57 27  0.246 0.0236 0.0063
57 28  0.265 0.0230 0.0067
57 29  0.286 0.0224 0.0071
57 30  0.309 0.0218 0.0075
57 31  0.331 0.0212 0.0078
57 32  0.352 0.0205 0.0080
57 33  0.372 0.0197 0.0081
57 34  0.387 0.0186 0.0082
57 35  0.399 0.0174 0.0082
57 36  0.408 0.0161 0.0082
57 37  0.415 0.0149 0.0081
57 38  0.419 0.0137 0.0081
57 39  0.423 0.0127 0.0082
57 40  0.426 0.0118 0.0082
57 41  0.429 0.0111 0.0083
57 42  0.432 0.0107 0.0084
57 43  0.436 0.0105 0.0085
57 44  0.441 0.0105 0.0086
57 45  0.448 0.0107 0.0086
57 46  0.455 0.0111 0.0086
57 47  0.462 0.0118 0.0085
57 48  0.467 0.0127 0.0084
57 49  0.468 0.0137 0.0083
57 50  0.464 0.0149 0.0082
57 51  0.454 0.0161 0.0080
57 52  0.437 0.0174 0.0079
57 53  0.413 0.0186 0.0077
57 54  0.383 0.0197 0.0075
57 55  0.349 0.0205 0.0073
57 56  0.312 0.0212 0.0072
57 57  0.274 0.0218 0.0070
57 58  0.236 0.0224 0.0068
57 59  0.201 0.0230 0.0068
57 60  0.168 0.0236 0.0067
57 61  0.140 0.0243 0.0067
57 62  0.117 0.0249 0.0068
57 63  0.098 0.0256 0.0070
57 64  0.085 0.0262 0.0071
57 65  0.075 0.0266 0.0073
57 66  0.069 0.0270 0.0074
57 67  0.066 0.0272 0.0075
57 68  0.066 0.0272 0.0075
57 69  0.069 0.0270 0.0074
57 70  0.075 0.0266 0.0073
57 71  0.085 0.0262 0.0071
57 72  0.098 0.0256 0.0070
57 73  0.117 0.0249 0.0068
57 74  0.140 0.0243 0.0067
57 75  0.168 0.0236 0.0067
57 76  0.201 0.0230 0.0068
57 77  0.236 0.0224 0.0068
57 78  0.274 0.0218 0.0070
57 79  0.312 0.0212 0.0072
57 80  0.349 0.0205 0.0073
57 81  0.383 0.0197 0.0075
57 82  0.413 0.0186 0.0077
57 83  0.437 0.0174 0.0079
57 84  0.454 0.0161 0.0080
57 85  0.464 0.0149 0.0082
57 86  0.468 0.0137 0.0083
57 87  0.467 0.0127 0.0084
57 88  0.462 0.0118 0.0085
57 89  0.455 0.0111 0.0086
57 90  0.448 0.0107 0.0086
57 91  0.441 0.0105 0.0086
57 92  0.436 0.0105 0.0085
57 93  0.432 0.0107 0.0084
57 94  0.429 0.0111 0.0083
57 95  0.426 0.0118 0.0082
58  0  0.417 0.0131 0.0088
58  1  0.413 0.0142 0.0086
58  2  0.408 0.0155 0.0086
58  3  0.400 0.0169 0.0086
58  4  0.389 0.0182 0.0085
58  5  0.373 0.0193 0.0085
58  6  0.353 0.0202 0.0084
58  7  0.330 0.0208 0.0081
58  8  0.305 0.0214 0.0078
58  9  0.280 0.0219 0.0074
58 10  0.256 0.0224 0.0070
58 11  0.234 0.0229 0.0065
58 12  0.214 0.0235 0.0060
58 13  0.196 0.0242 0.0055
58 14  0.182 0.0248 0.0050
58 15  0.170 0.0254 0.0046
58 16  0.161 0.0260 0.0042
58 17  0.154 0.0264 0.0038
58 18  0.151 0.0266 0.0036
58 19  0.149 0.0267 0.0036
58 20  0.151 0.0266 0.0036
58 21  0.154 0.0264 0.0038
58 22  0.161 0.0260 0.0042
58 23  0.170 0.0254 0.0046
58 24  0.182 0.0248 0.0050
58 25  0.196 0.0242 0.0055
58 26  0.214 0.0235 0.0060
58 27  0.234 0.0229 0.0065
58 28  0.256 0.0224 0.0070
58 29  0.280 0.0219 0.0074
58 30  0.305 0.0214 0.0078
58 31  0.330 0.0208 0.0081
58 32  0.353 0.0202 0.0084
58 33  0.373 0.0193 0.0085
58 34  0.389 0.0182 0.0085
58 35  0.400 0.0169 0.0086
58 36  0.408 0.0155 0.0086
58 37  0.413 0.0142 0.0086
58 38  0.417 0.0131 0.0088
58 39  0.419 0.0121 0.0089
58 40  0.421 0.0113 0.0091
58 41  0.424 0.0107 0.0094
58 42  0.428 0.0103 0.0096
58 43  0.433 0.0102 0.0098
58 44  0.439 0.0103 0.0100
58 45  0.447 0.0107 0.0100
58 46  0.455 0.0113 0.0100
58 47  0.461 0.0121 0.0098
58 48  0.464 0.0131 0.0096
58 49  0.462 0.0142 0.0094
58 50  0.454 0.0155 0.0091
58 51  0.439 0.0169 0.0089
58 52  0.416 0.0182 0.0086
58 53  0.388 0.0193 0.0083
58 54  0.354 0.0202 0.0079
58 55  0.316 0.0208 0.0076
58 56  0.276 0.0214 0.0072
58 57  0.236 0.0219 0.0068
58 58  0.197 0.0224 0.0064
58 59  0.160 0.0229 0.0061
58 60  0.127 0.0235 0.0058
58 61  0.098 0.0242 0.0057
58 62  0.074 0.0248 0.0058
58 63  0.055 0.0254 0.0059
58 64  0.042 0.0260 0.0061
58 65  0.032 0.0264 0.0064
58 66  0.027 0.0266 0.0066
58 67  0.025 0.0267 0.0067
58 68  0.027 0.0266 0.0066
58 69  0.032 0.0264 0.0064
58 70  0.042 0.0260 0.0061
58 71  0.055 0.0254 0.0059
58 72  0.074 0.0248 0.0058
58 73  0.098 0.0242 0.0057
58 74  0.127 0.0235 0.0058
58 75  0.160 0.0229 0.0061
58 76  0.197 0.0224 0.0064
58 77  0.236 0.0219 0.0068
58 78  0.276 0.0214 0.0072
58 79  0.316 0.0208 0.0076
58 80  0.354 0.0202 0.0079
58 81  0.388 0.0193 0.0083
58 82  0.416 0.0182 0.0086
58 83  0.439 0.0169 0.0089
58 84  0.454 0.0155 0.0091
58 85  0.462 0.0142 0.0094
58 86  0.464 0.0131 0.0096
58 87  0.461 0.0121 0.0098
58 88  0.455 0.0113 0.0100
58 89  0.447 0.0107 0.0100
58 90  0.439 0.0103 0.0100
58 91  0.433 0.0102 0.0098
58 92  0.428 0.0103 0.0096
58 93  0.424 0.0107 0.0094
58 94  0.421 0.0113 0.0091
58 95  0.419 0.0121 0.0089
59  0  0.411 0.0135 0.0092
59  1  0.408 0.0148 0.0090
59  2  0.403 0.0163 0.0089
59  3  0.393 0.0177 0.0088
59  4  0.378 0.0190 0.0088
59  5  0.358 0.0199 0.0087
59  6  0.334 0.0206 0.0085
59  7  0.308 0.0211 0.0082
59  8  0.280 0.0216 0.0078
59  9  0.253 0.0220 0.0074
59 10  0.228 0.0225 0.0069
59 11  0.205 0.0230 0.0063
59 12  0.184 0.0236 0.0058
59 13  0.167 0.0242 0.0052
59 14  0.152 0.0248 0.0046
59 15  0.141 0.0253 0.0041
59 16  0.133 0.0258 0.0037
59 17  0.127 0.0261 0.0033
59 18  0.124 0.0263 0.0031
59 19  0.124 0.0263 0.0031
59 20  0.127 0.0261 0.0033
59 21  0.133 0.0258 0.0037
59 22  0.141 0.0253 0.0041
59 23  0.152 0.0248 0.0046
59 24  0.167 0.0242 0.0052
59 25  0.184 0.0236 0.0058
59 26  0.205 0.0230 0.0063
59 27  0.228 0.0225 0.0069
59 28  0.253 0.0220 0.0074
59 29  0.280 0.0216 0.0078
59 30  0.308 0.0211 0.0082
59 31  0.334 0.0206 0.0085
59 32  0.358 0.0199 0.0087
59 33  0.378 0.0190 0.0088
59 34  0.393 0.0177 0.0088
59 35  0.403 0.0163 0.0089
59 36  0.408 0.0148 0.0090
59 37  0.411 0.0135 0.0092
59 38  0.413 0.0123 0.0096
59 39  0.414 0.0113 0.0099
59 40  0.416 0.0106 0.0104
59 41  0.419 0.0101 0.0108
59 42  0.423 0.0098 0.0111
59 43  0.429 0.0098 0.0113
59 44  0.437 0.0101 0.0115
59 45  0.446 0.0106 0.0115
59 46  0.453 0.0113 0.0113
59 47  0.458 0.0123 0.0111
59 48  0.459 0.0135 0.0108
59 49  0.453 0.0148 0.0104
59 50  0.440 0.0163 0.0101
59 51  0.420 0.0177 0.0097
59 52  0.393 0.0190 0.0093
59 53  0.361 0.0199 0.0089
59 54  0.324 0.0206 0.0084
59 55  0.284 0.0211 0.0079
59 56  0.242 0.0216 0.0073
59 57  0.200 0.0220 0.0067
59 58  0.160 0.0225 0.0060
59 59  0.122 0.0230 0.0055
59 60  0.088 0.0236 0.0050
59 61  0.058 0.0242 0.0047
59 62  0.034 0.0248 0.0046
59 63  0.015 0.0253 0.0048
59 64  0.001 0.0258 0.0051
59 65 -0.008 0.0261 0.0055
59 66 -0.012 0.0263 0.0058
59 67 -0.012 0.0263 0.0058
59 68 -0.008 0.0261 0.0055
59 69  0.001 0.0258 0.0051
59 70  0.015 0.0253 0.0048
59 71  0.034 0.0248 0.0046
59 72  0.058 0.0242 0.0047
59 73  0.088 0.0236 0.0050
59 74  0.122 0.0230 0.0055
59 75  0.160 0.0225 0.0060
59 76  0.200 0.0220 0.0067
59 77  0.242 0.0216 0.0073
59 78  0.284 0.0211 0.0079
59 79  0.324 0.0206 0.0084
59 80  0.361 0.0199 0.0089
59 81  0.393 0.0190 0.0093
59 82  0.420 0.0177 0.0097
59 83  0.440 0.0163 0.0101
59 84  0.453 0.0148 0.0104
59 85  0.459 0.0135 0.0108
59 86  0.458 0.0123 0.0111
59 87  0.453 0.0113 0.0113
59 88  0.446 0.0106 0.0115
59 89  0.437 0.0101 0.0115
59 90  0.429 0.0098 0.0113
59 91  0.423 0.0098 0.0111
59 92  0.419 0.0101 0.0108
59 93  0.416 0.0106 0.0104
59 94  0.414 0.0113 0.0099
59 95  0.413 0.0123 0.0096
60  0  0.408 0.0139 0.0095
60  1  0.405 0.0155 0.0091
60  2  0.398 0.0172 0.0090
60  3  0.386 0.0187 0.0089
60  4  0.367 0.0198 0.0089
60  5  0.343 0.0206 0.0088
60  6  0.315 0.0211 0.0085
60  7  0.286 0.0215 0.0082
60  8  0.257 0.0218 0.0077
60  9  0.229 0.0222 0.0072
60 10  0.203 0.0226 0.0067
60 11  0.179 0.0231 0.0061
60 12  0.159 0.0237 0.0055
60 13  0.142 0.0242 0.0048
60 14  0.128 0.0248 0.0042
60 15  0.117 0.0253 0.0037
60 16  0.109 0.0257 0.0032
60 17  0.105 0.0259 0.0028
60 18  0.103 0.0260 0.0027
60 19  0.105 0.0259 0.0028
60 20  0.109 0.0257 0.0032
60 21  0.117 0.0253 0.0037
60 22  0.128 0.0248 0.0042
60 23  0.142 0.0242 0.0048
60 24  0.159 0.0237 0.0055
60 25  0.179 0.0231 0.0061
60 26  0.203 0.0226 0.0067
60 27  0.229 0.0222 0.0072
60 28  0.257 0.0218 0.0077
60 29  0.286 0.0215 0.0082
60 30  0.315 0.0211 0.0085
60 31  0.343 0.0206 0.0088
60 32  0.367 0.0198 0.0089
60 33  0.386 0.0187 0.0089
60 34  0.398 0.0172 0.0090
60 35  0.405 0.0155 0.0091
60 36  0.408 0.0139 0.0095
60 37  0.408 0.0124 0.0101
60 38  0.408 0.0113 0.0107
60 39  0.408 0.0104 0.0113
60 40  0.409 0.0097 0.0119
60 41  0.412 0.0093 0.0124
60 42  0.418 0.0092 0.0127
60 43  0.425 0.0093 0.0129
60 44  0.434 0.0097 0.0130
60 45  0.443 0.0104 0.0129
60 46  0.450 0.0113 0.0126
60 47  0.453 0.0124 0.0123
60 48  0.450 0.0139 0.0118
60 49  0.441 0.0155 0.0114
60 50  0.424 0.0172 0.0109
60 51  0.400 0.0187 0.0105
60 52  0.370 0.0198 0.0100
60 53  0.335 0.0206 0.0094
60 54  0.296 0.0211 0.0088
60 55  0.254 0.0215 0.0082
60 56  0.211 0.0218 0.0074
60 57  0.167 0.0222 0.0066
60 58  0.126 0.0226 0.0058
60 59  0.087 0.0231 0.0049
60 60  0.053 0.0237 0.0042
60 61  0.023 0.0242 0.0036
60 62 -0.002 0.0248 0.0034
60 63 -0.021 0.0253 0.0036
60 64 -0.034 0.0257 0.0042
60 65 -0.042 0.0259 0.0047
60 66 -0.045 0.0260 0.0049
60 67 -0.042 0.0259 0.0047
60 68 -0.034 0.0257 0.0042
60 69 -0.021 0.0253 0.0036
60 70 -0.002 0.0248 0.0034
60 71  0.023 0.0242 0.0036
60 72  0.053 0.0237 0.0042
60 73  0.087 0.0231 0.0049
60 74  0.126 0.0226 0.0058
60 75  0.167 0.0222 0.0066
60 76  0.211 0.0218 0.0074
60 77  0.254 0.0215 0.0082
60 78  0.296 0.0211 0.0088
60 79  0.335 0.0206 0.0094
60 80  0.370 0.0198 0.0100
60 81  0.400 0.0187 0.0105
60 82  0.424 0.0172 0.0109
60 83  0.441 0.0155 0.0114
60 84  0.450 0.0139 0.0118
60 85  0.453 0.0124 0.0123
60 86  0.450 0.0113 0.0126
60 87  0.443 0.0104 0.0129
60 88  0.434 0.0097 0.0130
60 89  0.425 0.0093 0.0129
60 90  0.418 0.0092 0.0127
60 91  0.412 0.0093 0.0124
60 92  0.409 0.0097 0.0119
60 93  0.408 0.0104 0.0113
60 94  0.408 0.0113 0.0107
60 95  0.408 0.0124 0.0101
61  0  0.406 0.0142 0.0094
61  1  0.404 0.0162 0.0089
61  2  0.395 0.0182 0.0087
61  3  0.378 0.0197 0.0088
61  4  0.355 0.0206 0.0089
61  5  0.327 0.0212 0.0088
61  6  0.297 0.0215 0.0085
61  7  0.266 0.0218 0.0081
61  8  0.236 0.0220 0.0077
61  9  0.207 0.0224 0.0071
61 10  0.181 0.0228 0.0065
61 11  0.158 0.0233 0.0059
61 12  0.138 0.0238 0.0052
61 13  0.121 0.0243 0.0045
61 14  0.108 0.0248 0.0038
61 15  0.098 0.0252 0.0032
61 16  0.091 0.0256 0.0027
61 17  0.088 0.0257 0.0024
61 18  0.088 0.0257 0.0024
61 19  0.091 0.0256 0.0027
61 20  0.098 0.0252 0.0032
61 21  0.108 0.0248 0.0038
61 22  0.121 0.0243 0.0045
61 23  0.138 0.0238 0.0052
61 24  0.158 0.0233 0.0059
61 25  0.181 0.0228 0.0065
61 26  0.207 0.0224 0.0071
61 27  0.236 0.0220 0.0077
61 28  0.266 0.0218 0.0081
61 29  0.297 0.0215 0.0085
61 30  0.327 0.0212 0.0088
61 31  0.355 0.0206 0.0089
61 32  0.378 0.0197 0.0088
61 33  0.395 0.0182 0.0087
61 34  0.404 0.0162 0.0089
61 35  0.406 0.0142 0.0094
61 36  0.405 0.0125 0.0103
61 37  0.402 0.0110 0.0113
61 38  0.400 0.0099 0.0122
61 39  0.399 0.0091 0.0130
61 40  0.400 0.0086 0.0136
61 41  0.404 0.0083 0.0141
61 42  0.410 0.0083 0.0144
61 43  0.419 0.0086 0.0145
61 44  0.429 0.0091 0.0144
61 45  0.438 0.0099 0.0142
61 46  0.444 0.0110 0.0138
61 47  0.445 0.0125 0.0134
61 48  0.440 0.0142 0.0128
61 49  0.427 0.0162 0.0123
61 50  0.406 0.0182 0.0118
61 51  0.380 0.0197 0.0112
61 52  0.347 0.0206 0.0106
61 53  0.310 0.0212 0.0100
61 54  0.270 0.0215 0.0093
61 55  0.227 0.0218 0.0085
61 56  0.183 0.0220 0.0076
61 57  0.139 0.0224 0.0067
61 58  0.097 0.0228 0.0057
61 59  0.058 0.0233 0.0046
61 60  0.022 0.0238 0.0036
61 61 -0.008 0.0243 0.0027
61 62 -0.033 0.0248 0.0022
61 63 -0.051 0.0252 0.0025
61 64 -0.064 0.0256 0.0033
61 65 -0.070 0.0257 0.0040
61 66 -0.070 0.0257 0.0040
61 67 -0.064 0.0256 0.0033
61 68 -0.051 0.0252 0.0025
61 69 -0.033 0.0248 0.0022
61 70 -0.008 0.0243 0.0027
61 71  0.022 0.0238 0.0036
61 72  0.058 0.0233 0.0046
61 73  0.097 0.0228 0.0057
61 74  0.139 0.0224 0.0067
61 75  0.183 0.0220 0.0076
61 76  0.227 0.0218 0.0085
61 77  0.270 0.0215 0.0093
61 78  0.310 0.0212 0.0100
61 79  0.347 0.0206 0.0106
61 80  0.380 0.0197 0.0112
61 81  0.406 0.0182 0.0118
61 82  0.427 0.0162 0.0123
61 83  0.440 0.0142 0.0128
61 84  0.445 0.0125 0.0134
61 85  0.444 0.0110 0.0138
61 86  0.438 0.0099 0.0142
61 87  0.429 0.0091 0.0144
61 88  0.419 0.0086 0.0145
61 89  0.410 0.0083 0.0144
61 90  0.404 0.0083 0.0141
61 91  0.400 0.0086 0.0136
61 92  0.399 0.0091 0.0130
61 93  0.400 0.0099 0.0122
61 94  0.402 0.0110 0.0113
61 95  0.405 0.0125 0.0103
62  0  0.407 0.0145 0.0086
62  1  0.404 0.0172 0.0078
62  2  0.392 0.0194 0.0082
62  3  0.371 0.0207 0.0087
62  4  0.343 0.0214 0.0089
62  5  0.312 0.0217 0.0088
62  6  0.280 0.0219 0.0085
62  7  0.248 0.0221 0.0081
62  8  0.217 0.0223 0.0076
62  9  0.189 0.0226 0.0070
62 10  0.164 0.0230 0.0063
62 11  0.141 0.0235 0.0056
62 12  0.122 0.0239 0.0049
62 13  0.106 0.0244 0.0041
62 14  0.094 0.0249 0.0034
62 15  0.085 0.0252 0.0028
62 16  0.080 0.0254 0.0023
62 17  0.078 0.0255 0.0021
62 18  0.080 0.0254 0.0023
62 19  0.085 0.0252 0.0028
62 20  0.094 0.0249 0.0034
62 21  0.106 0.0244 0.0041
62 22  0.122 0.0239 0.0049
62 23  0.141 0.0235 0.0056
62 24  0.164 0.0230 0.0063
62 25  0.189 0.0226 0.0070
62 26  0.217 0.0223 0.0076
62 27  0.248 0.0221 0.0081
62 28  0.280 0.0219 0.0085
62 29  0.312 0.0217 0.0088
62 30  0.343 0.0214 0.0089
62 31  0.371 0.0207 0.0087
62 32  0.392 0.0194 0.0082
62 33  0.404 0.0172 0.0078
62 34  0.407 0.0145 0.0086
62 35  0.404 0.0123 0.0102
62 36  0.398 0.0105 0.0119
62 37  0.392 0.0092 0.0132
62 38  0.388 0.0083 0.0141
62 39  0.386 0.0076 0.0149
62 40  0.388 0.0072 0.0154
62 41  0.393 0.0071 0.0158
62 42  0.401 0.0072 0.0160
62 43  0.412 0.0076 0.0160
62 44  0.422 0.0083 0.0158
62 45  0.432 0.0092 0.0155
62 46  0.437 0.0105 0.0150
62 47  0.435 0.0123 0.0144
62 48  0.427 0.0145 0.0138
62 49  0.412 0.0172 0.0131
62 50  0.389 0.0194 0.0125
62 51  0.361 0.0207 0.0119
62 52  0.327 0.0214 0.0112
62 53  0.289 0.0217 0.0104
62 54  0.248 0.0219 0.0096
62 55  0.205 0.0221 0.0087
62 56  0.160 0.0223 0.0078
62 57  0.116 0.0226 0.0068
62 58  0.073 0.0230 0.0057
62 59  0.034 0.0235 0.0046
62 60 -0.002 0.0239 0.0035
62 61 -0.033 0.0244 0.0022
62 62 -0.057 0.0249 0.0011
62 63 -0.075 0.0252 0.0013
62 64 -0.086 0.0254 0.0026
62 65 -0.089 0.0255 0.0033
62 66 -0.086 0.0254 0.0026
62 67 -0.075 0.0252 0.0013
62 68 -0.057 0.0249 0.0011
62 69 -0.033 0.0244 0.0022
62 70 -0.002 0.0239 0.0035
62 71  0.034 0.0235 0.0046
62 72  0.073 0.0230 0.0057
62 73  0.116 0.0226 0.0068
62 74  0.160 0.0223 0.0078
62 75  0.205 0.0221 0.0087
62 76  0.248 0.0219 0.0096
62 77  0.289 0.0217 0.0104
62 78  0.327 0.0214 0.0112
62 79  0.361 0.0207 0.0119
62 80  0.389 0.0194 0.0125
62 81  0.412 0.0172 0.0131
62 82  0.427 0.0145 0.0138
62 83  0.435 0.0123 0.0144
62 84  0.437 0.0105 0.0150
62 85  0.432 0.0092 0.0155
62 86  0.422 0.0083 0.0158
62 87  0.412 0.0076 0.0160
62 88  0.401 0.0072 0.0160
62 89  0.393 0.0071 0.0158
62 90  0.388 0.0072 0.0154
62 91  0.386 0.0076 0.0149
62 92  0.388 0.0083 0.0141
62 93  0.392 0.0092 0.0132
62 94  0.398 0.0105 0.0119
62 95  0.404 0.0123 0.0102
63  0  0.410 0.0149 0.0053
63  1  0.406 0.0185 0.0059
63  2  0.389 0.0208 0.0078
63  3  0.361 0.0217 0.0088
63  4  0.330 0.0220 0.0091
63  5  0.297 0.0221 0.0090
63  6  0.264 0.0222 0.0086
63  7  0.232 0.0224 0.0081
63  8  0.202 0.0226 0.0075
63  9  0.175 0.0229 0.0068
63 10  0.150 0.0232 0.0061
63 11  0.129 0.0236 0.0053
63 12  0.111 0.0241 0.0045
63 13  0.096 0.0245 0.0037
63 14  0.085 0.0249 0.0030
63 15  0.077 0.0251 0.0023
63 16  0.074 0.0253 0.0019
63 17  0.074 0.0253 0.0019
63 18  0.077 0.0251 0.0023
63 19  0.085 0.0249 0.0030
63 20  0.096 0.0245 0.0037
63 21  0.111 0.0241 0.0045
63 22  0.129 0.0236 0.0053
63 23  0.150 0.0232 0.0061
63 24  0.175 0.0229 0.0068
63 25  0.202 0.0226 0.0075
63 26  0.232 0.0224 0.0081
63 27  0.264 0.0222 0.0086
63 28  0.297 0.0221 0.0090
63 29  0.330 0.0220 0.0091
63 30  0.361 0.0217 0.0088
63 31  0.389 0.0208 0.0078
63 32  0.406 0.0185 0.0059
63 33  0.410 0.0149 0.0053
63 34  0.404 0.0117 0.0087
63 35  0.395 0.0097 0.0126
63 36  0.385 0.0082 0.0145
63 37  0.377 0.0072 0.0155
63 38  0.372 0.0065 0.0162
63 39  0.371 0.0060 0.0167
63 40  0.373 0.0058 0.0171
63 41  0.380 0.0058 0.0174
63 42  0.390 0.0060 0.0175
63 43  0.402 0.0065 0.0174
63 44  0.414 0.0072 0.0171
63 45  0.423 0.0082 0.0166
63 46  0.427 0.0097 0.0160
63 47  0.424 0.0117 0.0153
63 48  0.414 0.0149 0.0146
63 49  0.397 0.0185 0.0139
63 50  0.373 0.0208 0.0132
63 51  0.344 0.0217 0.0124
63 52  0.310 0.0220 0.0117
63 53  0.272 0.0221 0.0108
63 54  0.230 0.0222 0.0099
63 55  0.187 0.0224 0.0090
63 56  0.142 0.0226 0.0080
63 57  0.098 0.0229 0.0070
63 58  0.055 0.0232 0.0059
63 59  0.015 0.0236 0.0048
63 60 -0.021 0.0241 0.0037
63 61 -0.051 0.0245 0.0026
63 62 -0.075 0.0249 0.0013
63 63 -0.091 0.0251 0.0007
63 64 -0.099 0.0253 0.0024
63 65 -0.099 0.0253 0.0024
63 66 -0.091 0.0251 0.0007
63 67 -0.075 0.0249 0.0013
63 68 -0.051 0.0245 0.0026
63 69 -0.021 0.0241 0.0037
63 70  0.015 0.0236 0.0048
63 71  0.055 0.0232 0.0059
63 72  0.098 0.0229 0.0070
63 73  0.142 0.0226 0.0080
63 74  0.187 0.0224 0.0090
63 75  0.230 0.0222 0.0099
63 76  0.272 0.0221 0.0108
63 77  0.310 0.0220 0.0117
63 78  0.344 0.0217 0.0124
63 79  0.373 0.0208 0.0132
63 80  0.397 0.0185 0.0139
63 81  0.414 0.0149 0.0146
63 82  0.424 0.0117 0.0153
63 83  0.427 0.0097 0.0160
63 84  0.423 0.0082 0.0166
63 85  0.414 0.0072 0.0171
63 86  0.402 0.0065 0.0174
63 87  0.390 0.0060 0.0175
63 88  0.380 0.0058 0.0174
63 89  0.373 0.0058 0.0171
63 90  0.371 0.0060 0.0167
63 91  0.372 0.0065 0.0162
63 92  0.377 0.0072 0.0155
63 93  0.385 0.0082 0.0145
63 94  0.395 0.0097 0.0126
63 95  0.404 0.0117 0.0087
64  0  0.416 0.0152 0.0015
64  1  0.408 0.0206 0.0052
64  2  0.382 0.0221 0.0085
64  3  0.350 0.0224 0.0094
64  4  0.316 0.0224 0.0095
64  5  0.283 0.0224 0.0092
64  6  0.250 0.0225 0.0088
64  7  0.219 0.0226 0.0082
64  8  0.191 0.0228 0.0075
64  9  0.164 0.0231 0.0067
64 10  0.141 0.0234 0.0059
64 11  0.121 0.0238 0.0051
64 12  0.104 0.0242 0.0042
64 13  0.091 0.0245 0.0033
64 14  0.082 0.0248 0.0025
64 15  0.076 0.0250 0.0018
64 16  0.074 0.0251 0.0016
64 17  0.076 0.0250 0.0018
64 18  0.082 0.0248 0.0025
64 19  0.091 0.0245 0.0033
64 20  0.104 0.0242 0.0042
64 21  0.121 0.0238 0.0051
64 22  0.141 0.0234 0.0059
64 23  0.164 0.0231 0.0067
64 24  0.191 0.0228 0.0075
64 25  0.219 0.0226 0.0082
64 26  0.250 0.0225 0.0088
64 27  0.283 0.0224 0.0092
64 28  0.316 0.0224 0.0095
64 29  0.350 0.0224 0.0094
64 30  0.382 0.0221 0.0085
64 31  0.408 0.0206 0.0052
64 32  0.416 0.0152 0.0015
64 33  0.406 0.0105 0.0056
64 34  0.392 0.0081 0.0165
64 35  0.378 0.0068 0.0168
64 36  0.366 0.0058 0.0171
64 37  0.357 0.0052 0.0176
64 38  0.352 0.0048 0.0180
64 39  0.352 0.0046 0.0183
64 40  0.356 0.0045 0.0186
64 41  0.365 0.0046 0.0188
64 42  0.378 0.0048 0.0188
64 43  0.392 0.0052 0.0186
64 44  0.405 0.0058 0.0183
64 45  0.414 0.0068 0.0177
64 46  0.417 0.0081 0.0170
64 47  0.413 0.0105 0.0162
64 48  0.401 0.0152 0.0154
64 49  0.383 0.0206 0.0146
64 50  0.359 0.0221 0.0138
64 51  0.330 0.0224 0.0129
64 52  0.296 0.0224 0.0120
64 53  0.258 0.0224 0.0111
64 54  0.217 0.0225 0.0101
64 55  0.174 0.0226 0.0091
64 56  0.129 0.0228 0.0081
64 57  0.085 0.0231 0.0071
64 58  0.041 0.0234 0.0062
64 59  0.001 0.0238 0.0052
64 60 -0.034 0.0242 0.0043
64 61 -0.064 0.0245 0.0034
64 62 -0.086 0.0248 0.0026
64 63 -0.099 0.0250 0.0020
64 64 -0.104 0.0251 0.0017
64 65 -0.099 0.0250 0.0020
64 66 -0.086 0.0248 0.0026
64 67 -0.064 0.0245 0.0034
64 68 -0.034 0.0242 0.0043
64 69  0.001 0.0238 0.0052
64 70  0.041 0.0234 0.0062
64 71  0.085 0.0231 0.0071
64 72  0.129 0.0228 0.0081
64 73  0.174 0.0226 0.0091
64 74  0.217 0.0225 0.0101
64 75  0.258 0.0224 0.0111
64 76  0.296 0.0224 0.0120
64 77  0.330 0.0224 0.0129
64 78  0.359 0.0221 0.0138
64 79  0.383 0.0206 0.0146
64 80  0.401 0.0152 0.0154
64 81  0.413 0.0105 0.0162
64 82  0.417 0.0081 0.0170
64 83  0.414 0.0068 0.0177
64 84  0.405 0.0058 0.0183
64 85  0.392 0.0052 0.0186
64 86  0.378 0.0048 0.0188
64 87  0.365 0.0046 0.0188
64 88  0.356 0.0045 0.0186
64 89  0.352 0.0046 0.0183
64 90  0.352 0.0048 0.0180
64 91  0.357 0.0052 0.0176
64 92  0.366 0.0058 0.0171
64 93  0.378 0.0068 0.0168
64 94  0.392 0.0081 0.0165
64 95  0.406 0.0105 0.0056
65  0  0.424 0.0157 0.0057
65  1  0.403 0.0227 0.0087
65  2  0.369 0.0227 0.0102
65  3  0.335 0.0227 0.0104
65  4  0.302 0.0226 0.0101
65  5  0.270 0.0226 0.0096
65  6  0.239 0.0226 0.0090
65  7  0.209 0.0227 0.0082
65  8  0.182 0.0229 0.0074
65  9  0.158 0.0232 0.0066
65 10  0.136 0.0235 0.0057
65 11  0.118 0.0238 0.0048
65 12  0.103 0.0242 0.0038
65 13  0.092 0.0245 0.0029
65 14  0.084 0.0247 0.0020
65 15  0.080 0.0248 0.0013
65 16  0.080 0.0248 0.0013
65 17  0.084 0.0247 0.0020
65 18  0.092 0.0245 0.0029
65 19  0.103 0.0242 0.0038
65 20  0.118 0.0238 0.0048
65 21  0.136 0.0235 0.0057
65 22  0.158 0.0232 0.0066
65 23  0.182 0.0229 0.0074
65 24  0.209 0.0227 0.0082
65 25  0.239 0.0226 0.0090
65 26  0.270 0.0226 0.0096
65 27  0.302 0.0226 0.0101
65 28  0.335 0.0227 0.0104
65 29  0.369 0.0227 0.0102
65 30  0.403 0.0227 0.0087
65 31  0.424 0.0157 0.0057
65 32  0.408 0.0074 0.0134
65 33  0.388 0.0057 0.0170
65 34  0.370 0.0048 0.0184
65 35  0.354 0.0041 0.0186
65 36  0.342 0.0038 0.0188
65 37  0.333 0.0036 0.0191
65 38  0.330 0.0035 0.0194
65 39  0.331 0.0035 0.0197
65 40  0.338 0.0035 0.0199
65 41  0.349 0.0035 0.0200
65 42  0.364 0.0036 0.0200
65 43  0.380 0.0038 0.0198
65 44  0.394 0.0041 0.0194
65 45  0.404 0.0048 0.0187
65 46  0.406 0.0057 0.0179
65 47  0.402 0.0074 0.0170
65 48  0.390 0.0157 0.0161
65 49  0.371 0.0227 0.0152
65 50  0.347 0.0227 0.0142
65 51  0.319 0.0227 0.0133
65 52  0.285 0.0226 0.0123
65 53  0.248 0.0226 0.0113
65 54  0.208 0.0226 0.0103
65 55  0.165 0.0227 0.0093
65 56  0.120 0.0229 0.0083
65 57  0.076 0.0232 0.0073
65 58  0.033 0.0235 0.0065
65 59 -0.007 0.0238 0.0056
65 60 -0.042 0.0242 0.0049
65 61 -0.070 0.0245 0.0042
65 62 -0.089 0.0247 0.0033
65 63 -0.099 0.0248 0.0015
65 64 -0.099 0.0248 0.0015
65 65 -0.089 0.0247 0.0033
65 66 -0.070 0.0245 0.0042
65 67 -0.042 0.0242 0.0049
65 68 -0.007 0.0238 0.0056
65 69  0.033 0.0235 0.0065
65 70  0.076 0.0232 0.0073
65 71  0.120 0.0229 0.0083
65 72  0.165 0.0227 0.0093
65 73  0.208 0.0226 0.0103
65 74  0.248 0.0226 0.0113
65 75  0.285 0.0226 0.0123
65 76  0.319 0.0227 0.0133
65 77  0.347 0.0227 0.0142
65 78  0.371 0.0227 0.0152
65 79  0.390 0.0157 0.0161
65 80  0.402 0.0074 0.0170
65 81  0.406 0.0057 0.0179
65 82  0.404 0.0048 0.0187
65 83  0.394 0.0041 0.0194
65 84  0.380 0.0038 0.0198
65 85  0.364 0.0036 0.0200
65 86  0.349 0.0035 0.0200
65 87  0.338 0.0035 0.0199
65 88  0.331 0.0035 0.0197
65 89  0.330 0.0035 0.0194
65 90  0.333 0.0036 0.0191
65 91  0.342 0.0038 0.0188
65 92  0.354 0.0041 0.0186
65 93  0.370 0.0048 0.0184
65 94  0.388 0.0057 0.0170
65 95  0.408 0.0074 0.0134
66  0  0.414 0.0178 0.0165
66  1  0.385 0.0223 0.0127
66  2  0.352 0.0226 0.0119
66  3  0.320 0.0226 0.0114
66  4  0.289 0.0226 0.0107
66  5  0.258 0.0226 0.0100
66  6  0.230 0.0227 0.0092
66  7  0.203 0.0228 0.0084
66  8  0.178 0.0230 0.0074
66  9  0.156 0.0232 0.0065
66 10  0.136 0.0235 0.0055
66 11  0.120 0.0238 0.0044
66 12  0.107 0.0241 0.0034
66 13  0.097 0.0243 0.0024
66 14  0.091 0.0245 0.0014
66 15  0.090 0.0246 0.0008
66 16  0.091 0.0245 0.0014
66 17  0.097 0.0243 0.0024
66 18  0.107 0.0241 0.0034
66 19  0.120 0.0238 0.0044
66 20  0.136 0.0235 0.0055
66 21  0.156 0.0232 0.0065
66 22  0.178 0.0230 0.0074
66 23  0.203 0.0228 0.0084
66 24  0.230 0.0227 0.0092
66 25  0.258 0.0226 0.0100
66 26  0.289 0.0226 0.0107
66 27  0.320 0.0226 0.0114
66 28  0.352 0.0226 0.0119
66 29  0.385 0.0223 0.0127
66 30  0.414 0.0178 0.0165
66 31  0.404 0.0028 0.0172
66 32  0.382 0.0024 0.0177
66 33  0.361 0.0023 0.0185
66 34  0.342 0.0021 0.0191
66 35  0.327 0.0022 0.0195
66 36  0.315 0.0024 0.0198
66 37  0.307 0.0026 0.0201
66 38  0.305 0.0028 0.0205
66 39  0.309 0.0029 0.0208
66 40  0.319 0.0028 0.0210
66 41  0.333 0.0026 0.0211
66 42  0.351 0.0024 0.0211
66 43  0.368 0.0022 0.0209
66 44  0.383 0.0021 0.0204
66 45  0.393 0.0023 0.0196
66 46  0.396 0.0024 0.0187
66 47  0.391 0.0028 0.0177
66 48  0.379 0.0178 0.0167
66 49  0.362 0.0223 0.0156
66 50  0.339 0.0226 0.0146
66 51  0.311 0.0226 0.0135
66 52  0.278 0.0226 0.0124
66 53  0.242 0.0226 0.0113
66 54  0.202 0.0227 0.0103
66 55  0.159 0.0228 0.0093
66 56  0.115 0.0230 0.0084
66 57  0.070 0.0232 0.0075
66 58  0.028 0.0235 0.0067
66 59 -0.011 0.0238 0.0059
66 60 -0.044 0.0241 0.0052
66 61 -0.070 0.0243 0.0042
66 62 -0.085 0.0245 0.0026
66 63 -0.091 0.0246 0.0011
66 64 -0.085 0.0245 0.0026
66 65 -0.070 0.0243 0.0042
66 66 -0.044 0.0241 0.0052
66 67 -0.011 0.0238 0.0059
66 68  0.028 0.0235 0.0067
66 69  0.070 0.0232 0.0075
66 70  0.115 0.0230 0.0084
66 71  0.159 0.0228 0.0093
66 72  0.202 0.0227 0.0103
66 73  0.242 0.0226 0.0113
66 74  0.278 0.0226 0.0124
66 75  0.311 0.0226 0.0135
66 76  0.339 0.0226 0.0146
66 77  0.362 0.0223 0.0156
66 78  0.379 0.0178 0.0167
66 79  0.391 0.0028 0.0177
66 80  0.396 0.0024 0.0187
66 81  0.393 0.0023 0.0196
66 82  0.383 0.0021 0.0204
66 83  0.368 0.0022 0.0209
66 84  0.351 0.0024 0.0211
66 85  0.333 0.0026 0.0211
66 86  0.319 0.0028 0.0210
66 87  0.309 0.0029 0.0208
66 88  0.305 0.0028 0.0205
66 89  0.307 0.0026 0.0201
66 90  0.315 0.0024 0.0198
66 91  0.327 0.0022 0.0195
66 92  0.342 0.0021 0.0191
66 93  0.361 0.0023 0.0185
66 94  0.382 0.0024 0.0177
66 95  0.404 0.0028 0.0172
67  0  0.383 0.0180 0.0169
67  1  0.361 0.0213 0.0146
67  2  0.334 0.0221 0.0133
67  3  0.305 0.0224 0.0123
67  4  0.277 0.0225 0.0114
67  5  0.250 0.0225 0.0105
67  6  0.224 0.0226 0.0095
67  7  0.199 0.0227 0.0085
67  8  0.177 0.0228 0.0074
67  9  0.157 0.0231 0.0063
67 10  0.140 0.0233 0.0052
67 11  0.126 0.0236 0.0041
67 12  0.115 0.0239 0.0030
67 13  0.107 0.0241 0.0018
67 14  0.104 0.0242 0.0007
67 15  0.104 0.0242 0.0007
67 16  0.107 0.0241 0.0018
67 17  0.115 0.0239 0.0030
67 18  0.126 0.0236 0.0041
67 19  0.140 0.0233 0.0052
67 20  0.157 0.0231 0.0063
67 21  0.177 0.0228 0.0074
67 22  0.199 0.0227 0.0085
67 23  0.224 0.0226 0.0095
67 24  0.250 0.0225 0.0105
67 25  0.277 0.0225 0.0114
67 26  0.305 0.0224 0.0123
67 27  0.334 0.0221 0.0133
67 28  0.361 0.0213 0.0146
67 29  0.383 0.0180 0.0169
67 30  0.386 0.0096 0.0186
67 31  0.370 0.0042 0.0186
67 32  0.350 0.0019 0.0189
67 33  0.330 0.0005 0.0193
67 34  0.311 0.0006 0.0198
67 35  0.296 0.0015 0.0202
67 36  0.286 0.0021 0.0206
67 37  0.280 0.0026 0.0210
67 38  0.281 0.0028 0.0214
67 39  0.288 0.0028 0.0217
67 40  0.300 0.0026 0.0220
67 41  0.318 0.0021 0.0221
67 42  0.337 0.0015 0.0221
67 43  0.357 0.0006 0.0218
67 44  0.373 0.0005 0.0212
67 45  0.383 0.0019 0.0204
67 46  0.386 0.0042 0.0194
67 47  0.381 0.0096 0.0183
67 48  0.371 0.0180 0.0172
67 49  0.354 0.0213 0.0160
67 50  0.332 0.0221 0.0148
67 51  0.305 0.0224 0.0136
67 52  0.274 0.0225 0.0125
67 53  0.238 0.0225 0.0113
67 54  0.199 0.0226 0.0103
67 55  0.156 0.0227 0.0093
67 56  0.112 0.0228 0.0084
67 57  0.068 0.0231 0.0076
67 58  0.026 0.0233 0.0068
67 59 -0.011 0.0236 0.0060
67 60 -0.042 0.0239 0.0049
67 61 -0.063 0.0241 0.0036
67 62 -0.074 0.0242 0.0020
67 63 -0.074 0.0242 0.0020
67 64 -0.063 0.0241 0.0036
67 65 -0.042 0.0239 0.0049
67 66 -0.011 0.0236 0.0060
67 67  0.026 0.0233 0.0068
67 68  0.068 0.0231 0.0076
67 69  0.112 0.0228 0.0084
67 70  0.156 0.0227 0.0093
67 71  0.199 0.0226 0.0103
67 72  0.238 0.0225 0.0113
67 73  0.274 0.0225 0.0125
67 74  0.305 0.0224 0.0136
67 75  0.332 0.0221 0.0148
67 76  0.354 0.0213 0.0160
67 77  0.371 0.0180 0.0172
67 78  0.381 0.0096 0.0183
67 79  0.386 0.0042 0.0194
67 80  0.383 0.0019 0.0204
67 81  0.373 0.0005 0.0212
67 82  0.357 0.0006 0.0218
67 83  0.337 0.0015 0.0221
67 84  0.318 0.0021 0.0221
67 85  0.300 0.0026 0.0220
67 86  0.288 0.0028 0.0217
67 87  0.281 0.0028 0.0214
67 88  0.280 0.0026 0.0210
67 89  0.286 0.0021 0.0206
67 90  0.296 0.0015 0.0202
67 91  0.311 0.0006 0.0198
67 92  0.330 0.0005 0.0193
67 93  0.350 0.0019 0.0189
67 94  0.370 0.0042 0.0186
67 95  0.386 0.0096 0.0186
68  0  0.356 0.0184 0.0173
68  1  0.339 0.0207 0.0156
68  2  0.316 0.0217 0.0143
68  3  0.292 0.0220 0.0131
68  4  0.268 0.0222 0.0120
68  5  0.244 0.0222 0.0109
68  6  0.221 0.0223 0.0097
68  7  0.200 0.0224 0.0086
68  8  0.180 0.0226 0.0074
68  9  0.163 0.0228 0.0062
68 10  0.148 0.0230 0.0050
68 11  0.136 0.0233 0.0038
68 12  0.127 0.0235 0.0025
68 13  0.122 0.0236 0.0013
68 14  0.120 0.0237 0.0003
68 15  0.122 0.0236 0.0013
68 16  0.127 0.0235 0.0025
68 17  0.136 0.0233 0.0038
68 18  0.148 0.0230 0.0050
68 19  0.163 0.0228 0.0062
68 20  0.180 0.0226 0.0074
68 21  0.200 0.0224 0.0086
68 22  0.221 0.0223 0.0097
68 23  0.244 0.0222 0.0109
68 24  0.268 0.0222 0.0120
68 25  0.292 0.0220 0.0131
68 26  0.316 0.0217 0.0143
68 27  0.339 0.0207 0.0156
68 28  0.356 0.0184 0.0173
68 29  0.362 0.0136 0.0188
68 30  0.354 0.0084 0.0193
68 31  0.337 0.0049 0.0194
68 32  0.317 0.0027 0.0197
68 33  0.297 0.0016 0.0200
68 34  0.279 0.0016 0.0204
68 35  0.266 0.0022 0.0209
68 36  0.257 0.0027 0.0213
68 37  0.254 0.0031 0.0217
68 38  0.257 0.0032 0.0222
68 39  0.267 0.0031 0.0226
68 40  0.283 0.0027 0.0229
68 41  0.303 0.0022 0.0230
68 42  0.325 0.0016 0.0230
68 43  0.345 0.0016 0.0227
68 44  0.362 0.0027 0.0220
68 45  0.373 0.0049 0.0211
68 46  0.377 0.0084 0.0200
68 47  0.373 0.0136 0.0188
68 48  0.364 0.0184 0.0175
68 49  0.349 0.0207 0.0162
68 50  0.328 0.0217 0.0149
68 51  0.302 0.0220 0.0136
68 52  0.272 0.0222 0.0124
68 53  0.236 0.0222 0.0113
68 54  0.197 0.0223 0.0102
68 55  0.155 0.0224 0.0092
68 56  0.111 0.0226 0.0084
68 57  0.068 0.0228 0.0076
68 58  0.028 0.0230 0.0067
68 59 -0.007 0.0233 0.0057
68 60 -0.034 0.0235 0.0045
68 61 -0.051 0.0236 0.0031
68 62 -0.057 0.0237 0.0023
68 63 -0.051 0.0236 0.0031
68 64 -0.034 0.0235 0.0045
68 65 -0.007 0.0233 0.0057
68 66  0.028 0.0230 0.0067
68 67  0.068 0.0228 0.0076
68 68  0.111 0.0226 0.0084
68 69  0.155 0.0224 0.0092
68 70  0.197 0.0223 0.0102
68 71  0.236 0.0222 0.0113
68 72  0.272 0.0222 0.0124
68 73  0.302 0.0220 0.0136
68 74  0.328 0.0217 0.0149
68 75  0.349 0.0207 0.0162
68 76  0.364 0.0184 0.0175
68 77  0.373 0.0136 0.0188
68 78  0.377 0.0084 0.0200
68 79  0.373 0.0049 0.0211
68 80  0.362 0.0027 0.0220
68 81  0.345 0.0016 0.0227
68 82  0.325 0.0016 0.0230
68 83  0.303 0.0022 0.0230
68 84  0.283 0.0027 0.0229
68 85  0.267 0.0031 0.0226
68 86  0.257 0.0032 0.0222
68 87  0.254 0.0031 0.0217
68 88  0.257 0.0027 0.0213
68 89  0.266 0.0022 0.0209
68 90  0.279 0.0016 0.0204
68 91  0.297 0.0016 0.0200
68 92  0.317 0.0027 0.0197
68 93  0.337 0.0049 0.0194
68 94  0.354 0.0084 0.0193
68 95  0.362 0.0136 0.0188
69  0  0.333 0.0187 0.0177
69  1  0.320 0.0204 0.0163
69  2  0.302 0.0212 0.0150
69  3  0.282 0.0216 0.0137
69  4  0.261 0.0217 0.0124
69  5  0.241 0.0218 0.0112
69  6  0.222 0.0219 0.0099
69  7  0.203 0.0220 0.0086
69  8  0.187 0.0222 0.0073
69  9  0.172 0.0224 0.0061
69 10  0.160 0.0226 0.0048
69 11  0.150 0.0228 0.0035
69 12  0.143 0.0229 0.0023
69 13  0.140 0.0230 0.0013
69 14  0.140 0.0230 0.0013
69 15  0.143 0.0229 0.0023
69 16  0.150 0.0228 0.0035
69 17  0.160 0.0226 0.0048
69 18  0.172 0.0224 0.0061
69 19  0.187 0.0222 0.0073
69 20  0.203 0.0220 0.0086
69 21  0.222 0.0219 0.0099
69 22  0.241 0.0218 0.0112
69 23  0.261 0.0217 0.0124
69 24  0.282 0.0216 0.0137
69 25  0.302 0.0212 0.0150
69 26  0.320 0.0204 0.0163
69 27  0.333 0.0187 0.0177
69 28  0.339 0.0155 0.0190
69 29  0.335 0.0115 0.0196
69 30  0.321 0.0079 0.0199
69 31  0.303 0.0052 0.0201
69 32  0.283 0.0035 0.0203
69 33  0.264 0.0027 0.0206
69 34  0.248 0.0027 0.0210
69 35  0.235 0.0031 0.0215
69 36  0.229 0.0035 0.0220
69 37  0.228 0.0037 0.0225
69 38  0.235 0.0037 0.0229
69 39  0.248 0.0035 0.0234
69 40  0.266 0.0031 0.0237
69 41  0.289 0.0027 0.0239
69 42  0.313 0.0027 0.0238
69 43  0.335 0.0035 0.0234
69 44  0.353 0.0052 0.0227
69 45  0.364 0.0079 0.0218
69 46  0.369 0.0115 0.0205
69 47  0.367 0.0155 0.0192
69 48  0.359 0.0187 0.0178
69 49  0.345 0.0204 0.0164
69 50  0.325 0.0212 0.0150
69 51  0.301 0.0216 0.0136
69 52  0.271 0.0217 0.0123
69 53  0.236 0.0218 0.0112
69 54  0.197 0.0219 0.0101
69 55  0.155 0.0220 0.0092
69 56  0.112 0.0222 0.0083
69 57  0.071 0.0224 0.0075
69 58  0.033 0.0226 0.0065
69 59  0.002 0.0228 0.0054
69 60 -0.021 0.0229 0.0041
69 61 -0.033 0.0230 0.0031
69 62 -0.033 0.0230 0.0031
69 63 -0.021 0.0229 0.0041
69 64  0.002 0.0228 0.0054
69 65  0.033 0.0226 0.0065
69 66  0.071 0.0224 0.0075
69 67  0.112 0.0222 0.0083
69 68  0.155 0.0220 0.0092
69 69  0.197 0.0219 0.0101
69 70  0.236 0.0218 0.0112
69 71  0.271 0.0217 0.0123
69 72  0.301 0.0216 0.0136
69 73  0.325 0.0212 0.0150
69 74  0.345 0.0204 0.0164
69 75  0.359 0.0187 0.0178
69 76  0.367 0.0155 0.0192
69 77  0.369 0.0115 0.0205
69 78  0.364 0.0079 0.0218
69 79  0.353 0.0052 0.0227
69 80  0.335 0.0035 0.0234
69 81  0.313 0.0027 0.0238
69 82  0.289 0.0027 0.0239
69 83  0.266 0.0031 0.0237
69 84  0.248 0.0035 0.0234
69 85  0.235 0.0037 0.0229
69 86  0.228 0.0037 0.0225
69 87  0.229 0.0035 0.0220
69 88  0.235 0.0031 0.0215
69 89  0.248 0.0027 0.0210
69 90  0.264 0.0027 0.0206
69 91  0.283 0.0035 0.0203
69 92  0.303 0.0052 0.0201
69 93  0.321 0.0079 0.0199
69 94  0.335 0.0115 0.0196
69 95  0.339 0.0155 0.0190
70  0  0.315 0.0189 0.0181
70  1  0.305 0.0202 0.0168
70  2  0.291 0.0208 0.0155
70  3  0.275 0.0211 0.0141
70  4  0.258 0.0212 0.0128
70  5  0.242 0.0213 0.0114
70  6  0.226 0.0213 0.0100
70  7  0.211 0.0214 0.0086
70  8  0.197 0.0216 0.0073
70  9  0.185 0.0217 0.0059
70 10  0.175 0.0219 0.0046
70 11  0.168 0.0221 0.0034
70 12  0.163 0.0222 0.0024
70 13  0.162 0.0223 0.0019
70 14  0.163 0.0222 0.0024
70 15  0.168 0.0221 0.0034
70 16  0.175 0.0219 0.0046
70 17  0.185 0.0217 0.0059
70 18  0.197 0.0216 0.0073
70 19  0.211 0.0214 0.0086
70 20  0.226 0.0213 0.0100
70 21  0.242 0.0213 0.0114
70 22  0.258 0.0212 0.0128
70 23  0.275 0.0211 0.0141
70 24  0.291 0.0208 0.0155
70 25  0.305 0.0202 0.0168
70 26  0.315 0.0189 0.0181
70 27  0.320 0.0167 0.0192
70 28  0.317 0.0137 0.0199
70 29  0.306 0.0104 0.0203
70 30  0.290 0.0076 0.0205
70 31  0.270 0.0054 0.0207
70 32  0.250 0.0041 0.0209
70 33  0.232 0.0036 0.0212
70 34  0.217 0.0037 0.0216
70 35  0.207 0.0039 0.0221
70 36  0.203 0.0042 0.0226
70 37  0.205 0.0043 0.0231
70 38  0.215 0.0042 0.0236
70 39  0.231 0.0039 0.0241
70 40  0.252 0.0037 0.0244
70 41  0.277 0.0036 0.0246
70 42  0.302 0.0041 0.0245
70 43  0.325 0.0054 0.0241
70 44  0.344 0.0076 0.0233
70 45  0.357 0.0104 0.0223
70 46  0.363 0.0137 0.0209
70 47  0.362 0.0167 0.0195
70 48  0.355 0.0189 0.0180
70 49  0.343 0.0202 0.0164
70 50  0.324 0.0208 0.0149
70 51  0.300 0.0211 0.0135
70 52  0.270 0.0212 0.0123
70 53  0.236 0.0213 0.0111
70 54  0.197 0.0213 0.0101
70 55  0.156 0.0214 0.0092
70 56  0.115 0.0216 0.0083
70 57  0.076 0.0217 0.0073
70 58  0.042 0.0219 0.0063
70 59  0.015 0.0221 0.0051
70 60 -0.003 0.0222 0.0040
70 61 -0.009 0.0223 0.0035
70 62 -0.003 0.0222 0.0040
70 63  0.015 0.0221 0.0051
70 64  0.042 0.0219 0.0063
70 65  0.076 0.0217 0.0073
70 66  0.115 0.0216 0.0083
70 67  0.156 0.0214 0.0092
70 68  0.197 0.0213 0.0101
70 69  0.236 0.0213 0.0111
70 70  0.270 0.0212 0.0123
70 71  0.300 0.0211 0.0135
70 72  0.324 0.0208 0.0149
70 73  0.343 0.0202 0.0164
70 74  0.355 0.0189 0.0180
70 75  0.362 0.0167 0.0195
70 76  0.363 0.0137 0.0209
70 77  0.357 0.0104 0.0223
70 78  0.344 0.0076 0.0233
70 79  0.325 0.0054 0.0241
70 80  0.302 0.0041 0.0245
70 81  0.277 0.0036 0.0246
70 82  0.252 0.0037 0.0244
70 83  0.231 0.0039 0.0241
70 84  0.215 0.0042 0.0236
70 85  0.205 0.0043 0.0231
70 86  0.203 0.0042 0.0226
70 87  0.207 0.0039 0.0221
70 88  0.217 0.0037 0.0216
70 89  0.232 0.0036 0.0212
70 90  0.250 0.0041 0.0209
70 91  0.270 0.0054 0.0207
70 92  0.290 0.0076 0.0205
70 93  0.306 0.0104 0.0203
70 94  0.317 0.0137 0.0199
70 95  0.320 0.0167 0.0192
71  0  0.301 0.0190 0.0184
71  1  0.294 0.0199 0.0172
71  2  0.284 0.0204 0.0158
71  3  0.272 0.0205 0.0144
71  4  0.260 0.0206 0.0129
71  5  0.247 0.0206 0.0114
71  6  0.234 0.0206 0.0100
71  7  0.222 0.0207 0.0086
71  8  0.211 0.0208 0.0072
71  9  0.201 0.0210 0.0059
71 10  0.194 0.0211 0.0047
71 11  0.189 0.0213 0.0036
71 12  0.186 0.0213 0.0029
71 13  0.186 0.0213 0.0029
71 14  0.189 0.0213 0.0036
71 15  0.194 0.0211 0.0047
71 16  0.201 0.0210 0.0059
71 17  0.211 0.0208 0.0072
71 18  0.222 0.0207 0.0086
71 19  0.234 0.0206 0.0100
71 20  0.247 0.0206 0.0114
71 21  0.260 0.0206 0.0129
71 22  0.272 0.0205 0.0144
71 23  0.284 0.0204 0.0158
71 24  0.294 0.0199 0.0172
71 25  0.301 0.0190 0.0184
71 26  0.304 0.0175 0.0194
71 27  0.301 0.0152 0.0202
71 28  0.292 0.0124 0.0207
71 29  0.278 0.0097 0.0209
71 30  0.259 0.0073 0.0211
71 31  0.239 0.0056 0.0213
71 32  0.219 0.0046 0.0215
71 33  0.202 0.0043 0.0218
71 34  0.189 0.0044 0.0222
71 35  0.181 0.0046 0.0227
71 36  0.179 0.0048 0.0232
71 37  0.184 0.0048 0.0238
71 38  0.197 0.0046 0.0243
71 39  0.215 0.0044 0.0248
71 40  0.239 0.0043 0.0251
71 41  0.266 0.0046 0.0253
71 42  0.292 0.0056 0.0252
71 43  0.317 0.0073 0.0247
71 44  0.337 0.0097 0.0238
71 45  0.351 0.0124 0.0227
71 46  0.358 0.0152 0.0212
71 47  0.359 0.0175 0.0197
71 48  0.353 0.0190 0.0180
71 49  0.341 0.0199 0.0164
71 50  0.324 0.0204 0.0149
71 51  0.300 0.0205 0.0135
71 52  0.271 0.0206 0.0122
71 53  0.237 0.0206 0.0111
71 54  0.199 0.0206 0.0101
71 55  0.160 0.0207 0.0092
71 56  0.121 0.0208 0.0082
71 57  0.085 0.0210 0.0072
71 58  0.054 0.0211 0.0061
71 59  0.033 0.0213 0.0049
71 60  0.021 0.0213 0.0041
71 61  0.021 0.0213 0.0041
71 62  0.033 0.0213 0.0049
71 63  0.054 0.0211 0.0061
71 64  0.085 0.0210 0.0072
71 65  0.121 0.0208 0.0082
71 66  0.160 0.0207 0.0092
71 67  0.199 0.0206 0.0101
71 68  0.237 0.0206 0.0111
71 69  0.271 0.0206 0.0122
71 70  0.300 0.0205 0.0135
71 71  0.324 0.0204 0.0149
71 72  0.341 0.0199 0.0164
71 73  0.353 0.0190 0.0180
71 74  0.359 0.0175 0.0197
71 75  0.358 0.0152 0.0212
71 76  0.351 0.0124 0.0227
71 77  0.337 0.0097 0.0238
71 78  0.317 0.0073 0.0247
71 79  0.292 0.0056 0.0252
71 80  0.266 0.0046 0.0253
71 81  0.239 0.0043 0.0251
71 82  0.215 0.0044 0.0248
71 83  0.197 0.0046 0.0243
71 84  0.184 0.0048 0.0238
71 85  0.179 0.0048 0.0232
71 86  0.181 0.0046 0.0227
71 87  0.189 0.0044 0.0222
71 88  0.202 0.0043 0.0218
71 89  0.219 0.0046 0.0215
71 90  0.239 0.0056 0.0213
71 91  0.259 0.0073 0.0211
71 92  0.278 0.0097 0.0209
71 93  0.292 0.0124 0.0207
71 94  0.301 0.0152 0.0202
71 95  0.304 0.0175 0.0194
72  0  0.293 0.0191 0.0186
72  1  0.289 0.0197 0.0174
72  2  0.282 0.0199 0.0159
72  3  0.274 0.0200 0.0144
72  4  0.265 0.0199 0.0129
72  5  0.255 0.0199 0.0114
72  6  0.246 0.0198 0.0099
72  7  0.237 0.0199 0.0085
72  8  0.229 0.0200 0.0072
72  9  0.222 0.0201 0.0059
72 10  0.217 0.0202 0.0049
72 11  0.213 0.0202 0.0041
72 12  0.212 0.0203 0.0038
72 13  0.213 0.0202 0.0041
72 14  0.217 0.0202 0.0049
72 15  0.222 0.0201 0.0059
72 16  0.229 0.0200 0.0072
72 17  0.237 0.0199 0.0085
72 18  0.246 0.0198 0.0099
72 19  0.255 0.0199 0.0114
72 20  0.265 0.0199 0.0129
72 21  0.274 0.0200 0.0144
72 22  0.282 0.0199 0.0159
72 23  0.289 0.0197 0.0174
72 24  0.293 0.0191 0.0186
72 25  0.293 0.0180 0.0197
72 26  0.290 0.0163 0.0205
72 27  0.281 0.0140 0.0210
72 28  0.267 0.0115 0.0213
72 29  0.250 0.0090 0.0215
72 30  0.230 0.0070 0.0217
72 31  0.210 0.0057 0.0219
72 32  0.191 0.0050 0.0221
72 33  0.174 0.0049 0.0224
72 34  0.163 0.0050 0.0228
72 35  0.157 0.0052 0.0233
72 36  0.158 0.0052 0.0238
72 37  0.166 0.0052 0.0244
72 38  0.181 0.0050 0.0250
72 39  0.202 0.0049 0.0254
72 40  0.228 0.0050 0.0258
72 41  0.256 0.0057 0.0259
72 42  0.284 0.0070 0.0257
72 43  0.310 0.0090 0.0251
72 44  0.331 0.0115 0.0242
72 45  0.346 0.0140 0.0229
72 46  0.355 0.0163 0.0214
72 47  0.357 0.0180 0.0197
72 48  0.352 0.0191 0.0180
72 49  0.341 0.0197 0.0163
72 50  0.324 0.0199 0.0148
72 51  0.301 0.0200 0.0134
72 52  0.272 0.0199 0.0122
72 53  0.239 0.0199 0.0111
72 54  0.202 0.0198 0.0101
72 55  0.165 0.0199 0.0092
72 56  0.129 0.0200 0.0081
72 57  0.097 0.0201 0.0071
72 58  0.072 0.0202 0.0059
72 59  0.056 0.0202 0.0049
72 60  0.051 0.0203 0.0045
72 61  0.056 0.0202 0.0049
72 62  0.072 0.0202 0.0059
72 63  0.097 0.0201 0.0071
72 64  0.129 0.0200 0.0081
72 65  0.165 0.0199 0.0092
72 66  0.202 0.0198 0.0101
72 67  0.239 0.0199 0.0111
72 68  0.272 0.0199 0.0122
72 69  0.301 0.0200 0.0134
72 70  0.324 0.0199 0.0148
72 71  0.341 0.0197 0.0163
72 72  0.352 0.0191 0.0180
72 73  0.357 0.0180 0.0197
72 74  0.355 0.0163 0.0214
72 75  0.346 0.0140 0.0229
72 76  0.331 0.0115 0.0242
72 77  0.310 0.0090 0.0251
72 78  0.284 0.0070 0.0257
72 79  0.256 0.0057 0.0259
72 80  0.228 0.0050 0.0258
72 81  0.202 0.0049 0.0254
72 82  0.181 0.0050 0.0250
72 83  0.166 0.0052 0.0244
72 84  0.158 0.0052 0.0238
72 85  0.157 0.0052 0.0233
72 86  0.163 0.0050 0.0228
72 87  0.174 0.0049 0.0224
72 88  0.191 0.0050 0.0221
72 89  0.210 0.0057 0.0219
72 90  0.230 0.0070 0.0217
72 91  0.250 0.0090 0.0215
72 92  0.267 0.0115 0.0213
72 93  0.281 0.0140 0.0210
72 94  0.290 0.0163 0.0205
72 95  0.293 0.0180 0.0197
73  0  0.289 0.0191 0.0187
73  1  0.288 0.0194 0.0174
73  2  0.285 0.0194 0.0159
73  3  0.280 0.0193 0.0144
73  4  0.275 0.0192 0.0128
73  5  0.268 0.0190 0.0113
73  6  0.262 0.0189 0.0098
73  7  0.256 0.0189 0.0085
73  8  0.250 0.0189 0.0072
73  9  0.246 0.0190 0.0061
73 10  0.243 0.0191 0.0052
73 11  0.241 0.0191 0.0047
73 12  0.241 0.0191 0.0047
73 13  0.243 0.0191 0.0052
73 14  0.246 0.0190 0.0061
73 15  0.250 0.0189 0.0072
73 16  0.256 0.0189 0.0085
73 17  0.262 0.0189 0.0098
73 18  0.268 0.0190 0.0113
73 19  0.275 0.0192 0.0128
73 20  0.280 0.0193 0.0144
73 21  0.285 0.0194 0.0159
73 22  0.288 0.0194 0.0174
73 23  0.289 0.0191 0.0187
73 24  0.288 0.0183 0.0198
73 25  0.282 0.0170 0.0207
73 26  0.273 0.0152 0.0213
73 27  0.260 0.0130 0.0217
73 28  0.243 0.0106 0.0220
73 29  0.224 0.0085 0.0221
73 30  0.203 0.0068 0.0223
73 31  0.183 0.0058 0.0224
73 32  0.164 0.0054 0.0227
73 33  0.150 0.0054 0.0230
73 34  0.140 0.0055 0.0234
73 35  0.137 0.0056 0.0239
73 36  0.140 0.0056 0.0244
73 37  0.151 0.0055 0.0250
73 38  0.168 0.0054 0.0255
73 39  0.192 0.0054 0.0260
73 40  0.219 0.0058 0.0263
73 41  0.249 0.0068 0.0263
73 42  0.278 0.0085 0.0261
73 43  0.305 0.0106 0.0254
73 44  0.328 0.0130 0.0244
73 45  0.344 0.0152 0.0230
73 46  0.354 0.0170 0.0214
73 47  0.357 0.0183 0.0197
73 48  0.353 0.0191 0.0179
73 49  0.342 0.0194 0.0162
73 50  0.325 0.0194 0.0147
73 51  0.302 0.0193 0.0134
73 52  0.274 0.0192 0.0122
73 53  0.242 0.0190 0.0111
73 54  0.208 0.0189 0.0101
73 55  0.174 0.0189 0.0091
73 56  0.142 0.0189 0.0080
73 57  0.115 0.0190 0.0069
73 58  0.095 0.0191 0.0058
73 59  0.085 0.0191 0.0051
73 60  0.085 0.0191 0.0051
73 61  0.095 0.0191 0.0058
73 62  0.115 0.0190 0.0069
73 63  0.142 0.0189 0.0080
73 64  0.174 0.0189 0.0091
73 65  0.208 0.0189 0.0101
73 66  0.242 0.0190 0.0111
73 67  0.274 0.0192 0.0122
73 68  0.302 0.0193 0.0134
73 69  0.325 0.0194 0.0147
73 70  0.342 0.0194 0.0162
73 71  0.353 0.0191 0.0179
73 72  0.357 0.0183 0.0197
73 73  0.354 0.0170 0.0214
73 74  0.344 0.0152 0.0230
73 75  0.328 0.0130 0.0244
73 76  0.305 0.0106 0.0254
73 77  0.278 0.0085 0.0261
73 78  0.249 0.0068 0.0263
73 79  0.219 0.0058 0.0263
73 80  0.192 0.0054 0.0260
73 81  0.168 0.0054 0.0255
73 82  0.151 0.0055 0.0250
73 83  0.140 0.0056 0.0244
73 84  0.137 0.0056 0.0239
73 85  0.140 0.0055 0.0234
73 86  0.150 0.0054 0.0230
73 87  0.164 0.0054 0.0227
73 88  0.183 0.0058 0.0224
73 89  0.203 0.0068 0.0223
73 90  0.224 0.0085 0.0221
73 91  0.243 0.0106 0.0220
73 92  0.260 0.0130 0.0217
73 93  0.273 0.0152 0.0213
73 94  0.282 0.0170 0.0207
73 95  0.288 0.0183 0.0198
74  0  0.291 0.0190 0.0187
74  1  0.293 0.0190 0.0173
74  2  0.293 0.0189 0.0157
74  3  0.291 0.0186 0.0141
74  4  0.289 0.0184 0.0126
74  5  0.286 0.0181 0.0111
74  6  0.283 0.0180 0.0097
74  7  0.280 0.0179 0.0084
74  8  0.277 0.0178 0.0073
74  9  0.274 0.0178 0.0063
74 10  0.273 0.0178 0.0057
74 11  0.272 0.0178 0.0055
74 12  0.273 0.0178 0.0057
74 13  0.274 0.0178 0.0063
74 14  0.277 0.0178 0.0073
74 15  0.280 0.0179 0.0084
74 16  0.283 0.0180 0.0097
74 17  0.286 0.0181 0.0111
74 18  0.289 0.0184 0.0126
74 19  0.291 0.0186 0.0141
74 20  0.293 0.0189 0.0157
74 21  0.293 0.0190 0.0173
74 22  0.291 0.0190 0.0187
74 23  0.287 0.0185 0.0199
74 24  0.280 0.0176 0.0209
74 25  0.270 0.0161 0.0216
74 26  0.256 0.0142 0.0221
74 27  0.240 0.0120 0.0224
74 28  0.220 0.0098 0.0226
74 29  0.199 0.0079 0.0227
74 30  0.178 0.0066 0.0228
74 31  0.158 0.0060 0.0230
74 32  0.141 0.0058 0.0232
74 33  0.128 0.0058 0.0235
74 34  0.120 0.0059 0.0239
74 35  0.119 0.0060 0.0244
74 36  0.125 0.0059 0.0249
74 37  0.139 0.0058 0.0255
74 38  0.158 0.0058 0.0260
74 39  0.184 0.0060 0.0264
74 40  0.213 0.0066 0.0267
74 41  0.244 0.0079 0.0266
74 42  0.275 0.0098 0.0263
74 43  0.303 0.0120 0.0256
74 44  0.326 0.0142 0.0245
74 45  0.344 0.0161 0.0230
74 46  0.355 0.0176 0.0213
74 47  0.358 0.0185 0.0195
74 48  0.355 0.0190 0.0178
74 49  0.344 0.0190 0.0161
74 50  0.328 0.0189 0.0146
74 51  0.305 0.0186 0.0133
74 52  0.279 0.0184 0.0122
74 53  0.248 0.0181 0.0111
74 54  0.217 0.0180 0.0101
74 55  0.186 0.0179 0.0090
74 56  0.159 0.0178 0.0078
74 57  0.137 0.0178 0.0067
74 58  0.123 0.0178 0.0058
74 59  0.118 0.0178 0.0054
74 60  0.123 0.0178 0.0058
74 61  0.137 0.0178 0.0067
74 62  0.159 0.0178 0.0078
74 63  0.186 0.0179 0.0090
74 64  0.217 0.0180 0.0101
74 65  0.248 0.0181 0.0111
74 66  0.279 0.0184 0.0122
74 67  0.305 0.0186 0.0133
74 68  0.328 0.0189 0.0146
74 69  0.344 0.0190 0.0161
74 70  0.355 0.0190 0.0178
74 71  0.358 0.0185 0.0195
74 72  0.355 0.0176 0.0213
74 73  0.344 0.0161 0.0230
74 74  0.326 0.0142 0.0245
74 75  0.303 0.0120 0.0256
74 76  0.275 0.0098 0.0263
74 77  0.244 0.0079 0.0266
74 78  0.213 0.0066 0.0267
74 79  0.184 0.0060 0.0264
74 80  0.158 0.0058 0.0260
74 81  0.139 0.0058 0.0255
74 82  0.125 0.0059 0.0249
74 83  0.119 0.0060 0.0244
74 84  0.120 0.0059 0.0239
74 85  0.128 0.0058 0.0235
74 86  0.141 0.0058 0.0232
74 87  0.158 0.0060 0.0230
74 88  0.178 0.0066 0.0228
74 89  0.199 0.0079 0.0227
74 90  0.220 0.0098 0.0226
74 91  0.240 0.0120 0.0224
74 92  0.256 0.0142 0.0221
74 93  0.270 0.0161 0.0216
74 94  0.280 0.0176 0.0209
74 95  0.287 0.0185 0.0199
75  0  0.298 0.0188 0.0185
75  1  0.303 0.0187 0.0170
75  2  0.306 0.0183 0.0154
75  3  0.308 0.0179 0.0138
75  4  0.309 0.0175 0.0123
75  5  0.309 0.0172 0.0109
75  6  0.309 0.0169 0.0096
75  7  0.308 0.0167 0.0084
75  8  0.308 0.0166 0.0074
75  9  0.307 0.0165 0.0066
75 10  0.307 0.0165 0.0062
75 11  0.307 0.0165 0.0062
75 12  0.307 0.0165 0.0066
75 13  0.308 0.0166 0.0074
75 14  0.308 0.0167 0.0084
75 15  0.309 0.0169 0.0096
75 16  0.309 0.0172 0.0109
75 17  0.309 0.0175 0.0123
75 18  0.308 0.0179 0.0138
75 19  0.306 0.0183 0.0154
75 20  0.303 0.0187 0.0170
75 21  0.298 0.0188 0.0185
75 22  0.291 0.0186 0.0198
75 23  0.282 0.0180 0.0210
75 24  0.271 0.0168 0.0218
75 25  0.256 0.0151 0.0224
75 26  0.239 0.0131 0.0229
75 27  0.220 0.0109 0.0231
75 28  0.199 0.0090 0.0232
75 29  0.177 0.0075 0.0233
75 30  0.156 0.0065 0.0234
75 31  0.137 0.0061 0.0235
75 32  0.121 0.0061 0.0237
75 33  0.109 0.0062 0.0240
75 34  0.104 0.0063 0.0244
75 35  0.105 0.0063 0.0249
75 36  0.114 0.0062 0.0254
75 37  0.129 0.0061 0.0259
75 38  0.151 0.0061 0.0264
75 39  0.178 0.0065 0.0268
75 40  0.209 0.0075 0.0269
75 41  0.241 0.0090 0.0268
75 42  0.273 0.0109 0.0264
75 43  0.303 0.0131 0.0256
75 44  0.327 0.0151 0.0244
75 45  0.346 0.0168 0.0229
75 46  0.357 0.0180 0.0211
75 47  0.361 0.0186 0.0193
75 48  0.358 0.0188 0.0175
75 49  0.348 0.0187 0.0159
75 50  0.332 0.0183 0.0145
75 51  0.311 0.0179 0.0133
75 52  0.285 0.0175 0.0121
75 53  0.258 0.0172 0.0110
75 54  0.230 0.0169 0.0099
75 55  0.204 0.0167 0.0088
75 56  0.181 0.0166 0.0076
75 57  0.165 0.0165 0.0066
75 58  0.156 0.0165 0.0059
75 59  0.156 0.0165 0.0059
75 60  0.165 0.0165 0.0066
75 61  0.181 0.0166 0.0076
75 62  0.204 0.0167 0.0088
75 63  0.230 0.0169 0.0099
75 64  0.258 0.0172 0.0110
75 65  0.285 0.0175 0.0121
75 66  0.311 0.0179 0.0133
75 67  0.332 0.0183 0.0145
75 68  0.348 0.0187 0.0159
75 69  0.358 0.0188 0.0175
75 70  0.361 0.0186 0.0193
75 71  0.357 0.0180 0.0211
75 72  0.346 0.0168 0.0229
75 73  0.327 0.0151 0.0244
75 74  0.303 0.0131 0.0256
75 75  0.273 0.0109 0.0264
75 76  0.241 0.0090 0.0268
75 77  0.209 0.0075 0.0269
75 78  0.178 0.0065 0.0268
75 79  0.151 0.0061 0.0264
75 80  0.129 0.0061 0.0259
75 81  0.114 0.0062 0.0254
75 82  0.105 0.0063 0.0249
75 83  0.104 0.0063 0.0244
75 84  0.109 0.0062 0.0240
75 85  0.121 0.0061 0.0237
75 86  0.137 0.0061 0.0235
75 87  0.156 0.0065 0.0234
75 88  0.177 0.0075 0.0233
75 89  0.199 0.0090 0.0232
75 90  0.220 0.0109 0.0231
75 91  0.239 0.0131 0.0229
75 92  0.256 0.0151 0.0224
75 93  0.271 0.0168 0.0218
75 94  0.282 0.0180 0.0210
75 95  0.291 0.0186 0.0198
76  0  0.311 0.0186 0.0181
76  1  0.318 0.0183 0.0165
76  2  0.325 0.0178 0.0149
76  3  0.330 0.0172 0.0134
76  4  0.334 0.0166 0.0120
76  5  0.337 0.0162 0.0107
76  6  0.340 0.0157 0.0094
76  7  0.342 0.0154 0.0083
76  8  0.343 0.0152 0.0074
76  9  0.344 0.0151 0.0068
76 10  0.344 0.0151 0.0066
76 11  0.344 0.0151 0.0068
76 12  0.343 0.0152 0.0074
76 13  0.342 0.0154 0.0083
76 14  0.340 0.0157 0.0094
76 15  0.337 0.0162 0.0107
76 16  0.334 0.0166 0.0120
76 17  0.330 0.0172 0.0134
76 18  0.325 0.0178 0.0149
76 19  0.318 0.0183 0.0165
76 20  0.311 0.0186 0.0181
76 21  0.301 0.0186 0.0196
76 22  0.290 0.0182 0.0209
76 23  0.277 0.0173 0.0219
76 24  0.261 0.0159 0.0227
76 25  0.243 0.0140 0.0232
76 26  0.224 0.0119 0.0236
76 27  0.202 0.0099 0.0238
76 28  0.180 0.0082 0.0239
76 29  0.158 0.0071 0.0239
76 30  0.137 0.0064 0.0240
76 31  0.119 0.0063 0.0241
76 32  0.104 0.0063 0.0242
76 33  0.095 0.0064 0.0245
76 34  0.091 0.0065 0.0248
76 35  0.095 0.0064 0.0253
76 36  0.105 0.0063 0.0258
76 37  0.123 0.0063 0.0262
76 38  0.146 0.0064 0.0266
76 39  0.175 0.0071 0.0269
76 40  0.207 0.0082 0.0270
76 41  0.241 0.0099 0.0268
76 42  0.274 0.0119 0.0263
76 43  0.305 0.0140 0.0254
76 44  0.331 0.0159 0.0241
76 45  0.350 0.0173 0.0226
76 46  0.362 0.0182 0.0208
76 47  0.366 0.0186 0.0190
76 48  0.363 0.0186 0.0173
76 49  0.353 0.0183 0.0157
76 50  0.338 0.0178 0.0143
76 51  0.319 0.0172 0.0131
76 52  0.296 0.0166 0.0120
76 53  0.271 0.0162 0.0108
76 54  0.247 0.0157 0.0097
76 55  0.226 0.0154 0.0085
76 56  0.208 0.0152 0.0074
76 57  0.197 0.0151 0.0065
76 58  0.193 0.0151 0.0062
76 59  0.197 0.0151 0.0065
76 60  0.208 0.0152 0.0074
76 61  0.226 0.0154 0.0085
76 62  0.247 0.0157 0.0097
76 63  0.271 0.0162 0.0108
76 64  0.296 0.0166 0.0120
76 65  0.319 0.0172 0.0131
76 66  0.338 0.0178 0.0143
76 67  0.353 0.0183 0.0157
76 68  0.363 0.0186 0.0173
76 69  0.366 0.0186 0.0190
76 70  0.362 0.0182 0.0208
76 71  0.350 0.0173 0.0226
76 72  0.331 0.0159 0.0241
76 73  0.305 0.0140 0.0254
76 74  0.274 0.0119 0.0263
76 75  0.241 0.0099 0.0268
76 76  0.207 0.0082 0.0270
76 77  0.175 0.0071 0.0269
76 78  0.146 0.0064 0.0266
76 79  0.123 0.0063 0.0262
76 80  0.105 0.0063 0.0258
76 81  0.095 0.0064 0.0253
76 82  0.091 0.0065 0.0248
76 83  0.095 0.0064 0.0245
76 84  0.104 0.0063 0.0242
76 85  0.119 0.0063 0.0241
76 86  0.137 0.0064 0.0240
76 87  0.158 0.0071 0.0239
76 88  0.180 0.0082 0.0239
76 89  0.202 0.0099 0.0238
76 90  0.224 0.0119 0.0236
76 91  0.243 0.0140 0.0232
76 92  0.261 0.0159 0.0227
76 93  0.277 0.0173 0.0219
76 94  0.290 0.0182 0.0209
76 95  0.301 0.0186 0.0196
77  0  0.329 0.0183 0.0176
77  1  0.340 0.0178 0.0160
77  2  0.349 0.0171 0.0144
77  3  0.357 0.0164 0.0130
77  4  0.364 0.0157 0.0116
77  5  0.371 0.0150 0.0104
77  6  0.376 0.0145 0.0092
77  7  0.380 0.0140 0.0082
77  8  0.383 0.0137 0.0075
77  9  0.384 0.0136 0.0070
77 10  0.384 0.0136 0.0070
77 11  0.383 0.0137 0.0075
77 12  0.380 0.0140 0.0082
77 13  0.376 0.0145 0.0092
77 14  0.371 0.0150 0.0104
77 15  0.364 0.0157 0.0116
77 16  0.357 0.0164 0.0130
77 17  0.349 0.0171 0.0144
77 18  0.340 0.0178 0.0160
77 19  0.329 0.0183 0.0176
77 20  0.317 0.0186 0.0192
77 21  0.304 0.0184 0.0207
77 22  0.288 0.0177 0.0219
77 23  0.271 0.0165 0.0229
77 24  0.252 0.0148 0.0236
77 25  0.231 0.0128 0.0240
77 26  0.209 0.0107 0.0243
77 27  0.186 0.0089 0.0244
77 28  0.163 0.0076 0.0245
77 29  0.141 0.0067 0.0245
77 30  0.121 0.0064 0.0245
77 31  0.104 0.0064 0.0245
77 32  0.091 0.0065 0.0246
77 33  0.083 0.0066 0.0248
77 34  0.082 0.0066 0.0252
77 35  0.088 0.0065 0.0256
77 36  0.100 0.0064 0.0260
77 37  0.120 0.0064 0.0264
77 38  0.145 0.0067 0.0267
77 39  0.175 0.0076 0.0269
77 40  0.209 0.0089 0.0269
77 41  0.244 0.0107 0.0267
77 42  0.278 0.0128 0.0261
77 43  0.310 0.0148 0.0251
77 44  0.336 0.0165 0.0238
77 45  0.356 0.0177 0.0221
77 46  0.368 0.0184 0.0204
77 47  0.373 0.0186 0.0186
77 48  0.370 0.0183 0.0169
77 49  0.361 0.0178 0.0154
77 50  0.347 0.0171 0.0141
77 51  0.330 0.0164 0.0129
77 52  0.310 0.0157 0.0117
77 53  0.289 0.0150 0.0105
77 54  0.269 0.0145 0.0094
77 55  0.252 0.0140 0.0082
77 56  0.240 0.0137 0.0072
77 57  0.233 0.0136 0.0066
77 58  0.233 0.0136 0.0066
77 59  0.240 0.0137 0.0072
77 60  0.252 0.0140 0.0082
77 61  0.269 0.0145 0.0094
77 62  0.289 0.0150 0.0105
77 63  0.310 0.0157 0.0117
77 64  0.330 0.0164 0.0129
77 65  0.347 0.0171 0.0141
77 66  0.361 0.0178 0.0154
77 67  0.370 0.0183 0.0169
77 68  0.373 0.0186 0.0186
77 69  0.368 0.0184 0.0204
77 70  0.356 0.0177 0.0221
77 71  0.336 0.0165 0.0238
77 72  0.310 0.0148 0.0251
77 73  0.278 0.0128 0.0261
77 74  0.244 0.0107 0.0267
77 75  0.209 0.0089 0.0269
77 76  0.175 0.0076 0.0269
77 77  0.145 0.0067 0.0267
77 78  0.120 0.0064 0.0264
77 79  0.100 0.0064 0.0260
77 80  0.088 0.0065 0.0256
77 81  0.082 0.0066 0.0252
77 82  0.083 0.0066 0.0248
77 83  0.091 0.0065 0.0246
77 84  0.104 0.0064 0.0245
77 85  0.121 0.0064 0.0245
77 86  0.141 0.0067 0.0245
77 87  0.163 0.0076 0.0245
77 88  0.186 0.0089 0.0244
77 89  0.209 0.0107 0.0243
77 90  0.231 0.0128 0.0240
77 91  0.252 0.0148 0.0236
77 92  0.271 0.0165 0.0229
77 93  0.288 0.0177 0.0219
77 94  0.304 0.0184 0.0207
77 95  0.317 0.0186 0.0192
78  0  0.353 0.0180 0.0169
78  1  0.367 0.0173 0.0154
78  2  0.379 0.0165 0.0139
78  3  0.390 0.0156 0.0125
78  4  0.401 0.0146 0.0112
78  5  0.410 0.0138 0.0100
78  6  0.417 0.0131 0.0089
78  7  0.423 0.0125 0.0080
78  8  0.427 0.0121 0.0074
78  9  0.428 0.0120 0.0072
78 10  0.427 0.0121 0.0074
78 11  0.423 0.0125 0.0080
78 12  0.417 0.0131 0.0089
78 13  0.410 0.0138 0.0100
78 14  0.401 0.0146 0.0112
78 15  0.390 0.0156 0.0125
78 16  0.379 0.0165 0.0139
78 17  0.367 0.0173 0.0154
78 18  0.353 0.0180 0.0169
78 19  0.339 0.0185 0.0186
78 20  0.323 0.0185 0.0202
78 21  0.305 0.0180 0.0216
78 22  0.286 0.0169 0.0228
78 23  0.265 0.0153 0.0237
78 24  0.243 0.0134 0.0244
78 25  0.220 0.0114 0.0248
78 26  0.196 0.0095 0.0250
78 27  0.173 0.0080 0.0250
78 28  0.149 0.0069 0.0250
78 29  0.128 0.0064 0.0249
78 30  0.108 0.0064 0.0249
78 31  0.093 0.0065 0.0249
78 32  0.082 0.0066 0.0249
78 33  0.076 0.0066 0.0251
78 34  0.077 0.0066 0.0254
78 35  0.084 0.0065 0.0257
78 36  0.099 0.0064 0.0261
78 37  0.119 0.0064 0.0264
78 38  0.146 0.0069 0.0267
78 39  0.178 0.0080 0.0268
78 40  0.213 0.0095 0.0267
78 41  0.249 0.0114 0.0263
78 42  0.284 0.0134 0.0257
78 43  0.317 0.0153 0.0246
78 44  0.344 0.0169 0.0233
78 45  0.364 0.0180 0.0216
78 46  0.376 0.0185 0.0198
78 47  0.381 0.0185 0.0181
78 48  0.379 0.0180 0.0165
78 49  0.371 0.0173 0.0151
78 50  0.359 0.0165 0.0137
78 51  0.344 0.0156 0.0125
78 52  0.327 0.0146 0.0113
78 53  0.310 0.0138 0.0101
78 54  0.295 0.0131 0.0090
78 55  0.283 0.0125 0.0079
78 56  0.275 0.0121 0.0071
78 57  0.272 0.0120 0.0068
78 58  0.275 0.0121 0.0071
78 59  0.283 0.0125 0.0079
78 60  0.295 0.0131 0.0090
78 61  0.310 0.0138 0.0101
78 62  0.327 0.0146 0.0113
78 63  0.344 0.0156 0.0125
78 64  0.359 0.0165 0.0137
78 65  0.371 0.0173 0.0151
78 66  0.379 0.0180 0.0165
78 67  0.381 0.0185 0.0181
78 68  0.376 0.0185 0.0198
78 69  0.364 0.0180 0.0216
78 70  0.344 0.0169 0.0233
78 71  0.317 0.0153 0.0246
78 72  0.284 0.0134 0.0257
78 73  0.249 0.0114 0.0263
78 74  0.213 0.0095 0.0267
78 75  0.178 0.0080 0.0268
78 76  0.146 0.0069 0.0267
78 77  0.119 0.0064 0.0264
78 78  0.099 0.0064 0.0261
78 79  0.084 0.0065 0.0257
78 80  0.077 0.0066 0.0254
78 81  0.076 0.0066 0.0251
78 82  0.082 0.0066 0.0249
78 83  0.093 0.0065 0.0249
78 84  0.108 0.0064 0.0249
78 85  0.128 0.0064 0.0249
78 86  0.149 0.0069 0.0250
78 87  0.173 0.0080 0.0250
78 88  0.196 0.0095 0.0250
78 89  0.220 0.0114 0.0248
78 90  0.243 0.0134 0.0244
78 91  0.265 0.0153 0.0237
78 92  0.286 0.0169 0.0228
78 93  0.305 0.0180 0.0216
78 94  0.323 0.0185 0.0202
78 95  0.339 0.0185 0.0186
79  0  0.383 0.0177 0.0162
79  1  0.400 0.0168 0.0147
79  2  0.415 0.0158 0.0133
79  3  0.430 0.0146 0.0120
79  4  0.443 0.0135 0.0108
79  5  0.454 0.0124 0.0096
79  6  0.464 0.0115 0.0086
79  7  0.471 0.0108 0.0077
79  8  0.474 0.0104 0.0073
79  9  0.474 0.0104 0.0073
79 10  0.471 0.0108 0.0077
79 11  0.464 0.0115 0.0086
79 12  0.454 0.0124 0.0096
79 13  0.443 0.0135 0.0108
79 14  0.430 0.0146 0.0120
79 15  0.415 0.0158 0.0133
79 16  0.400 0.0168 0.0147
79 17  0.383 0.0177 0.0162
79 18  0.366 0.0183 0.0178
79 19  0.347 0.0185 0.0195
79 20  0.327 0.0182 0.0211
79 21  0.306 0.0172 0.0225
79 22  0.283 0.0157 0.0237
79 23  0.260 0.0139 0.0245
79 24  0.235 0.0119 0.0251
79 25  0.210 0.0100 0.0254
79 26  0.186 0.0083 0.0256
79 27  0.161 0.0071 0.0256
79 28  0.138 0.0064 0.0255
79 29  0.117 0.0062 0.0253
79 30  0.099 0.0063 0.0252
79 31  0.085 0.0064 0.0251
79 32  0.076 0.0065 0.0251
79 33  0.072 0.0065 0.0252
79 34  0.075 0.0064 0.0254
79 35  0.084 0.0063 0.0257
79 36  0.100 0.0062 0.0260
79 37  0.123 0.0064 0.0263
79 38  0.151 0.0071 0.0264
79 39  0.183 0.0083 0.0265
79 40  0.219 0.0100 0.0263
79 41  0.256 0.0119 0.0259
79 42  0.292 0.0139 0.0251
79 43  0.325 0.0157 0.0240
79 44  0.353 0.0172 0.0226
79 45  0.373 0.0182 0.0210
79 46  0.386 0.0185 0.0192
79 47  0.391 0.0183 0.0176
79 48  0.389 0.0177 0.0160
79 49  0.383 0.0168 0.0146
79 50  0.373 0.0158 0.0133
79 51  0.361 0.0146 0.0121
79 52  0.348 0.0135 0.0108
79 53  0.335 0.0124 0.0097
79 54  0.324 0.0115 0.0086
79 55  0.315 0.0108 0.0076
79 56  0.311 0.0104 0.0071
79 57  0.311 0.0104 0.0071
79 58  0.315 0.0108 0.0076
79 59  0.324 0.0115 0.0086
79 60  0.335 0.0124 0.0097
79 61  0.348 0.0135 0.0108
79 62  0.361 0.0146 0.0121
79 63  0.373 0.0158 0.0133
79 64  0.383 0.0168 0.0146
79 65  0.389 0.0177 0.0160
79 66  0.391 0.0183 0.0176
79 67  0.386 0.0185 0.0192
79 68  0.373 0.0182 0.0210
79 69  0.353 0.0172 0.0226
79 70  0.325 0.0157 0.0240
79 71  0.292 0.0139 0.0251
79 72  0.256 0.0119 0.0259
79 73  0.219 0.0100 0.0263
79 74  0.183 0.0083 0.0265
79 75  0.151 0.0071 0.0264
79 76  0.123 0.0064 0.0263
79 77  0.100 0.0062 0.0260
79 78  0.084 0.0063 0.0257
79 79  0.075 0.0064 0.0254
79 80  0.072 0.0065 0.0252
79 81  0.076 0.0065 0.0251
79 82  0.085 0.0064 0.0251
79 83  0.099 0.0063 0.0252
79 84  0.117 0.0062 0.0253
79 85  0.138 0.0064 0.0255
79 86  0.161 0.0071 0.0256
79 87  0.186 0.0083 0.0256
79 88  0.210 0.0100 0.0254
79 89  0.235 0.0119 0.0251
79 90  0.260 0.0139 0.0245
79 91  0.283 0.0157 0.0237
79 92  0.306 0.0172 0.0225
79 93  0.327 0.0182 0.0211
79 94  0.347 0.0185 0.0195
79 95  0.366 0.0183 0.0178
80  0  0.420 0.0173 0.0154
80  1  0.439 0.0162 0.0140
80  2  0.457 0.0150 0.0127
80  3  0.475 0.0136 0.0115
80  4  0.491 0.0122 0.0103
80  5  0.504 0.0109 0.0091
80  6  0.515 0.0097 0.0081
80  7  0.521 0.0089 0.0074
80  8  0.523 0.0086 0.0072
80  9  0.521 0.0089 0.0074
80 10  0.515 0.0097 0.0081
80 11  0.504 0.0109 0.0091
80 12  0.491 0.0122 0.0103
80 13  0.475 0.0136 0.0115
80 14  0.457 0.0150 0.0127
80 15  0.439 0.0162 0.0140
80 16  0.420 0.0173 0.0154
80 17  0.399 0.0181 0.0169
80 18  0.378 0.0184 0.0186
80 19  0.356 0.0183 0.0203
80 20  0.332 0.0174 0.0219
80 21  0.307 0.0161 0.0233
80 22  0.281 0.0143 0.0245
80 23  0.255 0.0123 0.0253
80 24  0.229 0.0103 0.0258
80 25  0.202 0.0085 0.0260
80 26  0.177 0.0072 0.0261
80 27  0.153 0.0063 0.0260
80 28  0.130 0.0059 0.0258
80 29  0.111 0.0059 0.0256
80 30  0.094 0.0061 0.0254
80 31  0.082 0.0063 0.0252
80 32  0.074 0.0064 0.0252
80 33  0.072 0.0063 0.0252
80 34  0.077 0.0061 0.0254
80 35  0.088 0.0059 0.0256
80 36  0.105 0.0059 0.0258
80 37  0.129 0.0063 0.0260
80 38  0.158 0.0072 0.0261
80 39  0.192 0.0085 0.0260
80 40  0.228 0.0103 0.0258
80 41  0.266 0.0123 0.0253
80 42  0.302 0.0143 0.0245
80 43  0.335 0.0161 0.0233
80 44  0.363 0.0174 0.0219
80 45  0.383 0.0183 0.0203
80 46  0.396 0.0184 0.0186
80 47  0.402 0.0181 0.0169
80 48  0.401 0.0173 0.0154
80 49  0.397 0.0162 0.0140
80 50  0.389 0.0150 0.0127
80 51  0.380 0.0136 0.0115
80 52  0.370 0.0122 0.0103
80 53  0.361 0.0109 0.0091
80 54  0.354 0.0097 0.0081
80 55  0.349 0.0089 0.0074
80 56  0.348 0.0086 0.0072
80 57  0.349 0.0089 0.0074
80 58  0.354 0.0097 0.0081
80 59  0.361 0.0109 0.0091
80 60  0.370 0.0122 0.0103
80 61  0.380 0.0136 0.0115
80 62  0.389 0.0150 0.0127
80 63  0.397 0.0162 0.0140
80 64  0.401 0.0173 0.0154
80 65  0.402 0.0181 0.0169
80 66  0.396 0.0184 0.0186
80 67  0.383 0.0183 0.0203
80 68  0.363 0.0174 0.0219
80 69  0.335 0.0161 0.0233
80 70  0.302 0.0143 0.0245
80 71  0.266 0.0123 0.0253
80 72  0.228 0.0103 0.0258
80 73  0.192 0.0085 0.0260
80 74  0.158 0.0072 0.0261
80 75  0.129 0.0063 0.0260
80 76  0.105 0.0059 0.0258
80 77  0.088 0.0059 0.0256
80 78  0.077 0.0061 0.0254
80 79  0.072 0.0063 0.0252
80 80  0.074 0.0064 0.0252
80 81  0.082 0.0063 0.0252
80 82  0.094 0.0061 0.0254
80 83  0.111 0.0059 0.0256
80 84  0.130 0.0059 0.0258
80 85  0.153 0.0063 0.0260
80 86  0.177 0.0072 0.0261
80 87  0.202 0.0085 0.0260
80 88  0.229 0.0103 0.0258
80 89  0.255 0.0123 0.0253
80 90  0.281 0.0143 0.0245
80 91  0.307 0.0161 0.0233
80 92  0.332 0.0174 0.0219
80 93  0.356 0.0183 0.0203
80 94  0.378 0.0184 0.0186
80 95  0.399 0.0181 0.0169
81  0  0.462 0.0169 0.0146
81  1  0.484 0.0156 0.0133
81  2  0.505 0.0141 0.0121
81  3  0.525 0.0125 0.0108
81  4  0.543 0.0108 0.0097
81  5  0.558 0.0092 0.0086
81  6  0.568 0.0078 0.0076
81  7  0.574 0.0069 0.0071
81  8  0.574 0.0069 0.0071
81  9  0.568 0.0078 0.0076
81 10  0.558 0.0092 0.0086
81 11  0.543 0.0108 0.0097
81 12  0.525 0.0125 0.0108
81 13  0.505 0.0141 0.0121
81 14  0.484 0.0156 0.0133
81 15  0.462 0.0169 0.0146
81 16  0.439 0.0178 0.0160
81 17  0.414 0.0183 0.0176
81 18  0.389 0.0183 0.0192
81 19  0.363 0.0176 0.0210
81 20  0.336 0.0163 0.0226
81 21  0.308 0.0145 0.0240
81 22  0.279 0.0125 0.0251
81 23  0.251 0.0105 0.0259
81 24  0.223 0.0087 0.0263
81 25  0.196 0.0071 0.0265
81 26  0.171 0.0061 0.0264
81 27  0.147 0.0055 0.0263
81 28  0.126 0.0054 0.0260
81 29  0.107 0.0056 0.0257
81 30  0.092 0.0059 0.0254
81 31  0.082 0.0060 0.0252
81 32  0.076 0.0060 0.0251
81 33  0.076 0.0059 0.0251
81 34  0.082 0.0056 0.0252
81 35  0.095 0.0054 0.0253
81 36  0.113 0.0055 0.0255
81 37  0.138 0.0061 0.0256
81 38  0.168 0.0071 0.0256
81 39  0.202 0.0087 0.0254
81 40  0.239 0.0105 0.0251
81 41  0.277 0.0125 0.0245
81 42  0.314 0.0145 0.0237
81 43  0.347 0.0163 0.0225
81 44  0.374 0.0176 0.0211
81 45  0.394 0.0183 0.0195
81 46  0.407 0.0183 0.0178
81 47  0.413 0.0178 0.0162
81 48  0.414 0.0169 0.0147
81 49  0.412 0.0156 0.0133
81 50  0.407 0.0141 0.0120
81 51  0.401 0.0125 0.0108
81 52  0.395 0.0108 0.0096
81 53  0.389 0.0092 0.0086
81 54  0.385 0.0078 0.0077
81 55  0.382 0.0069 0.0073
81 56  0.382 0.0069 0.0073
81 57  0.385 0.0078 0.0077
81 58  0.389 0.0092 0.0086
81 59  0.395 0.0108 0.0096
81 60  0.401 0.0125 0.0108
81 61  0.407 0.0141 0.0120
81 62  0.412 0.0156 0.0133
81 63  0.414 0.0169 0.0147
81 64  0.413 0.0178 0.0162
81 65  0.407 0.0183 0.0178
81 66  0.394 0.0183 0.0195
81 67  0.374 0.0176 0.0211
81 68  0.347 0.0163 0.0225
81 69  0.314 0.0145 0.0237
81 70  0.277 0.0125 0.0245
81 71  0.239 0.0105 0.0251
81 72  0.202 0.0087 0.0254
81 73  0.168 0.0071 0.0256
81 74  0.138 0.0061 0.0256
81 75  0.113 0.0055 0.0255
81 76  0.095 0.0054 0.0253
81 77  0.082 0.0056 0.0252
81 78  0.076 0.0059 0.0251
81 79  0.076 0.0060 0.0251
81 80  0.082 0.0060 0.0252
81 81  0.092 0.0059 0.0254
81 82  0.107 0.0056 0.0257
81 83  0.126 0.0054 0.0260
81 84  0.147 0.0055 0.0263
81 85  0.171 0.0061 0.0264
81 86  0.196 0.0071 0.0265
81 87  0.223 0.0087 0.0263
81 88  0.251 0.0105 0.0259
81 89  0.279 0.0125 0.0251
81 90  0.308 0.0145 0.0240
81 91  0.336 0.0163 0.0226
81 92  0.363 0.0176 0.0210
81 93  0.389 0.0183 0.0192
81 94  0.414 0.0183 0.0176
81 95  0.439 0.0178 0.0160
82  0  0.510 0.0164 0.0137
82  1  0.535 0.0149 0.0125
82  2  0.559 0.0132 0.0113
82  3  0.581 0.0113 0.0101
82  4  0.600 0.0093 0.0090
82  5  0.615 0.0073 0.0079
82  6  0.624 0.0056 0.0071
82  7  0.628 0.0048 0.0068
82  8  0.624 0.0056 0.0071
82  9  0.615 0.0073 0.0079
82 10  0.600 0.0093 0.0090
82 11  0.581 0.0113 0.0101
82 12  0.559 0.0132 0.0113
82 13  0.535 0.0149 0.0125
82 14  0.510 0.0164 0.0137
82 15  0.484 0.0175 0.0151
82 16  0.457 0.0182 0.0165
82 17  0.429 0.0183 0.0181
82 18  0.400 0.0177 0.0198
82 19  0.370 0.0165 0.0216
82 20  0.340 0.0147 0.0233
82 21  0.309 0.0127 0.0246
82 22  0.278 0.0107 0.0257
82 23  0.248 0.0087 0.0263
82 24  0.219 0.0071 0.0267
82 25  0.192 0.0058 0.0268
82 26  0.167 0.0050 0.0267
82 27  0.144 0.0048 0.0264
82 28  0.124 0.0049 0.0261
82 29  0.107 0.0052 0.0257
82 30  0.094 0.0054 0.0254
82 31  0.086 0.0055 0.0251
82 32  0.082 0.0054 0.0249
82 33  0.084 0.0052 0.0249
82 34  0.091 0.0049 0.0249
82 35  0.105 0.0048 0.0249
82 36  0.125 0.0050 0.0250
82 37  0.151 0.0058 0.0250
82 38  0.181 0.0071 0.0250
82 39  0.216 0.0087 0.0248
82 40  0.252 0.0107 0.0244
82 41  0.290 0.0127 0.0237
82 42  0.326 0.0147 0.0228
82 43  0.358 0.0165 0.0216
82 44  0.385 0.0177 0.0202
82 45  0.405 0.0183 0.0186
82 46  0.418 0.0182 0.0169
82 47  0.425 0.0175 0.0154
82 48  0.428 0.0164 0.0139
82 49  0.427 0.0149 0.0125
82 50  0.425 0.0132 0.0112
82 51  0.422 0.0113 0.0100
82 52  0.418 0.0093 0.0089
82 53  0.415 0.0073 0.0080
82 54  0.413 0.0056 0.0074
82 55  0.413 0.0048 0.0072
82 56  0.413 0.0056 0.0074
82 57  0.415 0.0073 0.0080
82 58  0.418 0.0093 0.0089
82 59  0.422 0.0113 0.0100
82 60  0.425 0.0132 0.0112
82 61  0.427 0.0149 0.0125
82 62  0.428 0.0164 0.0139
82 63  0.425 0.0175 0.0154
82 64  0.418 0.0182 0.0169
82 65  0.405 0.0183 0.0186
82 66  0.385 0.0177 0.0202
82 67  0.358 0.0165 0.0216
82 68  0.326 0.0147 0.0228
82 69  0.290 0.0127 0.0237
82 70  0.252 0.0107 0.0244
82 71  0.216 0.0087 0.0248
82 72  0.181 0.0071 0.0250
82 73  0.151 0.0058 0.0250
82 74  0.125 0.0050 0.0250
82 75  0.105 0.0048 0.0249
82 76  0.091 0.0049 0.0249
82 77  0.084 0.0052 0.0249
82 78  0.082 0.0054 0.0249
82 79  0.086 0.0055 0.0251
82 80  0.094 0.0054 0.0254
82 81  0.107 0.0052 0.0257
82 82  0.124 0.0049 0.0261
82 83  0.144 0.0048 0.0264
82 84  0.167 0.0050 0.0267
82 85  0.192 0.0058 0.0268
82 86  0.219 0.0071 0.0267
82 87  0.248 0.0087 0.0263
82 88  0.278 0.0107 0.0257
82 89  0.309 0.0127 0.0246
82 90  0.340 0.0147 0.0233
82 91  0.370 0.0165 0.0216
82 92  0.400 0.0177 0.0198
82 93  0.429 0.0183 0.0181
82 94  0.457 0.0182 0.0165
82 95  0.484 0.0175 0.0151
83  0  0.563 0.0158 0.0129
83  1  0.591 0.0142 0.0117
83  2  0.617 0.0122 0.0105
83  3  0.640 0.0101 0.0094
83  4  0.659 0.0077 0.0082
83  5  0.673 0.0053 0.0072
83  6  0.681 0.0032 0.0066
83  7  0.681 0.0032 0.0066
83  8  0.673 0.0053 0.0072
83  9  0.659 0.0077 0.0082
83 10  0.640 0.0101 0.0094
83 11  0.617 0.0122 0.0105
83 12  0.591 0.0142 0.0117
83 13  0.563 0.0158 0.0129
83 14  0.534 0.0171 0.0141
83 15  0.505 0.0179 0.0154
83 16  0.474 0.0182 0.0169
83 17  0.442 0.0177 0.0186
83 18  0.410 0.0166 0.0204
83 19  0.377 0.0149 0.0221
83 20  0.343 0.0129 0.0238
83 21  0.309 0.0108 0.0251
83 22  0.277 0.0087 0.0261
83 23  0.246 0.0069 0.0267
83 24  0.216 0.0054 0.0269
83 25  0.190 0.0044 0.0269
83 26  0.166 0.0039 0.0267
83 27  0.144 0.0040 0.0264
83 28  0.126 0.0043 0.0260
83 29  0.111 0.0047 0.0256
83 30  0.100 0.0049 0.0252
83 31  0.093 0.0049 0.0248
83 32  0.091 0.0047 0.0246
83 33  0.095 0.0043 0.0245
83 34  0.104 0.0040 0.0245
83 35  0.119 0.0039 0.0245
83 36  0.140 0.0044 0.0245
83 37  0.166 0.0054 0.0244
83 38  0.197 0.0069 0.0243
83 39  0.231 0.0087 0.0240
83 40  0.267 0.0108 0.0236
83 41  0.304 0.0129 0.0229
83 42  0.339 0.0149 0.0219
83 43  0.370 0.0166 0.0207
83 44  0.396 0.0177 0.0192
83 45  0.415 0.0182 0.0176
83 46  0.428 0.0179 0.0160
83 47  0.436 0.0171 0.0144
83 48  0.440 0.0158 0.0130
83 49  0.442 0.0142 0.0116
83 50  0.442 0.0122 0.0104
83 51  0.441 0.0101 0.0092
83 52  0.440 0.0077 0.0082
83 53  0.439 0.0053 0.0075
83 54  0.438 0.0032 0.0070
83 55  0.438 0.0032 0.0070
83 56  0.439 0.0053 0.0075
83 57  0.440 0.0077 0.0082
83 58  0.441 0.0101 0.0092
83 59  0.442 0.0122 0.0104
83 60  0.442 0.0142 0.0116
83 61  0.440 0.0158 0.0130
83 62  0.436 0.0171 0.0144
83 63  0.428 0.0179 0.0160
83 64  0.415 0.0182 0.0176
83 65  0.396 0.0177 0.0192
83 66  0.370 0.0166 0.0207
83 67  0.339 0.0149 0.0219
83 68  0.304 0.0129 0.0229
83 69  0.267 0.0108 0.0236
83 70  0.231 0.0087 0.0240
83 71  0.197 0.0069 0.0243
83 72  0.166 0.0054 0.0244
83 73  0.140 0.0044 0.0245
83 74  0.119 0.0039 0.0245
83 75  0.104 0.0040 0.0245
83 76  0.095 0.0043 0.0245
83 77  0.091 0.0047 0.0246
83 78  0.093 0.0049 0.0248
83 79  0.100 0.0049 0.0252
83 80  0.111 0.0047 0.0256
83 81  0.126 0.0043 0.0260
83 82  0.144 0.0040 0.0264
83 83  0.166 0.0039 0.0267
83 84  0.190 0.0044 0.0269
83 85  0.216 0.0054 0.0269
83 86  0.246 0.0069 0.0267
83 87  0.277 0.0087 0.0261
83 88  0.309 0.0108 0.0251
83 89  0.343 0.0129 0.0238
83 90  0.377 0.0149 0.0221
83 91  0.410 0.0166 0.0204
83 92  0.442 0.0177 0.0186
83 93  0.474 0.0182 0.0169
83 94  0.505 0.0179 0.0154
83 95  0.534 0.0171 0.0141
84  0  0.621 0.0152 0.0120
84  1  0.651 0.0134 0.0108
84  2  0.678 0.0113 0.0097
84  3  0.702 0.0089 0.0085
84  4  0.720 0.0062 0.0074
84  5  0.732 0.0032 0.0065
84  6  0.737 0.0007 0.0062
84  7  0.732 0.0032 0.0065
84  8  0.720 0.0062 0.0074
84  9  0.702 0.0089 0.0085
84 10  0.678 0.0113 0.0097
84 11  0.651 0.0134 0.0108
84 12  0.621 0.0152 0.0120
84 13  0.590 0.0166 0.0131
84 14  0.558 0.0176 0.0143
84 15  0.524 0.0180 0.0157
84 16  0.490 0.0177 0.0173
84 17  0.454 0.0167 0.0190
84 18  0.418 0.0151 0.0208
84 19  0.382 0.0130 0.0226
84 20  0.345 0.0109 0.0241
84 21  0.310 0.0088 0.0254
84 22  0.276 0.0068 0.0263
84 23  0.244 0.0051 0.0268
84 24  0.216 0.0038 0.0270
84 25  0.190 0.0030 0.0269
84 26  0.167 0.0029 0.0266
84 27  0.147 0.0032 0.0262
84 28  0.131 0.0037 0.0258
84 29  0.118 0.0040 0.0253
84 30  0.109 0.0042 0.0248
84 31  0.105 0.0040 0.0245
84 32  0.105 0.0037 0.0242
84 33  0.110 0.0032 0.0241
84 34  0.120 0.0029 0.0240
84 35  0.136 0.0030 0.0239
84 36  0.157 0.0038 0.0239
84 37  0.184 0.0051 0.0238
84 38  0.214 0.0068 0.0236
84 39  0.248 0.0088 0.0232
84 40  0.284 0.0109 0.0227
84 41  0.319 0.0130 0.0219
84 42  0.353 0.0151 0.0209
84 43  0.382 0.0167 0.0196
84 44  0.406 0.0177 0.0181
84 45  0.424 0.0180 0.0165
84 46  0.437 0.0176 0.0149
84 47  0.445 0.0166 0.0134
84 48  0.451 0.0152 0.0120
84 49  0.454 0.0134 0.0107
84 50  0.456 0.0113 0.0094
84 51  0.457 0.0089 0.0083
84 52  0.458 0.0062 0.0074
84 53  0.458 0.0032 0.0068
84 54  0.458 0.0007 0.0066
84 55  0.458 0.0032 0.0068
84 56  0.458 0.0062 0.0074
84 57  0.457 0.0089 0.0083
84 58  0.456 0.0113 0.0094
84 59  0.454 0.0134 0.0107
84 60  0.451 0.0152 0.0120
84 61  0.445 0.0166 0.0134
84 62  0.437 0.0176 0.0149
84 63  0.424 0.0180 0.0165
84 64  0.406 0.0177 0.0181
84 65  0.382 0.0167 0.0196
84 66  0.353 0.0151 0.0209
84 67  0.319 0.0130 0.0219
84 68  0.284 0.0109 0.0227
84 69  0.248 0.0088 0.0232
84 70  0.214 0.0068 0.0236
84 71  0.184 0.0051 0.0238
84 72  0.157 0.0038 0.0239
84 73  0.136 0.0030 0.0239
84 74  0.120 0.0029 0.0240
84 75  0.110 0.0032 0.0241
84 76  0.105 0.0037 0.0242
84 77  0.105 0.0040 0.0245
84 78  0.109 0.0042 0.0248
84 79  0.118 0.0040 0.0253
84 80  0.131 0.0037 0.0258
84 81  0.147 0.0032 0.0262
84 82  0.167 0.0029 0.0266
84 83  0.190 0.0030 0.0269
84 84  0.216 0.0038 0.0270
84 85  0.244 0.0051 0.0268
84 86  0.276 0.0068 0.0263
84 87  0.310 0.0088 0.0254
84 88  0.345 0.0109 0.0241
84 89  0.382 0.0130 0.0226
84 90  0.418 0.0151 0.0208
84 91  0.454 0.0167 0.0190
84 92  0.490 0.0177 0.0173
84 93  0.524 0.0180 0.0157
84 94  0.558 0.0176 0.0143
84 95  0.590 0.0166 0.0131
85  0  0.683 0.0146 0.0110
85  1  0.714 0.0127 0.0099
85  2  0.742 0.0104 0.0088
85  3  0.765 0.0079 0.0076
85  4  0.782 0.0050 0.0066
85  5  0.790 0.0021 0.0059
85  6  0.790 0.0021 0.0059
85  7  0.782 0.0050 0.0066
85  8  0.765 0.0079 0.0076
85  9  0.742 0.0104 0.0088
85 10  0.714 0.0127 0.0099
85 11  0.683 0.0146 0.0110
85 12  0.650 0.0161 0.0121
85 13  0.615 0.0172 0.0133
85 14  0.579 0.0177 0.0145
85 15  0.542 0.0176 0.0159
85 16  0.504 0.0167 0.0175
85 17  0.464 0.0152 0.0193
85 18  0.425 0.0132 0.0211
85 19  0.385 0.0110 0.0229
85 20  0.346 0.0088 0.0244
85 21  0.310 0.0067 0.0256
85 22  0.275 0.0048 0.0264
85 23  0.244 0.0032 0.0268
85 24  0.216 0.0020 0.0269
85 25  0.192 0.0016 0.0268
85 26  0.171 0.0021 0.0264
85 27  0.154 0.0027 0.0259
85 28  0.140 0.0032 0.0254
85 29  0.129 0.0035 0.0249
85 30  0.122 0.0035 0.0244
85 31  0.120 0.0032 0.0240
85 32  0.121 0.0027 0.0237
85 33  0.128 0.0021 0.0235
85 34  0.140 0.0016 0.0234
85 35  0.156 0.0020 0.0233
85 36  0.178 0.0032 0.0232
85 37  0.205 0.0048 0.0231
85 38  0.235 0.0067 0.0229
85 39  0.267 0.0088 0.0224
85 40  0.301 0.0110 0.0218
85 41  0.335 0.0132 0.0210
85 42  0.366 0.0152 0.0198
85 43  0.393 0.0167 0.0185
85 44  0.415 0.0176 0.0170
85 45  0.432 0.0177 0.0154
85 46  0.444 0.0172 0.0138
85 47  0.453 0.0161 0.0123
85 48  0.459 0.0146 0.0109
85 49  0.464 0.0127 0.0096
85 50  0.467 0.0104 0.0084
85 51  0.469 0.0079 0.0074
85 52  0.471 0.0050 0.0066
85 53  0.472 0.0021 0.0062
85 54  0.472 0.0021 0.0062
85 55  0.471 0.0050 0.0066
85 56  0.469 0.0079 0.0074
85 57  0.467 0.0104 0.0084
85 58  0.464 0.0127 0.0096
85 59  0.459 0.0146 0.0109
85 60  0.453 0.0161 0.0123
85 61  0.444 0.0172 0.0138
85 62  0.432 0.0177 0.0154
85 63  0.415 0.0176 0.0170
85 64  0.393 0.0167 0.0185
85 65  0.366 0.0152 0.0198
85 66  0.335 0.0132 0.0210
85 67  0.301 0.0110 0.0218
85 68  0.267 0.0088 0.0224
85 69  0.235 0.0067 0.0229
85 70  0.205 0.0048 0.0231
85 71  0.178 0.0032 0.0232
85 72  0.156 0.0020 0.0233
85 73  0.140 0.0016 0.0234
85 74  0.128 0.0021 0.0235
85 75  0.121 0.0027 0.0237
85 76  0.120 0.0032 0.0240
85 77  0.122 0.0035 0.0244
85 78  0.129 0.0035 0.0249
85 79  0.140 0.0032 0.0254
85 80  0.154 0.0027 0.0259
85 81  0.171 0.0021 0.0264
85 82  0.192 0.0016 0.0268
85 83  0.216 0.0020 0.0269
85 84  0.244 0.0032 0.0268
85 85  0.275 0.0048 0.0264
85 86  0.310 0.0067 0.0256
85 87  0.346 0.0088 0.0244
85 88  0.385 0.0110 0.0229
85 89  0.425 0.0132 0.0211
85 90  0.464 0.0152 0.0193
85 91  0.504 0.0167 0.0175
85 92  0.542 0.0176 0.0159
85 93  0.579 0.0177 0.0145
85 94  0.615 0.0172 0.0133
85 95  0.650 0.0161 0.0121
86  0  0.748 0.0139 0.0101
86  1  0.779 0.0120 0.0090
86  2  0.806 0.0097 0.0078
86  3  0.827 0.0072 0.0067
86  4  0.841 0.0047 0.0058
86  5  0.846 0.0034 0.0054
86  6  0.841 0.0047 0.0058
86  7  0.827 0.0072 0.0067
86  8  0.806 0.0097 0.0078
86  9  0.779 0.0120 0.0090
86 10  0.748 0.0139 0.0101
86 11  0.713 0.0155 0.0111
86 12  0.677 0.0167 0.0122
86 13  0.638 0.0173 0.0133
86 14  0.598 0.0174 0.0146
86 15  0.557 0.0166 0.0161
86 16  0.514 0.0153 0.0178
86 17  0.471 0.0133 0.0195
86 18  0.428 0.0112 0.0213
86 19  0.387 0.0089 0.0230
86 20  0.346 0.0067 0.0245
86 21  0.309 0.0047 0.0256
86 22  0.275 0.0029 0.0263
86 23  0.245 0.0014 0.0266
86 24  0.219 0.0002 0.0267
86 25  0.196 0.0012 0.0264
86 26  0.178 0.0021 0.0260
86 27  0.163 0.0028 0.0255
86 28  0.151 0.0033 0.0249
86 29  0.143 0.0034 0.0244
86 30  0.138 0.0033 0.0239
86 31  0.138 0.0028 0.0235
86 32  0.141 0.0021 0.0232
86 33  0.149 0.0012 0.0230
86 34  0.162 0.0002 0.0228
86 35  0.180 0.0014 0.0227
86 36  0.202 0.0029 0.0226
86 37  0.228 0.0047 0.0224
86 38  0.257 0.0067 0.0221
86 39  0.288 0.0089 0.0216
86 40  0.320 0.0112 0.0209
86 41  0.351 0.0133 0.0199
86 42  0.379 0.0153 0.0187
86 43  0.403 0.0166 0.0173
86 44  0.422 0.0174 0.0157
86 45  0.438 0.0173 0.0141
86 46  0.449 0.0167 0.0126
86 47  0.458 0.0155 0.0111
86 48  0.465 0.0139 0.0097
86 49  0.470 0.0120 0.0084
86 50  0.474 0.0097 0.0073
86 51  0.477 0.0072 0.0063
86 52  0.479 0.0047 0.0057
86 53  0.479 0.0034 0.0055
86 54  0.479 0.0047 0.0057
86 55  0.477 0.0072 0.0063
86 56  0.474 0.0097 0.0073
86 57  0.470 0.0120 0.0084
86 58  0.465 0.0139 0.0097
86 59  0.458 0.0155 0.0111
86 60  0.449 0.0167 0.0126
86 61  0.438 0.0173 0.0141
86 62  0.422 0.0174 0.0157
86 63  0.403 0.0166 0.0173
86 64  0.379 0.0153 0.0187
86 65  0.351 0.0133 0.0199
86 66  0.320 0.0112 0.0209
86 67  0.288 0.0089 0.0216
86 68  0.257 0.0067 0.0221
86 69  0.228 0.0047 0.0224
86 70  0.202 0.0029 0.0226
86 71  0.180 0.0014 0.0227
86 72  0.162 0.0002 0.0228
86 73  0.149 0.0012 0.0230
86 74  0.141 0.0021 0.0232
86 75  0.138 0.0028 0.0235
86 76  0.138 0.0033 0.0239
86 77  0.143 0.0034 0.0244
86 78  0.151 0.0033 0.0249
86 79  0.163 0.0028 0.0255
86 80  0.178 0.0021 0.0260
86 81  0.196 0.0012 0.0264
86 82  0.219 0.0002 0.0267
86 83  0.245 0.0014 0.0266
86 84  0.275 0.0029 0.0263
86 85  0.309 0.0047 0.0256
86 86  0.346 0.0067 0.0245
86 87  0.387 0.0089 0.0230
86 88  0.428 0.0112 0.0213
86 89  0.471 0.0133 0.0195
86 90  0.514 0.0153 0.0178
86 91  0.557 0.0166 0.0161
86 92  0.598 0.0174 0.0146
86 93  0.638 0.0173 0.0133
86 94  0.677 0.0167 0.0122
86 95  0.713 0.0155 0.0111
87  0  0.813 0.0133 0.0091
87  1  0.844 0.0114 0.0080
87  2  0.869 0.0093 0.0069
87  3  0.888 0.0071 0.0058
87  4  0.897 0.0055 0.0051
87  5  0.897 0.0055 0.0051
87  6  0.888 0.0071 0.0058
87  7  0.869 0.0093 0.0069
87  8  0.844 0.0114 0.0080
87  9  0.813 0.0133 0.0091
87 10  0.778 0.0149 0.0101
87 11  0.740 0.0161 0.0111
87 12  0.700 0.0168 0.0122
87 13  0.657 0.0170 0.0134
87 14  0.613 0.0164 0.0147
87 15  0.567 0.0152 0.0162
87 16  0.521 0.0134 0.0179
87 17  0.475 0.0113 0.0197
87 18  0.430 0.0091 0.0214
87 19  0.386 0.0069 0.0230
87 20  0.346 0.0049 0.0244
87 21  0.308 0.0031 0.0254
87 22  0.276 0.0017 0.0261
87 23  0.247 0.0013 0.0263
87 24  0.223 0.0020 0.0263
87 25  0.203 0.0028 0.0260
87 26  0.187 0.0036 0.0255
87 27  0.174 0.0041 0.0250
87 28  0.165 0.0044 0.0244
87 29  0.160 0.0044 0.0239
87 30  0.158 0.0041 0.0234
87 31  0.159 0.0036 0.0230
87 32  0.164 0.0028 0.0227
87 33  0.174 0.0020 0.0224
87 34  0.188 0.0013 0.0223
87 35  0.206 0.0017 0.0221
87 36  0.228 0.0031 0.0220
87 37  0.253 0.0049 0.0217
87 38  0.281 0.0069 0.0213
87 39  0.310 0.0091 0.0207
87 40  0.339 0.0113 0.0198
87 41  0.366 0.0134 0.0187
87 42  0.390 0.0152 0.0174
87 43  0.411 0.0164 0.0159
87 44  0.428 0.0170 0.0144
87 45  0.441 0.0168 0.0128
87 46  0.452 0.0161 0.0113
87 47  0.460 0.0149 0.0098
87 48  0.467 0.0133 0.0085
87 49  0.473 0.0114 0.0072
87 50  0.477 0.0093 0.0061
87 51  0.480 0.0071 0.0052
87 52  0.481 0.0055 0.0047
87 53  0.481 0.0055 0.0047
87 54  0.480 0.0071 0.0052
87 55  0.477 0.0093 0.0061
87 56  0.473 0.0114 0.0072
87 57  0.467 0.0133 0.0085
87 58  0.460 0.0149 0.0098
87 59  0.452 0.0161 0.0113
87 60  0.441 0.0168 0.0128
87 61  0.428 0.0170 0.0144
87 62  0.411 0.0164 0.0159
87 63  0.390 0.0152 0.0174
87 64  0.366 0.0134 0.0187
87 65  0.339 0.0113 0.0198
87 66  0.310 0.0091 0.0207
87 67  0.281 0.0069 0.0213
87 68  0.253 0.0049 0.0217
87 69  0.228 0.0031 0.0220
87 70  0.206 0.0017 0.0221
87 71  0.188 0.0013 0.0223
87 72  0.174 0.0020 0.0224
87 73  0.164 0.0028 0.0227
87 74  0.159 0.0036 0.0230
87 75  0.158 0.0041 0.0234
87 76  0.160 0.0044 0.0239
87 77  0.165 0.0044 0.0244
87 78  0.174 0.0041 0.0250
87 79  0.187 0.0036 0.0255
87 80  0.203 0.0028 0.0260
87 81  0.223 0.0020 0.0263
87 82  0.247 0.0013 0.0263
87 83  0.276 0.0017 0.0261
87 84  0.308 0.0031 0.0254
87 85  0.346 0.0049 0.0244
87 86  0.386 0.0069 0.0230
87 87  0.430 0.0091 0.0214
87 88  0.475 0.0113 0.0197
87 89  0.521 0.0134 0.0179
87 90  0.567 0.0152 0.0162
87 91  0.613 0.0164 0.0147
87 92  0.657 0.0170 0.0134
87 93  0.700 0.0168 0.0122
87 94  0.740 0.0161 0.0111
87 95  0.778 0.0149 0.0101
88  0  0.878 0.0128 0.0081
88  1  0.907 0.0111 0.0071
88  2  0.930 0.0093 0.0059
88  3  0.944 0.0077 0.0049
88  4  0.949 0.0070 0.0045
88  5  0.944 0.0077 0.0049
88  6  0.930 0.0093 0.0059
88  7  0.907 0.0111 0.0071
88  8  0.878 0.0128 0.0081
88  9  0.843 0.0143 0.0092
88 10  0.805 0.0154 0.0101
88 11  0.763 0.0162 0.0111
88 12  0.718 0.0164 0.0122
88 13  0.671 0.0160 0.0134
88 14  0.623 0.0150 0.0148
88 15  0.573 0.0134 0.0163
88 16  0.523 0.0115 0.0180
88 17  0.475 0.0093 0.0197
88 18  0.428 0.0072 0.0214
88 19  0.384 0.0052 0.0229
88 20  0.344 0.0037 0.0242
88 21  0.308 0.0028 0.0251
88 22  0.277 0.0029 0.0257
88 23  0.250 0.0035 0.0259
88 24  0.229 0.0044 0.0258
88 25  0.211 0.0052 0.0254
88 26  0.198 0.0058 0.0250
88 27  0.189 0.0062 0.0244
88 28  0.182 0.0063 0.0238
88 29  0.179 0.0062 0.0233
88 30  0.180 0.0058 0.0228
88 31  0.183 0.0052 0.0224
88 32  0.191 0.0044 0.0221
88 33  0.201 0.0035 0.0219
88 34  0.216 0.0029 0.0217
88 35  0.234 0.0028 0.0215
88 36  0.255 0.0037 0.0213
88 37  0.279 0.0052 0.0210
88 38  0.305 0.0072 0.0205
88 39  0.331 0.0093 0.0197
88 40  0.356 0.0115 0.0186
88 41  0.380 0.0134 0.0174
88 42  0.400 0.0150 0.0159
88 43  0.417 0.0160 0.0144
88 44  0.432 0.0164 0.0129
88 45  0.443 0.0162 0.0114
88 46  0.453 0.0154 0.0099
88 47  0.461 0.0143 0.0085
88 48  0.467 0.0128 0.0072
88 49  0.472 0.0111 0.0059
88 50  0.476 0.0093 0.0049
88 51  0.479 0.0077 0.0041
88 52  0.480 0.0070 0.0038
88 53  0.479 0.0077 0.0041
88 54  0.476 0.0093 0.0049
88 55  0.472 0.0111 0.0059
88 56  0.467 0.0128 0.0072
88 57  0.461 0.0143 0.0085
88 58  0.453 0.0154 0.0099
88 59  0.443 0.0162 0.0114
88 60  0.432 0.0164 0.0129
88 61  0.417 0.0160 0.0144
88 62  0.400 0.0150 0.0159
88 63  0.380 0.0134 0.0174
88 64  0.356 0.0115 0.0186
88 65  0.331 0.0093 0.0197
88 66  0.305 0.0072 0.0205
88 67  0.279 0.0052 0.0210
88 68  0.255 0.0037 0.0213
88 69  0.234 0.0028 0.0215
88 70  0.216 0.0029 0.0217
88 71  0.201 0.0035 0.0219
88 72  0.191 0.0044 0.0221
88 73  0.183 0.0052 0.0224
88 74  0.180 0.0058 0.0228
88 75  0.179 0.0062 0.0233
88 76  0.182 0.0063 0.0238
88 77  0.189 0.0062 0.0244
88 78  0.198 0.0058 0.0250
88 79  0.211 0.0052 0.0254
88 80  0.229 0.0044 0.0258
88 81  0.250 0.0035 0.0259
88 82  0.277 0.0029 0.0257
88 83  0.308 0.0028 0.0251
88 84  0.344 0.0037 0.0242
88 85  0.384 0.0052 0.0229
88 86  0.428 0.0072 0.0214
88 87  0.475 0.0093 0.0197
88 88  0.523 0.0115 0.0180
88 89  0.573 0.0134 0.0163
88 90  0.623 0.0150 0.0148
88 91  0.671 0.0160 0.0134
88 92  0.718 0.0164 0.0122
88 93  0.763 0.0162 0.0111
88 94  0.805 0.0154 0.0101
88 95  0.843 0.0143 0.0092
89  0  0.940 0.0124 0.0072
89  1  0.967 0.0109 0.0061
89  2  0.985 0.0096 0.0049
89  3  0.995 0.0087 0.0041
89  4  0.995 0.0087 0.0041
89  5  0.985 0.0096 0.0049
89  6  0.967 0.0109 0.0061
89  7  0.940 0.0124 0.0072
89  8  0.907 0.0136 0.0082
89  9  0.868 0.0147 0.0092
89 10  0.825 0.0153 0.0101
89 11  0.779 0.0156 0.0111
89 12  0.730 0.0153 0.0122
89 13  0.679 0.0145 0.0135
89 14  0.626 0.0131 0.0149
89 15  0.573 0.0114 0.0164
89 16  0.521 0.0095 0.0180
89 17  0.471 0.0075 0.0197
89 18  0.424 0.0057 0.0212
89 19  0.380 0.0045 0.0227
89 20  0.341 0.0040 0.0238
89 21  0.307 0.0044 0.0247
89 22  0.278 0.0052 0.0252
89 23  0.255 0.0062 0.0253
89 24  0.236 0.0072 0.0251
89 25  0.222 0.0080 0.0248
89 26  0.211 0.0086 0.0243
89 27  0.205 0.0089 0.0238
89 28  0.202 0.0089 0.0232
89 29  0.202 0.0086 0.0227
89 30  0.204 0.0080 0.0222
89 31  0.210 0.0072 0.0218
89 32  0.219 0.0062 0.0215
89 33  0.231 0.0052 0.0213
89 34  0.246 0.0044 0.0211
89 35  0.264 0.0040 0.0209
89 36  0.284 0.0045 0.0207
89 37  0.306 0.0057 0.0202
89 38  0.329 0.0075 0.0194
89 39  0.352 0.0095 0.0184
89 40  0.373 0.0114 0.0172
89 41  0.392 0.0131 0.0158
89 42  0.408 0.0145 0.0144
89 43  0.422 0.0153 0.0129
89 44  0.434 0.0156 0.0114
89 45  0.444 0.0153 0.0100
89 46  0.453 0.0147 0.0086
89 47  0.460 0.0136 0.0072
89 48  0.466 0.0124 0.0059
89 49  0.470 0.0109 0.0047
89 50  0.474 0.0096 0.0036
89 51  0.475 0.0087 0.0029
89 52  0.475 0.0087 0.0029
89 53  0.474 0.0096 0.0036
89 54  0.470 0.0109 0.0047
89 55  0.466 0.0124 0.0059
89 56  0.460 0.0136 0.0072
89 57  0.453 0.0147 0.0086
89 58  0.444 0.0153 0.0100
89 59  0.434 0.0156 0.0114
89 60  0.422 0.0153 0.0129
89 61  0.408 0.0145 0.0144
89 62  0.392 0.0131 0.0158
89 63  0.373 0.0114 0.0172
89 64  0.352 0.0095 0.0184
89 65  0.329 0.0075 0.0194
89 66  0.306 0.0057 0.0202
89 67  0.284 0.0045 0.0207
89 68  0.264 0.0040 0.0209
89 69  0.246 0.0044 0.0211
89 70  0.231 0.0052 0.0213
89 71  0.219 0.0062 0.0215
89 72  0.210 0.0072 0.0218
89 73  0.204 0.0080 0.0222
89 74  0.202 0.0086 0.0227
89 75  0.202 0.0089 0.0232
89 76  0.205 0.0089 0.0238
89 77  0.211 0.0086 0.0243
89 78  0.222 0.0080 0.0248
89 79  0.236 0.0072 0.0251
89 80  0.255 0.0062 0.0253
89 81  0.278 0.0052 0.0252
89 82  0.307 0.0044 0.0247
89 83  0.341 0.0040 0.0238
89 84  0.380 0.0045 0.0227
89 85  0.424 0.0057 0.0212
89 86  0.471 0.0075 0.0197
89 87  0.521 0.0095 0.0180
89 88  0.573 0.0114 0.0164
89 89  0.626 0.0131 0.0149
89 90  0.679 0.0145 0.0135
89 91  0.730 0.0153 0.0122
89 92  0.779 0.0156 0.0111
89 93  0.825 0.0153 0.0101
89 94  0.868 0.0147 0.0092
89 95  0.907 0.0136 0.0082
90  0  0.997 0.0120 0.0063
90  1  1.021 0.0110 0.0051
90  2  1.035 0.0102 0.0040
90  3  1.040 0.0098 0.0035
90  4  1.035 0.0102 0.0040
90  5  1.021 0.0110 0.0051
90  6  0.997 0.0120 0.0063
90  7  0.967 0.0130 0.0073
90  8  0.929 0.0138 0.0083
90  9  0.886 0.0143 0.0092
90 10  0.839 0.0145 0.0101
90 11  0.788 0.0143 0.0111
90 12  0.734 0.0136 0.0123
90 13  0.679 0.0125 0.0135
90 14  0.623 0.0111 0.0149
90 15  0.568 0.0094 0.0164
90 16  0.514 0.0077 0.0180
90 17  0.464 0.0062 0.0195
90 18  0.417 0.0052 0.0209
90 19  0.375 0.0051 0.0223
90 20  0.338 0.0058 0.0233
90 21  0.307 0.0069 0.0241
90 22  0.281 0.0082 0.0245
90 23  0.260 0.0094 0.0246
90 24  0.244 0.0105 0.0244
90 25  0.233 0.0113 0.0241
90 26  0.226 0.0119 0.0236
90 27  0.223 0.0120 0.0231
90 28  0.223 0.0119 0.0226
90 29  0.226 0.0113 0.0221
90 30  0.231 0.0105 0.0216
90 31  0.239 0.0094 0.0212
90 32  0.250 0.0082 0.0209
90 33  0.263 0.0069 0.0207
90 34  0.278 0.0058 0.0205
90 35  0.295 0.0051 0.0203
90 36  0.313 0.0052 0.0199
90 37  0.333 0.0062 0.0192
90 38  0.352 0.0077 0.0181
90 39  0.370 0.0094 0.0168
90 40  0.387 0.0111 0.0155
90 41  0.402 0.0125 0.0141
90 42  0.415 0.0136 0.0128
90 43  0.426 0.0143 0.0114
90 44  0.436 0.0145 0.0100
90 45  0.445 0.0143 0.0086
90 46  0.452 0.0138 0.0073
90 47  0.459 0.0130 0.0059
90 48  0.464 0.0120 0.0046
90 49  0.468 0.0110 0.0034
90 50  0.470 0.0102 0.0024
90 51  0.471 0.0098 0.0019
90 52  0.470 0.0102 0.0024
90 53  0.468 0.0110 0.0034
90 54  0.464 0.0120 0.0046
90 55  0.459 0.0130 0.0059
90 56  0.452 0.0138 0.0073
90 57  0.445 0.0143 0.0086
90 58  0.436 0.0145 0.0100
90 59  0.426 0.0143 0.0114
90 60  0.415 0.0136 0.0128
90 61  0.402 0.0125 0.0141
90 62  0.387 0.0111 0.0155
90 63  0.370 0.0094 0.0168
90 64  0.352 0.0077 0.0181
90 65  0.333 0.0062 0.0192
90 66  0.313 0.0052 0.0199
90 67  0.295 0.0051 0.0203
90 68  0.278 0.0058 0.0205
90 69  0.263 0.0069 0.0207
90 70  0.250 0.0082 0.0209
90 71  0.239 0.0094 0.0212
90 72  0.231 0.0105 0.0216
90 73  0.226 0.0113 0.0221
90 74  0.223 0.0119 0.0226
90 75  0.223 0.0120 0.0231
90 76  0.226 0.0119 0.0236
90 77  0.233 0.0113 0.0241
90 78  0.244 0.0105 0.0244
90 79  0.260 0.0094 0.0246
90 80  0.281 0.0082 0.0245
90 81  0.307 0.0069 0.0241
90 82  0.338 0.0058 0.0233
90 83  0.375 0.0051 0.0223
90 84  0.417 0.0052 0.0209
90 85  0.464 0.0062 0.0195
90 86  0.514 0.0077 0.0180
90 87  0.568 0.0094 0.0164
90 88  0.623 0.0111 0.0149
90 89  0.679 0.0125 0.0135
90 90  0.734 0.0136 0.0123
90 91  0.788 0.0143 0.0111
90 92  0.839 0.0145 0.0101
90 93  0.886 0.0143 0.0092
90 94  0.929 0.0138 0.0083
90 95  0.967 0.0130 0.0073
91  0  1.049 0.0119 0.0054
91  1  1.068 0.0113 0.0041
91  2  1.078 0.0110 0.0031
91  3  1.078 0.0110 0.0031
91  4  1.068 0.0113 0.0041
91  5  1.049 0.0119 0.0054
91  6  1.021 0.0124 0.0065
91  7  0.986 0.0129 0.0075
91  8  0.944 0.0132 0.0083
91  9  0.896 0.0132 0.0092
91 10  0.844 0.0129 0.0101
91 11  0.788 0.0123 0.0112
91 12  0.730 0.0115 0.0123
91 13  0.672 0.0103 0.0136
91 14  0.613 0.0090 0.0150
91 15  0.557 0.0076 0.0164
91 16  0.503 0.0064 0.0178
91 17  0.454 0.0057 0.0192
91 18  0.409 0.0059 0.0205
91 19  0.369 0.0069 0.0218
91 20  0.335 0.0084 0.0227
91 21  0.307 0.0100 0.0234
91 22  0.284 0.0116 0.0238
91 23  0.266 0.0130 0.0239
91 24  0.254 0.0142 0.0237
91 25  0.246 0.0150 0.0234
91 26  0.242 0.0154 0.0229
91 27  0.242 0.0154 0.0225
91 28  0.246 0.0150 0.0220
91 29  0.252 0.0142 0.0215
91 30  0.260 0.0130 0.0210
91 31  0.270 0.0116 0.0206
91 32  0.282 0.0100 0.0203
91 33  0.296 0.0084 0.0201
91 34  0.310 0.0069 0.0199
91 35  0.325 0.0059 0.0196
91 36  0.341 0.0057 0.0190
91 37  0.356 0.0064 0.0177
91 38  0.371 0.0076 0.0163
91 39  0.385 0.0090 0.0150
91 40  0.398 0.0103 0.0137
91 41  0.410 0.0115 0.0124
91 42  0.420 0.0123 0.0112
91 43  0.430 0.0129 0.0099
91 44  0.438 0.0132 0.0086
91 45  0.446 0.0132 0.0073
91 46  0.453 0.0129 0.0061
91 47  0.458 0.0124 0.0048
91 48  0.463 0.0119 0.0035
91 49  0.466 0.0113 0.0023
91 50  0.467 0.0110 0.0013
91 51  0.467 0.0110 0.0013
91 52  0.466 0.0113 0.0023
91 53  0.463 0.0119 0.0035
91 54  0.458 0.0124 0.0048
91 55  0.453 0.0129 0.0061
91 56  0.446 0.0132 0.0073
91 57  0.438 0.0132 0.0086
91 58  0.430 0.0129 0.0099
91 59  0.420 0.0123 0.0112
91 60  0.410 0.0115 0.0124
91 61  0.398 0.0103 0.0137
91 62  0.385 0.0090 0.0150
91 63  0.371 0.0076 0.0163
91 64  0.356 0.0064 0.0177
91 65  0.341 0.0057 0.0190
91 66  0.325 0.0059 0.0196
91 67  0.310 0.0069 0.0199
91 68  0.296 0.0084 0.0201
91 69  0.282 0.0100 0.0203
91 70  0.270 0.0116 0.0206
91 71  0.260 0.0130 0.0210
91 72  0.252 0.0142 0.0215
91 73  0.246 0.0150 0.0220
91 74  0.242 0.0154 0.0225
91 75  0.242 0.0154 0.0229
91 76  0.246 0.0150 0.0234
91 77  0.254 0.0142 0.0237
91 78  0.266 0.0130 0.0239
91 79  0.284 0.0116 0.0238
91 80  0.307 0.0100 0.0234
91 81  0.335 0.0084 0.0227
91 82  0.369 0.0069 0.0218
91 83  0.409 0.0059 0.0205
91 84  0.454 0.0057 0.0192
91 85  0.503 0.0064 0.0178
91 86  0.557 0.0076 0.0164
91 87  0.613 0.0090 0.0150
91 88  0.672 0.0103 0.0136
91 89  0.730 0.0115 0.0123
91 90  0.788 0.0123 0.0112
91 91  0.844 0.0129 0.0101
91 92  0.896 0.0132 0.0092
91 93  0.944 0.0132 0.0083
91 94  0.986 0.0129 0.0075
91 95  1.021 0.0124 0.0065
92  0  1.093 0.0118 0.0045
92  1  1.107 0.0118 0.0031
92  2  1.112 0.0118 0.0023
92  3  1.107 0.0118 0.0031
92  4  1.093 0.0118 0.0045
92  5  1.069 0.0118 0.0057
92  6  1.036 0.0118 0.0067
92  7  0.996 0.0117 0.0076
92  8  0.949 0.0115 0.0084
92  9  0.896 0.0111 0.0092
92 10  0.839 0.0106 0.0102
92 11  0.780 0.0100 0.0113
92 12  0.719 0.0091 0.0124
92 13  0.658 0.0081 0.0136
92 14  0.599 0.0070 0.0149
92 15  0.542 0.0061 0.0162
92 16  0.490 0.0057 0.0175
92 17  0.442 0.0061 0.0188
92 18  0.399 0.0075 0.0200
92 19  0.363 0.0094 0.0211
92 20  0.331 0.0116 0.0220
92 21  0.306 0.0137 0.0227
92 22  0.287 0.0156 0.0230
92 23  0.272 0.0171 0.0230
92 24  0.263 0.0182 0.0229
92 25  0.259 0.0189 0.0226
92 26  0.259 0.0191 0.0222
92 27  0.262 0.0189 0.0217
92 28  0.269 0.0182 0.0213
92 29  0.279 0.0171 0.0209
92 30  0.290 0.0156 0.0204
92 31  0.303 0.0137 0.0200
92 32  0.316 0.0116 0.0197
92 33  0.329 0.0094 0.0194
92 34  0.341 0.0075 0.0193
92 35  0.354 0.0061 0.0188
92 36  0.365 0.0057 0.0173
92 37  0.376 0.0061 0.0156
92 38  0.387 0.0070 0.0143
92 39  0.397 0.0081 0.0131
92 40  0.407 0.0091 0.0120
92 41  0.416 0.0100 0.0109
92 42  0.425 0.0106 0.0097
92 43  0.434 0.0111 0.0086
92 44  0.441 0.0115 0.0074
92 45  0.448 0.0117 0.0062
92 46  0.454 0.0118 0.0050
92 47  0.459 0.0118 0.0038
92 48  0.463 0.0118 0.0025
92 49  0.465 0.0118 0.0013
92 50  0.465 0.0118 0.0003
92 51  0.465 0.0118 0.0013
92 52  0.463 0.0118 0.0025
92 53  0.459 0.0118 0.0038
92 54  0.454 0.0118 0.0050
92 55  0.448 0.0117 0.0062
92 56  0.441 0.0115 0.0074
92 57  0.434 0.0111 0.0086
92 58  0.425 0.0106 0.0097
92 59  0.416 0.0100 0.0109
92 60  0.407 0.0091 0.0120
92 61  0.397 0.0081 0.0131
92 62  0.387 0.0070 0.0143
92 63  0.376 0.0061 0.0156
92 64  0.365 0.0057 0.0173
92 65  0.354 0.0061 0.0188
92 66  0.341 0.0075 0.0193
92 67  0.329 0.0094 0.0194
92 68  0.316 0.0116 0.0197
92 69  0.303 0.0137 0.0200
92 70  0.290 0.0156 0.0204
92 71  0.279 0.0171 0.0209
92 72  0.269 0.0182 0.0213
92 73  0.262 0.0189 0.0217
92 74  0.259 0.0191 0.0222
92 75  0.259 0.0189 0.0226
92 76  0.263 0.0182 0.0229
92 77  0.272 0.0171 0.0230
92 78  0.287 0.0156 0.0230
92 79  0.306 0.0137 0.0227
92 80  0.331 0.0116 0.0220
92 81  0.363 0.0094 0.0211
92 82  0.399 0.0075 0.0200
92 83  0.442 0.0061 0.0188
92 84  0.490 0.0057 0.0175
92 85  0.542 0.0061 0.0162
92 86  0.599 0.0070 0.0149
92 87  0.658 0.0081 0.0136
92 88  0.719 0.0091 0.0124
92 89  0.780 0.0100 0.0113
92 90  0.839 0.0106 0.0102
92 91  0.896 0.0111 0.0092
92 92  0.949 0.0115 0.0084
92 93  0.996 0.0117 0.0076
92 94  1.036 0.0118 0.0067
92 95  1.069 0.0118 0.0057
93  0  1.128 0.0117 0.0036
93  1  1.138 0.0122 0.0020
93  2  1.138 0.0122 0.0020
93  3  1.128 0.0117 0.0036
93  4  1.109 0.0110 0.0049
93  5  1.079 0.0103 0.0060
93  6  1.042 0.0098 0.0068
93  7  0.996 0.0094 0.0076
93  8  0.944 0.0090 0.0084
93  9  0.887 0.0085 0.0093
93 10  0.826 0.0080 0.0103
93 11  0.764 0.0074 0.0113
93 12  0.701 0.0067 0.0125
93 13  0.639 0.0059 0.0136
93 14  0.580 0.0053 0.0148
93 15  0.525 0.0050 0.0160
93 16  0.474 0.0055 0.0172
93 17  0.429 0.0071 0.0183
93 18  0.389 0.0096 0.0194
93 19  0.355 0.0126 0.0204
93 20  0.328 0.0155 0.0212
93 21  0.306 0.0180 0.0218
93 22  0.289 0.0199 0.0221
93 23  0.278 0.0212 0.0221
93 24  0.273 0.0221 0.0220
93 25  0.272 0.0225 0.0217
93 26  0.275 0.0225 0.0214
93 27  0.283 0.0221 0.0210
93 28  0.293 0.0212 0.0206
93 29  0.307 0.0199 0.0202
93 30  0.321 0.0180 0.0198
93 31  0.336 0.0155 0.0193
93 32  0.349 0.0126 0.0189
93 33  0.360 0.0096 0.0186
93 34  0.369 0.0071 0.0186
93 35  0.377 0.0055 0.0169
93 36  0.384 0.0050 0.0146
93 37  0.392 0.0053 0.0133
93 38  0.399 0.0059 0.0123
93 39  0.407 0.0067 0.0114
93 40  0.414 0.0074 0.0105
93 41  0.422 0.0080 0.0095
93 42  0.430 0.0085 0.0085
93 43  0.438 0.0090 0.0074
93 44  0.445 0.0094 0.0063
93 45  0.451 0.0098 0.0052
93 46  0.456 0.0103 0.0041
93 47  0.460 0.0110 0.0030
93 48  0.463 0.0117 0.0018
93 49  0.465 0.0122 0.0007
93 50  0.465 0.0122 0.0007
93 51  0.463 0.0117 0.0018
93 52  0.460 0.0110 0.0030
93 53  0.456 0.0103 0.0041
93 54  0.451 0.0098 0.0052
93 55  0.445 0.0094 0.0063
93 56  0.438 0.0090 0.0074
93 57  0.430 0.0085 0.0085
93 58  0.422 0.0080 0.0095
93 59  0.414 0.0074 0.0105
93 60  0.407 0.0067 0.0114
93 61  0.399 0.0059 0.0123
93 62  0.392 0.0053 0.0133
93 63  0.384 0.0050 0.0146
93 64  0.377 0.0055 0.0169
93 65  0.369 0.0071 0.0186
93 66  0.360 0.0096 0.0186
93 67  0.349 0.0126 0.0189
93 68  0.336 0.0155 0.0193
93 69  0.321 0.0180 0.0198
93 70  0.307 0.0199 0.0202
93 71  0.293 0.0212 0.0206
93 72  0.283 0.0221 0.0210
93 73  0.275 0.0225 0.0214
93 74  0.272 0.0225 0.0217
93 75  0.273 0.0221 0.0220
93 76  0.278 0.0212 0.0221
93 77  0.289 0.0199 0.0221
93 78  0.306 0.0180 0.0218
93 79  0.328 0.0155 0.0212
93 80  0.355 0.0126 0.0204
93 81  0.389 0.0096 0.0194
93 82  0.429 0.0071 0.0183
93 83  0.474 0.0055 0.0172
93 84  0.525 0.0050 0.0160
93 85  0.580 0.0053 0.0148
93 86  0.639 0.0059 0.0136
93 87  0.701 0.0067 0.0125
93 88  0.764 0.0074 0.0113
93 89  0.826 0.0080 0.0103
93 90  0.887 0.0085 0.0093
93 91  0.944 0.0090 0.0084
93 92  0.996 0.0094 0.0076
93 93  1.042 0.0098 0.0068
93 94  1.079 0.0103 0.0060
93 95  1.109 0.0110 0.0049
94  0  1.154 0.0116 0.0026
94  1  1.159 0.0125 0.0011
94  2  1.154 0.0116 0.0026
94  3  1.139 0.0098 0.0042
94  4  1.114 0.0083 0.0052
94  5  1.079 0.0074 0.0059
94  6  1.036 0.0068 0.0067
94  7  0.986 0.0064 0.0075
94  8  0.929 0.0060 0.0084
94  9  0.869 0.0056 0.0093
94 10  0.805 0.0052 0.0103
94 11  0.741 0.0048 0.0113
94 12  0.678 0.0043 0.0124
94 13  0.616 0.0039 0.0135
94 14  0.558 0.0037 0.0146
94 15  0.505 0.0041 0.0156
94 16  0.457 0.0055 0.0167
94 17  0.415 0.0082 0.0177
94 18  0.378 0.0123 0.0187
94 19  0.348 0.0168 0.0196
94 20  0.323 0.0204 0.0204
94 21  0.304 0.0226 0.0209
94 22  0.291 0.0240 0.0211
94 23  0.284 0.0248 0.0211
94 24  0.281 0.0253 0.0210
94 25  0.284 0.0254 0.0208
94 26  0.291 0.0253 0.0205
94 27  0.302 0.0248 0.0201
94 28  0.317 0.0240 0.0198
94 29  0.335 0.0226 0.0195
94 30  0.353 0.0204 0.0191
94 31  0.370 0.0168 0.0185
94 32  0.381 0.0123 0.0177
94 33  0.388 0.0082 0.0172
94 34  0.391 0.0055 0.0165
94 35  0.394 0.0041 0.0127
94 36  0.398 0.0037 0.0119
94 37  0.402 0.0039 0.0114
94 38  0.407 0.0043 0.0107
94 39  0.414 0.0048 0.0100
94 40  0.421 0.0052 0.0092
94 41  0.428 0.0056 0.0084
94 42  0.436 0.0060 0.0074
94 43  0.443 0.0064 0.0065
94 44  0.449 0.0068 0.0055
94 45  0.455 0.0074 0.0044
94 46  0.459 0.0083 0.0034
94 47  0.462 0.0098 0.0024
94 48  0.464 0.0116 0.0014
94 49  0.465 0.0125 0.0008
94 50  0.464 0.0116 0.0014
94 51  0.462 0.0098 0.0024
94 52  0.459 0.0083 0.0034
94 53  0.455 0.0074 0.0044
94 54  0.449 0.0068 0.0055
94 55  0.443 0.0064 0.0065
94 56  0.436 0.0060 0.0074
94 57  0.428 0.0056 0.0084
94 58  0.421 0.0052 0.0092
94 59  0.414 0.0048 0.0100
94 60  0.407 0.0043 0.0107
94 61  0.402 0.0039 0.0114
94 62  0.398 0.0037 0.0119
94 63  0.394 0.0041 0.0127
94 64  0.391 0.0055 0.0165
94 65  0.388 0.0082 0.0172
94 66  0.381 0.0123 0.0177
94 67  0.370 0.0168 0.0185
94 68  0.353 0.0204 0.0191
94 69  0.335 0.0226 0.0195
94 70  0.317 0.0240 0.0198
94 71  0.302 0.0248 0.0201
94 72  0.291 0.0253 0.0205
94 73  0.284 0.0254 0.0208
94 74  0.281 0.0253 0.0210
94 75  0.284 0.0248 0.0211
94 76  0.291 0.0240 0.0211
94 77  0.304 0.0226 0.0209
94 78  0.323 0.0204 0.0204
94 79  0.348 0.0168 0.0196
94 80  0.378 0.0123 0.0187
94 81  0.415 0.0082 0.0177
94 82  0.457 0.0055 0.0167
94 83  0.505 0.0041 0.0156
94 84  0.558 0.0037 0.0146
94 85  0.616 0.0039 0.0135
94 86  0.678 0.0043 0.0124
94 87  0.741 0.0048 0.0113
94 88  0.805 0.0052 0.0103
94 89  0.869 0.0056 0.0093
94 90  0.929 0.0060 0.0084
94 91  0.986 0.0064 0.0075
94 92  1.036 0.0068 0.0067
94 93  1.079 0.0074 0.0059
94 94  1.114 0.0083 0.0052
94 95  1.139 0.0098 0.0042
95  0  1.170 0.0110 0.0015
95  1  1.170 0.0110 0.0015
95  2  1.160 0.0074 0.0033
95  3  1.139 0.0052 0.0042
95  4  1.109 0.0042 0.0049
95  5  1.069 0.0037 0.0056
95  6  1.021 0.0034 0.0065
95  7  0.967 0.0032 0.0073
95  8  0.907 0.0030 0.0083
95  9  0.844 0.0028 0.0093
95 10  0.779 0.0025 0.0103
95 11  0.714 0.0023 0.0113
95 12  0.651 0.0021 0.0123
95 13  0.591 0.0020 0.0133
95 14  0.535 0.0021 0.0142
95 15  0.484 0.0027 0.0152
95 16  0.439 0.0045 0.0161
95 17  0.399 0.0085 0.0170
95 18  0.366 0.0164 0.0179
95 19  0.339 0.0228 0.0187
95 20  0.318 0.0253 0.0194
95 21  0.302 0.0263 0.0198
95 22  0.292 0.0269 0.0200
95 23  0.287 0.0272 0.0200
95 24  0.288 0.0274 0.0199
95 25  0.294 0.0274 0.0197
95 26  0.305 0.0272 0.0194
95 27  0.320 0.0269 0.0191
95 28  0.339 0.0263 0.0188
95 29  0.362 0.0253 0.0186
95 30  0.386 0.0228 0.0184
95 31  0.403 0.0164 0.0170
95 32  0.408 0.0085 0.0134
95 33  0.406 0.0045 0.0057
95 34  0.404 0.0027 0.0087
95 35  0.404 0.0021 0.0102
95 36  0.405 0.0020 0.0104
95 37  0.408 0.0021 0.0101
95 38  0.413 0.0023 0.0096
95 39  0.419 0.0025 0.0090
95 40  0.426 0.0028 0.0082
95 41  0.433 0.0030 0.0074
95 42  0.440 0.0032 0.0066
95 43  0.447 0.0034 0.0057
95 44  0.453 0.0037 0.0048
95 45  0.458 0.0042 0.0038
95 46  0.462 0.0052 0.0029
95 47  0.464 0.0074 0.0020
95 48  0.465 0.0110 0.0013
95 49  0.465 0.0110 0.0013
95 50  0.464 0.0074 0.0020
95 51  0.462 0.0052 0.0029
95 52  0.458 0.0042 0.0038
95 53  0.453 0.0037 0.0048
95 54  0.447 0.0034 0.0057
95 55  0.440 0.0032 0.0066
95 56  0.433 0.0030 0.0074
95 57  0.426 0.0028 0.0082
95 58  0.419 0.0025 0.0090
95 59  0.413 0.0023 0.0096
95 60  0.408 0.0021 0.0101
95 61  0.405 0.0020 0.0104
95 62  0.404 0.0021 0.0102
95 63  0.404 0.0027 0.0087
95 64  0.406 0.0045 0.0057
95 65  0.408 0.0085 0.0134
95 66  0.403 0.0164 0.0170
95 67  0.386 0.0228 0.0184
95 68  0.362 0.0253 0.0186
95 69  0.339 0.0263 0.0188
95 70  0.320 0.0269 0.0191
95 71  0.305 0.0272 0.0194
95 72  0.294 0.0274 0.0197
95 73  0.288 0.0274 0.0199
95 74  0.287 0.0272 0.0200
95 75  0.292 0.0269 0.0200
95 76  0.302 0.0263 0.0198
95 77  0.318 0.0253 0.0194
95 78  0.339 0.0228 0.0187
95 79  0.366 0.0164 0.0179
95 80  0.399 0.0085 0.0170
95 81  0.439 0.0045 0.0161
95 82  0.484 0.0027 0.0152
95 83  0.535 0.0021 0.0142
95 84  0.591 0.0020 0.0133
95 85  0.651 0.0021 0.0123
95 86  0.714 0.0023 0.0113
95 87  0.779 0.0025 0.0103
95 88  0.844 0.0028 0.0093
95 89  0.907 0.0030 0.0083
95 90  0.967 0.0032 0.0073
95 91  1.021 0.0034 0.0065
95 92  1.069 0.0037 0.0056
95 93  1.109 0.0042 0.0049
95 94  1.139 0.0052 0.0042
95 95  1.160 0.0074 0.0033


==> anc/fig10/coupling25.dat <==
 &plot nbnd=   9, nks=  1246 /
            0.333333  0.577350  0.000000
 0.000000 0.000000 0.000000 0.000000 0.076567 0.000000 0.000000 0.012298 0.000000
            0.332834  0.576485  0.000000
 0.000140 0.000000 0.000000 0.000000 0.076557 0.000000 0.001316 0.012299 0.000657
            0.332334  0.575619  0.000000
 0.000283 0.000000 0.000000 0.000000 0.076527 0.000000 0.002625 0.012299 0.001314
            0.331834  0.574753  0.000000
 0.000429 0.000000 0.000000 0.000000 0.076480 0.000000 0.003923 0.012299 0.001972
            0.331334  0.573888  0.000000
 0.000577 0.000000 0.000000 0.000000 0.076414 0.000000 0.005208 0.012298 0.002629
            0.330835  0.573022  0.000000
 0.000728 0.000000 0.000000 0.000000 0.076332 0.000000 0.006475 0.012296 0.003287
            0.330335  0.572157  0.000000
 0.000880 0.000000 0.000000 0.000000 0.076235 0.000000 0.007722 0.012293 0.003944
            0.329835  0.571291  0.000000
 0.001035 0.000000 0.000000 0.000000 0.076123 0.000000 0.008947 0.012289 0.004601
            0.329335  0.570426  0.000000
 0.001191 0.000000 0.000000 0.000000 0.075998 0.000000 0.010147 0.012284 0.005258
            0.328836  0.569560  0.000000
 0.001348 0.000000 0.000000 0.000000 0.075863 0.000000 0.011320 0.012278 0.005914
            0.328336  0.568694  0.000000
 0.001507 0.000000 0.000000 0.000000 0.075717 0.000000 0.012463 0.012270 0.006568
            0.327836  0.567829  0.000000
 0.001666 0.000000 0.000000 0.000000 0.075563 0.000000 0.013577 0.012261 0.007222
            0.327336  0.566963  0.000000
 0.001827 0.000000 0.000000 0.000000 0.075402 0.000000 0.014660 0.012250 0.007874
            0.326837  0.566098  0.000000
 0.001988 0.000000 0.000000 0.000000 0.075236 0.000000 0.015710 0.012239 0.008525
            0.326337  0.565232  0.000000
 0.002149 0.000000 0.000000 0.000000 0.075066 0.000000 0.016728 0.012225 0.009175
            0.325837  0.564366  0.000000
 0.002310 0.000000 0.000000 0.000000 0.074894 0.000000 0.017713 0.012211 0.009822
            0.325337  0.563501  0.000000
 0.002471 0.000000 0.000000 0.000000 0.074721 0.000000 0.018665 0.012194 0.010468
            0.324838  0.562635  0.000000
 0.002632 0.000000 0.000000 0.000000 0.074547 0.000000 0.019584 0.012177 0.011112
            0.324338  0.561770  0.000000
 0.002792 0.000000 0.000000 0.000000 0.074376 0.000000 0.020471 0.012158 0.011753
            0.323838  0.560904  0.000000
 0.002952 0.000000 0.000000 0.000000 0.074206 0.000000 0.021326 0.012137 0.012392
            0.323338  0.560038  0.000000
 0.003111 0.000000 0.000000 0.000000 0.074040 0.000000 0.022149 0.012116 0.013028
            0.322839  0.559173  0.000000
 0.003269 0.000000 0.000000 0.000000 0.073878 0.000000 0.022943 0.012093 0.013662
            0.322339  0.558307  0.000000
 0.003426 0.000000 0.000000 0.000000 0.073721 0.000000 0.023706 0.012068 0.014293
            0.321839  0.557442  0.000000
 0.003582 0.000000 0.000000 0.000000 0.073570 0.000000 0.024441 0.012043 0.014921
            0.321339  0.556576  0.000000
 0.003737 0.000000 0.000000 0.000000 0.073425 0.000000 0.025147 0.012016 0.015546
            0.320840  0.555710  0.000000
 0.003890 0.000000 0.000000 0.000000 0.073287 0.000000 0.025827 0.011988 0.016167
            0.320340  0.554845  0.000000
 0.004042 0.000000 0.000000 0.000000 0.073157 0.000000 0.026481 0.011959 0.016785
            0.319840  0.553979  0.000000
 0.004192 0.000000 0.000000 0.000000 0.073034 0.000000 0.027110 0.011928 0.017400
            0.319340  0.553114  0.000000
 0.004341 0.000000 0.000000 0.000000 0.072918 0.000000 0.027715 0.011897 0.018011
            0.318841  0.552248  0.000000
 0.004489 0.000000 0.000000 0.000000 0.072812 0.000000 0.028298 0.011865 0.018618
            0.318341  0.551382  0.000000
 0.004634 0.000000 0.000000 0.000000 0.072713 0.000000 0.028858 0.011831 0.019222
            0.317841  0.550517  0.000000
 0.004779 0.000000 0.000000 0.000000 0.072624 0.000000 0.029398 0.011797 0.019821
            0.317341  0.549651  0.000000
 0.004921 0.000000 0.000000 0.000000 0.072543 0.000000 0.029917 0.011762 0.020416
            0.316842  0.548786  0.000000
 0.005062 0.000000 0.000000 0.000000 0.072471 0.000000 0.030418 0.011726 0.021008
            0.316342  0.547920  0.000000
 0.005201 0.000000 0.000000 0.000000 0.072408 0.000000 0.030900 0.011689 0.021594
            0.315842  0.547055  0.000000
 0.005339 0.000000 0.000000 0.000000 0.072355 0.000000 0.031365 0.011651 0.022177
            0.315342  0.546189  0.000000
 0.005475 0.000000 0.000000 0.000000 0.072310 0.000000 0.031814 0.011612 0.022755
            0.314843  0.545323  0.000000
 0.005609 0.000000 0.000000 0.000000 0.072274 0.000000 0.032247 0.011573 0.023328
            0.314343  0.544458  0.000000
 0.005742 0.000000 0.000000 0.000000 0.072247 0.000000 0.032665 0.011532 0.023897
            0.313843  0.543592  0.000000
 0.005873 0.000000 0.000000 0.000000 0.072229 0.000000 0.033070 0.011491 0.024461
            0.313343  0.542727  0.000000
 0.006003 0.000000 0.000000 0.000000 0.072220 0.000000 0.033460 0.011449 0.025021
            0.312844  0.541861  0.000000
 0.006131 0.000000 0.000000 0.000000 0.072219 0.000000 0.033838 0.011407 0.025575
            0.312344  0.540995  0.000000
 0.006257 0.000000 0.000000 0.000000 0.072228 0.000000 0.034204 0.011363 0.026125
            0.311844  0.540130  0.000000
 0.006382 0.000000 0.000000 0.000000 0.072245 0.000000 0.034559 0.011319 0.026669
            0.311344  0.539264  0.000000
 0.006505 0.000000 0.000000 0.000000 0.072270 0.000000 0.034903 0.011274 0.027209
            0.310845  0.538399  0.000000
 0.006627 0.000000 0.000000 0.000000 0.072304 0.000000 0.035236 0.011229 0.027744
            0.310345  0.537533  0.000000
 0.006748 0.000000 0.000000 0.000000 0.072346 0.000000 0.035560 0.011183 0.028273
            0.309845  0.536667  0.000000
 0.006867 0.000000 0.000000 0.000000 0.072396 0.000000 0.035874 0.011136 0.028798
            0.309345  0.535802  0.000000
 0.006985 0.000000 0.000000 0.000000 0.072454 0.000000 0.036179 0.011088 0.029317
            0.308846  0.534936  0.000000
 0.007101 0.000000 0.000000 0.000000 0.072520 0.000000 0.036477 0.011039 0.029831
            0.308346  0.534071  0.000000
 0.007216 0.000000 0.000000 0.000000 0.072594 0.000000 0.036766 0.010990 0.030340
            0.307846  0.533205  0.000000
 0.007329 0.000000 0.000000 0.000000 0.072676 0.000000 0.037048 0.010940 0.030844
            0.307346  0.532339  0.000000
 0.007442 0.000000 0.000000 0.000000 0.072765 0.000000 0.037323 0.010890 0.031342
            0.306847  0.531474  0.000000
 0.007553 0.000000 0.000000 0.000000 0.072861 0.000000 0.037591 0.010838 0.031836
            0.306347  0.530608  0.000000
 0.007662 0.000000 0.000000 0.000000 0.072965 0.000000 0.037852 0.010786 0.032324
            0.305847  0.529743  0.000000
 0.007771 0.000000 0.000000 0.000000 0.073076 0.000000 0.038108 0.010733 0.032806
            0.305347  0.528877  0.000000
 0.007878 0.000000 0.000000 0.000000 0.073194 0.000000 0.038358 0.010680 0.033284
            0.304848  0.528011  0.000000
 0.007983 0.000000 0.000000 0.000000 0.073318 0.000000 0.038603 0.010626 0.033756
            0.304348  0.527146  0.000000
 0.008088 0.000000 0.000000 0.000000 0.073450 0.000000 0.038842 0.010571 0.034223
            0.303848  0.526280  0.000000
 0.008191 0.000000 0.000000 0.000000 0.073588 0.000000 0.039077 0.010515 0.034684
            0.303348  0.525415  0.000000
 0.008293 0.000000 0.000000 0.000000 0.073733 0.000000 0.039307 0.010458 0.035141
            0.302849  0.524549  0.000000
 0.008394 0.000000 0.000000 0.000000 0.073884 0.000000 0.039533 0.010401 0.035592
            0.302349  0.523684  0.000000
 0.008494 0.000000 0.000000 0.000000 0.074041 0.000000 0.039755 0.010343 0.036038
            0.301849  0.522818  0.000000
 0.008592 0.000000 0.000000 0.000000 0.074205 0.000000 0.039973 0.010285 0.036479
            0.301349  0.521952  0.000000
 0.008690 0.000000 0.000000 0.000000 0.074374 0.000000 0.040187 0.010225 0.036915
            0.300850  0.521087  0.000000
 0.008786 0.000000 0.000000 0.000000 0.074550 0.000000 0.040398 0.010165 0.037345
            0.300350  0.520221  0.000000
 0.008881 0.000000 0.000000 0.000000 0.074731 0.000000 0.040606 0.010104 0.037770
            0.299850  0.519356  0.000000
 0.008974 0.000000 0.000000 0.000000 0.074918 0.000000 0.040810 0.010043 0.038191
            0.299350  0.518490  0.000000
 0.009067 0.000000 0.000000 0.000000 0.075110 0.000000 0.041012 0.009980 0.038606
            0.298851  0.517624  0.000000
 0.009158 0.000000 0.000000 0.000000 0.075308 0.000000 0.041211 0.009917 0.039016
            0.298351  0.516759  0.000000
 0.009249 0.000000 0.000000 0.000000 0.075512 0.000000 0.041408 0.009853 0.039421
            0.297851  0.515893  0.000000
 0.009338 0.000000 0.000000 0.000000 0.075720 0.000000 0.041602 0.009789 0.039822
            0.297351  0.515028  0.000000
 0.009426 0.000000 0.000000 0.000000 0.075934 0.000000 0.041794 0.009723 0.040217
            0.296852  0.514162  0.000000
 0.009512 0.000000 0.000000 0.000000 0.076153 0.000000 0.041984 0.009657 0.040608
            0.296352  0.513296  0.000000
 0.009598 0.000000 0.000000 0.000000 0.076377 0.000000 0.042171 0.009591 0.040993
            0.295852  0.512431  0.000000
 0.009683 0.000000 0.000000 0.000000 0.076605 0.000000 0.042357 0.009523 0.041374
            0.295352  0.511565  0.000000
 0.009766 0.000000 0.000000 0.000000 0.076839 0.000000 0.042542 0.009455 0.041750
            0.294853  0.510700  0.000000
 0.009848 0.000000 0.000000 0.000000 0.077077 0.000000 0.042724 0.009386 0.042122
            0.294353  0.509834  0.000000
 0.009929 0.000000 0.000000 0.000000 0.077320 0.000000 0.042905 0.009317 0.042489
            0.293853  0.508968  0.000000
 0.010009 0.000000 0.000000 0.000000 0.077567 0.000000 0.043085 0.009247 0.042851
            0.293353  0.508103  0.000000
 0.010088 0.000000 0.000000 0.000000 0.077818 0.000000 0.043263 0.009176 0.043208
            0.292854  0.507237  0.000000
 0.010166 0.000000 0.000000 0.000000 0.078074 0.000000 0.043441 0.009104 0.043562
            0.292354  0.506372  0.000000
 0.010243 0.000000 0.000000 0.000000 0.078335 0.000000 0.043617 0.009032 0.043910
            0.291854  0.505506  0.000000
 0.010318 0.000000 0.000000 0.000000 0.078599 0.000000 0.043792 0.008959 0.044255
            0.291354  0.504640  0.000000
 0.010393 0.000000 0.000000 0.000000 0.078867 0.000000 0.043966 0.008885 0.044595
            0.290855  0.503775  0.000000
 0.010466 0.000000 0.000000 0.000000 0.079140 0.000000 0.044139 0.008811 0.044930
            0.290355  0.502909  0.000000
 0.010538 0.000000 0.000000 0.000000 0.079416 0.000000 0.044311 0.008736 0.045262
            0.289855  0.502044  0.000000
 0.010609 0.000000 0.000000 0.000000 0.079696 0.000000 0.044483 0.008660 0.045589
            0.289355  0.501178  0.000000
 0.010679 0.000000 0.000000 0.000000 0.079980 0.000000 0.044654 0.008584 0.045912
            0.288856  0.500313  0.000000
 0.010748 0.000000 0.000000 0.000000 0.080268 0.000000 0.044824 0.008507 0.046231
            0.288356  0.499447  0.000000
 0.010815 0.000000 0.000000 0.000000 0.080559 0.000000 0.044994 0.008430 0.046546
            0.287856  0.498581  0.000000
 0.010882 0.000000 0.000000 0.000000 0.080854 0.000000 0.045163 0.008352 0.046857
            0.287356  0.497716  0.000000
 0.010947 0.000000 0.000000 0.000000 0.081152 0.000000 0.045332 0.008273 0.047164
            0.286857  0.496850  0.000000
 0.011011 0.000000 0.000000 0.000000 0.081454 0.000000 0.045501 0.008194 0.047467
            0.286357  0.495985  0.000000
 0.011075 0.000000 0.000000 0.000000 0.081759 0.000000 0.045669 0.008114 0.047766
            0.285857  0.495119  0.000000
 0.011137 0.000000 0.000000 0.000000 0.082068 0.000000 0.045837 0.008034 0.048062
            0.285357  0.494253  0.000000
 0.011198 0.000000 0.000000 0.000000 0.082379 0.000000 0.046004 0.007953 0.048354
            0.284858  0.493388  0.000000
 0.011258 0.000000 0.000000 0.000000 0.082694 0.000000 0.046172 0.007872 0.048642
            0.284358  0.492522  0.000000
 0.011317 0.000000 0.000000 0.000000 0.083012 0.000000 0.046339 0.007790 0.048927
            0.283858  0.491657  0.000000
 0.011374 0.000000 0.000000 0.000000 0.083333 0.000000 0.046506 0.007707 0.049208
            0.283358  0.490791  0.000000
 0.011431 0.000000 0.000000 0.000000 0.083657 0.000000 0.046673 0.007624 0.049485
            0.282859  0.489925  0.000000
 0.011486 0.000000 0.000000 0.000000 0.083984 0.000000 0.046840 0.007541 0.049760
            0.282359  0.489060  0.000000
 0.011541 0.000000 0.000000 0.000000 0.084313 0.000000 0.047007 0.007456 0.050030
            0.281859  0.488194  0.000000
 0.011594 0.000000 0.000000 0.000000 0.084646 0.000000 0.047174 0.007372 0.050298
            0.281359  0.487329  0.000000
 0.011647 0.000000 0.000000 0.000000 0.084981 0.000000 0.047341 0.007287 0.050562
            0.280860  0.486463  0.000000
 0.011698 0.000000 0.000000 0.000000 0.085320 0.000000 0.047508 0.007201 0.050823
            0.280360  0.485597  0.000000
 0.011748 0.000000 0.000000 0.000000 0.085660 0.000000 0.047676 0.007115 0.051081
            0.279860  0.484732  0.000000
 0.011797 0.000000 0.000000 0.000000 0.086004 0.000000 0.047843 0.007029 0.051336
            0.279360  0.483866  0.000000
 0.011845 0.000000 0.000000 0.000000 0.086350 0.000000 0.048011 0.006942 0.051587
            0.278861  0.483001  0.000000
 0.011892 0.000000 0.000000 0.000000 0.086699 0.000000 0.048179 0.006855 0.051836
            0.278361  0.482135  0.000000
 0.011938 0.000000 0.000000 0.000000 0.087050 0.000000 0.048347 0.006767 0.052082
            0.277861  0.481269  0.000000
 0.011983 0.000000 0.000000 0.000000 0.087403 0.000000 0.048515 0.006679 0.052324
            0.277361  0.480404  0.000000
 0.012027 0.000000 0.000000 0.000000 0.087759 0.000000 0.048683 0.006591 0.052564
            0.276862  0.479538  0.000000
 0.012070 0.000000 0.000000 0.000000 0.088118 0.000000 0.048852 0.006502 0.052801
            0.276362  0.478673  0.000000
 0.012112 0.000000 0.000000 0.000000 0.088479 0.000000 0.049021 0.006412 0.053036
            0.275862  0.477807  0.000000
 0.012153 0.000000 0.000000 0.000000 0.088842 0.000000 0.049190 0.006323 0.053267
            0.275362  0.476942  0.000000
 0.012193 0.000000 0.000000 0.000000 0.089207 0.000000 0.049360 0.006233 0.053496
            0.274863  0.476076  0.000000
 0.012232 0.000000 0.000000 0.000000 0.089575 0.000000 0.049530 0.006142 0.053723
            0.274363  0.475210  0.000000
 0.012270 0.000000 0.000000 0.000000 0.089945 0.000000 0.049700 0.006051 0.053947
            0.273863  0.474345  0.000000
 0.012307 0.000000 0.000000 0.000000 0.090317 0.000000 0.049871 0.005960 0.054168
            0.273363  0.473479  0.000000
 0.012343 0.000000 0.000000 0.000000 0.090691 0.000000 0.050042 0.005869 0.054387
            0.272864  0.472614  0.000000
 0.012378 0.000000 0.000000 0.000000 0.091067 0.000000 0.050214 0.005777 0.054604
            0.272364  0.471748  0.000000
 0.012412 0.000000 0.000000 0.000000 0.091446 0.000000 0.050385 0.005685 0.054818
            0.271864  0.470882  0.000000
 0.012445 0.000000 0.000000 0.000000 0.091826 0.000000 0.050558 0.005593 0.055030
            0.271364  0.470017  0.000000
 0.012477 0.000000 0.000000 0.000000 0.092209 0.000000 0.050731 0.005500 0.055239
            0.270865  0.469151  0.000000
 0.012508 0.000000 0.000000 0.000000 0.092594 0.000000 0.050904 0.005407 0.055447
            0.270365  0.468286  0.000000
 0.012538 0.000000 0.000000 0.000000 0.092980 0.000000 0.051077 0.005314 0.055652
            0.269865  0.467420  0.000000
 0.012568 0.000000 0.000000 0.000000 0.093369 0.000000 0.051252 0.005220 0.055855
            0.269365  0.466554  0.000000
 0.012596 0.000000 0.000000 0.000000 0.093760 0.000000 0.051426 0.005126 0.056057
            0.268866  0.465689  0.000000
 0.012624 0.000000 0.000000 0.000000 0.094152 0.000000 0.051601 0.005032 0.056256
            0.268366  0.464823  0.000000
 0.012651 0.000000 0.000000 0.000000 0.094547 0.000000 0.051777 0.004938 0.056453
            0.267866  0.463958  0.000000
 0.012676 0.000000 0.000000 0.000000 0.094943 0.000000 0.051953 0.004843 0.056648
            0.267366  0.463092  0.000000
 0.012701 0.000000 0.000000 0.000000 0.095341 0.000000 0.052129 0.004748 0.056841
            0.266867  0.462226  0.000000
 0.012725 0.000000 0.000000 0.000000 0.095742 0.000000 0.052306 0.004653 0.057033
            0.266367  0.461361  0.000000
 0.012749 0.000000 0.000000 0.000000 0.096144 0.000000 0.052484 0.004558 0.057223
            0.265867  0.460495  0.000000
 0.012771 0.000000 0.000000 0.000000 0.096548 0.000000 0.052662 0.004462 0.057411
            0.265367  0.459630  0.000000
 0.012793 0.000000 0.000000 0.000000 0.096954 0.000000 0.052841 0.004367 0.057597
            0.264868  0.458764  0.000000
 0.012814 0.000000 0.000000 0.000000 0.097361 0.000000 0.053020 0.004271 0.057782
            0.264368  0.457898  0.000000
 0.012834 0.000000 0.000000 0.000000 0.097771 0.000000 0.053199 0.004174 0.057965
            0.263868  0.457033  0.000000
 0.012853 0.000000 0.000000 0.000000 0.098182 0.000000 0.053380 0.004078 0.058147
            0.263368  0.456167  0.000000
 0.012871 0.000000 0.000000 0.000000 0.098596 0.000000 0.053560 0.003981 0.058327
            0.262869  0.455302  0.000000
 0.012889 0.000000 0.000000 0.000000 0.099011 0.000000 0.053742 0.003884 0.058506
            0.262369  0.454436  0.000000
 0.012906 0.000000 0.000000 0.000000 0.099428 0.000000 0.053924 0.003787 0.058683
            0.261869  0.453571  0.000000
 0.012922 0.000000 0.000000 0.000000 0.099847 0.000000 0.054106 0.003690 0.058859
            0.261369  0.452705  0.000000
 0.012937 0.000000 0.000000 0.000000 0.100267 0.000000 0.054289 0.003592 0.059034
            0.260870  0.451839  0.000000
 0.012952 0.000000 0.000000 0.000000 0.100690 0.000000 0.054473 0.003494 0.059207
            0.260370  0.450974  0.000000
 0.012966 0.000000 0.000000 0.000000 0.101114 0.000000 0.054657 0.003397 0.059379
            0.259870  0.450108  0.000000
 0.012979 0.000000 0.000000 0.000000 0.101540 0.000000 0.054842 0.003298 0.059550
            0.259370  0.449243  0.000000
 0.012991 0.000000 0.000000 0.000000 0.101968 0.000000 0.055027 0.003200 0.059720
            0.258871  0.448377  0.000000
 0.013003 0.000000 0.000000 0.000000 0.102398 0.000000 0.055214 0.003102 0.059889
            0.258371  0.447511  0.000000
 0.013014 0.000000 0.000000 0.000000 0.102829 0.000000 0.055400 0.003003 0.060057
            0.257871  0.446646  0.000000
 0.013025 0.000000 0.000000 0.000000 0.103263 0.000000 0.055587 0.002904 0.060224
            0.257371  0.445780  0.000000
 0.013034 0.000000 0.000000 0.000000 0.103698 0.000000 0.055775 0.002805 0.060390
            0.256872  0.444915  0.000000
 0.013043 0.000000 0.000000 0.000000 0.104135 0.000000 0.055964 0.002706 0.060555
            0.256372  0.444049  0.000000
 0.013052 0.000000 0.000000 0.000000 0.104574 0.000000 0.056153 0.002606 0.060719
            0.255872  0.443183  0.000000
 0.013060 0.000000 0.000000 0.000000 0.105015 0.000000 0.056343 0.002506 0.060882
            0.255372  0.442318  0.000000
 0.013067 0.000000 0.000000 0.000000 0.105458 0.000000 0.056533 0.002407 0.061045
            0.254873  0.441452  0.000000
 0.013073 0.000000 0.000000 0.000000 0.105903 0.000000 0.056724 0.002307 0.061206
            0.254373  0.440587  0.000000
 0.013079 0.000000 0.000000 0.000000 0.106350 0.000000 0.056916 0.002206 0.061368
            0.253873  0.439721  0.000000
 0.013085 0.000000 0.000000 0.000000 0.106798 0.000000 0.057108 0.002106 0.061528
            0.253373  0.438855  0.000000
 0.013090 0.000000 0.000000 0.000000 0.107249 0.000000 0.057301 0.002006 0.061688
            0.252874  0.437990  0.000000
 0.013094 0.000000 0.000000 0.000000 0.107701 0.000000 0.057495 0.001905 0.061848
            0.252374  0.437124  0.000000
 0.013097 0.000000 0.000000 0.000000 0.108156 0.000000 0.057689 0.001804 0.062007
            0.251874  0.436259  0.000000
 0.013101 0.000000 0.000000 0.000000 0.108613 0.000000 0.057884 0.001703 0.062165
            0.251374  0.435393  0.000000
 0.013103 0.000000 0.000000 0.000000 0.109071 0.000000 0.058080 0.001601 0.062324
            0.250875  0.434527  0.000000
 0.013105 0.000000 0.000000 0.000000 0.109532 0.000000 0.058277 0.001500 0.062482
            0.250375  0.433662  0.000000
 0.013107 0.000000 0.000000 0.000000 0.109994 0.000000 0.058474 0.001398 0.062639
            0.249875  0.432796  0.000000
 0.013108 0.000000 0.000000 0.000000 0.110459 0.000000 0.058672 0.001296 0.062796
            0.249375  0.431931  0.000000
 0.013108 0.000000 0.000000 0.000000 0.110926 0.000000 0.058870 0.001194 0.062954
            0.248876  0.431065  0.000000
 0.013108 0.000000 0.000000 0.000000 0.111395 0.000000 0.059070 0.001092 0.063111
            0.248376  0.430200  0.000000
 0.013107 0.000000 0.000000 0.000000 0.111866 0.000000 0.059270 0.000990 0.063267
            0.247876  0.429334  0.000000
 0.013106 0.000000 0.000000 0.000000 0.112339 0.000000 0.059470 0.000887 0.063424
            0.247376  0.428468  0.000000
 0.013105 0.000000 0.000000 0.000000 0.112815 0.000000 0.059672 0.000784 0.063581
            0.246877  0.427603  0.000000
 0.013103 0.000000 0.000000 0.000000 0.113293 0.000000 0.059874 0.000681 0.063738
            0.246377  0.426737  0.000000
 0.013101 0.000000 0.000000 0.000000 0.113773 0.000000 0.060077 0.000578 0.063895
            0.245877  0.425872  0.000000
 0.013098 0.000000 0.000000 0.000000 0.114255 0.000000 0.060281 0.000475 0.064052
            0.245377  0.425006  0.000000
 0.013094 0.000000 0.000000 0.000000 0.114739 0.000000 0.060486 0.000371 0.064209
            0.244878  0.424140  0.000000
 0.013091 0.000000 0.000000 0.000000 0.115226 0.000000 0.060691 0.000268 0.064366
            0.244378  0.423275  0.000000
 0.013086 0.000000 0.000000 0.000000 0.115715 0.000000 0.060897 0.000164 0.064524
            0.243878  0.422409  0.000000
 0.013082 0.000000 0.000000 0.000000 0.116207 0.000000 0.061104 0.000062 0.064682
            0.243378  0.421544  0.000000
 0.013077 0.000000 0.000000 0.000000 0.116701 0.000000 0.061312 0.000050 0.064840
            0.242879  0.420678  0.000000
 0.013071 0.000000 0.000000 0.000000 0.117197 0.000000 0.061521 0.000152 0.064999
            0.242379  0.419812  0.000000
 0.013066 0.000000 0.000000 0.000000 0.117696 0.000000 0.061730 0.000256 0.065158
            0.241879  0.418947  0.000000
 0.013059 0.000000 0.000000 0.000000 0.118197 0.000000 0.061941 0.000361 0.065318
            0.241379  0.418081  0.000000
 0.013053 0.000000 0.000000 0.000000 0.118701 0.000000 0.062152 0.000466 0.065478
            0.240880  0.417216  0.000000
 0.013046 0.000000 0.000000 0.000000 0.119207 0.000000 0.062364 0.000572 0.065638
            0.240380  0.416350  0.000000
 0.013039 0.000000 0.000000 0.000000 0.119716 0.000000 0.062577 0.000677 0.065800
            0.239880  0.415484  0.000000
 0.013031 0.000000 0.000000 0.000000 0.120227 0.000000 0.062791 0.000783 0.065961
            0.239380  0.414619  0.000000
 0.013023 0.000000 0.000000 0.000000 0.120741 0.000000 0.063005 0.000889 0.066124
            0.238881  0.413753  0.000000
 0.013015 0.000000 0.000000 0.000000 0.121258 0.000000 0.063221 0.000995 0.066287
            0.238381  0.412888  0.000000
 0.013006 0.000000 0.000000 0.000000 0.121777 0.000000 0.063438 0.001102 0.066452
            0.237881  0.412022  0.000000
 0.012997 0.000000 0.000000 0.000000 0.122299 0.000000 0.063655 0.001209 0.066616
            0.237381  0.411156  0.000000
 0.012987 0.000000 0.000000 0.000000 0.122824 0.000000 0.063873 0.001316 0.066782
            0.236882  0.410291  0.000000
 0.012978 0.000000 0.000000 0.000000 0.123352 0.000000 0.064093 0.001423 0.066949
            0.236382  0.409425  0.000000
 0.012968 0.000000 0.000000 0.000000 0.123882 0.000000 0.064313 0.001530 0.067117
            0.235882  0.408560  0.000000
 0.012957 0.000000 0.000000 0.000000 0.124415 0.000000 0.064534 0.001638 0.067285
            0.235382  0.407694  0.000000
 0.012947 0.000000 0.000000 0.000000 0.124951 0.000000 0.064757 0.001746 0.067455
            0.234883  0.406829  0.000000
 0.012936 0.000000 0.000000 0.000000 0.125490 0.000000 0.064980 0.001854 0.067626
            0.234383  0.405963  0.000000
 0.012924 0.000000 0.000000 0.000000 0.126032 0.000000 0.065204 0.001962 0.067797
            0.233883  0.405097  0.000000
 0.012913 0.000000 0.000000 0.000000 0.126577 0.000000 0.065429 0.002070 0.067970
            0.233383  0.404232  0.000000
 0.012901 0.000000 0.000000 0.000000 0.127125 0.000000 0.065656 0.002179 0.068144
            0.232884  0.403366  0.000000
 0.012889 0.000000 0.000000 0.000000 0.127676 0.000000 0.065883 0.002288 0.068320
            0.232384  0.402501  0.000000
 0.012877 0.000000 0.000000 0.000000 0.128230 0.000000 0.066111 0.002397 0.068496
            0.231884  0.401635  0.000000
 0.012864 0.000000 0.000000 0.000000 0.128787 0.000000 0.066341 0.002506 0.068674
            0.231384  0.400769  0.000000
 0.012851 0.000000 0.000000 0.000000 0.129347 0.000000 0.066571 0.002616 0.068853
            0.230885  0.399904  0.000000
 0.012838 0.000000 0.000000 0.000000 0.129910 0.000000 0.066803 0.002726 0.069034
            0.230385  0.399038  0.000000
 0.012825 0.000000 0.000000 0.000000 0.130476 0.000000 0.067036 0.002836 0.069216
            0.229885  0.398173  0.000000
 0.012811 0.000000 0.000000 0.000000 0.131046 0.000000 0.067269 0.002946 0.069399
            0.229385  0.397307  0.000000
 0.012797 0.000000 0.000000 0.000000 0.131619 0.000000 0.067504 0.003056 0.069584
            0.228886  0.396441  0.000000
 0.012783 0.000000 0.000000 0.000000 0.132195 0.000000 0.067740 0.003167 0.069770
            0.228386  0.395576  0.000000
 0.012768 0.000000 0.000000 0.000000 0.132774 0.000000 0.067977 0.003277 0.069958
            0.227886  0.394710  0.000000
 0.012754 0.000000 0.000000 0.000000 0.133356 0.000000 0.068215 0.003388 0.070147
            0.227386  0.393845  0.000000
 0.012739 0.000000 0.000000 0.000000 0.133942 0.000000 0.068455 0.003500 0.070338
            0.226887  0.392979  0.000000
 0.012724 0.000000 0.000000 0.000000 0.134531 0.000000 0.068695 0.003611 0.070531
            0.226387  0.392113  0.000000
 0.012709 0.000000 0.000000 0.000000 0.135124 0.000000 0.068937 0.003722 0.070725
            0.225887  0.391248  0.000000
 0.012693 0.000000 0.000000 0.000000 0.135720 0.000000 0.069180 0.003834 0.070921
            0.225387  0.390382  0.000000
 0.012677 0.000000 0.000000 0.000000 0.136320 0.000000 0.069424 0.003946 0.071119
            0.224888  0.389517  0.000000
 0.012661 0.000000 0.000000 0.000000 0.136923 0.000000 0.069669 0.004058 0.071318
            0.224388  0.388651  0.000000
 0.012645 0.000000 0.000000 0.000000 0.137529 0.000000 0.069915 0.004170 0.071519
            0.223888  0.387785  0.000000
 0.012629 0.000000 0.000000 0.000000 0.138139 0.000000 0.070163 0.004283 0.071722
            0.223388  0.386920  0.000000
 0.012612 0.000000 0.000000 0.000000 0.138752 0.000000 0.070412 0.004395 0.071926
            0.222889  0.386054  0.000000
 0.012595 0.000000 0.000000 0.000000 0.139370 0.000000 0.070662 0.004508 0.072133
            0.222389  0.385189  0.000000
 0.012578 0.000000 0.000000 0.000000 0.139990 0.000000 0.070913 0.004621 0.072341
            0.221889  0.384323  0.000000
 0.012561 0.000000 0.000000 0.000000 0.140614 0.000000 0.071165 0.004734 0.072551
            0.221389  0.383458  0.000000
 0.012544 0.000000 0.000000 0.000000 0.141242 0.000000 0.071419 0.004847 0.072764
            0.220890  0.382592  0.000000
 0.012526 0.000000 0.000000 0.000000 0.141874 0.000000 0.071674 0.004961 0.072978
            0.220390  0.381726  0.000000
 0.012508 0.000000 0.000000 0.000000 0.142509 0.000000 0.071930 0.005074 0.073194
            0.219890  0.380861  0.000000
 0.012490 0.000000 0.000000 0.000000 0.143148 0.000000 0.072188 0.005188 0.073411
            0.219390  0.379995  0.000000
 0.012472 0.000000 0.000000 0.000000 0.143791 0.000000 0.072446 0.005301 0.073631
            0.218891  0.379130  0.000000
 0.012454 0.000000 0.000000 0.000000 0.144437 0.000000 0.072706 0.005415 0.073853
            0.218391  0.378264  0.000000
 0.012435 0.000000 0.000000 0.000000 0.145087 0.000000 0.072968 0.005529 0.074077
            0.217891  0.377398  0.000000
 0.012417 0.000000 0.000000 0.000000 0.145741 0.000000 0.073230 0.005643 0.074303
            0.217391  0.376533  0.000000
 0.012398 0.000000 0.000000 0.000000 0.146399 0.000000 0.073494 0.005758 0.074531
            0.216892  0.375667  0.000000
 0.012379 0.000000 0.000000 0.000000 0.147060 0.000000 0.073759 0.005872 0.074761
            0.216392  0.374802  0.000000
 0.012360 0.000000 0.000000 0.000000 0.147726 0.000000 0.074026 0.005987 0.074993
            0.215892  0.373936  0.000000
 0.012340 0.000000 0.000000 0.000000 0.148395 0.000000 0.074293 0.006101 0.075227
            0.215392  0.373070  0.000000
 0.012321 0.000000 0.000000 0.000000 0.149068 0.000000 0.074562 0.006216 0.075464
            0.214893  0.372205  0.000000
 0.012301 0.000000 0.000000 0.000000 0.149745 0.000000 0.074833 0.006331 0.075702
            0.214393  0.371339  0.000000
 0.012281 0.000000 0.000000 0.000000 0.150426 0.000000 0.075104 0.006445 0.075942
            0.213893  0.370474  0.000000
 0.012261 0.000000 0.000000 0.000000 0.151111 0.000000 0.075377 0.006560 0.076185
            0.213393  0.369608  0.000000
 0.012241 0.000000 0.000000 0.000000 0.151799 0.000000 0.075651 0.006675 0.076430
            0.212894  0.368742  0.000000
 0.012221 0.000000 0.000000 0.000000 0.152492 0.000000 0.075927 0.006790 0.076677
            0.212394  0.367877  0.000000
 0.012200 0.000000 0.000000 0.000000 0.153189 0.000000 0.076204 0.006906 0.076926
            0.211894  0.367011  0.000000
 0.012179 0.000000 0.000000 0.000000 0.153890 0.000000 0.076482 0.007021 0.077177
            0.211394  0.366146  0.000000
 0.012159 0.000000 0.000000 0.000000 0.154594 0.000000 0.076761 0.007136 0.077431
            0.210895  0.365280  0.000000
 0.012138 0.000000 0.000000 0.000000 0.155303 0.000000 0.077042 0.007251 0.077686
            0.210395  0.364414  0.000000
 0.012117 0.000000 0.000000 0.000000 0.156016 0.000000 0.077324 0.007367 0.077944
            0.209895  0.363549  0.000000
 0.012095 0.000000 0.000000 0.000000 0.156732 0.000000 0.077608 0.007482 0.078204
            0.209395  0.362683  0.000000
 0.012074 0.000000 0.000000 0.000000 0.157453 0.000000 0.077892 0.007597 0.078466
            0.208896  0.361818  0.000000
 0.012053 0.000000 0.000000 0.000000 0.158178 0.000000 0.078178 0.007713 0.078730
            0.208396  0.360952  0.000000
 0.012031 0.000000 0.000000 0.000000 0.158907 0.000000 0.078466 0.007828 0.078997
            0.207896  0.360087  0.000000
 0.012009 0.000000 0.000000 0.000000 0.159640 0.000000 0.078754 0.007944 0.079266
            0.207396  0.359221  0.000000
 0.011987 0.000000 0.000000 0.000000 0.160377 0.000000 0.079044 0.008060 0.079537
            0.206897  0.358355  0.000000
 0.011965 0.000000 0.000000 0.000000 0.161118 0.000000 0.079335 0.008175 0.079810
            0.206397  0.357490  0.000000
 0.011943 0.000000 0.000000 0.000000 0.161863 0.000000 0.079628 0.008291 0.080085
            0.205897  0.356624  0.000000
 0.011920 0.000000 0.000000 0.000000 0.162613 0.000000 0.079922 0.008406 0.080363
            0.205397  0.355759  0.000000
 0.011898 0.000000 0.000000 0.000000 0.163366 0.000000 0.080217 0.008522 0.080642
            0.204898  0.354893  0.000000
 0.011875 0.000000 0.000000 0.000000 0.164124 0.000000 0.080513 0.008637 0.080924
            0.204398  0.354027  0.000000
 0.011853 0.000000 0.000000 0.000000 0.164886 0.000000 0.080811 0.008753 0.081208
            0.203898  0.353162  0.000000
 0.011830 0.000000 0.000000 0.000000 0.165652 0.000000 0.081110 0.008869 0.081495
            0.203398  0.352296  0.000000
 0.011807 0.000000 0.000000 0.000000 0.166422 0.000000 0.081410 0.008984 0.081783
            0.202899  0.351431  0.000000
 0.011784 0.000000 0.000000 0.000000 0.167197 0.000000 0.081712 0.009100 0.082074
            0.202399  0.350565  0.000000
 0.011760 0.000000 0.000000 0.000000 0.167975 0.000000 0.082015 0.009216 0.082366
            0.201899  0.349699  0.000000
 0.011737 0.000000 0.000000 0.000000 0.168758 0.000000 0.082319 0.009331 0.082661
            0.201399  0.348834  0.000000
 0.011714 0.000000 0.000000 0.000000 0.169545 0.000000 0.082624 0.009447 0.082959
            0.200900  0.347968  0.000000
 0.011690 0.000000 0.000000 0.000000 0.170336 0.000000 0.082931 0.009562 0.083258
            0.200400  0.347103  0.000000
 0.011666 0.000000 0.000000 0.000000 0.171132 0.000000 0.083239 0.009678 0.083559
            0.199900  0.346237  0.000000
 0.011642 0.000000 0.000000 0.000000 0.171931 0.000000 0.083548 0.009794 0.083863
            0.199400  0.345371  0.000000
 0.011618 0.000000 0.000000 0.000000 0.172735 0.000000 0.083858 0.009909 0.084169
            0.198901  0.344506  0.000000
 0.011594 0.000000 0.000000 0.000000 0.173543 0.000000 0.084170 0.010025 0.084477
            0.198401  0.343640  0.000000
 0.011570 0.000000 0.000000 0.000000 0.174356 0.000000 0.084483 0.010140 0.084787
            0.197901  0.342775  0.000000
 0.011546 0.000000 0.000000 0.000000 0.175172 0.000000 0.084797 0.010256 0.085099
            0.197401  0.341909  0.000000
 0.011521 0.000000 0.000000 0.000000 0.175993 0.000000 0.085112 0.010371 0.085413
            0.196902  0.341043  0.000000
 0.011497 0.000000 0.000000 0.000000 0.176818 0.000000 0.085429 0.010487 0.085730
            0.196402  0.340178  0.000000
 0.011472 0.000000 0.000000 0.000000 0.177648 0.000000 0.085746 0.010603 0.086048
            0.195902  0.339312  0.000000
 0.011448 0.000000 0.000000 0.000000 0.178482 0.000000 0.086065 0.010718 0.086369
            0.195402  0.338447  0.000000
 0.011423 0.000000 0.000000 0.000000 0.179320 0.000000 0.086386 0.010834 0.086692
            0.194903  0.337581  0.000000
 0.011398 0.000000 0.000000 0.000000 0.180162 0.000000 0.086707 0.010950 0.087016
            0.194403  0.336716  0.000000
 0.011373 0.000000 0.000000 0.000000 0.181009 0.000000 0.087030 0.011065 0.087343
            0.193903  0.335850  0.000000
 0.011348 0.000000 0.000000 0.000000 0.181860 0.000000 0.087354 0.011181 0.087672
            0.193403  0.334984  0.000000
 0.011322 0.000000 0.000000 0.000000 0.182716 0.000000 0.087679 0.011297 0.088003
            0.192904  0.334119  0.000000
 0.011297 0.000000 0.000000 0.000000 0.183575 0.000000 0.088005 0.011413 0.088336
            0.192404  0.333253  0.000000
 0.011272 0.000000 0.000000 0.000000 0.184439 0.000000 0.088332 0.011528 0.088671
            0.191904  0.332388  0.000000
 0.011246 0.000000 0.000000 0.000000 0.185308 0.000000 0.088661 0.011644 0.089008
            0.191404  0.331522  0.000000
 0.011221 0.000000 0.000000 0.000000 0.186181 0.000000 0.088991 0.011760 0.089347
            0.190905  0.330656  0.000000
 0.011195 0.000000 0.000000 0.000000 0.187058 0.000000 0.089322 0.011876 0.089688
            0.190405  0.329791  0.000000
 0.011169 0.000000 0.000000 0.000000 0.187940 0.000000 0.089654 0.011993 0.090031
            0.189905  0.328925  0.000000
 0.011143 0.000000 0.000000 0.000000 0.188826 0.000000 0.089987 0.012109 0.090377
            0.189405  0.328060  0.000000
 0.011117 0.000000 0.000000 0.000000 0.189717 0.000000 0.090322 0.012225 0.090724
            0.188906  0.327194  0.000000
 0.011091 0.000000 0.000000 0.000000 0.190612 0.000000 0.090657 0.012342 0.091073
            0.188406  0.326328  0.000000
 0.011065 0.000000 0.000000 0.000000 0.191511 0.000000 0.090994 0.012458 0.091424
            0.187906  0.325463  0.000000
 0.011039 0.000000 0.000000 0.000000 0.192415 0.000000 0.091332 0.012575 0.091777
            0.187406  0.324597  0.000000
 0.011013 0.000000 0.000000 0.000000 0.193323 0.000000 0.091672 0.012692 0.092132
            0.186907  0.323732  0.000000
 0.010986 0.000000 0.000000 0.000000 0.194236 0.000000 0.092012 0.012809 0.092489
            0.186407  0.322866  0.000000
 0.010960 0.000000 0.000000 0.000000 0.195154 0.000000 0.092354 0.012926 0.092848
            0.185907  0.322000  0.000000
 0.010934 0.000000 0.000000 0.000000 0.196076 0.000000 0.092696 0.013044 0.093208
            0.185407  0.321135  0.000000
 0.010907 0.000000 0.000000 0.000000 0.197002 0.000000 0.093040 0.013162 0.093571
            0.184908  0.320269  0.000000
 0.010880 0.000000 0.000000 0.000000 0.197933 0.000000 0.093385 0.013279 0.093936
            0.184408  0.319404  0.000000
 0.010854 0.000000 0.000000 0.000000 0.198869 0.000000 0.093732 0.013398 0.094302
            0.183908  0.318538  0.000000
 0.010827 0.000000 0.000000 0.000000 0.199809 0.000000 0.094079 0.013516 0.094671
            0.183408  0.317672  0.000000
 0.010800 0.000000 0.000000 0.000000 0.200754 0.000000 0.094428 0.013635 0.095041
            0.182909  0.316807  0.000000
 0.010773 0.000000 0.000000 0.000000 0.201704 0.000000 0.094778 0.013754 0.095414
            0.182409  0.315941  0.000000
 0.010746 0.000000 0.000000 0.000000 0.202658 0.000000 0.095129 0.013873 0.095788
            0.181909  0.315076  0.000000
 0.010719 0.000000 0.000000 0.000000 0.203617 0.000000 0.095481 0.013993 0.096164
            0.181409  0.314210  0.000000
 0.010692 0.000000 0.000000 0.000000 0.204580 0.000000 0.095835 0.014113 0.096542
            0.180910  0.313345  0.000000
 0.010665 0.000000 0.000000 0.000000 0.205549 0.000000 0.096189 0.014233 0.096922
            0.180410  0.312479  0.000000
 0.010638 0.000000 0.000000 0.000000 0.206521 0.000000 0.096545 0.014354 0.097304
            0.179910  0.311613  0.000000
 0.010611 0.000000 0.000000 0.000000 0.207499 0.000000 0.096903 0.014475 0.097688
            0.179410  0.310748  0.000000
 0.010584 0.000000 0.000000 0.000000 0.208482 0.000000 0.097261 0.014597 0.098073
            0.178911  0.309882  0.000000
 0.010556 0.000000 0.000000 0.000000 0.209469 0.000000 0.097621 0.014719 0.098461
            0.178411  0.309017  0.000000
 0.010529 0.000000 0.000000 0.000000 0.210461 0.000000 0.097982 0.014841 0.098850
            0.177911  0.308151  0.000000
 0.010502 0.000000 0.000000 0.000000 0.211458 0.000000 0.098344 0.014964 0.099242
            0.177411  0.307285  0.000000
 0.010474 0.000000 0.000000 0.000000 0.212460 0.000000 0.098707 0.015088 0.099635
            0.176912  0.306420  0.000000
 0.010447 0.000000 0.000000 0.000000 0.213467 0.000000 0.099072 0.015212 0.100030
            0.176412  0.305554  0.000000
 0.010419 0.000000 0.000000 0.000000 0.214479 0.000000 0.099438 0.015337 0.100427
            0.175912  0.304689  0.000000
 0.010392 0.000000 0.000000 0.000000 0.215495 0.000000 0.099806 0.015462 0.100826
            0.175412  0.303823  0.000000
 0.010364 0.000000 0.000000 0.000000 0.216517 0.000000 0.100175 0.015588 0.101227
            0.174913  0.302957  0.000000
 0.010336 0.000000 0.000000 0.000000 0.217543 0.000000 0.100545 0.015715 0.101629
            0.174413  0.302092  0.000000
 0.010309 0.000000 0.000000 0.000000 0.218575 0.000000 0.100916 0.015842 0.102034
            0.173913  0.301226  0.000000
 0.010281 0.000000 0.000000 0.000000 0.219612 0.000000 0.101289 0.015970 0.102441
            0.173413  0.300361  0.000000
 0.010253 0.000000 0.000000 0.000000 0.220654 0.000000 0.101663 0.016099 0.102849
            0.172914  0.299495  0.000000
 0.010226 0.000000 0.000000 0.000000 0.221701 0.000000 0.102039 0.016229 0.103260
            0.172414  0.298629  0.000000
 0.010198 0.000000 0.000000 0.000000 0.222753 0.000000 0.102416 0.016359 0.103672
            0.171914  0.297764  0.000000
 0.010170 0.000000 0.000000 0.000000 0.223810 0.000000 0.102795 0.016490 0.104086
            0.171414  0.296898  0.000000
 0.010142 0.000000 0.000000 0.000000 0.224873 0.000000 0.103175 0.016622 0.104502
            0.170915  0.296033  0.000000
 0.010114 0.000000 0.000000 0.000000 0.225940 0.000000 0.103556 0.016755 0.104921
            0.170415  0.295167  0.000000
 0.010086 0.000000 0.000000 0.000000 0.227013 0.000000 0.103940 0.016889 0.105341
            0.169915  0.294301  0.000000
 0.010058 0.000000 0.000000 0.000000 0.228092 0.000000 0.104324 0.017024 0.105763
            0.169415  0.293436  0.000000
 0.010030 0.000000 0.000000 0.000000 0.229175 0.000000 0.104710 0.017160 0.106187
            0.168916  0.292570  0.000000
 0.010002 0.000000 0.000000 0.000000 0.230264 0.000000 0.105098 0.017297 0.106613
            0.168416  0.291705  0.000000
 0.009974 0.000000 0.000000 0.000000 0.231359 0.000000 0.105487 0.017435 0.107041
            0.167916  0.290839  0.000000
 0.009946 0.000000 0.000000 0.000000 0.232458 0.000000 0.105878 0.017574 0.107472
            0.167416  0.289974  0.000000
 0.009918 0.000000 0.000000 0.000000 0.233564 0.000000 0.106271 0.017714 0.107904
            0.166917  0.289108  0.000000
 0.009889 0.000000 0.000000 0.000000 0.234675 0.000000 0.106665 0.017855 0.108338
            0.166417  0.288242  0.000000
 0.009861 0.000000 0.000000 0.000000 0.235791 0.000000 0.107061 0.017998 0.108775
            0.165917  0.287377  0.000000
 0.009833 0.000000 0.000000 0.000000 0.236913 0.000000 0.107459 0.018142 0.109213
            0.165417  0.286511  0.000000
 0.009805 0.000000 0.000000 0.000000 0.238040 0.000000 0.107859 0.018287 0.109654
            0.164918  0.285646  0.000000
 0.009776 0.000000 0.000000 0.000000 0.239174 0.000000 0.108260 0.018433 0.110096
            0.164418  0.284780  0.000000
 0.009748 0.000000 0.000000 0.000000 0.240312 0.000000 0.108663 0.018580 0.110541
            0.163918  0.283914  0.000000
 0.009719 0.000000 0.000000 0.000000 0.241457 0.000000 0.109068 0.018729 0.110988
            0.163418  0.283049  0.000000
 0.009691 0.000000 0.000000 0.000000 0.242607 0.000000 0.109475 0.018880 0.111437
            0.162919  0.282183  0.000000
 0.009663 0.000000 0.000000 0.000000 0.243763 0.000000 0.109884 0.019032 0.111889
            0.162419  0.281318  0.000000
 0.009634 0.000000 0.000000 0.000000 0.244925 0.000000 0.110295 0.019185 0.112342
            0.161919  0.280452  0.000000
 0.009605 0.000000 0.000000 0.000000 0.246093 0.000000 0.110708 0.019340 0.112798
            0.161419  0.279586  0.000000
 0.009577 0.000000 0.000000 0.000000 0.247267 0.000000 0.111122 0.019496 0.113256
            0.160920  0.278721  0.000000
 0.009548 0.000000 0.000000 0.000000 0.248446 0.000000 0.111539 0.019654 0.113716
            0.160420  0.277855  0.000000
 0.009520 0.000000 0.000000 0.000000 0.249631 0.000000 0.111958 0.019814 0.114179
            0.159920  0.276990  0.000000
 0.009491 0.000000 0.000000 0.000000 0.250823 0.000000 0.112379 0.019975 0.114644
            0.159420  0.276124  0.000000
 0.009462 0.000000 0.000000 0.000000 0.252020 0.000000 0.112802 0.020138 0.115111
            0.158921  0.275258  0.000000
 0.009433 0.000000 0.000000 0.000000 0.253224 0.000000 0.113228 0.020303 0.115581
            0.158421  0.274393  0.000000
 0.009404 0.000000 0.000000 0.000000 0.254433 0.000000 0.113655 0.020470 0.116053
            0.157921  0.273527  0.000000
 0.009375 0.000000 0.000000 0.000000 0.255649 0.000000 0.114085 0.020638 0.116528
            0.157421  0.272662  0.000000
 0.009346 0.000000 0.000000 0.000000 0.256871 0.000000 0.114517 0.020808 0.117005
            0.156922  0.271796  0.000000
 0.009317 0.000000 0.000000 0.000000 0.258099 0.000000 0.114951 0.020980 0.117484
            0.156422  0.270930  0.000000
 0.009288 0.000000 0.000000 0.000000 0.259333 0.000000 0.115388 0.021154 0.117966
            0.155922  0.270065  0.000000
 0.009259 0.000000 0.000000 0.000000 0.260573 0.000000 0.115827 0.021330 0.118451
            0.155422  0.269199  0.000000
 0.009230 0.000000 0.000000 0.000000 0.261820 0.000000 0.116269 0.021508 0.118938
            0.154923  0.268334  0.000000
 0.009201 0.000000 0.000000 0.000000 0.263073 0.000000 0.116713 0.021688 0.119427
            0.154423  0.267468  0.000000
 0.009171 0.000000 0.000000 0.000000 0.264332 0.000000 0.117159 0.021870 0.119920
            0.153923  0.266603  0.000000
 0.009142 0.000000 0.000000 0.000000 0.265598 0.000000 0.117608 0.022055 0.120415
            0.153423  0.265737  0.000000
 0.009112 0.000000 0.000000 0.000000 0.266870 0.000000 0.118060 0.022241 0.120912
            0.152924  0.264871  0.000000
 0.009083 0.000000 0.000000 0.000000 0.268148 0.000000 0.118514 0.022430 0.121413
            0.152424  0.264006  0.000000
 0.009053 0.000000 0.000000 0.000000 0.269433 0.000000 0.118971 0.022621 0.121916
            0.151924  0.263140  0.000000
 0.009023 0.000000 0.000000 0.000000 0.270724 0.000000 0.119431 0.022814 0.122422
            0.151424  0.262275  0.000000
 0.008994 0.000000 0.000000 0.000000 0.272022 0.000000 0.119893 0.023009 0.122931
            0.150925  0.261409  0.000000
 0.008964 0.000000 0.000000 0.000000 0.273326 0.000000 0.120359 0.023207 0.123442
            0.150425  0.260543  0.000000
 0.008934 0.000000 0.000000 0.000000 0.274637 0.000000 0.120826 0.023407 0.123957
            0.149925  0.259678  0.000000
 0.008904 0.000000 0.000000 0.000000 0.275955 0.000000 0.121297 0.023610 0.124474
            0.149425  0.258812  0.000000
 0.008874 0.000000 0.000000 0.000000 0.277279 0.000000 0.121771 0.023815 0.124995
            0.148926  0.257947  0.000000
 0.008843 0.000000 0.000000 0.000000 0.278609 0.000000 0.122248 0.024023 0.125518
            0.148426  0.257081  0.000000
 0.008813 0.000000 0.000000 0.000000 0.279946 0.000000 0.122727 0.024233 0.126045
            0.147926  0.256215  0.000000
 0.008783 0.000000 0.000000 0.000000 0.281290 0.000000 0.123210 0.024446 0.126575
            0.147426  0.255350  0.000000
 0.008752 0.000000 0.000000 0.000000 0.282641 0.000000 0.123696 0.024662 0.127107
            0.146927  0.254484  0.000000
 0.008721 0.000000 0.000000 0.000000 0.283998 0.000000 0.124184 0.024880 0.127643
            0.146427  0.253619  0.000000
 0.008691 0.000000 0.000000 0.000000 0.285362 0.000000 0.124676 0.025101 0.128183
            0.145927  0.252753  0.000000
 0.008660 0.000000 0.000000 0.000000 0.286732 0.000000 0.125171 0.025325 0.128725
            0.145427  0.251887  0.000000
 0.008629 0.000000 0.000000 0.000000 0.288110 0.000000 0.125670 0.025551 0.129271
            0.144928  0.251022  0.000000
 0.008598 0.000000 0.000000 0.000000 0.289494 0.000000 0.126171 0.025781 0.129820
            0.144428  0.250156  0.000000
 0.008567 0.000000 0.000000 0.000000 0.290884 0.000000 0.126676 0.026013 0.130373
            0.143928  0.249291  0.000000
 0.008536 0.000000 0.000000 0.000000 0.292282 0.000000 0.127184 0.026248 0.130928
            0.143428  0.248425  0.000000
 0.008504 0.000000 0.000000 0.000000 0.293686 0.000000 0.127695 0.026486 0.131488
            0.142929  0.247559  0.000000
 0.008473 0.000000 0.000000 0.000000 0.295097 0.000000 0.128210 0.026727 0.132051
            0.142429  0.246694  0.000000
 0.008441 0.000000 0.000000 0.000000 0.296515 0.000000 0.128729 0.026971 0.132618
            0.141929  0.245828  0.000000
 0.008409 0.000000 0.000000 0.000000 0.297940 0.000000 0.129250 0.027219 0.133188
            0.141429  0.244963  0.000000
 0.008378 0.000000 0.000000 0.000000 0.299371 0.000000 0.129775 0.027469 0.133762
            0.140930  0.244097  0.000000
 0.008346 0.000000 0.000000 0.000000 0.300809 0.000000 0.130304 0.027723 0.134339
            0.140430  0.243232  0.000000
 0.008313 0.000000 0.000000 0.000000 0.302254 0.000000 0.130837 0.027979 0.134921
            0.139930  0.242366  0.000000
 0.008281 0.000000 0.000000 0.000000 0.303706 0.000000 0.131372 0.028239 0.135506
            0.139430  0.241500  0.000000
 0.008249 0.000000 0.000000 0.000000 0.305165 0.000000 0.131912 0.028503 0.136095
            0.138931  0.240635  0.000000
 0.008216 0.000000 0.000000 0.000000 0.306630 0.000000 0.132455 0.028769 0.136688
            0.138431  0.239769  0.000000
 0.008184 0.000000 0.000000 0.000000 0.308102 0.000000 0.133002 0.029039 0.137285
            0.137931  0.238904  0.000000
 0.008151 0.000000 0.000000 0.000000 0.309581 0.000000 0.133553 0.029313 0.137886
            0.137431  0.238038  0.000000
 0.008118 0.000000 0.000000 0.000000 0.311067 0.000000 0.134107 0.029590 0.138492
            0.136932  0.237172  0.000000
 0.008085 0.000000 0.000000 0.000000 0.312560 0.000000 0.134665 0.029870 0.139101
            0.136432  0.236307  0.000000
 0.008052 0.000000 0.000000 0.000000 0.314059 0.000000 0.135228 0.030154 0.139715
            0.135932  0.235441  0.000000
 0.008019 0.000000 0.000000 0.000000 0.315565 0.000000 0.135794 0.030442 0.140333
            0.135432  0.234576  0.000000
 0.007986 0.000000 0.000000 0.000000 0.317078 0.000000 0.136363 0.030733 0.140955
            0.134933  0.233710  0.000000
 0.007952 0.000000 0.000000 0.000000 0.318598 0.000000 0.136937 0.031028 0.141582
            0.134433  0.232844  0.000000
 0.007918 0.000000 0.000000 0.000000 0.320124 0.000000 0.137515 0.031326 0.142213
            0.133933  0.231979  0.000000
 0.007885 0.000000 0.000000 0.000000 0.321657 0.000000 0.138097 0.031629 0.142849
            0.133433  0.231113  0.000000
 0.007851 0.000000 0.000000 0.000000 0.323197 0.000000 0.138682 0.031935 0.143489
            0.132934  0.230248  0.000000
 0.007817 0.000000 0.000000 0.000000 0.324743 0.000000 0.139272 0.032245 0.144134
            0.132434  0.229382  0.000000
 0.007783 0.000000 0.000000 0.000000 0.326296 0.000000 0.139866 0.032559 0.144784
            0.131934  0.228516  0.000000
 0.007748 0.000000 0.000000 0.000000 0.327856 0.000000 0.140464 0.032878 0.145438
            0.131434  0.227651  0.000000
 0.007714 0.000000 0.000000 0.000000 0.329423 0.000000 0.141066 0.033200 0.146097
            0.130935  0.226785  0.000000
 0.007679 0.000000 0.000000 0.000000 0.330996 0.000000 0.141672 0.033526 0.146762
            0.130435  0.225920  0.000000
 0.007645 0.000000 0.000000 0.000000 0.332575 0.000000 0.142282 0.033856 0.147431
            0.129935  0.225054  0.000000
 0.007610 0.000000 0.000000 0.000000 0.334161 0.000000 0.142897 0.034191 0.148105
            0.129435  0.224188  0.000000
 0.007575 0.000000 0.000000 0.000000 0.335754 0.000000 0.143516 0.034530 0.148785
            0.128936  0.223323  0.000000
 0.007540 0.000000 0.000000 0.000000 0.337353 0.000000 0.144139 0.034873 0.149469
            0.128436  0.222457  0.000000
 0.007505 0.000000 0.000000 0.000000 0.338959 0.000000 0.144766 0.035220 0.150159
            0.127936  0.221592  0.000000
 0.007469 0.000000 0.000000 0.000000 0.340571 0.000000 0.145398 0.035572 0.150854
            0.127436  0.220726  0.000000
 0.007434 0.000000 0.000000 0.000000 0.342189 0.000000 0.146033 0.035929 0.151555
            0.126937  0.219861  0.000000
 0.007399 0.000000 0.000000 0.000000 0.343814 0.000000 0.146674 0.036290 0.152261
            0.126437  0.218995  0.000000
 0.007363 0.000000 0.000000 0.000000 0.345445 0.000000 0.147318 0.036656 0.152973
            0.125937  0.218129  0.000000
 0.007327 0.000000 0.000000 0.000000 0.347083 0.000000 0.147967 0.037026 0.153691
            0.125437  0.217264  0.000000
 0.007291 0.000000 0.000000 0.000000 0.348726 0.000000 0.148620 0.037401 0.154414
            0.124938  0.216398  0.000000
 0.007255 0.000000 0.000000 0.000000 0.350376 0.000000 0.149278 0.037781 0.155143
            0.124438  0.215533  0.000000
 0.007219 0.000000 0.000000 0.000000 0.352032 0.000000 0.149940 0.038166 0.155878
            0.123938  0.214667  0.000000
 0.007183 0.000000 0.000000 0.000000 0.353695 0.000000 0.150606 0.038556 0.156619
            0.123438  0.213801  0.000000
 0.007147 0.000000 0.000000 0.000000 0.355363 0.000000 0.151277 0.038952 0.157366
            0.122939  0.212936  0.000000
 0.007110 0.000000 0.000000 0.000000 0.357038 0.000000 0.151953 0.039352 0.158119
            0.122439  0.212070  0.000000
 0.007074 0.000000 0.000000 0.000000 0.358718 0.000000 0.152633 0.039758 0.158878
            0.121939  0.211205  0.000000
 0.007037 0.000000 0.000000 0.000000 0.360404 0.000000 0.153317 0.040169 0.159644
            0.121439  0.210339  0.000000
 0.007000 0.000000 0.000000 0.000000 0.362097 0.000000 0.154006 0.040585 0.160416
            0.120940  0.209473  0.000000
 0.006964 0.000000 0.000000 0.000000 0.363795 0.000000 0.154699 0.041007 0.161195
            0.120440  0.208608  0.000000
 0.006927 0.000000 0.000000 0.000000 0.365499 0.000000 0.155397 0.041435 0.161980
            0.119940  0.207742  0.000000
 0.006890 0.000000 0.000000 0.000000 0.367209 0.000000 0.156099 0.041869 0.162772
            0.119440  0.206877  0.000000
 0.006853 0.000000 0.000000 0.000000 0.368924 0.000000 0.156806 0.042309 0.163571
            0.118941  0.206011  0.000000
 0.006816 0.000000 0.000000 0.000000 0.370645 0.000000 0.157517 0.042754 0.164376
            0.118441  0.205145  0.000000
 0.006779 0.000000 0.000000 0.000000 0.372372 0.000000 0.158233 0.043206 0.165188
            0.117941  0.204280  0.000000
 0.006741 0.000000 0.000000 0.000000 0.374104 0.000000 0.158953 0.043664 0.166008
            0.117441  0.203414  0.000000
 0.006704 0.000000 0.000000 0.000000 0.375842 0.000000 0.159678 0.044129 0.166834
            0.116942  0.202549  0.000000
 0.006667 0.000000 0.000000 0.000000 0.377585 0.000000 0.160407 0.044601 0.167668
            0.116442  0.201683  0.000000
 0.006629 0.000000 0.000000 0.000000 0.379334 0.000000 0.161141 0.045079 0.168509
            0.115942  0.200817  0.000000
 0.006592 0.000000 0.000000 0.000000 0.381087 0.000000 0.161879 0.045564 0.169357
            0.115442  0.199952  0.000000
 0.006554 0.000000 0.000000 0.000000 0.382846 0.000000 0.162622 0.046057 0.170213
            0.114943  0.199086  0.000000
 0.006517 0.000000 0.000000 0.000000 0.384611 0.000000 0.163370 0.046557 0.171076
            0.114443  0.198221  0.000000
 0.006479 0.000000 0.000000 0.000000 0.386380 0.000000 0.164121 0.047065 0.171947
            0.113943  0.197355  0.000000
 0.006441 0.000000 0.000000 0.000000 0.388154 0.000000 0.164878 0.047580 0.172826
            0.113443  0.196490  0.000000
 0.006404 0.000000 0.000000 0.000000 0.389933 0.000000 0.165639 0.048104 0.173712
            0.112944  0.195624  0.000000
 0.006366 0.000000 0.000000 0.000000 0.391718 0.000000 0.166404 0.048635 0.174606
            0.112444  0.194758  0.000000
 0.006328 0.000000 0.000000 0.000000 0.393506 0.000000 0.167174 0.049176 0.175508
            0.111944  0.193893  0.000000
 0.006290 0.000000 0.000000 0.000000 0.395300 0.000000 0.167948 0.049725 0.176418
            0.111444  0.193027  0.000000
 0.006252 0.000000 0.000000 0.000000 0.397098 0.000000 0.168727 0.050284 0.177337
            0.110945  0.192162  0.000000
 0.006215 0.000000 0.000000 0.000000 0.398901 0.000000 0.169510 0.050852 0.178263
            0.110445  0.191296  0.000000
 0.006177 0.000000 0.000000 0.000000 0.400709 0.000000 0.170298 0.051431 0.179197
            0.109945  0.190430  0.000000
 0.006139 0.000000 0.000000 0.000000 0.402520 0.000000 0.171090 0.052019 0.180139
            0.109445  0.189565  0.000000
 0.006101 0.000000 0.000000 0.000000 0.404337 0.000000 0.171886 0.052619 0.181090
            0.108946  0.188699  0.000000
 0.006063 0.000000 0.000000 0.000000 0.406157 0.000000 0.172687 0.053230 0.182049
            0.108446  0.187834  0.000000
 0.006025 0.000000 0.000000 0.000000 0.407981 0.000000 0.173492 0.053852 0.183016
            0.107946  0.186968  0.000000
 0.005988 0.000000 0.000000 0.000000 0.409810 0.000000 0.174301 0.054487 0.183992
            0.107446  0.186102  0.000000
 0.005950 0.000000 0.000000 0.000000 0.411643 0.000000 0.175115 0.055135 0.184975
            0.106947  0.185237  0.000000
 0.005912 0.000000 0.000000 0.000000 0.413479 0.000000 0.175933 0.055796 0.185967
            0.106447  0.184371  0.000000
 0.005874 0.000000 0.000000 0.000000 0.415319 0.000000 0.176755 0.056472 0.186967
            0.105947  0.183506  0.000000
 0.005836 0.000000 0.000000 0.000000 0.417163 0.000000 0.177581 0.057162 0.187975
            0.105447  0.182640  0.000000
 0.005799 0.000000 0.000000 0.000000 0.419011 0.000000 0.178411 0.057869 0.188991
            0.104948  0.181774  0.000000
 0.005761 0.000000 0.000000 0.000000 0.420862 0.000000 0.179246 0.058593 0.190015
            0.104448  0.180909  0.000000
 0.005723 0.000000 0.000000 0.000000 0.422716 0.000000 0.180085 0.059334 0.191046
            0.103948  0.180043  0.000000
 0.005686 0.000000 0.000000 0.000000 0.424574 0.000000 0.180927 0.060095 0.192085
            0.103448  0.179178  0.000000
 0.005648 0.000000 0.000000 0.000000 0.426435 0.000000 0.181774 0.060876 0.193131
            0.102949  0.178312  0.000000
 0.005611 0.000000 0.000000 0.000000 0.428299 0.000000 0.182624 0.061680 0.194184
            0.102449  0.177446  0.000000
 0.005573 0.000000 0.000000 0.000000 0.430166 0.000000 0.183479 0.062506 0.195243
            0.101949  0.176581  0.000000
 0.005536 0.000000 0.000000 0.000000 0.432036 0.000000 0.184337 0.063358 0.196308
            0.101449  0.175715  0.000000
 0.005499 0.000000 0.000000 0.000000 0.433908 0.000000 0.185199 0.064238 0.197379
            0.100950  0.174850  0.000000
 0.005461 0.000000 0.000000 0.000000 0.435784 0.000000 0.186065 0.065147 0.198454
            0.100450  0.173984  0.000000
 0.005424 0.000000 0.000000 0.000000 0.437662 0.000000 0.186934 0.066089 0.199534
            0.099950  0.173119  0.000000
 0.005387 0.000000 0.000000 0.000000 0.439542 0.000000 0.187807 0.067066 0.200616
            0.099450  0.172253  0.000000
 0.005350 0.000000 0.000000 0.000000 0.441424 0.000000 0.188684 0.068082 0.201700
            0.098951  0.171387  0.000000
 0.005313 0.000000 0.000000 0.000000 0.443309 0.000000 0.189564 0.069141 0.202785
            0.098451  0.170522  0.000000
 0.005276 0.000000 0.000000 0.000000 0.445196 0.000000 0.190447 0.070247 0.203868
            0.097951  0.169656  0.000000
 0.005239 0.000000 0.000000 0.000000 0.447084 0.000000 0.191334 0.071406 0.204948
            0.097451  0.168791  0.000000
 0.005203 0.000000 0.000000 0.000000 0.448975 0.000000 0.192224 0.072625 0.206023
            0.096952  0.167925  0.000000
 0.005166 0.000000 0.000000 0.000000 0.450866 0.000000 0.193117 0.073910 0.207089
            0.096452  0.167059  0.000000
 0.005130 0.000000 0.000000 0.000000 0.452760 0.000000 0.194013 0.075270 0.208142
            0.095952  0.166194  0.000000
 0.005093 0.000000 0.000000 0.000000 0.454655 0.000000 0.194913 0.076717 0.209179
            0.095452  0.165328  0.000000
 0.005057 0.000000 0.000000 0.000000 0.456551 0.000000 0.195815 0.078262 0.210194
            0.094953  0.164463  0.000000
 0.005021 0.000000 0.000000 0.000000 0.458448 0.000000 0.196720 0.079922 0.211179
            0.094453  0.163597  0.000000
 0.004985 0.000000 0.000000 0.000000 0.460346 0.000000 0.197627 0.081715 0.212126
            0.093953  0.162731  0.000000
 0.004949 0.000000 0.000000 0.000000 0.462245 0.000000 0.198537 0.083664 0.213024
            0.093453  0.161866  0.000000
 0.004913 0.000000 0.000000 0.000000 0.464145 0.000000 0.199450 0.085800 0.213857
            0.092954  0.161000  0.000000
 0.004877 0.000000 0.000000 0.000000 0.466044 0.000000 0.200365 0.088160 0.214606
            0.092454  0.160135  0.000000
 0.004842 0.000000 0.000000 0.000000 0.467945 0.000000 0.201282 0.090793 0.215245
            0.091954  0.159269  0.000000
 0.004806 0.000000 0.000000 0.000000 0.469845 0.000000 0.202201 0.093762 0.215738
            0.091454  0.158403  0.000000
 0.004771 0.000000 0.000000 0.000000 0.471746 0.000000 0.203122 0.097152 0.216035
            0.090955  0.157538  0.000000
 0.004736 0.000000 0.000000 0.000000 0.473646 0.000000 0.204045 0.101076 0.216064
            0.090455  0.156672  0.000000
 0.004700 0.000000 0.000000 0.000000 0.475546 0.000000 0.204970 0.105695 0.215721
            0.089955  0.155807  0.000000
 0.004666 0.000000 0.000000 0.000000 0.477445 0.000000 0.205896 0.111229 0.214843
            0.089455  0.154941  0.000000
 0.004631 0.000000 0.000000 0.000000 0.479344 0.000000 0.206824 0.117999 0.213178
            0.088956  0.154075  0.000000
 0.004596 0.000000 0.000000 0.000000 0.481241 0.000000 0.207753 0.126465 0.210311
            0.088456  0.153210  0.000000
 0.004561 0.000000 0.000000 0.000000 0.483138 0.000000 0.208683 0.137294 0.205543
            0.087956  0.152344  0.000000
 0.004527 0.000000 0.000000 0.000000 0.485033 0.000000 0.209614 0.151384 0.197665
            0.087456  0.151479  0.000000
 0.004493 0.000000 0.000000 0.000000 0.486927 0.000000 0.210545 0.169705 0.184656
            0.086957  0.150613  0.000000
 0.004459 0.000000 0.000000 0.000000 0.488820 0.000000 0.211477 0.192423 0.163704
            0.086457  0.149748  0.000000
 0.004425 0.000000 0.000000 0.000000 0.490710 0.000000 0.212410 0.216936 0.133084
            0.085957  0.148882  0.000000
 0.004391 0.000000 0.000000 0.000000 0.492598 0.000000 0.213343 0.237583 0.096402
            0.085457  0.148016  0.000000
 0.004357 0.000000 0.000000 0.000000 0.494485 0.000000 0.214275 0.250810 0.061804
            0.084958  0.147151  0.000000
 0.004323 0.000000 0.000000 0.000000 0.496368 0.000000 0.215208 0.257985 0.034294
            0.084458  0.146285  0.000000
 0.004290 0.000000 0.000000 0.000000 0.498249 0.000000 0.216139 0.261853 0.013905
            0.083958  0.145420  0.000000
 0.004257 0.000000 0.000000 0.000000 0.500127 0.000000 0.217071 0.264213 0.001114
            0.083458  0.144554  0.000000
 0.004224 0.000000 0.000000 0.000000 0.502002 0.000000 0.218001 0.265946 -0.012408
            0.082959  0.143688  0.000000
 0.004191 0.000000 0.000000 0.000000 0.503874 0.000000 0.218930 0.267447 -0.021144
            0.082459  0.142823  0.000000
 0.004158 0.000000 0.000000 0.000000 0.505742 0.000000 0.219858 0.268892 -0.028095
            0.081959  0.141957  0.000000
 0.004125 0.000000 0.000000 0.000000 0.507606 0.000000 0.220784 0.270357 -0.033772
            0.081459  0.141092  0.000000
 0.004092 0.000000 0.000000 0.000000 0.509466 0.000000 0.221709 0.271873 -0.038515
            0.080960  0.140226  0.000000
 0.004060 0.000000 0.000000 0.000000 0.511322 0.000000 0.222631 0.273454 -0.042559
            0.080460  0.139360  0.000000
 0.004027 0.000000 0.000000 0.000000 0.513173 0.000000 0.223550 0.275104 -0.046067
            0.079960  0.138495  0.000000
 0.003995 0.000000 0.000000 0.000000 0.515020 0.000000 0.224467 0.276820 -0.049157
            0.079460  0.137629  0.000000
 0.003963 0.000000 0.000000 0.000000 0.516861 0.000000 0.225381 0.278602 -0.051916
            0.078961  0.136764  0.000000
 0.003931 0.000000 0.000000 0.000000 0.518697 0.000000 0.226292 0.280446 -0.054408
            0.078461  0.135898  0.000000
 0.003899 0.000000 0.000000 0.000000 0.520528 0.000000 0.227199 0.282349 -0.056683
            0.077961  0.135032  0.000000
 0.003867 0.000000 0.000000 0.000000 0.522352 0.000000 0.228102 0.284310 -0.058778
            0.077461  0.134167  0.000000
 0.003836 0.000000 0.000000 0.000000 0.524171 0.000000 0.229001 0.286324 -0.060723
            0.076962  0.133301  0.000000
 0.003804 0.000000 0.000000 0.000000 0.525983 0.000000 0.229896 0.288391 -0.062543
            0.076462  0.132436  0.000000
 0.003773 0.000000 0.000000 0.000000 0.527789 0.000000 0.230786 0.290509 -0.064256
            0.075962  0.131570  0.000000
 0.003742 0.000000 0.000000 0.000000 0.529587 0.000000 0.231670 0.292676 -0.065877
            0.075462  0.130704  0.000000
 0.003710 0.000000 0.000000 0.000000 0.531378 0.000000 0.232549 0.294891 -0.067420
            0.074963  0.129839  0.000000
 0.003679 0.000000 0.000000 0.000000 0.533162 0.000000 0.233422 0.297153 -0.068894
            0.074463  0.128973  0.000000
 0.003648 0.000000 0.000000 0.000000 0.534938 0.000000 0.234288 0.299461 -0.070310
            0.073963  0.128108  0.000000
 0.003617 0.000000 0.000000 0.000000 0.536706 0.000000 0.235148 0.301815 -0.071672
            0.073463  0.127242  0.000000
 0.003587 0.000000 0.000000 0.000000 0.538465 0.000000 0.236001 0.304213 -0.072989
            0.072964  0.126377  0.000000
 0.003556 0.000000 0.000000 0.000000 0.540215 0.000000 0.236847 0.306657 -0.074265
            0.072464  0.125511  0.000000
 0.003525 0.000000 0.000000 0.000000 0.541956 0.000000 0.237685 0.309145 -0.075505
            0.071964  0.124645  0.000000
 0.003495 0.000000 0.000000 0.000000 0.543688 0.000000 0.238515 0.311677 -0.076712
            0.071464  0.123780  0.000000
 0.003464 0.000000 0.000000 0.000000 0.545410 0.000000 0.239336 0.314254 -0.077890
            0.070965  0.122914  0.000000
 0.003434 0.000000 0.000000 0.000000 0.547122 0.000000 0.240149 0.316874 -0.079041
            0.070465  0.122049  0.000000
 0.003403 0.000000 0.000000 0.000000 0.548823 0.000000 0.240952 0.319539 -0.080168
            0.069965  0.121183  0.000000
 0.003373 0.000000 0.000000 0.000000 0.550514 0.000000 0.241745 0.322248 -0.081274
            0.069465  0.120317  0.000000
 0.003343 0.000000 0.000000 0.000000 0.552193 0.000000 0.242529 0.325001 -0.082359
            0.068966  0.119452  0.000000
 0.003313 0.000000 0.000000 0.000000 0.553861 0.000000 0.243301 0.327798 -0.083425
            0.068466  0.118586  0.000000
 0.003282 0.000000 0.000000 0.000000 0.555517 0.000000 0.244063 0.330640 -0.084474
            0.067966  0.117721  0.000000
 0.003252 0.000000 0.000000 0.000000 0.557161 0.000000 0.244814 0.333526 -0.085507
            0.067466  0.116855  0.000000
 0.003222 0.000000 0.000000 0.000000 0.558792 0.000000 0.245553 0.336457 -0.086525
            0.066967  0.115989  0.000000
 0.003192 0.000000 0.000000 0.000000 0.560411 0.000000 0.246280 0.339433 -0.087528
            0.066467  0.115124  0.000000
 0.003162 0.000000 0.000000 0.000000 0.562016 0.000000 0.246995 0.342455 -0.088518
            0.065967  0.114258  0.000000
 0.003132 0.000000 0.000000 0.000000 0.563607 0.000000 0.247696 0.345521 -0.089495
            0.065467  0.113393  0.000000
 0.003102 0.000000 0.000000 0.000000 0.565184 0.000000 0.248385 0.348634 -0.090459
            0.064968  0.112527  0.000000
 0.003072 0.000000 0.000000 0.000000 0.566746 0.000000 0.249060 0.351792 -0.091412
            0.064468  0.111661  0.000000
 0.003042 0.000000 0.000000 0.000000 0.568293 0.000000 0.249721 0.354997 -0.092352
            0.063968  0.110796  0.000000
 0.003012 0.000000 0.000000 0.000000 0.569826 0.000000 0.250368 0.358248 -0.093281
            0.063468  0.109930  0.000000
 0.002983 0.000000 0.000000 0.000000 0.571342 0.000000 0.251000 0.361545 -0.094198
            0.062969  0.109065  0.000000
 0.002953 0.000000 0.000000 0.000000 0.572842 0.000000 0.251617 0.364889 -0.095104
            0.062469  0.108199  0.000000
 0.002923 0.000000 0.000000 0.000000 0.574326 0.000000 0.252219 0.368280 -0.095999
            0.061969  0.107333  0.000000
 0.002893 0.000000 0.000000 0.000000 0.575793 0.000000 0.252806 0.371718 -0.096882
            0.061469  0.106468  0.000000
 0.002863 0.000000 0.000000 0.000000 0.577242 0.000000 0.253376 0.375204 -0.097754
            0.060970  0.105602  0.000000
 0.002833 0.000000 0.000000 0.000000 0.578673 0.000000 0.253931 0.378737 -0.098614
            0.060470  0.104737  0.000000
 0.002803 0.000000 0.000000 0.000000 0.580086 0.000000 0.254470 0.382318 -0.099463
            0.059970  0.103871  0.000000
 0.002773 0.000000 0.000000 0.000000 0.581480 0.000000 0.254992 0.385946 -0.100299
            0.059470  0.103006  0.000000
 0.002743 0.000000 0.000000 0.000000 0.582856 0.000000 0.255497 0.389622 -0.101122
            0.058971  0.102140  0.000000
 0.002713 0.000000 0.000000 0.000000 0.584211 0.000000 0.255986 0.393347 -0.101933
            0.058471  0.101274  0.000000
 0.002683 0.000000 0.000000 0.000000 0.585547 0.000000 0.256458 0.397119 -0.102731
            0.057971  0.100409  0.000000
 0.002653 0.000000 0.000000 0.000000 0.586862 0.000000 0.256913 0.400939 -0.103515
            0.057471  0.099543  0.000000
 0.002623 0.000000 0.000000 0.000000 0.588156 0.000000 0.257351 0.404808 -0.104285
            0.056972  0.098678  0.000000
 0.002592 0.000000 0.000000 0.000000 0.589428 0.000000 0.257773 0.408725 -0.105040
            0.056472  0.097812  0.000000
 0.002562 0.000000 0.000000 0.000000 0.590679 0.000000 0.258177 0.412690 -0.105780
            0.055972  0.096946  0.000000
 0.002532 0.000000 0.000000 0.000000 0.591907 0.000000 0.258564 0.416703 -0.106504
            0.055472  0.096081  0.000000
 0.002502 0.000000 0.000000 0.000000 0.593113 0.000000 0.258935 0.420764 -0.107211
            0.054973  0.095215  0.000000
 0.002471 0.000000 0.000000 0.000000 0.594295 0.000000 0.259289 0.424873 -0.107900
            0.054473  0.094350  0.000000
 0.002441 0.000000 0.000000 0.000000 0.595454 0.000000 0.259627 0.429030 -0.108572
            0.053973  0.093484  0.000000
 0.002410 0.000000 0.000000 0.000000 0.596588 0.000000 0.259949 0.433235 -0.109224
            0.053473  0.092618  0.000000
 0.002380 0.000000 0.000000 0.000000 0.597697 0.000000 0.260255 0.437487 -0.109856
            0.052974  0.091753  0.000000
 0.002350 0.000000 0.000000 0.000000 0.598782 0.000000 0.260546 0.441787 -0.110467
            0.052474  0.090887  0.000000
 0.002319 0.000000 0.000000 0.000000 0.599841 0.000000 0.260822 0.446134 -0.111057
            0.051974  0.090022  0.000000
 0.002288 0.000000 0.000000 0.000000 0.600873 0.000000 0.261084 0.450527 -0.111623
            0.051474  0.089156  0.000000
 0.002258 0.000000 0.000000 0.000000 0.601880 0.000000 0.261331 0.454968 -0.112165
            0.050975  0.088290  0.000000
 0.002227 0.000000 0.000000 0.000000 0.602859 0.000000 0.261566 0.459454 -0.112682
            0.050475  0.087425  0.000000
 0.002197 0.000000 0.000000 0.000000 0.603810 0.000000 0.261788 0.463987 -0.113172
            0.049975  0.086559  0.000000
 0.002166 0.000000 0.000000 0.000000 0.604734 0.000000 0.261997 0.468565 -0.113635
            0.049475  0.085694  0.000000
 0.002135 0.000000 0.000000 0.000000 0.605629 0.000000 0.262196 0.473189 -0.114068
            0.048976  0.084828  0.000000
 0.002104 0.000000 0.000000 0.000000 0.606495 0.000000 0.262385 0.477858 -0.114470
            0.048476  0.083962  0.000000
 0.002073 0.000000 0.000000 0.000000 0.607332 0.000000 0.262564 0.482571 -0.114841
            0.047976  0.083097  0.000000
 0.002043 0.000000 0.000000 0.000000 0.608139 0.000000 0.262734 0.487328 -0.115177
            0.047476  0.082231  0.000000
 0.002012 0.000000 0.000000 0.000000 0.608916 0.000000 0.262898 0.492129 -0.115479
            0.046977  0.081366  0.000000
 0.001981 0.000000 0.000000 0.000000 0.609662 0.000000 0.263055 0.496973 -0.115743
            0.046477  0.080500  0.000000
 0.001950 0.000000 0.000000 0.000000 0.610377 0.000000 0.263206 0.501859 -0.115968
            0.045977  0.079635  0.000000
 0.001919 0.000000 0.000000 0.000000 0.611060 0.000000 0.263354 0.506788 -0.116153
            0.045477  0.078769  0.000000
 0.001888 0.000000 0.000000 0.000000 0.611711 0.000000 0.263499 0.511758 -0.116295
            0.044978  0.077903  0.000000
 0.001857 0.000000 0.000000 0.000000 0.612330 0.000000 0.263642 0.516769 -0.116393
            0.044478  0.077038  0.000000
 0.001826 0.000000 0.000000 0.000000 0.612916 0.000000 0.263785 0.521820 -0.116444
            0.043978  0.076172  0.000000
 0.001796 0.000000 0.000000 0.000000 0.613468 0.000000 0.263929 0.526911 -0.116446
            0.043478  0.075307  0.000000
 0.001765 0.000000 0.000000 0.000000 0.613987 0.000000 0.264076 0.532042 -0.116397
            0.042979  0.074441  0.000000
 0.001734 0.000000 0.000000 0.000000 0.614472 0.000000 0.264227 0.537211 -0.116295
            0.042479  0.073575  0.000000
 0.001703 0.000000 0.000000 0.000000 0.614922 0.000000 0.264382 0.542418 -0.116137
            0.041979  0.072710  0.000000
 0.001672 0.000000 0.000000 0.000000 0.615337 0.000000 0.264545 0.547662 -0.115921
            0.041479  0.071844  0.000000
 0.001641 0.000000 0.000000 0.000000 0.615718 0.000000 0.264715 0.552943 -0.115644
            0.040980  0.070979  0.000000
 0.001611 0.000000 0.000000 0.000000 0.616062 0.000000 0.264894 0.558260 -0.115304
            0.040480  0.070113  0.000000
 0.001580 0.000000 0.000000 0.000000 0.616371 0.000000 0.265085 0.563612 -0.114899
            0.039980  0.069247  0.000000
 0.001549 0.000000 0.000000 0.000000 0.616643 0.000000 0.265287 0.568999 -0.114425
            0.039480  0.068382  0.000000
 0.001519 0.000000 0.000000 0.000000 0.616879 0.000000 0.265503 0.574420 -0.113881
            0.038981  0.067516  0.000000
 0.001488 0.000000 0.000000 0.000000 0.617078 0.000000 0.265732 0.579874 -0.113263
            0.038481  0.066651  0.000000
 0.001458 0.000000 0.000000 0.000000 0.617239 0.000000 0.265978 0.585361 -0.112569
            0.037981  0.065785  0.000000
 0.001428 0.000000 0.000000 0.000000 0.617363 0.000000 0.266239 0.590880 -0.111797
            0.037481  0.064919  0.000000
 0.001398 0.000000 0.000000 0.000000 0.617450 0.000000 0.266518 0.596429 -0.110944
            0.036982  0.064054  0.000000
 0.001368 0.000000 0.000000 0.000000 0.617499 0.000000 0.266814 0.602009 -0.110007
            0.036482  0.063188  0.000000
 0.001338 0.000000 0.000000 0.000000 0.617509 0.000000 0.267128 0.607619 -0.108984
            0.035982  0.062323  0.000000
 0.001308 0.000000 0.000000 0.000000 0.617481 0.000000 0.267461 0.613258 -0.107873
            0.035482  0.061457  0.000000
 0.001278 0.000000 0.000000 0.000000 0.617415 0.000000 0.267812 0.618925 -0.106673
            0.034983  0.060591  0.000000
 0.001248 0.000000 0.000000 0.000000 0.617309 0.000000 0.268182 0.624620 -0.105381
            0.034483  0.059726  0.000000
 0.001219 0.000000 0.000000 0.000000 0.617165 0.000000 0.268569 0.630341 -0.103997
            0.033983  0.058860  0.000000
 0.001190 0.000000 0.000000 0.000000 0.616982 0.000000 0.268974 0.636089 -0.102519
            0.033483  0.057995  0.000000
 0.001160 0.000000 0.000000 0.000000 0.616760 0.000000 0.269395 0.641862 -0.100946
            0.032984  0.057129  0.000000
 0.001131 0.000000 0.000000 0.000000 0.616499 0.000000 0.269830 0.647659 -0.099279
            0.032484  0.056264  0.000000
 0.001103 0.000000 0.000000 0.000000 0.616198 0.000000 0.270279 0.653481 -0.097518
            0.031984  0.055398  0.000000
 0.001074 0.000000 0.000000 0.000000 0.615858 0.000000 0.270739 0.659325 -0.095663
            0.031484  0.054532  0.000000
 0.001046 0.000000 0.000000 0.000000 0.615479 0.000000 0.271208 0.665193 -0.093717
            0.030985  0.053667  0.000000
 0.001017 0.000000 0.000000 0.000000 0.615060 0.000000 0.271683 0.671081 -0.091680
            0.030485  0.052801  0.000000
 0.000989 0.000000 0.000000 0.000000 0.614603 0.000000 0.272163 0.676991 -0.089557
            0.029985  0.051936  0.000000
 0.000962 0.000000 0.000000 0.000000 0.614105 0.000000 0.272644 0.682921 -0.087351
            0.029485  0.051070  0.000000
 0.000934 0.000000 0.000000 0.000000 0.613569 0.000000 0.273122 0.688871 -0.085066
            0.028986  0.050204  0.000000
 0.000907 0.000000 0.000000 0.000000 0.612994 0.000000 0.273595 0.694839 -0.082707
            0.028486  0.049339  0.000000
 0.000880 0.000000 0.000000 0.000000 0.612380 0.000000 0.274059 0.700825 -0.080280
            0.027986  0.048473  0.000000
 0.000853 0.000000 0.000000 0.000000 0.611727 0.000000 0.274511 0.706829 -0.077791
            0.027486  0.047608  0.000000
 0.000827 0.000000 0.000000 0.000000 0.611035 0.000000 0.274947 0.712849 -0.075249
            0.026987  0.046742  0.000000
 0.000800 0.000000 0.000000 0.000000 0.610305 0.000000 0.275364 0.718885 -0.072659
            0.026487  0.045876  0.000000
 0.000774 0.000000 0.000000 0.000000 0.609536 0.000000 0.275759 0.724936 -0.070031
            0.025987  0.045011  0.000000
 0.000749 0.000000 0.000000 0.000000 0.608730 0.000000 0.276128 0.731001 -0.067374
            0.025487  0.044145  0.000000
 0.000724 0.000000 0.000000 0.000000 0.607886 0.000000 0.276469 0.737080 -0.064697
            0.024988  0.043280  0.000000
 0.000699 0.000000 0.000000 0.000000 0.607005 0.000000 0.276779 0.743171 -0.062008
            0.024488  0.042414  0.000000
 0.000674 0.000000 0.000000 0.000000 0.606086 0.000000 0.277057 0.749275 -0.059317
            0.023988  0.041548  0.000000
 0.000650 0.000000 0.000000 0.000000 0.605131 0.000000 0.277300 0.755390 -0.056633
            0.023488  0.040683  0.000000
 0.000626 0.000000 0.000000 0.000000 0.604140 0.000000 0.277506 0.761515 -0.053966
            0.022989  0.039817  0.000000
 0.000602 0.000000 0.000000 0.000000 0.603112 0.000000 0.277676 0.767650 -0.051324
            0.022489  0.038952  0.000000
 0.000579 0.000000 0.000000 0.000000 0.602049 0.000000 0.277807 0.773794 -0.048716
            0.021989  0.038086  0.000000
 0.000556 0.000000 0.000000 0.000000 0.600951 0.000000 0.277900 0.779947 -0.046150
            0.021489  0.037220  0.000000
 0.000533 0.000000 0.000000 0.000000 0.599818 0.000000 0.277955 0.786107 -0.043632
            0.020990  0.036355  0.000000
 0.000511 0.000000 0.000000 0.000000 0.598651 0.000000 0.277972 0.792274 -0.041171
            0.020490  0.035489  0.000000
 0.000489 0.000000 0.000000 0.000000 0.597450 0.000000 0.277952 0.798446 -0.038770
            0.019990  0.034624  0.000000
 0.000468 0.000000 0.000000 0.000000 0.596216 0.000000 0.277896 0.804624 -0.036437
            0.019490  0.033758  0.000000
 0.000447 0.000000 0.000000 0.000000 0.594950 0.000000 0.277804 0.810807 -0.034175
            0.018991  0.032893  0.000000
 0.000427 0.000000 0.000000 0.000000 0.593651 0.000000 0.277678 0.816993 -0.031989
            0.018491  0.032027  0.000000
 0.000406 0.000000 0.000000 0.000000 0.592321 0.000000 0.277520 0.823183 -0.029880
            0.017991  0.031161  0.000000
 0.000387 0.000000 0.000000 0.000000 0.590960 0.000000 0.277330 0.829375 -0.027853
            0.017491  0.030296  0.000000
 0.000368 0.000000 0.000000 0.000000 0.589569 0.000000 0.277110 0.835568 -0.025908
            0.016992  0.029430  0.000000
 0.000349 0.000000 0.000000 0.000000 0.588148 0.000000 0.276862 0.841762 -0.024047
            0.016492  0.028565  0.000000
 0.000331 0.000000 0.000000 0.000000 0.586699 0.000000 0.276588 0.847956 -0.022270
            0.015992  0.027699  0.000000
 0.000313 0.000000 0.000000 0.000000 0.585221 0.000000 0.276288 0.854150 -0.020577
            0.015492  0.026833  0.000000
 0.000295 0.000000 0.000000 0.000000 0.583715 0.000000 0.275965 0.860342 -0.018968
            0.014993  0.025968  0.000000
 0.000278 0.000000 0.000000 0.000000 0.582182 0.000000 0.275619 0.866532 -0.017442
            0.014493  0.025102  0.000000
 0.000262 0.000000 0.000000 0.000000 0.580624 0.000000 0.275253 0.872720 -0.015997
            0.013993  0.024237  0.000000
 0.000246 0.000000 0.000000 0.000000 0.579039 0.000000 0.274867 0.878904 -0.014633
            0.013493  0.023371  0.000000
 0.000231 0.000000 0.000000 0.000000 0.577430 0.000000 0.274462 0.885084 -0.013348
            0.012994  0.022505  0.000000
 0.000216 0.000000 0.000000 0.000000 0.575797 0.000000 0.274041 0.891259 -0.012139
            0.012494  0.021640  0.000000
 0.000201 0.000000 0.000000 0.000000 0.574141 0.000000 0.273603 0.897428 -0.011005
            0.011994  0.020774  0.000000
 0.000187 0.000000 0.000000 0.000000 0.572462 0.000000 0.273149 0.903591 -0.009943
            0.011494  0.019909  0.000000
 0.000174 0.000000 0.000000 0.000000 0.570761 0.000000 0.272682 0.909748 -0.008951
            0.010995  0.019043  0.000000
 0.000161 0.000000 0.000000 0.000000 0.569039 0.000000 0.272201 0.915897 -0.008027
            0.010495  0.018177  0.000000
 0.000149 0.000000 0.000000 0.000000 0.567296 0.000000 0.271707 0.922038 -0.007167
            0.009995  0.017312  0.000000
 0.000137 0.000000 0.000000 0.000000 0.565535 0.000000 0.271200 0.928170 -0.006370
            0.009495  0.016446  0.000000
 0.000125 0.000000 0.000000 0.000000 0.563754 0.000000 0.270683 0.934293 -0.005633
            0.008996  0.015581  0.000000
 0.000115 0.000000 0.000000 0.000000 0.561955 0.000000 0.270154 0.940406 -0.004953
            0.008496  0.014715  0.000000
 0.000104 0.000000 0.000000 0.000000 0.560140 0.000000 0.269615 0.946509 -0.004328
            0.007996  0.013849  0.000000
 0.000095 0.000000 0.000000 0.000000 0.558307 0.000000 0.269066 0.952600 -0.003756
            0.007496  0.012984  0.000000
 0.000085 0.000000 0.000000 0.000000 0.556459 0.000000 0.268507 0.958680 -0.003234
            0.006997  0.012118  0.000000
 0.000077 0.000000 0.000000 0.000000 0.554596 0.000000 0.267939 0.964748 -0.002760
            0.006497  0.011253  0.000000
 0.000068 0.000000 0.000000 0.000000 0.552719 0.000000 0.267362 0.970802 -0.002331
            0.005997  0.010387  0.000000
 0.000061 0.000000 0.000000 0.000000 0.550828 0.000000 0.266777 0.976844 -0.001946
            0.005497  0.009522  0.000000
 0.000053 0.000000 0.000000 0.000000 0.548925 0.000000 0.266183 0.982871 -0.001602
            0.004998  0.008656  0.000000
 0.000047 0.000000 0.000000 0.000000 0.547010 0.000000 0.265581 0.988884 -0.001297
            0.004498  0.007790  0.000000
 0.000040 0.000000 0.000000 0.000000 0.545083 0.000000 0.264972 0.994883 -0.001029
            0.003998  0.006925  0.000000
 0.000035 0.000000 0.000000 0.000000 0.543146 0.000000 0.264355 1.000866 -0.000797
            0.003498  0.006059  0.000000
 0.000029 0.000000 0.000000 0.000000 0.541199 0.000000 0.263730 1.006833 -0.000598
            0.002999  0.005194  0.000000
 0.000024 0.000000 0.000000 0.000000 0.539243 0.000000 0.263099 1.012784 -0.000430
            0.002499  0.004328  0.000000
 0.000020 0.000000 0.000000 0.000000 0.537279 0.000000 0.262460 1.018719 -0.000293
            0.001999  0.003462  0.000000
 0.000015 0.000000 0.000000 0.000000 0.535307 0.000000 0.261815 1.024636 -0.000184
            0.001499  0.002597  0.000000
 0.000011 0.000000 0.000000 0.000000 0.533328 0.000000 0.261164 1.030536 -0.000101
            0.001000  0.001731  0.000000
 0.000007 0.000000 0.000000 0.000000 0.531342 0.000000 0.260506 1.036418 -0.000044
            0.000500  0.000866  0.000000
 0.000004 0.000000 0.000000 0.000000 0.529351 0.000000 0.259842 1.042282 -0.000011
            0.000050  0.000087  0.000000
 0.000000 0.000000 0.000000 0.000000 0.527555 0.000000 0.259239 1.047543 -0.000000
            0.000000  0.000100  0.000000
 0.000000 0.000000 0.000000 0.000000 0.527555 0.000000 0.259239 1.047543 -0.000000
            0.000000  0.001001  0.000000
 0.000000 0.000000 0.000000 0.000000 0.529354 0.000000 0.259842 1.042278 -0.000000
            0.000000  0.002001  0.000000
 0.000000 0.000000 0.000000 0.000000 0.531347 0.000000 0.260507 1.036410 -0.000000
            0.000000  0.003002  0.000000
 0.000000 0.000000 0.000000 0.000000 0.533334 0.000000 0.261165 1.030523 -0.000000
            0.000000  0.004002  0.000000
 0.000000 0.000000 0.000000 0.000000 0.535316 0.000000 0.261817 1.024619 -0.000000
            0.000000  0.005003  0.000000
 0.000000 0.000000 0.000000 0.000000 0.537290 0.000000 0.262463 1.018697 -0.000000
            0.000000  0.006004  0.000000
 0.000000 0.000000 0.000000 0.000000 0.539256 0.000000 0.263102 1.012758 -0.000000
            0.000000  0.007004  0.000000
 0.000000 0.000000 0.000000 0.000000 0.541214 0.000000 0.263734 1.006802 -0.000000
            0.000000  0.008005  0.000000
 0.000000 0.000000 0.000000 0.000000 0.543163 0.000000 0.264360 1.000830 -0.000000
            0.000000  0.009005  0.000000
 0.000000 0.000000 0.000000 0.000000 0.545102 0.000000 0.264978 0.994842 -0.000000
            0.000000  0.010006  0.000000
 0.000000 0.000000 0.000000 0.000000 0.547031 0.000000 0.265589 0.988838 -0.000000
            0.000000  0.011007  0.000000
 0.000000 0.000000 0.000000 0.000000 0.548948 0.000000 0.266194 0.982820 -0.000000
            0.000000  0.012007  0.000000
 0.000000 0.000000 0.000000 0.000000 0.550854 0.000000 0.266790 0.976787 -0.000000
            0.000000  0.013008  0.000000
 0.000000 0.000000 0.000000 0.000000 0.552746 0.000000 0.267379 0.970741 -0.000000
            0.000000  0.014008  0.000000
 0.000000 0.000000 0.000000 0.000000 0.554625 0.000000 0.267961 0.964681 -0.000000
            0.000000  0.015009  0.000000
 0.000000 0.000000 0.000000 0.000000 0.556490 0.000000 0.268535 0.958608 -0.000000
            0.000000  0.016010  0.000000
 0.000000 0.000000 0.000000 0.000000 0.558340 0.000000 0.269102 0.952523 -0.000000
            0.000000  0.017010  0.000000
 0.000000 0.000000 0.000000 0.000000 0.560174 0.000000 0.269661 0.946426 -0.000000
            0.000000  0.018011  0.000000
 0.000000 0.000000 0.000000 0.000000 0.561992 0.000000 0.270212 0.940317 -0.000000
            0.000000  0.019012  0.000000
 0.000000 0.000000 0.000000 0.000000 0.563792 0.000000 0.270755 0.934198 -0.000000
            0.000000  0.020012  0.000000
 0.000000 0.000000 0.000000 0.000000 0.565574 0.000000 0.271291 0.928069 -0.000000
            0.000000  0.021013  0.000000
 0.000000 0.000000 0.000000 0.000000 0.567338 0.000000 0.271819 0.921930 -0.000000
            0.000000  0.022013  0.000000
 0.000000 0.000000 0.000000 0.000000 0.569082 0.000000 0.272339 0.915783 -0.000000
            0.000000  0.023014  0.000000
 0.000000 0.000000 0.000000 0.000000 0.570805 0.000000 0.272851 0.909627 -0.000000
            0.000000  0.024015  0.000000
 0.000000 0.000000 0.000000 0.000000 0.572508 0.000000 0.273356 0.903463 -0.000000
            0.000000  0.025015  0.000000
 0.000000 0.000000 0.000000 0.000000 0.574188 0.000000 0.273853 0.897292 -0.000000
            0.000000  0.026016  0.000000
 0.000000 0.000000 0.000000 0.000000 0.575846 0.000000 0.274343 0.891115 -0.000000
            0.000000  0.027016  0.000000
 0.000000 0.000000 0.000000 0.000000 0.577480 0.000000 0.274825 0.884932 -0.000000
            0.000000  0.028017  0.000000
 0.000000 0.000000 0.000000 0.000000 0.579090 0.000000 0.275300 0.878743 -0.000000
            0.000000  0.029018  0.000000
 0.000000 0.000000 0.000000 0.000000 0.580676 0.000000 0.275768 0.872550 -0.000000
            0.000000  0.030018  0.000000
 0.000000 0.000000 0.000000 0.000000 0.582236 0.000000 0.276229 0.866353 -0.000000
            0.000000  0.031019  0.000000
 0.000000 0.000000 0.000000 0.000000 0.583769 0.000000 0.276682 0.860153 -0.000000
            0.000000  0.032019  0.000000
 0.000000 0.000000 0.000000 0.000000 0.585276 0.000000 0.277130 0.853950 -0.000000
            0.000000  0.033020  0.000000
 0.000000 0.000000 0.000000 0.000000 0.586754 0.000000 0.277570 0.847745 -0.000000
            0.000000  0.034021  0.000000
 0.000000 0.000000 0.000000 0.000000 0.588205 0.000000 0.278004 0.841539 -0.000000
            0.000000  0.035021  0.000000
 0.000000 0.000000 0.000000 0.000000 0.589626 0.000000 0.278433 0.835332 -0.000000
            0.000000  0.036022  0.000000
 0.000000 0.000000 0.000000 0.000000 0.591018 0.000000 0.278855 0.829125 -0.000000
            0.000000  0.037022  0.000000
 0.000000 0.000000 0.000000 0.000000 0.592379 0.000000 0.279272 0.822919 -0.000000
            0.000000  0.038023  0.000000
 0.000000 0.000000 0.000000 0.000000 0.593709 0.000000 0.279684 0.816713 -0.000000
            0.000000  0.039024  0.000000
 0.000000 0.000000 0.000000 0.000000 0.595008 0.000000 0.280090 0.810510 -0.000000
            0.000000  0.040024  0.000000
 0.000000 0.000000 0.000000 0.000000 0.596274 0.000000 0.280492 0.804309 -0.000000
            0.000000  0.041025  0.000000
 0.000000 0.000000 0.000000 0.000000 0.597508 0.000000 0.280890 0.798111 -0.000000
            0.000000  0.042025  0.000000
 0.000000 0.000000 0.000000 0.000000 0.598709 0.000000 0.281284 0.791917 -0.000000
            0.000000  0.043026  0.000000
 0.000000 0.000000 0.000000 0.000000 0.599875 0.000000 0.281674 0.785728 -0.000000
            0.000000  0.044027  0.000000
 0.000000 0.000000 0.000000 0.000000 0.601008 0.000000 0.282061 0.779543 -0.000000
            0.000000  0.045027  0.000000
 0.000000 0.000000 0.000000 0.000000 0.602105 0.000000 0.282445 0.773363 -0.000000
            0.000000  0.046028  0.000000
 0.000000 0.000000 0.000000 0.000000 0.603168 0.000000 0.282827 0.767190 -0.000000
            0.000000  0.047029  0.000000
 0.000000 0.000000 0.000000 0.000000 0.604194 0.000000 0.283207 0.761023 -0.000000
            0.000000  0.048029  0.000000
 0.000000 0.000000 0.000000 0.000000 0.605185 0.000000 0.283585 0.754864 -0.000000
            0.000000  0.049030  0.000000
 0.000000 0.000000 0.000000 0.000000 0.606138 0.000000 0.283962 0.748712 -0.000000
            0.000000  0.050030  0.000000
 0.000000 0.000000 0.000000 0.000000 0.607055 0.000000 0.284339 0.742568 -0.000000
            0.000000  0.051031  0.000000
 0.000000 0.000000 0.000000 0.000000 0.607935 0.000000 0.284715 0.736433 -0.000000
            0.000000  0.052032  0.000000
 0.000000 0.000000 0.000000 0.000000 0.608777 0.000000 0.285091 0.730307 -0.000000
            0.000000  0.053032  0.000000
 0.000000 0.000000 0.000000 0.000000 0.609581 0.000000 0.285469 0.724191 -0.000000
            0.000000  0.054033  0.000000
 0.000000 0.000000 0.000000 0.000000 0.610348 0.000000 0.285847 0.718084 -0.000000
            0.000000  0.055033  0.000000
 0.000000 0.000000 0.000000 0.000000 0.611075 0.000000 0.286228 0.711988 -0.000000
            0.000000  0.056034  0.000000
 0.000000 0.000000 0.000000 0.000000 0.611764 0.000000 0.286610 0.705903 -0.000000
            0.000000  0.057035  0.000000
 0.000000 0.000000 0.000000 0.000000 0.612414 0.000000 0.286996 0.699829 -0.000000
            0.000000  0.058035  0.000000
 0.000000 0.000000 0.000000 0.000000 0.613026 0.000000 0.287384 0.693767 -0.000000
            0.000000  0.059036  0.000000
 0.000000 0.000000 0.000000 0.000000 0.613598 0.000000 0.287776 0.687717 -0.000000
            0.000000  0.060036  0.000000
 0.000000 0.000000 0.000000 0.000000 0.614130 0.000000 0.288173 0.681679 -0.000000
            0.000000  0.061037  0.000000
 0.000000 0.000000 0.000000 0.000000 0.614623 0.000000 0.288574 0.675653 -0.000000
            0.000000  0.062038  0.000000
 0.000000 0.000000 0.000000 0.000000 0.615077 0.000000 0.288980 0.669640 -0.000000
            0.000000  0.063038  0.000000
 0.000000 0.000000 0.000000 0.000000 0.615491 0.000000 0.289391 0.663640 -0.000000
            0.000000  0.064039  0.000000
 0.000000 0.000000 0.000000 0.000000 0.615866 0.000000 0.289809 0.657654 -0.000000
            0.000000  0.065039  0.000000
 0.000000 0.000000 0.000000 0.000000 0.616201 0.000000 0.290233 0.651681 -0.000000
            0.000000  0.066040  0.000000
 0.000000 0.000000 0.000000 0.000000 0.616497 0.000000 0.290663 0.645722 -0.000000
            0.000000  0.067041  0.000000
 0.000000 0.000000 0.000000 0.000000 0.616753 0.000000 0.291101 0.639776 -0.000000
            0.000000  0.068041  0.000000
 0.000000 0.000000 0.000000 0.000000 0.616969 0.000000 0.291546 0.633845 -0.000000
            0.000000  0.069042  0.000000
 0.000000 0.000000 0.000000 0.000000 0.617146 0.000000 0.291999 0.627927 -0.000000
            0.000000  0.070042  0.000000
 0.000000 0.000000 0.000000 0.000000 0.617284 0.000000 0.292460 0.622024 -0.000000
            0.000000  0.071043  0.000000
 0.000000 0.000000 0.000000 0.000000 0.617382 0.000000 0.292929 0.616136 -0.000000
            0.000000  0.072044  0.000000
 0.000000 0.000000 0.000000 0.000000 0.617442 0.000000 0.293407 0.610261 -0.000000
            0.000000  0.073044  0.000000
 0.000000 0.000000 0.000000 0.000000 0.617463 0.000000 0.293893 0.604402 -0.000000
            0.000000  0.074045  0.000000
 0.000000 0.000000 0.000000 0.000000 0.617445 0.000000 0.294388 0.598557 -0.000000
            0.000000  0.075046  0.000000
 0.000000 0.000000 0.000000 0.000000 0.617388 0.000000 0.294892 0.592726 -0.000000
            0.000000  0.076046  0.000000
 0.000000 0.000000 0.000000 0.000000 0.617293 0.000000 0.295405 0.586911 -0.000000
            0.000000  0.077047  0.000000
 0.000000 0.000000 0.000000 0.000000 0.617161 0.000000 0.295927 0.581110 -0.000000
            0.000000  0.078047  0.000000
 0.000000 0.000000 0.000000 0.000000 0.616990 0.000000 0.296457 0.575324 -0.000000
            0.000000  0.079048  0.000000
 0.000000 0.000000 0.000000 0.000000 0.616782 0.000000 0.296997 0.569553 -0.000000
            0.000000  0.080049  0.000000
 0.000000 0.000000 0.000000 0.000000 0.616537 0.000000 0.297544 0.563798 -0.000000
            0.000000  0.081049  0.000000
 0.000000 0.000000 0.000000 0.000000 0.616254 0.000000 0.298100 0.558057 -0.000000
            0.000000  0.082050  0.000000
 0.000000 0.000000 0.000000 0.000000 0.615936 0.000000 0.298664 0.552331 -0.000000
            0.000000  0.083050  0.000000
 0.000000 0.000000 0.000000 0.000000 0.615580 0.000000 0.299236 0.546621 -0.000000
            0.000000  0.084051  0.000000
 0.000000 0.000000 0.000000 0.000000 0.615189 0.000000 0.299814 0.540926 -0.000000
            0.000000  0.085052  0.000000
 0.000000 0.000000 0.000000 0.000000 0.614763 0.000000 0.300399 0.535247 -0.000000
            0.000000  0.086052  0.000000
 0.000000 0.000000 0.000000 0.000000 0.614301 0.000000 0.300991 0.529583 -0.000000
            0.000000  0.087053  0.000000
 0.000000 0.000000 0.000000 0.000000 0.613804 0.000000 0.301587 0.523935 -0.000000
            0.000000  0.088053  0.000000
 0.000000 0.000000 0.000000 0.000000 0.613272 0.000000 0.302188 0.518304 -0.000000
            0.000000  0.089054  0.000000
 0.000000 0.000000 0.000000 0.000000 0.612707 0.000000 0.302793 0.512688 -0.000000
            0.000000  0.090055  0.000000
 0.000000 0.000000 0.000000 0.000000 0.612108 0.000000 0.303402 0.507090 -0.000000
            0.000000  0.091055  0.000000
 0.000000 0.000000 0.000000 0.000000 0.611476 0.000000 0.304012 0.501508 -0.000000
            0.000000  0.092056  0.000000
 0.000000 0.000000 0.000000 0.000000 0.610810 0.000000 0.304623 0.495943 -0.000000
            0.000000  0.093056  0.000000
 0.000000 0.000000 0.000000 0.000000 0.610113 0.000000 0.305234 0.490396 -0.000000
            0.000000  0.094057  0.000000
 0.000000 0.000000 0.000000 0.000000 0.609383 0.000000 0.305845 0.484867 -0.000000
            0.000000  0.095058  0.000000
 0.000000 0.000000 0.000000 0.000000 0.608622 0.000000 0.306453 0.479357 -0.000000
            0.000000  0.096058  0.000000
 0.000000 0.000000 0.000000 0.000000 0.607829 0.000000 0.307058 0.473866 -0.000000
            0.000000  0.097059  0.000000
 0.000000 0.000000 0.000000 0.000000 0.607006 0.000000 0.307658 0.468395 -0.000000
            0.000000  0.098059  0.000000
 0.000000 0.000000 0.000000 0.000000 0.606153 0.000000 0.308251 0.462944 -0.000000
            0.000000  0.099060  0.000000
 0.000000 0.000000 0.000000 0.000000 0.605270 0.000000 0.308838 0.457514 -0.000000
            0.000000  0.100061  0.000000
 0.000000 0.000000 0.000000 0.000000 0.604357 0.000000 0.309416 0.452106 -0.000000
            0.000000  0.101061  0.000000
 0.000000 0.000000 0.000000 0.000000 0.603416 0.000000 0.309983 0.446721 -0.000000
            0.000000  0.102062  0.000000
 0.000000 0.000000 0.000000 0.000000 0.602446 0.000000 0.310539 0.441359 -0.000000
            0.000000  0.103063  0.000000
 0.000000 0.000000 0.000000 0.000000 0.601449 0.000000 0.311082 0.436022 -0.000000
            0.000000  0.104063  0.000000
 0.000000 0.000000 0.000000 0.000000 0.600424 0.000000 0.311610 0.430710 -0.000000
            0.000000  0.105064  0.000000
 0.000000 0.000000 0.000000 0.000000 0.599372 0.000000 0.312122 0.425424 -0.000000
            0.000000  0.106064  0.000000
 0.000000 0.000000 0.000000 0.000000 0.598293 0.000000 0.312617 0.420166 -0.000000
            0.000000  0.107065  0.000000
 0.000000 0.000000 0.000000 0.000000 0.597189 0.000000 0.313092 0.414936 -0.000000
            0.000000  0.108066  0.000000
 0.000000 0.000000 0.000000 0.000000 0.596059 0.000000 0.313547 0.409736 -0.000000
            0.000000  0.109066  0.000000
 0.000000 0.000000 0.000000 0.000000 0.594904 0.000000 0.313980 0.404567 -0.000000
            0.000000  0.110067  0.000000
 0.000000 0.000000 0.000000 0.000000 0.593724 0.000000 0.314390 0.399430 -0.000000
            0.000000  0.111067  0.000000
 0.000000 0.000000 0.000000 0.000000 0.592520 0.000000 0.314775 0.394327 -0.000000
            0.000000  0.112068  0.000000
 0.000000 0.000000 0.000000 0.000000 0.591292 0.000000 0.315134 0.389257 -0.000000
            0.000000  0.113069  0.000000
 0.000000 0.000000 0.000000 0.000000 0.590041 0.000000 0.315466 0.384224 -0.000000
            0.000000  0.114069  0.000000
 0.000000 0.000000 0.000000 0.000000 0.588767 0.000000 0.315770 0.379228 -0.000000
            0.000000  0.115070  0.000000
 0.000000 0.000000 0.000000 0.000000 0.587471 0.000000 0.316044 0.374269 -0.000000
            0.000000  0.116070  0.000000
 0.000000 0.000000 0.000000 0.000000 0.586154 0.000000 0.316287 0.369351 -0.000000
            0.000000  0.117071  0.000000
 0.000000 0.000000 0.000000 0.000000 0.584814 0.000000 0.316500 0.364473 -0.000000
            0.000000  0.118072  0.000000
 0.000000 0.000000 0.000000 0.000000 0.583454 0.000000 0.316679 0.359638 -0.000000
            0.000000  0.119072  0.000000
 0.000000 0.000000 0.000000 0.000000 0.582074 0.000000 0.316826 0.354846 -0.000000
            0.000000  0.120073  0.000000
 0.000000 0.000000 0.000000 0.000000 0.580673 0.000000 0.316939 0.350098 -0.000000
            0.000000  0.121073  0.000000
 0.000000 0.000000 0.000000 0.000000 0.579253 0.000000 0.317017 0.345397 -0.000000
            0.000000  0.122074  0.000000
 0.000000 0.000000 0.000000 0.000000 0.577813 0.000000 0.317060 0.340742 -0.000000
            0.000000  0.123075  0.000000
 0.000000 0.000000 0.000000 0.000000 0.576355 0.000000 0.317068 0.336135 -0.000000
            0.000000  0.124075  0.000000
 0.000000 0.000000 0.000000 0.000000 0.574879 0.000000 0.317040 0.331577 -0.000000
            0.000000  0.125076  0.000000
 0.000000 0.000000 0.000000 0.000000 0.573385 0.000000 0.316976 0.327069 -0.000000
            0.000000  0.126076  0.000000
 0.000000 0.000000 0.000000 0.000000 0.571873 0.000000 0.316875 0.322612 -0.000000
            0.000000  0.127077  0.000000
 0.000000 0.000000 0.000000 0.000000 0.570344 0.000000 0.316738 0.318206 -0.000000
            0.000000  0.128078  0.000000
 0.000000 0.000000 0.000000 0.000000 0.568799 0.000000 0.316565 0.313854 -0.000000
            0.000000  0.129078  0.000000
 0.000000 0.000000 0.000000 0.000000 0.567238 0.000000 0.316356 0.309554 -0.000000
            0.000000  0.130079  0.000000
 0.000000 0.000000 0.000000 0.000000 0.565661 0.000000 0.316111 0.305309 -0.000000
            0.000000  0.131080  0.000000
 0.000000 0.000000 0.000000 0.000000 0.564069 0.000000 0.315830 0.301119 -0.000000
            0.000000  0.132080  0.000000
 0.000000 0.000000 0.000000 0.000000 0.562461 0.000000 0.315513 0.296983 -0.000000
            0.000000  0.133081  0.000000
 0.000000 0.000000 0.000000 0.000000 0.560839 0.000000 0.315162 0.292903 -0.000000
            0.000000  0.134081  0.000000
 0.000000 0.000000 0.000000 0.000000 0.559203 0.000000 0.314775 0.288880 -0.000000
            0.000000  0.135082  0.000000
 0.000000 0.000000 0.000000 0.000000 0.557554 0.000000 0.314355 0.284912 -0.000000
            0.000000  0.136083  0.000000
 0.000000 0.000000 0.000000 0.000000 0.555891 0.000000 0.313901 0.281001 -0.000000
            0.000000  0.137083  0.000000
 0.000000 0.000000 0.000000 0.000000 0.554215 0.000000 0.313415 0.277147 -0.000000
            0.000000  0.138084  0.000000
 0.000000 0.000000 0.000000 0.000000 0.552526 0.000000 0.312896 0.273350 -0.000000
            0.000000  0.139084  0.000000
 0.000000 0.000000 0.000000 0.000000 0.550825 0.000000 0.312346 0.269610 -0.000000
            0.000000  0.140085  0.000000
 0.000000 0.000000 0.000000 0.000000 0.549112 0.000000 0.311765 0.265927 -0.000000
            0.000000  0.141086  0.000000
 0.000000 0.000000 0.000000 0.000000 0.547388 0.000000 0.311155 0.262300 -0.000000
            0.000000  0.142086  0.000000
 0.000000 0.000000 0.000000 0.000000 0.545652 0.000000 0.310515 0.258731 -0.000000
            0.000000  0.143087  0.000000
 0.000000 0.000000 0.000000 0.000000 0.543906 0.000000 0.309847 0.255217 -0.000000
            0.000000  0.144087  0.000000
 0.000000 0.000000 0.000000 0.000000 0.542149 0.000000 0.309152 0.251760 -0.000000
            0.000000  0.145088  0.000000
 0.000000 0.000000 0.000000 0.000000 0.540382 0.000000 0.308431 0.248359 -0.000000
            0.000000  0.146089  0.000000
 0.000000 0.000000 0.000000 0.000000 0.538605 0.000000 0.307684 0.245013 -0.000000
            0.000000  0.147089  0.000000
 0.000000 0.000000 0.000000 0.000000 0.536819 0.000000 0.306913 0.241723 -0.000000
            0.000000  0.148090  0.000000
 0.000000 0.000000 0.000000 0.000000 0.535024 0.000000 0.306118 0.238487 -0.000000
            0.000000  0.149090  0.000000
 0.000000 0.000000 0.000000 0.000000 0.533220 0.000000 0.305300 0.235305 -0.000000
            0.000000  0.150091  0.000000
 0.000000 0.000000 0.000000 0.000000 0.531407 0.000000 0.304460 0.232177 -0.000000
            0.000000  0.151092  0.000000
 0.000000 0.000000 0.000000 0.000000 0.529586 0.000000 0.303600 0.229103 -0.000000
            0.000000  0.152092  0.000000
 0.000000 0.000000 0.000000 0.000000 0.527757 0.000000 0.302720 0.226080 -0.000000
            0.000000  0.153093  0.000000
 0.000000 0.000000 0.000000 0.000000 0.525921 0.000000 0.301820 0.223110 -0.000000
            0.000000  0.154093  0.000000
 0.000000 0.000000 0.000000 0.000000 0.524078 0.000000 0.300903 0.220190 -0.000000
            0.000000  0.155094  0.000000
 0.000000 0.000000 0.000000 0.000000 0.522227 0.000000 0.299968 0.217321 -0.000000
            0.000000  0.156095  0.000000
 0.000000 0.000000 0.000000 0.000000 0.520370 0.000000 0.299017 0.214502 -0.000000
            0.000000  0.157095  0.000000
 0.000000 0.000000 0.000000 0.000000 0.518507 0.000000 0.298050 0.211733 -0.000000
            0.000000  0.158096  0.000000
 0.000000 0.000000 0.000000 0.000000 0.516637 0.000000 0.297069 0.209011 -0.000000
            0.000000  0.159097  0.000000
 0.000000 0.000000 0.000000 0.000000 0.514762 0.000000 0.296074 0.206338 -0.000000
            0.000000  0.160097  0.000000
 0.000000 0.000000 0.000000 0.000000 0.512881 0.000000 0.295065 0.203711 -0.000000
            0.000000  0.161098  0.000000
 0.000000 0.000000 0.000000 0.000000 0.510994 0.000000 0.294045 0.201130 -0.000000
            0.000000  0.162098  0.000000
 0.000000 0.000000 0.000000 0.000000 0.509103 0.000000 0.293013 0.198595 -0.000000
            0.000000  0.163099  0.000000
 0.000000 0.000000 0.000000 0.000000 0.507207 0.000000 0.291970 0.196104 -0.000000
            0.000000  0.164100  0.000000
 0.000000 0.000000 0.000000 0.000000 0.505307 0.000000 0.290917 0.193658 -0.000000
            0.000000  0.165100  0.000000
 0.000000 0.000000 0.000000 0.000000 0.503402 0.000000 0.289855 0.191254 -0.000000
            0.000000  0.166101  0.000000
 0.000000 0.000000 0.000000 0.000000 0.501493 0.000000 0.288785 0.188893 -0.000000
            0.000000  0.167101  0.000000
 0.000000 0.000000 0.000000 0.000000 0.499581 0.000000 0.287706 0.186573 -0.000000
            0.000000  0.168102  0.000000
 0.000000 0.000000 0.000000 0.000000 0.497665 0.000000 0.286620 0.184295 -0.000000
            0.000000  0.169103  0.000000
 0.000000 0.000000 0.000000 0.000000 0.495745 0.000000 0.285528 0.182056 -0.000000
            0.000000  0.170103  0.000000
 0.000000 0.000000 0.000000 0.000000 0.493823 0.000000 0.284429 0.179856 -0.000000
            0.000000  0.171104  0.000000
 0.000000 0.000000 0.000000 0.000000 0.491898 0.000000 0.283325 0.177696 -0.000000
            0.000000  0.172104  0.000000
 0.000000 0.000000 0.000000 0.000000 0.489971 0.000000 0.282215 0.175572 -0.000000
            0.000000  0.173105  0.000000
 0.000000 0.000000 0.000000 0.000000 0.488041 0.000000 0.281102 0.173486 -0.000000
            0.000000  0.174106  0.000000
 0.000000 0.000000 0.000000 0.000000 0.486109 0.000000 0.279984 0.171437 -0.000000
            0.000000  0.175106  0.000000
 0.000000 0.000000 0.000000 0.000000 0.484175 0.000000 0.278863 0.169423 -0.000000
            0.000000  0.176107  0.000000
 0.000000 0.000000 0.000000 0.000000 0.482239 0.000000 0.277739 0.167444 -0.000000
            0.000000  0.177107  0.000000
 0.000000 0.000000 0.000000 0.000000 0.480302 0.000000 0.276613 0.165499 -0.000000
            0.000000  0.178108  0.000000
 0.000000 0.000000 0.000000 0.000000 0.478364 0.000000 0.275484 0.163587 -0.000000
            0.000000  0.179109  0.000000
 0.000000 0.000000 0.000000 0.000000 0.476424 0.000000 0.274354 0.161709 -0.000000
            0.000000  0.180109  0.000000
 0.000000 0.000000 0.000000 0.000000 0.474484 0.000000 0.273223 0.159863 -0.000000
            0.000000  0.181110  0.000000
 0.000000 0.000000 0.000000 0.000000 0.472543 0.000000 0.272091 0.158048 -0.000000
            0.000000  0.182110  0.000000
 0.000000 0.000000 0.000000 0.000000 0.470602 0.000000 0.270958 0.156264 -0.000000
            0.000000  0.183111  0.000000
 0.000000 0.000000 0.000000 0.000000 0.468660 0.000000 0.269825 0.154510 -0.000000
            0.000000  0.184112  0.000000
 0.000000 0.000000 0.000000 0.000000 0.466718 0.000000 0.268693 0.152787 -0.000000
            0.000000  0.185112  0.000000
 0.000000 0.000000 0.000000 0.000000 0.464776 0.000000 0.267561 0.151092 -0.000000
            0.000000  0.186113  0.000000
 0.000000 0.000000 0.000000 0.000000 0.462835 0.000000 0.266429 0.149426 -0.000000
            0.000000  0.187114  0.000000
 0.000000 0.000000 0.000000 0.000000 0.460894 0.000000 0.265299 0.147787 -0.000000
            0.000000  0.188114  0.000000
 0.000000 0.000000 0.000000 0.000000 0.458954 0.000000 0.264171 0.146176 -0.000000
            0.000000  0.189115  0.000000
 0.000000 0.000000 0.000000 0.000000 0.457014 0.000000 0.263044 0.144592 -0.000000
            0.000000  0.190115  0.000000
 0.000000 0.000000 0.000000 0.000000 0.455076 0.000000 0.261919 0.143034 -0.000000
            0.000000  0.191116  0.000000
 0.000000 0.000000 0.000000 0.000000 0.453138 0.000000 0.260796 0.141501 -0.000000
            0.000000  0.192117  0.000000
 0.000000 0.000000 0.000000 0.000000 0.451202 0.000000 0.259676 0.139994 -0.000000
            0.000000  0.193117  0.000000
 0.000000 0.000000 0.000000 0.000000 0.449268 0.000000 0.258558 0.138512 -0.000000
            0.000000  0.194118  0.000000
 0.000000 0.000000 0.000000 0.000000 0.447335 0.000000 0.257443 0.137053 -0.000000
            0.000000  0.195118  0.000000
 0.000000 0.000000 0.000000 0.000000 0.445403 0.000000 0.256331 0.135618 -0.000000
            0.000000  0.196119  0.000000
 0.000000 0.000000 0.000000 0.000000 0.443474 0.000000 0.255223 0.134207 -0.000000
            0.000000  0.197120  0.000000
 0.000000 0.000000 0.000000 0.000000 0.441547 0.000000 0.254118 0.132818 -0.000000
            0.000000  0.198120  0.000000
 0.000000 0.000000 0.000000 0.000000 0.439622 0.000000 0.253016 0.131452 -0.000000
            0.000000  0.199121  0.000000
 0.000000 0.000000 0.000000 0.000000 0.437700 0.000000 0.251918 0.130107 -0.000000
            0.000000  0.200121  0.000000
 0.000000 0.000000 0.000000 0.000000 0.435780 0.000000 0.250824 0.128784 -0.000000
            0.000000  0.201122  0.000000
 0.000000 0.000000 0.000000 0.000000 0.433862 0.000000 0.249734 0.127482 -0.000000
            0.000000  0.202123  0.000000
 0.000000 0.000000 0.000000 0.000000 0.431948 0.000000 0.248648 0.126200 -0.000000
            0.000000  0.203123  0.000000
 0.000000 0.000000 0.000000 0.000000 0.430036 0.000000 0.247566 0.124939 -0.000000
            0.000000  0.204124  0.000000
 0.000000 0.000000 0.000000 0.000000 0.428128 0.000000 0.246489 0.123697 -0.000000
            0.000000  0.205124  0.000000
 0.000000 0.000000 0.000000 0.000000 0.426223 0.000000 0.245417 0.122475 -0.000000
            0.000000  0.206125  0.000000
 0.000000 0.000000 0.000000 0.000000 0.424321 0.000000 0.244348 0.121272 -0.000000
            0.000000  0.207126  0.000000
 0.000000 0.000000 0.000000 0.000000 0.422422 0.000000 0.243285 0.120088 -0.000000
            0.000000  0.208126  0.000000
 0.000000 0.000000 0.000000 0.000000 0.420528 0.000000 0.242226 0.118921 -0.000000
            0.000000  0.209127  0.000000
 0.000000 0.000000 0.000000 0.000000 0.418636 0.000000 0.241173 0.117773 -0.000000
            0.000000  0.210127  0.000000
 0.000000 0.000000 0.000000 0.000000 0.416749 0.000000 0.240124 0.116643 -0.000000
            0.000000  0.211128  0.000000
 0.000000 0.000000 0.000000 0.000000 0.414866 0.000000 0.239080 0.115529 -0.000000
            0.000000  0.212129  0.000000
 0.000000 0.000000 0.000000 0.000000 0.412987 0.000000 0.238042 0.114433 -0.000000
            0.000000  0.213129  0.000000
 0.000000 0.000000 0.000000 0.000000 0.411112 0.000000 0.237009 0.113354 -0.000000
            0.000000  0.214130  0.000000
 0.000000 0.000000 0.000000 0.000000 0.409241 0.000000 0.235980 0.112290 -0.000000
            0.000000  0.215131  0.000000
 0.000000 0.000000 0.000000 0.000000 0.407375 0.000000 0.234958 0.111243 -0.000000
            0.000000  0.216131  0.000000
 0.000000 0.000000 0.000000 0.000000 0.405513 0.000000 0.233940 0.110212 -0.000000
            0.000000  0.217132  0.000000
 0.000000 0.000000 0.000000 0.000000 0.403656 0.000000 0.232928 0.109196 -0.000000
            0.000000  0.218132  0.000000
 0.000000 0.000000 0.000000 0.000000 0.401804 0.000000 0.231922 0.108195 -0.000000
            0.000000  0.219133  0.000000
 0.000000 0.000000 0.000000 0.000000 0.399956 0.000000 0.230921 0.107209 -0.000000
            0.000000  0.220134  0.000000
 0.000000 0.000000 0.000000 0.000000 0.398113 0.000000 0.229925 0.106238 -0.000000
            0.000000  0.221134  0.000000
 0.000000 0.000000 0.000000 0.000000 0.396276 0.000000 0.228935 0.105282 -0.000000
            0.000000  0.222135  0.000000
 0.000000 0.000000 0.000000 0.000000 0.394443 0.000000 0.227951 0.104339 -0.000000
            0.000000  0.223135  0.000000
 0.000000 0.000000 0.000000 0.000000 0.392616 0.000000 0.226972 0.103411 -0.000000
            0.000000  0.224136  0.000000
 0.000000 0.000000 0.000000 0.000000 0.390794 0.000000 0.225999 0.102496 -0.000000
            0.000000  0.225137  0.000000
 0.000000 0.000000 0.000000 0.000000 0.388978 0.000000 0.225032 0.101594 -0.000000
            0.000000  0.226137  0.000000
 0.000000 0.000000 0.000000 0.000000 0.387166 0.000000 0.224070 0.100706 -0.000000
            0.000000  0.227138  0.000000
 0.000000 0.000000 0.000000 0.000000 0.385361 0.000000 0.223114 0.099830 -0.000000
            0.000000  0.228138  0.000000
 0.000000 0.000000 0.000000 0.000000 0.383561 0.000000 0.222164 0.098968 -0.000000
            0.000000  0.229139  0.000000
 0.000000 0.000000 0.000000 0.000000 0.381767 0.000000 0.221219 0.098118 -0.000000
            0.000000  0.230140  0.000000
 0.000000 0.000000 0.000000 0.000000 0.379979 0.000000 0.220280 0.097280 -0.000000
            0.000000  0.231140  0.000000
 0.000000 0.000000 0.000000 0.000000 0.378196 0.000000 0.219347 0.096455 -0.000000
            0.000000  0.232141  0.000000
 0.000000 0.000000 0.000000 0.000000 0.376420 0.000000 0.218420 0.095641 -0.000000
            0.000000  0.233141  0.000000
 0.000000 0.000000 0.000000 0.000000 0.374649 0.000000 0.217499 0.094839 -0.000000
            0.000000  0.234142  0.000000
 0.000000 0.000000 0.000000 0.000000 0.372885 0.000000 0.216583 0.094049 -0.000000
            0.000000  0.235143  0.000000
 0.000000 0.000000 0.000000 0.000000 0.371127 0.000000 0.215673 0.093270 -0.000000
            0.000000  0.236143  0.000000
 0.000000 0.000000 0.000000 0.000000 0.369375 0.000000 0.214769 0.092503 -0.000000
            0.000000  0.237144  0.000000
 0.000000 0.000000 0.000000 0.000000 0.367629 0.000000 0.213870 0.091746 -0.000000
            0.000000  0.238144  0.000000
 0.000000 0.000000 0.000000 0.000000 0.365890 0.000000 0.212978 0.091000 -0.000000
            0.000000  0.239145  0.000000
 0.000000 0.000000 0.000000 0.000000 0.364157 0.000000 0.212091 0.090265 -0.000000
            0.000000  0.240146  0.000000
 0.000000 0.000000 0.000000 0.000000 0.362430 0.000000 0.211210 0.089540 -0.000000
            0.000000  0.241146  0.000000
 0.000000 0.000000 0.000000 0.000000 0.360710 0.000000 0.210334 0.088826 -0.000000
            0.000000  0.242147  0.000000
 0.000000 0.000000 0.000000 0.000000 0.358997 0.000000 0.209465 0.088121 -0.000000
            0.000000  0.243148  0.000000
 0.000000 0.000000 0.000000 0.000000 0.357290 0.000000 0.208601 0.087427 -0.000000
            0.000000  0.244148  0.000000
 0.000000 0.000000 0.000000 0.000000 0.355590 0.000000 0.207743 0.086743 -0.000000
            0.000000  0.245149  0.000000
 0.000000 0.000000 0.000000 0.000000 0.353897 0.000000 0.206890 0.086068 -0.000000
            0.000000  0.246149  0.000000
 0.000000 0.000000 0.000000 0.000000 0.352211 0.000000 0.206043 0.085403 -0.000000
            0.000000  0.247150  0.000000
 0.000000 0.000000 0.000000 0.000000 0.350531 0.000000 0.205202 0.084748 -0.000000
            0.000000  0.248151  0.000000
 0.000000 0.000000 0.000000 0.000000 0.348858 0.000000 0.204367 0.084101 -0.000000
            0.000000  0.249151  0.000000
 0.000000 0.000000 0.000000 0.000000 0.347192 0.000000 0.203537 0.083464 -0.000000
            0.000000  0.250152  0.000000
 0.000000 0.000000 0.000000 0.000000 0.345533 0.000000 0.202712 0.082836 -0.000000
            0.000000  0.251152  0.000000
 0.000000 0.000000 0.000000 0.000000 0.343881 0.000000 0.201894 0.082216 -0.000000
            0.000000  0.252153  0.000000
 0.000000 0.000000 0.000000 0.000000 0.342236 0.000000 0.201080 0.081606 -0.000000
            0.000000  0.253154  0.000000
 0.000000 0.000000 0.000000 0.000000 0.340598 0.000000 0.200273 0.081004 -0.000000
            0.000000  0.254154  0.000000
 0.000000 0.000000 0.000000 0.000000 0.338968 0.000000 0.199471 0.080410 -0.000000
            0.000000  0.255155  0.000000
 0.000000 0.000000 0.000000 0.000000 0.337344 0.000000 0.198674 0.079825 -0.000000
            0.000000  0.256155  0.000000
 0.000000 0.000000 0.000000 0.000000 0.335727 0.000000 0.197883 0.079248 -0.000000
            0.000000  0.257156  0.000000
 0.000000 0.000000 0.000000 0.000000 0.334118 0.000000 0.197097 0.078680 -0.000000
            0.000000  0.258157  0.000000
 0.000000 0.000000 0.000000 0.000000 0.332515 0.000000 0.196317 0.078119 -0.000000
            0.000000  0.259157  0.000000
 0.000000 0.000000 0.000000 0.000000 0.330920 0.000000 0.195542 0.077566 -0.000000
            0.000000  0.260158  0.000000
 0.000000 0.000000 0.000000 0.000000 0.329332 0.000000 0.194772 0.077021 -0.000000
            0.000000  0.261158  0.000000
 0.000000 0.000000 0.000000 0.000000 0.327752 0.000000 0.194008 0.076484 -0.000000
            0.000000  0.262159  0.000000
 0.000000 0.000000 0.000000 0.000000 0.326178 0.000000 0.193249 0.075954 -0.000000
            0.000000  0.263160  0.000000
 0.000000 0.000000 0.000000 0.000000 0.324612 0.000000 0.192495 0.075432 -0.000000
            0.000000  0.264160  0.000000
 0.000000 0.000000 0.000000 0.000000 0.323053 0.000000 0.191747 0.074917 -0.000000
            0.000000  0.265161  0.000000
 0.000000 0.000000 0.000000 0.000000 0.321501 0.000000 0.191004 0.074410 -0.000000
            0.000000  0.266161  0.000000
 0.000000 0.000000 0.000000 0.000000 0.319957 0.000000 0.190266 0.073909 -0.000000
            0.000000  0.267162  0.000000
 0.000000 0.000000 0.000000 0.000000 0.318420 0.000000 0.189533 0.073416 -0.000000
            0.000000  0.268163  0.000000
 0.000000 0.000000 0.000000 0.000000 0.316890 0.000000 0.188805 0.072929 -0.000000
            0.000000  0.269163  0.000000
 0.000000 0.000000 0.000000 0.000000 0.315367 0.000000 0.188082 0.072450 -0.000000
            0.000000  0.270164  0.000000
 0.000000 0.000000 0.000000 0.000000 0.313852 0.000000 0.187365 0.071977 -0.000000
            0.000000  0.271165  0.000000
 0.000000 0.000000 0.000000 0.000000 0.312344 0.000000 0.186652 0.071511 -0.000000
            0.000000  0.272165  0.000000
 0.000000 0.000000 0.000000 0.000000 0.310843 0.000000 0.185945 0.071052 -0.000000
            0.000000  0.273166  0.000000
 0.000000 0.000000 0.000000 0.000000 0.309350 0.000000 0.185242 0.070599 -0.000000
            0.000000  0.274166  0.000000
 0.000000 0.000000 0.000000 0.000000 0.307864 0.000000 0.184544 0.070152 -0.000000
            0.000000  0.275167  0.000000
 0.000000 0.000000 0.000000 0.000000 0.306385 0.000000 0.183851 0.069712 -0.000000
            0.000000  0.276168  0.000000
 0.000000 0.000000 0.000000 0.000000 0.304913 0.000000 0.183163 0.069279 -0.000000
            0.000000  0.277168  0.000000
 0.000000 0.000000 0.000000 0.000000 0.303449 0.000000 0.182480 0.068851 -0.000000
            0.000000  0.278169  0.000000
 0.000000 0.000000 0.000000 0.000000 0.301992 0.000000 0.181802 0.068429 -0.000000
            0.000000  0.279169  0.000000
 0.000000 0.000000 0.000000 0.000000 0.300542 0.000000 0.181128 0.068014 -0.000000
            0.000000  0.280170  0.000000
 0.000000 0.000000 0.000000 0.000000 0.299099 0.000000 0.180459 0.067604 -0.000000
            0.000000  0.281171  0.000000
 0.000000 0.000000 0.000000 0.000000 0.297664 0.000000 0.179795 0.067201 -0.000000
            0.000000  0.282171  0.000000
 0.000000 0.000000 0.000000 0.000000 0.296235 0.000000 0.179135 0.066803 -0.000000
            0.000000  0.283172  0.000000
 0.000000 0.000000 0.000000 0.000000 0.294814 0.000000 0.178480 0.066411 -0.000000
            0.000000  0.284172  0.000000
 0.000000 0.000000 0.000000 0.000000 0.293400 0.000000 0.177830 0.066024 -0.000000
            0.000000  0.285173  0.000000
 0.000000 0.000000 0.000000 0.000000 0.291993 0.000000 0.177184 0.065643 -0.000000
            0.000000  0.286174  0.000000
 0.000000 0.000000 0.000000 0.000000 0.290593 0.000000 0.176542 0.065268 -0.000000
            0.000000  0.287174  0.000000
 0.000000 0.000000 0.000000 0.000000 0.289200 0.000000 0.175905 0.064898 -0.000000
            0.000000  0.288175  0.000000
 0.000000 0.000000 0.000000 0.000000 0.287815 0.000000 0.175273 0.064533 -0.000000
            0.000000  0.289175  0.000000
 0.000000 0.000000 0.000000 0.000000 0.286436 0.000000 0.174644 0.064174 -0.000000
            0.000000  0.290176  0.000000
 0.000000 0.000000 0.000000 0.000000 0.285064 0.000000 0.174021 0.063820 -0.000000
            0.000000  0.291177  0.000000
 0.000000 0.000000 0.000000 0.000000 0.283699 0.000000 0.173401 0.063471 -0.000000
            0.000000  0.292177  0.000000
 0.000000 0.000000 0.000000 0.000000 0.282341 0.000000 0.172786 0.063128 -0.000000
            0.000000  0.293178  0.000000
 0.000000 0.000000 0.000000 0.000000 0.280990 0.000000 0.172175 0.062789 -0.000000
            0.000000  0.294178  0.000000
 0.000000 0.000000 0.000000 0.000000 0.279646 0.000000 0.171568 0.062455 -0.000000
            0.000000  0.295179  0.000000
 0.000000 0.000000 0.000000 0.000000 0.278308 0.000000 0.170965 0.062126 -0.000000
            0.000000  0.296180  0.000000
 0.000000 0.000000 0.000000 0.000000 0.276977 0.000000 0.170366 0.061802 -0.000000
            0.000000  0.297180  0.000000
 0.000000 0.000000 0.000000 0.000000 0.275653 0.000000 0.169772 0.061483 -0.000000
            0.000000  0.298181  0.000000
 0.000000 0.000000 0.000000 0.000000 0.274336 0.000000 0.169181 0.061169 -0.000000
            0.000000  0.299182  0.000000
 0.000000 0.000000 0.000000 0.000000 0.273026 0.000000 0.168595 0.060859 -0.000000
            0.000000  0.300182  0.000000
 0.000000 0.000000 0.000000 0.000000 0.271722 0.000000 0.168012 0.060554 -0.000000
            0.000000  0.301183  0.000000
 0.000000 0.000000 0.000000 0.000000 0.270424 0.000000 0.167433 0.060254 -0.000000
            0.000000  0.302183  0.000000
 0.000000 0.000000 0.000000 0.000000 0.269134 0.000000 0.166859 0.059958 -0.000000
            0.000000  0.303184  0.000000
 0.000000 0.000000 0.000000 0.000000 0.267849 0.000000 0.166288 0.059666 -0.000000
            0.000000  0.304185  0.000000
 0.000000 0.000000 0.000000 0.000000 0.266572 0.000000 0.165721 0.059379 -0.000000
            0.000000  0.305185  0.000000
 0.000000 0.000000 0.000000 0.000000 0.265300 0.000000 0.165157 0.059097 -0.000000
            0.000000  0.306186  0.000000
 0.000000 0.000000 0.000000 0.000000 0.264035 0.000000 0.164598 0.058818 -0.000000
            0.000000  0.307186  0.000000
 0.000000 0.000000 0.000000 0.000000 0.262777 0.000000 0.164042 0.058544 -0.000000
            0.000000  0.308187  0.000000
 0.000000 0.000000 0.000000 0.000000 0.261524 0.000000 0.163490 0.058275 -0.000000
            0.000000  0.309188  0.000000
 0.000000 0.000000 0.000000 0.000000 0.260278 0.000000 0.162942 0.058009 -0.000000
            0.000000  0.310188  0.000000
 0.000000 0.000000 0.000000 0.000000 0.259038 0.000000 0.162397 0.057747 -0.000000
            0.000000  0.311189  0.000000
 0.000000 0.000000 0.000000 0.000000 0.257805 0.000000 0.161855 0.057490 -0.000000
            0.000000  0.312189  0.000000
 0.000000 0.000000 0.000000 0.000000 0.256577 0.000000 0.161318 0.057236 -0.000000
            0.000000  0.313190  0.000000
 0.000000 0.000000 0.000000 0.000000 0.255356 0.000000 0.160783 0.056987 -0.000000
            0.000000  0.314191  0.000000
 0.000000 0.000000 0.000000 0.000000 0.254140 0.000000 0.160253 0.056742 -0.000000
            0.000000  0.315191  0.000000
 0.000000 0.000000 0.000000 0.000000 0.252931 0.000000 0.159725 0.056500 -0.000000
            0.000000  0.316192  0.000000
 0.000000 0.000000 0.000000 0.000000 0.251727 0.000000 0.159201 0.056262 -0.000000
            0.000000  0.317192  0.000000
 0.000000 0.000000 0.000000 0.000000 0.250530 0.000000 0.158681 0.056028 -0.000000
            0.000000  0.318193  0.000000
 0.000000 0.000000 0.000000 0.000000 0.249338 0.000000 0.158164 0.055798 -0.000000
            0.000000  0.319194  0.000000
 0.000000 0.000000 0.000000 0.000000 0.248152 0.000000 0.157650 0.055572 -0.000000
            0.000000  0.320194  0.000000
 0.000000 0.000000 0.000000 0.000000 0.246972 0.000000 0.157139 0.055349 -0.000000
            0.000000  0.321195  0.000000
 0.000000 0.000000 0.000000 0.000000 0.245797 0.000000 0.156632 0.055130 -0.000000
            0.000000  0.322195  0.000000
 0.000000 0.000000 0.000000 0.000000 0.244629 0.000000 0.156128 0.054914 -0.000000
            0.000000  0.323196  0.000000
 0.000000 0.000000 0.000000 0.000000 0.243465 0.000000 0.155627 0.054702 -0.000000
            0.000000  0.324197  0.000000
 0.000000 0.000000 0.000000 0.000000 0.242308 0.000000 0.155129 0.054494 -0.000000
            0.000000  0.325197  0.000000
 0.000000 0.000000 0.000000 0.000000 0.241156 0.000000 0.154635 0.054289 -0.000000
            0.000000  0.326198  0.000000
 0.000000 0.000000 0.000000 0.000000 0.240009 0.000000 0.154143 0.054087 -0.000000
            0.000000  0.327199  0.000000
 0.000000 0.000000 0.000000 0.000000 0.238868 0.000000 0.153655 0.053889 -0.000000
            0.000000  0.328199  0.000000
 0.000000 0.000000 0.000000 0.000000 0.237733 0.000000 0.153170 0.053694 -0.000000
            0.000000  0.329200  0.000000
 0.000000 0.000000 0.000000 0.000000 0.236602 0.000000 0.152687 0.053503 -0.000000
            0.000000  0.330200  0.000000
 0.000000 0.000000 0.000000 0.000000 0.235477 0.000000 0.152208 0.053315 -0.000000
            0.000000  0.331201  0.000000
 0.000000 0.000000 0.000000 0.000000 0.234357 0.000000 0.151732 0.053130 -0.000000
            0.000000  0.332202  0.000000
 0.000000 0.000000 0.000000 0.000000 0.233243 0.000000 0.151258 0.052949 -0.000000
            0.000000  0.333202  0.000000
 0.000000 0.000000 0.000000 0.000000 0.232133 0.000000 0.150788 0.052770 -0.000000
            0.000000  0.334203  0.000000
 0.000000 0.000000 0.000000 0.000000 0.231029 0.000000 0.150320 0.052595 -0.000000
            0.000000  0.335203  0.000000
 0.000000 0.000000 0.000000 0.000000 0.229930 0.000000 0.149856 0.052423 -0.000000
            0.000000  0.336204  0.000000
 0.000000 0.000000 0.000000 0.000000 0.228836 0.000000 0.149394 0.052254 -0.000000
            0.000000  0.337205  0.000000
 0.000000 0.000000 0.000000 0.000000 0.227747 0.000000 0.148935 0.052088 -0.000000
            0.000000  0.338205  0.000000
 0.000000 0.000000 0.000000 0.000000 0.226663 0.000000 0.148479 0.051925 -0.000000
            0.000000  0.339206  0.000000
 0.000000 0.000000 0.000000 0.000000 0.225583 0.000000 0.148025 0.051765 -0.000000
            0.000000  0.340206  0.000000
 0.000000 0.000000 0.000000 0.000000 0.224509 0.000000 0.147575 0.051609 -0.000000
            0.000000  0.341207  0.000000
 0.000000 0.000000 0.000000 0.000000 0.223439 0.000000 0.147127 0.051455 -0.000000
            0.000000  0.342208  0.000000
 0.000000 0.000000 0.000000 0.000000 0.222375 0.000000 0.146682 0.051304 -0.000000
            0.000000  0.343208  0.000000
 0.000000 0.000000 0.000000 0.000000 0.221315 0.000000 0.146239 0.051156 -0.000000
            0.000000  0.344209  0.000000
 0.000000 0.000000 0.000000 0.000000 0.220259 0.000000 0.145800 0.051010 -0.000000
            0.000000  0.345209  0.000000
 0.000000 0.000000 0.000000 0.000000 0.219209 0.000000 0.145363 0.050868 -0.000000
            0.000000  0.346210  0.000000
 0.000000 0.000000 0.000000 0.000000 0.218163 0.000000 0.144928 0.050728 -0.000000
            0.000000  0.347211  0.000000
 0.000000 0.000000 0.000000 0.000000 0.217122 0.000000 0.144496 0.050591 -0.000000
            0.000000  0.348211  0.000000
 0.000000 0.000000 0.000000 0.000000 0.216085 0.000000 0.144067 0.050457 -0.000000
            0.000000  0.349212  0.000000
 0.000000 0.000000 0.000000 0.000000 0.215053 0.000000 0.143641 0.050326 -0.000000
            0.000000  0.350212  0.000000
 0.000000 0.000000 0.000000 0.000000 0.214025 0.000000 0.143217 0.050197 -0.000000
            0.000000  0.351213  0.000000
 0.000000 0.000000 0.000000 0.000000 0.213001 0.000000 0.142795 0.050071 -0.000000
            0.000000  0.352214  0.000000
 0.000000 0.000000 0.000000 0.000000 0.211983 0.000000 0.142376 0.049947 -0.000000
            0.000000  0.353214  0.000000
 0.000000 0.000000 0.000000 0.000000 0.210968 0.000000 0.141960 0.049827 -0.000000
            0.000000  0.354215  0.000000
 0.000000 0.000000 0.000000 0.000000 0.209958 0.000000 0.141546 0.049708 -0.000000
            0.000000  0.355216  0.000000
 0.000000 0.000000 0.000000 0.000000 0.208952 0.000000 0.141135 0.049593 -0.000000
            0.000000  0.356216  0.000000
 0.000000 0.000000 0.000000 0.000000 0.207951 0.000000 0.140726 0.049479 -0.000000
            0.000000  0.357217  0.000000
 0.000000 0.000000 0.000000 0.000000 0.206953 0.000000 0.140320 0.049369 -0.000000
            0.000000  0.358217  0.000000
 0.000000 0.000000 0.000000 0.000000 0.205960 0.000000 0.139916 0.049260 -0.000000
            0.000000  0.359218  0.000000
 0.000000 0.000000 0.000000 0.000000 0.204972 0.000000 0.139515 0.049155 -0.000000
            0.000000  0.360219  0.000000
 0.000000 0.000000 0.000000 0.000000 0.203987 0.000000 0.139116 0.049051 -0.000000
            0.000000  0.361219  0.000000
 0.000000 0.000000 0.000000 0.000000 0.203006 0.000000 0.138719 0.048950 -0.000000
            0.000000  0.362220  0.000000
 0.000000 0.000000 0.000000 0.000000 0.202030 0.000000 0.138325 0.048852 -0.000000
            0.000000  0.363220  0.000000
 0.000000 0.000000 0.000000 0.000000 0.201058 0.000000 0.137934 0.048755 -0.000000
            0.000000  0.364221  0.000000
 0.000000 0.000000 0.000000 0.000000 0.200089 0.000000 0.137544 0.048661 -0.000000
            0.000000  0.365222  0.000000
 0.000000 0.000000 0.000000 0.000000 0.199125 0.000000 0.137158 0.048570 -0.000000
            0.000000  0.366222  0.000000
 0.000000 0.000000 0.000000 0.000000 0.198165 0.000000 0.136773 0.048480 -0.000000
            0.000000  0.367223  0.000000
 0.000000 0.000000 0.000000 0.000000 0.197208 0.000000 0.136391 0.048393 -0.000000
            0.000000  0.368223  0.000000
 0.000000 0.000000 0.000000 0.000000 0.196256 0.000000 0.136011 0.048308 -0.000000
            0.000000  0.369224  0.000000
 0.000000 0.000000 0.000000 0.000000 0.195308 0.000000 0.135634 0.048226 -0.000000
            0.000000  0.370225  0.000000
 0.000000 0.000000 0.000000 0.000000 0.194363 0.000000 0.135259 0.048145 -0.000000
            0.000000  0.371225  0.000000
 0.000000 0.000000 0.000000 0.000000 0.193422 0.000000 0.134886 0.048067 -0.000000
            0.000000  0.372226  0.000000
 0.000000 0.000000 0.000000 0.000000 0.192486 0.000000 0.134516 0.047991 -0.000000
            0.000000  0.373226  0.000000
 0.000000 0.000000 0.000000 0.000000 0.191553 0.000000 0.134148 0.047916 -0.000000
            0.000000  0.374227  0.000000
 0.000000 0.000000 0.000000 0.000000 0.190623 0.000000 0.133782 0.047844 -0.000000
            0.000000  0.375228  0.000000
 0.000000 0.000000 0.000000 0.000000 0.189698 0.000000 0.133419 0.047774 -0.000000
            0.000000  0.376228  0.000000
 0.000000 0.000000 0.000000 0.000000 0.188776 0.000000 0.133058 0.047706 -0.000000
            0.000000  0.377229  0.000000
 0.000000 0.000000 0.000000 0.000000 0.187858 0.000000 0.132699 0.047640 -0.000000
            0.000000  0.378229  0.000000
 0.000000 0.000000 0.000000 0.000000 0.186944 0.000000 0.132343 0.047576 -0.000000
            0.000000  0.379230  0.000000
 0.000000 0.000000 0.000000 0.000000 0.186034 0.000000 0.131989 0.047514 -0.000000
            0.000000  0.380231  0.000000
 0.000000 0.000000 0.000000 0.000000 0.185127 0.000000 0.131637 0.047454 -0.000000
            0.000000  0.381231  0.000000
 0.000000 0.000000 0.000000 0.000000 0.184224 0.000000 0.131287 0.047396 -0.000000
            0.000000  0.382232  0.000000
 0.000000 0.000000 0.000000 0.000000 0.183324 0.000000 0.130940 0.047340 -0.000000
            0.000000  0.383233  0.000000
 0.000000 0.000000 0.000000 0.000000 0.182429 0.000000 0.130595 0.047285 -0.000000
            0.000000  0.384233  0.000000
 0.000000 0.000000 0.000000 0.000000 0.181536 0.000000 0.130252 0.047233 -0.000000
            0.000000  0.385234  0.000000
 0.000000 0.000000 0.000000 0.000000 0.180648 0.000000 0.129912 0.047182 -0.000000
            0.000000  0.386234  0.000000
 0.000000 0.000000 0.000000 0.000000 0.179763 0.000000 0.129574 0.047133 -0.000000
            0.000000  0.387235  0.000000
 0.000000 0.000000 0.000000 0.000000 0.178881 0.000000 0.129238 0.047086 -0.000000
            0.000000  0.388236  0.000000
 0.000000 0.000000 0.000000 0.000000 0.178003 0.000000 0.128904 0.047041 -0.000000
            0.000000  0.389236  0.000000
 0.000000 0.000000 0.000000 0.000000 0.177129 0.000000 0.128573 0.046997 -0.000000
            0.000000  0.390237  0.000000
 0.000000 0.000000 0.000000 0.000000 0.176258 0.000000 0.128244 0.046955 -0.000000
            0.000000  0.391237  0.000000
 0.000000 0.000000 0.000000 0.000000 0.175391 0.000000 0.127917 0.046915 -0.000000
            0.000000  0.392238  0.000000
 0.000000 0.000000 0.000000 0.000000 0.174527 0.000000 0.127592 0.046877 -0.000000
            0.000000  0.393239  0.000000
 0.000000 0.000000 0.000000 0.000000 0.173667 0.000000 0.127270 0.046840 -0.000000
            0.000000  0.394239  0.000000
 0.000000 0.000000 0.000000 0.000000 0.172810 0.000000 0.126950 0.046804 -0.000000
            0.000000  0.395240  0.000000
 0.000000 0.000000 0.000000 0.000000 0.171956 0.000000 0.126632 0.046771 -0.000000
            0.000000  0.396240  0.000000
 0.000000 0.000000 0.000000 0.000000 0.171106 0.000000 0.126316 0.046739 -0.000000
            0.000000  0.397241  0.000000
 0.000000 0.000000 0.000000 0.000000 0.170259 0.000000 0.126003 0.046708 -0.000000
            0.000000  0.398242  0.000000
 0.000000 0.000000 0.000000 0.000000 0.169416 0.000000 0.125691 0.046679 -0.000000
            0.000000  0.399242  0.000000
 0.000000 0.000000 0.000000 0.000000 0.168576 0.000000 0.125382 0.046652 -0.000000
            0.000000  0.400243  0.000000
 0.000000 0.000000 0.000000 0.000000 0.167740 0.000000 0.125076 0.046626 -0.000000
            0.000000  0.401243  0.000000
 0.000000 0.000000 0.000000 0.000000 0.166907 0.000000 0.124771 0.046601 -0.000000
            0.000000  0.402244  0.000000
 0.000000 0.000000 0.000000 0.000000 0.166077 0.000000 0.124469 0.046578 -0.000000
            0.000000  0.403245  0.000000
 0.000000 0.000000 0.000000 0.000000 0.165251 0.000000 0.124169 0.046557 -0.000000
            0.000000  0.404245  0.000000
 0.000000 0.000000 0.000000 0.000000 0.164428 0.000000 0.123871 0.046537 -0.000000
            0.000000  0.405246  0.000000
 0.000000 0.000000 0.000000 0.000000 0.163608 0.000000 0.123575 0.046518 -0.000000
            0.000000  0.406246  0.000000
 0.000000 0.000000 0.000000 0.000000 0.162792 0.000000 0.123282 0.046500 -0.000000
            0.000000  0.407247  0.000000
 0.000000 0.000000 0.000000 0.000000 0.161979 0.000000 0.122991 0.046484 -0.000000
            0.000000  0.408248  0.000000
 0.000000 0.000000 0.000000 0.000000 0.161170 0.000000 0.122702 0.046469 -0.000000
            0.000000  0.409248  0.000000
 0.000000 0.000000 0.000000 0.000000 0.160363 0.000000 0.122415 0.046456 -0.000000
            0.000000  0.410249  0.000000
 0.000000 0.000000 0.000000 0.000000 0.159560 0.000000 0.122130 0.046444 -0.000000
            0.000000  0.411249  0.000000
 0.000000 0.000000 0.000000 0.000000 0.158760 0.000000 0.121848 0.046433 -0.000000
            0.000000  0.412250  0.000000
 0.000000 0.000000 0.000000 0.000000 0.157964 0.000000 0.121568 0.046423 -0.000000
            0.000000  0.413251  0.000000
 0.000000 0.000000 0.000000 0.000000 0.157170 0.000000 0.121290 0.046415 -0.000000
            0.000000  0.414251  0.000000
 0.000000 0.000000 0.000000 0.000000 0.156380 0.000000 0.121014 0.046408 -0.000000
            0.000000  0.415252  0.000000
 0.000000 0.000000 0.000000 0.000000 0.155594 0.000000 0.120741 0.046401 -0.000000
            0.000000  0.416253  0.000000
 0.000000 0.000000 0.000000 0.000000 0.154810 0.000000 0.120469 0.046396 -0.000000
            0.000000  0.417253  0.000000
 0.000000 0.000000 0.000000 0.000000 0.154030 0.000000 0.120200 0.046393 -0.000000
            0.000000  0.418254  0.000000
 0.000000 0.000000 0.000000 0.000000 0.153252 0.000000 0.119933 0.046390 -0.000000
            0.000000  0.419254  0.000000
 0.000000 0.000000 0.000000 0.000000 0.152478 0.000000 0.119668 0.046388 -0.000000
            0.000000  0.420255  0.000000
 0.000000 0.000000 0.000000 0.000000 0.151708 0.000000 0.119406 0.046388 -0.000000
            0.000000  0.421256  0.000000
 0.000000 0.000000 0.000000 0.000000 0.150940 0.000000 0.119145 0.046388 -0.000000
            0.000000  0.422256  0.000000
 0.000000 0.000000 0.000000 0.000000 0.150176 0.000000 0.118887 0.046390 -0.000000
            0.000000  0.423257  0.000000
 0.000000 0.000000 0.000000 0.000000 0.149415 0.000000 0.118631 0.046392 -0.000000
            0.000000  0.424257  0.000000
 0.000000 0.000000 0.000000 0.000000 0.148657 0.000000 0.118377 0.046396 -0.000000
            0.000000  0.425258  0.000000
 0.000000 0.000000 0.000000 0.000000 0.147902 0.000000 0.118125 0.046401 -0.000000
            0.000000  0.426259  0.000000
 0.000000 0.000000 0.000000 0.000000 0.147150 0.000000 0.117876 0.046406 -0.000000
            0.000000  0.427259  0.000000
 0.000000 0.000000 0.000000 0.000000 0.146401 0.000000 0.117629 0.046412 -0.000000
            0.000000  0.428260  0.000000
 0.000000 0.000000 0.000000 0.000000 0.145656 0.000000 0.117383 0.046420 -0.000000
            0.000000  0.429260  0.000000
 0.000000 0.000000 0.000000 0.000000 0.144914 0.000000 0.117140 0.046428 -0.000000
            0.000000  0.430261  0.000000
 0.000000 0.000000 0.000000 0.000000 0.144174 0.000000 0.116900 0.046437 -0.000000
            0.000000  0.431262  0.000000
 0.000000 0.000000 0.000000 0.000000 0.143438 0.000000 0.116661 0.046447 -0.000000
            0.000000  0.432262  0.000000
 0.000000 0.000000 0.000000 0.000000 0.142705 0.000000 0.116425 0.046458 -0.000000
            0.000000  0.433263  0.000000
 0.000000 0.000000 0.000000 0.000000 0.141975 0.000000 0.116190 0.046469 -0.000000
            0.000000  0.434263  0.000000
 0.000000 0.000000 0.000000 0.000000 0.141249 0.000000 0.115958 0.046482 -0.000000
            0.000000  0.435264  0.000000
 0.000000 0.000000 0.000000 0.000000 0.140525 0.000000 0.115728 0.046495 -0.000000
            0.000000  0.436265  0.000000
 0.000000 0.000000 0.000000 0.000000 0.139804 0.000000 0.115500 0.046509 -0.000000
            0.000000  0.437265  0.000000
 0.000000 0.000000 0.000000 0.000000 0.139087 0.000000 0.115275 0.046523 -0.000000
            0.000000  0.438266  0.000000
 0.000000 0.000000 0.000000 0.000000 0.138372 0.000000 0.115051 0.046539 -0.000000
            0.000000  0.439266  0.000000
 0.000000 0.000000 0.000000 0.000000 0.137661 0.000000 0.114830 0.046555 -0.000000
            0.000000  0.440267  0.000000
 0.000000 0.000000 0.000000 0.000000 0.136953 0.000000 0.114610 0.046571 -0.000000
            0.000000  0.441268  0.000000
 0.000000 0.000000 0.000000 0.000000 0.136248 0.000000 0.114393 0.046589 -0.000000
            0.000000  0.442268  0.000000
 0.000000 0.000000 0.000000 0.000000 0.135545 0.000000 0.114178 0.046607 -0.000000
            0.000000  0.443269  0.000000
 0.000000 0.000000 0.000000 0.000000 0.134846 0.000000 0.113966 0.046625 -0.000000
            0.000000  0.444270  0.000000
 0.000000 0.000000 0.000000 0.000000 0.134150 0.000000 0.113755 0.046645 -0.000000
            0.000000  0.445270  0.000000
 0.000000 0.000000 0.000000 0.000000 0.133457 0.000000 0.113546 0.046665 -0.000000
            0.000000  0.446271  0.000000
 0.000000 0.000000 0.000000 0.000000 0.132767 0.000000 0.113340 0.046685 -0.000000
            0.000000  0.447271  0.000000
 0.000000 0.000000 0.000000 0.000000 0.132080 0.000000 0.113136 0.046706 -0.000000
            0.000000  0.448272  0.000000
 0.000000 0.000000 0.000000 0.000000 0.131396 0.000000 0.112933 0.046728 -0.000000
            0.000000  0.449273  0.000000
 0.000000 0.000000 0.000000 0.000000 0.130715 0.000000 0.112733 0.046750 -0.000000
            0.000000  0.450273  0.000000
 0.000000 0.000000 0.000000 0.000000 0.130037 0.000000 0.112536 0.046772 -0.000000
            0.000000  0.451274  0.000000
 0.000000 0.000000 0.000000 0.000000 0.129362 0.000000 0.112340 0.046795 -0.000000
            0.000000  0.452274  0.000000
 0.000000 0.000000 0.000000 0.000000 0.128691 0.000000 0.112146 0.046819 -0.000000
            0.000000  0.453275  0.000000
 0.000000 0.000000 0.000000 0.000000 0.128022 0.000000 0.111954 0.046843 -0.000000
            0.000000  0.454276  0.000000
 0.000000 0.000000 0.000000 0.000000 0.127356 0.000000 0.111765 0.046867 -0.000000
            0.000000  0.455276  0.000000
 0.000000 0.000000 0.000000 0.000000 0.126693 0.000000 0.111578 0.046892 -0.000000
            0.000000  0.456277  0.000000
 0.000000 0.000000 0.000000 0.000000 0.126034 0.000000 0.111392 0.046917 -0.000000
            0.000000  0.457277  0.000000
 0.000000 0.000000 0.000000 0.000000 0.125377 0.000000 0.111209 0.046943 -0.000000
            0.000000  0.458278  0.000000
 0.000000 0.000000 0.000000 0.000000 0.124723 0.000000 0.111028 0.046969 -0.000000
            0.000000  0.459279  0.000000
 0.000000 0.000000 0.000000 0.000000 0.124073 0.000000 0.110849 0.046996 -0.000000
            0.000000  0.460279  0.000000
 0.000000 0.000000 0.000000 0.000000 0.123425 0.000000 0.110672 0.047022 -0.000000
            0.000000  0.461280  0.000000
 0.000000 0.000000 0.000000 0.000000 0.122781 0.000000 0.110498 0.047049 -0.000000
            0.000000  0.462280  0.000000
 0.000000 0.000000 0.000000 0.000000 0.122139 0.000000 0.110325 0.047077 -0.000000
            0.000000  0.463281  0.000000
 0.000000 0.000000 0.000000 0.000000 0.121501 0.000000 0.110154 0.047105 -0.000000
            0.000000  0.464282  0.000000
 0.000000 0.000000 0.000000 0.000000 0.120866 0.000000 0.109986 0.047133 -0.000000
            0.000000  0.465282  0.000000
 0.000000 0.000000 0.000000 0.000000 0.120233 0.000000 0.109819 0.047161 -0.000000
            0.000000  0.466283  0.000000
 0.000000 0.000000 0.000000 0.000000 0.119604 0.000000 0.109655 0.047190 -0.000000
            0.000000  0.467283  0.000000
 0.000000 0.000000 0.000000 0.000000 0.118978 0.000000 0.109492 0.047218 -0.000000
            0.000000  0.468284  0.000000
 0.000000 0.000000 0.000000 0.000000 0.118355 0.000000 0.109332 0.047247 -0.000000
            0.000000  0.469285  0.000000
 0.000000 0.000000 0.000000 0.000000 0.117735 0.000000 0.109174 0.047277 -0.000000
            0.000000  0.470285  0.000000
 0.000000 0.000000 0.000000 0.000000 0.117119 0.000000 0.109018 0.047306 -0.000000
            0.000000  0.471286  0.000000
 0.000000 0.000000 0.000000 0.000000 0.116505 0.000000 0.108864 0.047336 -0.000000
            0.000000  0.472287  0.000000
 0.000000 0.000000 0.000000 0.000000 0.115894 0.000000 0.108711 0.047366 -0.000000
            0.000000  0.473287  0.000000
 0.000000 0.000000 0.000000 0.000000 0.115287 0.000000 0.108561 0.047396 -0.000000
            0.000000  0.474288  0.000000
 0.000000 0.000000 0.000000 0.000000 0.114683 0.000000 0.108413 0.047426 -0.000000
            0.000000  0.475288  0.000000
 0.000000 0.000000 0.000000 0.000000 0.114082 0.000000 0.108267 0.047456 -0.000000
            0.000000  0.476289  0.000000
 0.000000 0.000000 0.000000 0.000000 0.113484 0.000000 0.108123 0.047487 -0.000000
            0.000000  0.477290  0.000000
 0.000000 0.000000 0.000000 0.000000 0.112889 0.000000 0.107981 0.047517 -0.000000
            0.000000  0.478290  0.000000
 0.000000 0.000000 0.000000 0.000000 0.112298 0.000000 0.107841 0.047548 -0.000000
            0.000000  0.479291  0.000000
 0.000000 0.000000 0.000000 0.000000 0.111710 0.000000 0.107703 0.047579 -0.000000
            0.000000  0.480291  0.000000
 0.000000 0.000000 0.000000 0.000000 0.111125 0.000000 0.107567 0.047610 -0.000000
            0.000000  0.481292  0.000000
 0.000000 0.000000 0.000000 0.000000 0.110543 0.000000 0.107433 0.047640 -0.000000
            0.000000  0.482293  0.000000
 0.000000 0.000000 0.000000 0.000000 0.109965 0.000000 0.107301 0.047671 -0.000000
            0.000000  0.483293  0.000000
 0.000000 0.000000 0.000000 0.000000 0.109390 0.000000 0.107171 0.047702 -0.000000
            0.000000  0.484294  0.000000
 0.000000 0.000000 0.000000 0.000000 0.108818 0.000000 0.107043 0.047733 -0.000000
            0.000000  0.485294  0.000000
 0.000000 0.000000 0.000000 0.000000 0.108250 0.000000 0.106917 0.047765 -0.000000
            0.000000  0.486295  0.000000
 0.000000 0.000000 0.000000 0.000000 0.107686 0.000000 0.106792 0.047796 -0.000000
            0.000000  0.487296  0.000000
 0.000000 0.000000 0.000000 0.000000 0.107124 0.000000 0.106670 0.047827 -0.000000
            0.000000  0.488296  0.000000
 0.000000 0.000000 0.000000 0.000000 0.106566 0.000000 0.106550 0.047858 -0.000000
            0.000000  0.489297  0.000000
 0.000000 0.000000 0.000000 0.000000 0.106012 0.000000 0.106431 0.047889 -0.000000
            0.000000  0.490297  0.000000
 0.000000 0.000000 0.000000 0.000000 0.105461 0.000000 0.106315 0.047920 -0.000000
            0.000000  0.491298  0.000000
 0.000000 0.000000 0.000000 0.000000 0.104914 0.000000 0.106200 0.047951 -0.000000
            0.000000  0.492299  0.000000
 0.000000 0.000000 0.000000 0.000000 0.104370 0.000000 0.106087 0.047982 -0.000000
            0.000000  0.493299  0.000000
 0.000000 0.000000 0.000000 0.000000 0.103830 0.000000 0.105977 0.048013 -0.000000
            0.000000  0.494300  0.000000
 0.000000 0.000000 0.000000 0.000000 0.103294 0.000000 0.105868 0.048044 -0.000000
            0.000000  0.495300  0.000000
 0.000000 0.000000 0.000000 0.000000 0.102761 0.000000 0.105761 0.048074 -0.000000
            0.000000  0.496301  0.000000
 0.000000 0.000000 0.000000 0.000000 0.102232 0.000000 0.105655 0.048105 -0.000000
            0.000000  0.497302  0.000000
 0.000000 0.000000 0.000000 0.000000 0.101707 0.000000 0.105552 0.048135 -0.000000
            0.000000  0.498302  0.000000
 0.000000 0.000000 0.000000 0.000000 0.101186 0.000000 0.105450 0.048166 -0.000000
            0.000000  0.499303  0.000000
 0.000000 0.000000 0.000000 0.000000 0.100669 0.000000 0.105351 0.048196 -0.000000
            0.000000  0.500304  0.000000
 0.000000 0.000000 0.000000 0.000000 0.100155 0.000000 0.105253 0.048226 -0.000000
            0.000000  0.501304  0.000000
 0.000000 0.000000 0.000000 0.000000 0.099646 0.000000 0.105157 0.048256 -0.000000
            0.000000  0.502305  0.000000
 0.000000 0.000000 0.000000 0.000000 0.099141 0.000000 0.105062 0.048286 -0.000000
            0.000000  0.503305  0.000000
 0.000000 0.000000 0.000000 0.000000 0.098639 0.000000 0.104970 0.048316 -0.000000
            0.000000  0.504306  0.000000
 0.000000 0.000000 0.000000 0.000000 0.098142 0.000000 0.104879 0.048345 -0.000000
            0.000000  0.505307  0.000000
 0.000000 0.000000 0.000000 0.000000 0.097649 0.000000 0.104790 0.048375 -0.000000
            0.000000  0.506307  0.000000
 0.000000 0.000000 0.000000 0.000000 0.097160 0.000000 0.104703 0.048404 -0.000000
            0.000000  0.507308  0.000000
 0.000000 0.000000 0.000000 0.000000 0.096676 0.000000 0.104617 0.048433 -0.000000
            0.000000  0.508308  0.000000
 0.000000 0.000000 0.000000 0.000000 0.096196 0.000000 0.104533 0.048462 -0.000000
            0.000000  0.509309  0.000000
 0.000000 0.000000 0.000000 0.000000 0.095720 0.000000 0.104451 0.048490 -0.000000
            0.000000  0.510310  0.000000
 0.000000 0.000000 0.000000 0.000000 0.095249 0.000000 0.104371 0.048518 -0.000000
            0.000000  0.511310  0.000000
 0.000000 0.000000 0.000000 0.000000 0.094782 0.000000 0.104292 0.048547 -0.000000
            0.000000  0.512311  0.000000
 0.000000 0.000000 0.000000 0.000000 0.094320 0.000000 0.104215 0.048574 -0.000000
            0.000000  0.513311  0.000000
 0.000000 0.000000 0.000000 0.000000 0.093862 0.000000 0.104139 0.048602 -0.000000
            0.000000  0.514312  0.000000
 0.000000 0.000000 0.000000 0.000000 0.093409 0.000000 0.104066 0.048629 -0.000000
            0.000000  0.515313  0.000000
 0.000000 0.000000 0.000000 0.000000 0.092961 0.000000 0.103993 0.048657 -0.000000
            0.000000  0.516313  0.000000
 0.000000 0.000000 0.000000 0.000000 0.092518 0.000000 0.103923 0.048683 -0.000000
            0.000000  0.517314  0.000000
 0.000000 0.000000 0.000000 0.000000 0.092080 0.000000 0.103854 0.048710 -0.000000
            0.000000  0.518314  0.000000
 0.000000 0.000000 0.000000 0.000000 0.091647 0.000000 0.103786 0.048736 -0.000000
            0.000000  0.519315  0.000000
 0.000000 0.000000 0.000000 0.000000 0.091219 0.000000 0.103720 0.048762 -0.000000
            0.000000  0.520316  0.000000
 0.000000 0.000000 0.000000 0.000000 0.090796 0.000000 0.103656 0.048788 -0.000000
            0.000000  0.521316  0.000000
 0.000000 0.000000 0.000000 0.000000 0.090378 0.000000 0.103593 0.048813 -0.000000
            0.000000  0.522317  0.000000
 0.000000 0.000000 0.000000 0.000000 0.089966 0.000000 0.103531 0.048838 -0.000000
            0.000000  0.523317  0.000000
 0.000000 0.000000 0.000000 0.000000 0.089558 0.000000 0.103472 0.048863 -0.000000
            0.000000  0.524318  0.000000
 0.000000 0.000000 0.000000 0.000000 0.089157 0.000000 0.103413 0.048887 -0.000000
            0.000000  0.525319  0.000000
 0.000000 0.000000 0.000000 0.000000 0.088761 0.000000 0.103356 0.048912 -0.000000
            0.000000  0.526319  0.000000
 0.000000 0.000000 0.000000 0.000000 0.088370 0.000000 0.103301 0.048935 -0.000000
            0.000000  0.527320  0.000000
 0.000000 0.000000 0.000000 0.000000 0.087985 0.000000 0.103247 0.048959 -0.000000
            0.000000  0.528321  0.000000
 0.000000 0.000000 0.000000 0.000000 0.087606 0.000000 0.103194 0.048982 -0.000000
            0.000000  0.529321  0.000000
 0.000000 0.000000 0.000000 0.000000 0.087233 0.000000 0.103143 0.049004 -0.000000
            0.000000  0.530322  0.000000
 0.000000 0.000000 0.000000 0.000000 0.086866 0.000000 0.103093 0.049027 -0.000000
            0.000000  0.531322  0.000000
 0.000000 0.000000 0.000000 0.000000 0.086504 0.000000 0.103044 0.049049 -0.000000
            0.000000  0.532323  0.000000
 0.000000 0.000000 0.000000 0.000000 0.086149 0.000000 0.102997 0.049070 -0.000000
            0.000000  0.533324  0.000000
 0.000000 0.000000 0.000000 0.000000 0.085800 0.000000 0.102951 0.049091 -0.000000
            0.000000  0.534324  0.000000
 0.000000 0.000000 0.000000 0.000000 0.085458 0.000000 0.102906 0.049112 -0.000000
            0.000000  0.535325  0.000000
 0.000000 0.000000 0.000000 0.000000 0.085121 0.000000 0.102863 0.049132 -0.000000
            0.000000  0.536325  0.000000
 0.000000 0.000000 0.000000 0.000000 0.084791 0.000000 0.102821 0.049152 -0.000000
            0.000000  0.537326  0.000000
 0.000000 0.000000 0.000000 0.000000 0.084468 0.000000 0.102780 0.049172 -0.000000
            0.000000  0.538327  0.000000
 0.000000 0.000000 0.000000 0.000000 0.084151 0.000000 0.102741 0.049191 -0.000000
            0.000000  0.539327  0.000000
 0.000000 0.000000 0.000000 0.000000 0.083841 0.000000 0.102703 0.049210 -0.000000
            0.000000  0.540328  0.000000
 0.000000 0.000000 0.000000 0.000000 0.083537 0.000000 0.102666 0.049228 -0.000000
            0.000000  0.541328  0.000000
 0.000000 0.000000 0.000000 0.000000 0.083241 0.000000 0.102630 0.049246 -0.000000
            0.000000  0.542329  0.000000
 0.000000 0.000000 0.000000 0.000000 0.082951 0.000000 0.102595 0.049264 -0.000000
            0.000000  0.543330  0.000000
 0.000000 0.000000 0.000000 0.000000 0.082669 0.000000 0.102562 0.049281 -0.000000
            0.000000  0.544330  0.000000
 0.000000 0.000000 0.000000 0.000000 0.082394 0.000000 0.102529 0.049297 -0.000000
            0.000000  0.545331  0.000000
 0.000000 0.000000 0.000000 0.000000 0.082125 0.000000 0.102498 0.049313 -0.000000
            0.000000  0.546331  0.000000
 0.000000 0.000000 0.000000 0.000000 0.081864 0.000000 0.102468 0.049329 -0.000000
            0.000000  0.547332  0.000000
 0.000000 0.000000 0.000000 0.000000 0.081611 0.000000 0.102439 0.049344 -0.000000
            0.000000  0.548333  0.000000
 0.000000 0.000000 0.000000 0.000000 0.081365 0.000000 0.102411 0.049359 -0.000000
            0.000000  0.549333  0.000000
 0.000000 0.000000 0.000000 0.000000 0.081126 0.000000 0.102384 0.049373 -0.000000
            0.000000  0.550334  0.000000
 0.000000 0.000000 0.000000 0.000000 0.080895 0.000000 0.102359 0.049387 -0.000000
            0.000000  0.551334  0.000000
 0.000000 0.000000 0.000000 0.000000 0.080672 0.000000 0.102334 0.049400 -0.000000
            0.000000  0.552335  0.000000
 0.000000 0.000000 0.000000 0.000000 0.080456 0.000000 0.102310 0.049413 -0.000000
            0.000000  0.553336  0.000000
 0.000000 0.000000 0.000000 0.000000 0.080248 0.000000 0.102288 0.049426 -0.000000
            0.000000  0.554336  0.000000
 0.000000 0.000000 0.000000 0.000000 0.080048 0.000000 0.102266 0.049438 -0.000000
            0.000000  0.555337  0.000000
 0.000000 0.000000 0.000000 0.000000 0.079856 0.000000 0.102246 0.049449 -0.000000
            0.000000  0.556338  0.000000
 0.000000 0.000000 0.000000 0.000000 0.079673 0.000000 0.102226 0.049460 -0.000000
            0.000000  0.557338  0.000000
 0.000000 0.000000 0.000000 0.000000 0.079497 0.000000 0.102207 0.049470 -0.000000
            0.000000  0.558339  0.000000
 0.000000 0.000000 0.000000 0.000000 0.079329 0.000000 0.102190 0.049480 -0.000000
            0.000000  0.559339  0.000000
 0.000000 0.000000 0.000000 0.000000 0.079170 0.000000 0.102173 0.049490 -0.000000
            0.000000  0.560340  0.000000
 0.000000 0.000000 0.000000 0.000000 0.079018 0.000000 0.102157 0.049499 -0.000000
            0.000000  0.561341  0.000000
 0.000000 0.000000 0.000000 0.000000 0.078875 0.000000 0.102143 0.049507 -0.000000
            0.000000  0.562341  0.000000
 0.000000 0.000000 0.000000 0.000000 0.078741 0.000000 0.102129 0.049515 -0.000000
            0.000000  0.563342  0.000000
 0.000000 0.000000 0.000000 0.000000 0.078615 0.000000 0.102116 0.049523 -0.000000
            0.000000  0.564342  0.000000
 0.000000 0.000000 0.000000 0.000000 0.078497 0.000000 0.102104 0.049530 -0.000000
            0.000000  0.565343  0.000000
 0.000000 0.000000 0.000000 0.000000 0.078388 0.000000 0.102093 0.049536 -0.000000
            0.000000  0.566344  0.000000
 0.000000 0.000000 0.000000 0.000000 0.078288 0.000000 0.102083 0.049542 -0.000000
            0.000000  0.567344  0.000000
 0.000000 0.000000 0.000000 0.000000 0.078196 0.000000 0.102074 0.049548 -0.000000
            0.000000  0.568345  0.000000
 0.000000 0.000000 0.000000 0.000000 0.078113 0.000000 0.102065 0.049552 -0.000000
            0.000000  0.569345  0.000000
 0.000000 0.000000 0.000000 0.000000 0.078038 0.000000 0.102058 0.049557 -0.000000
            0.000000  0.570346  0.000000
 0.000000 0.000000 0.000000 0.000000 0.077972 0.000000 0.102051 0.049561 -0.000000
            0.000000  0.571347  0.000000
 0.000000 0.000000 0.000000 0.000000 0.077915 0.000000 0.102046 0.049564 -0.000000
            0.000000  0.572347  0.000000
 0.000000 0.000000 0.000000 0.000000 0.077867 0.000000 0.102041 0.049567 -0.000000
            0.000000  0.573348  0.000000
 0.000000 0.000000 0.000000 0.000000 0.077827 0.000000 0.102037 0.049569 -0.000000
            0.000000  0.574348  0.000000
 0.000000 0.000000 0.000000 0.000000 0.077796 0.000000 0.102034 0.049571 -0.000000
            0.000000  0.575349  0.000000
 0.000000 0.000000 0.000000 0.000000 0.077774 0.000000 0.102032 0.049572 -0.000000
            0.000000  0.576350  0.000000
 0.000000 0.000000 0.000000 0.000000 0.077761 0.000000 0.102030 0.049573 -0.000000
            0.000000  0.577350  0.000000
 0.000000 0.000000 0.000000 0.000000 0.077757 0.000000 0.102030 0.049574 -0.000000


==> anc/fig10/coupling25l.dat <==
 &plot nbnd=   9, nks=  1246 /
            0.333333  0.577350  0.000000
 0.16 0.31 0.00 0.19 0.50 0.50 0.34 0.50 0.50
            0.332834  0.576485  0.000000
 0.16 0.31 0.00 0.19 0.51 0.50 0.33 0.49 0.50
            0.332334  0.575619  0.000000
 0.17 0.31 0.00 0.20 0.52 0.50 0.32 0.48 0.50
            0.331834  0.574753  0.000000
 0.18 0.31 0.00 0.20 0.54 0.50 0.31 0.48 0.50
            0.331334  0.573888  0.000000
 0.18 0.31 0.00 0.20 0.55 0.49 0.30 0.47 0.50
            0.330835  0.573022  0.000000
 0.19 0.31 0.00 0.20 0.56 0.49 0.29 0.46 0.51
            0.330335  0.572157  0.000000
 0.20 0.31 0.00 0.20 0.57 0.49 0.28 0.45 0.51
            0.329835  0.571291  0.000000
 0.20 0.31 0.00 0.20 0.58 0.49 0.27 0.44 0.51
            0.329335  0.570426  0.000000
 0.21 0.31 0.00 0.20 0.59 0.49 0.26 0.43 0.51
            0.328836  0.569560  0.000000
 0.22 0.31 0.00 0.21 0.60 0.49 0.25 0.42 0.51
            0.328336  0.568694  0.000000
 0.22 0.31 0.00 0.21 0.61 0.49 0.24 0.41 0.51
            0.327836  0.567829  0.000000
 0.23 0.31 0.00 0.21 0.62 0.49 0.23 0.40 0.51
            0.327336  0.566963  0.000000
 0.24 0.30 0.00 0.21 0.63 0.48 0.23 0.39 0.51
            0.326837  0.566098  0.000000
 0.24 0.30 0.00 0.21 0.64 0.48 0.22 0.39 0.51
            0.326337  0.565232  0.000000
 0.25 0.30 0.00 0.21 0.65 0.48 0.21 0.38 0.51
            0.325837  0.564366  0.000000
 0.26 0.30 0.00 0.22 0.65 0.48 0.20 0.37 0.52
            0.325337  0.563501  0.000000
 0.26 0.30 0.00 0.22 0.66 0.48 0.20 0.36 0.52
            0.324838  0.562635  0.000000
 0.27 0.30 0.00 0.22 0.67 0.48 0.19 0.35 0.52
            0.324338  0.561770  0.000000
 0.28 0.30 0.00 0.22 0.67 0.48 0.19 0.34 0.52
            0.323838  0.560904  0.000000
 0.28 0.30 0.00 0.22 0.68 0.48 0.18 0.33 0.52
            0.323338  0.560038  0.000000
 0.29 0.30 0.00 0.22 0.69 0.47 0.18 0.32 0.52
            0.322839  0.559173  0.000000
 0.30 0.30 0.00 0.22 0.69 0.47 0.17 0.32 0.52
            0.322339  0.558307  0.000000
 0.30 0.30 0.00 0.23 0.70 0.47 0.17 0.31 0.52
            0.321839  0.557442  0.000000
 0.31 0.30 0.00 0.23 0.70 0.47 0.17 0.30 0.52
            0.321339  0.556576  0.000000
 0.31 0.30 0.00 0.23 0.71 0.47 0.16 0.29 0.52
            0.320840  0.555710  0.000000
 0.32 0.30 0.00 0.23 0.71 0.47 0.16 0.28 0.53
            0.320340  0.554845  0.000000
 0.32 0.30 0.00 0.23 0.71 0.47 0.16 0.28 0.53
            0.319840  0.553979  0.000000
 0.33 0.30 0.00 0.23 0.72 0.47 0.15 0.27 0.53
            0.319340  0.553114  0.000000
 0.33 0.30 0.00 0.23 0.72 0.46 0.15 0.26 0.53
            0.318841  0.552248  0.000000
 0.34 0.30 0.00 0.24 0.73 0.46 0.15 0.26 0.53
            0.318341  0.551382  0.000000
 0.34 0.30 0.00 0.24 0.73 0.46 0.15 0.25 0.53
            0.317841  0.550517  0.000000
 0.35 0.30 0.00 0.24 0.73 0.46 0.14 0.24 0.53
            0.317341  0.549651  0.000000
 0.35 0.30 0.00 0.24 0.73 0.46 0.14 0.24 0.53
            0.316842  0.548786  0.000000
 0.36 0.30 0.00 0.24 0.74 0.46 0.14 0.23 0.53
            0.316342  0.547920  0.000000
 0.36 0.30 0.00 0.24 0.74 0.46 0.14 0.23 0.53
            0.315842  0.547055  0.000000
 0.36 0.30 0.00 0.25 0.74 0.46 0.14 0.22 0.53
            0.315342  0.546189  0.000000
 0.37 0.30 0.00 0.25 0.74 0.45 0.14 0.21 0.54
            0.314843  0.545323  0.000000
 0.37 0.30 0.00 0.25 0.75 0.45 0.14 0.21 0.54
            0.314343  0.544458  0.000000
 0.37 0.30 0.00 0.25 0.75 0.45 0.14 0.20 0.54
            0.313843  0.543592  0.000000
 0.38 0.30 0.00 0.25 0.75 0.45 0.14 0.20 0.54
            0.313343  0.542727  0.000000
 0.38 0.30 0.00 0.25 0.75 0.45 0.13 0.19 0.54
            0.312844  0.541861  0.000000
 0.38 0.30 0.00 0.25 0.75 0.45 0.13 0.19 0.54
            0.312344  0.540995  0.000000
 0.38 0.30 0.00 0.26 0.76 0.45 0.13 0.19 0.54
            0.311844  0.540130  0.000000
 0.39 0.30 0.00 0.26 0.76 0.45 0.13 0.18 0.54
            0.311344  0.539264  0.000000
 0.39 0.30 0.00 0.26 0.76 0.44 0.13 0.18 0.54
            0.310845  0.538399  0.000000
 0.39 0.30 0.00 0.26 0.76 0.44 0.13 0.17 0.54
            0.310345  0.537533  0.000000
 0.39 0.30 0.00 0.26 0.76 0.44 0.13 0.17 0.54
            0.309845  0.536667  0.000000
 0.40 0.30 0.00 0.26 0.76 0.44 0.13 0.17 0.54
            0.309345  0.535802  0.000000
 0.40 0.30 0.00 0.26 0.76 0.44 0.13 0.16 0.54
            0.308846  0.534936  0.000000
 0.40 0.30 0.00 0.27 0.77 0.44 0.13 0.16 0.55
            0.308346  0.534071  0.000000
 0.40 0.30 0.00 0.27 0.77 0.44 0.13 0.16 0.55
            0.307846  0.533205  0.000000
 0.40 0.29 0.00 0.27 0.77 0.44 0.13 0.15 0.55
            0.307346  0.532339  0.000000
 0.40 0.29 0.00 0.27 0.77 0.43 0.13 0.15 0.55
            0.306847  0.531474  0.000000
 0.40 0.29 0.00 0.27 0.77 0.43 0.13 0.15 0.55
            0.306347  0.530608  0.000000
 0.40 0.29 0.00 0.27 0.77 0.43 0.13 0.14 0.55
            0.305847  0.529743  0.000000
 0.41 0.29 0.00 0.27 0.77 0.43 0.13 0.14 0.55
            0.305347  0.528877  0.000000
 0.41 0.29 0.00 0.27 0.77 0.43 0.13 0.14 0.55
            0.304848  0.528011  0.000000
 0.41 0.29 0.00 0.28 0.77 0.43 0.13 0.14 0.55
            0.304348  0.527146  0.000000
 0.41 0.29 0.00 0.28 0.77 0.43 0.13 0.13 0.55
            0.303848  0.526280  0.000000
 0.41 0.29 0.00 0.28 0.77 0.43 0.14 0.13 0.55
            0.303348  0.525415  0.000000
 0.41 0.29 0.00 0.28 0.78 0.43 0.14 0.13 0.55
            0.302849  0.524549  0.000000
 0.41 0.29 0.00 0.28 0.78 0.42 0.14 0.13 0.55
            0.302349  0.523684  0.000000
 0.41 0.29 0.00 0.28 0.78 0.42 0.14 0.12 0.55
            0.301849  0.522818  0.000000
 0.41 0.29 0.00 0.28 0.78 0.42 0.14 0.12 0.55
            0.301349  0.521952  0.000000
 0.41 0.29 0.00 0.29 0.78 0.42 0.14 0.12 0.55
            0.300850  0.521087  0.000000
 0.41 0.29 0.00 0.29 0.78 0.42 0.14 0.12 0.55
            0.300350  0.520221  0.000000
 0.41 0.29 0.00 0.29 0.78 0.42 0.14 0.12 0.56
            0.299850  0.519356  0.000000
 0.41 0.29 0.00 0.29 0.78 0.42 0.14 0.12 0.56
            0.299350  0.518490  0.000000
 0.41 0.29 0.00 0.29 0.78 0.42 0.14 0.11 0.56
            0.298851  0.517624  0.000000
 0.41 0.29 0.00 0.29 0.78 0.42 0.14 0.11 0.56
            0.298351  0.516759  0.000000
 0.41 0.29 0.00 0.29 0.78 0.41 0.14 0.11 0.56
            0.297851  0.515893  0.000000
 0.41 0.29 0.00 0.29 0.78 0.41 0.14 0.11 0.56
            0.297351  0.515028  0.000000
 0.41 0.29 0.00 0.30 0.78 0.41 0.14 0.11 0.56
            0.296852  0.514162  0.000000
 0.41 0.29 0.00 0.30 0.78 0.41 0.15 0.11 0.56
            0.296352  0.513296  0.000000
 0.41 0.29 0.00 0.30 0.78 0.41 0.15 0.11 0.56
            0.295852  0.512431  0.000000
 0.41 0.29 0.00 0.30 0.78 0.41 0.15 0.10 0.56
            0.295352  0.511565  0.000000
 0.41 0.29 0.00 0.30 0.78 0.41 0.15 0.10 0.56
            0.294853  0.510700  0.000000
 0.41 0.29 0.00 0.30 0.78 0.41 0.15 0.10 0.56
            0.294353  0.509834  0.000000
 0.41 0.29 0.00 0.30 0.78 0.41 0.15 0.10 0.56
            0.293853  0.508968  0.000000
 0.41 0.29 0.00 0.30 0.78 0.40 0.15 0.10 0.56
            0.293353  0.508103  0.000000
 0.40 0.29 0.00 0.31 0.78 0.40 0.15 0.10 0.56
            0.292854  0.507237  0.000000
 0.40 0.29 0.00 0.31 0.78 0.40 0.15 0.10 0.56
            0.292354  0.506372  0.000000
 0.40 0.29 0.00 0.31 0.79 0.40 0.15 0.10 0.56
            0.291854  0.505506  0.000000
 0.40 0.29 0.00 0.31 0.79 0.40 0.15 0.10 0.56
            0.291354  0.504640  0.000000
 0.40 0.29 0.00 0.31 0.79 0.40 0.15 0.09 0.56
            0.290855  0.503775  0.000000
 0.40 0.29 0.00 0.31 0.79 0.40 0.16 0.09 0.56
            0.290355  0.502909  0.000000
 0.40 0.29 0.00 0.31 0.79 0.40 0.16 0.09 0.56
            0.289855  0.502044  0.000000
 0.40 0.29 0.00 0.31 0.79 0.40 0.16 0.09 0.56
            0.289355  0.501178  0.000000
 0.40 0.29 0.00 0.31 0.79 0.40 0.16 0.09 0.56
            0.288856  0.500313  0.000000
 0.40 0.29 0.00 0.32 0.79 0.39 0.16 0.09 0.56
            0.288356  0.499447  0.000000
 0.40 0.29 0.00 0.32 0.79 0.39 0.16 0.09 0.56
            0.287856  0.498581  0.000000
 0.40 0.29 0.00 0.32 0.79 0.39 0.16 0.09 0.56
            0.287356  0.497716  0.000000
 0.40 0.29 0.00 0.32 0.79 0.39 0.16 0.09 0.56
            0.286857  0.496850  0.000000
 0.39 0.29 0.00 0.32 0.79 0.39 0.16 0.09 0.56
            0.286357  0.495985  0.000000
 0.39 0.29 0.00 0.32 0.79 0.39 0.17 0.09 0.56
            0.285857  0.495119  0.000000
 0.39 0.29 0.00 0.32 0.79 0.39 0.17 0.09 0.56
            0.285357  0.494253  0.000000
 0.39 0.29 0.00 0.32 0.79 0.39 0.17 0.09 0.57
            0.284858  0.493388  0.000000
 0.39 0.29 0.00 0.32 0.79 0.39 0.17 0.09 0.57
            0.284358  0.492522  0.000000
 0.39 0.29 0.00 0.32 0.79 0.39 0.17 0.09 0.57
            0.283858  0.491657  0.000000
 0.39 0.29 0.00 0.33 0.79 0.39 0.17 0.09 0.57
            0.283358  0.490791  0.000000
 0.39 0.29 0.00 0.33 0.79 0.38 0.17 0.09 0.57
            0.282859  0.489925  0.000000
 0.39 0.29 0.00 0.33 0.79 0.38 0.17 0.09 0.57
            0.282359  0.489060  0.000000
 0.39 0.29 0.00 0.33 0.79 0.38 0.17 0.09 0.57
            0.281859  0.488194  0.000000
 0.38 0.29 0.00 0.33 0.79 0.38 0.17 0.09 0.57
            0.281359  0.487329  0.000000
 0.38 0.29 0.00 0.33 0.79 0.38 0.18 0.08 0.57
            0.280860  0.486463  0.000000
 0.38 0.29 0.00 0.33 0.79 0.38 0.18 0.08 0.57
            0.280360  0.485597  0.000000
 0.38 0.29 0.00 0.33 0.79 0.38 0.18 0.08 0.57
            0.279860  0.484732  0.000000
 0.38 0.29 0.00 0.33 0.79 0.38 0.18 0.08 0.57
            0.279360  0.483866  0.000000
 0.38 0.29 0.00 0.33 0.79 0.38 0.18 0.08 0.57
            0.278861  0.483001  0.000000
 0.38 0.29 0.00 0.34 0.79 0.38 0.18 0.08 0.57
            0.278361  0.482135  0.000000
 0.38 0.29 0.00 0.34 0.79 0.38 0.18 0.08 0.57
            0.277861  0.481269  0.000000
 0.38 0.29 0.00 0.34 0.79 0.37 0.18 0.08 0.57
            0.277361  0.480404  0.000000
 0.37 0.29 0.00 0.34 0.79 0.37 0.18 0.08 0.57
            0.276862  0.479538  0.000000
 0.37 0.29 0.00 0.34 0.79 0.37 0.19 0.08 0.57
            0.276362  0.478673  0.000000
 0.37 0.29 0.00 0.34 0.79 0.37 0.19 0.08 0.57
            0.275862  0.477807  0.000000
 0.37 0.29 0.00 0.34 0.79 0.37 0.19 0.08 0.57
            0.275362  0.476942  0.000000
 0.37 0.29 0.00 0.34 0.79 0.37 0.19 0.08 0.57
            0.274863  0.476076  0.000000
 0.37 0.29 0.00 0.34 0.79 0.37 0.19 0.08 0.57
            0.274363  0.475210  0.000000
 0.37 0.29 0.00 0.34 0.79 0.37 0.19 0.08 0.57
            0.273863  0.474345  0.000000
 0.37 0.29 0.00 0.34 0.79 0.37 0.19 0.08 0.57
            0.273363  0.473479  0.000000
 0.37 0.29 0.00 0.35 0.79 0.37 0.19 0.08 0.57
            0.272864  0.472614  0.000000
 0.36 0.29 0.00 0.35 0.79 0.37 0.20 0.08 0.57
            0.272364  0.471748  0.000000
 0.36 0.29 0.00 0.35 0.79 0.37 0.20 0.08 0.57
            0.271864  0.470882  0.000000
 0.36 0.29 0.00 0.35 0.79 0.37 0.20 0.08 0.57
            0.271364  0.470017  0.000000
 0.36 0.29 0.00 0.35 0.79 0.36 0.20 0.08 0.57
            0.270865  0.469151  0.000000
 0.36 0.29 0.00 0.35 0.79 0.36 0.20 0.08 0.57
            0.270365  0.468286  0.000000
 0.36 0.29 0.00 0.35 0.79 0.36 0.20 0.08 0.57
            0.269865  0.467420  0.000000
 0.36 0.29 0.00 0.35 0.79 0.36 0.20 0.08 0.57
            0.269365  0.466554  0.000000
 0.36 0.29 0.00 0.35 0.79 0.36 0.20 0.08 0.57
            0.268866  0.465689  0.000000
 0.35 0.29 0.00 0.35 0.79 0.36 0.20 0.08 0.57
            0.268366  0.464823  0.000000
 0.35 0.29 0.00 0.35 0.79 0.36 0.21 0.08 0.57
            0.267866  0.463958  0.000000
 0.35 0.29 0.00 0.35 0.79 0.36 0.21 0.08 0.57
            0.267366  0.463092  0.000000
 0.35 0.29 0.00 0.35 0.79 0.36 0.21 0.08 0.57
            0.266867  0.462226  0.000000
 0.35 0.29 0.00 0.36 0.79 0.36 0.21 0.08 0.57
            0.266367  0.461361  0.000000
 0.35 0.29 0.00 0.36 0.79 0.36 0.21 0.08 0.57
            0.265867  0.460495  0.000000
 0.35 0.29 0.00 0.36 0.79 0.36 0.21 0.08 0.56
            0.265367  0.459630  0.000000
 0.35 0.29 0.00 0.36 0.79 0.36 0.21 0.08 0.56
            0.264868  0.458764  0.000000
 0.34 0.29 0.00 0.36 0.79 0.35 0.21 0.09 0.56
            0.264368  0.457898  0.000000
 0.34 0.29 0.00 0.36 0.79 0.35 0.22 0.09 0.56
            0.263868  0.457033  0.000000
 0.34 0.29 0.00 0.36 0.79 0.35 0.22 0.09 0.56
            0.263368  0.456167  0.000000
 0.34 0.29 0.00 0.36 0.79 0.35 0.22 0.09 0.56
            0.262869  0.455302  0.000000
 0.34 0.29 0.00 0.36 0.79 0.35 0.22 0.09 0.56
            0.262369  0.454436  0.000000
 0.34 0.29 0.00 0.36 0.79 0.35 0.22 0.09 0.56
            0.261869  0.453571  0.000000
 0.34 0.29 0.00 0.36 0.79 0.35 0.22 0.09 0.56
            0.261369  0.452705  0.000000
 0.34 0.29 0.00 0.36 0.79 0.35 0.22 0.09 0.56
            0.260870  0.451839  0.000000
 0.33 0.29 0.00 0.36 0.79 0.35 0.22 0.09 0.56
            0.260370  0.450974  0.000000
 0.33 0.29 0.00 0.36 0.79 0.35 0.23 0.09 0.56
            0.259870  0.450108  0.000000
 0.33 0.29 0.00 0.36 0.79 0.35 0.23 0.09 0.56
            0.259370  0.449243  0.000000
 0.33 0.29 0.00 0.37 0.79 0.35 0.23 0.09 0.56
            0.258871  0.448377  0.000000
 0.33 0.29 0.00 0.37 0.79 0.35 0.23 0.09 0.56
            0.258371  0.447511  0.000000
 0.33 0.29 0.00 0.37 0.79 0.35 0.23 0.09 0.56
            0.257871  0.446646  0.000000
 0.33 0.29 0.00 0.37 0.79 0.34 0.23 0.09 0.56
            0.257371  0.445780  0.000000
 0.33 0.29 0.00 0.37 0.79 0.34 0.23 0.09 0.56
            0.256872  0.444915  0.000000
 0.32 0.29 0.00 0.37 0.79 0.34 0.23 0.09 0.56
            0.256372  0.444049  0.000000
 0.32 0.29 0.00 0.37 0.79 0.34 0.24 0.09 0.56
            0.255872  0.443183  0.000000
 0.32 0.29 0.00 0.37 0.79 0.34 0.24 0.09 0.56
            0.255372  0.442318  0.000000
 0.32 0.29 0.00 0.37 0.79 0.34 0.24 0.09 0.56
            0.254873  0.441452  0.000000
 0.32 0.29 0.00 0.37 0.79 0.34 0.24 0.09 0.56
            0.254373  0.440587  0.000000
 0.32 0.29 0.00 0.37 0.79 0.34 0.24 0.09 0.56
            0.253873  0.439721  0.000000
 0.32 0.29 0.00 0.37 0.79 0.34 0.24 0.09 0.56
            0.253373  0.438855  0.000000
 0.32 0.29 0.00 0.37 0.79 0.34 0.24 0.09 0.56
            0.252874  0.437990  0.000000
 0.31 0.29 0.00 0.37 0.79 0.34 0.24 0.09 0.56
            0.252374  0.437124  0.000000
 0.31 0.29 0.00 0.37 0.79 0.34 0.25 0.09 0.56
            0.251874  0.436259  0.000000
 0.31 0.29 0.00 0.37 0.79 0.34 0.25 0.09 0.56
            0.251374  0.435393  0.000000
 0.31 0.29 0.00 0.37 0.79 0.33 0.25 0.09 0.56
            0.250875  0.434527  0.000000
 0.31 0.29 0.00 0.37 0.79 0.33 0.25 0.09 0.56
            0.250375  0.433662  0.000000
 0.31 0.29 0.00 0.37 0.79 0.33 0.25 0.09 0.56
            0.249875  0.432796  0.000000
 0.31 0.29 0.00 0.38 0.79 0.33 0.25 0.09 0.56
            0.249375  0.431931  0.000000
 0.31 0.29 0.01 0.38 0.79 0.33 0.25 0.10 0.56
            0.248876  0.431065  0.000000
 0.30 0.29 0.01 0.38 0.79 0.33 0.25 0.10 0.56
            0.248376  0.430200  0.000000
 0.30 0.29 0.01 0.38 0.79 0.33 0.25 0.10 0.56
            0.247876  0.429334  0.000000
 0.30 0.29 0.01 0.38 0.79 0.33 0.26 0.10 0.56
            0.247376  0.428468  0.000000
 0.30 0.29 0.01 0.38 0.79 0.33 0.26 0.10 0.55
            0.246877  0.427603  0.000000
 0.30 0.29 0.01 0.38 0.79 0.33 0.26 0.10 0.55
            0.246377  0.426737  0.000000
 0.30 0.29 0.01 0.38 0.79 0.33 0.26 0.10 0.55
            0.245877  0.425872  0.000000
 0.30 0.29 0.01 0.38 0.79 0.33 0.26 0.10 0.55
            0.245377  0.425006  0.000000
 0.30 0.29 0.01 0.38 0.79 0.32 0.26 0.10 0.55
            0.244878  0.424140  0.000000
 0.30 0.29 0.01 0.38 0.79 0.32 0.26 0.10 0.55
            0.244378  0.423275  0.000000
 0.29 0.29 0.01 0.38 0.79 0.32 0.26 0.10 0.55
            0.243878  0.422409  0.000000
 0.29 0.29 0.01 0.38 0.79 0.32 0.27 0.10 0.55
            0.243378  0.421544  0.000000
 0.29 0.29 0.01 0.38 0.79 0.32 0.27 0.10 0.55
            0.242879  0.420678  0.000000
 0.29 0.29 0.01 0.38 0.79 0.32 0.27 0.10 0.55
            0.242379  0.419812  0.000000
 0.29 0.29 0.01 0.38 0.79 0.32 0.27 0.10 0.55
            0.241879  0.418947  0.000000
 0.29 0.29 0.01 0.38 0.79 0.32 0.27 0.10 0.55
            0.241379  0.418081  0.000000
 0.29 0.29 0.01 0.38 0.79 0.32 0.27 0.10 0.55
            0.240880  0.417216  0.000000
 0.29 0.29 0.01 0.38 0.79 0.32 0.27 0.10 0.55
            0.240380  0.416350  0.000000
 0.28 0.29 0.01 0.38 0.79 0.31 0.27 0.10 0.55
            0.239880  0.415484  0.000000
 0.28 0.29 0.01 0.38 0.79 0.31 0.28 0.10 0.55
            0.239380  0.414619  0.000000
 0.28 0.29 0.01 0.38 0.79 0.31 0.28 0.10 0.55
            0.238881  0.413753  0.000000
 0.28 0.29 0.01 0.38 0.79 0.31 0.28 0.11 0.55
            0.238381  0.412888  0.000000
 0.28 0.29 0.02 0.38 0.79 0.31 0.28 0.11 0.55
            0.237881  0.412022  0.000000
 0.28 0.29 0.02 0.38 0.79 0.31 0.28 0.11 0.55
            0.237381  0.411156  0.000000
 0.28 0.29 0.02 0.38 0.79 0.31 0.28 0.11 0.55
            0.236882  0.410291  0.000000
 0.28 0.29 0.02 0.38 0.79 0.31 0.28 0.11 0.55
            0.236382  0.409425  0.000000
 0.28 0.29 0.02 0.38 0.79 0.31 0.28 0.11 0.55
            0.235882  0.408560  0.000000
 0.27 0.29 0.02 0.38 0.79 0.30 0.28 0.11 0.55
            0.235382  0.407694  0.000000
 0.27 0.29 0.02 0.38 0.79 0.30 0.29 0.11 0.54
            0.234883  0.406829  0.000000
 0.27 0.29 0.02 0.38 0.79 0.30 0.29 0.11 0.54
            0.234383  0.405963  0.000000
 0.27 0.29 0.02 0.38 0.79 0.30 0.29 0.11 0.54
            0.233883  0.405097  0.000000
 0.27 0.29 0.02 0.38 0.79 0.30 0.29 0.11 0.54
            0.233383  0.404232  0.000000
 0.27 0.29 0.02 0.38 0.79 0.30 0.29 0.11 0.54
            0.232884  0.403366  0.000000
 0.27 0.29 0.02 0.38 0.79 0.30 0.29 0.11 0.54
            0.232384  0.402501  0.000000
 0.27 0.29 0.02 0.39 0.79 0.30 0.29 0.11 0.54
            0.231884  0.401635  0.000000
 0.27 0.29 0.03 0.39 0.79 0.29 0.29 0.11 0.54
            0.231384  0.400769  0.000000
 0.26 0.29 0.03 0.39 0.79 0.29 0.30 0.11 0.54
            0.230885  0.399904  0.000000
 0.26 0.29 0.03 0.39 0.79 0.29 0.30 0.11 0.54
            0.230385  0.399038  0.000000
 0.26 0.30 0.03 0.39 0.79 0.29 0.30 0.12 0.54
            0.229885  0.398173  0.000000
 0.26 0.30 0.03 0.39 0.78 0.29 0.30 0.12 0.54
            0.229385  0.397307  0.000000
 0.26 0.30 0.03 0.39 0.78 0.29 0.30 0.12 0.54
            0.228886  0.396441  0.000000
 0.26 0.30 0.03 0.39 0.78 0.29 0.30 0.12 0.54
            0.228386  0.395576  0.000000
 0.26 0.30 0.03 0.39 0.78 0.29 0.30 0.12 0.54
            0.227886  0.394710  0.000000
 0.26 0.30 0.03 0.39 0.78 0.28 0.30 0.12 0.54
            0.227386  0.393845  0.000000
 0.26 0.30 0.03 0.39 0.78 0.28 0.30 0.12 0.54
            0.226887  0.392979  0.000000
 0.25 0.30 0.04 0.39 0.78 0.28 0.31 0.12 0.54
            0.226387  0.392113  0.000000
 0.25 0.30 0.04 0.39 0.78 0.28 0.31 0.12 0.54
            0.225887  0.391248  0.000000
 0.25 0.30 0.04 0.39 0.78 0.28 0.31 0.12 0.54
            0.225387  0.390382  0.000000
 0.25 0.30 0.04 0.39 0.78 0.28 0.31 0.12 0.54
            0.224888  0.389517  0.000000
 0.25 0.30 0.04 0.39 0.78 0.27 0.31 0.12 0.54
            0.224388  0.388651  0.000000
 0.25 0.30 0.04 0.39 0.78 0.27 0.31 0.12 0.53
            0.223888  0.387785  0.000000
 0.25 0.30 0.04 0.39 0.78 0.27 0.31 0.12 0.53
            0.223388  0.386920  0.000000
 0.25 0.30 0.04 0.39 0.78 0.27 0.31 0.12 0.53
            0.222889  0.386054  0.000000
 0.25 0.30 0.04 0.39 0.78 0.27 0.31 0.12 0.53
            0.222389  0.385189  0.000000
 0.24 0.30 0.05 0.39 0.78 0.27 0.32 0.13 0.53
            0.221889  0.384323  0.000000
 0.24 0.30 0.05 0.39 0.78 0.27 0.32 0.13 0.53
            0.221389  0.383458  0.000000
 0.24 0.30 0.05 0.39 0.78 0.26 0.32 0.13 0.53
            0.220890  0.382592  0.000000
 0.24 0.30 0.05 0.39 0.78 0.26 0.32 0.13 0.53
            0.220390  0.381726  0.000000
 0.24 0.30 0.05 0.39 0.78 0.26 0.32 0.13 0.53
            0.219890  0.380861  0.000000
 0.24 0.30 0.05 0.39 0.78 0.26 0.32 0.13 0.53
            0.219390  0.379995  0.000000
 0.24 0.30 0.05 0.39 0.78 0.26 0.32 0.13 0.53
            0.218891  0.379130  0.000000
 0.24 0.31 0.05 0.38 0.78 0.26 0.32 0.13 0.53
            0.218391  0.378264  0.000000
 0.24 0.31 0.06 0.38 0.78 0.25 0.32 0.13 0.53
            0.217891  0.377398  0.000000
 0.24 0.31 0.06 0.38 0.78 0.25 0.33 0.13 0.53
            0.217391  0.376533  0.000000
 0.23 0.31 0.06 0.38 0.78 0.25 0.33 0.13 0.53
            0.216892  0.375667  0.000000
 0.23 0.31 0.06 0.38 0.78 0.25 0.33 0.13 0.53
            0.216392  0.374802  0.000000
 0.23 0.31 0.06 0.38 0.78 0.25 0.33 0.13 0.53
            0.215892  0.373936  0.000000
 0.23 0.31 0.06 0.38 0.78 0.25 0.33 0.13 0.53
            0.215392  0.373070  0.000000
 0.23 0.31 0.06 0.38 0.78 0.24 0.33 0.14 0.53
            0.214893  0.372205  0.000000
 0.23 0.31 0.06 0.38 0.78 0.24 0.33 0.14 0.53
            0.214393  0.371339  0.000000
 0.23 0.31 0.07 0.38 0.78 0.24 0.33 0.14 0.53
            0.213893  0.370474  0.000000
 0.23 0.31 0.07 0.38 0.78 0.24 0.33 0.14 0.52
            0.213393  0.369608  0.000000
 0.23 0.31 0.07 0.38 0.78 0.24 0.33 0.14 0.52
            0.212894  0.368742  0.000000
 0.23 0.31 0.07 0.38 0.78 0.24 0.34 0.14 0.52
            0.212394  0.367877  0.000000
 0.22 0.31 0.07 0.38 0.78 0.23 0.34 0.14 0.52
            0.211894  0.367011  0.000000
 0.22 0.31 0.07 0.38 0.78 0.23 0.34 0.14 0.52
            0.211394  0.366146  0.000000
 0.22 0.31 0.07 0.38 0.78 0.23 0.34 0.14 0.52
            0.210895  0.365280  0.000000
 0.22 0.32 0.07 0.38 0.78 0.23 0.34 0.14 0.52
            0.210395  0.364414  0.000000
 0.22 0.32 0.07 0.38 0.78 0.23 0.34 0.14 0.52
            0.209895  0.363549  0.000000
 0.22 0.32 0.08 0.38 0.77 0.23 0.34 0.14 0.52
            0.209395  0.362683  0.000000
 0.22 0.32 0.08 0.38 0.77 0.22 0.34 0.14 0.52
            0.208896  0.361818  0.000000
 0.22 0.32 0.08 0.38 0.77 0.22 0.34 0.15 0.52
            0.208396  0.360952  0.000000
 0.22 0.32 0.08 0.38 0.77 0.22 0.34 0.15 0.52
            0.207896  0.360087  0.000000
 0.22 0.32 0.08 0.38 0.77 0.22 0.35 0.15 0.52
            0.207396  0.359221  0.000000
 0.21 0.32 0.08 0.38 0.77 0.22 0.35 0.15 0.52
            0.206897  0.358355  0.000000
 0.21 0.32 0.08 0.38 0.77 0.22 0.35 0.15 0.52
            0.206397  0.357490  0.000000
 0.21 0.32 0.08 0.38 0.77 0.22 0.35 0.15 0.52
            0.205897  0.356624  0.000000
 0.21 0.32 0.08 0.38 0.77 0.21 0.35 0.15 0.52
            0.205397  0.355759  0.000000
 0.21 0.32 0.09 0.38 0.77 0.21 0.35 0.15 0.52
            0.204898  0.354893  0.000000
 0.21 0.32 0.09 0.38 0.77 0.21 0.35 0.15 0.52
            0.204398  0.354027  0.000000
 0.21 0.32 0.09 0.38 0.77 0.21 0.35 0.15 0.52
            0.203898  0.353162  0.000000
 0.21 0.32 0.09 0.38 0.77 0.21 0.35 0.15 0.52
            0.203398  0.352296  0.000000
 0.21 0.33 0.09 0.38 0.77 0.21 0.35 0.15 0.52
            0.202899  0.351431  0.000000
 0.21 0.33 0.09 0.38 0.77 0.21 0.35 0.15 0.51
            0.202399  0.350565  0.000000
 0.20 0.33 0.09 0.38 0.77 0.20 0.36 0.16 0.51
            0.201899  0.349699  0.000000
 0.20 0.33 0.09 0.38 0.77 0.20 0.36 0.16 0.51
            0.201399  0.348834  0.000000
 0.20 0.33 0.09 0.38 0.77 0.20 0.36 0.16 0.51
            0.200900  0.347968  0.000000
 0.20 0.33 0.09 0.38 0.77 0.20 0.36 0.16 0.51
            0.200400  0.347103  0.000000
 0.20 0.33 0.09 0.38 0.77 0.20 0.36 0.16 0.51
            0.199900  0.346237  0.000000
 0.20 0.33 0.10 0.38 0.77 0.20 0.36 0.16 0.51
            0.199400  0.345371  0.000000
 0.20 0.33 0.10 0.37 0.77 0.20 0.36 0.16 0.51
            0.198901  0.344506  0.000000
 0.20 0.33 0.10 0.37 0.77 0.20 0.36 0.16 0.51
            0.198401  0.343640  0.000000
 0.20 0.33 0.10 0.37 0.77 0.19 0.36 0.16 0.51
            0.197901  0.342775  0.000000
 0.20 0.33 0.10 0.37 0.77 0.19 0.36 0.16 0.51
            0.197401  0.341909  0.000000
 0.20 0.33 0.10 0.37 0.77 0.19 0.36 0.16 0.51
            0.196902  0.341043  0.000000
 0.19 0.34 0.10 0.37 0.77 0.19 0.37 0.16 0.51
            0.196402  0.340178  0.000000
 0.19 0.34 0.10 0.37 0.77 0.19 0.37 0.17 0.51
            0.195902  0.339312  0.000000
 0.19 0.34 0.10 0.37 0.76 0.19 0.37 0.17 0.51
            0.195402  0.338447  0.000000
 0.19 0.34 0.10 0.37 0.76 0.19 0.37 0.17 0.51
            0.194903  0.337581  0.000000
 0.19 0.34 0.10 0.37 0.76 0.19 0.37 0.17 0.51
            0.194403  0.336716  0.000000
 0.19 0.34 0.10 0.37 0.76 0.19 0.37 0.17 0.51
            0.193903  0.335850  0.000000
 0.19 0.34 0.10 0.37 0.76 0.19 0.37 0.17 0.51
            0.193403  0.334984  0.000000
 0.19 0.34 0.10 0.37 0.76 0.18 0.37 0.17 0.51
            0.192904  0.334119  0.000000
 0.19 0.34 0.10 0.37 0.76 0.18 0.37 0.17 0.51
            0.192404  0.333253  0.000000
 0.19 0.34 0.10 0.37 0.76 0.18 0.37 0.17 0.51
            0.191904  0.332388  0.000000
 0.19 0.34 0.11 0.37 0.76 0.18 0.37 0.17 0.51
            0.191404  0.331522  0.000000
 0.18 0.34 0.11 0.37 0.76 0.18 0.37 0.17 0.51
            0.190905  0.330656  0.000000
 0.18 0.35 0.11 0.37 0.76 0.18 0.37 0.18 0.51
            0.190405  0.329791  0.000000
 0.18 0.35 0.11 0.37 0.76 0.18 0.38 0.18 0.51
            0.189905  0.328925  0.000000
 0.18 0.35 0.11 0.37 0.76 0.18 0.38 0.18 0.50
            0.189405  0.328060  0.000000
 0.18 0.35 0.11 0.37 0.76 0.18 0.38 0.18 0.50
            0.188906  0.327194  0.000000
 0.18 0.35 0.11 0.37 0.76 0.18 0.38 0.18 0.50
            0.188406  0.326328  0.000000
 0.18 0.35 0.11 0.37 0.76 0.18 0.38 0.18 0.50
            0.187906  0.325463  0.000000
 0.18 0.35 0.11 0.36 0.76 0.18 0.38 0.18 0.50
            0.187406  0.324597  0.000000
 0.18 0.35 0.11 0.36 0.76 0.18 0.38 0.18 0.50
            0.186907  0.323732  0.000000
 0.18 0.35 0.11 0.36 0.76 0.18 0.38 0.18 0.50
            0.186407  0.322866  0.000000
 0.18 0.35 0.11 0.36 0.76 0.18 0.38 0.18 0.50
            0.185907  0.322000  0.000000
 0.17 0.35 0.11 0.36 0.76 0.17 0.38 0.18 0.50
            0.185407  0.321135  0.000000
 0.17 0.36 0.11 0.36 0.76 0.17 0.38 0.19 0.50
            0.184908  0.320269  0.000000
 0.17 0.36 0.11 0.36 0.75 0.17 0.38 0.19 0.50
            0.184408  0.319404  0.000000
 0.17 0.36 0.11 0.36 0.75 0.17 0.38 0.19 0.50
            0.183908  0.318538  0.000000
 0.17 0.36 0.11 0.36 0.75 0.17 0.38 0.19 0.50
            0.183408  0.317672  0.000000
 0.17 0.36 0.11 0.36 0.75 0.17 0.39 0.19 0.50
            0.182909  0.316807  0.000000
 0.17 0.36 0.11 0.36 0.75 0.17 0.39 0.19 0.50
            0.182409  0.315941  0.000000
 0.17 0.36 0.11 0.36 0.75 0.17 0.39 0.19 0.50
            0.181909  0.315076  0.000000
 0.17 0.36 0.11 0.36 0.75 0.17 0.39 0.19 0.50
            0.181409  0.314210  0.000000
 0.17 0.36 0.11 0.36 0.75 0.17 0.39 0.19 0.50
            0.180910  0.313345  0.000000
 0.17 0.36 0.11 0.36 0.75 0.17 0.39 0.19 0.50
            0.180410  0.312479  0.000000
 0.17 0.37 0.11 0.36 0.75 0.17 0.39 0.20 0.50
            0.179910  0.311613  0.000000
 0.16 0.37 0.11 0.36 0.75 0.17 0.39 0.20 0.50
            0.179410  0.310748  0.000000
 0.16 0.37 0.11 0.36 0.75 0.17 0.39 0.20 0.50
            0.178911  0.309882  0.000000
 0.16 0.37 0.11 0.36 0.75 0.17 0.39 0.20 0.50
            0.178411  0.309017  0.000000
 0.16 0.37 0.11 0.35 0.75 0.17 0.39 0.20 0.50
            0.177911  0.308151  0.000000
 0.16 0.37 0.11 0.35 0.75 0.17 0.39 0.20 0.50
            0.177411  0.307285  0.000000
 0.16 0.37 0.11 0.35 0.75 0.17 0.39 0.20 0.50
            0.176912  0.306420  0.000000
 0.16 0.37 0.10 0.35 0.75 0.17 0.39 0.20 0.50
            0.176412  0.305554  0.000000
 0.16 0.37 0.10 0.35 0.75 0.17 0.39 0.20 0.50
            0.175912  0.304689  0.000000
 0.16 0.38 0.10 0.35 0.75 0.17 0.39 0.20 0.50
            0.175412  0.303823  0.000000
 0.16 0.38 0.10 0.35 0.74 0.17 0.40 0.21 0.50
            0.174913  0.302957  0.000000
 0.16 0.38 0.10 0.35 0.74 0.17 0.40 0.21 0.50
            0.174413  0.302092  0.000000
 0.16 0.38 0.10 0.35 0.74 0.17 0.40 0.21 0.50
            0.173913  0.301226  0.000000
 0.15 0.38 0.10 0.35 0.74 0.17 0.40 0.21 0.50
            0.173413  0.300361  0.000000
 0.15 0.38 0.10 0.35 0.74 0.17 0.40 0.21 0.50
            0.172914  0.299495  0.000000
 0.15 0.38 0.10 0.35 0.74 0.17 0.40 0.21 0.50
            0.172414  0.298629  0.000000
 0.15 0.38 0.10 0.35 0.74 0.17 0.40 0.21 0.50
            0.171914  0.297764  0.000000
 0.15 0.38 0.10 0.35 0.74 0.17 0.40 0.21 0.50
            0.171414  0.296898  0.000000
 0.15 0.39 0.10 0.35 0.74 0.17 0.40 0.21 0.50
            0.170915  0.296033  0.000000
 0.15 0.39 0.10 0.35 0.74 0.17 0.40 0.22 0.50
            0.170415  0.295167  0.000000
 0.15 0.39 0.10 0.34 0.74 0.17 0.40 0.22 0.50
            0.169915  0.294301  0.000000
 0.15 0.39 0.10 0.34 0.74 0.17 0.40 0.22 0.50
            0.169415  0.293436  0.000000
 0.15 0.39 0.10 0.34 0.74 0.17 0.40 0.22 0.50
            0.168916  0.292570  0.000000
 0.15 0.39 0.10 0.34 0.74 0.17 0.40 0.22 0.50
            0.168416  0.291705  0.000000
 0.15 0.39 0.10 0.34 0.74 0.17 0.40 0.22 0.50
            0.167916  0.290839  0.000000
 0.15 0.39 0.10 0.34 0.74 0.17 0.40 0.22 0.49
            0.167416  0.289974  0.000000
 0.14 0.39 0.10 0.34 0.73 0.17 0.40 0.22 0.49
            0.166917  0.289108  0.000000
 0.14 0.40 0.10 0.34 0.73 0.17 0.40 0.22 0.49
            0.166417  0.288242  0.000000
 0.14 0.40 0.09 0.34 0.73 0.17 0.40 0.23 0.49
            0.165917  0.287377  0.000000
 0.14 0.40 0.09 0.34 0.73 0.17 0.40 0.23 0.49
            0.165417  0.286511  0.000000
 0.14 0.40 0.09 0.34 0.73 0.17 0.40 0.23 0.49
            0.164918  0.285646  0.000000
 0.14 0.40 0.09 0.34 0.73 0.17 0.41 0.23 0.49
            0.164418  0.284780  0.000000
 0.14 0.40 0.09 0.34 0.73 0.17 0.41 0.23 0.49
            0.163918  0.283914  0.000000
 0.14 0.40 0.09 0.34 0.73 0.17 0.41 0.23 0.49
            0.163418  0.283049  0.000000
 0.14 0.40 0.09 0.33 0.73 0.17 0.41 0.23 0.49
            0.162919  0.282183  0.000000
 0.14 0.41 0.09 0.33 0.73 0.17 0.41 0.23 0.49
            0.162419  0.281318  0.000000
 0.14 0.41 0.09 0.33 0.73 0.17 0.41 0.23 0.49
            0.161919  0.280452  0.000000
 0.14 0.41 0.09 0.33 0.73 0.17 0.41 0.24 0.49
            0.161419  0.279586  0.000000
 0.14 0.41 0.09 0.33 0.73 0.17 0.41 0.24 0.49
            0.160920  0.278721  0.000000
 0.13 0.41 0.09 0.33 0.73 0.17 0.41 0.24 0.49
            0.160420  0.277855  0.000000
 0.13 0.41 0.09 0.33 0.72 0.17 0.41 0.24 0.49
            0.159920  0.276990  0.000000
 0.13 0.41 0.09 0.33 0.72 0.17 0.41 0.24 0.49
            0.159420  0.276124  0.000000
 0.13 0.42 0.09 0.33 0.72 0.17 0.41 0.24 0.49
            0.158921  0.275258  0.000000
 0.13 0.42 0.09 0.33 0.72 0.17 0.41 0.24 0.49
            0.158421  0.274393  0.000000
 0.13 0.42 0.09 0.33 0.72 0.17 0.41 0.24 0.49
            0.157921  0.273527  0.000000
 0.13 0.42 0.09 0.33 0.72 0.17 0.41 0.24 0.49
            0.157421  0.272662  0.000000
 0.13 0.42 0.08 0.33 0.72 0.17 0.41 0.25 0.49
            0.156922  0.271796  0.000000
 0.13 0.42 0.08 0.32 0.72 0.17 0.41 0.25 0.49
            0.156422  0.270930  0.000000
 0.13 0.42 0.08 0.32 0.72 0.17 0.41 0.25 0.49
            0.155922  0.270065  0.000000
 0.13 0.42 0.08 0.32 0.72 0.17 0.41 0.25 0.49
            0.155422  0.269199  0.000000
 0.13 0.43 0.08 0.32 0.72 0.17 0.41 0.25 0.49
            0.154923  0.268334  0.000000
 0.13 0.43 0.08 0.32 0.72 0.17 0.41 0.25 0.49
            0.154423  0.267468  0.000000
 0.12 0.43 0.08 0.32 0.72 0.17 0.41 0.25 0.49
            0.153923  0.266603  0.000000
 0.12 0.43 0.08 0.32 0.71 0.17 0.41 0.25 0.49
            0.153423  0.265737  0.000000
 0.12 0.43 0.08 0.32 0.71 0.17 0.41 0.26 0.49
            0.152924  0.264871  0.000000
 0.12 0.43 0.08 0.32 0.71 0.17 0.41 0.26 0.49
            0.152424  0.264006  0.000000
 0.12 0.44 0.08 0.32 0.71 0.17 0.41 0.26 0.49
            0.151924  0.263140  0.000000
 0.12 0.44 0.08 0.32 0.71 0.17 0.41 0.26 0.49
            0.151424  0.262275  0.000000
 0.12 0.44 0.08 0.32 0.71 0.17 0.41 0.26 0.50
            0.150925  0.261409  0.000000
 0.12 0.44 0.08 0.31 0.71 0.17 0.41 0.26 0.50
            0.150425  0.260543  0.000000
 0.12 0.44 0.08 0.31 0.71 0.17 0.41 0.26 0.50
            0.149925  0.259678  0.000000
 0.12 0.44 0.08 0.31 0.71 0.17 0.41 0.26 0.50
            0.149425  0.258812  0.000000
 0.12 0.44 0.08 0.31 0.71 0.17 0.41 0.27 0.50
            0.148926  0.257947  0.000000
 0.12 0.45 0.08 0.31 0.71 0.17 0.41 0.27 0.50
            0.148426  0.257081  0.000000
 0.12 0.45 0.08 0.31 0.71 0.17 0.41 0.27 0.50
            0.147926  0.256215  0.000000
 0.12 0.45 0.08 0.31 0.70 0.16 0.41 0.27 0.50
            0.147426  0.255350  0.000000
 0.11 0.45 0.08 0.31 0.70 0.16 0.41 0.27 0.50
            0.146927  0.254484  0.000000
 0.11 0.45 0.08 0.31 0.70 0.16 0.41 0.27 0.50
            0.146427  0.253619  0.000000
 0.11 0.45 0.08 0.31 0.70 0.16 0.41 0.27 0.50
            0.145927  0.252753  0.000000
 0.11 0.46 0.08 0.31 0.70 0.16 0.41 0.28 0.50
            0.145427  0.251887  0.000000
 0.11 0.46 0.08 0.30 0.70 0.16 0.41 0.28 0.50
            0.144928  0.251022  0.000000
 0.11 0.46 0.08 0.30 0.70 0.16 0.41 0.28 0.50
            0.144428  0.250156  0.000000
 0.11 0.46 0.08 0.30 0.70 0.16 0.41 0.28 0.50
            0.143928  0.249291  0.000000
 0.11 0.46 0.08 0.30 0.70 0.16 0.41 0.28 0.50
            0.143428  0.248425  0.000000
 0.11 0.46 0.08 0.30 0.70 0.16 0.41 0.28 0.50
            0.142929  0.247559  0.000000
 0.11 0.47 0.07 0.30 0.70 0.16 0.41 0.28 0.50
            0.142429  0.246694  0.000000
 0.11 0.47 0.07 0.30 0.69 0.16 0.41 0.28 0.50
            0.141929  0.245828  0.000000
 0.11 0.47 0.07 0.30 0.69 0.16 0.41 0.29 0.50
            0.141429  0.244963  0.000000
 0.11 0.47 0.07 0.30 0.69 0.16 0.41 0.29 0.50
            0.140930  0.244097  0.000000
 0.11 0.47 0.07 0.30 0.69 0.16 0.41 0.29 0.50
            0.140430  0.243232  0.000000
 0.11 0.47 0.07 0.29 0.69 0.16 0.41 0.29 0.50
            0.139930  0.242366  0.000000
 0.10 0.48 0.07 0.29 0.69 0.16 0.41 0.29 0.50
            0.139430  0.241500  0.000000
 0.10 0.48 0.07 0.29 0.69 0.15 0.41 0.29 0.50
            0.138931  0.240635  0.000000
 0.10 0.48 0.07 0.29 0.69 0.15 0.41 0.29 0.50
            0.138431  0.239769  0.000000
 0.10 0.48 0.07 0.29 0.69 0.15 0.41 0.30 0.50
            0.137931  0.238904  0.000000
 0.10 0.48 0.07 0.29 0.69 0.15 0.41 0.30 0.50
            0.137431  0.238038  0.000000
 0.10 0.49 0.07 0.29 0.68 0.15 0.41 0.30 0.50
            0.136932  0.237172  0.000000
 0.10 0.49 0.07 0.29 0.68 0.15 0.41 0.30 0.50
            0.136432  0.236307  0.000000
 0.10 0.49 0.07 0.29 0.68 0.15 0.41 0.30 0.50
            0.135932  0.235441  0.000000
 0.10 0.49 0.07 0.29 0.68 0.15 0.41 0.30 0.50
            0.135432  0.234576  0.000000
 0.10 0.49 0.07 0.28 0.68 0.15 0.41 0.30 0.50
            0.134933  0.233710  0.000000
 0.10 0.50 0.07 0.28 0.68 0.15 0.41 0.31 0.50
            0.134433  0.232844  0.000000
 0.10 0.50 0.07 0.28 0.68 0.15 0.41 0.31 0.50
            0.133933  0.231979  0.000000
 0.10 0.50 0.07 0.28 0.68 0.15 0.41 0.31 0.50
            0.133433  0.231113  0.000000
 0.10 0.50 0.07 0.28 0.68 0.14 0.41 0.31 0.51
            0.132934  0.230248  0.000000
 0.10 0.50 0.08 0.28 0.67 0.14 0.41 0.31 0.51
            0.132434  0.229382  0.000000
 0.09 0.51 0.08 0.28 0.67 0.14 0.41 0.31 0.51
            0.131934  0.228516  0.000000
 0.09 0.51 0.08 0.28 0.67 0.14 0.41 0.31 0.51
            0.131434  0.227651  0.000000
 0.09 0.51 0.08 0.28 0.67 0.14 0.41 0.32 0.51
            0.130935  0.226785  0.000000
 0.09 0.51 0.08 0.27 0.67 0.14 0.41 0.32 0.51
            0.130435  0.225920  0.000000
 0.09 0.51 0.08 0.27 0.67 0.14 0.41 0.32 0.51
            0.129935  0.225054  0.000000
 0.09 0.52 0.08 0.27 0.67 0.14 0.41 0.32 0.51
            0.129435  0.224188  0.000000
 0.09 0.52 0.08 0.27 0.67 0.14 0.41 0.32 0.51
            0.128936  0.223323  0.000000
 0.09 0.52 0.08 0.27 0.66 0.13 0.41 0.32 0.51
            0.128436  0.222457  0.000000
 0.09 0.52 0.08 0.27 0.66 0.13 0.41 0.32 0.51
            0.127936  0.221592  0.000000
 0.09 0.52 0.08 0.27 0.66 0.13 0.41 0.33 0.51
            0.127436  0.220726  0.000000
 0.09 0.53 0.08 0.27 0.66 0.13 0.41 0.33 0.51
            0.126937  0.219861  0.000000
 0.09 0.53 0.08 0.27 0.66 0.13 0.41 0.33 0.51
            0.126437  0.218995  0.000000
 0.09 0.53 0.08 0.26 0.66 0.13 0.41 0.33 0.51
            0.125937  0.218129  0.000000
 0.09 0.53 0.08 0.26 0.66 0.13 0.41 0.33 0.51
            0.125437  0.217264  0.000000
 0.09 0.53 0.08 0.26 0.66 0.13 0.41 0.33 0.51
            0.124938  0.216398  0.000000
 0.08 0.54 0.08 0.26 0.65 0.13 0.41 0.34 0.51
            0.124438  0.215533  0.000000
 0.08 0.54 0.08 0.26 0.65 0.12 0.41 0.34 0.52
            0.123938  0.214667  0.000000
 0.08 0.54 0.08 0.26 0.65 0.12 0.41 0.34 0.52
            0.123438  0.213801  0.000000
 0.08 0.54 0.08 0.26 0.65 0.12 0.41 0.34 0.52
            0.122939  0.212936  0.000000
 0.08 0.54 0.08 0.26 0.65 0.12 0.41 0.34 0.52
            0.122439  0.212070  0.000000
 0.08 0.55 0.08 0.25 0.65 0.12 0.41 0.34 0.52
            0.121939  0.211205  0.000000
 0.08 0.55 0.08 0.25 0.65 0.12 0.41 0.35 0.52
            0.121439  0.210339  0.000000
 0.08 0.55 0.08 0.25 0.65 0.12 0.41 0.35 0.52
            0.120940  0.209473  0.000000
 0.08 0.55 0.08 0.25 0.64 0.12 0.41 0.35 0.52
            0.120440  0.208608  0.000000
 0.08 0.55 0.08 0.25 0.64 0.12 0.41 0.35 0.52
            0.119940  0.207742  0.000000
 0.08 0.56 0.08 0.25 0.64 0.11 0.41 0.35 0.52
            0.119440  0.206877  0.000000
 0.08 0.56 0.08 0.25 0.64 0.11 0.41 0.35 0.52
            0.118941  0.206011  0.000000
 0.08 0.56 0.08 0.25 0.64 0.11 0.41 0.35 0.52
            0.118441  0.205145  0.000000
 0.08 0.56 0.08 0.25 0.64 0.11 0.40 0.36 0.52
            0.117941  0.204280  0.000000
 0.08 0.56 0.08 0.24 0.64 0.11 0.40 0.36 0.53
            0.117441  0.203414  0.000000
 0.08 0.57 0.08 0.24 0.63 0.11 0.40 0.36 0.53
            0.116942  0.202549  0.000000
 0.08 0.57 0.08 0.24 0.63 0.11 0.40 0.36 0.53
            0.116442  0.201683  0.000000
 0.07 0.57 0.08 0.24 0.63 0.11 0.40 0.36 0.53
            0.115942  0.200817  0.000000
 0.07 0.57 0.08 0.24 0.63 0.11 0.40 0.36 0.53
            0.115442  0.199952  0.000000
 0.07 0.58 0.08 0.24 0.63 0.11 0.40 0.37 0.53
            0.114943  0.199086  0.000000
 0.07 0.58 0.08 0.24 0.63 0.10 0.40 0.37 0.53
            0.114443  0.198221  0.000000
 0.07 0.58 0.08 0.24 0.63 0.10 0.40 0.37 0.53
            0.113943  0.197355  0.000000
 0.07 0.58 0.08 0.23 0.62 0.10 0.40 0.37 0.53
            0.113443  0.196490  0.000000
 0.07 0.58 0.08 0.23 0.62 0.10 0.40 0.37 0.54
            0.112944  0.195624  0.000000
 0.07 0.59 0.08 0.23 0.62 0.10 0.40 0.37 0.54
            0.112444  0.194758  0.000000
 0.07 0.59 0.08 0.23 0.62 0.10 0.40 0.38 0.54
            0.111944  0.193893  0.000000
 0.07 0.59 0.08 0.23 0.62 0.10 0.40 0.38 0.54
            0.111444  0.193027  0.000000
 0.07 0.59 0.08 0.23 0.62 0.10 0.40 0.38 0.54
            0.110945  0.192162  0.000000
 0.07 0.59 0.08 0.23 0.61 0.10 0.40 0.38 0.54
            0.110445  0.191296  0.000000
 0.07 0.60 0.08 0.23 0.61 0.10 0.40 0.38 0.54
            0.109945  0.190430  0.000000
 0.07 0.60 0.08 0.22 0.61 0.09 0.39 0.38 0.54
            0.109445  0.189565  0.000000
 0.07 0.60 0.08 0.22 0.61 0.09 0.39 0.39 0.55
            0.108946  0.188699  0.000000
 0.07 0.60 0.08 0.22 0.61 0.09 0.39 0.39 0.55
            0.108446  0.187834  0.000000
 0.07 0.61 0.08 0.22 0.61 0.09 0.39 0.39 0.55
            0.107946  0.186968  0.000000
 0.07 0.61 0.08 0.22 0.60 0.09 0.39 0.39 0.55
            0.107446  0.186102  0.000000
 0.06 0.61 0.08 0.22 0.60 0.09 0.39 0.39 0.55
            0.106947  0.185237  0.000000
 0.06 0.61 0.08 0.22 0.60 0.09 0.39 0.39 0.55
            0.106447  0.184371  0.000000
 0.06 0.62 0.08 0.22 0.60 0.09 0.39 0.39 0.55
            0.105947  0.183506  0.000000
 0.06 0.62 0.08 0.21 0.60 0.09 0.39 0.40 0.56
            0.105447  0.182640  0.000000
 0.06 0.62 0.08 0.21 0.60 0.09 0.39 0.40 0.56
            0.104948  0.181774  0.000000
 0.06 0.62 0.08 0.21 0.59 0.09 0.39 0.40 0.56
            0.104448  0.180909  0.000000
 0.06 0.62 0.08 0.21 0.59 0.09 0.39 0.40 0.56
            0.103948  0.180043  0.000000
 0.06 0.63 0.08 0.21 0.59 0.09 0.38 0.40 0.56
            0.103448  0.179178  0.000000
 0.06 0.63 0.08 0.21 0.59 0.09 0.38 0.40 0.56
            0.102949  0.178312  0.000000
 0.06 0.63 0.08 0.21 0.59 0.08 0.38 0.41 0.57
            0.102449  0.177446  0.000000
 0.06 0.63 0.08 0.21 0.58 0.08 0.38 0.41 0.57
            0.101949  0.176581  0.000000
 0.06 0.64 0.08 0.21 0.58 0.08 0.38 0.41 0.57
            0.101449  0.175715  0.000000
 0.06 0.64 0.07 0.20 0.58 0.08 0.38 0.41 0.57
            0.100950  0.174850  0.000000
 0.06 0.64 0.07 0.20 0.58 0.08 0.38 0.41 0.57
            0.100450  0.173984  0.000000
 0.06 0.64 0.07 0.20 0.58 0.08 0.38 0.41 0.58
            0.099950  0.173119  0.000000
 0.06 0.65 0.07 0.20 0.58 0.08 0.38 0.41 0.58
            0.099450  0.172253  0.000000
 0.06 0.65 0.07 0.20 0.57 0.08 0.38 0.41 0.58
            0.098951  0.171387  0.000000
 0.06 0.65 0.07 0.20 0.57 0.08 0.38 0.42 0.58
            0.098451  0.170522  0.000000
 0.05 0.65 0.07 0.20 0.57 0.08 0.37 0.42 0.59
            0.097951  0.169656  0.000000
 0.05 0.66 0.07 0.20 0.57 0.08 0.37 0.42 0.59
            0.097451  0.168791  0.000000
 0.05 0.66 0.07 0.19 0.57 0.08 0.37 0.42 0.59
            0.096952  0.167925  0.000000
 0.05 0.66 0.07 0.19 0.56 0.08 0.37 0.42 0.59
            0.096452  0.167059  0.000000
 0.05 0.66 0.07 0.19 0.56 0.08 0.37 0.42 0.60
            0.095952  0.166194  0.000000
 0.05 0.67 0.07 0.19 0.56 0.08 0.37 0.42 0.60
            0.095452  0.165328  0.000000
 0.05 0.67 0.07 0.19 0.56 0.08 0.37 0.42 0.60
            0.094953  0.164463  0.000000
 0.05 0.67 0.06 0.19 0.55 0.08 0.37 0.42 0.61
            0.094453  0.163597  0.000000
 0.05 0.67 0.06 0.19 0.55 0.08 0.36 0.42 0.61
            0.093953  0.162731  0.000000
 0.05 0.68 0.06 0.19 0.55 0.08 0.36 0.42 0.62
            0.093453  0.161866  0.000000
 0.05 0.68 0.06 0.18 0.55 0.07 0.36 0.42 0.62
            0.092954  0.161000  0.000000
 0.05 0.68 0.06 0.18 0.55 0.07 0.36 0.42 0.62
            0.092454  0.160135  0.000000
 0.05 0.68 0.06 0.18 0.54 0.07 0.36 0.42 0.63
            0.091954  0.159269  0.000000
 0.05 0.69 0.06 0.18 0.54 0.07 0.36 0.42 0.64
            0.091454  0.158403  0.000000
 0.05 0.69 0.06 0.18 0.54 0.07 0.36 0.41 0.64
            0.090955  0.157538  0.000000
 0.05 0.69 0.06 0.18 0.54 0.07 0.36 0.41 0.65
            0.090455  0.156672  0.000000
 0.05 0.69 0.06 0.18 0.53 0.07 0.35 0.41 0.66
            0.089955  0.155807  0.000000
 0.05 0.70 0.05 0.18 0.53 0.07 0.35 0.40 0.67
            0.089455  0.154941  0.000000
 0.05 0.70 0.05 0.17 0.53 0.07 0.35 0.39 0.68
            0.088956  0.154075  0.000000
 0.05 0.70 0.05 0.17 0.53 0.07 0.35 0.38 0.69
            0.088456  0.153210  0.000000
 0.04 0.70 0.05 0.17 0.53 0.07 0.35 0.37 0.71
            0.087956  0.152344  0.000000
 0.04 0.71 0.05 0.17 0.52 0.07 0.35 0.36 0.73
            0.087456  0.151479  0.000000
 0.04 0.71 0.05 0.17 0.52 0.07 0.35 0.34 0.75
            0.086957  0.150613  0.000000
 0.04 0.71 0.05 0.17 0.52 0.07 0.34 0.33 0.77
            0.086457  0.149748  0.000000
 0.04 0.71 0.05 0.17 0.52 0.07 0.34 0.33 0.77
            0.085957  0.148882  0.000000
 0.04 0.72 0.05 0.17 0.51 0.07 0.34 0.35 0.75
            0.085457  0.148016  0.000000
 0.04 0.72 0.05 0.16 0.51 0.07 0.34 0.39 0.72
            0.084958  0.147151  0.000000
 0.04 0.72 0.05 0.16 0.51 0.07 0.34 0.43 0.68
            0.084458  0.146285  0.000000
 0.04 0.73 0.04 0.16 0.51 0.07 0.34 0.46 0.65
            0.083958  0.145420  0.000000
 0.04 0.73 0.04 0.16 0.50 0.07 0.33 0.49 0.63
            0.083458  0.144554  0.000000
 0.04 0.73 0.04 0.16 0.50 0.07 0.33 0.51 0.61
            0.082959  0.143688  0.000000
 0.04 0.73 0.04 0.16 0.50 0.07 0.33 0.53 0.60
            0.082459  0.142823  0.000000
 0.04 0.73 0.04 0.16 0.50 0.07 0.33 0.54 0.59
            0.081959  0.141957  0.000000
 0.04 0.74 0.04 0.16 0.49 0.07 0.33 0.55 0.59
            0.081459  0.141092  0.000000
 0.04 0.74 0.04 0.15 0.49 0.07 0.33 0.56 0.58
            0.080960  0.140226  0.000000
 0.04 0.74 0.04 0.15 0.49 0.07 0.32 0.57 0.58
            0.080460  0.139360  0.000000
 0.04 0.74 0.04 0.15 0.48 0.07 0.32 0.58 0.58
            0.079960  0.138495  0.000000
 0.04 0.75 0.04 0.15 0.48 0.07 0.32 0.59 0.57
            0.079460  0.137629  0.000000
 0.04 0.75 0.04 0.15 0.48 0.06 0.32 0.59 0.57
            0.078961  0.136764  0.000000
 0.04 0.75 0.03 0.15 0.48 0.06 0.32 0.60 0.57
            0.078461  0.135898  0.000000
 0.04 0.75 0.03 0.15 0.47 0.06 0.32 0.60 0.57
            0.077961  0.135032  0.000000
 0.04 0.76 0.03 0.15 0.47 0.06 0.31 0.61 0.57
            0.077461  0.134167  0.000000
 0.03 0.76 0.03 0.15 0.47 0.06 0.31 0.61 0.57
            0.076962  0.133301  0.000000
 0.03 0.76 0.03 0.14 0.47 0.06 0.31 0.62 0.57
            0.076462  0.132436  0.000000
 0.03 0.76 0.03 0.14 0.46 0.06 0.31 0.62 0.57
            0.075962  0.131570  0.000000
 0.03 0.77 0.03 0.14 0.46 0.06 0.31 0.63 0.57
            0.075462  0.130704  0.000000
 0.03 0.77 0.03 0.14 0.46 0.06 0.31 0.63 0.57
            0.074963  0.129839  0.000000
 0.03 0.77 0.03 0.14 0.45 0.06 0.30 0.64 0.57
            0.074463  0.128973  0.000000
 0.03 0.77 0.03 0.14 0.45 0.06 0.30 0.64 0.57
            0.073963  0.128108  0.000000
 0.03 0.78 0.03 0.14 0.45 0.06 0.30 0.65 0.58
            0.073463  0.127242  0.000000
 0.03 0.78 0.03 0.14 0.44 0.06 0.30 0.65 0.58
            0.072964  0.126377  0.000000
 0.03 0.78 0.03 0.13 0.44 0.06 0.30 0.65 0.58
            0.072464  0.125511  0.000000
 0.03 0.78 0.03 0.13 0.44 0.06 0.29 0.66 0.58
            0.071964  0.124645  0.000000
 0.03 0.79 0.03 0.13 0.44 0.06 0.29 0.66 0.58
            0.071464  0.123780  0.000000
 0.03 0.79 0.03 0.13 0.43 0.06 0.29 0.67 0.58
            0.070965  0.122914  0.000000
 0.03 0.79 0.02 0.13 0.43 0.06 0.29 0.67 0.58
            0.070465  0.122049  0.000000
 0.03 0.79 0.02 0.13 0.43 0.06 0.29 0.67 0.58
            0.069965  0.121183  0.000000
 0.03 0.80 0.02 0.13 0.42 0.05 0.28 0.68 0.59
            0.069465  0.120317  0.000000
 0.03 0.80 0.02 0.13 0.42 0.05 0.28 0.68 0.59
            0.068966  0.119452  0.000000
 0.03 0.80 0.02 0.12 0.42 0.05 0.28 0.69 0.59
            0.068466  0.118586  0.000000
 0.03 0.80 0.02 0.12 0.41 0.05 0.28 0.69 0.59
            0.067966  0.117721  0.000000
 0.03 0.80 0.02 0.12 0.41 0.05 0.28 0.69 0.59
            0.067466  0.116855  0.000000
 0.03 0.81 0.02 0.12 0.41 0.05 0.28 0.70 0.59
            0.066967  0.115989  0.000000
 0.03 0.81 0.02 0.12 0.40 0.05 0.27 0.70 0.59
            0.066467  0.115124  0.000000
 0.03 0.81 0.02 0.12 0.40 0.05 0.27 0.71 0.60
            0.065967  0.114258  0.000000
 0.03 0.81 0.02 0.12 0.40 0.05 0.27 0.71 0.60
            0.065467  0.113393  0.000000
 0.03 0.82 0.02 0.12 0.39 0.05 0.27 0.71 0.60
            0.064968  0.112527  0.000000
 0.02 0.82 0.02 0.11 0.39 0.05 0.27 0.72 0.60
            0.064468  0.111661  0.000000
 0.02 0.82 0.02 0.11 0.39 0.05 0.27 0.72 0.60
            0.063968  0.110796  0.000000
 0.02 0.82 0.02 0.11 0.38 0.05 0.26 0.73 0.60
            0.063468  0.109930  0.000000
 0.02 0.83 0.02 0.11 0.38 0.04 0.26 0.73 0.60
            0.062969  0.109065  0.000000
 0.02 0.83 0.02 0.11 0.38 0.04 0.26 0.73 0.61
            0.062469  0.108199  0.000000
 0.02 0.83 0.02 0.11 0.37 0.04 0.26 0.74 0.61
            0.061969  0.107333  0.000000
 0.02 0.83 0.02 0.11 0.37 0.04 0.26 0.74 0.61
            0.061469  0.106468  0.000000
 0.02 0.84 0.02 0.11 0.37 0.04 0.26 0.75 0.61
            0.060970  0.105602  0.000000
 0.02 0.84 0.02 0.10 0.36 0.04 0.25 0.75 0.61
            0.060470  0.104737  0.000000
 0.02 0.84 0.02 0.10 0.36 0.04 0.25 0.75 0.61
            0.059970  0.103871  0.000000
 0.02 0.84 0.02 0.10 0.35 0.04 0.25 0.76 0.61
            0.059470  0.103006  0.000000
 0.02 0.85 0.02 0.10 0.35 0.04 0.25 0.76 0.62
            0.058971  0.102140  0.000000
 0.02 0.85 0.02 0.10 0.35 0.04 0.25 0.77 0.62
            0.058471  0.101274  0.000000
 0.02 0.85 0.02 0.10 0.34 0.03 0.25 0.77 0.62
            0.057971  0.100409  0.000000
 0.02 0.85 0.02 0.10 0.34 0.03 0.25 0.77 0.62
            0.057471  0.099543  0.000000
 0.02 0.86 0.02 0.10 0.34 0.03 0.25 0.78 0.62
            0.056972  0.098678  0.000000
 0.02 0.86 0.02 0.09 0.33 0.03 0.25 0.78 0.62
            0.056472  0.097812  0.000000
 0.02 0.86 0.02 0.09 0.33 0.03 0.25 0.79 0.62
            0.055972  0.096946  0.000000
 0.02 0.86 0.02 0.09 0.32 0.03 0.25 0.79 0.62
            0.055472  0.096081  0.000000
 0.02 0.86 0.02 0.09 0.32 0.03 0.24 0.79 0.62
            0.054973  0.095215  0.000000
 0.02 0.87 0.02 0.09 0.32 0.03 0.24 0.80 0.62
            0.054473  0.094350  0.000000
 0.02 0.87 0.02 0.09 0.31 0.03 0.24 0.80 0.62
            0.053973  0.093484  0.000000
 0.02 0.87 0.02 0.09 0.31 0.03 0.24 0.81 0.62
            0.053473  0.092618  0.000000
 0.02 0.87 0.02 0.09 0.31 0.02 0.24 0.81 0.62
            0.052974  0.091753  0.000000
 0.02 0.88 0.02 0.08 0.30 0.02 0.24 0.81 0.62
            0.052474  0.090887  0.000000
 0.02 0.88 0.02 0.08 0.30 0.02 0.24 0.82 0.62
            0.051974  0.090022  0.000000
 0.02 0.88 0.02 0.08 0.29 0.02 0.24 0.82 0.62
            0.051474  0.089156  0.000000
 0.02 0.88 0.02 0.08 0.29 0.02 0.24 0.83 0.62
            0.050975  0.088290  0.000000
 0.02 0.89 0.02 0.08 0.29 0.02 0.25 0.83 0.62
            0.050475  0.087425  0.000000
 0.02 0.89 0.02 0.08 0.28 0.02 0.25 0.83 0.62
            0.049975  0.086559  0.000000
 0.01 0.89 0.02 0.08 0.28 0.02 0.25 0.84 0.62
            0.049475  0.085694  0.000000
 0.01 0.89 0.02 0.07 0.27 0.02 0.25 0.84 0.62
            0.048976  0.084828  0.000000
 0.01 0.89 0.02 0.07 0.27 0.02 0.25 0.84 0.62
            0.048476  0.083962  0.000000
 0.01 0.90 0.02 0.07 0.27 0.02 0.25 0.85 0.62
            0.047976  0.083097  0.000000
 0.01 0.90 0.02 0.07 0.26 0.01 0.25 0.85 0.62
            0.047476  0.082231  0.000000
 0.01 0.90 0.02 0.07 0.26 0.01 0.26 0.85 0.62
            0.046977  0.081366  0.000000
 0.01 0.90 0.02 0.07 0.25 0.01 0.26 0.86 0.62
            0.046477  0.080500  0.000000
 0.01 0.90 0.02 0.07 0.25 0.01 0.26 0.86 0.62
            0.045977  0.079635  0.000000
 0.01 0.91 0.02 0.07 0.25 0.01 0.26 0.87 0.61
            0.045477  0.078769  0.000000
 0.01 0.91 0.02 0.06 0.24 0.01 0.27 0.87 0.61
            0.044978  0.077903  0.000000
 0.01 0.91 0.02 0.06 0.24 0.01 0.27 0.87 0.61
            0.044478  0.077038  0.000000
 0.01 0.91 0.02 0.06 0.23 0.01 0.27 0.88 0.61
            0.043978  0.076172  0.000000
 0.01 0.91 0.02 0.06 0.23 0.01 0.28 0.88 0.60
            0.043478  0.075307  0.000000
 0.01 0.91 0.02 0.06 0.22 0.01 0.28 0.88 0.60
            0.042979  0.074441  0.000000
 0.01 0.92 0.02 0.06 0.22 0.01 0.29 0.88 0.60
            0.042479  0.073575  0.000000
 0.01 0.92 0.02 0.06 0.22 0.01 0.29 0.89 0.59
            0.041979  0.072710  0.000000
 0.01 0.92 0.02 0.06 0.21 0.01 0.30 0.89 0.59
            0.041479  0.071844  0.000000
 0.01 0.92 0.02 0.05 0.21 0.01 0.30 0.89 0.59
            0.040980  0.070979  0.000000
 0.01 0.92 0.02 0.05 0.20 0.01 0.31 0.90 0.58
            0.040480  0.070113  0.000000
 0.01 0.92 0.02 0.05 0.20 0.01 0.31 0.90 0.58
            0.039980  0.069247  0.000000
 0.01 0.92 0.02 0.05 0.20 0.01 0.32 0.90 0.57
            0.039480  0.068382  0.000000
 0.01 0.93 0.02 0.05 0.19 0.00 0.33 0.91 0.57
            0.038981  0.067516  0.000000
 0.01 0.93 0.02 0.05 0.19 0.00 0.33 0.91 0.56
            0.038481  0.066651  0.000000
 0.01 0.93 0.02 0.05 0.18 0.00 0.34 0.91 0.55
            0.037981  0.065785  0.000000
 0.01 0.93 0.02 0.05 0.18 0.00 0.35 0.91 0.55
            0.037481  0.064919  0.000000
 0.01 0.93 0.02 0.04 0.18 0.00 0.36 0.92 0.54
            0.036982  0.064054  0.000000
 0.01 0.93 0.02 0.04 0.17 0.00 0.37 0.92 0.53
            0.036482  0.063188  0.000000
 0.01 0.93 0.02 0.04 0.17 0.00 0.38 0.92 0.53
            0.035982  0.062323  0.000000
 0.01 0.93 0.02 0.04 0.16 0.00 0.39 0.92 0.52
            0.035482  0.061457  0.000000
 0.01 0.93 0.03 0.04 0.16 0.00 0.40 0.93 0.51
            0.034983  0.060591  0.000000
 0.01 0.93 0.03 0.04 0.16 0.00 0.41 0.93 0.50
            0.034483  0.059726  0.000000
 0.01 0.93 0.03 0.04 0.15 0.00 0.42 0.93 0.49
            0.033983  0.058860  0.000000
 0.01 0.93 0.03 0.04 0.15 0.00 0.43 0.93 0.48
            0.033483  0.057995  0.000000
 0.01 0.93 0.03 0.04 0.14 0.00 0.44 0.94 0.47
            0.032984  0.057129  0.000000
 0.01 0.93 0.03 0.03 0.14 0.00 0.46 0.94 0.46
            0.032484  0.056264  0.000000
 0.01 0.93 0.03 0.03 0.14 0.00 0.47 0.94 0.45
            0.031984  0.055398  0.000000
 0.01 0.93 0.03 0.03 0.13 0.00 0.48 0.94 0.44
            0.031484  0.054532  0.000000
 0.01 0.93 0.04 0.03 0.13 0.00 0.50 0.94 0.43
            0.030985  0.053667  0.000000
 0.01 0.93 0.04 0.03 0.13 0.00 0.51 0.95 0.41
            0.030485  0.052801  0.000000
 0.01 0.93 0.04 0.03 0.12 0.00 0.52 0.95 0.40
            0.029985  0.051936  0.000000
 0.01 0.93 0.04 0.03 0.12 0.00 0.54 0.95 0.39
            0.029485  0.051070  0.000000
 0.01 0.93 0.05 0.03 0.11 0.00 0.55 0.95 0.37
            0.028986  0.050204  0.000000
 0.01 0.93 0.05 0.03 0.11 0.00 0.57 0.95 0.36
            0.028486  0.049339  0.000000
 0.00 0.92 0.05 0.02 0.11 0.00 0.59 0.95 0.35
            0.027986  0.048473  0.000000
 0.00 0.92 0.06 0.02 0.10 0.00 0.60 0.96 0.33
            0.027486  0.047608  0.000000
 0.00 0.92 0.06 0.02 0.10 0.00 0.62 0.96 0.32
            0.026987  0.046742  0.000000
 0.00 0.91 0.07 0.02 0.10 0.00 0.63 0.96 0.31
            0.026487  0.045876  0.000000
 0.00 0.91 0.07 0.02 0.09 0.00 0.65 0.96 0.29
            0.025987  0.045011  0.000000
 0.00 0.90 0.08 0.02 0.09 0.00 0.67 0.96 0.28
            0.025487  0.044145  0.000000
 0.00 0.89 0.09 0.02 0.09 0.00 0.68 0.96 0.26
            0.024988  0.043280  0.000000
 0.00 0.88 0.10 0.02 0.08 0.00 0.70 0.97 0.25
            0.024488  0.042414  0.000000
 0.00 0.87 0.11 0.02 0.08 0.00 0.71 0.97 0.24
            0.023988  0.041548  0.000000
 0.00 0.86 0.12 0.02 0.08 0.00 0.73 0.97 0.22
            0.023488  0.040683  0.000000
 0.00 0.84 0.14 0.02 0.07 0.00 0.74 0.97 0.21
            0.022989  0.039817  0.000000
 0.00 0.82 0.16 0.02 0.07 0.00 0.76 0.97 0.20
            0.022489  0.038952  0.000000
 0.00 0.80 0.19 0.01 0.07 0.00 0.77 0.97 0.19
            0.021989  0.038086  0.000000
 0.00 0.77 0.22 0.01 0.06 0.00 0.78 0.97 0.17
            0.021489  0.037220  0.000000
 0.00 0.73 0.26 0.01 0.06 0.00 0.80 0.98 0.16
            0.020990  0.036355  0.000000
 0.00 0.68 0.31 0.01 0.06 0.00 0.81 0.98 0.15
            0.020490  0.035489  0.000000
 0.00 0.63 0.36 0.01 0.06 0.00 0.82 0.98 0.14
            0.019990  0.034624  0.000000
 0.00 0.57 0.42 0.01 0.05 0.00 0.83 0.98 0.13
            0.019490  0.033758  0.000000
 0.00 0.50 0.49 0.01 0.05 0.00 0.85 0.98 0.12
            0.018991  0.032893  0.000000
 0.00 0.43 0.56 0.01 0.05 0.00 0.86 0.98 0.11
            0.018491  0.032027  0.000000
 0.00 0.36 0.63 0.01 0.05 0.00 0.87 0.98 0.10
            0.017991  0.031161  0.000000
 0.00 0.30 0.69 0.01 0.04 0.00 0.88 0.98 0.09
            0.017491  0.030296  0.000000
 0.00 0.24 0.75 0.01 0.04 0.00 0.89 0.98 0.09
            0.016992  0.029430  0.000000
 0.00 0.19 0.80 0.01 0.04 0.00 0.89 0.98 0.08
            0.016492  0.028565  0.000000
 0.00 0.16 0.84 0.01 0.04 0.00 0.90 0.99 0.07
            0.015992  0.027699  0.000000
 0.00 0.13 0.87 0.01 0.03 0.00 0.91 0.99 0.07
            0.015492  0.026833  0.000000
 0.00 0.10 0.89 0.01 0.03 0.00 0.92 0.99 0.06
            0.014993  0.025968  0.000000
 0.00 0.08 0.91 0.01 0.03 0.00 0.93 0.99 0.06
            0.014493  0.025102  0.000000
 0.00 0.07 0.93 0.01 0.03 0.00 0.93 0.99 0.05
            0.013993  0.024237  0.000000
 0.00 0.06 0.94 0.01 0.03 0.00 0.94 0.99 0.05
            0.013493  0.023371  0.000000
 0.00 0.05 0.95 0.00 0.02 0.00 0.94 0.99 0.04
            0.012994  0.022505  0.000000
 0.00 0.04 0.96 0.00 0.02 0.00 0.95 0.99 0.04
            0.012494  0.021640  0.000000
 0.00 0.03 0.96 0.00 0.02 0.00 0.95 0.99 0.03
            0.011994  0.020774  0.000000
 0.00 0.03 0.97 0.00 0.02 0.00 0.96 0.99 0.03
            0.011494  0.019909  0.000000
 0.00 0.02 0.97 0.00 0.02 0.00 0.96 0.99 0.03
            0.010995  0.019043  0.000000
 0.00 0.02 0.98 0.00 0.02 0.00 0.97 0.99 0.02
            0.010495  0.018177  0.000000
 0.00 0.02 0.98 0.00 0.01 0.00 0.97 0.99 0.02
            0.009995  0.017312  0.000000
 0.00 0.01 0.98 0.00 0.01 0.00 0.97 0.99 0.02
            0.009495  0.016446  0.000000
 0.00 0.01 0.99 0.00 0.01 0.00 0.98 1.00 0.02
            0.008996  0.015581  0.000000
 0.00 0.01 0.99 0.00 0.01 0.00 0.98 1.00 0.01
            0.008496  0.014715  0.000000
 0.00 0.01 0.99 0.00 0.01 0.00 0.98 1.00 0.01
            0.007996  0.013849  0.000000
 0.00 0.01 0.99 0.00 0.01 0.00 0.98 1.00 0.01
            0.007496  0.012984  0.000000
 0.00 0.01 0.99 0.00 0.01 0.00 0.99 1.00 0.01
            0.006997  0.012118  0.000000
 0.00 0.00 0.99 0.00 0.01 0.00 0.99 1.00 0.01
            0.006497  0.011253  0.000000
 0.00 0.00 0.99 0.00 0.01 0.00 0.99 1.00 0.01
            0.005997  0.010387  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 0.99 1.00 0.01
            0.005497  0.009522  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 0.99 1.00 0.00
            0.004998  0.008656  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 0.99 1.00 0.00
            0.004498  0.007790  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.003998  0.006925  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.003498  0.006059  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.002999  0.005194  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.002499  0.004328  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.001999  0.003462  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.001499  0.002597  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.001000  0.001731  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.000500  0.000866  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.000050  0.000087  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.000000  0.000100  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.000000  0.001001  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.000000  0.002001  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.000000  0.003002  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.000000  0.004002  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.000000  0.005003  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.000000  0.006004  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.000000  0.007004  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.000000  0.008005  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.000000  0.009005  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.000000  0.010006  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.000000  0.011007  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.000000  0.012007  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.000000  0.013008  0.000000
 0.00 0.00 1.00 0.00 0.01 0.00 1.00 1.00 0.00
            0.000000  0.014008  0.000000
 0.00 0.00 1.00 0.00 0.01 0.00 1.00 1.00 0.00
            0.000000  0.015009  0.000000
 0.00 0.00 1.00 0.00 0.01 0.00 1.00 1.00 0.00
            0.000000  0.016010  0.000000
 0.00 0.00 1.00 0.00 0.01 0.00 0.99 1.00 0.00
            0.000000  0.017010  0.000000
 0.00 0.00 1.00 0.00 0.01 0.00 0.99 1.00 0.00
            0.000000  0.018011  0.000000
 0.00 0.00 1.00 0.00 0.01 0.00 0.99 1.00 0.00
            0.000000  0.019012  0.000000
 0.00 0.00 1.00 0.00 0.01 0.00 0.99 1.00 0.00
            0.000000  0.020012  0.000000
 0.00 0.00 1.00 0.00 0.01 0.00 0.99 1.00 0.00
            0.000000  0.021013  0.000000
 0.00 0.00 1.00 0.00 0.01 0.00 0.99 1.00 0.00
            0.000000  0.022013  0.000000
 0.00 0.00 1.00 0.00 0.02 0.00 0.99 1.00 0.00
            0.000000  0.023014  0.000000
 0.00 0.00 1.00 0.00 0.02 0.00 0.99 0.99 0.00
            0.000000  0.024015  0.000000
 0.00 0.00 1.00 0.00 0.02 0.00 0.99 0.99 0.00
            0.000000  0.025015  0.000000
 0.00 0.00 1.00 0.00 0.02 0.00 0.99 0.99 0.00
            0.000000  0.026016  0.000000
 0.00 0.00 1.00 0.00 0.02 0.00 0.98 0.99 0.00
            0.000000  0.027016  0.000000
 0.00 0.00 1.00 0.00 0.02 0.00 0.98 0.99 0.00
            0.000000  0.028017  0.000000
 0.00 0.00 0.99 0.01 0.03 0.00 0.98 0.99 0.00
            0.000000  0.029018  0.000000
 0.00 0.00 0.99 0.01 0.03 0.00 0.98 0.99 0.00
            0.000000  0.030018  0.000000
 0.00 0.00 0.99 0.01 0.03 0.00 0.98 0.99 0.00
            0.000000  0.031019  0.000000
 0.00 0.00 0.99 0.01 0.03 0.00 0.98 0.99 0.00
            0.000000  0.032019  0.000000
 0.00 0.00 0.99 0.01 0.03 0.00 0.98 0.99 0.00
            0.000000  0.033020  0.000000
 0.00 0.00 0.99 0.01 0.04 0.00 0.97 0.99 0.00
            0.000000  0.034021  0.000000
 0.00 0.00 0.99 0.01 0.04 0.00 0.97 0.99 0.00
            0.000000  0.035021  0.000000
 0.00 0.00 0.99 0.01 0.04 0.00 0.97 0.99 0.00
            0.000000  0.036022  0.000000
 0.00 0.00 0.99 0.01 0.04 0.00 0.97 0.99 0.00
            0.000000  0.037022  0.000000
 0.00 0.00 0.99 0.01 0.05 0.00 0.97 0.99 0.00
            0.000000  0.038023  0.000000
 0.00 0.00 0.99 0.01 0.05 0.00 0.96 0.99 0.00
            0.000000  0.039024  0.000000
 0.00 0.00 0.99 0.01 0.05 0.00 0.96 0.99 0.00
            0.000000  0.040024  0.000000
 0.00 0.00 0.99 0.01 0.05 0.00 0.96 0.99 0.00
            0.000000  0.041025  0.000000
 0.00 0.00 0.99 0.01 0.06 0.00 0.96 0.99 0.00
            0.000000  0.042025  0.000000
 0.00 0.00 0.99 0.01 0.06 0.00 0.96 0.98 0.00
            0.000000  0.043026  0.000000
 0.00 0.00 0.99 0.01 0.06 0.00 0.95 0.98 0.00
            0.000000  0.044027  0.000000
 0.00 0.00 0.99 0.01 0.07 0.00 0.95 0.98 0.00
            0.000000  0.045027  0.000000
 0.00 0.00 0.99 0.01 0.07 0.00 0.95 0.98 0.00
            0.000000  0.046028  0.000000
 0.00 0.00 0.98 0.02 0.07 0.00 0.95 0.98 0.00
            0.000000  0.047029  0.000000
 0.00 0.00 0.98 0.02 0.07 0.00 0.94 0.98 0.00
            0.000000  0.048029  0.000000
 0.00 0.00 0.98 0.02 0.08 0.00 0.94 0.98 0.00
            0.000000  0.049030  0.000000
 0.00 0.00 0.98 0.02 0.08 0.00 0.94 0.98 0.00
            0.000000  0.050030  0.000000
 0.00 0.00 0.98 0.02 0.08 0.00 0.94 0.98 0.00
            0.000000  0.051031  0.000000
 0.00 0.00 0.98 0.02 0.09 0.00 0.93 0.98 0.00
            0.000000  0.052032  0.000000
 0.00 0.00 0.98 0.02 0.09 0.00 0.93 0.98 0.00
            0.000000  0.053032  0.000000
 0.00 0.00 0.98 0.02 0.09 0.00 0.93 0.98 0.00
            0.000000  0.054033  0.000000
 0.00 0.00 0.98 0.02 0.10 0.00 0.92 0.98 0.00
            0.000000  0.055033  0.000000
 0.00 0.00 0.98 0.02 0.10 0.00 0.92 0.98 0.00
            0.000000  0.056034  0.000000
 0.00 0.00 0.98 0.02 0.10 0.00 0.92 0.98 0.00
            0.000000  0.057035  0.000000
 0.00 0.00 0.97 0.02 0.11 0.00 0.92 0.98 0.00
            0.000000  0.058035  0.000000
 0.00 0.00 0.97 0.03 0.11 0.00 0.91 0.98 0.00
            0.000000  0.059036  0.000000
 0.00 0.00 0.97 0.03 0.11 0.00 0.91 0.98 0.00
            0.000000  0.060036  0.000000
 0.00 0.00 0.97 0.03 0.12 0.00 0.91 0.98 0.00
            0.000000  0.061037  0.000000
 0.00 0.00 0.97 0.03 0.12 0.00 0.90 0.98 0.00
            0.000000  0.062038  0.000000
 0.00 0.00 0.97 0.03 0.13 0.00 0.90 0.97 0.00
            0.000000  0.063038  0.000000
 0.00 0.00 0.97 0.03 0.13 0.00 0.90 0.97 0.00
            0.000000  0.064039  0.000000
 0.00 0.00 0.97 0.03 0.13 0.00 0.89 0.97 0.00
            0.000000  0.065039  0.000000
 0.00 0.00 0.97 0.03 0.14 0.00 0.89 0.97 0.00
            0.000000  0.066040  0.000000
 0.00 0.00 0.96 0.03 0.14 0.00 0.89 0.97 0.00
            0.000000  0.067041  0.000000
 0.00 0.00 0.96 0.04 0.15 0.00 0.88 0.97 0.00
            0.000000  0.068041  0.000000
 0.00 0.00 0.96 0.04 0.15 0.00 0.88 0.97 0.00
            0.000000  0.069042  0.000000
 0.00 0.00 0.96 0.04 0.15 0.00 0.87 0.97 0.00
            0.000000  0.070042  0.000000
 0.00 0.00 0.96 0.04 0.16 0.00 0.87 0.97 0.00
            0.000000  0.071043  0.000000
 0.00 0.00 0.96 0.04 0.16 0.00 0.87 0.97 0.00
            0.000000  0.072044  0.000000
 0.00 0.00 0.96 0.04 0.16 0.00 0.86 0.97 0.00
            0.000000  0.073044  0.000000
 0.00 0.00 0.96 0.04 0.17 0.00 0.86 0.97 0.00
            0.000000  0.074045  0.000000
 0.00 0.00 0.95 0.04 0.17 0.00 0.86 0.97 0.00
            0.000000  0.075046  0.000000
 0.00 0.00 0.95 0.04 0.18 0.00 0.85 0.97 0.00
            0.000000  0.076046  0.000000
 0.00 0.00 0.95 0.05 0.18 0.00 0.85 0.97 0.00
            0.000000  0.077047  0.000000
 0.00 0.00 0.95 0.05 0.19 0.00 0.85 0.97 0.00
            0.000000  0.078047  0.000000
 0.00 0.00 0.95 0.05 0.19 0.00 0.84 0.97 0.00
            0.000000  0.079048  0.000000
 0.00 0.00 0.95 0.05 0.19 0.00 0.84 0.97 0.00
            0.000000  0.080049  0.000000
 0.00 0.00 0.94 0.05 0.20 0.01 0.83 0.97 0.00
            0.000000  0.081049  0.000000
 0.00 0.00 0.94 0.05 0.20 0.01 0.83 0.97 0.00
            0.000000  0.082050  0.000000
 0.00 0.00 0.94 0.05 0.21 0.01 0.83 0.97 0.00
            0.000000  0.083050  0.000000
 0.00 0.00 0.94 0.05 0.21 0.01 0.82 0.97 0.00
            0.000000  0.084051  0.000000
 0.00 0.00 0.94 0.06 0.21 0.01 0.82 0.97 0.00
            0.000000  0.085052  0.000000
 0.00 0.00 0.94 0.06 0.22 0.01 0.81 0.97 0.00
            0.000000  0.086052  0.000000
 0.00 0.00 0.93 0.06 0.22 0.01 0.81 0.97 0.00
            0.000000  0.087053  0.000000
 0.00 0.00 0.93 0.06 0.23 0.01 0.81 0.97 0.00
            0.000000  0.088053  0.000000
 0.00 0.00 0.93 0.06 0.23 0.01 0.80 0.97 0.00
            0.000000  0.089054  0.000000
 0.00 0.00 0.93 0.06 0.23 0.01 0.80 0.97 0.00
            0.000000  0.090055  0.000000
 0.00 0.00 0.93 0.06 0.24 0.01 0.80 0.97 0.00
            0.000000  0.091055  0.000000
 0.00 0.00 0.92 0.07 0.24 0.01 0.79 0.97 0.00
            0.000000  0.092056  0.000000
 0.00 0.00 0.92 0.07 0.25 0.01 0.79 0.97 0.00
            0.000000  0.093056  0.000000
 0.00 0.00 0.92 0.07 0.25 0.01 0.78 0.96 0.00
            0.000000  0.094057  0.000000
 0.00 0.00 0.92 0.07 0.26 0.01 0.78 0.96 0.00
            0.000000  0.095058  0.000000
 0.00 0.00 0.92 0.07 0.26 0.01 0.78 0.96 0.00
            0.000000  0.096058  0.000000
 0.00 0.00 0.91 0.07 0.26 0.02 0.77 0.96 0.00
            0.000000  0.097059  0.000000
 0.00 0.00 0.91 0.07 0.27 0.02 0.77 0.96 0.00
            0.000000  0.098059  0.000000
 0.00 0.00 0.91 0.07 0.27 0.02 0.77 0.96 0.00
            0.000000  0.099060  0.000000
 0.00 0.00 0.91 0.08 0.28 0.02 0.76 0.96 0.00
            0.000000  0.100061  0.000000
 0.00 0.00 0.90 0.08 0.28 0.02 0.76 0.96 0.00
            0.000000  0.101061  0.000000
 0.00 0.00 0.90 0.08 0.28 0.02 0.76 0.96 0.00
            0.000000  0.102062  0.000000
 0.00 0.00 0.90 0.08 0.29 0.02 0.75 0.96 0.00
            0.000000  0.103063  0.000000
 0.00 0.00 0.90 0.08 0.29 0.02 0.75 0.96 0.00
            0.000000  0.104063  0.000000
 0.00 0.00 0.90 0.08 0.30 0.02 0.75 0.96 0.00
            0.000000  0.105064  0.000000
 0.00 0.00 0.89 0.08 0.30 0.02 0.74 0.96 0.00
            0.000000  0.106064  0.000000
 0.00 0.00 0.89 0.08 0.30 0.02 0.74 0.96 0.00
            0.000000  0.107065  0.000000
 0.00 0.00 0.89 0.09 0.31 0.03 0.74 0.95 0.00
            0.000000  0.108066  0.000000
 0.00 0.00 0.89 0.09 0.31 0.03 0.73 0.95 0.00
            0.000000  0.109066  0.000000
 0.00 0.00 0.88 0.09 0.32 0.03 0.73 0.95 0.00
            0.000000  0.110067  0.000000
 0.00 0.00 0.88 0.09 0.32 0.03 0.73 0.95 0.00
            0.000000  0.111067  0.000000
 0.00 0.00 0.88 0.09 0.32 0.03 0.73 0.95 0.00
            0.000000  0.112068  0.000000
 0.00 0.00 0.88 0.09 0.33 0.03 0.72 0.95 0.00
            0.000000  0.113069  0.000000
 0.00 0.00 0.87 0.09 0.33 0.03 0.72 0.95 0.00
            0.000000  0.114069  0.000000
 0.00 0.00 0.87 0.09 0.34 0.03 0.72 0.95 0.00
            0.000000  0.115070  0.000000
 0.00 0.00 0.87 0.10 0.34 0.03 0.72 0.94 0.00
            0.000000  0.116070  0.000000
 0.00 0.00 0.87 0.10 0.34 0.04 0.71 0.94 0.00
            0.000000  0.117071  0.000000
 0.00 0.00 0.86 0.10 0.35 0.04 0.71 0.94 0.00
            0.000000  0.118072  0.000000
 0.00 0.00 0.86 0.10 0.35 0.04 0.71 0.94 0.00
            0.000000  0.119072  0.000000
 0.00 0.00 0.86 0.10 0.35 0.04 0.71 0.94 0.00
            0.000000  0.120073  0.000000
 0.00 0.00 0.86 0.10 0.36 0.04 0.71 0.94 0.00
            0.000000  0.121073  0.000000
 0.00 0.00 0.86 0.10 0.36 0.04 0.70 0.93 0.00
            0.000000  0.122074  0.000000
 0.00 0.00 0.85 0.10 0.37 0.04 0.70 0.93 0.00
            0.000000  0.123075  0.000000
 0.00 0.00 0.85 0.11 0.37 0.04 0.70 0.93 0.00
            0.000000  0.124075  0.000000
 0.00 0.00 0.85 0.11 0.37 0.04 0.70 0.93 0.00
            0.000000  0.125076  0.000000
 0.00 0.00 0.85 0.11 0.38 0.05 0.70 0.93 0.00
            0.000000  0.126076  0.000000
 0.00 0.00 0.84 0.11 0.38 0.05 0.70 0.92 0.00
            0.000000  0.127077  0.000000
 0.00 0.00 0.84 0.11 0.38 0.05 0.70 0.92 0.00
            0.000000  0.128078  0.000000
 0.00 0.00 0.84 0.11 0.39 0.05 0.69 0.92 0.00
            0.000000  0.129078  0.000000
 0.00 0.00 0.84 0.11 0.39 0.05 0.69 0.92 0.00
            0.000000  0.130079  0.000000
 0.00 0.00 0.83 0.11 0.39 0.05 0.69 0.91 0.00
            0.000000  0.131080  0.000000
 0.00 0.00 0.83 0.12 0.40 0.05 0.69 0.91 0.00
            0.000000  0.132080  0.000000
 0.00 0.00 0.83 0.12 0.40 0.05 0.69 0.91 0.00
            0.000000  0.133081  0.000000
 0.00 0.00 0.83 0.12 0.40 0.05 0.69 0.91 0.00
            0.000000  0.134081  0.000000
 0.00 0.00 0.83 0.12 0.41 0.05 0.69 0.90 0.00
            0.000000  0.135082  0.000000
 0.00 0.00 0.82 0.12 0.41 0.06 0.69 0.90 0.00
            0.000000  0.136083  0.000000
 0.00 0.00 0.82 0.12 0.41 0.06 0.69 0.90 0.00
            0.000000  0.137083  0.000000
 0.00 0.00 0.82 0.12 0.42 0.06 0.69 0.89 0.00
            0.000000  0.138084  0.000000
 0.00 0.00 0.82 0.13 0.42 0.06 0.69 0.89 0.00
            0.000000  0.139084  0.000000
 0.00 0.00 0.81 0.13 0.42 0.06 0.69 0.89 0.00
            0.000000  0.140085  0.000000
 0.00 0.00 0.81 0.13 0.43 0.06 0.69 0.89 0.00
            0.000000  0.141086  0.000000
 0.00 0.00 0.81 0.13 0.43 0.06 0.69 0.88 0.00
            0.000000  0.142086  0.000000
 0.00 0.00 0.81 0.13 0.43 0.06 0.68 0.88 0.00
            0.000000  0.143087  0.000000
 0.00 0.00 0.81 0.13 0.44 0.06 0.68 0.88 0.00
            0.000000  0.144087  0.000000
 0.00 0.00 0.80 0.13 0.44 0.06 0.68 0.87 0.00
            0.000000  0.145088  0.000000
 0.00 0.00 0.80 0.13 0.44 0.06 0.68 0.87 0.00
            0.000000  0.146089  0.000000
 0.00 0.00 0.80 0.14 0.45 0.06 0.68 0.87 0.00
            0.000000  0.147089  0.000000
 0.00 0.00 0.80 0.14 0.45 0.07 0.68 0.87 0.00
            0.000000  0.148090  0.000000
 0.00 0.00 0.80 0.14 0.45 0.07 0.68 0.86 0.00
            0.000000  0.149090  0.000000
 0.00 0.00 0.79 0.14 0.46 0.07 0.68 0.86 0.00
            0.000000  0.150091  0.000000
 0.00 0.00 0.79 0.14 0.46 0.07 0.68 0.86 0.00
            0.000000  0.151092  0.000000
 0.00 0.00 0.79 0.14 0.46 0.07 0.68 0.85 0.00
            0.000000  0.152092  0.000000
 0.00 0.00 0.79 0.14 0.47 0.07 0.68 0.85 0.00
            0.000000  0.153093  0.000000
 0.00 0.00 0.79 0.14 0.47 0.07 0.68 0.85 0.00
            0.000000  0.154093  0.000000
 0.00 0.00 0.78 0.15 0.47 0.07 0.68 0.84 0.00
            0.000000  0.155094  0.000000
 0.00 0.00 0.78 0.15 0.47 0.07 0.68 0.84 0.00
            0.000000  0.156095  0.000000
 0.00 0.00 0.78 0.15 0.48 0.07 0.69 0.84 0.00
            0.000000  0.157095  0.000000
 0.00 0.00 0.78 0.15 0.48 0.07 0.69 0.83 0.00
            0.000000  0.158096  0.000000
 0.00 0.00 0.78 0.15 0.48 0.07 0.69 0.83 0.00
            0.000000  0.159097  0.000000
 0.00 0.00 0.77 0.15 0.49 0.07 0.69 0.83 0.00
            0.000000  0.160097  0.000000
 0.00 0.00 0.77 0.15 0.49 0.07 0.69 0.82 0.00
            0.000000  0.161098  0.000000
 0.00 0.00 0.77 0.15 0.49 0.07 0.69 0.82 0.00
            0.000000  0.162098  0.000000
 0.00 0.00 0.77 0.16 0.49 0.08 0.69 0.82 0.00
            0.000000  0.163099  0.000000
 0.00 0.00 0.77 0.16 0.50 0.08 0.69 0.82 0.00
            0.000000  0.164100  0.000000
 0.00 0.00 0.77 0.16 0.50 0.08 0.69 0.81 0.00
            0.000000  0.165100  0.000000
 0.00 0.00 0.76 0.16 0.50 0.08 0.69 0.81 0.00
            0.000000  0.166101  0.000000
 0.00 0.00 0.76 0.16 0.51 0.08 0.69 0.81 0.00
            0.000000  0.167101  0.000000
 0.00 0.00 0.76 0.16 0.51 0.08 0.69 0.80 0.00
            0.000000  0.168102  0.000000
 0.00 0.00 0.76 0.16 0.51 0.08 0.69 0.80 0.00
            0.000000  0.169103  0.000000
 0.00 0.00 0.76 0.16 0.51 0.08 0.69 0.80 0.00
            0.000000  0.170103  0.000000
 0.00 0.00 0.76 0.17 0.52 0.08 0.69 0.79 0.00
            0.000000  0.171104  0.000000
 0.00 0.00 0.75 0.17 0.52 0.08 0.69 0.79 0.00
            0.000000  0.172104  0.000000
 0.00 0.00 0.75 0.17 0.52 0.08 0.69 0.79 0.00
            0.000000  0.173105  0.000000
 0.00 0.00 0.75 0.17 0.52 0.08 0.69 0.78 0.00
            0.000000  0.174106  0.000000
 0.00 0.00 0.75 0.17 0.53 0.08 0.69 0.78 0.00
            0.000000  0.175106  0.000000
 0.00 0.00 0.75 0.17 0.53 0.08 0.69 0.78 0.00
            0.000000  0.176107  0.000000
 0.00 0.00 0.74 0.17 0.53 0.08 0.69 0.78 0.00
            0.000000  0.177107  0.000000
 0.00 0.00 0.74 0.17 0.53 0.08 0.69 0.77 0.00
            0.000000  0.178108  0.000000
 0.00 0.00 0.74 0.18 0.54 0.08 0.69 0.77 0.00
            0.000000  0.179109  0.000000
 0.00 0.00 0.74 0.18 0.54 0.08 0.69 0.77 0.00
            0.000000  0.180109  0.000000
 0.00 0.00 0.74 0.18 0.54 0.08 0.70 0.76 0.00
            0.000000  0.181110  0.000000
 0.00 0.00 0.74 0.18 0.54 0.08 0.70 0.76 0.00
            0.000000  0.182110  0.000000
 0.00 0.00 0.73 0.18 0.55 0.08 0.70 0.76 0.00
            0.000000  0.183111  0.000000
 0.00 0.00 0.73 0.18 0.55 0.08 0.70 0.75 0.00
            0.000000  0.184112  0.000000
 0.00 0.00 0.73 0.18 0.55 0.08 0.70 0.75 0.00
            0.000000  0.185112  0.000000
 0.00 0.00 0.73 0.18 0.55 0.09 0.70 0.75 0.00
            0.000000  0.186113  0.000000
 0.00 0.00 0.73 0.19 0.56 0.09 0.70 0.75 0.00
            0.000000  0.187114  0.000000
 0.00 0.00 0.73 0.19 0.56 0.09 0.70 0.74 0.00
            0.000000  0.188114  0.000000
 0.00 0.00 0.72 0.19 0.56 0.09 0.70 0.74 0.00
            0.000000  0.189115  0.000000
 0.00 0.00 0.72 0.19 0.56 0.09 0.70 0.74 0.00
            0.000000  0.190115  0.000000
 0.00 0.00 0.72 0.19 0.56 0.09 0.70 0.73 0.00
            0.000000  0.191116  0.000000
 0.00 0.00 0.72 0.19 0.57 0.09 0.70 0.73 0.00
            0.000000  0.192117  0.000000
 0.00 0.00 0.72 0.19 0.57 0.09 0.70 0.73 0.00
            0.000000  0.193117  0.000000
 0.00 0.00 0.72 0.20 0.57 0.09 0.70 0.73 0.00
            0.000000  0.194118  0.000000
 0.00 0.00 0.71 0.20 0.57 0.09 0.70 0.72 0.00
            0.000000  0.195118  0.000000
 0.00 0.00 0.71 0.20 0.58 0.09 0.70 0.72 0.00
            0.000000  0.196119  0.000000
 0.00 0.00 0.71 0.20 0.58 0.09 0.70 0.72 0.00
            0.000000  0.197120  0.000000
 0.00 0.00 0.71 0.20 0.58 0.09 0.70 0.72 0.00
            0.000000  0.198120  0.000000
 0.00 0.00 0.71 0.20 0.58 0.09 0.71 0.71 0.00
            0.000000  0.199121  0.000000
 0.00 0.00 0.71 0.20 0.58 0.09 0.71 0.71 0.00
            0.000000  0.200121  0.000000
 0.00 0.00 0.70 0.20 0.59 0.09 0.71 0.71 0.00
            0.000000  0.201122  0.000000
 0.00 0.00 0.70 0.21 0.59 0.09 0.71 0.71 0.00
            0.000000  0.202123  0.000000
 0.00 0.00 0.70 0.21 0.59 0.09 0.71 0.70 0.00
            0.000000  0.203123  0.000000
 0.00 0.00 0.70 0.21 0.59 0.09 0.71 0.70 0.00
            0.000000  0.204124  0.000000
 0.00 0.00 0.70 0.21 0.59 0.09 0.71 0.70 0.00
            0.000000  0.205124  0.000000
 0.00 0.00 0.70 0.21 0.60 0.09 0.71 0.69 0.00
            0.000000  0.206125  0.000000
 0.00 0.00 0.69 0.21 0.60 0.09 0.71 0.69 0.00
            0.000000  0.207126  0.000000
 0.00 0.00 0.69 0.21 0.60 0.10 0.71 0.69 0.00
            0.000000  0.208126  0.000000
 0.00 0.00 0.69 0.21 0.60 0.10 0.71 0.69 0.00
            0.000000  0.209127  0.000000
 0.00 0.00 0.69 0.22 0.60 0.10 0.71 0.68 0.00
            0.000000  0.210127  0.000000
 0.00 0.00 0.69 0.22 0.61 0.10 0.71 0.68 0.00
            0.000000  0.211128  0.000000
 0.00 0.00 0.68 0.22 0.61 0.10 0.71 0.68 0.00
            0.000000  0.212129  0.000000
 0.00 0.00 0.68 0.22 0.61 0.10 0.71 0.68 0.00
            0.000000  0.213129  0.000000
 0.00 0.00 0.68 0.22 0.61 0.10 0.71 0.68 0.00
            0.000000  0.214130  0.000000
 0.00 0.00 0.68 0.22 0.61 0.10 0.71 0.67 0.00
            0.000000  0.215131  0.000000
 0.00 0.00 0.68 0.22 0.62 0.10 0.71 0.67 0.00
            0.000000  0.216131  0.000000
 0.00 0.00 0.68 0.22 0.62 0.10 0.71 0.67 0.00
            0.000000  0.217132  0.000000
 0.00 0.00 0.67 0.23 0.62 0.10 0.72 0.67 0.00
            0.000000  0.218132  0.000000
 0.00 0.00 0.67 0.23 0.62 0.10 0.72 0.66 0.00
            0.000000  0.219133  0.000000
 0.00 0.00 0.67 0.23 0.62 0.10 0.72 0.66 0.00
            0.000000  0.220134  0.000000
 0.00 0.00 0.67 0.23 0.62 0.10 0.72 0.66 0.00
            0.000000  0.221134  0.000000
 0.00 0.00 0.67 0.23 0.63 0.10 0.72 0.66 0.00
            0.000000  0.222135  0.000000
 0.00 0.00 0.66 0.23 0.63 0.10 0.72 0.65 0.00
            0.000000  0.223135  0.000000
 0.00 0.00 0.66 0.23 0.63 0.10 0.72 0.65 0.00
            0.000000  0.224136  0.000000
 0.00 0.00 0.66 0.23 0.63 0.11 0.72 0.65 0.00
            0.000000  0.225137  0.000000
 0.00 0.00 0.66 0.24 0.63 0.11 0.72 0.65 0.00
            0.000000  0.226137  0.000000
 0.00 0.00 0.66 0.24 0.63 0.11 0.72 0.65 0.00
            0.000000  0.227138  0.000000
 0.00 0.00 0.65 0.24 0.64 0.11 0.72 0.64 0.00
            0.000000  0.228138  0.000000
 0.00 0.00 0.65 0.24 0.64 0.11 0.72 0.64 0.00
            0.000000  0.229139  0.000000
 0.00 0.00 0.65 0.24 0.64 0.11 0.72 0.64 0.00
            0.000000  0.230140  0.000000
 0.00 0.00 0.65 0.24 0.64 0.11 0.72 0.64 0.00
            0.000000  0.231140  0.000000
 0.00 0.00 0.65 0.24 0.64 0.11 0.72 0.63 0.00
            0.000000  0.232141  0.000000
 0.00 0.00 0.64 0.24 0.64 0.11 0.72 0.63 0.00
            0.000000  0.233141  0.000000
 0.00 0.00 0.64 0.25 0.65 0.11 0.72 0.63 0.00
            0.000000  0.234142  0.000000
 0.00 0.00 0.64 0.25 0.65 0.11 0.72 0.63 0.00
            0.000000  0.235143  0.000000
 0.00 0.00 0.64 0.25 0.65 0.11 0.72 0.63 0.00
            0.000000  0.236143  0.000000
 0.00 0.00 0.64 0.25 0.65 0.11 0.72 0.62 0.00
            0.000000  0.237144  0.000000
 0.00 0.00 0.64 0.25 0.65 0.11 0.72 0.62 0.00
            0.000000  0.238144  0.000000
 0.00 0.00 0.63 0.25 0.65 0.11 0.73 0.62 0.00
            0.000000  0.239145  0.000000
 0.00 0.00 0.63 0.25 0.66 0.12 0.73 0.62 0.00
            0.000000  0.240146  0.000000
 0.00 0.00 0.63 0.25 0.66 0.12 0.73 0.62 0.00
            0.000000  0.241146  0.000000
 0.00 0.00 0.63 0.26 0.66 0.12 0.73 0.61 0.00
            0.000000  0.242147  0.000000
 0.00 0.00 0.63 0.26 0.66 0.12 0.73 0.61 0.00
            0.000000  0.243148  0.000000
 0.00 0.00 0.62 0.26 0.66 0.12 0.73 0.61 0.00
            0.000000  0.244148  0.000000
 0.00 0.00 0.62 0.26 0.66 0.12 0.73 0.61 0.00
            0.000000  0.245149  0.000000
 0.00 0.00 0.62 0.26 0.66 0.12 0.73 0.61 0.00
            0.000000  0.246149  0.000000
 0.00 0.00 0.62 0.26 0.67 0.12 0.73 0.61 0.00
            0.000000  0.247150  0.000000
 0.00 0.00 0.62 0.26 0.67 0.12 0.73 0.60 0.00
            0.000000  0.248151  0.000000
 0.00 0.00 0.61 0.26 0.67 0.12 0.73 0.60 0.00
            0.000000  0.249151  0.000000
 0.00 0.00 0.61 0.27 0.67 0.12 0.73 0.60 0.00
            0.000000  0.250152  0.000000
 0.00 0.00 0.61 0.27 0.67 0.12 0.73 0.60 0.00
            0.000000  0.251152  0.000000
 0.00 0.00 0.61 0.27 0.67 0.12 0.73 0.60 0.00
            0.000000  0.252153  0.000000
 0.00 0.00 0.61 0.27 0.67 0.12 0.73 0.59 0.00
            0.000000  0.253154  0.000000
 0.00 0.00 0.60 0.27 0.68 0.12 0.73 0.59 0.00
            0.000000  0.254154  0.000000
 0.00 0.00 0.60 0.27 0.68 0.13 0.73 0.59 0.00
            0.000000  0.255155  0.000000
 0.00 0.00 0.60 0.27 0.68 0.13 0.73 0.59 0.00
            0.000000  0.256155  0.000000
 0.00 0.00 0.60 0.27 0.68 0.13 0.73 0.59 0.00
            0.000000  0.257156  0.000000
 0.00 0.00 0.60 0.28 0.68 0.13 0.73 0.59 0.00
            0.000000  0.258157  0.000000
 0.00 0.00 0.59 0.28 0.68 0.13 0.73 0.58 0.00
            0.000000  0.259157  0.000000
 0.00 0.00 0.59 0.28 0.68 0.13 0.73 0.58 0.00
            0.000000  0.260158  0.000000
 0.00 0.00 0.59 0.28 0.69 0.13 0.73 0.58 0.00
            0.000000  0.261158  0.000000
 0.00 0.00 0.59 0.28 0.69 0.13 0.74 0.58 0.00
            0.000000  0.262159  0.000000
 0.00 0.00 0.59 0.28 0.69 0.13 0.74 0.58 0.00
            0.000000  0.263160  0.000000
 0.00 0.00 0.59 0.28 0.69 0.13 0.74 0.57 0.00
            0.000000  0.264160  0.000000
 0.00 0.00 0.58 0.28 0.69 0.13 0.74 0.57 0.00
            0.000000  0.265161  0.000000
 0.00 0.00 0.58 0.29 0.69 0.13 0.74 0.57 0.00
            0.000000  0.266161  0.000000
 0.00 0.00 0.58 0.29 0.69 0.13 0.74 0.57 0.00
            0.000000  0.267162  0.000000
 0.00 0.00 0.58 0.29 0.69 0.13 0.74 0.57 0.00
            0.000000  0.268163  0.000000
 0.00 0.00 0.58 0.29 0.70 0.13 0.74 0.57 0.00
            0.000000  0.269163  0.000000
 0.00 0.00 0.58 0.29 0.70 0.13 0.74 0.56 0.00
            0.000000  0.270164  0.000000
 0.00 0.00 0.57 0.29 0.70 0.14 0.74 0.56 0.00
            0.000000  0.271165  0.000000
 0.00 0.00 0.57 0.29 0.70 0.14 0.74 0.56 0.00
            0.000000  0.272165  0.000000
 0.00 0.00 0.57 0.29 0.70 0.14 0.74 0.56 0.00
            0.000000  0.273166  0.000000
 0.00 0.00 0.57 0.30 0.70 0.14 0.74 0.56 0.00
            0.000000  0.274166  0.000000
 0.00 0.00 0.57 0.30 0.70 0.14 0.74 0.56 0.00
            0.000000  0.275167  0.000000
 0.00 0.00 0.56 0.30 0.70 0.14 0.74 0.56 0.00
            0.000000  0.276168  0.000000
 0.00 0.00 0.56 0.30 0.71 0.14 0.74 0.55 0.00
            0.000000  0.277168  0.000000
 0.00 0.00 0.56 0.30 0.71 0.14 0.74 0.55 0.00
            0.000000  0.278169  0.000000
 0.00 0.00 0.56 0.30 0.71 0.14 0.74 0.55 0.00
            0.000000  0.279169  0.000000
 0.00 0.00 0.56 0.30 0.71 0.14 0.74 0.55 0.00
            0.000000  0.280170  0.000000
 0.00 0.00 0.56 0.30 0.71 0.14 0.74 0.55 0.00
            0.000000  0.281171  0.000000
 0.00 0.00 0.55 0.30 0.71 0.14 0.74 0.55 0.00
            0.000000  0.282171  0.000000
 0.00 0.00 0.55 0.31 0.71 0.14 0.74 0.54 0.00
            0.000000  0.283172  0.000000
 0.00 0.00 0.55 0.31 0.71 0.14 0.74 0.54 0.00
            0.000000  0.284172  0.000000
 0.00 0.00 0.55 0.31 0.71 0.14 0.74 0.54 0.00
            0.000000  0.285173  0.000000
 0.00 0.00 0.55 0.31 0.72 0.14 0.74 0.54 0.00
            0.000000  0.286174  0.000000
 0.00 0.00 0.55 0.31 0.72 0.14 0.74 0.54 0.00
            0.000000  0.287174  0.000000
 0.00 0.00 0.55 0.31 0.72 0.14 0.74 0.54 0.00
            0.000000  0.288175  0.000000
 0.00 0.00 0.54 0.31 0.72 0.14 0.75 0.54 0.00
            0.000000  0.289175  0.000000
 0.00 0.00 0.54 0.31 0.72 0.14 0.75 0.53 0.00
            0.000000  0.290176  0.000000
 0.00 0.00 0.54 0.31 0.72 0.14 0.75 0.53 0.00
            0.000000  0.291177  0.000000
 0.00 0.00 0.54 0.32 0.72 0.14 0.75 0.53 0.00
            0.000000  0.292177  0.000000
 0.00 0.00 0.54 0.32 0.72 0.14 0.75 0.53 0.00
            0.000000  0.293178  0.000000
 0.00 0.00 0.54 0.32 0.72 0.15 0.75 0.53 0.00
            0.000000  0.294178  0.000000
 0.00 0.00 0.54 0.32 0.72 0.15 0.75 0.53 0.00
            0.000000  0.295179  0.000000
 0.00 0.00 0.53 0.32 0.73 0.15 0.75 0.53 0.00
            0.000000  0.296180  0.000000
 0.00 0.00 0.53 0.32 0.73 0.15 0.75 0.53 0.00
            0.000000  0.297180  0.000000
 0.00 0.00 0.53 0.32 0.73 0.15 0.75 0.52 0.00
            0.000000  0.298181  0.000000
 0.00 0.00 0.53 0.32 0.73 0.15 0.75 0.52 0.00
            0.000000  0.299182  0.000000
 0.00 0.00 0.53 0.32 0.73 0.15 0.75 0.52 0.00
            0.000000  0.300182  0.000000
 0.00 0.00 0.53 0.33 0.73 0.15 0.75 0.52 0.00
            0.000000  0.301183  0.000000
 0.00 0.00 0.53 0.33 0.73 0.15 0.75 0.52 0.00
            0.000000  0.302183  0.000000
 0.00 0.00 0.52 0.33 0.73 0.15 0.75 0.52 0.00
            0.000000  0.303184  0.000000
 0.00 0.00 0.52 0.33 0.73 0.15 0.75 0.52 0.00
            0.000000  0.304185  0.000000
 0.00 0.00 0.52 0.33 0.73 0.15 0.75 0.51 0.00
            0.000000  0.305185  0.000000
 0.00 0.00 0.52 0.33 0.74 0.15 0.75 0.51 0.00
            0.000000  0.306186  0.000000
 0.00 0.00 0.52 0.33 0.74 0.15 0.75 0.51 0.00
            0.000000  0.307186  0.000000
 0.00 0.00 0.52 0.33 0.74 0.15 0.75 0.51 0.00
            0.000000  0.308187  0.000000
 0.00 0.00 0.52 0.33 0.74 0.15 0.75 0.51 0.00
            0.000000  0.309188  0.000000
 0.00 0.00 0.52 0.34 0.74 0.15 0.75 0.51 0.00
            0.000000  0.310188  0.000000
 0.00 0.00 0.51 0.34 0.74 0.15 0.75 0.51 0.00
            0.000000  0.311189  0.000000
 0.00 0.00 0.51 0.34 0.74 0.15 0.75 0.51 0.00
            0.000000  0.312189  0.000000
 0.00 0.00 0.51 0.34 0.74 0.15 0.75 0.50 0.00
            0.000000  0.313190  0.000000
 0.00 0.00 0.51 0.34 0.74 0.15 0.75 0.50 0.00
            0.000000  0.314191  0.000000
 0.00 0.00 0.51 0.34 0.74 0.15 0.75 0.50 0.00
            0.000000  0.315191  0.000000
 0.00 0.00 0.51 0.34 0.75 0.15 0.75 0.50 0.00
            0.000000  0.316192  0.000000
 0.00 0.00 0.51 0.34 0.75 0.15 0.75 0.50 0.00
            0.000000  0.317192  0.000000
 0.00 0.00 0.51 0.34 0.75 0.15 0.75 0.50 0.00
            0.000000  0.318193  0.000000
 0.00 0.00 0.50 0.35 0.75 0.15 0.75 0.50 0.00
            0.000000  0.319194  0.000000
 0.00 0.00 0.50 0.35 0.75 0.15 0.75 0.50 0.00
            0.000000  0.320194  0.000000
 0.00 0.00 0.50 0.35 0.75 0.15 0.75 0.50 0.00
            0.000000  0.321195  0.000000
 0.00 0.00 0.50 0.35 0.75 0.15 0.76 0.49 0.00
            0.000000  0.322195  0.000000
 0.00 0.00 0.50 0.35 0.75 0.15 0.76 0.49 0.00
            0.000000  0.323196  0.000000
 0.00 0.00 0.50 0.35 0.75 0.15 0.76 0.49 0.00
            0.000000  0.324197  0.000000
 0.00 0.00 0.50 0.35 0.75 0.15 0.76 0.49 0.00
            0.000000  0.325197  0.000000
 0.00 0.00 0.50 0.35 0.75 0.15 0.76 0.49 0.00
            0.000000  0.326198  0.000000
 0.00 0.00 0.49 0.35 0.75 0.15 0.76 0.49 0.00
            0.000000  0.327199  0.000000
 0.00 0.00 0.49 0.35 0.76 0.15 0.76 0.49 0.00
            0.000000  0.328199  0.000000
 0.00 0.00 0.49 0.36 0.76 0.15 0.76 0.49 0.00
            0.000000  0.329200  0.000000
 0.00 0.00 0.49 0.36 0.76 0.15 0.76 0.49 0.00
            0.000000  0.330200  0.000000
 0.00 0.00 0.49 0.36 0.76 0.15 0.76 0.48 0.00
            0.000000  0.331201  0.000000
 0.00 0.00 0.49 0.36 0.76 0.15 0.76 0.48 0.00
            0.000000  0.332202  0.000000
 0.00 0.00 0.49 0.36 0.76 0.15 0.76 0.48 0.00
            0.000000  0.333202  0.000000
 0.00 0.00 0.49 0.36 0.76 0.15 0.76 0.48 0.00
            0.000000  0.334203  0.000000
 0.00 0.00 0.49 0.36 0.76 0.15 0.76 0.48 0.00
            0.000000  0.335203  0.000000
 0.00 0.00 0.48 0.36 0.76 0.15 0.76 0.48 0.00
            0.000000  0.336204  0.000000
 0.00 0.00 0.48 0.36 0.76 0.15 0.76 0.48 0.00
            0.000000  0.337205  0.000000
 0.00 0.00 0.48 0.36 0.76 0.15 0.76 0.48 0.00
            0.000000  0.338205  0.000000
 0.00 0.00 0.48 0.37 0.76 0.15 0.76 0.48 0.00
            0.000000  0.339206  0.000000
 0.00 0.00 0.48 0.37 0.77 0.15 0.76 0.48 0.00
            0.000000  0.340206  0.000000
 0.00 0.00 0.48 0.37 0.77 0.15 0.76 0.47 0.00
            0.000000  0.341207  0.000000
 0.00 0.00 0.48 0.37 0.77 0.15 0.76 0.47 0.00
            0.000000  0.342208  0.000000
 0.00 0.00 0.48 0.37 0.77 0.15 0.76 0.47 0.00
            0.000000  0.343208  0.000000
 0.00 0.00 0.48 0.37 0.77 0.15 0.76 0.47 0.00
            0.000000  0.344209  0.000000
 0.00 0.00 0.48 0.37 0.77 0.15 0.76 0.47 0.00
            0.000000  0.345209  0.000000
 0.00 0.00 0.47 0.37 0.77 0.15 0.76 0.47 0.00
            0.000000  0.346210  0.000000
 0.00 0.00 0.47 0.37 0.77 0.15 0.76 0.47 0.00
            0.000000  0.347211  0.000000
 0.00 0.00 0.47 0.37 0.77 0.15 0.76 0.47 0.00
            0.000000  0.348211  0.000000
 0.00 0.00 0.47 0.37 0.77 0.15 0.76 0.47 0.00
            0.000000  0.349212  0.000000
 0.00 0.00 0.47 0.38 0.77 0.15 0.76 0.47 0.00
            0.000000  0.350212  0.000000
 0.00 0.00 0.47 0.38 0.77 0.15 0.76 0.46 0.00
            0.000000  0.351213  0.000000
 0.00 0.00 0.47 0.38 0.77 0.15 0.76 0.46 0.00
            0.000000  0.352214  0.000000
 0.00 0.00 0.47 0.38 0.77 0.16 0.76 0.46 0.00
            0.000000  0.353214  0.000000
 0.00 0.00 0.47 0.38 0.78 0.16 0.76 0.46 0.00
            0.000000  0.354215  0.000000
 0.00 0.00 0.46 0.38 0.78 0.16 0.76 0.46 0.00
            0.000000  0.355216  0.000000
 0.00 0.00 0.46 0.38 0.78 0.16 0.76 0.46 0.00
            0.000000  0.356216  0.000000
 0.00 0.00 0.46 0.38 0.78 0.16 0.76 0.46 0.00
            0.000000  0.357217  0.000000
 0.00 0.00 0.46 0.38 0.78 0.16 0.76 0.46 0.00
            0.000000  0.358217  0.000000
 0.00 0.00 0.46 0.38 0.78 0.16 0.76 0.46 0.00
            0.000000  0.359218  0.000000
 0.00 0.00 0.46 0.38 0.78 0.16 0.76 0.46 0.00
            0.000000  0.360219  0.000000
 0.00 0.00 0.46 0.39 0.78 0.16 0.76 0.46 0.00
            0.000000  0.361219  0.000000
 0.00 0.00 0.46 0.39 0.78 0.16 0.76 0.45 0.00
            0.000000  0.362220  0.000000
 0.00 0.00 0.46 0.39 0.78 0.16 0.76 0.45 0.00
            0.000000  0.363220  0.000000
 0.00 0.00 0.46 0.39 0.78 0.16 0.77 0.45 0.00
            0.000000  0.364221  0.000000
 0.00 0.00 0.45 0.39 0.78 0.16 0.77 0.45 0.00
            0.000000  0.365222  0.000000
 0.00 0.00 0.45 0.39 0.78 0.16 0.77 0.45 0.00
            0.000000  0.366222  0.000000
 0.00 0.00 0.45 0.39 0.78 0.16 0.77 0.45 0.00
            0.000000  0.367223  0.000000
 0.00 0.00 0.45 0.39 0.78 0.16 0.77 0.45 0.00
            0.000000  0.368223  0.000000
 0.00 0.00 0.45 0.39 0.79 0.16 0.77 0.45 0.00
            0.000000  0.369224  0.000000
 0.00 0.00 0.45 0.39 0.79 0.16 0.77 0.45 0.00
            0.000000  0.370225  0.000000
 0.00 0.00 0.45 0.39 0.79 0.16 0.77 0.45 0.00
            0.000000  0.371225  0.000000
 0.00 0.00 0.45 0.39 0.79 0.16 0.77 0.45 0.00
            0.000000  0.372226  0.000000
 0.00 0.00 0.45 0.40 0.79 0.16 0.77 0.45 0.00
            0.000000  0.373226  0.000000
 0.00 0.00 0.45 0.40 0.79 0.16 0.77 0.44 0.00
            0.000000  0.374227  0.000000
 0.00 0.00 0.44 0.40 0.79 0.16 0.77 0.44 0.00
            0.000000  0.375228  0.000000
 0.00 0.00 0.44 0.40 0.79 0.16 0.77 0.44 0.00
            0.000000  0.376228  0.000000
 0.00 0.00 0.44 0.40 0.79 0.16 0.77 0.44 0.00
            0.000000  0.377229  0.000000
 0.00 0.00 0.44 0.40 0.79 0.16 0.77 0.44 0.00
            0.000000  0.378229  0.000000
 0.00 0.00 0.44 0.40 0.79 0.16 0.77 0.44 0.00
            0.000000  0.379230  0.000000
 0.00 0.00 0.44 0.40 0.79 0.16 0.77 0.44 0.00
            0.000000  0.380231  0.000000
 0.00 0.00 0.44 0.40 0.79 0.16 0.77 0.44 0.00
            0.000000  0.381231  0.000000
 0.00 0.00 0.44 0.40 0.79 0.16 0.77 0.44 0.00
            0.000000  0.382232  0.000000
 0.00 0.00 0.44 0.40 0.79 0.16 0.77 0.44 0.00
            0.000000  0.383233  0.000000
 0.00 0.00 0.44 0.40 0.79 0.16 0.77 0.44 0.00
            0.000000  0.384233  0.000000
 0.00 0.00 0.43 0.41 0.79 0.16 0.77 0.44 0.00
            0.000000  0.385234  0.000000
 0.00 0.00 0.43 0.41 0.80 0.16 0.77 0.44 0.00
            0.000000  0.386234  0.000000
 0.00 0.00 0.43 0.41 0.80 0.16 0.77 0.43 0.00
            0.000000  0.387235  0.000000
 0.00 0.00 0.43 0.41 0.80 0.16 0.77 0.43 0.00
            0.000000  0.388236  0.000000
 0.00 0.00 0.43 0.41 0.80 0.16 0.77 0.43 0.00
            0.000000  0.389236  0.000000
 0.00 0.00 0.43 0.41 0.80 0.16 0.77 0.43 0.00
            0.000000  0.390237  0.000000
 0.00 0.00 0.43 0.41 0.80 0.16 0.77 0.43 0.00
            0.000000  0.391237  0.000000
 0.00 0.00 0.43 0.41 0.80 0.16 0.77 0.43 0.00
            0.000000  0.392238  0.000000
 0.00 0.00 0.43 0.41 0.80 0.16 0.77 0.43 0.00
            0.000000  0.393239  0.000000
 0.00 0.00 0.43 0.41 0.80 0.16 0.77 0.43 0.00
            0.000000  0.394239  0.000000
 0.00 0.00 0.43 0.41 0.80 0.16 0.77 0.43 0.00
            0.000000  0.395240  0.000000
 0.00 0.00 0.42 0.41 0.80 0.16 0.77 0.43 0.00
            0.000000  0.396240  0.000000
 0.00 0.00 0.42 0.42 0.80 0.16 0.77 0.43 0.00
            0.000000  0.397241  0.000000
 0.00 0.00 0.42 0.42 0.80 0.16 0.77 0.43 0.00
            0.000000  0.398242  0.000000
 0.00 0.00 0.42 0.42 0.80 0.16 0.77 0.43 0.00
            0.000000  0.399242  0.000000
 0.00 0.00 0.42 0.42 0.80 0.16 0.77 0.43 0.00
            0.000000  0.400243  0.000000
 0.00 0.00 0.42 0.42 0.80 0.16 0.77 0.42 0.00
            0.000000  0.401243  0.000000
 0.00 0.00 0.42 0.42 0.80 0.16 0.77 0.42 0.00
            0.000000  0.402244  0.000000
 0.00 0.00 0.42 0.42 0.80 0.16 0.77 0.42 0.00
            0.000000  0.403245  0.000000
 0.00 0.00 0.42 0.42 0.81 0.16 0.77 0.42 0.00
            0.000000  0.404245  0.000000
 0.00 0.00 0.42 0.42 0.81 0.16 0.77 0.42 0.00
            0.000000  0.405246  0.000000
 0.00 0.00 0.42 0.42 0.81 0.16 0.77 0.42 0.00
            0.000000  0.406246  0.000000
 0.00 0.00 0.42 0.42 0.81 0.16 0.77 0.42 0.00
            0.000000  0.407247  0.000000
 0.00 0.00 0.41 0.42 0.81 0.16 0.77 0.42 0.00
            0.000000  0.408248  0.000000
 0.00 0.00 0.41 0.42 0.81 0.16 0.77 0.42 0.00
            0.000000  0.409248  0.000000
 0.00 0.00 0.41 0.42 0.81 0.16 0.77 0.42 0.00
            0.000000  0.410249  0.000000
 0.00 0.00 0.41 0.43 0.81 0.16 0.77 0.42 0.00
            0.000000  0.411249  0.000000
 0.00 0.00 0.41 0.43 0.81 0.16 0.77 0.42 0.00
            0.000000  0.412250  0.000000
 0.00 0.00 0.41 0.43 0.81 0.16 0.77 0.42 0.00
            0.000000  0.413251  0.000000
 0.00 0.00 0.41 0.43 0.81 0.16 0.77 0.42 0.00
            0.000000  0.414251  0.000000
 0.00 0.00 0.41 0.43 0.81 0.16 0.77 0.42 0.00
            0.000000  0.415252  0.000000
 0.00 0.00 0.41 0.43 0.81 0.16 0.77 0.42 0.00
            0.000000  0.416253  0.000000
 0.00 0.00 0.41 0.43 0.81 0.16 0.77 0.41 0.00
            0.000000  0.417253  0.000000
 0.00 0.00 0.41 0.43 0.81 0.16 0.77 0.41 0.00
            0.000000  0.418254  0.000000
 0.00 0.00 0.41 0.43 0.81 0.16 0.77 0.41 0.00
            0.000000  0.419254  0.000000
 0.00 0.00 0.41 0.43 0.81 0.16 0.77 0.41 0.00
            0.000000  0.420255  0.000000
 0.00 0.00 0.41 0.43 0.81 0.16 0.77 0.41 0.00
            0.000000  0.421256  0.000000
 0.00 0.00 0.41 0.43 0.81 0.16 0.77 0.41 0.00
            0.000000  0.422256  0.000000
 0.00 0.00 0.40 0.43 0.81 0.16 0.77 0.41 0.00
            0.000000  0.423257  0.000000
 0.00 0.00 0.40 0.43 0.81 0.16 0.78 0.41 0.00
            0.000000  0.424257  0.000000
 0.00 0.00 0.40 0.43 0.81 0.16 0.78 0.41 0.00
            0.000000  0.425258  0.000000
 0.00 0.00 0.40 0.44 0.82 0.16 0.78 0.41 0.00
            0.000000  0.426259  0.000000
 0.00 0.00 0.40 0.44 0.82 0.16 0.78 0.41 0.00
            0.000000  0.427259  0.000000
 0.00 0.00 0.40 0.44 0.82 0.16 0.78 0.41 0.00
            0.000000  0.428260  0.000000
 0.00 0.00 0.40 0.44 0.82 0.16 0.78 0.41 0.00
            0.000000  0.429260  0.000000
 0.00 0.00 0.40 0.44 0.82 0.16 0.78 0.41 0.00
            0.000000  0.430261  0.000000
 0.00 0.00 0.40 0.44 0.82 0.16 0.78 0.41 0.00
            0.000000  0.431262  0.000000
 0.00 0.00 0.40 0.44 0.82 0.16 0.78 0.41 0.00
            0.000000  0.432262  0.000000
 0.00 0.00 0.40 0.44 0.82 0.16 0.78 0.41 0.00
            0.000000  0.433263  0.000000
 0.00 0.00 0.40 0.44 0.82 0.16 0.78 0.41 0.00
            0.000000  0.434263  0.000000
 0.00 0.00 0.40 0.44 0.82 0.16 0.78 0.40 0.00
            0.000000  0.435264  0.000000
 0.00 0.00 0.40 0.44 0.82 0.16 0.78 0.40 0.00
            0.000000  0.436265  0.000000
 0.00 0.00 0.40 0.44 0.82 0.16 0.78 0.40 0.00
            0.000000  0.437265  0.000000
 0.00 0.00 0.40 0.44 0.82 0.16 0.78 0.40 0.00
            0.000000  0.438266  0.000000
 0.00 0.00 0.40 0.44 0.82 0.16 0.78 0.40 0.00
            0.000000  0.439266  0.000000
 0.00 0.00 0.40 0.44 0.82 0.16 0.78 0.40 0.00
            0.000000  0.440267  0.000000
 0.00 0.00 0.40 0.44 0.82 0.16 0.78 0.40 0.00
            0.000000  0.441268  0.000000
 0.00 0.00 0.40 0.44 0.82 0.16 0.78 0.40 0.00
            0.000000  0.442268  0.000000
 0.00 0.00 0.39 0.45 0.82 0.16 0.78 0.40 0.00
            0.000000  0.443269  0.000000
 0.00 0.00 0.39 0.45 0.82 0.16 0.78 0.40 0.00
            0.000000  0.444270  0.000000
 0.00 0.00 0.39 0.45 0.82 0.16 0.78 0.40 0.00
            0.000000  0.445270  0.000000
 0.00 0.00 0.39 0.45 0.82 0.16 0.78 0.40 0.00
            0.000000  0.446271  0.000000
 0.00 0.00 0.39 0.45 0.82 0.16 0.78 0.40 0.00
            0.000000  0.447271  0.000000
 0.00 0.00 0.39 0.45 0.82 0.16 0.78 0.40 0.00
            0.000000  0.448272  0.000000
 0.00 0.00 0.39 0.45 0.82 0.16 0.78 0.40 0.00
            0.000000  0.449273  0.000000
 0.00 0.00 0.39 0.45 0.82 0.16 0.78 0.40 0.00
            0.000000  0.450273  0.000000
 0.00 0.00 0.39 0.45 0.82 0.16 0.78 0.40 0.00
            0.000000  0.451274  0.000000
 0.00 0.00 0.39 0.45 0.82 0.16 0.78 0.40 0.00
            0.000000  0.452274  0.000000
 0.00 0.00 0.39 0.45 0.83 0.16 0.78 0.40 0.00
            0.000000  0.453275  0.000000
 0.00 0.00 0.39 0.45 0.83 0.16 0.78 0.40 0.00
            0.000000  0.454276  0.000000
 0.00 0.00 0.39 0.45 0.83 0.16 0.78 0.40 0.00
            0.000000  0.455276  0.000000
 0.00 0.00 0.39 0.45 0.83 0.16 0.78 0.40 0.00
            0.000000  0.456277  0.000000
 0.00 0.00 0.39 0.45 0.83 0.16 0.78 0.39 0.00
            0.000000  0.457277  0.000000
 0.00 0.00 0.39 0.45 0.83 0.16 0.78 0.39 0.00
            0.000000  0.458278  0.000000
 0.00 0.00 0.39 0.45 0.83 0.16 0.78 0.39 0.00
            0.000000  0.459279  0.000000
 0.00 0.00 0.39 0.45 0.83 0.16 0.78 0.39 0.00
            0.000000  0.460279  0.000000
 0.00 0.00 0.39 0.45 0.83 0.16 0.78 0.39 0.00
            0.000000  0.461280  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.462280  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.463281  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.464282  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.465282  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.466283  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.467283  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.468284  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.469285  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.470285  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.471286  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.472287  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.473287  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.474288  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.475288  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.476289  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.477290  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.478290  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.479291  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.480291  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.481292  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.482293  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.38 0.00
            0.000000  0.483293  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.38 0.00
            0.000000  0.484294  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.38 0.00
            0.000000  0.485294  0.000000
 0.00 0.00 0.39 0.47 0.83 0.15 0.78 0.38 0.00
            0.000000  0.486295  0.000000
 0.00 0.00 0.39 0.47 0.84 0.15 0.78 0.38 0.00
            0.000000  0.487296  0.000000
 0.00 0.00 0.39 0.47 0.84 0.15 0.78 0.38 0.00
            0.000000  0.488296  0.000000
 0.00 0.00 0.39 0.47 0.84 0.15 0.78 0.38 0.00
            0.000000  0.489297  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.490297  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.491298  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.492299  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.493299  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.494300  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.495300  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.496301  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.497302  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.498302  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.499303  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.500304  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.501304  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.502305  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.503305  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.504306  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.505307  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.506307  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.507308  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.508308  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.509309  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.510310  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.511310  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.512311  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.513311  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.514312  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.515313  0.000000
 0.00 0.00 0.39 0.47 0.84 0.13 0.78 0.38 0.00
            0.000000  0.516313  0.000000
 0.00 0.00 0.39 0.47 0.84 0.13 0.78 0.38 0.00
            0.000000  0.517314  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.38 0.00
            0.000000  0.518314  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.38 0.00
            0.000000  0.519315  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.38 0.00
            0.000000  0.520316  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.38 0.00
            0.000000  0.521316  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.38 0.00
            0.000000  0.522317  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.523317  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.524318  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.525319  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.526319  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.527320  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.528321  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.529321  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.530322  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.531322  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.532323  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.533324  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.534324  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.535325  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.536325  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.537326  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.538327  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.539327  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.540328  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.541328  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.542329  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.543330  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.544330  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.545331  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.546331  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.547332  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.548333  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.549333  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.550334  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.551334  0.000000
 0.00 0.00 0.39 0.48 0.84 0.12 0.78 0.37 0.00
            0.000000  0.552335  0.000000
 0.00 0.00 0.39 0.48 0.84 0.12 0.78 0.37 0.00
            0.000000  0.553336  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.554336  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.555337  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.556338  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.557338  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.558339  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.559339  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.560340  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.561341  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.562341  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.563342  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.564342  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.565343  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.566344  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.567344  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.568345  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.569345  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.570346  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.571347  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.572347  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.573348  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.574348  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.575349  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.576350  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.577350  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00


==> anc/fig10/coupling25r.dat <==
 &plot nbnd=   9, nks=    51 /
            0.333333  0.577350  0.000000
 0.000000 0.000000 0.012299 0.000000 0.000000 0.000000 0.000000 0.000000 0.076575
            0.312500  0.541266  0.000000
 0.000000 0.006137 0.011258 0.000000 0.000000 0.026770 0.000000 0.033814 0.072471
            0.291667  0.505181  0.000000
 0.000000 0.010080 0.008798 0.000000 0.000000 0.045063 0.000000 0.043676 0.078801
            0.270833  0.469097  0.000000
 0.000000 0.012283 0.005421 0.000000 0.000000 0.055668 0.050837 0.000000 0.092435
            0.250000  0.433013  0.000000
 0.000000 0.013108 0.001324 0.000000 0.000000 0.062746 0.058625 0.000000 0.110342
            0.229167  0.396928  0.000000
 0.000000 0.012885 0.003191 0.000000 0.000000 0.069648 0.067704 0.000000 0.132096
            0.208333  0.360844  0.000000
 0.000000 0.012026 0.000000 0.007812 0.000000 0.078798 0.078492 0.000000 0.158832
            0.187500  0.324760  0.000000
 0.000000 0.010948 0.000000 0.012508 0.000000 0.091690 0.091416 0.000000 0.192611
            0.166667  0.288675  0.000000
 0.000000 0.009876 0.000000 0.017916 0.000000 0.108556 0.106858 0.000000 0.235230
            0.145833  0.252591  0.000000
 0.000000 0.008744 0.000000 0.025523 0.000000 0.129177 0.125533 0.000000 0.287500
            0.125000  0.216506  0.000000
 0.000000 0.007414 0.000000 0.037715 0.155246 0.000000 0.149189 0.000000 0.350124
            0.104167  0.180422  0.000000
 0.005873 0.000000 0.000000 0.059648 0.191572 0.000000 0.180115 0.000000 0.423187
            0.083333  0.144338  0.000000
 0.004216 0.000000 0.000000 0.266320 0.015431 0.000000 0.218205 0.000000 0.502478
            0.062500  0.108253  0.000000
 0.002602 0.000000 0.000000 0.368222 0.096231 0.252781 0.000000 0.000000 0.574687
            0.041667  0.072169  0.000000
 0.001236 0.000000 0.000000 0.550209 0.115437 0.263715 0.000000 0.614963 0.000000
            0.039583  0.068560  0.000000
 0.001121 0.000000 0.000000 0.564439 0.112414 0.263255 0.000000 0.614309 0.000000
            0.037500  0.064952  0.000000
 0.001011 0.000000 0.000000 0.587262 0.109268 0.264237 0.000000 0.613903 0.000000
            0.035417  0.061343  0.000000
 0.000906 0.000000 0.000000 0.610858 0.104598 0.265563 0.000000 0.612147 0.000000
            0.033333  0.057735  0.000000
 0.000806 0.000000 0.000000 0.635137 0.098333 0.267197 0.000000 0.611021 0.000000
            0.031250  0.054127  0.000000
 0.000711 0.000000 0.000000 0.659795 0.090518 0.269051 0.000000 0.610576 0.000000
            0.029167  0.050518  0.000000
 0.000621 0.000000 0.000000 0.684218 0.081359 0.270967 0.000000 0.609392 0.000000
            0.027083  0.046910  0.000000
 0.000538 0.000000 0.000000 0.708475 0.071175 0.272732 0.000000 0.607399 0.000000
            0.025000  0.043301  0.000000
 0.000460 0.000000 0.000000 0.736153 0.060401 0.274128 0.000000 0.604579 0.000000
            0.022917  0.039693  0.000000
 0.000387 0.000000 0.000000 0.764661 0.049620 0.274984 0.000000 0.600952 0.000000
            0.020833  0.036084  0.000000
 0.000321 0.000000 0.000000 0.789723 0.039761 0.276928 0.000000 0.597014 0.000000
            0.002083  0.003608  0.000000
 0.000003 1.022295 0.000000 0.000000 0.000200 0.262008 0.000000 0.535525 0.000000
            0.000000  0.002406  0.000000
 0.000000 1.033218 0.000000 0.000000 0.000000 0.260862 0.000000 0.532097 0.000000
            0.000000  0.024056  0.000000
 0.000000 0.000000 0.000000 0.898516 0.000000 0.272980 0.000000 0.571745 0.000000
            0.000000  0.048113  0.000000
 0.000000 0.000000 0.000000 0.750347 0.000000 0.282258 0.000000 0.603960 0.000000
            0.000000  0.072169  0.000000
 0.000000 0.000000 0.000000 0.608010 0.000000 0.292062 0.000000 0.616539 0.000000
            0.000000  0.096225  0.000000
 0.000000 0.000000 0.000000 0.472965 0.000000 0.307134 0.000000 0.000000 0.607711
            0.000000  0.120281  0.000000
 0.000000 0.000000 0.000000 0.349158 0.000000 0.318271 0.000000 0.000000 0.581112
            0.000000  0.144338  0.000000
 0.000000 0.000000 0.000000 0.250793 0.000000 0.310239 0.000000 0.000000 0.542551
            0.000000  0.168394  0.000000
 0.000000 0.000000 0.000000 0.183595 0.000000 0.000000 0.286874 0.000000 0.497574
            0.000000  0.192450  0.000000
 0.000000 0.000000 0.000000 0.139515 0.000000 0.000000 0.259292 0.000000 0.450562
            0.000000  0.216506  0.000000
 0.000000 0.000000 0.000000 0.109870 0.000000 0.000000 0.233291 0.000000 0.404585
            0.000000  0.240563  0.000000
 0.000000 0.000000 0.000000 0.089288 0.000000 0.000000 0.210593 0.000000 0.361523
            0.000000  0.264619  0.000000
 0.000000 0.000000 0.000000 0.074717 0.000000 0.000000 0.191290 0.000000 0.322291
            0.000000  0.288675  0.000000
 0.000000 0.000000 0.000000 0.064353 0.000000 0.000000 0.174954 0.000000 0.287124
            0.000000  0.312731  0.000000
 0.000000 0.000000 0.000000 0.057071 0.000000 0.000000 0.161064 0.000000 0.255839
            0.000000  0.336788  0.000000
 0.000000 0.000000 0.000000 0.052119 0.000000 0.000000 0.149155 0.000000 0.228035
            0.000000  0.360844  0.000000
 0.000000 0.000000 0.000000 0.048964 0.000000 0.000000 0.138881 0.000000 0.203228
            0.000000  0.384900  0.000000
 0.000000 0.000000 0.000000 0.047196 0.000000 0.000000 0.130021 0.000000 0.180943
            0.000000  0.408956  0.000000
 0.000000 0.000000 0.000000 0.046467 0.000000 0.000000 0.122468 0.000000 0.160767
            0.000000  0.433013  0.000000
 0.000000 0.000000 0.000000 0.046471 0.000000 0.000000 0.116197 0.000000 0.142396
            0.000000  0.457069  0.000000
 0.000000 0.000000 0.000000 0.046936 0.000000 0.000000 0.111203 0.000000 0.125674
            0.000000  0.481125  0.000000
 0.000000 0.000000 0.000000 0.047631 0.000000 0.000000 0.107450 0.000000 0.110639
            0.000000  0.505181  0.000000
 0.000000 0.000000 0.000000 0.048366 0.000000 0.000000 0.104834 0.000000 0.097584
            0.000000  0.529238  0.000000
 0.000000 0.000000 0.048998 0.000000 0.000000 0.000000 0.103183 0.000000 0.087131
            0.000000  0.553294  0.000000
 0.000000 0.000000 0.049420 0.000000 0.000000 0.000000 0.102299 0.000000 0.080205
            0.000000  0.577350  0.000000
 0.000000 0.000000 0.049568 0.000000 0.000000 0.000000 0.102025 0.000000 0.077754


==> anc/fig10/coupling55.dat <==
 &plot nbnd=   9, nks=  1246 /
            0.333333  0.577350  0.000000
 0.000000 0.000000 0.000000 0.015894 0.000000 0.000001 0.000000 0.000000 0.135192
            0.332834  0.576485  0.000000
 0.000000 0.000361 0.000000 0.015879 0.000000 0.001837 0.004256 0.000000 0.135125
            0.332334  0.575619  0.000000
 0.000000 0.000716 0.000000 0.015841 0.000000 0.003675 0.008465 0.000000 0.134931
            0.331834  0.574753  0.000000
 0.000000 0.001067 0.000000 0.015782 0.000000 0.005514 0.012593 0.000000 0.134618
            0.331334  0.573888  0.000000
 0.000000 0.001412 0.000000 0.015702 0.000000 0.007352 0.016608 0.000000 0.134197
            0.330835  0.573022  0.000000
 0.000000 0.001752 0.000000 0.015599 0.000000 0.009189 0.020483 0.000000 0.133680
            0.330335  0.572157  0.000000
 0.000000 0.002086 0.000000 0.015475 0.000000 0.011025 0.024199 0.000000 0.133082
            0.329835  0.571291  0.000000
 0.000000 0.002413 0.000000 0.015330 0.000000 0.012858 0.027739 0.000000 0.132419
            0.329335  0.570426  0.000000
 0.000000 0.002734 0.000000 0.015163 0.000000 0.014690 0.031094 0.000000 0.131707
            0.328836  0.569560  0.000000
 0.000000 0.003047 0.000000 0.014976 0.000000 0.016518 0.034260 0.000000 0.130960
            0.328336  0.568694  0.000000
 0.000000 0.003353 0.000000 0.014768 0.000000 0.018343 0.037236 0.000000 0.130192
            0.327836  0.567829  0.000000
 0.000000 0.003651 0.000000 0.014540 0.000000 0.020164 0.040026 0.000000 0.129414
            0.327336  0.566963  0.000000
 0.000000 0.003940 0.000000 0.014292 0.000000 0.021981 0.042635 0.000000 0.128637
            0.326837  0.566098  0.000000
 0.000000 0.004220 0.000000 0.014025 0.000000 0.023792 0.045071 0.000000 0.127868
            0.326337  0.565232  0.000000
 0.000000 0.004490 0.000000 0.013738 0.000000 0.025599 0.047343 0.000000 0.127116
            0.325837  0.564366  0.000000
 0.000000 0.004750 0.000000 0.013432 0.000000 0.027399 0.049461 0.000000 0.126384
            0.325337  0.563501  0.000000
 0.000000 0.004999 0.000000 0.013108 0.000000 0.029193 0.051434 0.000000 0.125678
            0.324838  0.562635  0.000000
 0.000000 0.005236 0.000000 0.012766 0.000000 0.030981 0.053273 0.000000 0.125001
            0.324338  0.561770  0.000000
 0.000000 0.005461 0.000000 0.012407 0.000000 0.032762 0.054986 0.000000 0.124354
            0.323838  0.560904  0.000000
 0.000000 0.005672 0.000000 0.012031 0.000000 0.034535 0.056584 0.000000 0.123739
            0.323338  0.560038  0.000000
 0.000000 0.005870 0.000000 0.011640 0.000000 0.036300 0.058075 0.000000 0.123158
            0.322839  0.559173  0.000000
 0.000000 0.006052 0.000000 0.011233 0.000000 0.038057 0.059467 0.000000 0.122610
            0.322339  0.558307  0.000000
 0.000000 0.006219 0.000000 0.010812 0.000000 0.039806 0.060769 0.000000 0.122096
            0.321839  0.557442  0.000000
 0.000000 0.006369 0.000000 0.010378 0.000000 0.041546 0.061986 0.000000 0.121616
            0.321339  0.556576  0.000000
 0.000000 0.006502 0.000000 0.009932 0.000000 0.043276 0.063127 0.000000 0.121168
            0.320840  0.555710  0.000000
 0.000000 0.006616 0.000000 0.009474 0.000000 0.044997 0.064196 0.000000 0.120753
            0.320340  0.554845  0.000000
 0.000000 0.006711 0.000000 0.009006 0.000000 0.046708 0.065200 0.000000 0.120369
            0.319840  0.553979  0.000000
 0.000000 0.006786 0.000000 0.008529 0.000000 0.048409 0.066144 0.000000 0.120017
            0.319340  0.553114  0.000000
 0.000000 0.006841 0.000000 0.008045 0.000000 0.050099 0.067031 0.000000 0.119694
            0.318841  0.552248  0.000000
 0.000000 0.006874 0.000000 0.007555 0.000000 0.051779 0.067868 0.000000 0.119400
            0.318341  0.551382  0.000000
 0.000000 0.006885 0.000000 0.007060 0.000000 0.053448 0.068657 0.000000 0.119135
            0.317841  0.550517  0.000000
 0.000000 0.006874 0.000000 0.006562 0.000000 0.055105 0.069402 0.000000 0.118897
            0.317341  0.549651  0.000000
 0.000000 0.006841 0.000000 0.006062 0.000000 0.056752 0.070106 0.000000 0.118685
            0.316842  0.548786  0.000000
 0.000000 0.006784 0.000000 0.005561 0.000000 0.058386 0.070772 0.000000 0.118499
            0.316342  0.547920  0.000000
 0.000000 0.006704 0.000000 0.005062 0.000000 0.060010 0.071403 0.000000 0.118338
            0.315842  0.547055  0.000000
 0.000000 0.006601 0.000000 0.004566 0.000000 0.061621 0.072002 0.000000 0.118201
            0.315342  0.546189  0.000000
 0.000000 0.006475 0.000000 0.004073 0.000000 0.063220 0.072571 0.000000 0.118087
            0.314843  0.545323  0.000000
 0.000000 0.006327 0.000000 0.003586 0.000000 0.064808 0.073112 0.000000 0.117995
            0.314343  0.544458  0.000000
 0.000000 0.006157 0.000000 0.003105 0.000000 0.066383 0.073626 0.000000 0.117925
            0.313843  0.543592  0.000000
 0.000000 0.005965 0.000000 0.002633 0.000000 0.067945 0.074117 0.000000 0.117876
            0.313343  0.542727  0.000000
 0.000000 0.005752 0.000000 0.002169 0.000000 0.069495 0.074584 0.000000 0.117848
            0.312844  0.541861  0.000000
 0.000000 0.005520 0.000000 0.001715 0.000000 0.071033 0.075031 0.000000 0.117839
            0.312344  0.540995  0.000000
 0.000000 0.005268 0.000000 0.001271 0.000000 0.072558 0.075457 0.000000 0.117849
            0.311844  0.540130  0.000000
 0.000000 0.004998 0.000000 0.000840 0.000000 0.074071 0.075865 0.000000 0.117878
            0.311344  0.539264  0.000000
 0.000000 0.004711 0.000000 0.000422 0.000000 0.075571 0.076256 0.000000 0.117925
            0.310845  0.538399  0.000000
 0.000000 0.004407 0.000000 0.000067 0.000000 0.077058 0.076630 0.000000 0.117990
            0.310345  0.537533  0.000000
 0.000000 0.004089 0.000000 0.000393 0.000000 0.078533 0.076990 0.000000 0.118071
            0.309845  0.536667  0.000000
 0.000000 0.003756 0.000000 0.000773 0.000000 0.079995 0.077335 0.000000 0.118169
            0.309345  0.535802  0.000000
 0.000000 0.003411 0.000000 0.001141 0.000000 0.081444 0.077667 0.000000 0.118283
            0.308846  0.534936  0.000000
 0.000000 0.003054 0.000000 0.001496 0.000000 0.082881 0.077986 0.000000 0.118413
            0.308346  0.534071  0.000000
 0.000000 0.002687 0.000000 0.001838 0.000000 0.084305 0.078293 0.000000 0.118558
            0.307846  0.533205  0.000000
 0.000000 0.002310 0.000000 0.002167 0.000000 0.085717 0.078590 0.000000 0.118718
            0.307346  0.532339  0.000000
 0.000000 0.001926 0.000000 0.002482 0.000000 0.087116 0.078876 0.000000 0.118892
            0.306847  0.531474  0.000000
 0.000000 0.001537 0.000000 0.002785 0.000000 0.088503 0.079152 0.000000 0.119080
            0.306347  0.530608  0.000000
 0.000000 0.001146 0.000000 0.003074 0.000000 0.089878 0.079419 0.000000 0.119282
            0.305847  0.529743  0.000000
 0.000000 0.000763 0.000000 0.003351 0.000000 0.091240 0.079678 0.000000 0.119497
            0.305347  0.528877  0.000000
 0.000000 0.000434 0.000000 0.003615 0.000000 0.092590 0.079928 0.000000 0.119726
            0.304848  0.528011  0.000000
 0.000000 0.000378 0.000000 0.003866 0.000000 0.093928 0.080170 0.000000 0.119967
            0.304348  0.527146  0.000000
 0.000000 0.000677 0.000000 0.004106 0.000000 0.095254 0.080406 0.000000 0.120221
            0.303848  0.526280  0.000000
 0.000000 0.001070 0.000000 0.004333 0.000000 0.096568 0.080634 0.000000 0.120487
            0.303348  0.525415  0.000000
 0.000000 0.001486 0.000000 0.004550 0.000000 0.097870 0.080857 0.000000 0.120764
            0.302849  0.524549  0.000000
 0.000000 0.001912 0.000000 0.004755 0.000000 0.099161 0.081073 0.000000 0.121054
            0.302349  0.523684  0.000000
 0.000000 0.002343 0.000000 0.004949 0.000000 0.100440 0.081283 0.000000 0.121354
            0.301849  0.522818  0.000000
 0.000000 0.002777 0.000000 0.005132 0.000000 0.101708 0.081488 0.000000 0.121666
            0.301349  0.521952  0.000000
 0.000000 0.003213 0.000000 0.005305 0.000000 0.102964 0.081688 0.000000 0.121989
            0.300850  0.521087  0.000000
 0.000000 0.003649 0.000000 0.005468 0.000000 0.104209 0.081884 0.000000 0.122322
            0.300350  0.520221  0.000000
 0.000000 0.004086 0.000000 0.005621 0.000000 0.105444 0.082074 0.000000 0.122666
            0.299850  0.519356  0.000000
 0.000000 0.004523 0.000000 0.005764 0.000000 0.106667 0.082261 0.000000 0.123020
            0.299350  0.518490  0.000000
 0.000000 0.004960 0.000000 0.005899 0.000000 0.107880 0.082444 0.000000 0.123383
            0.298851  0.517624  0.000000
 0.000000 0.005395 0.000000 0.006024 0.000000 0.109082 0.082623 0.000000 0.123757
            0.298351  0.516759  0.000000
 0.000000 0.005829 0.000000 0.006140 0.000000 0.110274 0.082798 0.000000 0.124140
            0.297851  0.515893  0.000000
 0.000000 0.006261 0.000000 0.006248 0.000000 0.111456 0.082970 0.000000 0.124532
            0.297351  0.515028  0.000000
 0.000000 0.006691 0.000000 0.006347 0.000000 0.112628 0.083139 0.000000 0.124934
            0.296852  0.514162  0.000000
 0.000000 0.007119 0.000000 0.006438 0.000000 0.113789 0.083305 0.000000 0.125345
            0.296352  0.513296  0.000000
 0.000000 0.007545 0.000000 0.006521 0.000000 0.114941 0.083469 0.000000 0.125764
            0.295852  0.512431  0.000000
 0.000000 0.007967 0.000000 0.006597 0.000000 0.116084 0.083629 0.000000 0.126192
            0.295352  0.511565  0.000000
 0.000000 0.008387 0.000000 0.006665 0.000000 0.117217 0.083788 0.000000 0.126628
            0.294853  0.510700  0.000000
 0.000000 0.008803 0.000000 0.006726 0.000000 0.118340 0.083944 0.000000 0.127073
            0.294353  0.509834  0.000000
 0.000000 0.009216 0.000000 0.006779 0.000000 0.119455 0.084098 0.000000 0.127526
            0.293853  0.508968  0.000000
 0.000000 0.009626 0.000000 0.006826 0.000000 0.120560 0.084250 0.000000 0.127987
            0.293353  0.508103  0.000000
 0.000000 0.010032 0.000000 0.006866 0.000000 0.121657 0.084400 0.000000 0.128455
            0.292854  0.507237  0.000000
 0.000000 0.010435 0.000000 0.006899 0.000000 0.122745 0.084548 0.000000 0.128931
            0.292354  0.506372  0.000000
 0.000000 0.010833 0.000000 0.006925 0.000000 0.123825 0.084695 0.000000 0.129415
            0.291854  0.505506  0.000000
 0.000000 0.011227 0.000000 0.006946 0.000000 0.124896 0.084840 0.000000 0.129906
            0.291354  0.504640  0.000000
 0.000000 0.011618 0.000000 0.006960 0.000000 0.125960 0.084984 0.000000 0.130404
            0.290855  0.503775  0.000000
 0.000000 0.012004 0.000000 0.006968 0.000000 0.127015 0.085127 0.000000 0.130910
            0.290355  0.502909  0.000000
 0.000000 0.012386 0.000000 0.006970 0.000000 0.128062 0.085268 0.000000 0.131422
            0.289855  0.502044  0.000000
 0.000000 0.012763 0.000000 0.006966 0.000000 0.129102 0.085409 0.000000 0.131941
            0.289355  0.501178  0.000000
 0.000000 0.013136 0.000000 0.006957 0.000000 0.130135 0.085548 0.000000 0.132467
            0.288856  0.500313  0.000000
 0.000000 0.013504 0.000000 0.006942 0.000000 0.131160 0.085686 0.000000 0.132999
            0.288356  0.499447  0.000000
 0.000000 0.013868 0.000000 0.006921 0.000000 0.132177 0.085824 0.000000 0.133538
            0.287856  0.498581  0.000000
 0.000000 0.014228 0.000000 0.006896 0.000000 0.133188 0.085961 0.000000 0.134083
            0.287356  0.497716  0.000000
 0.000000 0.014582 0.000000 0.006865 0.000000 0.134192 0.086097 0.000000 0.134634
            0.286857  0.496850  0.000000
 0.000000 0.014932 0.000000 0.006829 0.000000 0.135189 0.086232 0.000000 0.135191
            0.286357  0.495985  0.000000
 0.000000 0.015278 0.000000 0.006788 0.000000 0.136180 0.086367 0.000000 0.135755
            0.285857  0.495119  0.000000
 0.000000 0.015618 0.000000 0.006742 0.000000 0.137164 0.086501 0.000000 0.136324
            0.285357  0.494253  0.000000
 0.000000 0.015954 0.000000 0.006692 0.000000 0.138142 0.086635 0.000000 0.136899
            0.284858  0.493388  0.000000
 0.000000 0.016285 0.000000 0.006637 0.000000 0.139114 0.086769 0.000000 0.137480
            0.284358  0.492522  0.000000
 0.000000 0.016612 0.000000 0.006577 0.000000 0.140080 0.086902 0.000000 0.138066
            0.283858  0.491657  0.000000
 0.000000 0.016933 0.000000 0.006512 0.000000 0.141039 0.087035 0.000000 0.138658
            0.283358  0.490791  0.000000
 0.000000 0.017250 0.000000 0.006443 0.000000 0.141994 0.087167 0.000000 0.139255
            0.282859  0.489925  0.000000
 0.000000 0.017562 0.000000 0.006370 0.000000 0.142942 0.087300 0.000000 0.139857
            0.282359  0.489060  0.000000
 0.000000 0.017869 0.000000 0.006293 0.000000 0.143886 0.087432 0.000000 0.140465
            0.281859  0.488194  0.000000
 0.000000 0.018171 0.000000 0.006211 0.000000 0.144824 0.087564 0.000000 0.141077
            0.281359  0.487329  0.000000
 0.000000 0.018469 0.000000 0.006126 0.000000 0.145757 0.087696 0.000000 0.141695
            0.280860  0.486463  0.000000
 0.000000 0.018761 0.000000 0.006036 0.000000 0.146684 0.087828 0.000000 0.142318
            0.280360  0.485597  0.000000
 0.000000 0.019049 0.000000 0.005942 0.000000 0.147607 0.087961 0.000000 0.142945
            0.279860  0.484732  0.000000
 0.000000 0.019333 0.000000 0.005845 0.000000 0.148525 0.088093 0.000000 0.143578
            0.279360  0.483866  0.000000
 0.000000 0.019611 0.000000 0.005743 0.000000 0.149439 0.088225 0.000000 0.144215
            0.278861  0.483001  0.000000
 0.000000 0.019885 0.000000 0.005638 0.000000 0.150348 0.088357 0.000000 0.144857
            0.278361  0.482135  0.000000
 0.000000 0.020154 0.000000 0.005529 0.000000 0.151252 0.088489 0.000000 0.145503
            0.277861  0.481269  0.000000
 0.000000 0.020419 0.000000 0.005417 0.000000 0.152153 0.088622 0.000000 0.146154
            0.277361  0.480404  0.000000
 0.000000 0.020679 0.000000 0.005301 0.000000 0.153049 0.088755 0.000000 0.146809
            0.276862  0.479538  0.000000
 0.000000 0.020934 0.000000 0.005181 0.000000 0.153941 0.088887 0.000000 0.147469
            0.276362  0.478673  0.000000
 0.000000 0.021185 0.000000 0.005058 0.000000 0.154829 0.089021 0.000000 0.148133
            0.275862  0.477807  0.000000
 0.000000 0.021432 0.000000 0.004932 0.000000 0.155714 0.089154 0.000000 0.148801
            0.275362  0.476942  0.000000
 0.000000 0.021673 0.000000 0.004803 0.000000 0.156595 0.089287 0.000000 0.149474
            0.274863  0.476076  0.000000
 0.000000 0.021911 0.000000 0.004670 0.000000 0.157472 0.089421 0.000000 0.150150
            0.274363  0.475210  0.000000
 0.000000 0.022144 0.000000 0.004534 0.000000 0.158346 0.089555 0.000000 0.150831
            0.273863  0.474345  0.000000
 0.000000 0.022372 0.000000 0.004394 0.000000 0.159216 0.089690 0.000000 0.151516
            0.273363  0.473479  0.000000
 0.000000 0.022596 0.000000 0.004252 0.000000 0.160083 0.089824 0.000000 0.152205
            0.272864  0.472614  0.000000
 0.000000 0.022816 0.000000 0.004107 0.000000 0.160948 0.089960 0.000000 0.152898
            0.272364  0.471748  0.000000
 0.000000 0.023032 0.000000 0.003958 0.000000 0.161809 0.090095 0.000000 0.153595
            0.271864  0.470882  0.000000
 0.000000 0.023243 0.000000 0.003807 0.000000 0.162667 0.090231 0.000000 0.154295
            0.271364  0.470017  0.000000
 0.000000 0.023451 0.000000 0.003653 0.000000 0.163522 0.090367 0.000000 0.155000
            0.270865  0.469151  0.000000
 0.000000 0.023654 0.000000 0.003496 0.000000 0.164375 0.090503 0.000000 0.155709
            0.270365  0.468286  0.000000
 0.000000 0.023853 0.000000 0.003336 0.000000 0.165225 0.090640 0.000000 0.156421
            0.269865  0.467420  0.000000
 0.000000 0.024048 0.000000 0.003173 0.000000 0.166073 0.090777 0.000000 0.157137
            0.269365  0.466554  0.000000
 0.000000 0.024238 0.000000 0.003008 0.000000 0.166918 0.090915 0.000000 0.157857
            0.268866  0.465689  0.000000
 0.000000 0.024425 0.000000 0.002840 0.000000 0.167761 0.091053 0.000000 0.158580
            0.268366  0.464823  0.000000
 0.000000 0.024608 0.000000 0.002670 0.000000 0.168602 0.091191 0.000000 0.159307
            0.267866  0.463958  0.000000
 0.000000 0.024788 0.000000 0.002496 0.000000 0.169441 0.091330 0.000000 0.160038
            0.267366  0.463092  0.000000
 0.000000 0.024963 0.000000 0.002321 0.000000 0.170278 0.091469 0.000000 0.160772
            0.266867  0.462226  0.000000
 0.000000 0.025135 0.000000 0.002143 0.000000 0.171113 0.091608 0.000000 0.161511
            0.266367  0.461361  0.000000
 0.000000 0.025302 0.000000 0.001962 0.000000 0.171946 0.091748 0.000000 0.162252
            0.265867  0.460495  0.000000
 0.000000 0.025467 0.000000 0.001779 0.000000 0.172778 0.091889 0.000000 0.162998
            0.265367  0.459630  0.000000
 0.000000 0.025627 0.000000 0.001594 0.000000 0.173608 0.092029 0.000000 0.163746
            0.264868  0.458764  0.000000
 0.000000 0.025784 0.000000 0.001406 0.000000 0.174436 0.092170 0.000000 0.164499
            0.264368  0.457898  0.000000
 0.000000 0.025937 0.000000 0.001217 0.000000 0.175263 0.092312 0.000000 0.165255
            0.263868  0.457033  0.000000
 0.000000 0.026087 0.000000 0.001025 0.000000 0.176089 0.092454 0.000000 0.166015
            0.263368  0.456167  0.000000
 0.000000 0.026234 0.000000 0.000832 0.000000 0.176914 0.092596 0.000000 0.166778
            0.262869  0.455302  0.000000
 0.000000 0.026377 0.000000 0.000638 0.000000 0.177738 0.092739 0.000000 0.167545
            0.262369  0.454436  0.000000
 0.000000 0.026516 0.000000 0.000445 0.000000 0.178560 0.092882 0.000000 0.168315
            0.261869  0.453571  0.000000
 0.000000 0.026653 0.000000 0.000260 0.000000 0.179382 0.093025 0.000000 0.169089
            0.261369  0.452705  0.000000
 0.000000 0.026786 0.000000 0.000137 0.000000 0.180203 0.093169 0.000000 0.169866
            0.260870  0.451839  0.000000
 0.000000 0.026915 0.000000 0.000232 0.000000 0.181023 0.093313 0.000000 0.170647
            0.260370  0.450974  0.000000
 0.000000 0.027042 0.000000 0.000419 0.000000 0.181843 0.093457 0.000000 0.171432
            0.259870  0.450108  0.000000
 0.000000 0.027166 0.000000 0.000622 0.000000 0.182663 0.093602 0.000000 0.172220
            0.259370  0.449243  0.000000
 0.000000 0.027286 0.000000 0.000831 0.000000 0.183482 0.093747 0.000000 0.173012
            0.258871  0.448377  0.000000
 0.000000 0.027404 0.000000 0.001043 0.000000 0.184300 0.093892 0.000000 0.173807
            0.258371  0.447511  0.000000
 0.000000 0.027518 0.000000 0.001258 0.000000 0.185119 0.094038 0.000000 0.174606
            0.257871  0.446646  0.000000
 0.000000 0.027630 0.000000 0.001475 0.000000 0.185937 0.094184 0.000000 0.175409
            0.257371  0.445780  0.000000
 0.000000 0.027738 0.000000 0.001695 0.000000 0.186756 0.094330 0.000000 0.176215
            0.256872  0.444915  0.000000
 0.000000 0.027844 0.000000 0.001917 0.000000 0.187574 0.094477 0.000000 0.177026
            0.256372  0.444049  0.000000
 0.000000 0.027947 0.000000 0.002141 0.000000 0.188393 0.094624 0.000000 0.177839
            0.255872  0.443183  0.000000
 0.000000 0.028047 0.000000 0.002366 0.000000 0.189212 0.094771 0.000000 0.178657
            0.255372  0.442318  0.000000
 0.000000 0.028145 0.000000 0.002594 0.000000 0.190032 0.094918 0.000000 0.179478
            0.254873  0.441452  0.000000
 0.000000 0.028240 0.000000 0.002824 0.000000 0.190852 0.095066 0.000000 0.180303
            0.254373  0.440587  0.000000
 0.000000 0.028332 0.000000 0.003055 0.000000 0.191673 0.095214 0.000000 0.181132
            0.253873  0.439721  0.000000
 0.000000 0.028422 0.000000 0.003289 0.000000 0.192494 0.095362 0.000000 0.181965
            0.253373  0.438855  0.000000
 0.000000 0.028509 0.000000 0.003524 0.000000 0.193316 0.095511 0.000000 0.182801
            0.252874  0.437990  0.000000
 0.000000 0.028594 0.000000 0.003761 0.000000 0.194140 0.095659 0.000000 0.183642
            0.252374  0.437124  0.000000
 0.000000 0.028676 0.000000 0.003999 0.000000 0.194964 0.095808 0.000000 0.184486
            0.251874  0.436259  0.000000
 0.000000 0.028756 0.000000 0.004240 0.000000 0.195790 0.095957 0.000000 0.185334
            0.251374  0.435393  0.000000
 0.000000 0.028833 0.000000 0.004482 0.000000 0.196616 0.096106 0.000000 0.186187
            0.250875  0.434527  0.000000
 0.000000 0.028909 0.000000 0.004726 0.000000 0.197444 0.096255 0.000000 0.187043
            0.250375  0.433662  0.000000
 0.000000 0.028982 0.000000 0.004972 0.000000 0.198274 0.096404 0.000000 0.187903
            0.249875  0.432796  0.000000
 0.000000 0.029052 0.000000 0.005219 0.000000 0.199105 0.096554 0.000000 0.188768
            0.249375  0.431931  0.000000
 0.000000 0.029121 0.000000 0.005468 0.000000 0.199938 0.096704 0.000000 0.189637
            0.248876  0.431065  0.000000
 0.000000 0.029187 0.000000 0.005719 0.000000 0.200773 0.096853 0.000000 0.190510
            0.248376  0.430200  0.000000
 0.000000 0.029252 0.000000 0.005971 0.000000 0.201609 0.097003 0.000000 0.191387
            0.247876  0.429334  0.000000
 0.000000 0.029314 0.000000 0.006225 0.000000 0.202448 0.097153 0.000000 0.192268
            0.247376  0.428468  0.000000
 0.000000 0.029374 0.000000 0.006480 0.000000 0.203288 0.097303 0.000000 0.193154
            0.246877  0.427603  0.000000
 0.000000 0.029433 0.000000 0.006737 0.000000 0.204131 0.097453 0.000000 0.194044
            0.246377  0.426737  0.000000
 0.000000 0.029489 0.000000 0.006996 0.000000 0.204976 0.097603 0.000000 0.194939
            0.245877  0.425872  0.000000
 0.000000 0.029543 0.000000 0.007256 0.000000 0.205824 0.097753 0.000000 0.195838
            0.245377  0.425006  0.000000
 0.000000 0.029596 0.000000 0.007518 0.000000 0.206674 0.097903 0.000000 0.196742
            0.244878  0.424140  0.000000
 0.000000 0.029647 0.000000 0.007782 0.000000 0.207527 0.098053 0.000000 0.197650
            0.244378  0.423275  0.000000
 0.000000 0.029696 0.000000 0.008047 0.000000 0.208382 0.098203 0.000000 0.198563
            0.243878  0.422409  0.000000
 0.000000 0.029743 0.000000 0.008313 0.000000 0.209241 0.098353 0.000000 0.199480
            0.243378  0.421544  0.000000
 0.000000 0.029789 0.000000 0.008581 0.000000 0.210102 0.098503 0.000000 0.200402
            0.242879  0.420678  0.000000
 0.000000 0.029833 0.000000 0.008851 0.000000 0.210966 0.098653 0.000000 0.201329
            0.242379  0.419812  0.000000
 0.000000 0.029875 0.000000 0.009122 0.000000 0.211834 0.098803 0.000000 0.202261
            0.241879  0.418947  0.000000
 0.000000 0.029916 0.000000 0.009394 0.000000 0.212705 0.098952 0.000000 0.203198
            0.241379  0.418081  0.000000
 0.000000 0.029955 0.000000 0.009668 0.000000 0.213579 0.099102 0.000000 0.204139
            0.240880  0.417216  0.000000
 0.000000 0.029992 0.000000 0.009943 0.000000 0.214457 0.099251 0.000000 0.205086
            0.240380  0.416350  0.000000
 0.000000 0.030028 0.000000 0.010220 0.000000 0.215338 0.099401 0.000000 0.206038
            0.239880  0.415484  0.000000
 0.000000 0.030063 0.000000 0.010499 0.000000 0.216223 0.099550 0.000000 0.206994
            0.239380  0.414619  0.000000
 0.000000 0.030096 0.000000 0.010779 0.000000 0.217112 0.099699 0.000000 0.207956
            0.238881  0.413753  0.000000
 0.000000 0.030128 0.000000 0.011060 0.000000 0.218005 0.099848 0.000000 0.208923
            0.238381  0.412888  0.000000
 0.000000 0.030159 0.000000 0.011343 0.000000 0.218902 0.099997 0.000000 0.209896
            0.237881  0.412022  0.000000
 0.000000 0.030188 0.000000 0.011627 0.000000 0.219803 0.100145 0.000000 0.210874
            0.237381  0.411156  0.000000
 0.000000 0.030216 0.000000 0.011912 0.000000 0.220708 0.100293 0.000000 0.211857
            0.236882  0.410291  0.000000
 0.000000 0.030242 0.000000 0.012199 0.000000 0.221617 0.100441 0.000000 0.212845
            0.236382  0.409425  0.000000
 0.000000 0.030268 0.000000 0.012488 0.000000 0.222531 0.100589 0.000000 0.213839
            0.235882  0.408560  0.000000
 0.000000 0.030292 0.000000 0.012778 0.000000 0.223450 0.100737 0.000000 0.214839
            0.235382  0.407694  0.000000
 0.000000 0.030315 0.000000 0.013069 0.000000 0.224373 0.100884 0.000000 0.215844
            0.234883  0.406829  0.000000
 0.000000 0.030337 0.000000 0.013362 0.000000 0.225301 0.101031 0.000000 0.216855
            0.234383  0.405963  0.000000
 0.000000 0.030357 0.000000 0.013656 0.000000 0.226233 0.101177 0.000000 0.217871
            0.233883  0.405097  0.000000
 0.000000 0.030377 0.000000 0.013951 0.000000 0.227171 0.101324 0.000000 0.218894
            0.233383  0.404232  0.000000
 0.000000 0.030396 0.000000 0.014248 0.000000 0.228113 0.101469 0.000000 0.219922
            0.232884  0.403366  0.000000
 0.000000 0.030413 0.000000 0.014547 0.000000 0.229061 0.101615 0.000000 0.220956
            0.232384  0.402501  0.000000
 0.000000 0.030430 0.000000 0.014846 0.000000 0.230014 0.101760 0.000000 0.221996
            0.231884  0.401635  0.000000
 0.000000 0.030445 0.000000 0.015147 0.000000 0.230972 0.101905 0.000000 0.223042
            0.231384  0.400769  0.000000
 0.000000 0.030460 0.000000 0.015450 0.000000 0.231935 0.102050 0.000000 0.224094
            0.230885  0.399904  0.000000
 0.000000 0.030474 0.000000 0.015754 0.000000 0.232904 0.102194 0.000000 0.225152
            0.230385  0.399038  0.000000
 0.000000 0.030487 0.000000 0.016059 0.000000 0.233879 0.102337 0.000000 0.226217
            0.229885  0.398173  0.000000
 0.000000 0.030499 0.000000 0.016366 0.000000 0.234859 0.102480 0.000000 0.227287
            0.229385  0.397307  0.000000
 0.000000 0.030510 0.000000 0.016674 0.000000 0.235845 0.102623 0.000000 0.228364
            0.228886  0.396441  0.000000
 0.000000 0.030520 0.000000 0.016984 0.000000 0.236836 0.102765 0.000000 0.229447
            0.228386  0.395576  0.000000
 0.000000 0.030530 0.000000 0.017295 0.000000 0.237834 0.102907 0.000000 0.230537
            0.227886  0.394710  0.000000
 0.000000 0.030538 0.000000 0.017608 0.000000 0.238837 0.103048 0.000000 0.231633
            0.227386  0.393845  0.000000
 0.000000 0.030546 0.000000 0.017922 0.000000 0.239847 0.103189 0.000000 0.232735
            0.226887  0.392979  0.000000
 0.000000 0.030553 0.000000 0.018237 0.000000 0.240862 0.103329 0.000000 0.233844
            0.226387  0.392113  0.000000
 0.000000 0.030560 0.000000 0.018554 0.000000 0.241884 0.103469 0.000000 0.234960
            0.225887  0.391248  0.000000
 0.000000 0.030566 0.000000 0.018872 0.000000 0.242912 0.103608 0.000000 0.236082
            0.225387  0.390382  0.000000
 0.000000 0.030571 0.000000 0.019192 0.000000 0.243947 0.103746 0.000000 0.237211
            0.224888  0.389517  0.000000
 0.000000 0.030575 0.000000 0.019513 0.000000 0.244987 0.103884 0.000000 0.238347
            0.224388  0.388651  0.000000
 0.000000 0.030579 0.000000 0.019836 0.000000 0.246034 0.104022 0.000000 0.239489
            0.223888  0.387785  0.000000
 0.000000 0.030582 0.000000 0.020160 0.000000 0.247088 0.104158 0.000000 0.240639
            0.223388  0.386920  0.000000
 0.000000 0.030585 0.000000 0.020486 0.000000 0.248148 0.104294 0.000000 0.241795
            0.222889  0.386054  0.000000
 0.000000 0.030587 0.000000 0.020813 0.000000 0.249215 0.104430 0.000000 0.242958
            0.222389  0.385189  0.000000
 0.000000 0.030588 0.000000 0.021142 0.000000 0.250288 0.104564 0.000000 0.244128
            0.221889  0.384323  0.000000
 0.000000 0.030589 0.000000 0.021472 0.000000 0.251369 0.104698 0.000000 0.245305
            0.221389  0.383458  0.000000
 0.000000 0.030589 0.000000 0.021804 0.000000 0.252455 0.104831 0.000000 0.246490
            0.220890  0.382592  0.000000
 0.000000 0.030589 0.000000 0.022137 0.000000 0.253549 0.104964 0.000000 0.247681
            0.220390  0.381726  0.000000
 0.000000 0.030588 0.000000 0.022472 0.000000 0.254650 0.105096 0.000000 0.248879
            0.219890  0.380861  0.000000
 0.000000 0.030586 0.000000 0.022809 0.000000 0.255757 0.105227 0.000000 0.250085
            0.219390  0.379995  0.000000
 0.000000 0.030585 0.000000 0.023147 0.000000 0.256872 0.105357 0.000000 0.251298
            0.218891  0.379130  0.000000
 0.000000 0.030582 0.000000 0.023487 0.000000 0.257994 0.105487 0.000000 0.252518
            0.218391  0.378264  0.000000
 0.000000 0.030580 0.000000 0.023828 0.000000 0.259122 0.105615 0.000000 0.253746
            0.217891  0.377398  0.000000
 0.000000 0.030576 0.000000 0.024171 0.000000 0.260258 0.105743 0.000000 0.254981
            0.217391  0.376533  0.000000
 0.000000 0.030573 0.000000 0.024516 0.000000 0.261400 0.105870 0.000000 0.256223
            0.216892  0.375667  0.000000
 0.000000 0.030568 0.000000 0.024863 0.000000 0.262550 0.105996 0.000000 0.257473
            0.216392  0.374802  0.000000
 0.000000 0.030564 0.000000 0.025211 0.000000 0.263707 0.106121 0.000000 0.258730
            0.215892  0.373936  0.000000
 0.000000 0.030559 0.000000 0.025561 0.000000 0.264871 0.106246 0.000000 0.259995
            0.215392  0.373070  0.000000
 0.000000 0.030553 0.000000 0.025913 0.000000 0.266043 0.106369 0.000000 0.261267
            0.214893  0.372205  0.000000
 0.000000 0.030548 0.000000 0.026267 0.000000 0.267221 0.106491 0.000000 0.262547
            0.214393  0.371339  0.000000
 0.000000 0.030541 0.000000 0.026623 0.000000 0.268407 0.106613 0.000000 0.263834
            0.213893  0.370474  0.000000
 0.000000 0.030535 0.000000 0.026981 0.000000 0.269600 0.106734 0.000000 0.265129
            0.213393  0.369608  0.000000
 0.000000 0.030528 0.000000 0.027340 0.000000 0.270800 0.106853 0.000000 0.266432
            0.212894  0.368742  0.000000
 0.000000 0.030520 0.000000 0.027702 0.000000 0.272008 0.106972 0.000000 0.267742
            0.212394  0.367877  0.000000
 0.000000 0.030512 0.000000 0.028065 0.000000 0.273223 0.107089 0.000000 0.269061
            0.211894  0.367011  0.000000
 0.000000 0.030504 0.000000 0.028431 0.000000 0.274445 0.107206 0.000000 0.270387
            0.211394  0.366146  0.000000
 0.000000 0.030496 0.000000 0.028799 0.000000 0.275674 0.107321 0.000000 0.271720
            0.210895  0.365280  0.000000
 0.000000 0.030487 0.000000 0.029169 0.000000 0.276911 0.107435 0.000000 0.273062
            0.210395  0.364414  0.000000
 0.000000 0.030477 0.000000 0.029541 0.000000 0.278155 0.107549 0.000000 0.274412
            0.209895  0.363549  0.000000
 0.000000 0.030468 0.000000 0.029915 0.000000 0.279406 0.107661 0.000000 0.275769
            0.209395  0.362683  0.000000
 0.000000 0.030458 0.000000 0.030292 0.000000 0.280665 0.107772 0.000000 0.277134
            0.208896  0.361818  0.000000
 0.000000 0.030447 0.000000 0.030671 0.000000 0.281931 0.107882 0.000000 0.278508
            0.208396  0.360952  0.000000
 0.000000 0.030436 0.000000 0.031052 0.000000 0.283204 0.107990 0.000000 0.279889
            0.207896  0.360087  0.000000
 0.000000 0.030425 0.000000 0.031436 0.000000 0.284484 0.108098 0.000000 0.281278
            0.207396  0.359221  0.000000
 0.000000 0.030414 0.000000 0.031823 0.000000 0.285771 0.108204 0.000000 0.282675
            0.206897  0.358355  0.000000
 0.000000 0.030402 0.000000 0.032212 0.000000 0.287066 0.108309 0.000000 0.284081
            0.206397  0.357490  0.000000
 0.000000 0.030390 0.000000 0.032603 0.000000 0.288368 0.108413 0.000000 0.285494
            0.205897  0.356624  0.000000
 0.000000 0.030377 0.000000 0.032997 0.000000 0.289677 0.108515 0.000000 0.286916
            0.205397  0.355759  0.000000
 0.000000 0.030364 0.000000 0.033395 0.000000 0.290993 0.108616 0.000000 0.288345
            0.204898  0.354893  0.000000
 0.000000 0.030351 0.000000 0.033795 0.000000 0.292317 0.108716 0.000000 0.289783
            0.204398  0.354027  0.000000
 0.000000 0.030337 0.000000 0.034197 0.000000 0.293647 0.108815 0.000000 0.291229
            0.203898  0.353162  0.000000
 0.000000 0.030323 0.000000 0.034603 0.000000 0.294984 0.108912 0.000000 0.292683
            0.203398  0.352296  0.000000
 0.000000 0.030309 0.000000 0.035012 0.000000 0.296329 0.109007 0.000000 0.294145
            0.202899  0.351431  0.000000
 0.000000 0.030294 0.000000 0.035425 0.000000 0.297680 0.109102 0.000000 0.295616
            0.202399  0.350565  0.000000
 0.000000 0.030278 0.000000 0.035840 0.000000 0.299039 0.109195 0.000000 0.297095
            0.201899  0.349699  0.000000
 0.000000 0.030263 0.000000 0.036259 0.000000 0.300404 0.109286 0.000000 0.298582
            0.201399  0.348834  0.000000
 0.000000 0.030247 0.000000 0.036681 0.000000 0.301776 0.109377 0.000000 0.300077
            0.200900  0.347968  0.000000
 0.000000 0.030231 0.000000 0.037107 0.000000 0.303155 0.109465 0.000000 0.301581
            0.200400  0.347103  0.000000
 0.000000 0.030214 0.000000 0.037536 0.000000 0.304541 0.109552 0.000000 0.303093
            0.199900  0.346237  0.000000
 0.000000 0.030197 0.000000 0.037970 0.000000 0.305934 0.109638 0.000000 0.304614
            0.199400  0.345371  0.000000
 0.000000 0.030179 0.000000 0.038407 0.000000 0.307333 0.109722 0.000000 0.306143
            0.198901  0.344506  0.000000
 0.000000 0.030161 0.000000 0.038848 0.000000 0.308739 0.109805 0.000000 0.307680
            0.198401  0.343640  0.000000
 0.000000 0.030143 0.000000 0.039293 0.000000 0.310152 0.109886 0.000000 0.309226
            0.197901  0.342775  0.000000
 0.000000 0.030124 0.000000 0.039742 0.000000 0.311571 0.109965 0.000000 0.310780
            0.197401  0.341909  0.000000
 0.000000 0.030104 0.000000 0.040196 0.000000 0.312996 0.110043 0.000000 0.312343
            0.196902  0.341043  0.000000
 0.000000 0.030085 0.000000 0.040654 0.000000 0.314429 0.110119 0.000000 0.313915
            0.196402  0.340178  0.000000
 0.000000 0.030065 0.000000 0.041117 0.000000 0.315867 0.110194 0.000000 0.315494
            0.195902  0.339312  0.000000
 0.000000 0.030044 0.000000 0.041584 0.000000 0.317312 0.110266 0.000000 0.317083
            0.195402  0.338447  0.000000
 0.000000 0.030023 0.000000 0.042057 0.000000 0.318763 0.110338 0.000000 0.318680
            0.194903  0.337581  0.000000
 0.000000 0.030001 0.000000 0.042534 0.000000 0.320221 0.110407 0.000000 0.320286
            0.194403  0.336716  0.000000
 0.000000 0.029979 0.000000 0.043017 0.000000 0.321685 0.110475 0.000000 0.321900
            0.193903  0.335850  0.000000
 0.000000 0.029957 0.000000 0.043505 0.000000 0.323154 0.110541 0.000000 0.323523
            0.193403  0.334984  0.000000
 0.000000 0.029934 0.000000 0.043999 0.000000 0.324630 0.110605 0.000000 0.325155
            0.192904  0.334119  0.000000
 0.000000 0.029911 0.000000 0.044498 0.000000 0.326112 0.110668 0.000000 0.326796
            0.192404  0.333253  0.000000
 0.000000 0.029887 0.000000 0.045003 0.000000 0.327600 0.110729 0.000000 0.328445
            0.191904  0.332388  0.000000
 0.000000 0.029862 0.000000 0.045514 0.000000 0.329094 0.110788 0.000000 0.330103
            0.191404  0.331522  0.000000
 0.000000 0.029838 0.000000 0.046032 0.000000 0.330594 0.110845 0.000000 0.331770
            0.190905  0.330656  0.000000
 0.000000 0.029812 0.000000 0.046555 0.000000 0.332099 0.110900 0.000000 0.333446
            0.190405  0.329791  0.000000
 0.000000 0.029786 0.000000 0.047086 0.000000 0.333610 0.110953 0.000000 0.335130
            0.189905  0.328925  0.000000
 0.000000 0.029760 0.000000 0.047623 0.000000 0.335127 0.111005 0.000000 0.336824
            0.189405  0.328060  0.000000
 0.000000 0.029733 0.000000 0.048168 0.000000 0.336649 0.111055 0.000000 0.338527
            0.188906  0.327194  0.000000
 0.000000 0.029705 0.000000 0.048719 0.000000 0.338177 0.111102 0.000000 0.340238
            0.188406  0.326328  0.000000
 0.000000 0.029677 0.000000 0.049279 0.000000 0.339711 0.111148 0.000000 0.341959
            0.187906  0.325463  0.000000
 0.000000 0.029649 0.000000 0.049846 0.000000 0.341249 0.111192 0.000000 0.343689
            0.187406  0.324597  0.000000
 0.000000 0.029620 0.000000 0.050421 0.000000 0.342793 0.111234 0.000000 0.345428
            0.186907  0.323732  0.000000
 0.000000 0.029590 0.000000 0.051004 0.000000 0.344343 0.111274 0.000000 0.347176
            0.186407  0.322866  0.000000
 0.000000 0.029560 0.000000 0.051596 0.000000 0.345897 0.111312 0.000000 0.348933
            0.185907  0.322000  0.000000
 0.000000 0.029529 0.000000 0.052196 0.000000 0.347457 0.111348 0.000000 0.350699
            0.185407  0.321135  0.000000
 0.000000 0.029498 0.000000 0.052806 0.000000 0.349021 0.111382 0.000000 0.352475
            0.184908  0.320269  0.000000
 0.000000 0.029466 0.000000 0.053425 0.000000 0.350591 0.111414 0.000000 0.354260
            0.184408  0.319404  0.000000
 0.000000 0.029433 0.000000 0.054053 0.000000 0.352165 0.111444 0.000000 0.356054
            0.183908  0.318538  0.000000
 0.000000 0.029400 0.000000 0.054692 0.000000 0.353744 0.111472 0.000000 0.357858
            0.183408  0.317672  0.000000
 0.000000 0.029367 0.000000 0.055341 0.000000 0.355328 0.111498 0.000000 0.359671
            0.182909  0.316807  0.000000
 0.000000 0.029332 0.000000 0.056000 0.000000 0.356916 0.111522 0.000000 0.361494
            0.182409  0.315941  0.000000
 0.000000 0.029297 0.000000 0.056670 0.000000 0.358510 0.111543 0.000000 0.363327
            0.181909  0.315076  0.000000
 0.000000 0.029262 0.000000 0.057352 0.000000 0.360107 0.111563 0.000000 0.365168
            0.181409  0.314210  0.000000
 0.000000 0.029226 0.000000 0.058045 0.000000 0.361709 0.111580 0.000000 0.367020
            0.180910  0.313345  0.000000
 0.000000 0.029189 0.000000 0.058750 0.000000 0.363315 0.111596 0.000000 0.368881
            0.180410  0.312479  0.000000
 0.000000 0.029152 0.000000 0.059468 0.000000 0.364926 0.111609 0.000000 0.370752
            0.179910  0.311613  0.000000
 0.000000 0.029114 0.000000 0.060198 0.000000 0.366540 0.111620 0.000000 0.372633
            0.179410  0.310748  0.000000
 0.000000 0.029075 0.000000 0.060942 0.000000 0.368159 0.111629 0.000000 0.374524
            0.178911  0.309882  0.000000
 0.000000 0.029036 0.000000 0.061699 0.000000 0.369781 0.111636 0.000000 0.376425
            0.178411  0.309017  0.000000
 0.000000 0.028996 0.000000 0.062470 0.000000 0.371408 0.111641 0.000000 0.378336
            0.177911  0.308151  0.000000
 0.000000 0.028955 0.000000 0.063256 0.000000 0.373038 0.111643 0.000000 0.380256
            0.177411  0.307285  0.000000
 0.000000 0.028914 0.000000 0.064056 0.000000 0.374671 0.111643 0.000000 0.382187
            0.176912  0.306420  0.000000
 0.000000 0.028873 0.000000 0.064872 0.000000 0.376308 0.111641 0.000000 0.384128
            0.176412  0.305554  0.000000
 0.000000 0.028830 0.000000 0.065704 0.000000 0.377949 0.111637 0.000000 0.386080
            0.175912  0.304689  0.000000
 0.000000 0.028787 0.000000 0.066552 0.000000 0.379593 0.111631 0.000000 0.388041
            0.175412  0.303823  0.000000
 0.000000 0.028743 0.000000 0.067417 0.000000 0.381240 0.111622 0.000000 0.390013
            0.174913  0.302957  0.000000
 0.000000 0.028699 0.000000 0.068299 0.000000 0.382890 0.111612 0.000000 0.391996
            0.174413  0.302092  0.000000
 0.000000 0.028654 0.000000 0.069200 0.000000 0.384543 0.111599 0.000000 0.393988
            0.173913  0.301226  0.000000
 0.000000 0.028608 0.000000 0.070119 0.000000 0.386199 0.111583 0.000000 0.395992
            0.173413  0.300361  0.000000
 0.000000 0.028562 0.000000 0.071057 0.000000 0.387858 0.111566 0.000000 0.398006
            0.172914  0.299495  0.000000
 0.000000 0.028515 0.000000 0.072015 0.000000 0.389519 0.111546 0.000000 0.400031
            0.172414  0.298629  0.000000
 0.000000 0.028467 0.000000 0.072993 0.000000 0.391182 0.111524 0.000000 0.402067
            0.171914  0.297764  0.000000
 0.000000 0.028419 0.000000 0.073992 0.000000 0.392847 0.111500 0.000000 0.404113
            0.171414  0.296898  0.000000
 0.000000 0.028370 0.000000 0.075012 0.000000 0.394515 0.111473 0.000000 0.406170
            0.170915  0.296033  0.000000
 0.000000 0.028320 0.000000 0.076055 0.000000 0.396184 0.111444 0.000000 0.408239
            0.170415  0.295167  0.000000
 0.000000 0.028270 0.000000 0.077122 0.000000 0.397855 0.111413 0.000000 0.410318
            0.169915  0.294301  0.000000
 0.000000 0.028219 0.000000 0.078211 0.000000 0.399528 0.111380 0.000000 0.412409
            0.169415  0.293436  0.000000
 0.000000 0.028167 0.000000 0.079326 0.000000 0.401202 0.111344 0.000000 0.414511
            0.168916  0.292570  0.000000
 0.000000 0.028115 0.000000 0.080465 0.000000 0.402876 0.111306 0.000000 0.416624
            0.168416  0.291705  0.000000
 0.000000 0.028062 0.000000 0.081631 0.000000 0.404552 0.111266 0.000000 0.418749
            0.167916  0.290839  0.000000
 0.000000 0.028008 0.000000 0.082823 0.000000 0.406228 0.111223 0.000000 0.420885
            0.167416  0.289974  0.000000
 0.000000 0.027954 0.000000 0.084044 0.000000 0.407905 0.111178 0.000000 0.423032
            0.166917  0.289108  0.000000
 0.000000 0.027899 0.000000 0.085292 0.000000 0.409582 0.111131 0.000000 0.425191
            0.166417  0.288242  0.000000
 0.000000 0.027843 0.000000 0.086571 0.000000 0.411258 0.111082 0.000000 0.427362
            0.165917  0.287377  0.000000
 0.000000 0.027786 0.000000 0.087879 0.000000 0.412934 0.111030 0.000000 0.429545
            0.165417  0.286511  0.000000
 0.000000 0.027729 0.000000 0.089219 0.000000 0.414610 0.110976 0.000000 0.431740
            0.164918  0.285646  0.000000
 0.000000 0.027672 0.000000 0.090591 0.000000 0.416284 0.110920 0.000000 0.433946
            0.164418  0.284780  0.000000
 0.000000 0.027613 0.000000 0.091997 0.000000 0.417956 0.110861 0.000000 0.436165
            0.163918  0.283914  0.000000
 0.000000 0.027554 0.000000 0.093437 0.000000 0.419627 0.110800 0.000000 0.438395
            0.163418  0.283049  0.000000
 0.000000 0.027494 0.000000 0.094912 0.000000 0.421296 0.110737 0.000000 0.440638
            0.162919  0.282183  0.000000
 0.000000 0.027434 0.000000 0.096424 0.000000 0.422962 0.110671 0.000000 0.442893
            0.162419  0.281318  0.000000
 0.000000 0.027373 0.000000 0.097974 0.000000 0.424625 0.110603 0.000000 0.445161
            0.161919  0.280452  0.000000
 0.000000 0.027311 0.000000 0.099562 0.000000 0.426285 0.110533 0.000000 0.447441
            0.161419  0.279586  0.000000
 0.000000 0.027248 0.000000 0.101191 0.000000 0.427941 0.110460 0.000000 0.449733
            0.160920  0.278721  0.000000
 0.000000 0.027185 0.000000 0.102861 0.000000 0.429592 0.110385 0.000000 0.452038
            0.160420  0.277855  0.000000
 0.000000 0.027121 0.000000 0.104573 0.000000 0.431239 0.110308 0.000000 0.454356
            0.159920  0.276990  0.000000
 0.000000 0.027057 0.000000 0.106329 0.000000 0.432880 0.110228 0.000000 0.456686
            0.159420  0.276124  0.000000
 0.000000 0.026991 0.000000 0.108130 0.000000 0.434515 0.110146 0.000000 0.459029
            0.158921  0.275258  0.000000
 0.000000 0.026926 0.000000 0.109978 0.000000 0.436143 0.110062 0.000000 0.461386
            0.158421  0.274393  0.000000
 0.000000 0.026859 0.000000 0.111874 0.000000 0.437764 0.109976 0.000000 0.463755
            0.157921  0.273527  0.000000
 0.000000 0.026792 0.000000 0.113819 0.000000 0.439377 0.109887 0.000000 0.466137
            0.157421  0.272662  0.000000
 0.000000 0.026724 0.000000 0.115816 0.000000 0.440981 0.109795 0.000000 0.468533
            0.156922  0.271796  0.000000
 0.000000 0.026655 0.000000 0.117864 0.000000 0.442575 0.109702 0.000000 0.470941
            0.156422  0.270930  0.000000
 0.000000 0.026586 0.000000 0.119967 0.000000 0.444159 0.109606 0.000000 0.473363
            0.155922  0.270065  0.000000
 0.000000 0.026516 0.000000 0.122125 0.000000 0.445732 0.109508 0.000000 0.475799
            0.155422  0.269199  0.000000
 0.000000 0.026446 0.000000 0.124341 0.000000 0.447293 0.109407 0.000000 0.478248
            0.154923  0.268334  0.000000
 0.000000 0.026375 0.000000 0.126615 0.000000 0.448840 0.109305 0.000000 0.480710
            0.154423  0.267468  0.000000
 0.000000 0.026303 0.000000 0.128951 0.000000 0.450374 0.109199 0.000000 0.483186
            0.153923  0.266603  0.000000
 0.000000 0.026230 0.000000 0.131348 0.000000 0.451892 0.109092 0.000000 0.485676
            0.153423  0.265737  0.000000
 0.000000 0.026157 0.000000 0.133810 0.000000 0.453394 0.108982 0.000000 0.488180
            0.152924  0.264871  0.000000
 0.000000 0.026083 0.000000 0.136338 0.000000 0.454879 0.108870 0.000000 0.490697
            0.152424  0.264006  0.000000
 0.000000 0.026009 0.000000 0.138933 0.000000 0.456345 0.108756 0.000000 0.493228
            0.151924  0.263140  0.000000
 0.000000 0.025933 0.000000 0.141599 0.000000 0.457791 0.108639 0.000000 0.495774
            0.151424  0.262275  0.000000
 0.000000 0.025858 0.000000 0.144336 0.000000 0.459216 0.108520 0.000000 0.498333
            0.150925  0.261409  0.000000
 0.000000 0.025781 0.000000 0.147146 0.000000 0.460617 0.108399 0.000000 0.500907
            0.150425  0.260543  0.000000
 0.000000 0.025704 0.000000 0.150032 0.000000 0.461995 0.108275 0.000000 0.503494
            0.149925  0.259678  0.000000
 0.000000 0.025626 0.000000 0.152996 0.000000 0.463347 0.108149 0.000000 0.506096
            0.149425  0.258812  0.000000
 0.000000 0.025548 0.000000 0.156039 0.000000 0.464671 0.108020 0.000000 0.508712
            0.148926  0.257947  0.000000
 0.000000 0.025469 0.000000 0.159163 0.000000 0.465966 0.107890 0.000000 0.511343
            0.148426  0.257081  0.000000
 0.000000 0.025389 0.000000 0.162371 0.000000 0.467229 0.107757 0.000000 0.513988
            0.147926  0.256215  0.000000
 0.000000 0.025309 0.000000 0.165664 0.000000 0.468460 0.107622 0.000000 0.516647
            0.147426  0.255350  0.000000
 0.000000 0.025228 0.000000 0.169045 0.000000 0.469656 0.107484 0.000000 0.519321
            0.146927  0.254484  0.000000
 0.000000 0.025146 0.000000 0.172515 0.000000 0.470815 0.107344 0.000000 0.522010
            0.146427  0.253619  0.000000
 0.000000 0.025064 0.000000 0.176076 0.000000 0.471935 0.107202 0.000000 0.524713
            0.145927  0.252753  0.000000
 0.000000 0.024981 0.000000 0.179730 0.000000 0.473013 0.107057 0.000000 0.527431
            0.145427  0.251887  0.000000
 0.000000 0.024898 0.000000 0.183479 0.000000 0.474048 0.106911 0.000000 0.530164
            0.144928  0.251022  0.000000
 0.000000 0.024814 0.000000 0.187325 0.000000 0.475037 0.106761 0.000000 0.532911
            0.144428  0.250156  0.000000
 0.000000 0.024729 0.000000 0.191269 0.000000 0.475977 0.106610 0.000000 0.535674
            0.143928  0.249291  0.000000
 0.000000 0.024643 0.000000 0.195314 0.000000 0.476867 0.106456 0.000000 0.538451
            0.143428  0.248425  0.000000
 0.000000 0.024558 0.000000 0.199459 0.000000 0.477702 0.106300 0.000000 0.541243
            0.142929  0.247559  0.000000
 0.000000 0.024471 0.000000 0.203708 0.000000 0.478482 0.106142 0.000000 0.544050
            0.142429  0.246694  0.000000
 0.000000 0.024384 0.000000 0.208061 0.000000 0.479202 0.105981 0.000000 0.546873
            0.141929  0.245828  0.000000
 0.000000 0.024296 0.000000 0.212519 0.000000 0.479861 0.105818 0.000000 0.549710
            0.141429  0.244963  0.000000
 0.000000 0.024208 0.000000 0.217084 0.000000 0.480455 0.105653 0.000000 0.552562
            0.140930  0.244097  0.000000
 0.000000 0.024119 0.000000 0.221756 0.000000 0.480982 0.105486 0.000000 0.555430
            0.140430  0.243232  0.000000
 0.000000 0.024029 0.000000 0.226535 0.000000 0.481439 0.105316 0.000000 0.558312
            0.139930  0.242366  0.000000
 0.000000 0.023939 0.000000 0.231423 0.000000 0.481822 0.105144 0.000000 0.561210
            0.139430  0.241500  0.000000
 0.000000 0.023849 0.000000 0.236419 0.000000 0.482129 0.104969 0.000000 0.564123
            0.138931  0.240635  0.000000
 0.000000 0.023757 0.000000 0.241523 0.000000 0.482357 0.104793 0.000000 0.567051
            0.138431  0.239769  0.000000
 0.000000 0.023666 0.000000 0.246735 0.000000 0.482504 0.104614 0.000000 0.569994
            0.137931  0.238904  0.000000
 0.000000 0.023573 0.000000 0.252054 0.000000 0.482566 0.104432 0.000000 0.572953
            0.137431  0.238038  0.000000
 0.000000 0.023480 0.000000 0.257479 0.000000 0.482541 0.104249 0.000000 0.575927
            0.136932  0.237172  0.000000
 0.000000 0.023387 0.000000 0.263009 0.000000 0.482426 0.104063 0.000000 0.578916
            0.136432  0.236307  0.000000
 0.000000 0.023293 0.000000 0.268642 0.000000 0.482218 0.103875 0.000000 0.581921
            0.135932  0.235441  0.000000
 0.000000 0.023199 0.000000 0.274377 0.000000 0.481917 0.103685 0.000000 0.584941
            0.135432  0.234576  0.000000
 0.000000 0.023103 0.000000 0.280211 0.000000 0.481518 0.103492 0.000000 0.587976
            0.134933  0.233710  0.000000
 0.000000 0.023008 0.000000 0.286141 0.000000 0.481021 0.103297 0.000000 0.591026
            0.134433  0.232844  0.000000
 0.000000 0.022912 0.000000 0.292164 0.000000 0.480424 0.103100 0.000000 0.594092
            0.133933  0.231979  0.000000
 0.000000 0.022815 0.000000 0.298277 0.000000 0.479725 0.102901 0.000000 0.597173
            0.133433  0.231113  0.000000
 0.000000 0.022718 0.000000 0.304477 0.000000 0.478923 0.102699 0.000000 0.600270
            0.132934  0.230248  0.000000
 0.000000 0.022620 0.000000 0.310759 0.000000 0.478018 0.102495 0.000000 0.603382
            0.132434  0.229382  0.000000
 0.000000 0.022522 0.000000 0.317118 0.000000 0.477008 0.102289 0.000000 0.606509
            0.131934  0.228516  0.000000
 0.000000 0.022424 0.000000 0.323550 0.000000 0.475894 0.102081 0.000000 0.609652
            0.131434  0.227651  0.000000
 0.000000 0.022325 0.000000 0.330050 0.000000 0.474675 0.101870 0.000000 0.612810
            0.130935  0.226785  0.000000
 0.000000 0.022225 0.000000 0.336612 0.000000 0.473353 0.101658 0.000000 0.615983
            0.130435  0.225920  0.000000
 0.000000 0.022125 0.000000 0.343231 0.000000 0.471928 0.101443 0.000000 0.619171
            0.129935  0.225054  0.000000
 0.000000 0.022025 0.000000 0.349901 0.000000 0.470402 0.101225 0.000000 0.622375
            0.129435  0.224188  0.000000
 0.000000 0.021924 0.000000 0.356616 0.000000 0.468776 0.101006 0.000000 0.625594
            0.128936  0.223323  0.000000
 0.000000 0.021822 0.000000 0.363370 0.000000 0.467053 0.100784 0.000000 0.628829
            0.128436  0.222457  0.000000
 0.000000 0.021720 0.000000 0.370157 0.000000 0.465235 0.100561 0.000000 0.632078
            0.127936  0.221592  0.000000
 0.000000 0.021618 0.000000 0.376969 0.000000 0.463325 0.100335 0.000000 0.635343
            0.127436  0.220726  0.000000
 0.000000 0.021516 0.000000 0.383802 0.000000 0.461327 0.100107 0.000000 0.638623
            0.126937  0.219861  0.000000
 0.000000 0.021412 0.000000 0.390649 0.000000 0.459244 0.099876 0.000000 0.641918
            0.126437  0.218995  0.000000
 0.000000 0.021309 0.000000 0.397503 0.000000 0.457080 0.099644 0.000000 0.645228
            0.125937  0.218129  0.000000
 0.000000 0.021205 0.000000 0.404358 0.000000 0.454840 0.099409 0.000000 0.648554
            0.125437  0.217264  0.000000
 0.000000 0.021101 0.000000 0.411209 0.000000 0.452527 0.099172 0.000000 0.651894
            0.124938  0.216398  0.000000
 0.000000 0.020996 0.000000 0.418049 0.000000 0.450148 0.098934 0.000000 0.655250
            0.124438  0.215533  0.000000
 0.000000 0.020891 0.000000 0.424874 0.000000 0.447707 0.098693 0.000000 0.658620
            0.123938  0.214667  0.000000
 0.000000 0.020786 0.000000 0.431677 0.000000 0.445210 0.098449 0.000000 0.662006
            0.123438  0.213801  0.000000
 0.000000 0.020680 0.000000 0.438455 0.000000 0.442661 0.098204 0.000000 0.665406
            0.122939  0.212936  0.000000
 0.000000 0.020574 0.000000 0.445201 0.000000 0.440066 0.097957 0.000000 0.668821
            0.122439  0.212070  0.000000
 0.000000 0.020467 0.000000 0.451913 0.000000 0.437431 0.097708 0.000000 0.672251
            0.121939  0.211205  0.000000
 0.000000 0.020360 0.000000 0.458586 0.000000 0.434761 0.097456 0.000000 0.675696
            0.121439  0.210339  0.000000
 0.000000 0.020253 0.000000 0.465216 0.000000 0.432062 0.097203 0.000000 0.679156
            0.120940  0.209473  0.000000
 0.000000 0.020146 0.000000 0.471800 0.000000 0.429340 0.096947 0.000000 0.682630
            0.120440  0.208608  0.000000
 0.000000 0.020038 0.000000 0.478336 0.000000 0.426598 0.096689 0.000000 0.686119
            0.119940  0.207742  0.000000
 0.000000 0.019930 0.000000 0.484820 0.000000 0.423844 0.096430 0.000000 0.689622
            0.119440  0.206877  0.000000
 0.000000 0.019821 0.000000 0.491251 0.000000 0.421081 0.096168 0.000000 0.693140
            0.118941  0.206011  0.000000
 0.000000 0.019713 0.000000 0.497628 0.000000 0.418315 0.095904 0.000000 0.696673
            0.118441  0.205145  0.000000
 0.000000 0.019604 0.000000 0.503947 0.000000 0.415551 0.095639 0.000000 0.700220
            0.117941  0.204280  0.000000
 0.000000 0.019494 0.000000 0.510209 0.000000 0.412792 0.095371 0.000000 0.703781
            0.117441  0.203414  0.000000
 0.000000 0.019385 0.000000 0.516413 0.000000 0.410044 0.095102 0.000000 0.707357
            0.116942  0.202549  0.000000
 0.000000 0.019275 0.000000 0.522558 0.000000 0.407311 0.094830 0.000000 0.710947
            0.116442  0.201683  0.000000
 0.000000 0.019165 0.000000 0.528643 0.000000 0.404595 0.094557 0.000000 0.714551
            0.115942  0.200817  0.000000
 0.000000 0.019055 0.000000 0.534670 0.000000 0.401902 0.094281 0.000000 0.718169
            0.115442  0.199952  0.000000
 0.000000 0.018944 0.000000 0.540638 0.000000 0.399233 0.094004 0.000000 0.721801
            0.114943  0.199086  0.000000
 0.000000 0.018834 0.000000 0.546547 0.000000 0.396593 0.093725 0.000000 0.725447
            0.114443  0.198221  0.000000
 0.000000 0.018723 0.000000 0.552399 0.000000 0.393984 0.093444 0.000000 0.729107
            0.113943  0.197355  0.000000
 0.000000 0.018611 0.000000 0.558194 0.000000 0.391408 0.093161 0.000000 0.732781
            0.113443  0.196490  0.000000
 0.000000 0.018500 0.000000 0.563933 0.000000 0.388869 0.092876 0.000000 0.736469
            0.112944  0.195624  0.000000
 0.000000 0.018388 0.000000 0.569617 0.000000 0.386368 0.092590 0.000000 0.740170
            0.112444  0.194758  0.000000
 0.000000 0.018277 0.000000 0.575249 0.000000 0.383907 0.092301 0.000000 0.743885
            0.111944  0.193893  0.000000
 0.000000 0.018165 0.000000 0.580828 0.000000 0.381488 0.092011 0.000000 0.747613
            0.111444  0.193027  0.000000
 0.000000 0.018053 0.000000 0.586356 0.000000 0.379112 0.091719 0.000000 0.751355
            0.110945  0.192162  0.000000
 0.000000 0.017940 0.000000 0.591836 0.000000 0.376781 0.091426 0.000000 0.755110
            0.110445  0.191296  0.000000
 0.000000 0.017828 0.000000 0.597268 0.000000 0.374495 0.091130 0.000000 0.758879
            0.109945  0.190430  0.000000
 0.000000 0.017716 0.000000 0.602655 0.000000 0.372257 0.090833 0.000000 0.762660
            0.109445  0.189565  0.000000
 0.000000 0.017603 0.000000 0.607997 0.000000 0.370066 0.090534 0.000000 0.766455
            0.108946  0.188699  0.000000
 0.000000 0.017490 0.000000 0.613297 0.000000 0.367923 0.090233 0.000000 0.770263
            0.108446  0.187834  0.000000
 0.000000 0.017377 0.000000 0.618556 0.000000 0.365829 0.089931 0.000000 0.774083
            0.107946  0.186968  0.000000
 0.000000 0.017264 0.000000 0.623777 0.000000 0.363785 0.089627 0.000000 0.777917
            0.107446  0.186102  0.000000
 0.000000 0.017151 0.000000 0.628960 0.000000 0.361789 0.089321 0.000000 0.781763
            0.106947  0.185237  0.000000
 0.000000 0.017038 0.000000 0.634108 0.000000 0.359844 0.089014 0.000000 0.785622
            0.106447  0.184371  0.000000
 0.000000 0.016924 0.000000 0.639223 0.000000 0.357948 0.088705 0.000000 0.789493
            0.105947  0.183506  0.000000
 0.000000 0.016811 0.000000 0.644305 0.000000 0.356101 0.088395 0.000000 0.793377
            0.105447  0.182640  0.000000
 0.000000 0.016697 0.000000 0.649357 0.000000 0.354305 0.088083 0.000000 0.797273
            0.104948  0.181774  0.000000
 0.000000 0.016584 0.000000 0.654381 0.000000 0.352557 0.087769 0.000000 0.801181
            0.104448  0.180909  0.000000
 0.000000 0.016470 0.000000 0.659378 0.000000 0.350859 0.087454 0.000000 0.805102
            0.103948  0.180043  0.000000
 0.000000 0.016357 0.000000 0.664349 0.000000 0.349210 0.087137 0.000000 0.809034
            0.103448  0.179178  0.000000
 0.000000 0.016243 0.000000 0.669297 0.000000 0.347609 0.086819 0.000000 0.812979
            0.102949  0.178312  0.000000
 0.000000 0.016129 0.000000 0.674222 0.000000 0.346056 0.086499 0.000000 0.816935
            0.102449  0.177446  0.000000
 0.000000 0.016015 0.000000 0.679127 0.000000 0.344551 0.086178 0.000000 0.820902
            0.101949  0.176581  0.000000
 0.000000 0.015902 0.000000 0.684013 0.000000 0.343093 0.085855 0.000000 0.824882
            0.101449  0.175715  0.000000
 0.000000 0.015788 0.000000 0.688881 0.000000 0.341682 0.085531 0.000000 0.828872
            0.100950  0.174850  0.000000
 0.000000 0.015674 0.000000 0.693733 0.000000 0.340316 0.085205 0.000000 0.832875
            0.100450  0.173984  0.000000
 0.000000 0.015561 0.000000 0.698571 0.000000 0.338997 0.084878 0.000000 0.836888
            0.099950  0.173119  0.000000
 0.000000 0.015447 0.000000 0.703394 0.000000 0.337722 0.084549 0.000000 0.840912
            0.099450  0.172253  0.000000
 0.000000 0.015333 0.000000 0.708206 0.000000 0.336492 0.084219 0.000000 0.844947
            0.098951  0.171387  0.000000
 0.000000 0.015220 0.000000 0.713007 0.000000 0.335305 0.083888 0.000000 0.848993
            0.098451  0.170522  0.000000
 0.000000 0.015106 0.000000 0.717798 0.000000 0.334161 0.083555 0.000000 0.853050
            0.097951  0.169656  0.000000
 0.000000 0.014992 0.000000 0.722580 0.000000 0.333060 0.083221 0.000000 0.857117
            0.097451  0.168791  0.000000
 0.000000 0.014879 0.000000 0.727356 0.000000 0.332001 0.082886 0.000000 0.861195
            0.096952  0.167925  0.000000
 0.000000 0.014766 0.000000 0.732125 0.000000 0.330983 0.082549 0.000000 0.865283
            0.096452  0.167059  0.000000
 0.000000 0.014652 0.000000 0.736890 0.000000 0.330005 0.082211 0.000000 0.869381
            0.095952  0.166194  0.000000
 0.000000 0.014539 0.000000 0.741650 0.000000 0.329068 0.081871 0.000000 0.873489
            0.095452  0.165328  0.000000
 0.000000 0.014426 0.000000 0.746408 0.000000 0.328170 0.081530 0.000000 0.877607
            0.094953  0.164463  0.000000
 0.000000 0.014313 0.000000 0.751164 0.000000 0.327310 0.081188 0.000000 0.881735
            0.094453  0.163597  0.000000
 0.000000 0.014200 0.000000 0.755919 0.000000 0.326488 0.080844 0.000000 0.885872
            0.093953  0.162731  0.000000
 0.000000 0.014087 0.000000 0.760675 0.000000 0.325704 0.080500 0.000000 0.890018
            0.093453  0.161866  0.000000
 0.000000 0.013974 0.000000 0.765432 0.000000 0.324957 0.080154 0.000000 0.894174
            0.092954  0.161000  0.000000
 0.000000 0.013862 0.000000 0.770190 0.000000 0.324246 0.079806 0.000000 0.898339
            0.092454  0.160135  0.000000
 0.000000 0.013749 0.000000 0.774952 0.000000 0.323570 0.079458 0.000000 0.902512
            0.091954  0.159269  0.000000
 0.000000 0.013637 0.000000 0.779718 0.000000 0.322929 0.079108 0.000000 0.906694
            0.091454  0.158403  0.000000
 0.000000 0.013525 0.000000 0.784488 0.000000 0.322323 0.078757 0.000000 0.910885
            0.090955  0.157538  0.000000
 0.000000 0.013413 0.000000 0.789264 0.000000 0.321750 0.078404 0.000000 0.915084
            0.090455  0.156672  0.000000
 0.000000 0.013302 0.000000 0.794047 0.000000 0.321211 0.078050 0.000000 0.919292
            0.089955  0.155807  0.000000
 0.000000 0.013190 0.000000 0.798836 0.000000 0.320704 0.077696 0.000000 0.923507
            0.089455  0.154941  0.000000
 0.000000 0.013079 0.000000 0.803634 0.000000 0.320230 0.077339 0.000000 0.927730
            0.088956  0.154075  0.000000
 0.000000 0.012967 0.000000 0.808440 0.000000 0.319787 0.076982 0.000000 0.931961
            0.088456  0.153210  0.000000
 0.000000 0.012856 0.000000 0.813256 0.000000 0.319375 0.076623 0.000000 0.936199
            0.087956  0.152344  0.000000
 0.000000 0.012746 0.000000 0.818082 0.000000 0.318993 0.076263 0.000000 0.940445
            0.087456  0.151479  0.000000
 0.000000 0.012635 0.000000 0.822918 0.000000 0.318642 0.075902 0.000000 0.944697
            0.086957  0.150613  0.000000
 0.000000 0.012525 0.000000 0.827767 0.000000 0.318320 0.075540 0.000000 0.948957
            0.086457  0.149748  0.000000
 0.000000 0.012415 0.000000 0.832627 0.000000 0.318028 0.075176 0.000000 0.953223
            0.085957  0.148882  0.000000
 0.000000 0.012305 0.000000 0.837501 0.000000 0.317764 0.074811 0.000000 0.957495
            0.085457  0.148016  0.000000
 0.000000 0.012195 0.000000 0.842388 0.000000 0.317528 0.074445 0.000000 0.961774
            0.084958  0.147151  0.000000
 0.000000 0.012086 0.000000 0.847290 0.000000 0.317319 0.074078 0.000000 0.966058
            0.084458  0.146285  0.000000
 0.000000 0.011977 0.000000 0.852206 0.000000 0.317138 0.073709 0.000000 0.970349
            0.083958  0.145420  0.000000
 0.000000 0.011868 0.000000 0.857138 0.000000 0.316984 0.073339 0.000000 0.974645
            0.083458  0.144554  0.000000
 0.000000 0.011759 0.000000 0.862086 0.000000 0.316856 0.072968 0.000000 0.978946
            0.082959  0.143688  0.000000
 0.000000 0.011651 0.000000 0.867051 0.000000 0.316754 0.072595 0.000000 0.983252
            0.082459  0.142823  0.000000
 0.000000 0.011543 0.000000 0.872033 0.000000 0.316678 0.072221 0.000000 0.987563
            0.081959  0.141957  0.000000
 0.000000 0.011435 0.000000 0.877033 0.000000 0.316627 0.071846 0.000000 0.991879
            0.081459  0.141092  0.000000
 0.000000 0.011328 0.000000 0.882051 0.000000 0.316601 0.071470 0.000000 0.996199
            0.080960  0.140226  0.000000
 0.000000 0.011220 0.000000 0.887088 0.000000 0.316600 0.071092 0.000000 1.000523
            0.080460  0.139360  0.000000
 0.000000 0.011113 0.000000 0.892145 0.000000 0.316622 0.070713 0.000000 1.004850
            0.079960  0.138495  0.000000
 0.000000 0.011007 0.000000 0.897222 0.000000 0.316668 0.070333 0.000000 1.009182
            0.079460  0.137629  0.000000
 0.000000 0.010900 0.000000 0.902320 0.000000 0.316738 0.069951 0.000000 1.013516
            0.078961  0.136764  0.000000
 0.000000 0.010794 0.000000 0.907438 0.000000 0.316831 0.069568 0.000000 1.017854
            0.078461  0.135898  0.000000
 0.000000 0.010689 0.000000 0.912579 0.000000 0.316947 0.069184 0.000000 1.022194
            0.077961  0.135032  0.000000
 0.000000 0.010583 0.000000 0.917742 0.000000 0.317085 0.068798 0.000000 1.026537
            0.077461  0.134167  0.000000
 0.000000 0.010478 0.000000 0.922927 0.000000 0.317246 0.068411 0.000000 1.030882
            0.076962  0.133301  0.000000
 0.000000 0.010373 0.000000 0.928136 0.000000 0.317428 0.068023 0.000000 1.035229
            0.076462  0.132436  0.000000
 0.000000 0.010268 0.000000 0.933369 0.000000 0.317633 0.067633 0.000000 1.039578
            0.075962  0.131570  0.000000
 0.000000 0.010164 0.000000 0.938626 0.000000 0.317858 0.067241 0.000000 1.043927
            0.075462  0.130704  0.000000
 0.000000 0.010060 0.000000 0.943908 0.000000 0.318105 0.066849 0.000000 1.048278
            0.074963  0.129839  0.000000
 0.000000 0.009957 0.000000 0.949215 0.000000 0.318373 0.066454 0.000000 1.052629
            0.074463  0.128973  0.000000
 0.000000 0.009853 0.000000 0.954548 0.000000 0.318662 0.066059 0.000000 1.056981
            0.073963  0.128108  0.000000
 0.000000 0.009750 0.000000 0.959907 0.000000 0.318971 0.065662 0.000000 1.061332
            0.073463  0.127242  0.000000
 0.000000 0.009648 0.000000 0.965293 0.000000 0.319300 0.065263 0.000000 1.065683
            0.072964  0.126377  0.000000
 0.000000 0.009545 0.000000 0.970706 0.000000 0.319649 0.064863 0.000000 1.070034
            0.072464  0.125511  0.000000
 0.000000 0.009443 0.000000 0.976147 0.000000 0.320019 0.064461 0.000000 1.074383
            0.071964  0.124645  0.000000
 0.000000 0.009342 0.000000 0.981616 0.000000 0.320408 0.064058 0.000000 1.078732
            0.071464  0.123780  0.000000
 0.000000 0.009240 0.000000 0.987113 0.000000 0.320816 0.063653 0.000000 1.083078
            0.070965  0.122914  0.000000
 0.000000 0.009139 0.000000 0.992640 0.000000 0.321244 0.063247 0.000000 1.087422
            0.070465  0.122049  0.000000
 0.000000 0.009038 0.000000 0.998197 0.000000 0.321692 0.062839 0.000000 1.091764
            0.069965  0.121183  0.000000
 0.000000 0.008938 0.000000 1.003784 0.000000 0.322158 0.062430 0.000000 1.096103
            0.069465  0.120317  0.000000
 0.000000 0.008838 0.000000 1.009401 0.000000 0.322643 0.062019 0.000000 1.100439
            0.068966  0.119452  0.000000
 0.000000 0.008738 0.000000 1.015049 0.000000 0.323147 0.061606 0.000000 1.104771
            0.068466  0.118586  0.000000
 0.000000 0.008638 0.000000 1.020729 0.000000 0.323670 0.061192 0.000000 1.109099
            0.067966  0.117721  0.000000
 0.000000 0.008539 0.000000 1.026440 0.000000 0.324211 0.060776 0.000000 1.113423
            0.067466  0.116855  0.000000
 0.000000 0.008440 0.000000 1.032184 0.000000 0.324771 0.060358 0.000000 1.117742
            0.066967  0.115989  0.000000
 0.000000 0.008341 0.000000 1.037961 0.000000 0.325349 0.059939 0.000000 1.122056
            0.066467  0.115124  0.000000
 0.000000 0.008243 0.000000 1.043772 0.000000 0.325946 0.059518 0.000000 1.126364
            0.065967  0.114258  0.000000
 0.000000 0.008145 0.000000 1.049616 0.000000 0.326561 0.059095 0.000000 1.130667
            0.065467  0.113393  0.000000
 0.000000 0.008047 0.000000 1.055494 0.000000 0.327194 0.058670 0.000000 1.134962
            0.064968  0.112527  0.000000
 0.000000 0.007950 0.000000 1.061407 0.000000 0.327846 0.058244 0.000000 1.139251
            0.064468  0.111661  0.000000
 0.000000 0.007853 0.000000 1.067355 0.000000 0.328515 0.057816 0.000000 1.143532
            0.063968  0.110796  0.000000
 0.000000 0.007756 0.000000 1.073339 0.000000 0.329203 0.057387 0.000000 1.147806
            0.063468  0.109930  0.000000
 0.000000 0.007660 0.000000 1.079359 0.000000 0.329909 0.056955 0.000000 1.152071
            0.062969  0.109065  0.000000
 0.000000 0.007563 0.000000 1.085415 0.000000 0.330632 0.056522 0.000000 1.156327
            0.062469  0.108199  0.000000
 0.000000 0.007467 0.000000 1.091509 0.000000 0.331375 0.056087 0.000000 1.160575
            0.061969  0.107333  0.000000
 0.000000 0.007372 0.000000 1.097639 0.000000 0.332135 0.055650 0.000000 1.164812
            0.061469  0.106468  0.000000
 0.000000 0.007277 0.000000 1.103808 0.000000 0.332913 0.055211 0.000000 1.169039
            0.060970  0.105602  0.000000
 0.000000 0.007182 0.000000 1.110015 0.000000 0.333710 0.054771 0.000000 1.173255
            0.060470  0.104737  0.000000
 0.000000 0.007087 0.000000 1.116261 0.000000 0.334525 0.054329 0.000000 1.177460
            0.059970  0.103871  0.000000
 0.000000 0.006992 0.000000 1.122546 0.000000 0.335358 0.053885 0.000000 1.181654
            0.059470  0.103006  0.000000
 0.000000 0.006898 0.000000 1.128870 0.000000 0.336210 0.053439 0.000000 1.185834
            0.058971  0.102140  0.000000
 0.000000 0.006804 0.000000 1.135235 0.000000 0.337080 0.052991 0.000000 1.190002
            0.058471  0.101274  0.000000
 0.000000 0.006711 0.000000 1.141640 0.000000 0.337969 0.052541 0.000000 1.194157
            0.057971  0.100409  0.000000
 0.000000 0.006618 0.000000 1.148086 0.000000 0.338877 0.052090 0.000000 1.198298
            0.057471  0.099543  0.000000
 0.000000 0.006525 0.000000 1.154574 0.000000 0.339804 0.051637 0.000000 1.202423
            0.056972  0.098678  0.000000
 0.000000 0.006432 0.000000 1.161104 0.000000 0.340750 0.051181 0.000000 1.206534
            0.056472  0.097812  0.000000
 0.000000 0.006340 0.000000 1.167676 0.000000 0.341715 0.050724 0.000000 1.210629
            0.055972  0.096946  0.000000
 0.000000 0.006248 0.000000 1.174290 0.000000 0.342699 0.050266 0.000000 1.214708
            0.055472  0.096081  0.000000
 0.000000 0.006156 0.000000 1.180948 0.000000 0.343703 0.049805 0.000000 1.218769
            0.054973  0.095215  0.000000
 0.000000 0.006065 0.000000 1.187650 0.000000 0.344727 0.049343 0.000000 1.222813
            0.054473  0.094350  0.000000
 0.000000 0.005974 0.000000 1.194395 0.000000 0.345771 0.048878 0.000000 1.226839
            0.053973  0.093484  0.000000
 0.000000 0.005883 0.000000 1.201185 0.000000 0.346835 0.048412 0.000000 1.230846
            0.053473  0.092618  0.000000
 0.000000 0.005793 0.000000 1.208020 0.000000 0.347920 0.047944 0.000000 1.234833
            0.052974  0.091753  0.000000
 0.000000 0.005703 0.000000 1.214901 0.000000 0.349025 0.047475 0.000000 1.238800
            0.052474  0.090887  0.000000
 0.000000 0.005613 0.000000 1.221827 0.000000 0.350152 0.047003 0.000000 1.242746
            0.051974  0.090022  0.000000
 0.000000 0.005524 0.000000 1.228799 0.000000 0.351300 0.046530 0.000000 1.246670
            0.051474  0.089156  0.000000
 0.000000 0.005435 0.000000 1.235819 0.000000 0.352470 0.046055 0.000000 1.250572
            0.050975  0.088290  0.000000
 0.000000 0.005346 0.000000 1.242885 0.000000 0.353662 0.045579 0.000000 1.254451
            0.050475  0.087425  0.000000
 0.000000 0.005258 0.000000 1.249998 0.000000 0.354877 0.045100 0.000000 1.258306
            0.049975  0.086559  0.000000
 0.000000 0.005170 0.000000 1.257160 0.000000 0.356114 0.044620 0.000000 1.262136
            0.049475  0.085694  0.000000
 0.000000 0.005083 0.000000 1.264370 0.000000 0.357375 0.044138 0.000000 1.265941
            0.048976  0.084828  0.000000
 0.000000 0.004996 0.000000 1.271628 0.000000 0.358659 0.043655 0.000000 1.269720
            0.048476  0.083962  0.000000
 0.000000 0.004909 0.000000 1.278936 0.000000 0.359968 0.043170 0.000000 1.273471
            0.047976  0.083097  0.000000
 0.000000 0.004823 0.000000 1.286293 0.000000 0.361301 0.042683 0.000000 1.277195
            0.047476  0.082231  0.000000
 0.000000 0.004737 0.000000 1.293701 0.000000 0.362660 0.042195 0.000000 1.280890
            0.046977  0.081366  0.000000
 0.000000 0.004651 0.000000 1.301158 0.000000 0.364044 0.041706 0.000000 1.284556
            0.046477  0.080500  0.000000
 0.000000 0.004566 0.000000 1.308666 0.000000 0.365455 0.041214 0.000000 1.288191
            0.045977  0.079635  0.000000
 0.000000 0.004482 0.000000 1.316226 0.000000 0.366893 0.040722 0.000000 1.291795
            0.045477  0.078769  0.000000
 0.000000 0.004398 0.000000 1.323837 0.000000 0.368358 0.040228 0.000000 1.295366
            0.044978  0.077903  0.000000
 0.000000 0.004314 0.000000 1.331500 0.000000 0.369852 0.039732 0.000000 1.298905
            0.044478  0.077038  0.000000
 0.000000 0.004231 0.000000 1.339215 0.000000 0.371374 0.039235 0.000000 1.302409
            0.043978  0.076172  0.000000
 0.000000 0.004148 0.000000 1.346982 0.000000 0.372926 0.038737 0.000000 1.305878
            0.043478  0.075307  0.000000
 0.000000 0.004066 0.000000 1.354803 0.000000 0.374509 0.038237 0.000000 1.309311
            0.042979  0.074441  0.000000
 0.000000 0.003984 0.000000 1.362677 0.000000 0.376122 0.037737 0.000000 1.312707
            0.042479  0.073575  0.000000
 0.000000 0.003903 0.000000 1.370604 0.000000 0.377768 0.037235 0.000000 1.316065
            0.041979  0.072710  0.000000
 0.000000 0.003822 0.000000 1.378586 0.000000 0.379447 0.036732 0.000000 1.319383
            0.041479  0.071844  0.000000
 0.000000 0.003742 0.000000 1.386622 0.000000 0.381159 0.036228 0.000000 1.322661
            0.040980  0.070979  0.000000
 0.000000 0.003662 0.000000 1.394713 0.000000 0.382907 0.035722 0.000000 1.325898
            0.040480  0.070113  0.000000
 0.000000 0.003583 0.000000 1.402858 0.000000 0.384690 0.035216 0.000000 1.329091
            0.039980  0.069247  0.000000
 0.000000 0.003505 0.000000 1.411059 0.000000 0.386511 0.034709 0.000000 1.332241
            0.039480  0.068382  0.000000
 0.000000 0.003427 0.000000 1.419316 0.000000 0.388369 0.034201 0.000000 1.335346
            0.038981  0.067516  0.000000
 0.000000 0.003349 0.000000 1.427628 0.000000 0.390267 0.033692 0.000000 1.338405
            0.038481  0.066651  0.000000
 0.000000 0.003273 0.000000 1.435997 0.000000 0.392205 0.033183 0.000000 1.341416
            0.037981  0.065785  0.000000
 0.000000 0.003197 0.000000 1.444422 0.000000 0.394185 0.032672 0.000000 1.344378
            0.037481  0.064919  0.000000
 0.000000 0.003121 0.000000 1.452904 0.000000 0.396208 0.032161 0.000000 1.347290
            0.036982  0.064054  0.000000
 0.000000 0.003046 0.000000 1.461443 0.000000 0.398276 0.031650 0.000000 1.350150
            0.036482  0.063188  0.000000
 0.000000 0.002972 0.000000 1.470039 0.000000 0.400390 0.031138 0.000000 1.352957
            0.035982  0.062323  0.000000
 0.000000 0.002899 0.000000 1.478693 0.000000 0.402552 0.030625 0.000000 1.355710
            0.035482  0.061457  0.000000
 0.000000 0.002826 0.000000 1.487404 0.000000 0.404763 0.030112 0.000000 1.358406
            0.034983  0.060591  0.000000
 0.000000 0.002754 0.000000 1.496173 0.000000 0.407025 0.029599 0.000000 1.361045
            0.034483  0.059726  0.000000
 0.000000 0.002683 0.000000 1.505000 0.000000 0.409341 0.029086 0.000000 1.363625
            0.033983  0.058860  0.000000
 0.000000 0.002612 0.000000 1.513886 0.000000 0.411711 0.028572 0.000000 1.366144
            0.033483  0.057995  0.000000
 0.000000 0.002543 0.000000 1.522830 0.000000 0.414139 0.028059 0.000000 1.368600
            0.032984  0.057129  0.000000
 0.000000 0.002474 0.000000 1.531833 0.000000 0.416625 0.027545 0.000000 1.370991
            0.032484  0.056264  0.000000
 0.000000 0.002405 0.000000 1.540894 0.000000 0.419174 0.027031 0.000000 1.373317
            0.031984  0.055398  0.000000
 0.000000 0.002338 0.000000 1.550015 0.000000 0.421786 0.026518 0.000000 1.375574
            0.031484  0.054532  0.000000
 0.000000 0.002271 0.000000 1.559194 0.000000 0.424464 0.026004 0.000000 1.377761
            0.030985  0.053667  0.000000
 0.000000 0.002205 0.000000 1.568433 0.000000 0.427212 0.025491 0.000000 1.379876
            0.030485  0.052801  0.000000
 0.000000 0.002140 0.000000 1.577730 0.000000 0.430032 0.024979 0.000000 1.381917
            0.029985  0.051936  0.000000
 0.000000 0.002076 0.000000 1.587087 0.000000 0.432927 0.024467 0.000000 1.383880
            0.029485  0.051070  0.000000
 0.000000 0.002013 0.000000 1.596504 0.000000 0.435900 0.023955 0.000000 1.385765
            0.028986  0.050204  0.000000
 0.000000 0.001950 0.000000 1.605980 0.000000 0.438955 0.023444 0.000000 1.387569
            0.028486  0.049339  0.000000
 0.000000 0.001888 0.000000 1.615515 0.000000 0.442095 0.022934 0.000000 1.389289
            0.027986  0.048473  0.000000
 0.000000 0.001828 0.000000 1.625110 0.000000 0.445324 0.022424 0.000000 1.390922
            0.027486  0.047608  0.000000
 0.000000 0.001768 0.000000 1.634764 0.000000 0.448645 0.021916 0.000000 1.392465
            0.026987  0.046742  0.000000
 0.000000 0.001709 0.000000 1.644477 0.000000 0.452064 0.021408 0.000000 1.393917
            0.026487  0.045876  0.000000
 0.000000 0.001651 0.000000 1.654250 0.000000 0.455585 0.020902 0.000000 1.395272
            0.025987  0.045011  0.000000
 0.000000 0.001594 0.000000 1.664082 0.000000 0.459212 0.020397 0.000000 1.396530
            0.025487  0.044145  0.000000
 0.000000 0.001538 0.000000 1.673973 0.000000 0.462951 0.019893 0.000000 1.397685
            0.024988  0.043280  0.000000
 0.000000 0.001482 0.000000 1.683923 0.000000 0.466807 0.019390 0.000000 1.398734
            0.024488  0.042414  0.000000
 0.000000 0.001428 0.000000 1.693933 0.000000 0.470786 0.018889 0.000000 1.399674
            0.023988  0.041548  0.000000
 0.000000 0.001375 0.000000 1.704001 0.000000 0.474894 0.018390 0.000000 1.400501
            0.023488  0.040683  0.000000
 0.000000 0.001322 0.000000 1.714127 0.000000 0.479138 0.017892 0.000000 1.401209
            0.022989  0.039817  0.000000
 0.000000 0.001271 0.000000 1.724312 0.000000 0.483524 0.017396 0.000000 1.401795
            0.022489  0.038952  0.000000
 0.000000 0.001221 0.000000 1.734555 0.000000 0.488060 0.016902 0.000000 1.402253
            0.021989  0.038086  0.000000
 0.000000 0.001171 0.000000 1.744856 0.000000 0.492755 0.016409 0.000000 1.402578
            0.021489  0.037220  0.000000
 0.000000 0.001123 0.000000 1.755215 0.000000 0.497617 0.015919 0.000000 1.402765
            0.020990  0.036355  0.000000
 0.000000 0.001076 0.000000 1.765631 0.000000 0.502654 0.015432 0.000000 1.402807
            0.020490  0.035489  0.000000
 0.000000 0.001029 0.000000 1.776105 0.000000 0.507878 0.014946 0.000000 1.402698
            0.019990  0.034624  0.000000
 0.000000 0.000984 0.000000 1.786635 0.000000 0.513298 0.014463 0.000000 1.402431
            0.019490  0.033758  0.000000
 0.000000 0.000940 0.000000 1.797221 0.000000 0.518926 0.013983 0.000000 1.401998
            0.018991  0.032893  0.000000
 0.000000 0.000896 0.000000 1.807864 0.000000 0.524774 0.013505 0.000000 1.401391
            0.018491  0.032027  0.000000
 0.000000 0.000854 0.000000 1.818562 0.000000 0.530855 0.013030 0.000000 1.400601
            0.017991  0.031161  0.000000
 0.000000 0.000813 0.000000 1.829315 0.000000 0.537184 0.012558 0.000000 1.399618
            0.017491  0.030296  0.000000
 0.000000 0.000773 0.000000 1.840123 0.000000 0.543775 0.012089 0.000000 1.398432
            0.016992  0.029430  0.000000
 0.000000 0.000734 0.000000 1.850986 0.000000 0.550644 0.011623 0.000000 1.397030
            0.016492  0.028565  0.000000
 0.000000 0.000696 0.000000 1.861902 0.000000 0.557811 0.011161 0.000000 1.395401
            0.015992  0.027699  0.000000
 0.000000 0.000659 0.000000 1.872871 0.000000 0.565293 0.010702 0.000000 1.393529
            0.015492  0.026833  0.000000
 0.000000 0.000623 0.000000 1.883893 0.000000 0.573110 0.010247 0.000000 1.391401
            0.014993  0.025968  0.000000
 0.000000 0.000588 0.000000 1.894967 0.000000 0.581286 0.009796 0.000000 1.388998
            0.014493  0.025102  0.000000
 0.000000 0.000555 0.000000 1.906092 0.000000 0.589844 0.009348 0.000000 1.386302
            0.013993  0.024237  0.000000
 0.000000 0.000522 0.000000 1.917269 0.000000 0.598809 0.008905 0.000000 1.383293
            0.013493  0.023371  0.000000
 0.000000 0.000490 0.000000 1.928495 0.000000 0.608210 0.008466 0.000000 1.379946
            0.012994  0.022505  0.000000
 0.000000 0.000460 0.000000 1.939771 0.000000 0.618075 0.008032 0.000000 1.376238
            0.012494  0.021640  0.000000
 0.000000 0.000431 0.000000 1.951096 0.000000 0.628439 0.007602 0.000000 1.372138
            0.011994  0.020774  0.000000
 0.000000 0.000402 0.000000 1.962469 0.000000 0.639334 0.007177 0.000000 1.367617
            0.011494  0.019909  0.000000
 0.000000 0.000375 0.000000 1.973889 0.000000 0.650797 0.006758 0.000000 1.362637
            0.010995  0.019043  0.000000
 0.000000 0.000349 0.000000 1.985355 0.000000 0.662870 0.006344 0.000000 1.357161
            0.010495  0.018177  0.000000
 0.000000 0.000323 0.000000 1.996867 0.000000 0.675593 0.005935 0.000000 1.351143
            0.009995  0.017312  0.000000
 0.000000 0.000299 0.000000 2.008424 0.000000 0.689012 0.005533 0.000000 1.344535
            0.009495  0.016446  0.000000
 0.000000 0.000276 0.000000 2.020025 0.000000 0.703175 0.005137 0.000000 1.337281
            0.008996  0.015581  0.000000
 0.000000 0.000254 0.000000 2.031669 0.000000 0.718130 0.004748 0.000000 1.329320
            0.008496  0.014715  0.000000
 0.000000 0.000233 0.000000 2.043355 0.000000 0.733930 0.004366 0.000000 1.320582
            0.007996  0.013849  0.000000
 0.000000 0.000213 0.000000 2.055082 0.000000 0.750628 0.003992 0.000000 1.310992
            0.007496  0.012984  0.000000
 0.000000 0.000194 0.000000 2.066849 0.000000 0.768276 0.003626 0.000000 1.300463
            0.006997  0.012118  0.000000
 0.000000 0.000176 0.000000 2.078656 0.000000 0.786928 0.003269 0.000000 1.288902
            0.006497  0.011253  0.000000
 0.000000 0.000159 0.000000 2.090500 0.000000 0.806633 0.002921 0.000000 1.276205
            0.005997  0.010387  0.000000
 0.000000 0.000142 0.000000 2.102382 0.000000 0.827436 0.002584 0.000000 1.262257
            0.005497  0.009522  0.000000
 0.000000 0.000127 0.000000 2.114300 0.000000 0.849375 0.002258 0.000000 1.246937
            0.004998  0.008656  0.000000
 0.000000 0.000112 0.000000 2.126252 0.000000 0.872475 0.001944 0.000000 1.230115
            0.004498  0.007790  0.000000
 0.000000 0.000099 0.000000 2.138239 0.000000 0.896748 0.001644 0.000000 1.211652
            0.003998  0.006925  0.000000
 0.000000 0.000086 0.000000 2.150258 0.000000 0.922182 0.001360 0.000000 1.191411
            0.003498  0.006059  0.000000
 0.000000 0.000073 0.000000 2.162309 0.000000 0.948740 0.001092 0.000000 1.169252
            0.002999  0.005194  0.000000
 0.000000 0.000062 0.000000 2.174390 0.000000 0.976351 0.000845 0.000000 1.145048
            0.002499  0.004328  0.000000
 0.000000 0.000051 0.000000 2.186501 0.000000 1.004906 0.000619 0.000000 1.118685
            0.001999  0.003462  0.000000
 0.000000 0.000040 0.000000 2.198639 0.000000 1.034249 0.000420 0.000000 1.090081
            0.001499  0.002597  0.000000
 0.000000 0.000030 0.000000 2.210804 0.000000 1.064181 0.000251 0.000000 1.059190
            0.001000  0.001731  0.000000
 0.000000 0.000020 0.000000 2.222994 0.000000 1.094451 0.000120 0.000000 1.026020
            0.000500  0.000866  0.000000
 0.000000 0.000010 0.000000 2.235209 0.000000 1.124770 0.000032 0.000000 0.990642
            0.000050  0.000087  0.000000
 0.000000 0.000001 0.000000 2.246222 0.000000 1.151829 0.000001 0.000000 0.957032
            0.000000  0.000100  0.000000
 0.000000 0.000000 0.000000 2.246221 0.000000 1.151826 0.000000 0.000000 0.957036
            0.000000  0.001001  0.000000
 0.000000 0.000000 0.000000 2.235201 0.000000 1.124737 0.000000 0.000000 0.990680
            0.000000  0.002001  0.000000
 0.000000 0.000000 0.000000 2.222979 0.000000 1.094384 0.000000 0.000000 1.026091
            0.000000  0.003002  0.000000
 0.000000 0.000000 0.000000 2.210780 0.000000 1.064081 0.000000 0.000000 1.059289
            0.000000  0.004002  0.000000
 0.000000 0.000000 0.000000 2.198607 0.000000 1.034119 0.000000 0.000000 1.090204
            0.000000  0.005003  0.000000
 0.000000 0.000000 0.000000 2.186461 0.000000 1.004747 0.000000 0.000000 1.118826
            0.000000  0.006004  0.000000
 0.000000 0.000000 0.000000 2.174343 0.000000 0.976167 0.000000 0.000000 1.145202
            0.000000  0.007004  0.000000
 0.000000 0.000000 0.000000 2.162254 0.000000 0.948534 0.000000 0.000000 1.169416
            0.000000  0.008005  0.000000
 0.000000 0.000000 0.000000 2.150196 0.000000 0.921957 0.000000 0.000000 1.191581
            0.000000  0.009005  0.000000
 0.000000 0.000000 0.000000 2.138169 0.000000 0.896507 0.000000 0.000000 1.211825
            0.000000  0.010006  0.000000
 0.000000 0.000000 0.000000 2.126174 0.000000 0.872221 0.000000 0.000000 1.230288
            0.000000  0.011007  0.000000
 0.000000 0.000000 0.000000 2.114214 0.000000 0.849111 0.000000 0.000000 1.247109
            0.000000  0.012007  0.000000
 0.000000 0.000000 0.000000 2.102288 0.000000 0.827164 0.000000 0.000000 1.262425
            0.000000  0.013008  0.000000
 0.000000 0.000000 0.000000 2.090399 0.000000 0.806357 0.000000 0.000000 1.276368
            0.000000  0.014008  0.000000
 0.000000 0.000000 0.000000 2.078546 0.000000 0.786649 0.000000 0.000000 1.289060
            0.000000  0.015009  0.000000
 0.000000 0.000000 0.000000 2.066732 0.000000 0.767997 0.000000 0.000000 1.300614
            0.000000  0.016010  0.000000
 0.000000 0.000000 0.000000 2.054956 0.000000 0.750350 0.000000 0.000000 1.311136
            0.000000  0.017010  0.000000
 0.000000 0.000000 0.000000 2.043221 0.000000 0.733656 0.000000 0.000000 1.320718
            0.000000  0.018011  0.000000
 0.000000 0.000000 0.000000 2.031527 0.000000 0.717860 0.000000 0.000000 1.329447
            0.000000  0.019012  0.000000
 0.000000 0.000000 0.000000 2.019875 0.000000 0.702911 0.000000 0.000000 1.337400
            0.000000  0.020012  0.000000
 0.000000 0.000000 0.000000 2.008265 0.000000 0.688755 0.000000 0.000000 1.344645
            0.000000  0.021013  0.000000
 0.000000 0.000000 0.000000 1.996700 0.000000 0.675345 0.000000 0.000000 1.351245
            0.000000  0.022013  0.000000
 0.000000 0.000000 0.000000 1.985179 0.000000 0.662631 0.000000 0.000000 1.357253
            0.000000  0.023014  0.000000
 0.000000 0.000000 0.000000 1.973704 0.000000 0.650569 0.000000 0.000000 1.362720
            0.000000  0.024015  0.000000
 0.000000 0.000000 0.000000 1.962275 0.000000 0.639117 0.000000 0.000000 1.367691
            0.000000  0.025015  0.000000
 0.000000 0.000000 0.000000 1.950893 0.000000 0.628234 0.000000 0.000000 1.372203
            0.000000  0.026016  0.000000
 0.000000 0.000000 0.000000 1.939559 0.000000 0.617885 0.000000 0.000000 1.376293
            0.000000  0.027016  0.000000
 0.000000 0.000000 0.000000 1.928273 0.000000 0.608034 0.000000 0.000000 1.379992
            0.000000  0.028017  0.000000
 0.000000 0.000000 0.000000 1.917037 0.000000 0.598649 0.000000 0.000000 1.383329
            0.000000  0.029018  0.000000
 0.000000 0.000000 0.000000 1.905850 0.000000 0.589700 0.000000 0.000000 1.386329
            0.000000  0.030018  0.000000
 0.000000 0.000000 0.000000 1.894715 0.000000 0.581159 0.000000 0.000000 1.389015
            0.000000  0.031019  0.000000
 0.000000 0.000000 0.000000 1.883630 0.000000 0.573002 0.000000 0.000000 1.391408
            0.000000  0.032019  0.000000
 0.000000 0.000000 0.000000 1.872597 0.000000 0.565204 0.000000 0.000000 1.393527
            0.000000  0.033020  0.000000
 0.000000 0.000000 0.000000 1.861617 0.000000 0.557742 0.000000 0.000000 1.395388
            0.000000  0.034021  0.000000
 0.000000 0.000000 0.000000 1.850690 0.000000 0.550598 0.000000 0.000000 1.397008
            0.000000  0.035021  0.000000
 0.000000 0.000000 0.000000 1.839816 0.000000 0.543750 0.000000 0.000000 1.398399
            0.000000  0.036022  0.000000
 0.000000 0.000000 0.000000 1.828996 0.000000 0.537183 0.000000 0.000000 1.399575
            0.000000  0.037022  0.000000
 0.000000 0.000000 0.000000 1.818230 0.000000 0.530879 0.000000 0.000000 1.400548
            0.000000  0.038023  0.000000
 0.000000 0.000000 0.000000 1.807519 0.000000 0.524824 0.000000 0.000000 1.401327
            0.000000  0.039024  0.000000
 0.000000 0.000000 0.000000 1.796864 0.000000 0.519003 0.000000 0.000000 1.401924
            0.000000  0.040024  0.000000
 0.000000 0.000000 0.000000 1.786264 0.000000 0.513403 0.000000 0.000000 1.402346
            0.000000  0.041025  0.000000
 0.000000 0.000000 0.000000 1.775720 0.000000 0.508012 0.000000 0.000000 1.402602
            0.000000  0.042025  0.000000
 0.000000 0.000000 0.000000 1.765233 0.000000 0.502819 0.000000 0.000000 1.402700
            0.000000  0.043026  0.000000
 0.000000 0.000000 0.000000 1.754802 0.000000 0.497814 0.000000 0.000000 1.402646
            0.000000  0.044027  0.000000
 0.000000 0.000000 0.000000 1.744429 0.000000 0.492985 0.000000 0.000000 1.402448
            0.000000  0.045027  0.000000
 0.000000 0.000000 0.000000 1.734112 0.000000 0.488325 0.000000 0.000000 1.402111
            0.000000  0.046028  0.000000
 0.000000 0.000000 0.000000 1.723853 0.000000 0.483824 0.000000 0.000000 1.401641
            0.000000  0.047029  0.000000
 0.000000 0.000000 0.000000 1.713652 0.000000 0.479476 0.000000 0.000000 1.401044
            0.000000  0.048029  0.000000
 0.000000 0.000000 0.000000 1.703509 0.000000 0.475271 0.000000 0.000000 1.400323
            0.000000  0.049030  0.000000
 0.000000 0.000000 0.000000 1.693424 0.000000 0.471203 0.000000 0.000000 1.399484
            0.000000  0.050030  0.000000
 0.000000 0.000000 0.000000 1.683397 0.000000 0.467266 0.000000 0.000000 1.398532
            0.000000  0.051031  0.000000
 0.000000 0.000000 0.000000 1.673429 0.000000 0.463454 0.000000 0.000000 1.397469
            0.000000  0.052032  0.000000
 0.000000 0.000000 0.000000 1.663519 0.000000 0.459760 0.000000 0.000000 1.396301
            0.000000  0.053032  0.000000
 0.000000 0.000000 0.000000 1.653668 0.000000 0.456179 0.000000 0.000000 1.395030
            0.000000  0.054033  0.000000
 0.000000 0.000000 0.000000 1.643876 0.000000 0.452707 0.000000 0.000000 1.393661
            0.000000  0.055033  0.000000
 0.000000 0.000000 0.000000 1.634142 0.000000 0.449338 0.000000 0.000000 1.392195
            0.000000  0.056034  0.000000
 0.000000 0.000000 0.000000 1.624468 0.000000 0.446068 0.000000 0.000000 1.390637
            0.000000  0.057035  0.000000
 0.000000 0.000000 0.000000 1.614852 0.000000 0.442892 0.000000 0.000000 1.388990
            0.000000  0.058035  0.000000
 0.000000 0.000000 0.000000 1.605295 0.000000 0.439808 0.000000 0.000000 1.387255
            0.000000  0.059036  0.000000
 0.000000 0.000000 0.000000 1.595797 0.000000 0.436810 0.000000 0.000000 1.385437
            0.000000  0.060036  0.000000
 0.000000 0.000000 0.000000 1.586357 0.000000 0.433896 0.000000 0.000000 1.383536
            0.000000  0.061037  0.000000
 0.000000 0.000000 0.000000 1.576977 0.000000 0.431062 0.000000 0.000000 1.381557
            0.000000  0.062038  0.000000
 0.000000 0.000000 0.000000 1.567655 0.000000 0.428305 0.000000 0.000000 1.379500
            0.000000  0.063038  0.000000
 0.000000 0.000000 0.000000 1.558391 0.000000 0.425622 0.000000 0.000000 1.377369
            0.000000  0.064039  0.000000
 0.000000 0.000000 0.000000 1.549186 0.000000 0.423010 0.000000 0.000000 1.375165
            0.000000  0.065039  0.000000
 0.000000 0.000000 0.000000 1.540040 0.000000 0.420467 0.000000 0.000000 1.372891
            0.000000  0.066040  0.000000
 0.000000 0.000000 0.000000 1.530952 0.000000 0.417990 0.000000 0.000000 1.370548
            0.000000  0.067041  0.000000
 0.000000 0.000000 0.000000 1.521922 0.000000 0.415576 0.000000 0.000000 1.368138
            0.000000  0.068041  0.000000
 0.000000 0.000000 0.000000 1.512950 0.000000 0.413224 0.000000 0.000000 1.365664
            0.000000  0.069042  0.000000
 0.000000 0.000000 0.000000 1.504035 0.000000 0.410932 0.000000 0.000000 1.363127
            0.000000  0.070042  0.000000
 0.000000 0.000000 0.000000 1.495178 0.000000 0.408696 0.000000 0.000000 1.360528
            0.000000  0.071043  0.000000
 0.000000 0.000000 0.000000 1.486379 0.000000 0.406516 0.000000 0.000000 1.357870
            0.000000  0.072044  0.000000
 0.000000 0.000000 0.000000 1.477637 0.000000 0.404389 0.000000 0.000000 1.355154
            0.000000  0.073044  0.000000
 0.000000 0.000000 0.000000 1.468952 0.000000 0.402314 0.000000 0.000000 1.352381
            0.000000  0.074045  0.000000
 0.000000 0.000000 0.000000 1.460323 0.000000 0.400289 0.000000 0.000000 1.349554
            0.000000  0.075046  0.000000
 0.000000 0.000000 0.000000 1.451751 0.000000 0.398313 0.000000 0.000000 1.346673
            0.000000  0.076046  0.000000
 0.000000 0.000000 0.000000 1.443236 0.000000 0.396384 0.000000 0.000000 1.343739
            0.000000  0.077047  0.000000
 0.000000 0.000000 0.000000 1.434776 0.000000 0.394500 0.000000 0.000000 1.340755
            0.000000  0.078047  0.000000
 0.000000 0.000000 0.000000 1.426372 0.000000 0.392661 0.000000 0.000000 1.337722
            0.000000  0.079048  0.000000
 0.000000 0.000000 0.000000 1.418023 0.000000 0.390865 0.000000 0.000000 1.334641
            0.000000  0.080049  0.000000
 0.000000 0.000000 0.000000 1.409729 0.000000 0.389111 0.000000 0.000000 1.331513
            0.000000  0.081049  0.000000
 0.000000 0.000000 0.000000 1.401490 0.000000 0.387398 0.000000 0.000000 1.328339
            0.000000  0.082050  0.000000
 0.000000 0.000000 0.000000 1.393306 0.000000 0.385725 0.000000 0.000000 1.325121
            0.000000  0.083050  0.000000
 0.000000 0.000000 0.000000 1.385176 0.000000 0.384090 0.000000 0.000000 1.321860
            0.000000  0.084051  0.000000
 0.000000 0.000000 0.000000 1.377099 0.000000 0.382492 0.000000 0.000000 1.318557
            0.000000  0.085052  0.000000
 0.000000 0.000000 0.000000 1.369076 0.000000 0.380932 0.000000 0.000000 1.315214
            0.000000  0.086052  0.000000
 0.000000 0.000000 0.000000 1.361107 0.000000 0.379407 0.000000 0.000000 1.311830
            0.000000  0.087053  0.000000
 0.000000 0.000000 0.000000 1.353189 0.000000 0.377918 0.000000 0.000000 1.308408
            0.000000  0.088053  0.000000
 0.000000 0.000000 0.000000 1.345325 0.000000 0.376462 0.000000 0.000000 1.304948
            0.000000  0.089054  0.000000
 0.000000 0.000000 0.000000 1.337512 0.000000 0.375040 0.000000 0.000000 1.301451
            0.000000  0.090055  0.000000
 0.000000 0.000000 0.000000 1.329751 0.000000 0.373651 0.000000 0.000000 1.297919
            0.000000  0.091055  0.000000
 0.000000 0.000000 0.000000 1.322041 0.000000 0.372294 0.000000 0.000000 1.294352
            0.000000  0.092056  0.000000
 0.000000 0.000000 0.000000 1.314383 0.000000 0.370968 0.000000 0.000000 1.290751
            0.000000  0.093056  0.000000
 0.000000 0.000000 0.000000 1.306774 0.000000 0.369673 0.000000 0.000000 1.287117
            0.000000  0.094057  0.000000
 0.000000 0.000000 0.000000 1.299216 0.000000 0.368408 0.000000 0.000000 1.283452
            0.000000  0.095058  0.000000
 0.000000 0.000000 0.000000 1.291708 0.000000 0.367173 0.000000 0.000000 1.279756
            0.000000  0.096058  0.000000
 0.000000 0.000000 0.000000 1.284248 0.000000 0.365967 0.000000 0.000000 1.276029
            0.000000  0.097059  0.000000
 0.000000 0.000000 0.000000 1.276838 0.000000 0.364790 0.000000 0.000000 1.272273
            0.000000  0.098059  0.000000
 0.000000 0.000000 0.000000 1.269476 0.000000 0.363641 0.000000 0.000000 1.268489
            0.000000  0.099060  0.000000
 0.000000 0.000000 0.000000 1.262162 0.000000 0.362519 0.000000 0.000000 1.264677
            0.000000  0.100061  0.000000
 0.000000 0.000000 0.000000 1.254896 0.000000 0.361425 0.000000 0.000000 1.260839
            0.000000  0.101061  0.000000
 0.000000 0.000000 0.000000 1.247676 0.000000 0.360358 0.000000 0.000000 1.256974
            0.000000  0.102062  0.000000
 0.000000 0.000000 0.000000 1.240504 0.000000 0.359318 0.000000 0.000000 1.253084
            0.000000  0.103063  0.000000
 0.000000 0.000000 0.000000 1.233378 0.000000 0.358304 0.000000 0.000000 1.249170
            0.000000  0.104063  0.000000
 0.000000 0.000000 0.000000 1.226297 0.000000 0.357315 0.000000 0.000000 1.245232
            0.000000  0.105064  0.000000
 0.000000 0.000000 0.000000 1.219262 0.000000 0.356353 0.000000 0.000000 1.241271
            0.000000  0.106064  0.000000
 0.000000 0.000000 0.000000 1.212272 0.000000 0.355415 0.000000 0.000000 1.237287
            0.000000  0.107065  0.000000
 0.000000 0.000000 0.000000 1.205327 0.000000 0.354503 0.000000 0.000000 1.233282
            0.000000  0.108066  0.000000
 0.000000 0.000000 0.000000 1.198425 0.000000 0.353616 0.000000 0.000000 1.229256
            0.000000  0.109066  0.000000
 0.000000 0.000000 0.000000 1.191567 0.000000 0.352754 0.000000 0.000000 1.225210
            0.000000  0.110067  0.000000
 0.000000 0.000000 0.000000 1.184752 0.000000 0.351915 0.000000 0.000000 1.221144
            0.000000  0.111067  0.000000
 0.000000 0.000000 0.000000 1.177980 0.000000 0.351102 0.000000 0.000000 1.217060
            0.000000  0.112068  0.000000
 0.000000 0.000000 0.000000 1.171250 0.000000 0.350312 0.000000 0.000000 1.212957
            0.000000  0.113069  0.000000
 0.000000 0.000000 0.000000 1.164561 0.000000 0.349547 0.000000 0.000000 1.208836
            0.000000  0.114069  0.000000
 0.000000 0.000000 0.000000 1.157914 0.000000 0.348805 0.000000 0.000000 1.204698
            0.000000  0.115070  0.000000
 0.000000 0.000000 0.000000 1.151307 0.000000 0.348087 0.000000 0.000000 1.200544
            0.000000  0.116070  0.000000
 0.000000 0.000000 0.000000 1.144741 0.000000 0.347393 0.000000 0.000000 1.196374
            0.000000  0.117071  0.000000
 0.000000 0.000000 0.000000 1.138215 0.000000 0.346722 0.000000 0.000000 1.192188
            0.000000  0.118072  0.000000
 0.000000 0.000000 0.000000 1.131727 0.000000 0.346075 0.000000 0.000000 1.187988
            0.000000  0.119072  0.000000
 0.000000 0.000000 0.000000 1.125279 0.000000 0.345452 0.000000 0.000000 1.183774
            0.000000  0.120073  0.000000
 0.000000 0.000000 0.000000 1.118869 0.000000 0.344852 0.000000 0.000000 1.179546
            0.000000  0.121073  0.000000
 0.000000 0.000000 0.000000 1.112496 0.000000 0.344275 0.000000 0.000000 1.175305
            0.000000  0.122074  0.000000
 0.000000 0.000000 0.000000 1.106161 0.000000 0.343722 0.000000 0.000000 1.171051
            0.000000  0.123075  0.000000
 0.000000 0.000000 0.000000 1.099863 0.000000 0.343192 0.000000 0.000000 1.166786
            0.000000  0.124075  0.000000
 0.000000 0.000000 0.000000 1.093601 0.000000 0.342686 0.000000 0.000000 1.162509
            0.000000  0.125076  0.000000
 0.000000 0.000000 0.000000 1.087375 0.000000 0.342203 0.000000 0.000000 1.158221
            0.000000  0.126076  0.000000
 0.000000 0.000000 0.000000 1.081184 0.000000 0.341744 0.000000 0.000000 1.153922
            0.000000  0.127077  0.000000
 0.000000 0.000000 0.000000 1.075028 0.000000 0.341309 0.000000 0.000000 1.149614
            0.000000  0.128078  0.000000
 0.000000 0.000000 0.000000 1.068906 0.000000 0.340897 0.000000 0.000000 1.145296
            0.000000  0.129078  0.000000
 0.000000 0.000000 0.000000 1.062818 0.000000 0.340510 0.000000 0.000000 1.140969
            0.000000  0.130079  0.000000
 0.000000 0.000000 0.000000 1.056763 0.000000 0.340146 0.000000 0.000000 1.136633
            0.000000  0.131080  0.000000
 0.000000 0.000000 0.000000 1.050741 0.000000 0.339806 0.000000 0.000000 1.132290
            0.000000  0.132080  0.000000
 0.000000 0.000000 0.000000 1.044751 0.000000 0.339490 0.000000 0.000000 1.127938
            0.000000  0.133081  0.000000
 0.000000 0.000000 0.000000 1.038793 0.000000 0.339199 0.000000 0.000000 1.123580
            0.000000  0.134081  0.000000
 0.000000 0.000000 0.000000 1.032865 0.000000 0.338932 0.000000 0.000000 1.119214
            0.000000  0.135082  0.000000
 0.000000 0.000000 0.000000 1.026969 0.000000 0.338689 0.000000 0.000000 1.114842
            0.000000  0.136083  0.000000
 0.000000 0.000000 0.000000 1.021102 0.000000 0.338472 0.000000 0.000000 1.110465
            0.000000  0.137083  0.000000
 0.000000 0.000000 0.000000 1.015265 0.000000 0.338279 0.000000 0.000000 1.106081
            0.000000  0.138084  0.000000
 0.000000 0.000000 0.000000 1.009457 0.000000 0.338112 0.000000 0.000000 1.101693
            0.000000  0.139084  0.000000
 0.000000 0.000000 0.000000 1.003677 0.000000 0.337970 0.000000 0.000000 1.097300
            0.000000  0.140085  0.000000
 0.000000 0.000000 0.000000 0.997925 0.000000 0.337853 0.000000 0.000000 1.092903
            0.000000  0.141086  0.000000
 0.000000 0.000000 0.000000 0.992201 0.000000 0.337762 0.000000 0.000000 1.088502
            0.000000  0.142086  0.000000
 0.000000 0.000000 0.000000 0.986503 0.000000 0.337697 0.000000 0.000000 1.084097
            0.000000  0.143087  0.000000
 0.000000 0.000000 0.000000 0.980831 0.000000 0.337659 0.000000 0.000000 1.079689
            0.000000  0.144087  0.000000
 0.000000 0.000000 0.000000 0.975185 0.000000 0.337647 0.000000 0.000000 1.075279
            0.000000  0.145088  0.000000
 0.000000 0.000000 0.000000 0.969563 0.000000 0.337661 0.000000 0.000000 1.070866
            0.000000  0.146089  0.000000
 0.000000 0.000000 0.000000 0.963967 0.000000 0.337703 0.000000 0.000000 1.066450
            0.000000  0.147089  0.000000
 0.000000 0.000000 0.000000 0.958394 0.000000 0.337772 0.000000 0.000000 1.062034
            0.000000  0.148090  0.000000
 0.000000 0.000000 0.000000 0.952844 0.000000 0.337868 0.000000 0.000000 1.057616
            0.000000  0.149090  0.000000
 0.000000 0.000000 0.000000 0.947316 0.000000 0.337993 0.000000 0.000000 1.053197
            0.000000  0.150091  0.000000
 0.000000 0.000000 0.000000 0.941811 0.000000 0.338145 0.000000 0.000000 1.048777
            0.000000  0.151092  0.000000
 0.000000 0.000000 0.000000 0.936327 0.000000 0.338326 0.000000 0.000000 1.044357
            0.000000  0.152092  0.000000
 0.000000 0.000000 0.000000 0.930864 0.000000 0.338536 0.000000 0.000000 1.039938
            0.000000  0.153093  0.000000
 0.000000 0.000000 0.000000 0.925421 0.000000 0.338774 0.000000 0.000000 1.035518
            0.000000  0.154093  0.000000
 0.000000 0.000000 0.000000 0.919998 0.000000 0.339042 0.000000 0.000000 1.031099
            0.000000  0.155094  0.000000
 0.000000 0.000000 0.000000 0.914593 0.000000 0.339340 0.000000 0.000000 1.026682
            0.000000  0.156095  0.000000
 0.000000 0.000000 0.000000 0.909206 0.000000 0.339668 0.000000 0.000000 1.022265
            0.000000  0.157095  0.000000
 0.000000 0.000000 0.000000 0.903837 0.000000 0.340026 0.000000 0.000000 1.017851
            0.000000  0.158096  0.000000
 0.000000 0.000000 0.000000 0.898485 0.000000 0.340415 0.000000 0.000000 1.013438
            0.000000  0.159097  0.000000
 0.000000 0.000000 0.000000 0.893149 0.000000 0.340835 0.000000 0.000000 1.009027
            0.000000  0.160097  0.000000
 0.000000 0.000000 0.000000 0.887828 0.000000 0.341286 0.000000 0.000000 1.004620
            0.000000  0.161098  0.000000
 0.000000 0.000000 0.000000 0.882522 0.000000 0.341769 0.000000 0.000000 1.000215
            0.000000  0.162098  0.000000
 0.000000 0.000000 0.000000 0.877231 0.000000 0.342285 0.000000 0.000000 0.995813
            0.000000  0.163099  0.000000
 0.000000 0.000000 0.000000 0.871952 0.000000 0.342832 0.000000 0.000000 0.991414
            0.000000  0.164100  0.000000
 0.000000 0.000000 0.000000 0.866686 0.000000 0.343413 0.000000 0.000000 0.987020
            0.000000  0.165100  0.000000
 0.000000 0.000000 0.000000 0.861432 0.000000 0.344026 0.000000 0.000000 0.982629
            0.000000  0.166101  0.000000
 0.000000 0.000000 0.000000 0.856190 0.000000 0.344673 0.000000 0.000000 0.978242
            0.000000  0.167101  0.000000
 0.000000 0.000000 0.000000 0.850957 0.000000 0.345354 0.000000 0.000000 0.973860
            0.000000  0.168102  0.000000
 0.000000 0.000000 0.000000 0.845734 0.000000 0.346069 0.000000 0.000000 0.969483
            0.000000  0.169103  0.000000
 0.000000 0.000000 0.000000 0.840520 0.000000 0.346818 0.000000 0.000000 0.965111
            0.000000  0.170103  0.000000
 0.000000 0.000000 0.000000 0.835314 0.000000 0.347602 0.000000 0.000000 0.960745
            0.000000  0.171104  0.000000
 0.000000 0.000000 0.000000 0.830116 0.000000 0.348422 0.000000 0.000000 0.956384
            0.000000  0.172104  0.000000
 0.000000 0.000000 0.000000 0.824924 0.000000 0.349276 0.000000 0.000000 0.952028
            0.000000  0.173105  0.000000
 0.000000 0.000000 0.000000 0.819737 0.000000 0.350167 0.000000 0.000000 0.947679
            0.000000  0.174106  0.000000
 0.000000 0.000000 0.000000 0.814555 0.000000 0.351093 0.000000 0.000000 0.943336
            0.000000  0.175106  0.000000
 0.000000 0.000000 0.000000 0.809377 0.000000 0.352056 0.000000 0.000000 0.939000
            0.000000  0.176107  0.000000
 0.000000 0.000000 0.000000 0.804203 0.000000 0.353055 0.000000 0.000000 0.934671
            0.000000  0.177107  0.000000
 0.000000 0.000000 0.000000 0.799030 0.000000 0.354091 0.000000 0.000000 0.930349
            0.000000  0.178108  0.000000
 0.000000 0.000000 0.000000 0.793859 0.000000 0.355164 0.000000 0.000000 0.926034
            0.000000  0.179109  0.000000
 0.000000 0.000000 0.000000 0.788688 0.000000 0.356274 0.000000 0.000000 0.921726
            0.000000  0.180109  0.000000
 0.000000 0.000000 0.000000 0.783517 0.000000 0.357422 0.000000 0.000000 0.917426
            0.000000  0.181110  0.000000
 0.000000 0.000000 0.000000 0.778345 0.000000 0.358607 0.000000 0.000000 0.913135
            0.000000  0.182110  0.000000
 0.000000 0.000000 0.000000 0.773171 0.000000 0.359829 0.000000 0.000000 0.908851
            0.000000  0.183111  0.000000
 0.000000 0.000000 0.000000 0.767993 0.000000 0.361089 0.000000 0.000000 0.904576
            0.000000  0.184112  0.000000
 0.000000 0.000000 0.000000 0.762812 0.000000 0.362388 0.000000 0.000000 0.900309
            0.000000  0.185112  0.000000
 0.000000 0.000000 0.000000 0.757625 0.000000 0.363723 0.000000 0.000000 0.896052
            0.000000  0.186113  0.000000
 0.000000 0.000000 0.000000 0.752433 0.000000 0.365097 0.000000 0.000000 0.891803
            0.000000  0.187114  0.000000
 0.000000 0.000000 0.000000 0.747234 0.000000 0.366508 0.000000 0.000000 0.887564
            0.000000  0.188114  0.000000
 0.000000 0.000000 0.000000 0.742028 0.000000 0.367957 0.000000 0.000000 0.883334
            0.000000  0.189115  0.000000
 0.000000 0.000000 0.000000 0.736812 0.000000 0.369443 0.000000 0.000000 0.879113
            0.000000  0.190115  0.000000
 0.000000 0.000000 0.000000 0.731588 0.000000 0.370967 0.000000 0.000000 0.874903
            0.000000  0.191116  0.000000
 0.000000 0.000000 0.000000 0.726353 0.000000 0.372527 0.000000 0.000000 0.870703
            0.000000  0.192117  0.000000
 0.000000 0.000000 0.000000 0.721107 0.000000 0.374124 0.000000 0.000000 0.866513
            0.000000  0.193117  0.000000
 0.000000 0.000000 0.000000 0.715849 0.000000 0.375758 0.000000 0.000000 0.862333
            0.000000  0.194118  0.000000
 0.000000 0.000000 0.000000 0.710577 0.000000 0.377427 0.000000 0.000000 0.858164
            0.000000  0.195118  0.000000
 0.000000 0.000000 0.000000 0.705292 0.000000 0.379132 0.000000 0.000000 0.854006
            0.000000  0.196119  0.000000
 0.000000 0.000000 0.000000 0.699993 0.000000 0.380871 0.000000 0.000000 0.849858
            0.000000  0.197120  0.000000
 0.000000 0.000000 0.000000 0.694678 0.000000 0.382645 0.000000 0.000000 0.845722
            0.000000  0.198120  0.000000
 0.000000 0.000000 0.000000 0.689346 0.000000 0.384452 0.000000 0.000000 0.841597
            0.000000  0.199121  0.000000
 0.000000 0.000000 0.000000 0.683998 0.000000 0.386291 0.000000 0.000000 0.837484
            0.000000  0.200121  0.000000
 0.000000 0.000000 0.000000 0.678632 0.000000 0.388162 0.000000 0.000000 0.833382
            0.000000  0.201122  0.000000
 0.000000 0.000000 0.000000 0.673247 0.000000 0.390064 0.000000 0.000000 0.829293
            0.000000  0.202123  0.000000
 0.000000 0.000000 0.000000 0.667844 0.000000 0.391995 0.000000 0.000000 0.825215
            0.000000  0.203123  0.000000
 0.000000 0.000000 0.000000 0.662421 0.000000 0.393955 0.000000 0.000000 0.821149
            0.000000  0.204124  0.000000
 0.000000 0.000000 0.000000 0.656979 0.000000 0.395942 0.000000 0.000000 0.817096
            0.000000  0.205124  0.000000
 0.000000 0.000000 0.000000 0.651515 0.000000 0.397954 0.000000 0.000000 0.813055
            0.000000  0.206125  0.000000
 0.000000 0.000000 0.000000 0.646031 0.000000 0.399991 0.000000 0.000000 0.809027
            0.000000  0.207126  0.000000
 0.000000 0.000000 0.000000 0.640526 0.000000 0.402051 0.000000 0.000000 0.805012
            0.000000  0.208126  0.000000
 0.000000 0.000000 0.000000 0.634999 0.000000 0.404132 0.000000 0.000000 0.801009
            0.000000  0.209127  0.000000
 0.000000 0.000000 0.000000 0.629451 0.000000 0.406232 0.000000 0.000000 0.797020
            0.000000  0.210127  0.000000
 0.000000 0.000000 0.000000 0.623881 0.000000 0.408350 0.000000 0.000000 0.793043
            0.000000  0.211128  0.000000
 0.000000 0.000000 0.000000 0.618290 0.000000 0.410483 0.000000 0.000000 0.789081
            0.000000  0.212129  0.000000
 0.000000 0.000000 0.000000 0.612677 0.000000 0.412629 0.000000 0.000000 0.785131
            0.000000  0.213129  0.000000
 0.000000 0.000000 0.000000 0.607043 0.000000 0.414786 0.000000 0.000000 0.781196
            0.000000  0.214130  0.000000
 0.000000 0.000000 0.000000 0.601389 0.000000 0.416953 0.000000 0.000000 0.777274
            0.000000  0.215131  0.000000
 0.000000 0.000000 0.000000 0.595714 0.000000 0.419126 0.000000 0.000000 0.773366
            0.000000  0.216131  0.000000
 0.000000 0.000000 0.000000 0.590019 0.000000 0.421303 0.000000 0.000000 0.769472
            0.000000  0.217132  0.000000
 0.000000 0.000000 0.000000 0.584305 0.000000 0.423482 0.000000 0.000000 0.765592
            0.000000  0.218132  0.000000
 0.000000 0.000000 0.000000 0.578573 0.000000 0.425660 0.000000 0.000000 0.761726
            0.000000  0.219133  0.000000
 0.000000 0.000000 0.000000 0.572823 0.000000 0.427834 0.000000 0.000000 0.757875
            0.000000  0.220134  0.000000
 0.000000 0.000000 0.000000 0.567058 0.000000 0.430002 0.000000 0.000000 0.754038
            0.000000  0.221134  0.000000
 0.000000 0.000000 0.000000 0.561277 0.000000 0.432160 0.000000 0.000000 0.750216
            0.000000  0.222135  0.000000
 0.000000 0.000000 0.000000 0.555483 0.000000 0.434307 0.000000 0.000000 0.746408
            0.000000  0.223135  0.000000
 0.000000 0.000000 0.000000 0.549677 0.000000 0.436438 0.000000 0.000000 0.742615
            0.000000  0.224136  0.000000
 0.000000 0.000000 0.000000 0.543860 0.000000 0.438552 0.000000 0.000000 0.738838
            0.000000  0.225137  0.000000
 0.000000 0.000000 0.000000 0.538035 0.000000 0.440645 0.000000 0.000000 0.735075
            0.000000  0.226137  0.000000
 0.000000 0.000000 0.000000 0.532203 0.000000 0.442714 0.000000 0.000000 0.731327
            0.000000  0.227138  0.000000
 0.000000 0.000000 0.000000 0.526367 0.000000 0.444757 0.000000 0.000000 0.727595
            0.000000  0.228138  0.000000
 0.000000 0.000000 0.000000 0.520527 0.000000 0.446770 0.000000 0.000000 0.723878
            0.000000  0.229139  0.000000
 0.000000 0.000000 0.000000 0.514688 0.000000 0.448752 0.000000 0.000000 0.720176
            0.000000  0.230140  0.000000
 0.000000 0.000000 0.000000 0.508850 0.000000 0.450698 0.000000 0.000000 0.716490
            0.000000  0.231140  0.000000
 0.000000 0.000000 0.000000 0.503017 0.000000 0.452606 0.000000 0.000000 0.712819
            0.000000  0.232141  0.000000
 0.000000 0.000000 0.000000 0.497191 0.000000 0.454474 0.000000 0.000000 0.709164
            0.000000  0.233141  0.000000
 0.000000 0.000000 0.000000 0.491374 0.000000 0.456299 0.000000 0.000000 0.705525
            0.000000  0.234142  0.000000
 0.000000 0.000000 0.000000 0.485570 0.000000 0.458078 0.000000 0.000000 0.701901
            0.000000  0.235143  0.000000
 0.000000 0.000000 0.000000 0.479780 0.000000 0.459810 0.000000 0.000000 0.698293
            0.000000  0.236143  0.000000
 0.000000 0.000000 0.000000 0.474009 0.000000 0.461491 0.000000 0.000000 0.694701
            0.000000  0.237144  0.000000
 0.000000 0.000000 0.000000 0.468258 0.000000 0.463121 0.000000 0.000000 0.691126
            0.000000  0.238144  0.000000
 0.000000 0.000000 0.000000 0.462531 0.000000 0.464695 0.000000 0.000000 0.687566
            0.000000  0.239145  0.000000
 0.000000 0.000000 0.000000 0.456830 0.000000 0.466214 0.000000 0.000000 0.684022
            0.000000  0.240146  0.000000
 0.000000 0.000000 0.000000 0.451158 0.000000 0.467675 0.000000 0.000000 0.680495
            0.000000  0.241146  0.000000
 0.000000 0.000000 0.000000 0.445519 0.000000 0.469076 0.000000 0.000000 0.676983
            0.000000  0.242147  0.000000
 0.000000 0.000000 0.000000 0.439914 0.000000 0.470416 0.000000 0.000000 0.673488
            0.000000  0.243148  0.000000
 0.000000 0.000000 0.000000 0.434347 0.000000 0.471695 0.000000 0.000000 0.670010
            0.000000  0.244148  0.000000
 0.000000 0.000000 0.000000 0.428821 0.000000 0.472910 0.000000 0.000000 0.666547
            0.000000  0.245149  0.000000
 0.000000 0.000000 0.000000 0.423337 0.000000 0.474061 0.000000 0.000000 0.663101
            0.000000  0.246149  0.000000
 0.000000 0.000000 0.000000 0.417899 0.000000 0.475147 0.000000 0.000000 0.659672
            0.000000  0.247150  0.000000
 0.000000 0.000000 0.000000 0.412509 0.000000 0.476168 0.000000 0.000000 0.656259
            0.000000  0.248151  0.000000
 0.000000 0.000000 0.000000 0.407170 0.000000 0.477123 0.000000 0.000000 0.652862
            0.000000  0.249151  0.000000
 0.000000 0.000000 0.000000 0.401883 0.000000 0.478012 0.000000 0.000000 0.649482
            0.000000  0.250152  0.000000
 0.000000 0.000000 0.000000 0.396652 0.000000 0.478834 0.000000 0.000000 0.646118
            0.000000  0.251152  0.000000
 0.000000 0.000000 0.000000 0.391478 0.000000 0.479590 0.000000 0.000000 0.642771
            0.000000  0.252153  0.000000
 0.000000 0.000000 0.000000 0.386362 0.000000 0.480281 0.000000 0.000000 0.639441
            0.000000  0.253154  0.000000
 0.000000 0.000000 0.000000 0.381308 0.000000 0.480905 0.000000 0.000000 0.636127
            0.000000  0.254154  0.000000
 0.000000 0.000000 0.000000 0.376316 0.000000 0.481464 0.000000 0.000000 0.632830
            0.000000  0.255155  0.000000
 0.000000 0.000000 0.000000 0.371389 0.000000 0.481958 0.000000 0.000000 0.629549
            0.000000  0.256155  0.000000
 0.000000 0.000000 0.000000 0.366527 0.000000 0.482388 0.000000 0.000000 0.626285
            0.000000  0.257156  0.000000
 0.000000 0.000000 0.000000 0.361732 0.000000 0.482755 0.000000 0.000000 0.623037
            0.000000  0.258157  0.000000
 0.000000 0.000000 0.000000 0.357005 0.000000 0.483059 0.000000 0.000000 0.619806
            0.000000  0.259157  0.000000
 0.000000 0.000000 0.000000 0.352348 0.000000 0.483302 0.000000 0.000000 0.616592
            0.000000  0.260158  0.000000
 0.000000 0.000000 0.000000 0.347760 0.000000 0.483484 0.000000 0.000000 0.613394
            0.000000  0.261158  0.000000
 0.000000 0.000000 0.000000 0.343244 0.000000 0.483607 0.000000 0.000000 0.610213
            0.000000  0.262159  0.000000
 0.000000 0.000000 0.000000 0.338799 0.000000 0.483672 0.000000 0.000000 0.607049
            0.000000  0.263160  0.000000
 0.000000 0.000000 0.000000 0.334426 0.000000 0.483680 0.000000 0.000000 0.603901
            0.000000  0.264160  0.000000
 0.000000 0.000000 0.000000 0.330126 0.000000 0.483633 0.000000 0.000000 0.600769
            0.000000  0.265161  0.000000
 0.000000 0.000000 0.000000 0.325899 0.000000 0.483531 0.000000 0.000000 0.597654
            0.000000  0.266161  0.000000
 0.000000 0.000000 0.000000 0.321745 0.000000 0.483376 0.000000 0.000000 0.594556
            0.000000  0.267162  0.000000
 0.000000 0.000000 0.000000 0.317663 0.000000 0.483170 0.000000 0.000000 0.591473
            0.000000  0.268163  0.000000
 0.000000 0.000000 0.000000 0.313655 0.000000 0.482913 0.000000 0.000000 0.588408
            0.000000  0.269163  0.000000
 0.000000 0.000000 0.000000 0.309721 0.000000 0.482609 0.000000 0.000000 0.585358
            0.000000  0.270164  0.000000
 0.000000 0.000000 0.000000 0.305859 0.000000 0.482257 0.000000 0.000000 0.582325
            0.000000  0.271165  0.000000
 0.000000 0.000000 0.000000 0.302069 0.000000 0.481859 0.000000 0.000000 0.579309
            0.000000  0.272165  0.000000
 0.000000 0.000000 0.000000 0.298352 0.000000 0.481417 0.000000 0.000000 0.576308
            0.000000  0.273166  0.000000
 0.000000 0.000000 0.000000 0.294707 0.000000 0.480933 0.000000 0.000000 0.573324
            0.000000  0.274166  0.000000
 0.000000 0.000000 0.000000 0.291132 0.000000 0.480407 0.000000 0.000000 0.570356
            0.000000  0.275167  0.000000
 0.000000 0.000000 0.000000 0.287629 0.000000 0.479841 0.000000 0.000000 0.567404
            0.000000  0.276168  0.000000
 0.000000 0.000000 0.000000 0.284196 0.000000 0.479237 0.000000 0.000000 0.564468
            0.000000  0.277168  0.000000
 0.000000 0.000000 0.000000 0.280832 0.000000 0.478597 0.000000 0.000000 0.561548
            0.000000  0.278169  0.000000
 0.000000 0.000000 0.000000 0.277537 0.000000 0.477920 0.000000 0.000000 0.558644
            0.000000  0.279169  0.000000
 0.000000 0.000000 0.000000 0.274310 0.000000 0.477210 0.000000 0.000000 0.555756
            0.000000  0.280170  0.000000
 0.000000 0.000000 0.000000 0.271151 0.000000 0.476466 0.000000 0.000000 0.552884
            0.000000  0.281171  0.000000
 0.000000 0.000000 0.000000 0.268057 0.000000 0.475692 0.000000 0.000000 0.550027
            0.000000  0.282171  0.000000
 0.000000 0.000000 0.000000 0.265029 0.000000 0.474887 0.000000 0.000000 0.547186
            0.000000  0.283172  0.000000
 0.000000 0.000000 0.000000 0.262066 0.000000 0.474053 0.000000 0.000000 0.544361
            0.000000  0.284172  0.000000
 0.000000 0.000000 0.000000 0.259166 0.000000 0.473191 0.000000 0.000000 0.541551
            0.000000  0.285173  0.000000
 0.000000 0.000000 0.000000 0.256329 0.000000 0.472303 0.000000 0.000000 0.538756
            0.000000  0.286174  0.000000
 0.000000 0.000000 0.000000 0.253554 0.000000 0.471390 0.000000 0.000000 0.535977
            0.000000  0.287174  0.000000
 0.000000 0.000000 0.000000 0.250839 0.000000 0.470453 0.000000 0.000000 0.533214
            0.000000  0.288175  0.000000
 0.000000 0.000000 0.000000 0.248184 0.000000 0.469492 0.000000 0.000000 0.530465
            0.000000  0.289175  0.000000
 0.000000 0.000000 0.000000 0.245588 0.000000 0.468510 0.000000 0.000000 0.527732
            0.000000  0.290176  0.000000
 0.000000 0.000000 0.000000 0.243050 0.000000 0.467507 0.000000 0.000000 0.525013
            0.000000  0.291177  0.000000
 0.000000 0.000000 0.000000 0.240569 0.000000 0.466484 0.000000 0.000000 0.522310
            0.000000  0.292177  0.000000
 0.000000 0.000000 0.000000 0.238144 0.000000 0.465442 0.000000 0.000000 0.519621
            0.000000  0.293178  0.000000
 0.000000 0.000000 0.000000 0.235773 0.000000 0.464382 0.000000 0.000000 0.516948
            0.000000  0.294178  0.000000
 0.000000 0.000000 0.000000 0.233456 0.000000 0.463306 0.000000 0.000000 0.514289
            0.000000  0.295179  0.000000
 0.000000 0.000000 0.000000 0.231192 0.000000 0.462213 0.000000 0.000000 0.511644
            0.000000  0.296180  0.000000
 0.000000 0.000000 0.000000 0.228980 0.000000 0.461105 0.000000 0.000000 0.509014
            0.000000  0.297180  0.000000
 0.000000 0.000000 0.000000 0.226818 0.000000 0.459982 0.000000 0.000000 0.506399
            0.000000  0.298181  0.000000
 0.000000 0.000000 0.000000 0.224707 0.000000 0.458846 0.000000 0.000000 0.503797
            0.000000  0.299182  0.000000
 0.000000 0.000000 0.000000 0.222644 0.000000 0.457698 0.000000 0.000000 0.501210
            0.000000  0.300182  0.000000
 0.000000 0.000000 0.000000 0.220629 0.000000 0.456537 0.000000 0.000000 0.498637
            0.000000  0.301183  0.000000
 0.000000 0.000000 0.000000 0.218662 0.000000 0.455365 0.000000 0.000000 0.496078
            0.000000  0.302183  0.000000
 0.000000 0.000000 0.000000 0.216740 0.000000 0.454182 0.000000 0.000000 0.493533
            0.000000  0.303184  0.000000
 0.000000 0.000000 0.000000 0.214863 0.000000 0.452989 0.000000 0.000000 0.491002
            0.000000  0.304185  0.000000
 0.000000 0.000000 0.000000 0.213031 0.000000 0.451786 0.000000 0.000000 0.488485
            0.000000  0.305185  0.000000
 0.000000 0.000000 0.000000 0.211242 0.000000 0.450575 0.000000 0.000000 0.485981
            0.000000  0.306186  0.000000
 0.000000 0.000000 0.000000 0.209495 0.000000 0.449356 0.000000 0.000000 0.483490
            0.000000  0.307186  0.000000
 0.000000 0.000000 0.000000 0.207790 0.000000 0.448129 0.000000 0.000000 0.481013
            0.000000  0.308187  0.000000
 0.000000 0.000000 0.000000 0.206126 0.000000 0.446895 0.000000 0.000000 0.478549
            0.000000  0.309188  0.000000
 0.000000 0.000000 0.000000 0.204501 0.000000 0.445655 0.000000 0.000000 0.476099
            0.000000  0.310188  0.000000
 0.000000 0.000000 0.000000 0.202916 0.000000 0.444408 0.000000 0.000000 0.473661
            0.000000  0.311189  0.000000
 0.000000 0.000000 0.000000 0.201368 0.000000 0.443156 0.000000 0.000000 0.471237
            0.000000  0.312189  0.000000
 0.000000 0.000000 0.000000 0.199858 0.000000 0.441899 0.000000 0.000000 0.468825
            0.000000  0.313190  0.000000
 0.000000 0.000000 0.000000 0.198385 0.000000 0.440637 0.000000 0.000000 0.466426
            0.000000  0.314191  0.000000
 0.000000 0.000000 0.000000 0.196948 0.000000 0.439371 0.000000 0.000000 0.464040
            0.000000  0.315191  0.000000
 0.000000 0.000000 0.000000 0.195546 0.000000 0.438101 0.000000 0.000000 0.461666
            0.000000  0.316192  0.000000
 0.000000 0.000000 0.000000 0.194178 0.000000 0.436828 0.000000 0.000000 0.459305
            0.000000  0.317192  0.000000
 0.000000 0.000000 0.000000 0.192844 0.000000 0.435551 0.000000 0.000000 0.456956
            0.000000  0.318193  0.000000
 0.000000 0.000000 0.000000 0.191543 0.000000 0.434272 0.000000 0.000000 0.454619
            0.000000  0.319194  0.000000
 0.000000 0.000000 0.000000 0.190274 0.000000 0.432990 0.000000 0.000000 0.452294
            0.000000  0.320194  0.000000
 0.000000 0.000000 0.000000 0.189037 0.000000 0.431706 0.000000 0.000000 0.449982
            0.000000  0.321195  0.000000
 0.000000 0.000000 0.000000 0.187830 0.000000 0.430421 0.000000 0.000000 0.447681
            0.000000  0.322195  0.000000
 0.000000 0.000000 0.000000 0.186654 0.000000 0.429134 0.000000 0.000000 0.445392
            0.000000  0.323196  0.000000
 0.000000 0.000000 0.000000 0.185508 0.000000 0.427846 0.000000 0.000000 0.443115
            0.000000  0.324197  0.000000
 0.000000 0.000000 0.000000 0.184391 0.000000 0.426556 0.000000 0.000000 0.440849
            0.000000  0.325197  0.000000
 0.000000 0.000000 0.000000 0.183302 0.000000 0.425267 0.000000 0.000000 0.438595
            0.000000  0.326198  0.000000
 0.000000 0.000000 0.000000 0.182241 0.000000 0.423977 0.000000 0.000000 0.436352
            0.000000  0.327199  0.000000
 0.000000 0.000000 0.000000 0.181207 0.000000 0.422686 0.000000 0.000000 0.434121
            0.000000  0.328199  0.000000
 0.000000 0.000000 0.000000 0.180200 0.000000 0.421396 0.000000 0.000000 0.431900
            0.000000  0.329200  0.000000
 0.000000 0.000000 0.000000 0.179219 0.000000 0.420106 0.000000 0.000000 0.429691
            0.000000  0.330200  0.000000
 0.000000 0.000000 0.000000 0.178264 0.000000 0.418816 0.000000 0.000000 0.427493
            0.000000  0.331201  0.000000
 0.000000 0.000000 0.000000 0.177334 0.000000 0.417528 0.000000 0.000000 0.425305
            0.000000  0.332202  0.000000
 0.000000 0.000000 0.000000 0.176428 0.000000 0.416240 0.000000 0.000000 0.423128
            0.000000  0.333202  0.000000
 0.000000 0.000000 0.000000 0.175547 0.000000 0.414953 0.000000 0.000000 0.420962
            0.000000  0.334203  0.000000
 0.000000 0.000000 0.000000 0.174689 0.000000 0.413667 0.000000 0.000000 0.418807
            0.000000  0.335203  0.000000
 0.000000 0.000000 0.000000 0.173854 0.000000 0.412383 0.000000 0.000000 0.416662
            0.000000  0.336204  0.000000
 0.000000 0.000000 0.000000 0.173041 0.000000 0.411100 0.000000 0.000000 0.414527
            0.000000  0.337205  0.000000
 0.000000 0.000000 0.000000 0.172251 0.000000 0.409819 0.000000 0.000000 0.412403
            0.000000  0.338205  0.000000
 0.000000 0.000000 0.000000 0.171483 0.000000 0.408540 0.000000 0.000000 0.410289
            0.000000  0.339206  0.000000
 0.000000 0.000000 0.000000 0.170736 0.000000 0.407263 0.000000 0.000000 0.408184
            0.000000  0.340206  0.000000
 0.000000 0.000000 0.000000 0.170010 0.000000 0.405988 0.000000 0.000000 0.406090
            0.000000  0.341207  0.000000
 0.000000 0.000000 0.000000 0.169304 0.000000 0.404715 0.000000 0.000000 0.404006
            0.000000  0.342208  0.000000
 0.000000 0.000000 0.000000 0.168618 0.000000 0.403445 0.000000 0.000000 0.401932
            0.000000  0.343208  0.000000
 0.000000 0.000000 0.000000 0.167952 0.000000 0.402177 0.000000 0.000000 0.399867
            0.000000  0.344209  0.000000
 0.000000 0.000000 0.000000 0.167305 0.000000 0.400912 0.000000 0.000000 0.397812
            0.000000  0.345209  0.000000
 0.000000 0.000000 0.000000 0.166677 0.000000 0.399649 0.000000 0.000000 0.395767
            0.000000  0.346210  0.000000
 0.000000 0.000000 0.000000 0.166067 0.000000 0.398390 0.000000 0.000000 0.393731
            0.000000  0.347211  0.000000
 0.000000 0.000000 0.000000 0.165476 0.000000 0.397133 0.000000 0.000000 0.391704
            0.000000  0.348211  0.000000
 0.000000 0.000000 0.000000 0.164902 0.000000 0.395879 0.000000 0.000000 0.389687
            0.000000  0.349212  0.000000
 0.000000 0.000000 0.000000 0.164346 0.000000 0.394629 0.000000 0.000000 0.387679
            0.000000  0.350212  0.000000
 0.000000 0.000000 0.000000 0.163807 0.000000 0.393382 0.000000 0.000000 0.385680
            0.000000  0.351213  0.000000
 0.000000 0.000000 0.000000 0.163284 0.000000 0.392138 0.000000 0.000000 0.383690
            0.000000  0.352214  0.000000
 0.000000 0.000000 0.000000 0.162778 0.000000 0.390897 0.000000 0.000000 0.381710
            0.000000  0.353214  0.000000
 0.000000 0.000000 0.000000 0.162288 0.000000 0.389660 0.000000 0.000000 0.379738
            0.000000  0.354215  0.000000
 0.000000 0.000000 0.000000 0.161814 0.000000 0.388426 0.000000 0.000000 0.377775
            0.000000  0.355216  0.000000
 0.000000 0.000000 0.000000 0.161355 0.000000 0.387196 0.000000 0.000000 0.375820
            0.000000  0.356216  0.000000
 0.000000 0.000000 0.000000 0.160912 0.000000 0.385970 0.000000 0.000000 0.373875
            0.000000  0.357217  0.000000
 0.000000 0.000000 0.000000 0.160483 0.000000 0.384747 0.000000 0.000000 0.371938
            0.000000  0.358217  0.000000
 0.000000 0.000000 0.000000 0.160069 0.000000 0.383528 0.000000 0.000000 0.370009
            0.000000  0.359218  0.000000
 0.000000 0.000000 0.000000 0.159669 0.000000 0.382313 0.000000 0.000000 0.368090
            0.000000  0.360219  0.000000
 0.000000 0.000000 0.000000 0.159284 0.000000 0.381102 0.000000 0.000000 0.366178
            0.000000  0.361219  0.000000
 0.000000 0.000000 0.000000 0.158912 0.000000 0.379895 0.000000 0.000000 0.364275
            0.000000  0.362220  0.000000
 0.000000 0.000000 0.000000 0.158554 0.000000 0.378693 0.000000 0.000000 0.362380
            0.000000  0.363220  0.000000
 0.000000 0.000000 0.000000 0.158209 0.000000 0.377494 0.000000 0.000000 0.360493
            0.000000  0.364221  0.000000
 0.000000 0.000000 0.000000 0.157877 0.000000 0.376299 0.000000 0.000000 0.358615
            0.000000  0.365222  0.000000
 0.000000 0.000000 0.000000 0.157557 0.000000 0.375109 0.000000 0.000000 0.356745
            0.000000  0.366222  0.000000
 0.000000 0.000000 0.000000 0.157251 0.000000 0.373923 0.000000 0.000000 0.354882
            0.000000  0.367223  0.000000
 0.000000 0.000000 0.000000 0.156956 0.000000 0.372741 0.000000 0.000000 0.353028
            0.000000  0.368223  0.000000
 0.000000 0.000000 0.000000 0.156674 0.000000 0.371564 0.000000 0.000000 0.351181
            0.000000  0.369224  0.000000
 0.000000 0.000000 0.000000 0.156404 0.000000 0.370391 0.000000 0.000000 0.349343
            0.000000  0.370225  0.000000
 0.000000 0.000000 0.000000 0.156145 0.000000 0.369223 0.000000 0.000000 0.347512
            0.000000  0.371225  0.000000
 0.000000 0.000000 0.000000 0.155897 0.000000 0.368059 0.000000 0.000000 0.345689
            0.000000  0.372226  0.000000
 0.000000 0.000000 0.000000 0.155661 0.000000 0.366899 0.000000 0.000000 0.343874
            0.000000  0.373226  0.000000
 0.000000 0.000000 0.000000 0.155436 0.000000 0.365745 0.000000 0.000000 0.342066
            0.000000  0.374227  0.000000
 0.000000 0.000000 0.000000 0.155221 0.000000 0.364595 0.000000 0.000000 0.340266
            0.000000  0.375228  0.000000
 0.000000 0.000000 0.000000 0.155017 0.000000 0.363449 0.000000 0.000000 0.338474
            0.000000  0.376228  0.000000
 0.000000 0.000000 0.000000 0.154824 0.000000 0.362309 0.000000 0.000000 0.336689
            0.000000  0.377229  0.000000
 0.000000 0.000000 0.000000 0.154640 0.000000 0.361173 0.000000 0.000000 0.334911
            0.000000  0.378229  0.000000
 0.000000 0.000000 0.000000 0.154467 0.000000 0.360042 0.000000 0.000000 0.333141
            0.000000  0.379230  0.000000
 0.000000 0.000000 0.000000 0.154303 0.000000 0.358916 0.000000 0.000000 0.331378
            0.000000  0.380231  0.000000
 0.000000 0.000000 0.000000 0.154149 0.000000 0.357794 0.000000 0.000000 0.329623
            0.000000  0.381231  0.000000
 0.000000 0.000000 0.000000 0.154005 0.000000 0.356678 0.000000 0.000000 0.327875
            0.000000  0.382232  0.000000
 0.000000 0.000000 0.000000 0.153869 0.000000 0.355567 0.000000 0.000000 0.326134
            0.000000  0.383233  0.000000
 0.000000 0.000000 0.000000 0.153743 0.000000 0.354460 0.000000 0.000000 0.324400
            0.000000  0.384233  0.000000
 0.000000 0.000000 0.000000 0.153625 0.000000 0.353359 0.000000 0.000000 0.322674
            0.000000  0.385234  0.000000
 0.000000 0.000000 0.000000 0.153517 0.000000 0.352262 0.000000 0.000000 0.320954
            0.000000  0.386234  0.000000
 0.000000 0.000000 0.000000 0.153417 0.000000 0.351171 0.000000 0.000000 0.319242
            0.000000  0.387235  0.000000
 0.000000 0.000000 0.000000 0.153325 0.000000 0.350085 0.000000 0.000000 0.317536
            0.000000  0.388236  0.000000
 0.000000 0.000000 0.000000 0.153241 0.000000 0.349004 0.000000 0.000000 0.315838
            0.000000  0.389236  0.000000
 0.000000 0.000000 0.000000 0.153166 0.000000 0.347928 0.000000 0.000000 0.314146
            0.000000  0.390237  0.000000
 0.000000 0.000000 0.000000 0.153099 0.000000 0.346858 0.000000 0.000000 0.312462
            0.000000  0.391237  0.000000
 0.000000 0.000000 0.000000 0.153039 0.000000 0.345793 0.000000 0.000000 0.310784
            0.000000  0.392238  0.000000
 0.000000 0.000000 0.000000 0.152987 0.000000 0.344733 0.000000 0.000000 0.309113
            0.000000  0.393239  0.000000
 0.000000 0.000000 0.000000 0.152942 0.000000 0.343678 0.000000 0.000000 0.307449
            0.000000  0.394239  0.000000
 0.000000 0.000000 0.000000 0.152905 0.000000 0.342629 0.000000 0.000000 0.305792
            0.000000  0.395240  0.000000
 0.000000 0.000000 0.000000 0.152874 0.000000 0.341585 0.000000 0.000000 0.304141
            0.000000  0.396240  0.000000
 0.000000 0.000000 0.000000 0.152851 0.000000 0.340546 0.000000 0.000000 0.302497
            0.000000  0.397241  0.000000
 0.000000 0.000000 0.000000 0.152835 0.000000 0.339513 0.000000 0.000000 0.300860
            0.000000  0.398242  0.000000
 0.000000 0.000000 0.000000 0.152825 0.000000 0.338485 0.000000 0.000000 0.299229
            0.000000  0.399242  0.000000
 0.000000 0.000000 0.000000 0.152822 0.000000 0.337463 0.000000 0.000000 0.297605
            0.000000  0.400243  0.000000
 0.000000 0.000000 0.000000 0.152826 0.000000 0.336446 0.000000 0.000000 0.295988
            0.000000  0.401243  0.000000
 0.000000 0.000000 0.000000 0.152835 0.000000 0.335435 0.000000 0.000000 0.294377
            0.000000  0.402244  0.000000
 0.000000 0.000000 0.000000 0.152851 0.000000 0.334429 0.000000 0.000000 0.292772
            0.000000  0.403245  0.000000
 0.000000 0.000000 0.000000 0.152873 0.000000 0.333429 0.000000 0.000000 0.291174
            0.000000  0.404245  0.000000
 0.000000 0.000000 0.000000 0.152901 0.000000 0.332434 0.000000 0.000000 0.289583
            0.000000  0.405246  0.000000
 0.000000 0.000000 0.000000 0.152935 0.000000 0.331445 0.000000 0.000000 0.287998
            0.000000  0.406246  0.000000
 0.000000 0.000000 0.000000 0.152974 0.000000 0.330461 0.000000 0.000000 0.286419
            0.000000  0.407247  0.000000
 0.000000 0.000000 0.000000 0.153019 0.000000 0.329484 0.000000 0.000000 0.284847
            0.000000  0.408248  0.000000
 0.000000 0.000000 0.000000 0.153069 0.000000 0.328512 0.000000 0.000000 0.283280
            0.000000  0.409248  0.000000
 0.000000 0.000000 0.000000 0.153125 0.000000 0.327545 0.000000 0.000000 0.281721
            0.000000  0.410249  0.000000
 0.000000 0.000000 0.000000 0.153186 0.000000 0.326584 0.000000 0.000000 0.280167
            0.000000  0.411249  0.000000
 0.000000 0.000000 0.000000 0.153252 0.000000 0.325629 0.000000 0.000000 0.278620
            0.000000  0.412250  0.000000
 0.000000 0.000000 0.000000 0.153322 0.000000 0.324680 0.000000 0.000000 0.277078
            0.000000  0.413251  0.000000
 0.000000 0.000000 0.000000 0.153398 0.000000 0.323737 0.000000 0.000000 0.275543
            0.000000  0.414251  0.000000
 0.000000 0.000000 0.000000 0.153478 0.000000 0.322799 0.000000 0.000000 0.274015
            0.000000  0.415252  0.000000
 0.000000 0.000000 0.000000 0.153563 0.000000 0.321867 0.000000 0.000000 0.272492
            0.000000  0.416253  0.000000
 0.000000 0.000000 0.000000 0.153652 0.000000 0.320941 0.000000 0.000000 0.270975
            0.000000  0.417253  0.000000
 0.000000 0.000000 0.000000 0.153746 0.000000 0.320020 0.000000 0.000000 0.269464
            0.000000  0.418254  0.000000
 0.000000 0.000000 0.000000 0.153844 0.000000 0.319106 0.000000 0.000000 0.267960
            0.000000  0.419254  0.000000
 0.000000 0.000000 0.000000 0.153946 0.000000 0.318197 0.000000 0.000000 0.266461
            0.000000  0.420255  0.000000
 0.000000 0.000000 0.000000 0.154052 0.000000 0.317295 0.000000 0.000000 0.264969
            0.000000  0.421256  0.000000
 0.000000 0.000000 0.000000 0.154162 0.000000 0.316398 0.000000 0.000000 0.263482
            0.000000  0.422256  0.000000
 0.000000 0.000000 0.000000 0.154276 0.000000 0.315507 0.000000 0.000000 0.262001
            0.000000  0.423257  0.000000
 0.000000 0.000000 0.000000 0.154394 0.000000 0.314622 0.000000 0.000000 0.260526
            0.000000  0.424257  0.000000
 0.000000 0.000000 0.000000 0.154515 0.000000 0.313743 0.000000 0.000000 0.259057
            0.000000  0.425258  0.000000
 0.000000 0.000000 0.000000 0.154640 0.000000 0.312869 0.000000 0.000000 0.257594
            0.000000  0.426259  0.000000
 0.000000 0.000000 0.000000 0.154768 0.000000 0.312002 0.000000 0.000000 0.256137
            0.000000  0.427259  0.000000
 0.000000 0.000000 0.000000 0.154899 0.000000 0.311141 0.000000 0.000000 0.254685
            0.000000  0.428260  0.000000
 0.000000 0.000000 0.000000 0.155034 0.000000 0.310285 0.000000 0.000000 0.253239
            0.000000  0.429260  0.000000
 0.000000 0.000000 0.000000 0.155171 0.000000 0.309436 0.000000 0.000000 0.251799
            0.000000  0.430261  0.000000
 0.000000 0.000000 0.000000 0.155312 0.000000 0.308593 0.000000 0.000000 0.250365
            0.000000  0.431262  0.000000
 0.000000 0.000000 0.000000 0.155456 0.000000 0.307755 0.000000 0.000000 0.248936
            0.000000  0.432262  0.000000
 0.000000 0.000000 0.000000 0.155602 0.000000 0.306924 0.000000 0.000000 0.247513
            0.000000  0.433263  0.000000
 0.000000 0.000000 0.000000 0.155751 0.000000 0.306099 0.000000 0.000000 0.246096
            0.000000  0.434263  0.000000
 0.000000 0.000000 0.000000 0.155903 0.000000 0.305279 0.000000 0.000000 0.244684
            0.000000  0.435264  0.000000
 0.000000 0.000000 0.000000 0.156057 0.000000 0.304466 0.000000 0.000000 0.243278
            0.000000  0.436265  0.000000
 0.000000 0.000000 0.000000 0.156214 0.000000 0.303659 0.000000 0.000000 0.241877
            0.000000  0.437265  0.000000
 0.000000 0.000000 0.000000 0.156373 0.000000 0.302858 0.000000 0.000000 0.240482
            0.000000  0.438266  0.000000
 0.000000 0.000000 0.000000 0.156535 0.000000 0.302062 0.000000 0.000000 0.239092
            0.000000  0.439266  0.000000
 0.000000 0.000000 0.000000 0.156698 0.000000 0.301273 0.000000 0.000000 0.237708
            0.000000  0.440267  0.000000
 0.000000 0.000000 0.000000 0.156864 0.000000 0.300490 0.000000 0.000000 0.236330
            0.000000  0.441268  0.000000
 0.000000 0.000000 0.000000 0.157031 0.000000 0.299713 0.000000 0.000000 0.234956
            0.000000  0.442268  0.000000
 0.000000 0.000000 0.000000 0.157201 0.000000 0.298943 0.000000 0.000000 0.233589
            0.000000  0.443269  0.000000
 0.000000 0.000000 0.000000 0.157372 0.000000 0.298178 0.000000 0.000000 0.232227
            0.000000  0.444270  0.000000
 0.000000 0.000000 0.000000 0.157545 0.000000 0.297419 0.000000 0.000000 0.230870
            0.000000  0.445270  0.000000
 0.000000 0.000000 0.000000 0.157720 0.000000 0.296667 0.000000 0.000000 0.229518
            0.000000  0.446271  0.000000
 0.000000 0.000000 0.000000 0.157896 0.000000 0.295920 0.000000 0.000000 0.228172
            0.000000  0.447271  0.000000
 0.000000 0.000000 0.000000 0.158074 0.000000 0.295180 0.000000 0.000000 0.226831
            0.000000  0.448272  0.000000
 0.000000 0.000000 0.000000 0.158253 0.000000 0.294446 0.000000 0.000000 0.225496
            0.000000  0.449273  0.000000
 0.000000 0.000000 0.000000 0.158434 0.000000 0.293718 0.000000 0.000000 0.224166
            0.000000  0.450273  0.000000
 0.000000 0.000000 0.000000 0.158616 0.000000 0.292996 0.000000 0.000000 0.222841
            0.000000  0.451274  0.000000
 0.000000 0.000000 0.000000 0.158799 0.000000 0.292280 0.000000 0.000000 0.221521
            0.000000  0.452274  0.000000
 0.000000 0.000000 0.000000 0.158983 0.000000 0.291571 0.000000 0.000000 0.220207
            0.000000  0.453275  0.000000
 0.000000 0.000000 0.000000 0.159168 0.000000 0.290867 0.000000 0.000000 0.218898
            0.000000  0.454276  0.000000
 0.000000 0.000000 0.000000 0.159354 0.000000 0.290170 0.000000 0.000000 0.217594
            0.000000  0.455276  0.000000
 0.000000 0.000000 0.000000 0.159541 0.000000 0.289479 0.000000 0.000000 0.216296
            0.000000  0.456277  0.000000
 0.000000 0.000000 0.000000 0.159729 0.000000 0.288794 0.000000 0.000000 0.215003
            0.000000  0.457277  0.000000
 0.000000 0.000000 0.000000 0.159918 0.000000 0.288115 0.000000 0.000000 0.213714
            0.000000  0.458278  0.000000
 0.000000 0.000000 0.000000 0.160107 0.000000 0.287442 0.000000 0.000000 0.212432
            0.000000  0.459279  0.000000
 0.000000 0.000000 0.000000 0.160297 0.000000 0.286775 0.000000 0.000000 0.211154
            0.000000  0.460279  0.000000
 0.000000 0.000000 0.000000 0.160487 0.000000 0.286115 0.000000 0.000000 0.209882
            0.000000  0.461280  0.000000
 0.000000 0.000000 0.000000 0.160678 0.000000 0.285461 0.000000 0.000000 0.208614
            0.000000  0.462280  0.000000
 0.000000 0.000000 0.000000 0.160869 0.000000 0.284813 0.000000 0.000000 0.207352
            0.000000  0.463281  0.000000
 0.000000 0.000000 0.000000 0.161061 0.000000 0.284171 0.000000 0.000000 0.206096
            0.000000  0.464282  0.000000
 0.000000 0.000000 0.000000 0.161253 0.000000 0.283535 0.000000 0.000000 0.204844
            0.000000  0.465282  0.000000
 0.000000 0.000000 0.000000 0.161445 0.000000 0.282905 0.000000 0.000000 0.203598
            0.000000  0.466283  0.000000
 0.000000 0.000000 0.000000 0.161637 0.000000 0.282282 0.000000 0.000000 0.202357
            0.000000  0.467283  0.000000
 0.000000 0.000000 0.000000 0.161829 0.000000 0.281665 0.000000 0.000000 0.201121
            0.000000  0.468284  0.000000
 0.000000 0.000000 0.000000 0.162021 0.000000 0.281054 0.000000 0.000000 0.199890
            0.000000  0.469285  0.000000
 0.000000 0.000000 0.000000 0.162214 0.000000 0.280449 0.000000 0.000000 0.198665
            0.000000  0.470285  0.000000
 0.000000 0.000000 0.000000 0.162406 0.000000 0.279850 0.000000 0.000000 0.197444
            0.000000  0.471286  0.000000
 0.000000 0.000000 0.000000 0.162598 0.000000 0.279257 0.000000 0.000000 0.196229
            0.000000  0.472287  0.000000
 0.000000 0.000000 0.000000 0.162789 0.000000 0.278671 0.000000 0.000000 0.195020
            0.000000  0.473287  0.000000
 0.000000 0.000000 0.000000 0.162981 0.000000 0.278091 0.000000 0.000000 0.193815
            0.000000  0.474288  0.000000
 0.000000 0.000000 0.000000 0.163172 0.000000 0.277517 0.000000 0.000000 0.192616
            0.000000  0.475288  0.000000
 0.000000 0.000000 0.000000 0.163363 0.000000 0.276949 0.000000 0.000000 0.191423
            0.000000  0.476289  0.000000
 0.000000 0.000000 0.000000 0.163553 0.000000 0.276387 0.000000 0.000000 0.190234
            0.000000  0.477290  0.000000
 0.000000 0.000000 0.000000 0.163743 0.000000 0.275831 0.000000 0.000000 0.189052
            0.000000  0.478290  0.000000
 0.000000 0.000000 0.000000 0.163932 0.000000 0.275282 0.000000 0.000000 0.187874
            0.000000  0.479291  0.000000
 0.000000 0.000000 0.000000 0.164121 0.000000 0.274738 0.000000 0.000000 0.186702
            0.000000  0.480291  0.000000
 0.000000 0.000000 0.000000 0.164309 0.000000 0.274201 0.000000 0.000000 0.185535
            0.000000  0.481292  0.000000
 0.000000 0.000000 0.000000 0.164496 0.000000 0.273670 0.000000 0.000000 0.184374
            0.000000  0.482293  0.000000
 0.000000 0.000000 0.000000 0.164683 0.000000 0.273145 0.000000 0.000000 0.183219
            0.000000  0.483293  0.000000
 0.000000 0.000000 0.000000 0.164869 0.000000 0.272626 0.000000 0.000000 0.182069
            0.000000  0.484294  0.000000
 0.000000 0.000000 0.000000 0.165054 0.000000 0.272114 0.000000 0.000000 0.180925
            0.000000  0.485294  0.000000
 0.000000 0.000000 0.000000 0.165238 0.000000 0.271607 0.000000 0.000000 0.179786
            0.000000  0.486295  0.000000
 0.000000 0.000000 0.000000 0.165421 0.000000 0.271107 0.000000 0.000000 0.178654
            0.000000  0.487296  0.000000
 0.000000 0.000000 0.000000 0.165603 0.000000 0.270612 0.000000 0.000000 0.177527
            0.000000  0.488296  0.000000
 0.000000 0.000000 0.000000 0.165784 0.000000 0.270124 0.000000 0.000000 0.176405
            0.000000  0.489297  0.000000
 0.000000 0.000000 0.000000 0.165964 0.000000 0.269642 0.000000 0.000000 0.175290
            0.000000  0.490297  0.000000
 0.000000 0.000000 0.000000 0.166143 0.000000 0.269166 0.000000 0.000000 0.174181
            0.000000  0.491298  0.000000
 0.000000 0.000000 0.000000 0.166321 0.000000 0.268696 0.000000 0.000000 0.173078
            0.000000  0.492299  0.000000
 0.000000 0.000000 0.000000 0.166498 0.000000 0.268232 0.000000 0.000000 0.171981
            0.000000  0.493299  0.000000
 0.000000 0.000000 0.000000 0.166673 0.000000 0.267775 0.000000 0.000000 0.170890
            0.000000  0.494300  0.000000
 0.000000 0.000000 0.000000 0.166848 0.000000 0.267323 0.000000 0.000000 0.169805
            0.000000  0.495300  0.000000
 0.000000 0.000000 0.000000 0.167021 0.000000 0.266877 0.000000 0.000000 0.168727
            0.000000  0.496301  0.000000
 0.000000 0.000000 0.000000 0.167192 0.000000 0.266437 0.000000 0.000000 0.167655
            0.000000  0.497302  0.000000
 0.000000 0.000000 0.000000 0.167362 0.000000 0.266004 0.000000 0.000000 0.166589
            0.000000  0.498302  0.000000
 0.000000 0.000000 0.000000 0.167531 0.000000 0.265576 0.000000 0.000000 0.165531
            0.000000  0.499303  0.000000
 0.000000 0.000000 0.000000 0.167699 0.000000 0.265155 0.000000 0.000000 0.164478
            0.000000  0.500304  0.000000
 0.000000 0.000000 0.000000 0.167864 0.000000 0.264739 0.000000 0.000000 0.163433
            0.000000  0.501304  0.000000
 0.000000 0.000000 0.000000 0.168029 0.000000 0.264329 0.000000 0.000000 0.162394
            0.000000  0.502305  0.000000
 0.000000 0.000000 0.000000 0.168192 0.000000 0.263926 0.000000 0.000000 0.161363
            0.000000  0.503305  0.000000
 0.000000 0.000000 0.000000 0.168353 0.000000 0.263528 0.000000 0.000000 0.160338
            0.000000  0.504306  0.000000
 0.000000 0.000000 0.000000 0.168513 0.000000 0.263136 0.000000 0.000000 0.159321
            0.000000  0.505307  0.000000
 0.000000 0.000000 0.000000 0.168671 0.000000 0.262751 0.000000 0.000000 0.158311
            0.000000  0.506307  0.000000
 0.000000 0.000000 0.000000 0.168827 0.000000 0.262371 0.000000 0.000000 0.157309
            0.000000  0.507308  0.000000
 0.000000 0.000000 0.000000 0.168982 0.000000 0.261997 0.000000 0.000000 0.156314
            0.000000  0.508308  0.000000
 0.000000 0.000000 0.000000 0.169135 0.000000 0.261629 0.000000 0.000000 0.155326
            0.000000  0.509309  0.000000
 0.000000 0.000000 0.000000 0.169287 0.000000 0.261267 0.000000 0.000000 0.154347
            0.000000  0.510310  0.000000
 0.000000 0.000000 0.000000 0.169436 0.000000 0.260910 0.000000 0.000000 0.153375
            0.000000  0.511310  0.000000
 0.000000 0.000000 0.000000 0.169584 0.000000 0.260560 0.000000 0.000000 0.152412
            0.000000  0.512311  0.000000
 0.000000 0.000000 0.000000 0.169730 0.000000 0.260215 0.000000 0.000000 0.151456
            0.000000  0.513311  0.000000
 0.000000 0.000000 0.000000 0.169874 0.000000 0.259876 0.000000 0.000000 0.150509
            0.000000  0.514312  0.000000
 0.000000 0.000000 0.000000 0.170016 0.000000 0.259543 0.000000 0.000000 0.149571
            0.000000  0.515313  0.000000
 0.000000 0.000000 0.000000 0.170157 0.000000 0.259216 0.000000 0.000000 0.148641
            0.000000  0.516313  0.000000
 0.000000 0.000000 0.000000 0.170295 0.000000 0.258895 0.000000 0.000000 0.147720
            0.000000  0.517314  0.000000
 0.000000 0.000000 0.000000 0.170432 0.000000 0.258579 0.000000 0.000000 0.146808
            0.000000  0.518314  0.000000
 0.000000 0.000000 0.000000 0.170566 0.000000 0.258269 0.000000 0.000000 0.145906
            0.000000  0.519315  0.000000
 0.000000 0.000000 0.000000 0.170699 0.000000 0.257965 0.000000 0.000000 0.145012
            0.000000  0.520316  0.000000
 0.000000 0.000000 0.000000 0.170830 0.000000 0.257666 0.000000 0.000000 0.144128
            0.000000  0.521316  0.000000
 0.000000 0.000000 0.000000 0.170958 0.000000 0.257374 0.000000 0.000000 0.143254
            0.000000  0.522317  0.000000
 0.000000 0.000000 0.000000 0.171085 0.000000 0.257086 0.000000 0.000000 0.142389
            0.000000  0.523317  0.000000
 0.000000 0.000000 0.000000 0.171210 0.000000 0.256805 0.000000 0.000000 0.141535
            0.000000  0.524318  0.000000
 0.000000 0.000000 0.000000 0.171332 0.000000 0.256529 0.000000 0.000000 0.140691
            0.000000  0.525319  0.000000
 0.000000 0.000000 0.000000 0.171453 0.000000 0.256259 0.000000 0.000000 0.139857
            0.000000  0.526319  0.000000
 0.000000 0.000000 0.000000 0.171571 0.000000 0.255994 0.000000 0.000000 0.139034
            0.000000  0.527320  0.000000
 0.000000 0.000000 0.000000 0.171688 0.000000 0.255735 0.000000 0.000000 0.138222
            0.000000  0.528321  0.000000
 0.000000 0.000000 0.000000 0.171802 0.000000 0.255481 0.000000 0.000000 0.137421
            0.000000  0.529321  0.000000
 0.000000 0.000000 0.000000 0.171914 0.000000 0.255233 0.000000 0.000000 0.136631
            0.000000  0.530322  0.000000
 0.000000 0.000000 0.000000 0.172024 0.000000 0.254991 0.000000 0.000000 0.135852
            0.000000  0.531322  0.000000
 0.000000 0.000000 0.000000 0.172132 0.000000 0.254753 0.000000 0.000000 0.135085
            0.000000  0.532323  0.000000
 0.000000 0.000000 0.000000 0.172237 0.000000 0.254522 0.000000 0.000000 0.134330
            0.000000  0.533324  0.000000
 0.000000 0.000000 0.000000 0.172341 0.000000 0.254296 0.000000 0.000000 0.133587
            0.000000  0.534324  0.000000
 0.000000 0.000000 0.000000 0.172442 0.000000 0.254075 0.000000 0.000000 0.132856
            0.000000  0.535325  0.000000
 0.000000 0.000000 0.000000 0.172541 0.000000 0.253860 0.000000 0.000000 0.132138
            0.000000  0.536325  0.000000
 0.000000 0.000000 0.000000 0.172638 0.000000 0.253650 0.000000 0.000000 0.131433
            0.000000  0.537326  0.000000
 0.000000 0.000000 0.000000 0.172733 0.000000 0.253445 0.000000 0.000000 0.130740
            0.000000  0.538327  0.000000
 0.000000 0.000000 0.000000 0.172825 0.000000 0.253246 0.000000 0.000000 0.130061
            0.000000  0.539327  0.000000
 0.000000 0.000000 0.000000 0.172915 0.000000 0.253052 0.000000 0.000000 0.129395
            0.000000  0.540328  0.000000
 0.000000 0.000000 0.000000 0.173003 0.000000 0.252864 0.000000 0.000000 0.128743
            0.000000  0.541328  0.000000
 0.000000 0.000000 0.000000 0.173089 0.000000 0.252680 0.000000 0.000000 0.128105
            0.000000  0.542329  0.000000
 0.000000 0.000000 0.000000 0.173172 0.000000 0.252502 0.000000 0.000000 0.127481
            0.000000  0.543330  0.000000
 0.000000 0.000000 0.000000 0.173253 0.000000 0.252330 0.000000 0.000000 0.126871
            0.000000  0.544330  0.000000
 0.000000 0.000000 0.000000 0.173332 0.000000 0.252162 0.000000 0.000000 0.126275
            0.000000  0.545331  0.000000
 0.000000 0.000000 0.000000 0.173409 0.000000 0.252000 0.000000 0.000000 0.125695
            0.000000  0.546331  0.000000
 0.000000 0.000000 0.000000 0.173483 0.000000 0.251843 0.000000 0.000000 0.125129
            0.000000  0.547332  0.000000
 0.000000 0.000000 0.000000 0.173555 0.000000 0.251691 0.000000 0.000000 0.124579
            0.000000  0.548333  0.000000
 0.000000 0.000000 0.000000 0.173624 0.000000 0.251544 0.000000 0.000000 0.124044
            0.000000  0.549333  0.000000
 0.000000 0.000000 0.000000 0.173692 0.000000 0.251403 0.000000 0.000000 0.123525
            0.000000  0.550334  0.000000
 0.000000 0.000000 0.000000 0.173757 0.000000 0.251266 0.000000 0.000000 0.123022
            0.000000  0.551334  0.000000
 0.000000 0.000000 0.000000 0.173819 0.000000 0.251135 0.000000 0.000000 0.122535
            0.000000  0.552335  0.000000
 0.000000 0.000000 0.000000 0.173880 0.000000 0.251009 0.000000 0.000000 0.122064
            0.000000  0.553336  0.000000
 0.000000 0.000000 0.000000 0.173938 0.000000 0.250888 0.000000 0.000000 0.121610
            0.000000  0.554336  0.000000
 0.000000 0.000000 0.000000 0.173994 0.000000 0.250771 0.000000 0.000000 0.121173
            0.000000  0.555337  0.000000
 0.000000 0.000000 0.000000 0.174047 0.000000 0.250660 0.000000 0.000000 0.120753
            0.000000  0.556338  0.000000
 0.000000 0.000000 0.000000 0.174098 0.000000 0.250554 0.000000 0.000000 0.120349
            0.000000  0.557338  0.000000
 0.000000 0.000000 0.000000 0.174146 0.000000 0.250454 0.000000 0.000000 0.119963
            0.000000  0.558339  0.000000
 0.000000 0.000000 0.000000 0.174193 0.000000 0.250358 0.000000 0.000000 0.119595
            0.000000  0.559339  0.000000
 0.000000 0.000000 0.000000 0.174237 0.000000 0.250267 0.000000 0.000000 0.119245
            0.000000  0.560340  0.000000
 0.000000 0.000000 0.000000 0.174278 0.000000 0.250181 0.000000 0.000000 0.118912
            0.000000  0.561341  0.000000
 0.000000 0.000000 0.000000 0.174317 0.000000 0.250100 0.000000 0.000000 0.118597
            0.000000  0.562341  0.000000
 0.000000 0.000000 0.000000 0.174354 0.000000 0.250024 0.000000 0.000000 0.118301
            0.000000  0.563342  0.000000
 0.000000 0.000000 0.000000 0.174389 0.000000 0.249953 0.000000 0.000000 0.118023
            0.000000  0.564342  0.000000
 0.000000 0.000000 0.000000 0.174421 0.000000 0.249886 0.000000 0.000000 0.117763
            0.000000  0.565343  0.000000
 0.000000 0.000000 0.000000 0.174451 0.000000 0.249825 0.000000 0.000000 0.117522
            0.000000  0.566344  0.000000
 0.000000 0.000000 0.000000 0.174478 0.000000 0.249769 0.000000 0.000000 0.117300
            0.000000  0.567344  0.000000
 0.000000 0.000000 0.000000 0.174503 0.000000 0.249718 0.000000 0.000000 0.117097
            0.000000  0.568345  0.000000
 0.000000 0.000000 0.000000 0.174526 0.000000 0.249671 0.000000 0.000000 0.116913
            0.000000  0.569345  0.000000
 0.000000 0.000000 0.000000 0.174546 0.000000 0.249630 0.000000 0.000000 0.116748
            0.000000  0.570346  0.000000
 0.000000 0.000000 0.000000 0.174564 0.000000 0.249593 0.000000 0.000000 0.116602
            0.000000  0.571347  0.000000
 0.000000 0.000000 0.000000 0.174579 0.000000 0.249561 0.000000 0.000000 0.116475
            0.000000  0.572347  0.000000
 0.000000 0.000000 0.000000 0.174592 0.000000 0.249535 0.000000 0.000000 0.116368
            0.000000  0.573348  0.000000
 0.000000 0.000000 0.000000 0.174603 0.000000 0.249513 0.000000 0.000000 0.116280
            0.000000  0.574348  0.000000
 0.000000 0.000000 0.000000 0.174611 0.000000 0.249496 0.000000 0.000000 0.116212
            0.000000  0.575349  0.000000
 0.000000 0.000000 0.000000 0.174617 0.000000 0.249483 0.000000 0.000000 0.116163
            0.000000  0.576350  0.000000
 0.000000 0.000000 0.000000 0.174621 0.000000 0.249476 0.000000 0.000000 0.116134
            0.000000  0.577350  0.000000
 0.000000 0.000000 0.000000 0.174622 0.000000 0.249474 0.000000 0.000000 0.116124


==> anc/fig10/coupling55l.dat <==
 &plot nbnd=   9, nks=  1246 /
            0.333333  0.577350  0.000000
 0.44 0.06 0.00 0.50 0.50 0.50 0.44 0.06 0.50
            0.332834  0.576485  0.000000
 0.43 0.06 0.00 0.49 0.50 0.51 0.41 0.07 0.53
            0.332334  0.575619  0.000000
 0.42 0.06 0.01 0.48 0.51 0.51 0.39 0.07 0.55
            0.331834  0.574753  0.000000
 0.41 0.06 0.02 0.48 0.51 0.52 0.36 0.07 0.58
            0.331334  0.573888  0.000000
 0.39 0.07 0.03 0.47 0.51 0.52 0.34 0.07 0.61
            0.330835  0.573022  0.000000
 0.38 0.07 0.04 0.46 0.52 0.53 0.31 0.07 0.63
            0.330335  0.572157  0.000000
 0.36 0.07 0.05 0.45 0.52 0.53 0.29 0.07 0.65
            0.329835  0.571291  0.000000
 0.35 0.07 0.06 0.45 0.52 0.54 0.27 0.07 0.67
            0.329335  0.570426  0.000000
 0.34 0.08 0.07 0.44 0.52 0.55 0.25 0.07 0.69
            0.328836  0.569560  0.000000
 0.33 0.08 0.07 0.43 0.53 0.55 0.23 0.07 0.71
            0.328336  0.568694  0.000000
 0.32 0.08 0.08 0.42 0.53 0.56 0.22 0.07 0.73
            0.327836  0.567829  0.000000
 0.31 0.08 0.09 0.41 0.53 0.56 0.20 0.07 0.74
            0.327336  0.566963  0.000000
 0.30 0.09 0.09 0.40 0.54 0.57 0.19 0.07 0.76
            0.326837  0.566098  0.000000
 0.30 0.09 0.09 0.39 0.54 0.57 0.17 0.07 0.77
            0.326337  0.565232  0.000000
 0.29 0.09 0.10 0.39 0.54 0.58 0.16 0.07 0.78
            0.325837  0.564366  0.000000
 0.28 0.10 0.10 0.38 0.54 0.58 0.15 0.07 0.79
            0.325337  0.563501  0.000000
 0.28 0.10 0.10 0.37 0.55 0.59 0.14 0.07 0.80
            0.324838  0.562635  0.000000
 0.27 0.10 0.10 0.36 0.55 0.59 0.14 0.07 0.81
            0.324338  0.561770  0.000000
 0.27 0.11 0.10 0.35 0.55 0.60 0.13 0.07 0.81
            0.323838  0.560904  0.000000
 0.27 0.11 0.11 0.34 0.56 0.60 0.12 0.07 0.82
            0.323338  0.560038  0.000000
 0.26 0.11 0.11 0.33 0.56 0.61 0.12 0.07 0.83
            0.322839  0.559173  0.000000
 0.26 0.12 0.11 0.32 0.56 0.61 0.11 0.07 0.83
            0.322339  0.558307  0.000000
 0.26 0.12 0.11 0.31 0.56 0.62 0.11 0.07 0.84
            0.321839  0.557442  0.000000
 0.25 0.13 0.11 0.30 0.57 0.62 0.10 0.07 0.84
            0.321339  0.556576  0.000000
 0.25 0.13 0.10 0.29 0.57 0.63 0.10 0.08 0.85
            0.320840  0.555710  0.000000
 0.25 0.14 0.10 0.29 0.57 0.63 0.09 0.08 0.85
            0.320340  0.554845  0.000000
 0.25 0.14 0.10 0.28 0.57 0.64 0.09 0.08 0.86
            0.319840  0.553979  0.000000
 0.24 0.14 0.10 0.27 0.58 0.64 0.09 0.08 0.86
            0.319340  0.553114  0.000000
 0.24 0.15 0.10 0.26 0.58 0.65 0.08 0.08 0.86
            0.318841  0.552248  0.000000
 0.24 0.15 0.10 0.25 0.58 0.65 0.08 0.08 0.86
            0.318341  0.551382  0.000000
 0.24 0.16 0.10 0.24 0.59 0.66 0.08 0.08 0.87
            0.317841  0.550517  0.000000
 0.24 0.16 0.10 0.23 0.59 0.66 0.08 0.08 0.87
            0.317341  0.549651  0.000000
 0.23 0.17 0.10 0.22 0.59 0.67 0.07 0.08 0.87
            0.316842  0.548786  0.000000
 0.23 0.17 0.09 0.21 0.59 0.67 0.07 0.08 0.87
            0.316342  0.547920  0.000000
 0.23 0.17 0.09 0.20 0.60 0.67 0.07 0.08 0.87
            0.315842  0.547055  0.000000
 0.23 0.18 0.09 0.20 0.60 0.68 0.07 0.08 0.88
            0.315342  0.546189  0.000000
 0.23 0.18 0.09 0.19 0.60 0.68 0.07 0.08 0.88
            0.314843  0.545323  0.000000
 0.23 0.19 0.09 0.18 0.60 0.69 0.07 0.08 0.88
            0.314343  0.544458  0.000000
 0.23 0.19 0.09 0.17 0.61 0.69 0.07 0.08 0.88
            0.313843  0.543592  0.000000
 0.22 0.19 0.09 0.17 0.61 0.70 0.06 0.08 0.88
            0.313343  0.542727  0.000000
 0.22 0.20 0.08 0.16 0.61 0.70 0.06 0.08 0.88
            0.312844  0.541861  0.000000
 0.22 0.20 0.08 0.15 0.61 0.70 0.06 0.08 0.88
            0.312344  0.540995  0.000000
 0.22 0.20 0.08 0.14 0.62 0.71 0.06 0.08 0.89
            0.311844  0.540130  0.000000
 0.22 0.20 0.08 0.14 0.62 0.71 0.06 0.08 0.89
            0.311344  0.539264  0.000000
 0.22 0.21 0.08 0.13 0.62 0.71 0.06 0.08 0.89
            0.310845  0.538399  0.000000
 0.22 0.21 0.07 0.13 0.62 0.72 0.06 0.08 0.89
            0.310345  0.537533  0.000000
 0.22 0.21 0.07 0.12 0.63 0.72 0.06 0.08 0.89
            0.309845  0.536667  0.000000
 0.22 0.21 0.07 0.12 0.63 0.72 0.06 0.08 0.89
            0.309345  0.535802  0.000000
 0.22 0.21 0.07 0.11 0.63 0.73 0.06 0.09 0.89
            0.308846  0.534936  0.000000
 0.22 0.21 0.07 0.11 0.63 0.73 0.06 0.09 0.89
            0.308346  0.534071  0.000000
 0.21 0.21 0.07 0.10 0.63 0.73 0.06 0.09 0.89
            0.307846  0.533205  0.000000
 0.21 0.21 0.06 0.10 0.64 0.74 0.06 0.09 0.89
            0.307346  0.532339  0.000000
 0.21 0.21 0.06 0.10 0.64 0.74 0.06 0.09 0.89
            0.306847  0.531474  0.000000
 0.21 0.21 0.06 0.09 0.64 0.74 0.06 0.09 0.89
            0.306347  0.530608  0.000000
 0.21 0.21 0.06 0.09 0.64 0.75 0.06 0.09 0.89
            0.305847  0.529743  0.000000
 0.21 0.21 0.06 0.09 0.65 0.75 0.06 0.09 0.89
            0.305347  0.528877  0.000000
 0.21 0.21 0.05 0.08 0.65 0.75 0.06 0.09 0.89
            0.304848  0.528011  0.000000
 0.21 0.21 0.05 0.08 0.65 0.76 0.06 0.09 0.89
            0.304348  0.527146  0.000000
 0.21 0.21 0.05 0.08 0.65 0.76 0.06 0.09 0.89
            0.303848  0.526280  0.000000
 0.21 0.21 0.05 0.08 0.65 0.76 0.06 0.09 0.89
            0.303348  0.525415  0.000000
 0.21 0.21 0.05 0.07 0.66 0.76 0.05 0.09 0.90
            0.302849  0.524549  0.000000
 0.21 0.21 0.05 0.07 0.66 0.77 0.05 0.09 0.90
            0.302349  0.523684  0.000000
 0.21 0.21 0.04 0.07 0.66 0.77 0.05 0.09 0.90
            0.301849  0.522818  0.000000
 0.20 0.21 0.04 0.07 0.66 0.77 0.05 0.09 0.90
            0.301349  0.521952  0.000000
 0.20 0.21 0.04 0.07 0.66 0.77 0.05 0.09 0.90
            0.300850  0.521087  0.000000
 0.20 0.21 0.04 0.07 0.67 0.78 0.05 0.09 0.90
            0.300350  0.520221  0.000000
 0.20 0.21 0.04 0.06 0.67 0.78 0.05 0.09 0.90
            0.299850  0.519356  0.000000
 0.20 0.20 0.04 0.06 0.67 0.78 0.05 0.09 0.90
            0.299350  0.518490  0.000000
 0.20 0.20 0.03 0.06 0.67 0.78 0.05 0.09 0.90
            0.298851  0.517624  0.000000
 0.20 0.20 0.03 0.06 0.67 0.79 0.05 0.09 0.90
            0.298351  0.516759  0.000000
 0.20 0.20 0.03 0.06 0.67 0.79 0.05 0.09 0.90
            0.297851  0.515893  0.000000
 0.20 0.20 0.03 0.06 0.68 0.79 0.05 0.09 0.90
            0.297351  0.515028  0.000000
 0.20 0.20 0.03 0.06 0.68 0.79 0.05 0.09 0.90
            0.296852  0.514162  0.000000
 0.20 0.20 0.03 0.06 0.68 0.80 0.05 0.10 0.90
            0.296352  0.513296  0.000000
 0.20 0.19 0.03 0.06 0.68 0.80 0.05 0.10 0.90
            0.295852  0.512431  0.000000
 0.20 0.19 0.02 0.06 0.68 0.80 0.05 0.10 0.90
            0.295352  0.511565  0.000000
 0.20 0.19 0.02 0.06 0.68 0.80 0.05 0.10 0.90
            0.294853  0.510700  0.000000
 0.20 0.19 0.02 0.05 0.69 0.80 0.05 0.10 0.90
            0.294353  0.509834  0.000000
 0.19 0.19 0.02 0.05 0.69 0.81 0.05 0.10 0.90
            0.293853  0.508968  0.000000
 0.19 0.19 0.02 0.05 0.69 0.81 0.05 0.10 0.90
            0.293353  0.508103  0.000000
 0.19 0.18 0.02 0.05 0.69 0.81 0.05 0.10 0.90
            0.292854  0.507237  0.000000
 0.19 0.18 0.02 0.05 0.69 0.81 0.05 0.10 0.90
            0.292354  0.506372  0.000000
 0.19 0.18 0.02 0.05 0.69 0.81 0.05 0.10 0.90
            0.291854  0.505506  0.000000
 0.19 0.18 0.01 0.05 0.70 0.81 0.05 0.10 0.90
            0.291354  0.504640  0.000000
 0.19 0.18 0.01 0.05 0.70 0.82 0.05 0.10 0.90
            0.290855  0.503775  0.000000
 0.19 0.18 0.01 0.05 0.70 0.82 0.05 0.10 0.90
            0.290355  0.502909  0.000000
 0.19 0.18 0.01 0.05 0.70 0.82 0.05 0.10 0.90
            0.289855  0.502044  0.000000
 0.19 0.17 0.01 0.05 0.70 0.82 0.05 0.10 0.90
            0.289355  0.501178  0.000000
 0.19 0.17 0.01 0.05 0.70 0.82 0.05 0.10 0.90
            0.288856  0.500313  0.000000
 0.19 0.17 0.01 0.05 0.70 0.82 0.06 0.10 0.90
            0.288356  0.499447  0.000000
 0.18 0.17 0.01 0.05 0.70 0.83 0.06 0.10 0.90
            0.287856  0.498581  0.000000
 0.18 0.17 0.01 0.05 0.71 0.83 0.06 0.10 0.90
            0.287356  0.497716  0.000000
 0.18 0.17 0.01 0.05 0.71 0.83 0.06 0.10 0.90
            0.286857  0.496850  0.000000
 0.18 0.17 0.01 0.05 0.71 0.83 0.06 0.10 0.90
            0.286357  0.495985  0.000000
 0.18 0.16 0.01 0.05 0.71 0.83 0.06 0.10 0.90
            0.285857  0.495119  0.000000
 0.18 0.16 0.01 0.05 0.71 0.83 0.06 0.10 0.90
            0.285357  0.494253  0.000000
 0.18 0.16 0.00 0.05 0.71 0.83 0.06 0.10 0.90
            0.284858  0.493388  0.000000
 0.18 0.16 0.00 0.05 0.71 0.83 0.06 0.10 0.90
            0.284358  0.492522  0.000000
 0.18 0.16 0.00 0.05 0.71 0.84 0.06 0.10 0.90
            0.283858  0.491657  0.000000
 0.18 0.16 0.00 0.05 0.71 0.84 0.06 0.10 0.90
            0.283358  0.490791  0.000000
 0.18 0.16 0.00 0.05 0.72 0.84 0.06 0.11 0.90
            0.282859  0.489925  0.000000
 0.18 0.15 0.00 0.05 0.72 0.84 0.06 0.11 0.90
            0.282359  0.489060  0.000000
 0.17 0.15 0.00 0.05 0.72 0.84 0.06 0.11 0.90
            0.281859  0.488194  0.000000
 0.17 0.15 0.00 0.05 0.72 0.84 0.06 0.11 0.90
            0.281359  0.487329  0.000000
 0.17 0.15 0.00 0.05 0.72 0.84 0.06 0.11 0.90
            0.280860  0.486463  0.000000
 0.17 0.15 0.00 0.05 0.72 0.84 0.06 0.11 0.90
            0.280360  0.485597  0.000000
 0.17 0.15 0.00 0.05 0.72 0.85 0.06 0.11 0.90
            0.279860  0.484732  0.000000
 0.17 0.15 0.00 0.05 0.72 0.85 0.06 0.11 0.90
            0.279360  0.483866  0.000000
 0.17 0.14 0.00 0.05 0.72 0.85 0.06 0.11 0.90
            0.278861  0.483001  0.000000
 0.17 0.14 0.00 0.05 0.72 0.85 0.06 0.11 0.90
            0.278361  0.482135  0.000000
 0.17 0.14 0.00 0.05 0.72 0.85 0.06 0.11 0.90
            0.277861  0.481269  0.000000
 0.17 0.14 0.00 0.05 0.72 0.85 0.06 0.11 0.90
            0.277361  0.480404  0.000000
 0.17 0.14 0.00 0.05 0.72 0.85 0.06 0.11 0.90
            0.276862  0.479538  0.000000
 0.16 0.14 0.00 0.05 0.73 0.85 0.06 0.11 0.90
            0.276362  0.478673  0.000000
 0.16 0.14 0.00 0.05 0.73 0.85 0.06 0.11 0.90
            0.275862  0.477807  0.000000
 0.16 0.14 0.00 0.05 0.73 0.85 0.06 0.11 0.90
            0.275362  0.476942  0.000000
 0.16 0.13 0.00 0.05 0.73 0.86 0.06 0.11 0.90
            0.274863  0.476076  0.000000
 0.16 0.13 0.00 0.05 0.73 0.86 0.06 0.11 0.90
            0.274363  0.475210  0.000000
 0.16 0.13 0.00 0.05 0.73 0.86 0.06 0.11 0.90
            0.273863  0.474345  0.000000
 0.16 0.13 0.00 0.05 0.73 0.86 0.06 0.11 0.90
            0.273363  0.473479  0.000000
 0.16 0.13 0.00 0.05 0.73 0.86 0.06 0.11 0.90
            0.272864  0.472614  0.000000
 0.16 0.13 0.00 0.05 0.73 0.86 0.06 0.11 0.90
            0.272364  0.471748  0.000000
 0.16 0.13 0.00 0.05 0.73 0.86 0.06 0.11 0.90
            0.271864  0.470882  0.000000
 0.16 0.13 0.00 0.05 0.73 0.86 0.06 0.11 0.90
            0.271364  0.470017  0.000000
 0.16 0.13 0.00 0.05 0.73 0.86 0.06 0.11 0.90
            0.270865  0.469151  0.000000
 0.15 0.13 0.00 0.05 0.73 0.86 0.06 0.11 0.90
            0.270365  0.468286  0.000000
 0.15 0.12 0.00 0.05 0.73 0.86 0.06 0.11 0.90
            0.269865  0.467420  0.000000
 0.15 0.12 0.00 0.05 0.73 0.86 0.06 0.11 0.90
            0.269365  0.466554  0.000000
 0.15 0.12 0.00 0.05 0.73 0.87 0.06 0.11 0.90
            0.268866  0.465689  0.000000
 0.15 0.12 0.00 0.05 0.73 0.87 0.06 0.11 0.90
            0.268366  0.464823  0.000000
 0.15 0.12 0.00 0.06 0.73 0.87 0.06 0.11 0.90
            0.267866  0.463958  0.000000
 0.15 0.12 0.00 0.06 0.73 0.87 0.06 0.12 0.90
            0.267366  0.463092  0.000000
 0.15 0.12 0.00 0.06 0.73 0.87 0.06 0.12 0.90
            0.266867  0.462226  0.000000
 0.15 0.12 0.00 0.06 0.73 0.87 0.06 0.12 0.90
            0.266367  0.461361  0.000000
 0.15 0.12 0.01 0.06 0.73 0.87 0.06 0.12 0.90
            0.265867  0.460495  0.000000
 0.15 0.12 0.01 0.06 0.73 0.87 0.06 0.12 0.90
            0.265367  0.459630  0.000000
 0.15 0.11 0.01 0.06 0.73 0.87 0.06 0.12 0.90
            0.264868  0.458764  0.000000
 0.15 0.11 0.01 0.06 0.73 0.87 0.06 0.12 0.90
            0.264368  0.457898  0.000000
 0.14 0.11 0.01 0.06 0.73 0.87 0.06 0.12 0.90
            0.263868  0.457033  0.000000
 0.14 0.11 0.01 0.06 0.73 0.87 0.06 0.12 0.90
            0.263368  0.456167  0.000000
 0.14 0.11 0.01 0.06 0.73 0.87 0.06 0.12 0.90
            0.262869  0.455302  0.000000
 0.14 0.11 0.01 0.06 0.73 0.87 0.06 0.12 0.90
            0.262369  0.454436  0.000000
 0.14 0.11 0.01 0.06 0.73 0.87 0.06 0.12 0.90
            0.261869  0.453571  0.000000
 0.14 0.11 0.01 0.06 0.73 0.87 0.06 0.12 0.90
            0.261369  0.452705  0.000000
 0.14 0.11 0.01 0.06 0.73 0.88 0.06 0.12 0.90
            0.260870  0.451839  0.000000
 0.14 0.11 0.01 0.06 0.73 0.88 0.06 0.12 0.90
            0.260370  0.450974  0.000000
 0.14 0.11 0.01 0.06 0.73 0.88 0.06 0.12 0.90
            0.259870  0.450108  0.000000
 0.14 0.10 0.01 0.06 0.73 0.88 0.06 0.12 0.90
            0.259370  0.449243  0.000000
 0.14 0.10 0.01 0.06 0.73 0.88 0.06 0.12 0.90
            0.258871  0.448377  0.000000
 0.14 0.10 0.01 0.06 0.73 0.88 0.06 0.12 0.90
            0.258371  0.447511  0.000000
 0.14 0.10 0.01 0.06 0.73 0.88 0.06 0.12 0.90
            0.257871  0.446646  0.000000
 0.14 0.10 0.02 0.06 0.73 0.88 0.06 0.12 0.90
            0.257371  0.445780  0.000000
 0.14 0.10 0.02 0.06 0.73 0.88 0.06 0.12 0.90
            0.256872  0.444915  0.000000
 0.13 0.10 0.02 0.06 0.73 0.88 0.06 0.12 0.90
            0.256372  0.444049  0.000000
 0.13 0.10 0.02 0.06 0.73 0.88 0.06 0.12 0.90
            0.255872  0.443183  0.000000
 0.13 0.10 0.02 0.06 0.73 0.88 0.06 0.12 0.90
            0.255372  0.442318  0.000000
 0.13 0.10 0.02 0.06 0.73 0.88 0.06 0.12 0.90
            0.254873  0.441452  0.000000
 0.13 0.10 0.02 0.06 0.72 0.88 0.06 0.12 0.90
            0.254373  0.440587  0.000000
 0.13 0.10 0.02 0.06 0.72 0.88 0.06 0.12 0.90
            0.253873  0.439721  0.000000
 0.13 0.10 0.02 0.06 0.72 0.88 0.06 0.12 0.90
            0.253373  0.438855  0.000000
 0.13 0.09 0.02 0.06 0.72 0.88 0.06 0.12 0.90
            0.252874  0.437990  0.000000
 0.13 0.09 0.02 0.06 0.72 0.88 0.06 0.12 0.90
            0.252374  0.437124  0.000000
 0.13 0.09 0.02 0.06 0.72 0.88 0.06 0.12 0.90
            0.251874  0.436259  0.000000
 0.13 0.09 0.03 0.06 0.72 0.88 0.06 0.12 0.90
            0.251374  0.435393  0.000000
 0.13 0.09 0.03 0.06 0.72 0.88 0.06 0.12 0.90
            0.250875  0.434527  0.000000
 0.13 0.09 0.03 0.06 0.72 0.88 0.06 0.12 0.90
            0.250375  0.433662  0.000000
 0.13 0.09 0.03 0.06 0.72 0.89 0.06 0.12 0.90
            0.249875  0.432796  0.000000
 0.13 0.09 0.03 0.06 0.72 0.89 0.06 0.12 0.90
            0.249375  0.431931  0.000000
 0.13 0.09 0.03 0.06 0.72 0.89 0.06 0.12 0.90
            0.248876  0.431065  0.000000
 0.13 0.09 0.03 0.06 0.72 0.89 0.06 0.12 0.90
            0.248376  0.430200  0.000000
 0.13 0.09 0.03 0.07 0.72 0.89 0.06 0.13 0.90
            0.247876  0.429334  0.000000
 0.13 0.09 0.03 0.07 0.72 0.89 0.06 0.13 0.90
            0.247376  0.428468  0.000000
 0.13 0.09 0.03 0.07 0.71 0.89 0.06 0.13 0.90
            0.246877  0.427603  0.000000
 0.12 0.09 0.04 0.07 0.71 0.89 0.06 0.13 0.90
            0.246377  0.426737  0.000000
 0.12 0.09 0.04 0.07 0.71 0.89 0.06 0.13 0.90
            0.245877  0.425872  0.000000
 0.12 0.09 0.04 0.07 0.71 0.89 0.06 0.13 0.90
            0.245377  0.425006  0.000000
 0.12 0.08 0.04 0.07 0.71 0.89 0.06 0.13 0.90
            0.244878  0.424140  0.000000
 0.12 0.08 0.04 0.07 0.71 0.89 0.06 0.13 0.90
            0.244378  0.423275  0.000000
 0.12 0.08 0.04 0.07 0.71 0.89 0.06 0.13 0.90
            0.243878  0.422409  0.000000
 0.12 0.08 0.04 0.07 0.71 0.89 0.06 0.13 0.90
            0.243378  0.421544  0.000000
 0.12 0.08 0.04 0.07 0.71 0.89 0.06 0.13 0.90
            0.242879  0.420678  0.000000
 0.12 0.08 0.05 0.07 0.71 0.89 0.06 0.13 0.89
            0.242379  0.419812  0.000000
 0.12 0.08 0.05 0.07 0.70 0.89 0.07 0.13 0.89
            0.241879  0.418947  0.000000
 0.12 0.08 0.05 0.07 0.70 0.89 0.07 0.13 0.89
            0.241379  0.418081  0.000000
 0.12 0.08 0.05 0.07 0.70 0.89 0.07 0.13 0.89
            0.240880  0.417216  0.000000
 0.12 0.08 0.05 0.07 0.70 0.89 0.07 0.13 0.89
            0.240380  0.416350  0.000000
 0.12 0.08 0.05 0.07 0.70 0.89 0.07 0.13 0.89
            0.239880  0.415484  0.000000
 0.12 0.08 0.05 0.07 0.70 0.89 0.07 0.13 0.89
            0.239380  0.414619  0.000000
 0.12 0.08 0.05 0.07 0.70 0.89 0.07 0.13 0.89
            0.238881  0.413753  0.000000
 0.12 0.08 0.06 0.07 0.70 0.89 0.07 0.13 0.89
            0.238381  0.412888  0.000000
 0.12 0.08 0.06 0.07 0.70 0.89 0.07 0.13 0.89
            0.237881  0.412022  0.000000
 0.12 0.08 0.06 0.07 0.69 0.89 0.07 0.13 0.89
            0.237381  0.411156  0.000000
 0.12 0.08 0.06 0.07 0.69 0.89 0.07 0.13 0.89
            0.236882  0.410291  0.000000
 0.12 0.07 0.06 0.07 0.69 0.89 0.07 0.13 0.89
            0.236382  0.409425  0.000000
 0.12 0.07 0.06 0.07 0.69 0.89 0.07 0.13 0.89
            0.235882  0.408560  0.000000
 0.12 0.07 0.07 0.07 0.69 0.89 0.07 0.13 0.89
            0.235382  0.407694  0.000000
 0.12 0.07 0.07 0.07 0.69 0.89 0.07 0.13 0.89
            0.234883  0.406829  0.000000
 0.11 0.07 0.07 0.07 0.69 0.90 0.07 0.13 0.89
            0.234383  0.405963  0.000000
 0.11 0.07 0.07 0.07 0.69 0.90 0.07 0.13 0.89
            0.233883  0.405097  0.000000
 0.11 0.07 0.07 0.07 0.68 0.90 0.07 0.13 0.89
            0.233383  0.404232  0.000000
 0.11 0.07 0.07 0.07 0.68 0.90 0.07 0.13 0.89
            0.232884  0.403366  0.000000
 0.11 0.07 0.08 0.07 0.68 0.90 0.07 0.13 0.89
            0.232384  0.402501  0.000000
 0.11 0.07 0.08 0.07 0.68 0.90 0.07 0.13 0.89
            0.231884  0.401635  0.000000
 0.11 0.07 0.08 0.07 0.68 0.90 0.07 0.13 0.89
            0.231384  0.400769  0.000000
 0.11 0.07 0.08 0.07 0.68 0.90 0.07 0.13 0.89
            0.230885  0.399904  0.000000
 0.11 0.07 0.08 0.08 0.68 0.90 0.07 0.13 0.89
            0.230385  0.399038  0.000000
 0.11 0.07 0.09 0.08 0.67 0.90 0.07 0.13 0.89
            0.229885  0.398173  0.000000
 0.11 0.07 0.09 0.08 0.67 0.90 0.07 0.13 0.89
            0.229385  0.397307  0.000000
 0.11 0.07 0.09 0.08 0.67 0.90 0.07 0.13 0.89
            0.228886  0.396441  0.000000
 0.11 0.07 0.09 0.08 0.67 0.90 0.07 0.13 0.89
            0.228386  0.395576  0.000000
 0.11 0.07 0.09 0.08 0.67 0.90 0.07 0.13 0.89
            0.227886  0.394710  0.000000
 0.11 0.07 0.10 0.08 0.67 0.90 0.07 0.13 0.89
            0.227386  0.393845  0.000000
 0.11 0.07 0.10 0.08 0.66 0.90 0.07 0.13 0.89
            0.226887  0.392979  0.000000
 0.11 0.07 0.10 0.08 0.66 0.90 0.07 0.13 0.89
            0.226387  0.392113  0.000000
 0.11 0.06 0.10 0.08 0.66 0.90 0.07 0.13 0.89
            0.225887  0.391248  0.000000
 0.11 0.06 0.10 0.08 0.66 0.90 0.07 0.13 0.89
            0.225387  0.390382  0.000000
 0.11 0.06 0.11 0.08 0.66 0.90 0.07 0.13 0.89
            0.224888  0.389517  0.000000
 0.11 0.06 0.11 0.08 0.66 0.90 0.07 0.13 0.89
            0.224388  0.388651  0.000000
 0.10 0.06 0.11 0.08 0.65 0.90 0.07 0.13 0.89
            0.223888  0.387785  0.000000
 0.10 0.06 0.11 0.08 0.65 0.90 0.07 0.13 0.89
            0.223388  0.386920  0.000000
 0.10 0.06 0.12 0.08 0.65 0.90 0.07 0.13 0.89
            0.222889  0.386054  0.000000
 0.10 0.06 0.12 0.08 0.65 0.90 0.07 0.13 0.89
            0.222389  0.385189  0.000000
 0.10 0.06 0.12 0.08 0.65 0.90 0.07 0.13 0.89
            0.221889  0.384323  0.000000
 0.10 0.06 0.12 0.08 0.64 0.90 0.07 0.13 0.89
            0.221389  0.383458  0.000000
 0.10 0.06 0.13 0.08 0.64 0.90 0.07 0.13 0.89
            0.220890  0.382592  0.000000
 0.10 0.06 0.13 0.08 0.64 0.90 0.07 0.13 0.89
            0.220390  0.381726  0.000000
 0.10 0.06 0.13 0.08 0.64 0.90 0.07 0.13 0.89
            0.219890  0.380861  0.000000
 0.10 0.06 0.13 0.08 0.64 0.90 0.07 0.13 0.89
            0.219390  0.379995  0.000000
 0.10 0.06 0.14 0.08 0.63 0.90 0.07 0.13 0.89
            0.218891  0.379130  0.000000
 0.10 0.06 0.14 0.08 0.63 0.90 0.07 0.13 0.89
            0.218391  0.378264  0.000000
 0.10 0.06 0.14 0.08 0.63 0.90 0.07 0.13 0.89
            0.217891  0.377398  0.000000
 0.10 0.06 0.15 0.08 0.63 0.90 0.07 0.13 0.89
            0.217391  0.376533  0.000000
 0.10 0.06 0.15 0.08 0.62 0.90 0.07 0.13 0.89
            0.216892  0.375667  0.000000
 0.10 0.06 0.15 0.08 0.62 0.90 0.07 0.13 0.89
            0.216392  0.374802  0.000000
 0.09 0.06 0.16 0.08 0.62 0.90 0.07 0.13 0.89
            0.215892  0.373936  0.000000
 0.09 0.06 0.16 0.08 0.62 0.90 0.07 0.13 0.89
            0.215392  0.373070  0.000000
 0.09 0.06 0.16 0.08 0.61 0.90 0.07 0.13 0.89
            0.214893  0.372205  0.000000
 0.09 0.06 0.16 0.08 0.61 0.90 0.07 0.13 0.89
            0.214393  0.371339  0.000000
 0.09 0.06 0.17 0.09 0.61 0.91 0.07 0.13 0.89
            0.213893  0.370474  0.000000
 0.09 0.06 0.17 0.09 0.61 0.91 0.07 0.13 0.89
            0.213393  0.369608  0.000000
 0.09 0.05 0.17 0.09 0.60 0.91 0.07 0.13 0.89
            0.212894  0.368742  0.000000
 0.09 0.05 0.18 0.09 0.60 0.91 0.07 0.13 0.89
            0.212394  0.367877  0.000000
 0.09 0.05 0.18 0.09 0.60 0.91 0.07 0.13 0.89
            0.211894  0.367011  0.000000
 0.09 0.05 0.18 0.09 0.60 0.91 0.07 0.13 0.89
            0.211394  0.366146  0.000000
 0.09 0.05 0.19 0.09 0.59 0.91 0.07 0.13 0.89
            0.210895  0.365280  0.000000
 0.09 0.05 0.19 0.09 0.59 0.91 0.07 0.13 0.89
            0.210395  0.364414  0.000000
 0.09 0.05 0.19 0.09 0.59 0.91 0.07 0.13 0.89
            0.209895  0.363549  0.000000
 0.09 0.05 0.20 0.09 0.59 0.91 0.07 0.13 0.89
            0.209395  0.362683  0.000000
 0.08 0.05 0.20 0.09 0.58 0.91 0.07 0.13 0.89
            0.208896  0.361818  0.000000
 0.08 0.05 0.20 0.09 0.58 0.91 0.07 0.13 0.89
            0.208396  0.360952  0.000000
 0.08 0.05 0.21 0.09 0.58 0.91 0.07 0.13 0.89
            0.207896  0.360087  0.000000
 0.08 0.05 0.21 0.09 0.58 0.91 0.07 0.13 0.89
            0.207396  0.359221  0.000000
 0.08 0.05 0.21 0.09 0.57 0.91 0.07 0.13 0.89
            0.206897  0.358355  0.000000
 0.08 0.05 0.22 0.09 0.57 0.91 0.07 0.13 0.89
            0.206397  0.357490  0.000000
 0.08 0.05 0.22 0.09 0.57 0.91 0.07 0.13 0.89
            0.205897  0.356624  0.000000
 0.08 0.05 0.22 0.09 0.57 0.91 0.07 0.13 0.89
            0.205397  0.355759  0.000000
 0.08 0.05 0.23 0.09 0.56 0.91 0.07 0.13 0.89
            0.204898  0.354893  0.000000
 0.08 0.05 0.23 0.09 0.56 0.91 0.07 0.13 0.88
            0.204398  0.354027  0.000000
 0.08 0.05 0.23 0.09 0.56 0.91 0.07 0.13 0.88
            0.203898  0.353162  0.000000
 0.08 0.05 0.24 0.09 0.55 0.91 0.07 0.13 0.88
            0.203398  0.352296  0.000000
 0.08 0.05 0.24 0.09 0.55 0.91 0.07 0.13 0.88
            0.202899  0.351431  0.000000
 0.08 0.05 0.25 0.09 0.55 0.91 0.07 0.13 0.88
            0.202399  0.350565  0.000000
 0.08 0.05 0.25 0.09 0.55 0.91 0.06 0.13 0.88
            0.201899  0.349699  0.000000
 0.07 0.05 0.25 0.09 0.54 0.91 0.06 0.13 0.88
            0.201399  0.348834  0.000000
 0.07 0.05 0.26 0.09 0.54 0.91 0.06 0.13 0.88
            0.200900  0.347968  0.000000
 0.07 0.05 0.26 0.09 0.54 0.91 0.06 0.13 0.88
            0.200400  0.347103  0.000000
 0.07 0.05 0.26 0.09 0.54 0.91 0.06 0.13 0.88
            0.199900  0.346237  0.000000
 0.07 0.05 0.27 0.09 0.53 0.91 0.06 0.13 0.88
            0.199400  0.345371  0.000000
 0.07 0.05 0.27 0.10 0.53 0.91 0.06 0.13 0.88
            0.198901  0.344506  0.000000
 0.07 0.05 0.27 0.10 0.53 0.91 0.06 0.13 0.88
            0.198401  0.343640  0.000000
 0.07 0.05 0.28 0.10 0.52 0.91 0.06 0.13 0.88
            0.197901  0.342775  0.000000
 0.07 0.04 0.28 0.10 0.52 0.91 0.06 0.13 0.88
            0.197401  0.341909  0.000000
 0.07 0.04 0.28 0.10 0.52 0.91 0.06 0.13 0.88
            0.196902  0.341043  0.000000
 0.07 0.04 0.29 0.10 0.52 0.91 0.06 0.13 0.88
            0.196402  0.340178  0.000000
 0.07 0.04 0.29 0.10 0.51 0.91 0.06 0.13 0.88
            0.195902  0.339312  0.000000
 0.07 0.04 0.29 0.10 0.51 0.91 0.06 0.13 0.88
            0.195402  0.338447  0.000000
 0.07 0.04 0.30 0.10 0.51 0.91 0.06 0.13 0.88
            0.194903  0.337581  0.000000
 0.07 0.04 0.30 0.10 0.51 0.91 0.06 0.13 0.88
            0.194403  0.336716  0.000000
 0.07 0.04 0.30 0.10 0.50 0.91 0.06 0.13 0.88
            0.193903  0.335850  0.000000
 0.07 0.04 0.31 0.10 0.50 0.91 0.06 0.13 0.88
            0.193403  0.334984  0.000000
 0.07 0.04 0.31 0.10 0.50 0.91 0.06 0.13 0.88
            0.192904  0.334119  0.000000
 0.06 0.04 0.31 0.10 0.50 0.91 0.06 0.13 0.88
            0.192404  0.333253  0.000000
 0.06 0.04 0.32 0.10 0.49 0.91 0.06 0.13 0.88
            0.191904  0.332388  0.000000
 0.06 0.04 0.32 0.10 0.49 0.91 0.06 0.13 0.88
            0.191404  0.331522  0.000000
 0.06 0.04 0.32 0.10 0.49 0.91 0.06 0.13 0.88
            0.190905  0.330656  0.000000
 0.06 0.04 0.32 0.10 0.49 0.91 0.06 0.13 0.88
            0.190405  0.329791  0.000000
 0.06 0.04 0.33 0.10 0.48 0.92 0.06 0.13 0.88
            0.189905  0.328925  0.000000
 0.06 0.04 0.33 0.10 0.48 0.92 0.06 0.13 0.88
            0.189405  0.328060  0.000000
 0.06 0.04 0.33 0.10 0.48 0.92 0.06 0.13 0.88
            0.188906  0.327194  0.000000
 0.06 0.04 0.34 0.10 0.48 0.92 0.06 0.13 0.88
            0.188406  0.326328  0.000000
 0.06 0.04 0.34 0.10 0.47 0.92 0.06 0.13 0.88
            0.187906  0.325463  0.000000
 0.06 0.04 0.34 0.10 0.47 0.92 0.06 0.13 0.88
            0.187406  0.324597  0.000000
 0.06 0.04 0.35 0.10 0.47 0.92 0.06 0.13 0.88
            0.186907  0.323732  0.000000
 0.06 0.04 0.35 0.10 0.47 0.92 0.06 0.12 0.88
            0.186407  0.322866  0.000000
 0.06 0.04 0.35 0.11 0.46 0.92 0.06 0.12 0.88
            0.185907  0.322000  0.000000
 0.06 0.04 0.35 0.11 0.46 0.92 0.06 0.12 0.88
            0.185407  0.321135  0.000000
 0.06 0.04 0.36 0.11 0.46 0.92 0.06 0.12 0.88
            0.184908  0.320269  0.000000
 0.06 0.04 0.36 0.11 0.46 0.92 0.06 0.12 0.88
            0.184408  0.319404  0.000000
 0.06 0.04 0.36 0.11 0.46 0.92 0.06 0.12 0.88
            0.183908  0.318538  0.000000
 0.06 0.04 0.36 0.11 0.45 0.92 0.06 0.12 0.88
            0.183408  0.317672  0.000000
 0.06 0.04 0.37 0.11 0.45 0.92 0.06 0.12 0.88
            0.182909  0.316807  0.000000
 0.06 0.04 0.37 0.11 0.45 0.92 0.06 0.12 0.88
            0.182409  0.315941  0.000000
 0.06 0.04 0.37 0.11 0.45 0.92 0.06 0.12 0.88
            0.181909  0.315076  0.000000
 0.06 0.04 0.37 0.11 0.45 0.92 0.06 0.12 0.88
            0.181409  0.314210  0.000000
 0.06 0.04 0.38 0.11 0.44 0.92 0.06 0.12 0.88
            0.180910  0.313345  0.000000
 0.06 0.04 0.38 0.11 0.44 0.92 0.06 0.12 0.88
            0.180410  0.312479  0.000000
 0.06 0.04 0.38 0.11 0.44 0.92 0.06 0.12 0.88
            0.179910  0.311613  0.000000
 0.06 0.04 0.38 0.11 0.44 0.92 0.06 0.12 0.88
            0.179410  0.310748  0.000000
 0.06 0.04 0.39 0.11 0.44 0.92 0.06 0.12 0.87
            0.178911  0.309882  0.000000
 0.05 0.04 0.39 0.11 0.44 0.92 0.06 0.12 0.87
            0.178411  0.309017  0.000000
 0.05 0.03 0.39 0.11 0.43 0.92 0.06 0.12 0.87
            0.177911  0.308151  0.000000
 0.05 0.03 0.39 0.11 0.43 0.92 0.06 0.12 0.87
            0.177411  0.307285  0.000000
 0.05 0.03 0.39 0.11 0.43 0.92 0.06 0.12 0.87
            0.176912  0.306420  0.000000
 0.05 0.03 0.40 0.11 0.43 0.92 0.06 0.12 0.87
            0.176412  0.305554  0.000000
 0.05 0.03 0.40 0.12 0.43 0.92 0.06 0.12 0.87
            0.175912  0.304689  0.000000
 0.05 0.03 0.40 0.12 0.43 0.92 0.06 0.12 0.87
            0.175412  0.303823  0.000000
 0.05 0.03 0.40 0.12 0.42 0.92 0.06 0.12 0.87
            0.174913  0.302957  0.000000
 0.05 0.03 0.40 0.12 0.42 0.92 0.06 0.12 0.87
            0.174413  0.302092  0.000000
 0.05 0.03 0.41 0.12 0.42 0.92 0.06 0.12 0.87
            0.173913  0.301226  0.000000
 0.05 0.03 0.41 0.12 0.42 0.92 0.06 0.12 0.87
            0.173413  0.300361  0.000000
 0.05 0.03 0.41 0.12 0.42 0.92 0.06 0.12 0.87
            0.172914  0.299495  0.000000
 0.05 0.03 0.41 0.12 0.42 0.92 0.06 0.12 0.87
            0.172414  0.298629  0.000000
 0.05 0.03 0.41 0.12 0.41 0.92 0.06 0.12 0.87
            0.171914  0.297764  0.000000
 0.05 0.03 0.42 0.12 0.41 0.92 0.06 0.12 0.87
            0.171414  0.296898  0.000000
 0.05 0.03 0.42 0.12 0.41 0.92 0.06 0.12 0.87
            0.170915  0.296033  0.000000
 0.05 0.03 0.42 0.12 0.41 0.92 0.06 0.12 0.87
            0.170415  0.295167  0.000000
 0.05 0.03 0.42 0.12 0.41 0.92 0.06 0.12 0.87
            0.169915  0.294301  0.000000
 0.05 0.03 0.42 0.12 0.41 0.92 0.06 0.12 0.87
            0.169415  0.293436  0.000000
 0.05 0.03 0.43 0.12 0.41 0.92 0.06 0.12 0.87
            0.168916  0.292570  0.000000
 0.05 0.03 0.43 0.13 0.40 0.92 0.06 0.12 0.87
            0.168416  0.291705  0.000000
 0.05 0.03 0.43 0.13 0.40 0.92 0.05 0.12 0.87
            0.167916  0.290839  0.000000
 0.05 0.03 0.43 0.13 0.40 0.92 0.05 0.12 0.87
            0.167416  0.289974  0.000000
 0.05 0.03 0.43 0.13 0.40 0.92 0.05 0.12 0.87
            0.166917  0.289108  0.000000
 0.05 0.03 0.43 0.13 0.40 0.92 0.05 0.12 0.87
            0.166417  0.288242  0.000000
 0.05 0.03 0.44 0.13 0.40 0.92 0.05 0.12 0.87
            0.165917  0.287377  0.000000
 0.05 0.03 0.44 0.13 0.40 0.92 0.05 0.12 0.87
            0.165417  0.286511  0.000000
 0.05 0.03 0.44 0.13 0.39 0.92 0.05 0.12 0.87
            0.164918  0.285646  0.000000
 0.05 0.03 0.44 0.13 0.39 0.92 0.05 0.12 0.87
            0.164418  0.284780  0.000000
 0.05 0.03 0.44 0.13 0.39 0.92 0.05 0.11 0.87
            0.163918  0.283914  0.000000
 0.05 0.03 0.45 0.13 0.39 0.92 0.05 0.11 0.87
            0.163418  0.283049  0.000000
 0.05 0.03 0.45 0.13 0.39 0.92 0.05 0.11 0.87
            0.162919  0.282183  0.000000
 0.05 0.03 0.45 0.14 0.39 0.92 0.05 0.11 0.87
            0.162419  0.281318  0.000000
 0.05 0.03 0.45 0.14 0.39 0.92 0.05 0.11 0.87
            0.161919  0.280452  0.000000
 0.05 0.03 0.45 0.14 0.38 0.92 0.05 0.11 0.87
            0.161419  0.279586  0.000000
 0.05 0.03 0.45 0.14 0.38 0.92 0.05 0.11 0.87
            0.160920  0.278721  0.000000
 0.05 0.03 0.46 0.14 0.38 0.92 0.05 0.11 0.87
            0.160420  0.277855  0.000000
 0.05 0.03 0.46 0.14 0.38 0.91 0.05 0.11 0.87
            0.159920  0.276990  0.000000
 0.05 0.03 0.46 0.14 0.38 0.91 0.05 0.11 0.86
            0.159420  0.276124  0.000000
 0.05 0.03 0.46 0.14 0.38 0.91 0.05 0.11 0.86
            0.158921  0.275258  0.000000
 0.05 0.03 0.46 0.15 0.38 0.91 0.05 0.11 0.86
            0.158421  0.274393  0.000000
 0.05 0.03 0.47 0.15 0.37 0.91 0.05 0.11 0.86
            0.157921  0.273527  0.000000
 0.05 0.03 0.47 0.15 0.37 0.91 0.05 0.11 0.86
            0.157421  0.272662  0.000000
 0.05 0.03 0.47 0.15 0.37 0.91 0.05 0.11 0.86
            0.156922  0.271796  0.000000
 0.05 0.03 0.47 0.15 0.37 0.91 0.05 0.11 0.86
            0.156422  0.270930  0.000000
 0.05 0.03 0.47 0.15 0.37 0.91 0.05 0.11 0.86
            0.155922  0.270065  0.000000
 0.05 0.03 0.48 0.15 0.37 0.91 0.05 0.11 0.86
            0.155422  0.269199  0.000000
 0.05 0.03 0.48 0.16 0.36 0.91 0.05 0.11 0.86
            0.154923  0.268334  0.000000
 0.05 0.03 0.48 0.16 0.36 0.91 0.05 0.11 0.86
            0.154423  0.267468  0.000000
 0.05 0.03 0.48 0.16 0.36 0.91 0.05 0.11 0.86
            0.153923  0.266603  0.000000
 0.05 0.02 0.48 0.16 0.36 0.90 0.05 0.11 0.86
            0.153423  0.265737  0.000000
 0.05 0.02 0.49 0.16 0.36 0.90 0.05 0.11 0.86
            0.152924  0.264871  0.000000
 0.05 0.02 0.49 0.16 0.36 0.90 0.05 0.11 0.86
            0.152424  0.264006  0.000000
 0.05 0.02 0.49 0.17 0.35 0.90 0.05 0.11 0.86
            0.151924  0.263140  0.000000
 0.05 0.02 0.49 0.17 0.35 0.90 0.05 0.11 0.86
            0.151424  0.262275  0.000000
 0.05 0.02 0.50 0.17 0.35 0.90 0.05 0.11 0.86
            0.150925  0.261409  0.000000
 0.05 0.02 0.50 0.17 0.35 0.90 0.05 0.11 0.86
            0.150425  0.260543  0.000000
 0.05 0.02 0.50 0.18 0.35 0.89 0.05 0.11 0.86
            0.149925  0.259678  0.000000
 0.05 0.02 0.50 0.18 0.35 0.89 0.05 0.11 0.86
            0.149425  0.258812  0.000000
 0.05 0.02 0.50 0.18 0.34 0.89 0.05 0.11 0.86
            0.148926  0.257947  0.000000
 0.05 0.02 0.51 0.18 0.34 0.89 0.05 0.11 0.86
            0.148426  0.257081  0.000000
 0.05 0.02 0.51 0.19 0.34 0.89 0.05 0.10 0.86
            0.147926  0.256215  0.000000
 0.04 0.02 0.51 0.19 0.34 0.89 0.05 0.10 0.86
            0.147426  0.255350  0.000000
 0.04 0.02 0.51 0.19 0.34 0.88 0.05 0.10 0.86
            0.146927  0.254484  0.000000
 0.04 0.02 0.52 0.19 0.33 0.88 0.04 0.10 0.86
            0.146427  0.253619  0.000000
 0.04 0.02 0.52 0.20 0.33 0.88 0.04 0.10 0.86
            0.145927  0.252753  0.000000
 0.04 0.02 0.52 0.20 0.33 0.88 0.04 0.10 0.86
            0.145427  0.251887  0.000000
 0.04 0.02 0.53 0.20 0.33 0.87 0.04 0.10 0.86
            0.144928  0.251022  0.000000
 0.04 0.02 0.53 0.21 0.33 0.87 0.04 0.10 0.86
            0.144428  0.250156  0.000000
 0.04 0.02 0.53 0.21 0.32 0.87 0.04 0.10 0.86
            0.143928  0.249291  0.000000
 0.04 0.02 0.53 0.21 0.32 0.87 0.04 0.10 0.85
            0.143428  0.248425  0.000000
 0.04 0.02 0.54 0.22 0.32 0.86 0.04 0.10 0.85
            0.142929  0.247559  0.000000
 0.04 0.02 0.54 0.22 0.32 0.86 0.04 0.10 0.85
            0.142429  0.246694  0.000000
 0.04 0.02 0.54 0.23 0.32 0.86 0.04 0.10 0.85
            0.141929  0.245828  0.000000
 0.04 0.02 0.55 0.23 0.31 0.85 0.04 0.10 0.85
            0.141429  0.244963  0.000000
 0.04 0.02 0.55 0.24 0.31 0.85 0.04 0.10 0.85
            0.140930  0.244097  0.000000
 0.04 0.02 0.55 0.24 0.31 0.84 0.04 0.10 0.85
            0.140430  0.243232  0.000000
 0.04 0.02 0.56 0.25 0.31 0.84 0.04 0.10 0.85
            0.139930  0.242366  0.000000
 0.04 0.02 0.56 0.25 0.30 0.84 0.04 0.10 0.85
            0.139430  0.241500  0.000000
 0.04 0.02 0.56 0.26 0.30 0.83 0.04 0.10 0.85
            0.138931  0.240635  0.000000
 0.04 0.02 0.56 0.26 0.30 0.83 0.04 0.10 0.85
            0.138431  0.239769  0.000000
 0.04 0.02 0.57 0.27 0.30 0.82 0.04 0.10 0.85
            0.137931  0.238904  0.000000
 0.04 0.02 0.57 0.27 0.29 0.82 0.04 0.10 0.85
            0.137431  0.238038  0.000000
 0.04 0.02 0.57 0.28 0.29 0.81 0.04 0.10 0.85
            0.136932  0.237172  0.000000
 0.04 0.02 0.58 0.28 0.29 0.81 0.04 0.10 0.85
            0.136432  0.236307  0.000000
 0.04 0.02 0.58 0.29 0.29 0.80 0.04 0.10 0.85
            0.135932  0.235441  0.000000
 0.04 0.02 0.58 0.30 0.28 0.79 0.04 0.10 0.85
            0.135432  0.234576  0.000000
 0.04 0.02 0.59 0.30 0.28 0.79 0.04 0.10 0.85
            0.134933  0.233710  0.000000
 0.03 0.02 0.59 0.31 0.28 0.78 0.04 0.09 0.85
            0.134433  0.232844  0.000000
 0.03 0.02 0.59 0.32 0.28 0.78 0.04 0.09 0.85
            0.133933  0.231979  0.000000
 0.03 0.02 0.60 0.33 0.27 0.77 0.04 0.09 0.85
            0.133433  0.231113  0.000000
 0.03 0.02 0.60 0.33 0.27 0.76 0.04 0.09 0.85
            0.132934  0.230248  0.000000
 0.03 0.02 0.60 0.34 0.27 0.76 0.04 0.09 0.85
            0.132434  0.229382  0.000000
 0.03 0.02 0.61 0.35 0.27 0.75 0.04 0.09 0.85
            0.131934  0.228516  0.000000
 0.03 0.02 0.61 0.36 0.26 0.74 0.04 0.09 0.85
            0.131434  0.227651  0.000000
 0.03 0.02 0.61 0.36 0.26 0.73 0.04 0.09 0.85
            0.130935  0.226785  0.000000
 0.03 0.02 0.62 0.37 0.26 0.73 0.04 0.09 0.85
            0.130435  0.225920  0.000000
 0.03 0.02 0.62 0.38 0.26 0.72 0.04 0.09 0.85
            0.129935  0.225054  0.000000
 0.03 0.02 0.62 0.39 0.25 0.71 0.04 0.09 0.84
            0.129435  0.224188  0.000000
 0.03 0.02 0.63 0.40 0.25 0.70 0.04 0.09 0.84
            0.128936  0.223323  0.000000
 0.03 0.02 0.63 0.41 0.25 0.70 0.04 0.09 0.84
            0.128436  0.222457  0.000000
 0.03 0.02 0.63 0.42 0.25 0.69 0.04 0.09 0.84
            0.127936  0.221592  0.000000
 0.03 0.02 0.64 0.43 0.24 0.68 0.03 0.09 0.84
            0.127436  0.220726  0.000000
 0.03 0.02 0.64 0.43 0.24 0.67 0.03 0.09 0.84
            0.126937  0.219861  0.000000
 0.03 0.02 0.64 0.44 0.24 0.66 0.03 0.09 0.84
            0.126437  0.218995  0.000000
 0.03 0.02 0.65 0.45 0.24 0.65 0.03 0.09 0.84
            0.125937  0.218129  0.000000
 0.03 0.02 0.65 0.46 0.23 0.65 0.03 0.09 0.84
            0.125437  0.217264  0.000000
 0.03 0.02 0.65 0.47 0.23 0.64 0.03 0.09 0.84
            0.124938  0.216398  0.000000
 0.03 0.02 0.66 0.48 0.23 0.63 0.03 0.09 0.84
            0.124438  0.215533  0.000000
 0.03 0.02 0.66 0.49 0.23 0.62 0.03 0.09 0.84
            0.123938  0.214667  0.000000
 0.03 0.02 0.66 0.50 0.22 0.61 0.03 0.09 0.84
            0.123438  0.213801  0.000000
 0.03 0.02 0.67 0.51 0.22 0.60 0.03 0.09 0.84
            0.122939  0.212936  0.000000
 0.02 0.02 0.67 0.52 0.22 0.60 0.03 0.08 0.84
            0.122439  0.212070  0.000000
 0.02 0.02 0.67 0.53 0.22 0.59 0.03 0.08 0.84
            0.121939  0.211205  0.000000
 0.02 0.02 0.68 0.54 0.21 0.58 0.03 0.08 0.84
            0.121439  0.210339  0.000000
 0.02 0.02 0.68 0.54 0.21 0.57 0.03 0.08 0.84
            0.120940  0.209473  0.000000
 0.02 0.01 0.68 0.55 0.21 0.56 0.03 0.08 0.84
            0.120440  0.208608  0.000000
 0.02 0.01 0.69 0.56 0.21 0.55 0.03 0.08 0.84
            0.119940  0.207742  0.000000
 0.02 0.01 0.69 0.57 0.21 0.55 0.03 0.08 0.84
            0.119440  0.206877  0.000000
 0.02 0.01 0.69 0.58 0.20 0.54 0.03 0.08 0.84
            0.118941  0.206011  0.000000
 0.02 0.01 0.70 0.59 0.20 0.53 0.03 0.08 0.84
            0.118441  0.205145  0.000000
 0.02 0.01 0.70 0.60 0.20 0.52 0.03 0.08 0.84
            0.117941  0.204280  0.000000
 0.02 0.01 0.70 0.60 0.20 0.52 0.03 0.08 0.84
            0.117441  0.203414  0.000000
 0.02 0.01 0.70 0.61 0.19 0.51 0.03 0.08 0.83
            0.116942  0.202549  0.000000
 0.02 0.01 0.71 0.62 0.19 0.50 0.03 0.08 0.83
            0.116442  0.201683  0.000000
 0.02 0.01 0.71 0.63 0.19 0.50 0.03 0.08 0.83
            0.115942  0.200817  0.000000
 0.02 0.01 0.71 0.64 0.19 0.49 0.03 0.08 0.83
            0.115442  0.199952  0.000000
 0.02 0.01 0.72 0.64 0.19 0.48 0.03 0.08 0.83
            0.114943  0.199086  0.000000
 0.02 0.01 0.72 0.65 0.18 0.48 0.03 0.08 0.83
            0.114443  0.198221  0.000000
 0.02 0.01 0.72 0.66 0.18 0.47 0.03 0.08 0.83
            0.113943  0.197355  0.000000
 0.02 0.01 0.72 0.66 0.18 0.46 0.03 0.08 0.83
            0.113443  0.196490  0.000000
 0.02 0.01 0.73 0.67 0.18 0.46 0.03 0.08 0.83
            0.112944  0.195624  0.000000
 0.02 0.01 0.73 0.68 0.18 0.45 0.03 0.08 0.83
            0.112444  0.194758  0.000000
 0.02 0.01 0.73 0.68 0.17 0.45 0.03 0.08 0.83
            0.111944  0.193893  0.000000
 0.02 0.01 0.73 0.69 0.17 0.44 0.03 0.08 0.83
            0.111444  0.193027  0.000000
 0.02 0.01 0.74 0.70 0.17 0.44 0.03 0.08 0.83
            0.110945  0.192162  0.000000
 0.02 0.01 0.74 0.70 0.17 0.43 0.03 0.07 0.83
            0.110445  0.191296  0.000000
 0.02 0.01 0.74 0.71 0.17 0.42 0.03 0.07 0.83
            0.109945  0.190430  0.000000
 0.02 0.01 0.74 0.71 0.17 0.42 0.03 0.07 0.83
            0.109445  0.189565  0.000000
 0.02 0.01 0.75 0.72 0.16 0.42 0.03 0.07 0.83
            0.108946  0.188699  0.000000
 0.02 0.01 0.75 0.72 0.16 0.41 0.03 0.07 0.83
            0.108446  0.187834  0.000000
 0.02 0.01 0.75 0.73 0.16 0.41 0.02 0.07 0.83
            0.107946  0.186968  0.000000
 0.02 0.01 0.75 0.74 0.16 0.40 0.02 0.07 0.83
            0.107446  0.186102  0.000000
 0.02 0.01 0.76 0.74 0.16 0.40 0.02 0.07 0.83
            0.106947  0.185237  0.000000
 0.02 0.01 0.76 0.75 0.16 0.39 0.02 0.07 0.83
            0.106447  0.184371  0.000000
 0.02 0.01 0.76 0.75 0.15 0.39 0.02 0.07 0.82
            0.105947  0.183506  0.000000
 0.02 0.01 0.76 0.75 0.15 0.39 0.02 0.07 0.82
            0.105447  0.182640  0.000000
 0.02 0.01 0.76 0.76 0.15 0.38 0.02 0.07 0.82
            0.104948  0.181774  0.000000
 0.02 0.01 0.77 0.76 0.15 0.38 0.02 0.07 0.82
            0.104448  0.180909  0.000000
 0.01 0.01 0.77 0.77 0.15 0.38 0.02 0.07 0.82
            0.103948  0.180043  0.000000
 0.01 0.01 0.77 0.77 0.15 0.37 0.02 0.07 0.82
            0.103448  0.179178  0.000000
 0.01 0.01 0.77 0.78 0.15 0.37 0.02 0.07 0.82
            0.102949  0.178312  0.000000
 0.01 0.01 0.77 0.78 0.14 0.37 0.02 0.07 0.82
            0.102449  0.177446  0.000000
 0.01 0.01 0.78 0.78 0.14 0.36 0.02 0.07 0.82
            0.101949  0.176581  0.000000
 0.01 0.01 0.78 0.79 0.14 0.36 0.02 0.07 0.82
            0.101449  0.175715  0.000000
 0.01 0.01 0.78 0.79 0.14 0.36 0.02 0.07 0.82
            0.100950  0.174850  0.000000
 0.01 0.01 0.78 0.79 0.14 0.35 0.02 0.07 0.82
            0.100450  0.173984  0.000000
 0.01 0.01 0.78 0.80 0.14 0.35 0.02 0.07 0.82
            0.099950  0.173119  0.000000
 0.01 0.01 0.78 0.80 0.14 0.35 0.02 0.07 0.82
            0.099450  0.172253  0.000000
 0.01 0.01 0.79 0.80 0.14 0.35 0.02 0.06 0.82
            0.098951  0.171387  0.000000
 0.01 0.01 0.79 0.81 0.13 0.34 0.02 0.06 0.82
            0.098451  0.170522  0.000000
 0.01 0.01 0.79 0.81 0.13 0.34 0.02 0.06 0.82
            0.097951  0.169656  0.000000
 0.01 0.01 0.79 0.81 0.13 0.34 0.02 0.06 0.82
            0.097451  0.168791  0.000000
 0.01 0.01 0.79 0.82 0.13 0.34 0.02 0.06 0.82
            0.096952  0.167925  0.000000
 0.01 0.01 0.79 0.82 0.13 0.34 0.02 0.06 0.82
            0.096452  0.167059  0.000000
 0.01 0.01 0.80 0.82 0.13 0.33 0.02 0.06 0.81
            0.095952  0.166194  0.000000
 0.01 0.01 0.80 0.83 0.13 0.33 0.02 0.06 0.81
            0.095452  0.165328  0.000000
 0.01 0.01 0.80 0.83 0.13 0.33 0.02 0.06 0.81
            0.094953  0.164463  0.000000
 0.01 0.01 0.80 0.83 0.13 0.33 0.02 0.06 0.81
            0.094453  0.163597  0.000000
 0.01 0.01 0.80 0.83 0.13 0.33 0.02 0.06 0.81
            0.093953  0.162731  0.000000
 0.01 0.01 0.80 0.84 0.12 0.32 0.02 0.06 0.81
            0.093453  0.161866  0.000000
 0.01 0.01 0.80 0.84 0.12 0.32 0.02 0.06 0.81
            0.092954  0.161000  0.000000
 0.01 0.01 0.81 0.84 0.12 0.32 0.02 0.06 0.81
            0.092454  0.160135  0.000000
 0.01 0.01 0.81 0.84 0.12 0.32 0.02 0.06 0.81
            0.091954  0.159269  0.000000
 0.01 0.01 0.81 0.85 0.12 0.32 0.02 0.06 0.81
            0.091454  0.158403  0.000000
 0.01 0.01 0.81 0.85 0.12 0.32 0.02 0.06 0.81
            0.090955  0.157538  0.000000
 0.01 0.01 0.81 0.85 0.12 0.32 0.02 0.06 0.81
            0.090455  0.156672  0.000000
 0.01 0.01 0.81 0.85 0.12 0.31 0.02 0.06 0.81
            0.089955  0.155807  0.000000
 0.01 0.01 0.81 0.85 0.12 0.31 0.02 0.06 0.81
            0.089455  0.154941  0.000000
 0.01 0.01 0.82 0.86 0.12 0.31 0.02 0.06 0.81
            0.088956  0.154075  0.000000
 0.01 0.01 0.82 0.86 0.12 0.31 0.02 0.06 0.81
            0.088456  0.153210  0.000000
 0.01 0.01 0.82 0.86 0.11 0.31 0.02 0.06 0.81
            0.087956  0.152344  0.000000
 0.01 0.01 0.82 0.86 0.11 0.31 0.02 0.06 0.81
            0.087456  0.151479  0.000000
 0.01 0.01 0.82 0.86 0.11 0.31 0.02 0.05 0.81
            0.086957  0.150613  0.000000
 0.01 0.01 0.82 0.87 0.11 0.31 0.02 0.05 0.80
            0.086457  0.149748  0.000000
 0.01 0.01 0.82 0.87 0.11 0.30 0.02 0.05 0.80
            0.085957  0.148882  0.000000
 0.01 0.01 0.82 0.87 0.11 0.30 0.01 0.05 0.80
            0.085457  0.148016  0.000000
 0.01 0.01 0.83 0.87 0.11 0.30 0.01 0.05 0.80
            0.084958  0.147151  0.000000
 0.01 0.01 0.83 0.87 0.11 0.30 0.01 0.05 0.80
            0.084458  0.146285  0.000000
 0.01 0.01 0.83 0.88 0.11 0.30 0.01 0.05 0.80
            0.083958  0.145420  0.000000
 0.01 0.01 0.83 0.88 0.11 0.30 0.01 0.05 0.80
            0.083458  0.144554  0.000000
 0.01 0.01 0.83 0.88 0.11 0.30 0.01 0.05 0.80
            0.082959  0.143688  0.000000
 0.01 0.01 0.83 0.88 0.11 0.30 0.01 0.05 0.80
            0.082459  0.142823  0.000000
 0.01 0.01 0.83 0.88 0.11 0.30 0.01 0.05 0.80
            0.081959  0.141957  0.000000
 0.01 0.01 0.83 0.88 0.10 0.30 0.01 0.05 0.80
            0.081459  0.141092  0.000000
 0.01 0.01 0.84 0.89 0.10 0.30 0.01 0.05 0.80
            0.080960  0.140226  0.000000
 0.01 0.01 0.84 0.89 0.10 0.30 0.01 0.05 0.80
            0.080460  0.139360  0.000000
 0.01 0.01 0.84 0.89 0.10 0.29 0.01 0.05 0.80
            0.079960  0.138495  0.000000
 0.01 0.01 0.84 0.89 0.10 0.29 0.01 0.05 0.80
            0.079460  0.137629  0.000000
 0.01 0.01 0.84 0.89 0.10 0.29 0.01 0.05 0.80
            0.078961  0.136764  0.000000
 0.01 0.01 0.84 0.89 0.10 0.29 0.01 0.05 0.80
            0.078461  0.135898  0.000000
 0.01 0.01 0.84 0.89 0.10 0.29 0.01 0.05 0.80
            0.077961  0.135032  0.000000
 0.01 0.01 0.84 0.90 0.10 0.29 0.01 0.05 0.80
            0.077461  0.134167  0.000000
 0.01 0.01 0.85 0.90 0.10 0.29 0.01 0.05 0.79
            0.076962  0.133301  0.000000
 0.01 0.01 0.85 0.90 0.10 0.29 0.01 0.05 0.79
            0.076462  0.132436  0.000000
 0.01 0.01 0.85 0.90 0.10 0.29 0.01 0.05 0.79
            0.075962  0.131570  0.000000
 0.01 0.01 0.85 0.90 0.09 0.29 0.01 0.04 0.79
            0.075462  0.130704  0.000000
 0.01 0.01 0.85 0.90 0.09 0.29 0.01 0.04 0.79
            0.074963  0.129839  0.000000
 0.01 0.01 0.85 0.90 0.09 0.29 0.01 0.04 0.79
            0.074463  0.128973  0.000000
 0.01 0.01 0.85 0.90 0.09 0.29 0.01 0.04 0.79
            0.073963  0.128108  0.000000
 0.01 0.01 0.86 0.91 0.09 0.29 0.01 0.04 0.79
            0.073463  0.127242  0.000000
 0.01 0.01 0.86 0.91 0.09 0.29 0.01 0.04 0.79
            0.072964  0.126377  0.000000
 0.01 0.01 0.86 0.91 0.09 0.29 0.01 0.04 0.79
            0.072464  0.125511  0.000000
 0.01 0.01 0.86 0.91 0.09 0.29 0.01 0.04 0.79
            0.071964  0.124645  0.000000
 0.01 0.01 0.86 0.91 0.09 0.29 0.01 0.04 0.79
            0.071464  0.123780  0.000000
 0.01 0.01 0.86 0.91 0.09 0.29 0.01 0.04 0.79
            0.070965  0.122914  0.000000
 0.01 0.01 0.86 0.91 0.09 0.29 0.01 0.04 0.79
            0.070465  0.122049  0.000000
 0.01 0.01 0.86 0.91 0.08 0.28 0.01 0.04 0.79
            0.069965  0.121183  0.000000
 0.01 0.00 0.87 0.92 0.08 0.28 0.01 0.04 0.79
            0.069465  0.120317  0.000000
 0.01 0.00 0.87 0.92 0.08 0.28 0.01 0.04 0.79
            0.068966  0.119452  0.000000
 0.01 0.00 0.87 0.92 0.08 0.28 0.01 0.04 0.78
            0.068466  0.118586  0.000000
 0.01 0.00 0.87 0.92 0.08 0.28 0.01 0.04 0.78
            0.067966  0.117721  0.000000
 0.01 0.00 0.87 0.92 0.08 0.28 0.01 0.04 0.78
            0.067466  0.116855  0.000000
 0.01 0.00 0.87 0.92 0.08 0.28 0.01 0.04 0.78
            0.066967  0.115989  0.000000
 0.01 0.00 0.88 0.92 0.08 0.28 0.01 0.04 0.78
            0.066467  0.115124  0.000000
 0.01 0.00 0.88 0.92 0.08 0.28 0.01 0.04 0.78
            0.065967  0.114258  0.000000
 0.01 0.00 0.88 0.92 0.07 0.28 0.01 0.04 0.78
            0.065467  0.113393  0.000000
 0.01 0.00 0.88 0.92 0.07 0.28 0.01 0.04 0.78
            0.064968  0.112527  0.000000
 0.01 0.00 0.88 0.93 0.07 0.28 0.01 0.04 0.78
            0.064468  0.111661  0.000000
 0.01 0.00 0.88 0.93 0.07 0.28 0.01 0.04 0.78
            0.063968  0.110796  0.000000
 0.01 0.00 0.89 0.93 0.07 0.28 0.01 0.04 0.78
            0.063468  0.109930  0.000000
 0.01 0.00 0.89 0.93 0.07 0.28 0.01 0.03 0.78
            0.062969  0.109065  0.000000
 0.01 0.00 0.89 0.93 0.07 0.28 0.01 0.03 0.78
            0.062469  0.108199  0.000000
 0.01 0.00 0.89 0.93 0.07 0.28 0.01 0.03 0.78
            0.061969  0.107333  0.000000
 0.01 0.00 0.89 0.93 0.07 0.28 0.01 0.03 0.78
            0.061469  0.106468  0.000000
 0.01 0.00 0.89 0.93 0.06 0.28 0.01 0.03 0.78
            0.060970  0.105602  0.000000
 0.01 0.00 0.90 0.93 0.06 0.28 0.01 0.03 0.78
            0.060470  0.104737  0.000000
 0.01 0.00 0.90 0.93 0.06 0.28 0.01 0.03 0.78
            0.059970  0.103871  0.000000
 0.01 0.00 0.90 0.94 0.06 0.28 0.01 0.03 0.78
            0.059470  0.103006  0.000000
 0.01 0.00 0.90 0.94 0.06 0.28 0.01 0.03 0.77
            0.058971  0.102140  0.000000
 0.01 0.00 0.90 0.94 0.06 0.28 0.01 0.03 0.77
            0.058471  0.101274  0.000000
 0.01 0.00 0.90 0.94 0.06 0.28 0.01 0.03 0.77
            0.057971  0.100409  0.000000
 0.01 0.00 0.91 0.94 0.06 0.28 0.01 0.03 0.77
            0.057471  0.099543  0.000000
 0.01 0.00 0.91 0.94 0.06 0.28 0.01 0.03 0.77
            0.056972  0.098678  0.000000
 0.01 0.00 0.91 0.94 0.05 0.28 0.01 0.03 0.77
            0.056472  0.097812  0.000000
 0.01 0.00 0.91 0.94 0.05 0.28 0.01 0.03 0.77
            0.055972  0.096946  0.000000
 0.01 0.00 0.91 0.94 0.05 0.28 0.01 0.03 0.77
            0.055472  0.096081  0.000000
 0.01 0.00 0.92 0.94 0.05 0.28 0.01 0.03 0.77
            0.054973  0.095215  0.000000
 0.01 0.00 0.92 0.94 0.05 0.28 0.01 0.03 0.77
            0.054473  0.094350  0.000000
 0.01 0.00 0.92 0.94 0.05 0.28 0.01 0.03 0.77
            0.053973  0.093484  0.000000
 0.01 0.00 0.92 0.95 0.05 0.28 0.01 0.03 0.77
            0.053473  0.092618  0.000000
 0.01 0.00 0.92 0.95 0.05 0.28 0.01 0.03 0.77
            0.052974  0.091753  0.000000
 0.01 0.00 0.92 0.95 0.04 0.28 0.00 0.03 0.77
            0.052474  0.090887  0.000000
 0.01 0.00 0.93 0.95 0.04 0.28 0.00 0.03 0.77
            0.051974  0.090022  0.000000
 0.01 0.00 0.93 0.95 0.04 0.28 0.00 0.03 0.77
            0.051474  0.089156  0.000000
 0.00 0.00 0.93 0.95 0.04 0.28 0.00 0.03 0.77
            0.050975  0.088290  0.000000
 0.00 0.00 0.93 0.95 0.04 0.28 0.00 0.02 0.77
            0.050475  0.087425  0.000000
 0.00 0.00 0.93 0.95 0.04 0.28 0.00 0.02 0.77
            0.049975  0.086559  0.000000
 0.00 0.00 0.93 0.95 0.04 0.28 0.00 0.02 0.77
            0.049475  0.085694  0.000000
 0.00 0.00 0.94 0.95 0.04 0.28 0.00 0.02 0.77
            0.048976  0.084828  0.000000
 0.00 0.00 0.94 0.95 0.04 0.28 0.00 0.02 0.76
            0.048476  0.083962  0.000000
 0.00 0.00 0.94 0.95 0.03 0.28 0.00 0.02 0.76
            0.047976  0.083097  0.000000
 0.00 0.00 0.94 0.95 0.03 0.27 0.00 0.02 0.76
            0.047476  0.082231  0.000000
 0.00 0.00 0.94 0.96 0.03 0.27 0.00 0.02 0.76
            0.046977  0.081366  0.000000
 0.00 0.00 0.94 0.96 0.03 0.27 0.00 0.02 0.76
            0.046477  0.080500  0.000000
 0.00 0.00 0.94 0.96 0.03 0.27 0.00 0.02 0.76
            0.045977  0.079635  0.000000
 0.00 0.00 0.95 0.96 0.03 0.27 0.00 0.02 0.76
            0.045477  0.078769  0.000000
 0.00 0.00 0.95 0.96 0.03 0.27 0.00 0.02 0.76
            0.044978  0.077903  0.000000
 0.00 0.00 0.95 0.96 0.03 0.27 0.00 0.02 0.76
            0.044478  0.077038  0.000000
 0.00 0.00 0.95 0.96 0.03 0.27 0.00 0.02 0.76
            0.043978  0.076172  0.000000
 0.00 0.00 0.95 0.96 0.03 0.27 0.00 0.02 0.76
            0.043478  0.075307  0.000000
 0.00 0.00 0.95 0.96 0.02 0.27 0.00 0.02 0.76
            0.042979  0.074441  0.000000
 0.00 0.00 0.95 0.96 0.02 0.27 0.00 0.02 0.76
            0.042479  0.073575  0.000000
 0.00 0.00 0.96 0.96 0.02 0.27 0.00 0.02 0.76
            0.041979  0.072710  0.000000
 0.00 0.00 0.96 0.96 0.02 0.27 0.00 0.02 0.76
            0.041479  0.071844  0.000000
 0.00 0.00 0.96 0.96 0.02 0.27 0.00 0.02 0.76
            0.040980  0.070979  0.000000
 0.00 0.00 0.96 0.96 0.02 0.27 0.00 0.02 0.76
            0.040480  0.070113  0.000000
 0.00 0.00 0.96 0.97 0.02 0.27 0.00 0.02 0.76
            0.039980  0.069247  0.000000
 0.00 0.00 0.96 0.97 0.02 0.27 0.00 0.02 0.76
            0.039480  0.068382  0.000000
 0.00 0.00 0.96 0.97 0.02 0.27 0.00 0.02 0.76
            0.038981  0.067516  0.000000
 0.00 0.00 0.96 0.97 0.02 0.27 0.00 0.02 0.76
            0.038481  0.066651  0.000000
 0.00 0.00 0.97 0.97 0.02 0.27 0.00 0.02 0.76
            0.037981  0.065785  0.000000
 0.00 0.00 0.97 0.97 0.02 0.27 0.00 0.02 0.76
            0.037481  0.064919  0.000000
 0.00 0.00 0.97 0.97 0.02 0.27 0.00 0.01 0.76
            0.036982  0.064054  0.000000
 0.00 0.00 0.97 0.97 0.01 0.27 0.00 0.01 0.76
            0.036482  0.063188  0.000000
 0.00 0.00 0.97 0.97 0.01 0.27 0.00 0.01 0.76
            0.035982  0.062323  0.000000
 0.00 0.00 0.97 0.97 0.01 0.27 0.00 0.01 0.76
            0.035482  0.061457  0.000000
 0.00 0.00 0.97 0.97 0.01 0.27 0.00 0.01 0.76
            0.034983  0.060591  0.000000
 0.00 0.00 0.97 0.97 0.01 0.26 0.00 0.01 0.76
            0.034483  0.059726  0.000000
 0.00 0.00 0.97 0.97 0.01 0.26 0.00 0.01 0.76
            0.033983  0.058860  0.000000
 0.00 0.00 0.98 0.97 0.01 0.26 0.00 0.01 0.76
            0.033483  0.057995  0.000000
 0.00 0.00 0.98 0.97 0.01 0.26 0.00 0.01 0.76
            0.032984  0.057129  0.000000
 0.00 0.00 0.98 0.98 0.01 0.26 0.00 0.01 0.76
            0.032484  0.056264  0.000000
 0.00 0.00 0.98 0.98 0.01 0.26 0.00 0.01 0.76
            0.031984  0.055398  0.000000
 0.00 0.00 0.98 0.98 0.01 0.26 0.00 0.01 0.76
            0.031484  0.054532  0.000000
 0.00 0.00 0.98 0.98 0.01 0.26 0.00 0.01 0.76
            0.030985  0.053667  0.000000
 0.00 0.00 0.98 0.98 0.01 0.26 0.00 0.01 0.76
            0.030485  0.052801  0.000000
 0.00 0.00 0.98 0.98 0.01 0.26 0.00 0.01 0.76
            0.029985  0.051936  0.000000
 0.00 0.00 0.98 0.98 0.01 0.26 0.00 0.01 0.76
            0.029485  0.051070  0.000000
 0.00 0.00 0.98 0.98 0.01 0.26 0.00 0.01 0.76
            0.028986  0.050204  0.000000
 0.00 0.00 0.98 0.98 0.01 0.25 0.00 0.01 0.76
            0.028486  0.049339  0.000000
 0.00 0.00 0.98 0.98 0.01 0.25 0.00 0.01 0.76
            0.027986  0.048473  0.000000
 0.00 0.00 0.98 0.98 0.01 0.25 0.00 0.01 0.76
            0.027486  0.047608  0.000000
 0.00 0.00 0.99 0.98 0.01 0.25 0.00 0.01 0.76
            0.026987  0.046742  0.000000
 0.00 0.00 0.99 0.98 0.01 0.25 0.00 0.01 0.77
            0.026487  0.045876  0.000000
 0.00 0.00 0.99 0.98 0.01 0.25 0.00 0.01 0.77
            0.025987  0.045011  0.000000
 0.00 0.00 0.99 0.98 0.00 0.25 0.00 0.01 0.77
            0.025487  0.044145  0.000000
 0.00 0.00 0.99 0.98 0.00 0.25 0.00 0.01 0.77
            0.024988  0.043280  0.000000
 0.00 0.00 0.99 0.98 0.00 0.24 0.00 0.01 0.77
            0.024488  0.042414  0.000000
 0.00 0.00 0.99 0.99 0.00 0.24 0.00 0.01 0.77
            0.023988  0.041548  0.000000
 0.00 0.00 0.99 0.99 0.00 0.24 0.00 0.01 0.77
            0.023488  0.040683  0.000000
 0.00 0.00 0.99 0.99 0.00 0.24 0.00 0.01 0.77
            0.022989  0.039817  0.000000
 0.00 0.00 0.99 0.99 0.00 0.24 0.00 0.01 0.77
            0.022489  0.038952  0.000000
 0.00 0.00 0.99 0.99 0.00 0.24 0.00 0.01 0.78
            0.021989  0.038086  0.000000
 0.00 0.00 0.99 0.99 0.00 0.23 0.00 0.01 0.78
            0.021489  0.037220  0.000000
 0.00 0.00 0.99 0.99 0.00 0.23 0.00 0.01 0.78
            0.020990  0.036355  0.000000
 0.00 0.00 0.99 0.99 0.00 0.23 0.00 0.01 0.78
            0.020490  0.035489  0.000000
 0.00 0.00 0.99 0.99 0.00 0.23 0.00 0.00 0.78
            0.019990  0.034624  0.000000
 0.00 0.00 0.99 0.99 0.00 0.23 0.00 0.00 0.78
            0.019490  0.033758  0.000000
 0.00 0.00 0.99 0.99 0.00 0.22 0.00 0.00 0.79
            0.018991  0.032893  0.000000
 0.00 0.00 0.99 0.99 0.00 0.22 0.00 0.00 0.79
            0.018491  0.032027  0.000000
 0.00 0.00 0.99 0.99 0.00 0.22 0.00 0.00 0.79
            0.017991  0.031161  0.000000
 0.00 0.00 0.99 0.99 0.00 0.21 0.00 0.00 0.79
            0.017491  0.030296  0.000000
 0.00 0.00 0.99 0.99 0.00 0.21 0.00 0.00 0.80
            0.016992  0.029430  0.000000
 0.00 0.00 0.99 0.99 0.00 0.21 0.00 0.00 0.80
            0.016492  0.028565  0.000000
 0.00 0.00 1.00 0.99 0.00 0.21 0.00 0.00 0.80
            0.015992  0.027699  0.000000
 0.00 0.00 1.00 0.99 0.00 0.20 0.00 0.00 0.80
            0.015492  0.026833  0.000000
 0.00 0.00 1.00 0.99 0.00 0.20 0.00 0.00 0.81
            0.014993  0.025968  0.000000
 0.00 0.00 1.00 0.99 0.00 0.19 0.00 0.00 0.81
            0.014493  0.025102  0.000000
 0.00 0.00 1.00 0.99 0.00 0.19 0.00 0.00 0.82
            0.013993  0.024237  0.000000
 0.00 0.00 1.00 0.99 0.00 0.19 0.00 0.00 0.82
            0.013493  0.023371  0.000000
 0.00 0.00 1.00 0.99 0.00 0.18 0.00 0.00 0.82
            0.012994  0.022505  0.000000
 0.00 0.00 1.00 1.00 0.00 0.18 0.00 0.00 0.83
            0.012494  0.021640  0.000000
 0.00 0.00 1.00 1.00 0.00 0.17 0.00 0.00 0.83
            0.011994  0.020774  0.000000
 0.00 0.00 1.00 1.00 0.00 0.17 0.00 0.00 0.84
            0.011494  0.019909  0.000000
 0.00 0.00 1.00 1.00 0.00 0.16 0.00 0.00 0.84
            0.010995  0.019043  0.000000
 0.00 0.00 1.00 1.00 0.00 0.16 0.00 0.00 0.85
            0.010495  0.018177  0.000000
 0.00 0.00 1.00 1.00 0.00 0.15 0.00 0.00 0.85
            0.009995  0.017312  0.000000
 0.00 0.00 1.00 1.00 0.00 0.14 0.00 0.00 0.86
            0.009495  0.016446  0.000000
 0.00 0.00 1.00 1.00 0.00 0.14 0.00 0.00 0.87
            0.008996  0.015581  0.000000
 0.00 0.00 1.00 1.00 0.00 0.13 0.00 0.00 0.87
            0.008496  0.014715  0.000000
 0.00 0.00 1.00 1.00 0.00 0.12 0.00 0.00 0.88
            0.007996  0.013849  0.000000
 0.00 0.00 1.00 1.00 0.00 0.11 0.00 0.00 0.89
            0.007496  0.012984  0.000000
 0.00 0.00 1.00 1.00 0.00 0.11 0.00 0.00 0.90
            0.006997  0.012118  0.000000
 0.00 0.00 1.00 1.00 0.00 0.10 0.00 0.00 0.90
            0.006497  0.011253  0.000000
 0.00 0.00 1.00 1.00 0.00 0.09 0.00 0.00 0.91
            0.005997  0.010387  0.000000
 0.00 0.00 1.00 1.00 0.00 0.08 0.00 0.00 0.92
            0.005497  0.009522  0.000000
 0.00 0.00 1.00 1.00 0.00 0.07 0.00 0.00 0.93
            0.004998  0.008656  0.000000
 0.00 0.00 1.00 1.00 0.00 0.06 0.00 0.00 0.94
            0.004498  0.007790  0.000000
 0.00 0.00 1.00 1.00 0.00 0.05 0.00 0.00 0.95
            0.003998  0.006925  0.000000
 0.00 0.00 1.00 1.00 0.00 0.04 0.00 0.00 0.96
            0.003498  0.006059  0.000000
 0.00 0.00 1.00 1.00 0.00 0.04 0.00 0.00 0.96
            0.002999  0.005194  0.000000
 0.00 0.00 1.00 1.00 0.00 0.03 0.00 0.00 0.97
            0.002499  0.004328  0.000000
 0.00 0.00 1.00 1.00 0.00 0.02 0.00 0.00 0.98
            0.001999  0.003462  0.000000
 0.00 0.00 1.00 1.00 0.00 0.01 0.00 0.00 0.99
            0.001499  0.002597  0.000000
 0.00 0.00 1.00 1.00 0.00 0.01 0.00 0.00 0.99
            0.001000  0.001731  0.000000
 0.00 0.00 1.00 1.00 0.00 0.00 0.00 0.00 1.00
            0.000500  0.000866  0.000000
 0.00 0.00 1.00 1.00 0.00 0.00 0.00 0.00 1.00
            0.000050  0.000087  0.000000
 0.00 0.00 1.00 1.00 0.00 0.00 0.00 0.00 1.00
            0.000000  0.000100  0.000000
 0.00 0.00 1.00 1.00 0.00 0.00 0.00 0.00 1.00
            0.000000  0.001001  0.000000
 0.00 0.00 1.00 1.00 0.00 0.00 0.00 0.00 1.00
            0.000000  0.002001  0.000000
 0.00 0.00 1.00 1.00 0.00 0.00 0.00 0.00 1.00
            0.000000  0.003002  0.000000
 0.00 0.00 1.00 1.00 0.00 0.01 0.00 0.00 0.99
            0.000000  0.004002  0.000000
 0.00 0.00 1.00 1.00 0.00 0.01 0.00 0.00 0.99
            0.000000  0.005003  0.000000
 0.00 0.00 1.00 1.00 0.00 0.02 0.00 0.00 0.98
            0.000000  0.006004  0.000000
 0.00 0.00 1.00 1.00 0.00 0.03 0.00 0.00 0.97
            0.000000  0.007004  0.000000
 0.00 0.00 1.00 1.00 0.00 0.04 0.00 0.00 0.96
            0.000000  0.008005  0.000000
 0.00 0.00 1.00 1.00 0.00 0.05 0.00 0.00 0.96
            0.000000  0.009005  0.000000
 0.00 0.00 1.00 1.00 0.00 0.05 0.00 0.00 0.95
            0.000000  0.010006  0.000000
 0.00 0.00 1.00 1.00 0.00 0.06 0.00 0.00 0.94
            0.000000  0.011007  0.000000
 0.00 0.00 1.00 1.00 0.00 0.07 0.00 0.00 0.93
            0.000000  0.012007  0.000000
 0.00 0.00 1.00 1.00 0.00 0.08 0.00 0.00 0.92
            0.000000  0.013008  0.000000
 0.00 0.00 1.00 1.00 0.00 0.09 0.00 0.00 0.91
            0.000000  0.014008  0.000000
 0.00 0.00 1.00 1.00 0.00 0.10 0.00 0.00 0.90
            0.000000  0.015009  0.000000
 0.00 0.00 1.00 1.00 0.00 0.11 0.00 0.00 0.90
            0.000000  0.016010  0.000000
 0.00 0.00 1.00 1.00 0.00 0.11 0.00 0.00 0.89
            0.000000  0.017010  0.000000
 0.00 0.00 1.00 1.00 0.00 0.12 0.00 0.00 0.88
            0.000000  0.018011  0.000000
 0.00 0.00 1.00 1.00 0.00 0.13 0.00 0.00 0.87
            0.000000  0.019012  0.000000
 0.00 0.00 1.00 1.00 0.00 0.14 0.00 0.00 0.87
            0.000000  0.020012  0.000000
 0.00 0.00 1.00 1.00 0.00 0.14 0.00 0.00 0.86
            0.000000  0.021013  0.000000
 0.00 0.00 1.00 1.00 0.00 0.15 0.00 0.00 0.85
            0.000000  0.022013  0.000000
 0.00 0.00 1.00 1.00 0.00 0.16 0.00 0.00 0.85
            0.000000  0.023014  0.000000
 0.00 0.00 1.00 1.00 0.00 0.16 0.00 0.00 0.84
            0.000000  0.024015  0.000000
 0.00 0.00 1.00 1.00 0.00 0.17 0.00 0.00 0.84
            0.000000  0.025015  0.000000
 0.00 0.00 1.00 1.00 0.00 0.17 0.00 0.00 0.83
            0.000000  0.026016  0.000000
 0.00 0.00 1.00 1.00 0.00 0.18 0.00 0.00 0.83
            0.000000  0.027016  0.000000
 0.00 0.00 1.00 1.00 0.00 0.18 0.00 0.00 0.82
            0.000000  0.028017  0.000000
 0.00 0.00 1.00 0.99 0.00 0.19 0.00 0.00 0.82
            0.000000  0.029018  0.000000
 0.00 0.00 1.00 0.99 0.00 0.19 0.00 0.00 0.82
            0.000000  0.030018  0.000000
 0.00 0.00 1.00 0.99 0.00 0.19 0.00 0.00 0.81
            0.000000  0.031019  0.000000
 0.00 0.00 1.00 0.99 0.00 0.20 0.00 0.00 0.81
            0.000000  0.032019  0.000000
 0.00 0.00 1.00 0.99 0.00 0.20 0.00 0.00 0.80
            0.000000  0.033020  0.000000
 0.00 0.00 1.00 0.99 0.00 0.21 0.00 0.00 0.80
            0.000000  0.034021  0.000000
 0.00 0.00 1.00 0.99 0.00 0.21 0.00 0.00 0.80
            0.000000  0.035021  0.000000
 0.00 0.00 0.99 0.99 0.00 0.21 0.00 0.00 0.80
            0.000000  0.036022  0.000000
 0.00 0.00 0.99 0.99 0.00 0.21 0.00 0.00 0.79
            0.000000  0.037022  0.000000
 0.00 0.00 0.99 0.99 0.00 0.22 0.00 0.00 0.79
            0.000000  0.038023  0.000000
 0.00 0.00 0.99 0.99 0.00 0.22 0.00 0.00 0.79
            0.000000  0.039024  0.000000
 0.00 0.00 0.99 0.99 0.00 0.22 0.00 0.00 0.79
            0.000000  0.040024  0.000000
 0.00 0.00 0.99 0.99 0.00 0.23 0.00 0.00 0.78
            0.000000  0.041025  0.000000
 0.00 0.00 0.99 0.99 0.00 0.23 0.00 0.00 0.78
            0.000000  0.042025  0.000000
 0.00 0.00 0.99 0.99 0.00 0.23 0.00 0.01 0.78
            0.000000  0.043026  0.000000
 0.00 0.00 0.99 0.99 0.00 0.23 0.00 0.01 0.78
            0.000000  0.044027  0.000000
 0.00 0.00 0.99 0.99 0.00 0.23 0.00 0.01 0.78
            0.000000  0.045027  0.000000
 0.00 0.00 0.99 0.99 0.00 0.24 0.00 0.01 0.78
            0.000000  0.046028  0.000000
 0.00 0.00 0.99 0.99 0.00 0.24 0.00 0.01 0.77
            0.000000  0.047029  0.000000
 0.00 0.00 0.99 0.99 0.00 0.24 0.00 0.01 0.77
            0.000000  0.048029  0.000000
 0.00 0.00 0.99 0.99 0.00 0.24 0.00 0.01 0.77
            0.000000  0.049030  0.000000
 0.00 0.00 0.99 0.99 0.00 0.24 0.00 0.01 0.77
            0.000000  0.050030  0.000000
 0.00 0.00 0.99 0.99 0.00 0.24 0.00 0.01 0.77
            0.000000  0.051031  0.000000
 0.00 0.00 0.99 0.99 0.00 0.25 0.00 0.01 0.77
            0.000000  0.052032  0.000000
 0.00 0.00 0.99 0.98 0.00 0.25 0.00 0.01 0.77
            0.000000  0.053032  0.000000
 0.00 0.00 0.99 0.98 0.01 0.25 0.00 0.01 0.77
            0.000000  0.054033  0.000000
 0.00 0.00 0.99 0.98 0.01 0.25 0.00 0.01 0.77
            0.000000  0.055033  0.000000
 0.00 0.00 0.99 0.98 0.01 0.25 0.00 0.01 0.77
            0.000000  0.056034  0.000000
 0.00 0.00 0.98 0.98 0.01 0.25 0.00 0.01 0.76
            0.000000  0.057035  0.000000
 0.00 0.00 0.98 0.98 0.01 0.25 0.00 0.01 0.76
            0.000000  0.058035  0.000000
 0.00 0.00 0.98 0.98 0.01 0.25 0.00 0.01 0.76
            0.000000  0.059036  0.000000
 0.00 0.00 0.98 0.98 0.01 0.26 0.00 0.01 0.76
            0.000000  0.060036  0.000000
 0.00 0.00 0.98 0.98 0.01 0.26 0.00 0.01 0.76
            0.000000  0.061037  0.000000
 0.00 0.00 0.98 0.98 0.01 0.26 0.00 0.01 0.76
            0.000000  0.062038  0.000000
 0.00 0.00 0.98 0.98 0.01 0.26 0.00 0.01 0.76
            0.000000  0.063038  0.000000
 0.00 0.00 0.98 0.98 0.01 0.26 0.00 0.01 0.76
            0.000000  0.064039  0.000000
 0.00 0.00 0.98 0.98 0.01 0.26 0.00 0.01 0.76
            0.000000  0.065039  0.000000
 0.00 0.00 0.98 0.98 0.01 0.26 0.00 0.01 0.76
            0.000000  0.066040  0.000000
 0.00 0.00 0.98 0.98 0.01 0.26 0.00 0.01 0.76
            0.000000  0.067041  0.000000
 0.00 0.00 0.98 0.98 0.01 0.26 0.00 0.01 0.76
            0.000000  0.068041  0.000000
 0.00 0.00 0.98 0.98 0.01 0.26 0.00 0.01 0.76
            0.000000  0.069042  0.000000
 0.00 0.00 0.98 0.98 0.01 0.26 0.00 0.01 0.76
            0.000000  0.070042  0.000000
 0.00 0.00 0.97 0.97 0.01 0.26 0.00 0.01 0.76
            0.000000  0.071043  0.000000
 0.00 0.00 0.97 0.97 0.01 0.27 0.00 0.01 0.76
            0.000000  0.072044  0.000000
 0.00 0.00 0.97 0.97 0.01 0.27 0.00 0.01 0.76
            0.000000  0.073044  0.000000
 0.00 0.00 0.97 0.97 0.01 0.27 0.00 0.01 0.76
            0.000000  0.074045  0.000000
 0.00 0.00 0.97 0.97 0.01 0.27 0.00 0.01 0.76
            0.000000  0.075046  0.000000
 0.00 0.00 0.97 0.97 0.02 0.27 0.00 0.01 0.76
            0.000000  0.076046  0.000000
 0.00 0.00 0.97 0.97 0.02 0.27 0.00 0.02 0.76
            0.000000  0.077047  0.000000
 0.00 0.00 0.97 0.97 0.02 0.27 0.00 0.02 0.76
            0.000000  0.078047  0.000000
 0.00 0.00 0.97 0.97 0.02 0.27 0.00 0.02 0.76
            0.000000  0.079048  0.000000
 0.00 0.00 0.97 0.97 0.02 0.27 0.00 0.02 0.76
            0.000000  0.080049  0.000000
 0.00 0.00 0.96 0.97 0.02 0.27 0.00 0.02 0.76
            0.000000  0.081049  0.000000
 0.00 0.00 0.96 0.97 0.02 0.27 0.00 0.02 0.76
            0.000000  0.082050  0.000000
 0.00 0.00 0.96 0.97 0.02 0.27 0.00 0.02 0.76
            0.000000  0.083050  0.000000
 0.00 0.00 0.96 0.97 0.02 0.27 0.00 0.02 0.76
            0.000000  0.084051  0.000000
 0.00 0.00 0.96 0.97 0.02 0.27 0.00 0.02 0.76
            0.000000  0.085052  0.000000
 0.00 0.00 0.96 0.97 0.02 0.27 0.00 0.02 0.76
            0.000000  0.086052  0.000000
 0.00 0.00 0.96 0.97 0.02 0.27 0.00 0.02 0.76
            0.000000  0.087053  0.000000
 0.00 0.00 0.96 0.96 0.03 0.27 0.00 0.02 0.76
            0.000000  0.088053  0.000000
 0.00 0.00 0.95 0.96 0.03 0.27 0.00 0.02 0.76
            0.000000  0.089054  0.000000
 0.00 0.00 0.95 0.96 0.03 0.27 0.00 0.02 0.76
            0.000000  0.090055  0.000000
 0.00 0.00 0.95 0.96 0.03 0.27 0.00 0.02 0.76
            0.000000  0.091055  0.000000
 0.00 0.00 0.95 0.96 0.03 0.27 0.00 0.02 0.76
            0.000000  0.092056  0.000000
 0.00 0.00 0.95 0.96 0.03 0.27 0.00 0.02 0.76
            0.000000  0.093056  0.000000
 0.00 0.00 0.95 0.96 0.03 0.27 0.00 0.02 0.76
            0.000000  0.094057  0.000000
 0.00 0.00 0.95 0.96 0.03 0.27 0.00 0.02 0.77
            0.000000  0.095058  0.000000
 0.00 0.00 0.94 0.96 0.03 0.27 0.00 0.02 0.77
            0.000000  0.096058  0.000000
 0.00 0.00 0.94 0.96 0.03 0.27 0.00 0.02 0.77
            0.000000  0.097059  0.000000
 0.00 0.00 0.94 0.96 0.04 0.28 0.00 0.02 0.77
            0.000000  0.098059  0.000000
 0.00 0.00 0.94 0.96 0.04 0.28 0.00 0.02 0.77
            0.000000  0.099060  0.000000
 0.00 0.00 0.94 0.96 0.04 0.28 0.00 0.02 0.77
            0.000000  0.100061  0.000000
 0.00 0.00 0.94 0.96 0.04 0.28 0.00 0.02 0.77
            0.000000  0.101061  0.000000
 0.00 0.00 0.94 0.96 0.04 0.28 0.00 0.02 0.77
            0.000000  0.102062  0.000000
 0.00 0.00 0.93 0.95 0.04 0.28 0.00 0.02 0.77
            0.000000  0.103063  0.000000
 0.00 0.00 0.93 0.95 0.04 0.28 0.00 0.03 0.77
            0.000000  0.104063  0.000000
 0.00 0.00 0.93 0.95 0.04 0.28 0.00 0.03 0.77
            0.000000  0.105064  0.000000
 0.00 0.00 0.93 0.95 0.04 0.28 0.00 0.03 0.77
            0.000000  0.106064  0.000000
 0.00 0.00 0.93 0.95 0.05 0.28 0.00 0.03 0.77
            0.000000  0.107065  0.000000
 0.00 0.00 0.93 0.95 0.05 0.28 0.00 0.03 0.77
            0.000000  0.108066  0.000000
 0.00 0.00 0.92 0.95 0.05 0.28 0.00 0.03 0.77
            0.000000  0.109066  0.000000
 0.00 0.00 0.92 0.95 0.05 0.28 0.00 0.03 0.77
            0.000000  0.110067  0.000000
 0.00 0.00 0.92 0.95 0.05 0.28 0.00 0.03 0.77
            0.000000  0.111067  0.000000
 0.00 0.00 0.92 0.95 0.05 0.28 0.00 0.03 0.77
            0.000000  0.112068  0.000000
 0.00 0.00 0.92 0.95 0.05 0.28 0.00 0.03 0.77
            0.000000  0.113069  0.000000
 0.00 0.00 0.92 0.95 0.05 0.28 0.00 0.03 0.77
            0.000000  0.114069  0.000000
 0.00 0.00 0.91 0.95 0.06 0.28 0.00 0.03 0.77
            0.000000  0.115070  0.000000
 0.00 0.00 0.91 0.95 0.06 0.28 0.00 0.03 0.78
            0.000000  0.116070  0.000000
 0.00 0.00 0.91 0.94 0.06 0.28 0.00 0.03 0.78
            0.000000  0.117071  0.000000
 0.00 0.00 0.91 0.94 0.06 0.28 0.00 0.03 0.78
            0.000000  0.118072  0.000000
 0.00 0.00 0.91 0.94 0.06 0.28 0.00 0.03 0.78
            0.000000  0.119072  0.000000
 0.00 0.00 0.91 0.94 0.06 0.28 0.00 0.03 0.78
            0.000000  0.120073  0.000000
 0.00 0.00 0.90 0.94 0.06 0.28 0.00 0.03 0.78
            0.000000  0.121073  0.000000
 0.00 0.00 0.90 0.94 0.06 0.28 0.00 0.03 0.78
            0.000000  0.122074  0.000000
 0.00 0.00 0.90 0.94 0.07 0.28 0.00 0.03 0.78
            0.000000  0.123075  0.000000
 0.00 0.00 0.90 0.94 0.07 0.28 0.00 0.03 0.78
            0.000000  0.124075  0.000000
 0.00 0.00 0.90 0.94 0.07 0.28 0.00 0.03 0.78
            0.000000  0.125076  0.000000
 0.00 0.00 0.90 0.94 0.07 0.28 0.00 0.03 0.78
            0.000000  0.126076  0.000000
 0.00 0.00 0.89 0.94 0.07 0.28 0.00 0.03 0.78
            0.000000  0.127077  0.000000
 0.00 0.00 0.89 0.94 0.07 0.28 0.00 0.03 0.78
            0.000000  0.128078  0.000000
 0.00 0.00 0.89 0.94 0.07 0.28 0.00 0.04 0.78
            0.000000  0.129078  0.000000
 0.00 0.00 0.89 0.93 0.07 0.28 0.00 0.04 0.78
            0.000000  0.130079  0.000000
 0.00 0.00 0.89 0.93 0.08 0.28 0.00 0.04 0.78
            0.000000  0.131080  0.000000
 0.00 0.00 0.89 0.93 0.08 0.28 0.00 0.04 0.78
            0.000000  0.132080  0.000000
 0.00 0.00 0.88 0.93 0.08 0.28 0.00 0.04 0.79
            0.000000  0.133081  0.000000
 0.00 0.00 0.88 0.93 0.08 0.28 0.00 0.04 0.79
            0.000000  0.134081  0.000000
 0.00 0.00 0.88 0.93 0.08 0.28 0.00 0.04 0.79
            0.000000  0.135082  0.000000
 0.00 0.00 0.88 0.93 0.08 0.28 0.00 0.04 0.79
            0.000000  0.136083  0.000000
 0.00 0.00 0.88 0.93 0.08 0.28 0.00 0.04 0.79
            0.000000  0.137083  0.000000
 0.00 0.00 0.88 0.93 0.08 0.28 0.00 0.04 0.79
            0.000000  0.138084  0.000000
 0.00 0.00 0.87 0.93 0.09 0.29 0.00 0.04 0.79
            0.000000  0.139084  0.000000
 0.00 0.00 0.87 0.92 0.09 0.29 0.00 0.04 0.79
            0.000000  0.140085  0.000000
 0.00 0.00 0.87 0.92 0.09 0.29 0.00 0.04 0.79
            0.000000  0.141086  0.000000
 0.00 0.00 0.87 0.92 0.09 0.29 0.00 0.04 0.79
            0.000000  0.142086  0.000000
 0.00 0.00 0.87 0.92 0.09 0.29 0.00 0.04 0.79
            0.000000  0.143087  0.000000
 0.00 0.00 0.87 0.92 0.09 0.29 0.00 0.04 0.79
            0.000000  0.144087  0.000000
 0.00 0.00 0.87 0.92 0.09 0.29 0.00 0.04 0.79
            0.000000  0.145088  0.000000
 0.00 0.00 0.86 0.92 0.09 0.29 0.00 0.04 0.79
            0.000000  0.146089  0.000000
 0.00 0.00 0.86 0.92 0.10 0.29 0.00 0.04 0.79
            0.000000  0.147089  0.000000
 0.00 0.00 0.86 0.92 0.10 0.29 0.00 0.04 0.79
            0.000000  0.148090  0.000000
 0.00 0.00 0.86 0.92 0.10 0.29 0.00 0.04 0.79
            0.000000  0.149090  0.000000
 0.00 0.00 0.86 0.91 0.10 0.29 0.00 0.04 0.80
            0.000000  0.150091  0.000000
 0.00 0.00 0.86 0.91 0.10 0.29 0.00 0.04 0.80
            0.000000  0.151092  0.000000
 0.00 0.00 0.85 0.91 0.10 0.29 0.00 0.04 0.80
            0.000000  0.152092  0.000000
 0.00 0.00 0.85 0.91 0.10 0.29 0.00 0.05 0.80
            0.000000  0.153093  0.000000
 0.00 0.00 0.85 0.91 0.10 0.29 0.00 0.05 0.80
            0.000000  0.154093  0.000000
 0.00 0.00 0.85 0.91 0.10 0.29 0.00 0.05 0.80
            0.000000  0.155094  0.000000
 0.00 0.00 0.85 0.91 0.10 0.29 0.00 0.05 0.80
            0.000000  0.156095  0.000000
 0.00 0.00 0.85 0.90 0.11 0.30 0.00 0.05 0.80
            0.000000  0.157095  0.000000
 0.00 0.00 0.85 0.90 0.11 0.30 0.00 0.05 0.80
            0.000000  0.158096  0.000000
 0.00 0.00 0.84 0.90 0.11 0.30 0.00 0.05 0.80
            0.000000  0.159097  0.000000
 0.00 0.00 0.84 0.90 0.11 0.30 0.00 0.05 0.80
            0.000000  0.160097  0.000000
 0.00 0.00 0.84 0.90 0.11 0.30 0.00 0.05 0.80
            0.000000  0.161098  0.000000
 0.00 0.00 0.84 0.90 0.11 0.30 0.00 0.05 0.80
            0.000000  0.162098  0.000000
 0.00 0.00 0.84 0.90 0.11 0.30 0.00 0.05 0.80
            0.000000  0.163099  0.000000
 0.00 0.00 0.84 0.89 0.11 0.30 0.00 0.05 0.80
            0.000000  0.164100  0.000000
 0.00 0.00 0.84 0.89 0.11 0.30 0.00 0.05 0.80
            0.000000  0.165100  0.000000
 0.00 0.00 0.83 0.89 0.11 0.30 0.00 0.05 0.80
            0.000000  0.166101  0.000000
 0.00 0.00 0.83 0.89 0.12 0.30 0.00 0.05 0.81
            0.000000  0.167101  0.000000
 0.00 0.00 0.83 0.89 0.12 0.31 0.00 0.05 0.81
            0.000000  0.168102  0.000000
 0.00 0.00 0.83 0.89 0.12 0.31 0.00 0.05 0.81
            0.000000  0.169103  0.000000
 0.00 0.00 0.83 0.88 0.12 0.31 0.00 0.05 0.81
            0.000000  0.170103  0.000000
 0.00 0.00 0.83 0.88 0.12 0.31 0.00 0.05 0.81
            0.000000  0.171104  0.000000
 0.00 0.00 0.83 0.88 0.12 0.31 0.00 0.05 0.81
            0.000000  0.172104  0.000000
 0.00 0.00 0.82 0.88 0.12 0.31 0.00 0.05 0.81
            0.000000  0.173105  0.000000
 0.00 0.00 0.82 0.88 0.12 0.31 0.00 0.05 0.81
            0.000000  0.174106  0.000000
 0.00 0.00 0.82 0.87 0.12 0.32 0.00 0.05 0.81
            0.000000  0.175106  0.000000
 0.00 0.00 0.82 0.87 0.12 0.32 0.00 0.06 0.81
            0.000000  0.176107  0.000000
 0.00 0.00 0.82 0.87 0.13 0.32 0.00 0.06 0.81
            0.000000  0.177107  0.000000
 0.00 0.00 0.82 0.87 0.13 0.32 0.00 0.06 0.81
            0.000000  0.178108  0.000000
 0.00 0.00 0.82 0.87 0.13 0.32 0.00 0.06 0.81
            0.000000  0.179109  0.000000
 0.00 0.00 0.81 0.86 0.13 0.32 0.00 0.06 0.81
            0.000000  0.180109  0.000000
 0.00 0.00 0.81 0.86 0.13 0.32 0.00 0.06 0.81
            0.000000  0.181110  0.000000
 0.00 0.00 0.81 0.86 0.13 0.33 0.00 0.06 0.81
            0.000000  0.182110  0.000000
 0.00 0.00 0.81 0.86 0.13 0.33 0.00 0.06 0.81
            0.000000  0.183111  0.000000
 0.00 0.00 0.81 0.85 0.13 0.33 0.00 0.06 0.82
            0.000000  0.184112  0.000000
 0.00 0.00 0.81 0.85 0.13 0.33 0.00 0.06 0.82
            0.000000  0.185112  0.000000
 0.00 0.00 0.81 0.85 0.13 0.33 0.00 0.06 0.82
            0.000000  0.186113  0.000000
 0.00 0.00 0.80 0.85 0.14 0.34 0.00 0.06 0.82
            0.000000  0.187114  0.000000
 0.00 0.00 0.80 0.84 0.14 0.34 0.00 0.06 0.82
            0.000000  0.188114  0.000000
 0.00 0.00 0.80 0.84 0.14 0.34 0.00 0.06 0.82
            0.000000  0.189115  0.000000
 0.00 0.00 0.80 0.84 0.14 0.34 0.00 0.06 0.82
            0.000000  0.190115  0.000000
 0.00 0.00 0.80 0.83 0.14 0.35 0.00 0.06 0.82
            0.000000  0.191116  0.000000
 0.00 0.00 0.80 0.83 0.14 0.35 0.00 0.06 0.82
            0.000000  0.192117  0.000000
 0.00 0.00 0.80 0.83 0.14 0.35 0.00 0.06 0.82
            0.000000  0.193117  0.000000
 0.00 0.00 0.79 0.83 0.14 0.35 0.00 0.06 0.82
            0.000000  0.194118  0.000000
 0.00 0.00 0.79 0.82 0.14 0.36 0.00 0.06 0.82
            0.000000  0.195118  0.000000
 0.00 0.00 0.79 0.82 0.14 0.36 0.00 0.06 0.82
            0.000000  0.196119  0.000000
 0.00 0.00 0.79 0.82 0.15 0.36 0.00 0.06 0.82
            0.000000  0.197120  0.000000
 0.00 0.00 0.79 0.81 0.15 0.37 0.00 0.07 0.82
            0.000000  0.198120  0.000000
 0.00 0.00 0.79 0.81 0.15 0.37 0.00 0.07 0.82
            0.000000  0.199121  0.000000
 0.00 0.00 0.78 0.80 0.15 0.37 0.00 0.07 0.82
            0.000000  0.200121  0.000000
 0.00 0.00 0.78 0.80 0.15 0.37 0.00 0.07 0.82
            0.000000  0.201122  0.000000
 0.00 0.00 0.78 0.80 0.15 0.38 0.00 0.07 0.83
            0.000000  0.202123  0.000000
 0.00 0.00 0.78 0.79 0.15 0.38 0.00 0.07 0.83
            0.000000  0.203123  0.000000
 0.00 0.00 0.78 0.79 0.15 0.39 0.00 0.07 0.83
            0.000000  0.204124  0.000000
 0.00 0.00 0.78 0.78 0.16 0.39 0.00 0.07 0.83
            0.000000  0.205124  0.000000
 0.00 0.00 0.77 0.78 0.16 0.39 0.00 0.07 0.83
            0.000000  0.206125  0.000000
 0.00 0.00 0.77 0.78 0.16 0.40 0.00 0.07 0.83
            0.000000  0.207126  0.000000
 0.00 0.00 0.77 0.77 0.16 0.40 0.00 0.07 0.83
            0.000000  0.208126  0.000000
 0.00 0.00 0.77 0.77 0.16 0.40 0.00 0.07 0.83
            0.000000  0.209127  0.000000
 0.00 0.00 0.77 0.76 0.16 0.41 0.00 0.07 0.83
            0.000000  0.210127  0.000000
 0.00 0.00 0.77 0.76 0.16 0.41 0.00 0.07 0.83
            0.000000  0.211128  0.000000
 0.00 0.00 0.76 0.75 0.16 0.42 0.00 0.07 0.83
            0.000000  0.212129  0.000000
 0.00 0.00 0.76 0.75 0.17 0.42 0.00 0.07 0.83
            0.000000  0.213129  0.000000
 0.00 0.00 0.76 0.74 0.17 0.43 0.00 0.07 0.83
            0.000000  0.214130  0.000000
 0.00 0.00 0.76 0.74 0.17 0.43 0.00 0.07 0.83
            0.000000  0.215131  0.000000
 0.00 0.00 0.76 0.73 0.17 0.44 0.00 0.07 0.83
            0.000000  0.216131  0.000000
 0.00 0.00 0.75 0.73 0.17 0.44 0.00 0.07 0.83
            0.000000  0.217132  0.000000
 0.00 0.00 0.75 0.72 0.17 0.45 0.00 0.07 0.83
            0.000000  0.218132  0.000000
 0.00 0.00 0.75 0.71 0.17 0.45 0.00 0.07 0.83
            0.000000  0.219133  0.000000
 0.00 0.00 0.75 0.71 0.18 0.46 0.00 0.07 0.83
            0.000000  0.220134  0.000000
 0.00 0.00 0.75 0.70 0.18 0.46 0.00 0.08 0.84
            0.000000  0.221134  0.000000
 0.00 0.00 0.74 0.70 0.18 0.47 0.00 0.08 0.84
            0.000000  0.222135  0.000000
 0.00 0.00 0.74 0.69 0.18 0.47 0.00 0.08 0.84
            0.000000  0.223135  0.000000
 0.00 0.00 0.74 0.69 0.18 0.48 0.00 0.08 0.84
            0.000000  0.224136  0.000000
 0.00 0.00 0.74 0.68 0.18 0.48 0.00 0.08 0.84
            0.000000  0.225137  0.000000
 0.00 0.00 0.74 0.67 0.19 0.49 0.00 0.08 0.84
            0.000000  0.226137  0.000000
 0.00 0.00 0.73 0.67 0.19 0.49 0.00 0.08 0.84
            0.000000  0.227138  0.000000
 0.00 0.00 0.73 0.66 0.19 0.50 0.00 0.08 0.84
            0.000000  0.228138  0.000000
 0.00 0.00 0.73 0.65 0.19 0.51 0.00 0.08 0.84
            0.000000  0.229139  0.000000
 0.00 0.00 0.73 0.65 0.19 0.51 0.00 0.08 0.84
            0.000000  0.230140  0.000000
 0.00 0.00 0.73 0.64 0.19 0.52 0.00 0.08 0.84
            0.000000  0.231140  0.000000
 0.00 0.00 0.72 0.64 0.20 0.52 0.00 0.08 0.84
            0.000000  0.232141  0.000000
 0.00 0.00 0.72 0.63 0.20 0.53 0.00 0.08 0.84
            0.000000  0.233141  0.000000
 0.00 0.00 0.72 0.62 0.20 0.54 0.00 0.08 0.84
            0.000000  0.234142  0.000000
 0.00 0.00 0.72 0.62 0.20 0.54 0.00 0.08 0.84
            0.000000  0.235143  0.000000
 0.00 0.00 0.71 0.61 0.20 0.55 0.00 0.08 0.84
            0.000000  0.236143  0.000000
 0.00 0.00 0.71 0.60 0.20 0.55 0.00 0.08 0.84
            0.000000  0.237144  0.000000
 0.00 0.00 0.71 0.60 0.21 0.56 0.00 0.08 0.84
            0.000000  0.238144  0.000000
 0.00 0.00 0.71 0.59 0.21 0.57 0.00 0.08 0.84
            0.000000  0.239145  0.000000
 0.00 0.00 0.71 0.58 0.21 0.57 0.00 0.08 0.84
            0.000000  0.240146  0.000000
 0.00 0.00 0.70 0.58 0.21 0.58 0.00 0.08 0.84
            0.000000  0.241146  0.000000
 0.00 0.00 0.70 0.57 0.21 0.58 0.00 0.08 0.85
            0.000000  0.242147  0.000000
 0.00 0.00 0.70 0.56 0.22 0.59 0.00 0.09 0.85
            0.000000  0.243148  0.000000
 0.00 0.00 0.70 0.56 0.22 0.60 0.00 0.09 0.85
            0.000000  0.244148  0.000000
 0.00 0.00 0.69 0.55 0.22 0.60 0.00 0.09 0.85
            0.000000  0.245149  0.000000
 0.00 0.00 0.69 0.54 0.22 0.61 0.00 0.09 0.85
            0.000000  0.246149  0.000000
 0.00 0.00 0.69 0.54 0.22 0.61 0.00 0.09 0.85
            0.000000  0.247150  0.000000
 0.00 0.00 0.69 0.53 0.23 0.62 0.00 0.09 0.85
            0.000000  0.248151  0.000000
 0.00 0.00 0.68 0.52 0.23 0.63 0.00 0.09 0.85
            0.000000  0.249151  0.000000
 0.00 0.00 0.68 0.52 0.23 0.63 0.00 0.09 0.85
            0.000000  0.250152  0.000000
 0.00 0.00 0.68 0.51 0.23 0.64 0.00 0.09 0.85
            0.000000  0.251152  0.000000
 0.00 0.00 0.68 0.51 0.23 0.64 0.00 0.09 0.85
            0.000000  0.252153  0.000000
 0.00 0.00 0.67 0.50 0.24 0.65 0.00 0.09 0.85
            0.000000  0.253154  0.000000
 0.00 0.00 0.67 0.49 0.24 0.65 0.00 0.09 0.85
            0.000000  0.254154  0.000000
 0.00 0.00 0.67 0.49 0.24 0.66 0.00 0.09 0.85
            0.000000  0.255155  0.000000
 0.00 0.00 0.67 0.48 0.24 0.67 0.00 0.09 0.85
            0.000000  0.256155  0.000000
 0.00 0.00 0.66 0.48 0.24 0.67 0.00 0.09 0.85
            0.000000  0.257156  0.000000
 0.00 0.00 0.66 0.47 0.25 0.68 0.00 0.09 0.85
            0.000000  0.258157  0.000000
 0.00 0.00 0.66 0.47 0.25 0.68 0.00 0.09 0.85
            0.000000  0.259157  0.000000
 0.00 0.00 0.66 0.46 0.25 0.69 0.00 0.09 0.85
            0.000000  0.260158  0.000000
 0.00 0.00 0.65 0.45 0.25 0.69 0.00 0.09 0.85
            0.000000  0.261158  0.000000
 0.00 0.00 0.65 0.45 0.25 0.70 0.00 0.09 0.85
            0.000000  0.262159  0.000000
 0.00 0.00 0.65 0.44 0.26 0.70 0.00 0.09 0.85
            0.000000  0.263160  0.000000
 0.00 0.00 0.65 0.44 0.26 0.71 0.00 0.10 0.86
            0.000000  0.264160  0.000000
 0.00 0.00 0.64 0.43 0.26 0.71 0.00 0.10 0.86
            0.000000  0.265161  0.000000
 0.00 0.00 0.64 0.43 0.26 0.71 0.00 0.10 0.86
            0.000000  0.266161  0.000000
 0.00 0.00 0.64 0.42 0.26 0.72 0.00 0.10 0.86
            0.000000  0.267162  0.000000
 0.00 0.00 0.64 0.42 0.27 0.72 0.00 0.10 0.86
            0.000000  0.268163  0.000000
 0.00 0.00 0.63 0.42 0.27 0.73 0.00 0.10 0.86
            0.000000  0.269163  0.000000
 0.00 0.00 0.63 0.41 0.27 0.73 0.00 0.10 0.86
            0.000000  0.270164  0.000000
 0.00 0.00 0.63 0.41 0.27 0.74 0.00 0.10 0.86
            0.000000  0.271165  0.000000
 0.00 0.00 0.63 0.40 0.28 0.74 0.00 0.10 0.86
            0.000000  0.272165  0.000000
 0.00 0.00 0.62 0.40 0.28 0.74 0.00 0.10 0.86
            0.000000  0.273166  0.000000
 0.00 0.00 0.62 0.39 0.28 0.75 0.00 0.10 0.86
            0.000000  0.274166  0.000000
 0.00 0.00 0.62 0.39 0.28 0.75 0.00 0.10 0.86
            0.000000  0.275167  0.000000
 0.00 0.00 0.62 0.39 0.28 0.75 0.00 0.10 0.86
            0.000000  0.276168  0.000000
 0.00 0.00 0.61 0.38 0.29 0.76 0.00 0.10 0.86
            0.000000  0.277168  0.000000
 0.00 0.00 0.61 0.38 0.29 0.76 0.00 0.10 0.86
            0.000000  0.278169  0.000000
 0.00 0.00 0.61 0.37 0.29 0.76 0.00 0.10 0.86
            0.000000  0.279169  0.000000
 0.00 0.00 0.61 0.37 0.29 0.77 0.00 0.10 0.86
            0.000000  0.280170  0.000000
 0.00 0.00 0.60 0.37 0.29 0.77 0.00 0.10 0.86
            0.000000  0.281171  0.000000
 0.00 0.00 0.60 0.36 0.30 0.77 0.00 0.10 0.86
            0.000000  0.282171  0.000000
 0.00 0.00 0.60 0.36 0.30 0.78 0.00 0.10 0.86
            0.000000  0.283172  0.000000
 0.00 0.00 0.59 0.36 0.30 0.78 0.00 0.10 0.86
            0.000000  0.284172  0.000000
 0.00 0.00 0.59 0.35 0.30 0.78 0.00 0.10 0.86
            0.000000  0.285173  0.000000
 0.00 0.00 0.59 0.35 0.31 0.79 0.00 0.10 0.86
            0.000000  0.286174  0.000000
 0.00 0.00 0.59 0.35 0.31 0.79 0.00 0.11 0.86
            0.000000  0.287174  0.000000
 0.00 0.00 0.58 0.34 0.31 0.79 0.00 0.11 0.86
            0.000000  0.288175  0.000000
 0.00 0.00 0.58 0.34 0.31 0.79 0.00 0.11 0.87
            0.000000  0.289175  0.000000
 0.00 0.00 0.58 0.34 0.31 0.80 0.00 0.11 0.87
            0.000000  0.290176  0.000000
 0.00 0.00 0.58 0.33 0.32 0.80 0.00 0.11 0.87
            0.000000  0.291177  0.000000
 0.00 0.00 0.57 0.33 0.32 0.80 0.00 0.11 0.87
            0.000000  0.292177  0.000000
 0.00 0.00 0.57 0.33 0.32 0.80 0.00 0.11 0.87
            0.000000  0.293178  0.000000
 0.00 0.00 0.57 0.33 0.32 0.81 0.00 0.11 0.87
            0.000000  0.294178  0.000000
 0.00 0.00 0.57 0.32 0.32 0.81 0.00 0.11 0.87
            0.000000  0.295179  0.000000
 0.00 0.00 0.56 0.32 0.33 0.81 0.00 0.11 0.87
            0.000000  0.296180  0.000000
 0.00 0.00 0.56 0.32 0.33 0.81 0.00 0.11 0.87
            0.000000  0.297180  0.000000
 0.00 0.00 0.56 0.32 0.33 0.82 0.00 0.11 0.87
            0.000000  0.298181  0.000000
 0.00 0.00 0.56 0.31 0.33 0.82 0.00 0.11 0.87
            0.000000  0.299182  0.000000
 0.00 0.00 0.55 0.31 0.33 0.82 0.00 0.11 0.87
            0.000000  0.300182  0.000000
 0.00 0.00 0.55 0.31 0.34 0.82 0.00 0.11 0.87
            0.000000  0.301183  0.000000
 0.00 0.00 0.55 0.31 0.34 0.82 0.00 0.11 0.87
            0.000000  0.302183  0.000000
 0.00 0.00 0.55 0.31 0.34 0.82 0.00 0.11 0.87
            0.000000  0.303184  0.000000
 0.00 0.00 0.54 0.30 0.34 0.83 0.00 0.11 0.87
            0.000000  0.304185  0.000000
 0.00 0.00 0.54 0.30 0.35 0.83 0.00 0.11 0.87
            0.000000  0.305185  0.000000
 0.00 0.00 0.54 0.30 0.35 0.83 0.00 0.11 0.87
            0.000000  0.306186  0.000000
 0.00 0.00 0.54 0.30 0.35 0.83 0.00 0.11 0.87
            0.000000  0.307186  0.000000
 0.00 0.00 0.53 0.29 0.35 0.83 0.00 0.11 0.87
            0.000000  0.308187  0.000000
 0.00 0.00 0.53 0.29 0.35 0.83 0.00 0.11 0.87
            0.000000  0.309188  0.000000
 0.00 0.00 0.53 0.29 0.36 0.84 0.00 0.12 0.87
            0.000000  0.310188  0.000000
 0.00 0.00 0.53 0.29 0.36 0.84 0.00 0.12 0.87
            0.000000  0.311189  0.000000
 0.00 0.00 0.52 0.29 0.36 0.84 0.00 0.12 0.87
            0.000000  0.312189  0.000000
 0.00 0.00 0.52 0.29 0.36 0.84 0.00 0.12 0.87
            0.000000  0.313190  0.000000
 0.00 0.00 0.52 0.28 0.36 0.84 0.00 0.12 0.87
            0.000000  0.314191  0.000000
 0.00 0.00 0.52 0.28 0.37 0.84 0.00 0.12 0.87
            0.000000  0.315191  0.000000
 0.00 0.00 0.51 0.28 0.37 0.84 0.00 0.12 0.87
            0.000000  0.316192  0.000000
 0.00 0.00 0.51 0.28 0.37 0.85 0.00 0.12 0.88
            0.000000  0.317192  0.000000
 0.00 0.00 0.51 0.28 0.37 0.85 0.00 0.12 0.88
            0.000000  0.318193  0.000000
 0.00 0.00 0.51 0.28 0.37 0.85 0.00 0.12 0.88
            0.000000  0.319194  0.000000
 0.00 0.00 0.50 0.27 0.38 0.85 0.00 0.12 0.88
            0.000000  0.320194  0.000000
 0.00 0.00 0.50 0.27 0.38 0.85 0.00 0.12 0.88
            0.000000  0.321195  0.000000
 0.00 0.00 0.50 0.27 0.38 0.85 0.00 0.12 0.88
            0.000000  0.322195  0.000000
 0.00 0.00 0.50 0.27 0.38 0.85 0.00 0.12 0.88
            0.000000  0.323196  0.000000
 0.00 0.00 0.49 0.27 0.39 0.85 0.00 0.12 0.88
            0.000000  0.324197  0.000000
 0.00 0.00 0.49 0.27 0.39 0.86 0.00 0.12 0.88
            0.000000  0.325197  0.000000
 0.00 0.00 0.49 0.27 0.39 0.86 0.00 0.12 0.88
            0.000000  0.326198  0.000000
 0.00 0.00 0.49 0.26 0.39 0.86 0.00 0.12 0.88
            0.000000  0.327199  0.000000
 0.00 0.00 0.48 0.26 0.39 0.86 0.00 0.12 0.88
            0.000000  0.328199  0.000000
 0.00 0.00 0.48 0.26 0.40 0.86 0.00 0.12 0.88
            0.000000  0.329200  0.000000
 0.00 0.00 0.48 0.26 0.40 0.86 0.00 0.12 0.88
            0.000000  0.330200  0.000000
 0.00 0.00 0.48 0.26 0.40 0.86 0.00 0.12 0.88
            0.000000  0.331201  0.000000
 0.00 0.00 0.47 0.26 0.40 0.86 0.00 0.12 0.88
            0.000000  0.332202  0.000000
 0.00 0.00 0.47 0.26 0.41 0.86 0.00 0.12 0.88
            0.000000  0.333202  0.000000
 0.00 0.00 0.47 0.26 0.41 0.86 0.00 0.13 0.88
            0.000000  0.334203  0.000000
 0.00 0.00 0.46 0.25 0.41 0.86 0.00 0.13 0.88
            0.000000  0.335203  0.000000
 0.00 0.00 0.46 0.25 0.41 0.87 0.00 0.13 0.88
            0.000000  0.336204  0.000000
 0.00 0.00 0.46 0.25 0.41 0.87 0.00 0.13 0.88
            0.000000  0.337205  0.000000
 0.00 0.00 0.46 0.25 0.42 0.87 0.00 0.13 0.88
            0.000000  0.338205  0.000000
 0.00 0.00 0.45 0.25 0.42 0.87 0.00 0.13 0.88
            0.000000  0.339206  0.000000
 0.00 0.00 0.45 0.25 0.42 0.87 0.00 0.13 0.88
            0.000000  0.340206  0.000000
 0.00 0.00 0.45 0.25 0.42 0.87 0.00 0.13 0.88
            0.000000  0.341207  0.000000
 0.00 0.00 0.45 0.25 0.43 0.87 0.00 0.13 0.88
            0.000000  0.342208  0.000000
 0.00 0.00 0.44 0.25 0.43 0.87 0.00 0.13 0.88
            0.000000  0.343208  0.000000
 0.00 0.00 0.44 0.25 0.43 0.87 0.00 0.13 0.88
            0.000000  0.344209  0.000000
 0.00 0.00 0.44 0.24 0.43 0.87 0.00 0.13 0.88
            0.000000  0.345209  0.000000
 0.00 0.00 0.44 0.24 0.43 0.87 0.00 0.13 0.88
            0.000000  0.346210  0.000000
 0.00 0.00 0.43 0.24 0.44 0.87 0.00 0.13 0.88
            0.000000  0.347211  0.000000
 0.00 0.00 0.43 0.24 0.44 0.87 0.00 0.13 0.88
            0.000000  0.348211  0.000000
 0.00 0.00 0.43 0.24 0.44 0.87 0.00 0.13 0.88
            0.000000  0.349212  0.000000
 0.00 0.00 0.42 0.24 0.44 0.88 0.00 0.13 0.89
            0.000000  0.350212  0.000000
 0.00 0.00 0.42 0.24 0.45 0.88 0.00 0.13 0.89
            0.000000  0.351213  0.000000
 0.00 0.00 0.42 0.24 0.45 0.88 0.00 0.13 0.89
            0.000000  0.352214  0.000000
 0.00 0.00 0.42 0.24 0.45 0.88 0.00 0.13 0.89
            0.000000  0.353214  0.000000
 0.00 0.00 0.41 0.24 0.45 0.88 0.00 0.13 0.89
            0.000000  0.354215  0.000000
 0.00 0.00 0.41 0.24 0.46 0.88 0.00 0.13 0.89
            0.000000  0.355216  0.000000
 0.00 0.00 0.41 0.23 0.46 0.88 0.00 0.13 0.89
            0.000000  0.356216  0.000000
 0.00 0.00 0.40 0.23 0.46 0.88 0.00 0.13 0.89
            0.000000  0.357217  0.000000
 0.00 0.00 0.40 0.23 0.46 0.88 0.00 0.13 0.89
            0.000000  0.358217  0.000000
 0.00 0.00 0.40 0.23 0.47 0.88 0.00 0.13 0.89
            0.000000  0.359218  0.000000
 0.00 0.00 0.40 0.23 0.47 0.88 0.00 0.14 0.89
            0.000000  0.360219  0.000000
 0.00 0.00 0.39 0.23 0.47 0.88 0.00 0.14 0.89
            0.000000  0.361219  0.000000
 0.00 0.00 0.39 0.23 0.47 0.88 0.00 0.14 0.89
            0.000000  0.362220  0.000000
 0.00 0.00 0.39 0.23 0.48 0.88 0.00 0.14 0.89
            0.000000  0.363220  0.000000
 0.00 0.00 0.38 0.23 0.48 0.88 0.00 0.14 0.89
            0.000000  0.364221  0.000000
 0.00 0.00 0.38 0.23 0.48 0.88 0.00 0.14 0.89
            0.000000  0.365222  0.000000
 0.00 0.00 0.38 0.23 0.48 0.88 0.00 0.14 0.89
            0.000000  0.366222  0.000000
 0.00 0.00 0.38 0.23 0.49 0.88 0.00 0.14 0.89
            0.000000  0.367223  0.000000
 0.00 0.00 0.37 0.23 0.49 0.88 0.00 0.14 0.89
            0.000000  0.368223  0.000000
 0.00 0.00 0.37 0.22 0.49 0.88 0.00 0.14 0.89
            0.000000  0.369224  0.000000
 0.00 0.00 0.37 0.22 0.49 0.89 0.00 0.14 0.89
            0.000000  0.370225  0.000000
 0.00 0.00 0.36 0.22 0.50 0.89 0.00 0.14 0.89
            0.000000  0.371225  0.000000
 0.00 0.00 0.36 0.22 0.50 0.89 0.00 0.14 0.89
            0.000000  0.372226  0.000000
 0.00 0.00 0.36 0.22 0.50 0.89 0.00 0.14 0.89
            0.000000  0.373226  0.000000
 0.00 0.00 0.36 0.22 0.50 0.89 0.00 0.14 0.89
            0.000000  0.374227  0.000000
 0.00 0.00 0.35 0.22 0.51 0.89 0.00 0.14 0.89
            0.000000  0.375228  0.000000
 0.00 0.00 0.35 0.22 0.51 0.89 0.00 0.14 0.89
            0.000000  0.376228  0.000000
 0.00 0.00 0.35 0.22 0.51 0.89 0.00 0.14 0.89
            0.000000  0.377229  0.000000
 0.00 0.00 0.34 0.22 0.51 0.89 0.00 0.14 0.89
            0.000000  0.378229  0.000000
 0.00 0.00 0.34 0.22 0.52 0.89 0.00 0.14 0.89
            0.000000  0.379230  0.000000
 0.00 0.00 0.34 0.22 0.52 0.89 0.00 0.14 0.89
            0.000000  0.380231  0.000000
 0.00 0.00 0.34 0.22 0.52 0.89 0.00 0.14 0.89
            0.000000  0.381231  0.000000
 0.00 0.00 0.33 0.22 0.52 0.89 0.00 0.14 0.89
            0.000000  0.382232  0.000000
 0.00 0.00 0.33 0.22 0.53 0.89 0.00 0.14 0.89
            0.000000  0.383233  0.000000
 0.00 0.00 0.33 0.22 0.53 0.89 0.00 0.14 0.89
            0.000000  0.384233  0.000000
 0.00 0.00 0.32 0.22 0.53 0.89 0.00 0.14 0.89
            0.000000  0.385234  0.000000
 0.00 0.00 0.32 0.21 0.53 0.89 0.00 0.14 0.89
            0.000000  0.386234  0.000000
 0.00 0.00 0.32 0.21 0.54 0.89 0.00 0.15 0.89
            0.000000  0.387235  0.000000
 0.00 0.00 0.31 0.21 0.54 0.89 0.00 0.15 0.89
            0.000000  0.388236  0.000000
 0.00 0.00 0.31 0.21 0.54 0.89 0.00 0.15 0.90
            0.000000  0.389236  0.000000
 0.00 0.00 0.31 0.21 0.54 0.89 0.00 0.15 0.90
            0.000000  0.390237  0.000000
 0.00 0.00 0.31 0.21 0.55 0.89 0.00 0.15 0.90
            0.000000  0.391237  0.000000
 0.00 0.00 0.30 0.21 0.55 0.89 0.00 0.15 0.90
            0.000000  0.392238  0.000000
 0.00 0.00 0.30 0.21 0.55 0.89 0.00 0.15 0.90
            0.000000  0.393239  0.000000
 0.00 0.00 0.30 0.21 0.55 0.89 0.00 0.15 0.90
            0.000000  0.394239  0.000000
 0.00 0.00 0.29 0.21 0.56 0.89 0.00 0.15 0.90
            0.000000  0.395240  0.000000
 0.00 0.00 0.29 0.21 0.56 0.89 0.00 0.15 0.90
            0.000000  0.396240  0.000000
 0.00 0.00 0.29 0.21 0.56 0.89 0.00 0.15 0.90
            0.000000  0.397241  0.000000
 0.00 0.00 0.29 0.21 0.57 0.89 0.00 0.15 0.90
            0.000000  0.398242  0.000000
 0.00 0.00 0.28 0.21 0.57 0.89 0.00 0.15 0.90
            0.000000  0.399242  0.000000
 0.00 0.00 0.28 0.21 0.57 0.89 0.00 0.15 0.90
            0.000000  0.400243  0.000000
 0.00 0.00 0.28 0.21 0.57 0.89 0.00 0.15 0.90
            0.000000  0.401243  0.000000
 0.00 0.00 0.27 0.21 0.57 0.90 0.00 0.15 0.90
            0.000000  0.402244  0.000000
 0.00 0.00 0.27 0.21 0.58 0.90 0.00 0.15 0.90
            0.000000  0.403245  0.000000
 0.00 0.00 0.27 0.21 0.58 0.90 0.00 0.15 0.90
            0.000000  0.404245  0.000000
 0.00 0.00 0.27 0.21 0.58 0.90 0.00 0.15 0.90
            0.000000  0.405246  0.000000
 0.00 0.00 0.26 0.21 0.58 0.90 0.00 0.15 0.90
            0.000000  0.406246  0.000000
 0.00 0.00 0.26 0.21 0.59 0.90 0.00 0.15 0.90
            0.000000  0.407247  0.000000
 0.00 0.00 0.26 0.20 0.59 0.90 0.00 0.15 0.90
            0.000000  0.408248  0.000000
 0.00 0.00 0.26 0.20 0.59 0.90 0.00 0.15 0.90
            0.000000  0.409248  0.000000
 0.00 0.00 0.25 0.20 0.59 0.90 0.00 0.15 0.90
            0.000000  0.410249  0.000000
 0.00 0.00 0.25 0.20 0.60 0.90 0.00 0.15 0.90
            0.000000  0.411249  0.000000
 0.00 0.00 0.25 0.20 0.60 0.90 0.00 0.15 0.90
            0.000000  0.412250  0.000000
 0.00 0.00 0.25 0.20 0.60 0.90 0.00 0.15 0.90
            0.000000  0.413251  0.000000
 0.00 0.00 0.24 0.20 0.60 0.90 0.00 0.15 0.90
            0.000000  0.414251  0.000000
 0.00 0.00 0.24 0.20 0.61 0.90 0.00 0.15 0.90
            0.000000  0.415252  0.000000
 0.00 0.00 0.24 0.20 0.61 0.90 0.00 0.15 0.90
            0.000000  0.416253  0.000000
 0.00 0.00 0.23 0.20 0.61 0.90 0.00 0.15 0.90
            0.000000  0.417253  0.000000
 0.00 0.00 0.23 0.20 0.61 0.90 0.00 0.16 0.90
            0.000000  0.418254  0.000000
 0.00 0.00 0.23 0.20 0.61 0.90 0.00 0.16 0.90
            0.000000  0.419254  0.000000
 0.00 0.00 0.23 0.20 0.62 0.90 0.00 0.16 0.90
            0.000000  0.420255  0.000000
 0.00 0.00 0.22 0.20 0.62 0.90 0.00 0.16 0.90
            0.000000  0.421256  0.000000
 0.00 0.00 0.22 0.20 0.62 0.90 0.00 0.16 0.90
            0.000000  0.422256  0.000000
 0.00 0.00 0.22 0.20 0.62 0.90 0.00 0.16 0.90
            0.000000  0.423257  0.000000
 0.00 0.00 0.22 0.20 0.63 0.90 0.00 0.16 0.90
            0.000000  0.424257  0.000000
 0.00 0.00 0.21 0.20 0.63 0.90 0.00 0.16 0.90
            0.000000  0.425258  0.000000
 0.00 0.00 0.21 0.20 0.63 0.90 0.00 0.16 0.90
            0.000000  0.426259  0.000000
 0.00 0.00 0.21 0.20 0.63 0.90 0.00 0.16 0.90
            0.000000  0.427259  0.000000
 0.00 0.00 0.21 0.20 0.63 0.90 0.00 0.16 0.90
            0.000000  0.428260  0.000000
 0.00 0.00 0.20 0.20 0.64 0.90 0.00 0.16 0.90
            0.000000  0.429260  0.000000
 0.00 0.00 0.20 0.20 0.64 0.90 0.00 0.16 0.90
            0.000000  0.430261  0.000000
 0.00 0.00 0.20 0.20 0.64 0.90 0.00 0.16 0.90
            0.000000  0.431262  0.000000
 0.00 0.00 0.20 0.20 0.64 0.90 0.00 0.16 0.90
            0.000000  0.432262  0.000000
 0.00 0.00 0.20 0.20 0.65 0.90 0.00 0.16 0.90
            0.000000  0.433263  0.000000
 0.00 0.00 0.19 0.20 0.65 0.90 0.00 0.16 0.90
            0.000000  0.434263  0.000000
 0.00 0.00 0.19 0.20 0.65 0.90 0.00 0.16 0.90
            0.000000  0.435264  0.000000
 0.00 0.00 0.19 0.19 0.65 0.90 0.00 0.16 0.90
            0.000000  0.436265  0.000000
 0.00 0.00 0.19 0.19 0.65 0.90 0.00 0.16 0.90
            0.000000  0.437265  0.000000
 0.00 0.00 0.18 0.19 0.66 0.90 0.00 0.16 0.90
            0.000000  0.438266  0.000000
 0.00 0.00 0.18 0.19 0.66 0.90 0.00 0.16 0.90
            0.000000  0.439266  0.000000
 0.00 0.00 0.18 0.19 0.66 0.90 0.00 0.16 0.90
            0.000000  0.440267  0.000000
 0.00 0.00 0.18 0.19 0.66 0.90 0.00 0.16 0.90
            0.000000  0.441268  0.000000
 0.00 0.00 0.18 0.19 0.66 0.90 0.00 0.16 0.91
            0.000000  0.442268  0.000000
 0.00 0.00 0.17 0.19 0.67 0.90 0.00 0.16 0.91
            0.000000  0.443269  0.000000
 0.00 0.00 0.17 0.19 0.67 0.90 0.00 0.16 0.91
            0.000000  0.444270  0.000000
 0.00 0.00 0.17 0.19 0.67 0.90 0.00 0.16 0.91
            0.000000  0.445270  0.000000
 0.00 0.00 0.17 0.19 0.67 0.90 0.00 0.16 0.91
            0.000000  0.446271  0.000000
 0.00 0.00 0.16 0.19 0.67 0.90 0.00 0.16 0.91
            0.000000  0.447271  0.000000
 0.00 0.00 0.16 0.19 0.67 0.90 0.00 0.16 0.91
            0.000000  0.448272  0.000000
 0.00 0.00 0.16 0.19 0.68 0.90 0.00 0.16 0.91
            0.000000  0.449273  0.000000
 0.00 0.00 0.16 0.19 0.68 0.90 0.00 0.16 0.91
            0.000000  0.450273  0.000000
 0.00 0.00 0.16 0.19 0.68 0.90 0.00 0.16 0.91
            0.000000  0.451274  0.000000
 0.00 0.00 0.15 0.19 0.68 0.90 0.00 0.16 0.91
            0.000000  0.452274  0.000000
 0.00 0.00 0.15 0.19 0.68 0.90 0.00 0.16 0.91
            0.000000  0.453275  0.000000
 0.00 0.00 0.15 0.19 0.69 0.90 0.00 0.16 0.91
            0.000000  0.454276  0.000000
 0.00 0.00 0.15 0.19 0.69 0.90 0.00 0.16 0.91
            0.000000  0.455276  0.000000
 0.00 0.00 0.15 0.19 0.69 0.90 0.00 0.17 0.91
            0.000000  0.456277  0.000000
 0.00 0.00 0.14 0.19 0.69 0.90 0.00 0.17 0.91
            0.000000  0.457277  0.000000
 0.00 0.00 0.14 0.19 0.69 0.90 0.00 0.17 0.91
            0.000000  0.458278  0.000000
 0.00 0.00 0.14 0.19 0.69 0.90 0.00 0.17 0.91
            0.000000  0.459279  0.000000
 0.00 0.00 0.14 0.19 0.70 0.90 0.00 0.17 0.91
            0.000000  0.460279  0.000000
 0.00 0.00 0.14 0.19 0.70 0.90 0.00 0.17 0.91
            0.000000  0.461280  0.000000
 0.00 0.00 0.13 0.19 0.70 0.90 0.00 0.17 0.91
            0.000000  0.462280  0.000000
 0.00 0.00 0.13 0.19 0.70 0.90 0.00 0.17 0.91
            0.000000  0.463281  0.000000
 0.00 0.00 0.13 0.19 0.70 0.90 0.00 0.17 0.91
            0.000000  0.464282  0.000000
 0.00 0.00 0.13 0.19 0.70 0.90 0.00 0.17 0.91
            0.000000  0.465282  0.000000
 0.00 0.00 0.13 0.19 0.71 0.90 0.00 0.17 0.91
            0.000000  0.466283  0.000000
 0.00 0.00 0.12 0.19 0.71 0.90 0.00 0.17 0.91
            0.000000  0.467283  0.000000
 0.00 0.00 0.12 0.19 0.71 0.90 0.00 0.17 0.91
            0.000000  0.468284  0.000000
 0.00 0.00 0.12 0.19 0.71 0.90 0.00 0.17 0.91
            0.000000  0.469285  0.000000
 0.00 0.00 0.12 0.19 0.71 0.90 0.00 0.17 0.91
            0.000000  0.470285  0.000000
 0.00 0.00 0.12 0.19 0.71 0.90 0.00 0.17 0.91
            0.000000  0.471286  0.000000
 0.00 0.00 0.12 0.19 0.72 0.90 0.00 0.17 0.91
            0.000000  0.472287  0.000000
 0.00 0.00 0.11 0.19 0.72 0.90 0.00 0.17 0.91
            0.000000  0.473287  0.000000
 0.00 0.00 0.11 0.19 0.72 0.90 0.00 0.17 0.91
            0.000000  0.474288  0.000000
 0.00 0.00 0.11 0.19 0.72 0.90 0.00 0.17 0.91
            0.000000  0.475288  0.000000
 0.00 0.00 0.11 0.19 0.72 0.90 0.00 0.17 0.91
            0.000000  0.476289  0.000000
 0.00 0.00 0.11 0.19 0.72 0.90 0.00 0.17 0.91
            0.000000  0.477290  0.000000
 0.00 0.00 0.11 0.18 0.73 0.90 0.00 0.17 0.91
            0.000000  0.478290  0.000000
 0.00 0.00 0.10 0.18 0.73 0.91 0.00 0.17 0.91
            0.000000  0.479291  0.000000
 0.00 0.00 0.10 0.18 0.73 0.91 0.00 0.17 0.91
            0.000000  0.480291  0.000000
 0.00 0.00 0.10 0.18 0.73 0.91 0.00 0.17 0.91
            0.000000  0.481292  0.000000
 0.00 0.00 0.10 0.18 0.73 0.91 0.00 0.17 0.91
            0.000000  0.482293  0.000000
 0.00 0.00 0.10 0.18 0.73 0.91 0.00 0.17 0.91
            0.000000  0.483293  0.000000
 0.00 0.00 0.10 0.18 0.73 0.91 0.00 0.17 0.91
            0.000000  0.484294  0.000000
 0.00 0.00 0.09 0.18 0.74 0.91 0.00 0.17 0.91
            0.000000  0.485294  0.000000
 0.00 0.00 0.09 0.18 0.74 0.91 0.00 0.17 0.91
            0.000000  0.486295  0.000000
 0.00 0.00 0.09 0.18 0.74 0.91 0.00 0.17 0.91
            0.000000  0.487296  0.000000
 0.00 0.00 0.09 0.18 0.74 0.91 0.00 0.17 0.91
            0.000000  0.488296  0.000000
 0.00 0.00 0.09 0.18 0.74 0.91 0.00 0.17 0.91
            0.000000  0.489297  0.000000
 0.00 0.00 0.09 0.18 0.74 0.91 0.00 0.17 0.91
            0.000000  0.490297  0.000000
 0.00 0.00 0.08 0.18 0.74 0.91 0.00 0.17 0.91
            0.000000  0.491298  0.000000
 0.00 0.00 0.08 0.18 0.75 0.91 0.00 0.17 0.91
            0.000000  0.492299  0.000000
 0.00 0.00 0.08 0.18 0.75 0.91 0.00 0.17 0.91
            0.000000  0.493299  0.000000
 0.00 0.00 0.08 0.18 0.75 0.91 0.00 0.17 0.91
            0.000000  0.494300  0.000000
 0.00 0.00 0.08 0.18 0.75 0.91 0.00 0.17 0.91
            0.000000  0.495300  0.000000
 0.00 0.00 0.08 0.18 0.75 0.91 0.00 0.17 0.91
            0.000000  0.496301  0.000000
 0.00 0.00 0.08 0.18 0.75 0.91 0.00 0.17 0.91
            0.000000  0.497302  0.000000
 0.00 0.00 0.07 0.18 0.75 0.91 0.00 0.17 0.91
            0.000000  0.498302  0.000000
 0.00 0.00 0.07 0.18 0.75 0.91 0.00 0.17 0.91
            0.000000  0.499303  0.000000
 0.00 0.00 0.07 0.18 0.76 0.91 0.00 0.17 0.91
            0.000000  0.500304  0.000000
 0.00 0.00 0.07 0.18 0.76 0.91 0.00 0.17 0.91
            0.000000  0.501304  0.000000
 0.00 0.00 0.07 0.18 0.76 0.91 0.00 0.17 0.91
            0.000000  0.502305  0.000000
 0.00 0.00 0.07 0.18 0.76 0.91 0.00 0.17 0.91
            0.000000  0.503305  0.000000
 0.00 0.00 0.07 0.18 0.76 0.91 0.00 0.17 0.91
            0.000000  0.504306  0.000000
 0.00 0.00 0.06 0.18 0.76 0.91 0.00 0.17 0.91
            0.000000  0.505307  0.000000
 0.00 0.00 0.06 0.18 0.76 0.91 0.00 0.17 0.91
            0.000000  0.506307  0.000000
 0.00 0.00 0.06 0.18 0.76 0.91 0.00 0.17 0.91
            0.000000  0.507308  0.000000
 0.00 0.00 0.06 0.18 0.76 0.91 0.00 0.17 0.91
            0.000000  0.508308  0.000000
 0.00 0.00 0.06 0.18 0.77 0.91 0.00 0.17 0.91
            0.000000  0.509309  0.000000
 0.00 0.00 0.06 0.18 0.77 0.91 0.00 0.17 0.91
            0.000000  0.510310  0.000000
 0.00 0.00 0.06 0.18 0.77 0.91 0.00 0.18 0.91
            0.000000  0.511310  0.000000
 0.00 0.00 0.06 0.18 0.77 0.91 0.00 0.18 0.91
            0.000000  0.512311  0.000000
 0.00 0.00 0.05 0.18 0.77 0.91 0.00 0.18 0.91
            0.000000  0.513311  0.000000
 0.00 0.00 0.05 0.18 0.77 0.91 0.00 0.18 0.91
            0.000000  0.514312  0.000000
 0.00 0.00 0.05 0.18 0.77 0.91 0.00 0.18 0.91
            0.000000  0.515313  0.000000
 0.00 0.00 0.05 0.18 0.77 0.91 0.00 0.18 0.91
            0.000000  0.516313  0.000000
 0.00 0.00 0.05 0.18 0.77 0.91 0.00 0.18 0.91
            0.000000  0.517314  0.000000
 0.00 0.00 0.05 0.18 0.78 0.91 0.00 0.18 0.91
            0.000000  0.518314  0.000000
 0.00 0.00 0.05 0.18 0.78 0.91 0.00 0.18 0.91
            0.000000  0.519315  0.000000
 0.00 0.00 0.05 0.18 0.78 0.91 0.00 0.18 0.91
            0.000000  0.520316  0.000000
 0.00 0.00 0.05 0.18 0.78 0.91 0.00 0.18 0.91
            0.000000  0.521316  0.000000
 0.00 0.00 0.04 0.18 0.78 0.91 0.00 0.18 0.91
            0.000000  0.522317  0.000000
 0.00 0.00 0.04 0.18 0.78 0.91 0.00 0.18 0.91
            0.000000  0.523317  0.000000
 0.00 0.00 0.04 0.18 0.78 0.91 0.00 0.18 0.91
            0.000000  0.524318  0.000000
 0.00 0.00 0.04 0.18 0.78 0.91 0.00 0.18 0.91
            0.000000  0.525319  0.000000
 0.00 0.00 0.04 0.18 0.78 0.91 0.00 0.18 0.91
            0.000000  0.526319  0.000000
 0.00 0.00 0.04 0.18 0.78 0.91 0.00 0.18 0.91
            0.000000  0.527320  0.000000
 0.00 0.00 0.04 0.18 0.78 0.91 0.00 0.18 0.91
            0.000000  0.528321  0.000000
 0.00 0.00 0.04 0.18 0.79 0.91 0.00 0.18 0.91
            0.000000  0.529321  0.000000
 0.00 0.00 0.04 0.18 0.79 0.91 0.00 0.18 0.91
            0.000000  0.530322  0.000000
 0.00 0.00 0.04 0.18 0.79 0.91 0.00 0.18 0.91
            0.000000  0.531322  0.000000
 0.00 0.00 0.03 0.18 0.79 0.91 0.00 0.18 0.91
            0.000000  0.532323  0.000000
 0.00 0.00 0.03 0.18 0.79 0.91 0.00 0.18 0.91
            0.000000  0.533324  0.000000
 0.00 0.00 0.03 0.18 0.79 0.91 0.00 0.18 0.91
            0.000000  0.534324  0.000000
 0.00 0.00 0.03 0.18 0.79 0.91 0.00 0.18 0.91
            0.000000  0.535325  0.000000
 0.00 0.00 0.03 0.18 0.79 0.91 0.00 0.18 0.91
            0.000000  0.536325  0.000000
 0.00 0.00 0.03 0.18 0.79 0.91 0.00 0.18 0.91
            0.000000  0.537326  0.000000
 0.00 0.00 0.03 0.18 0.79 0.91 0.00 0.18 0.91
            0.000000  0.538327  0.000000
 0.00 0.00 0.03 0.18 0.79 0.91 0.00 0.18 0.91
            0.000000  0.539327  0.000000
 0.00 0.00 0.03 0.18 0.79 0.91 0.00 0.18 0.91
            0.000000  0.540328  0.000000
 0.00 0.00 0.03 0.18 0.79 0.91 0.00 0.18 0.91
            0.000000  0.541328  0.000000
 0.00 0.00 0.03 0.18 0.79 0.91 0.00 0.18 0.91
            0.000000  0.542329  0.000000
 0.00 0.00 0.03 0.18 0.79 0.91 0.00 0.18 0.91
            0.000000  0.543330  0.000000
 0.00 0.00 0.03 0.18 0.80 0.91 0.00 0.18 0.91
            0.000000  0.544330  0.000000
 0.00 0.00 0.03 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.545331  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.546331  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.547332  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.548333  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.549333  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.550334  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.551334  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.552335  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.553336  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.554336  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.555337  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.556338  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.557338  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.558339  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.559339  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.560340  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.561341  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.562341  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.563342  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.564342  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.565343  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.566344  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.567344  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.568345  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.569345  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.570346  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.571347  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.572347  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.573348  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.574348  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.575349  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.576350  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.577350  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92


==> anc/fig10/coupling55r.dat <==
 &plot nbnd=   9, nks=    42 /
            0.333333  0.577350  0.000000
 0.000000 0.000000 0.000000 0.015894 0.000000 0.000000 0.000000 0.000000 0.135193
            0.312500  0.541266  0.000000
 0.000000 0.000000 0.005859 0.001136 0.000000 0.073966 0.000000 0.074659 0.118308
            0.291667  0.505181  0.000000
 0.000000 0.000000 0.010821 0.007211 0.000000 0.126929 0.000000 0.084347 0.130123
            0.270833  0.469097  0.000000
 0.000000 0.023276 0.000000 0.003690 0.000000 0.164891 0.090327 0.000000 0.155280
            0.250000  0.433013  0.000000
 0.000000 0.029035 0.000000 0.005157 0.000000 0.198900 0.096518 0.000000 0.188554
            0.229167  0.396928  0.000000
 0.000000 0.030676 0.000000 0.017014 0.000000 0.236458 0.102765 0.000000 0.229333
            0.208333  0.360844  0.000000
 0.000000 0.030355 0.000000 0.031114 0.000000 0.282848 0.108134 0.000000 0.279813
            0.187500  0.324760  0.000000
 0.000000 0.029355 0.000000 0.000000 0.050045 0.341299 0.111348 0.000000 0.344120
            0.166667  0.288675  0.000000
 0.027871 0.000000 0.000000 0.000000 0.085929 0.410425 0.111108 0.000000 0.426280
            0.145833  0.252591  0.000000
 0.025347 0.000000 0.000000 0.000000 0.180821 0.474491 0.106837 0.000000 0.528884
            0.125000  0.216506  0.000000
 0.021514 0.000000 0.000000 0.000000 0.417519 0.450593 0.098864 0.000000 0.654677
            0.104167  0.180422  0.000000
 0.016762 0.000000 0.000000 0.661375 0.000000 0.349243 0.087530 0.000000 0.806139
            0.083333  0.144338  0.000000
 0.011732 0.000000 0.000000 0.863336 0.000000 0.316832 0.072875 0.980033 0.000000
            0.062500  0.108253  0.000000
 0.000000 0.007048 0.000000 1.092398 0.000000 0.331337 0.055214 1.161324 0.000000
            0.041667  0.072169  0.000000
 0.000000 0.003272 0.000000 1.380861 0.000000 0.380572 0.035602 1.320158 0.000000
            0.020833  0.036084  0.000000
 0.000000 0.000000 0.000838 1.758372 0.000000 0.504393 0.015665 1.399052 0.000000
            0.002083  0.003608  0.000000
 0.000000 0.000000 0.000008 2.193587 0.000000 1.028980 0.000517 1.094614 0.000000
            0.000000  0.002406  0.000000
 0.000000 0.000000 0.000000 2.216238 0.000000 1.081944 0.000000 1.039544 0.000000
            0.000000  0.024056  0.000000
 0.000000 0.000000 0.000000 1.951187 0.000000 0.638471 0.000000 1.365024 0.000000
            0.000000  0.048113  0.000000
 0.000000 0.000000 0.000000 1.692952 0.000000 0.475117 0.000000 1.396641 0.000000
            0.000000  0.072169  0.000000
 0.000000 0.000000 0.000000 1.471891 0.000000 0.404280 0.000000 1.352685 0.000000
            0.000000  0.096225  0.000000
 0.000000 0.000000 0.000000 1.283025 0.000000 0.365773 0.000000 1.275420 0.000000
            0.000000  0.120281  0.000000
 0.000000 0.000000 0.000000 1.119954 0.000000 0.344757 0.000000 1.180049 0.000000
            0.000000  0.144338  0.000000
 0.000000 0.000000 0.000000 0.976282 0.000000 0.337880 0.000000 1.075693 0.000000
            0.000000  0.168394  0.000000
 0.000000 0.000000 0.000000 0.845486 0.000000 0.346613 0.000000 0.969016 0.000000
            0.000000  0.192450  0.000000
 0.000000 0.000000 0.000000 0.719365 0.000000 0.374670 0.000000 0.000000 0.865130
            0.000000  0.216506  0.000000
 0.000000 0.000000 0.000000 0.000000 0.587483 0.421500 0.000000 0.000000 0.767678
            0.000000  0.240563  0.000000
 0.000000 0.000000 0.000000 0.000000 0.448704 0.467446 0.000000 0.000000 0.678812
            0.000000  0.264619  0.000000
 0.000000 0.000000 0.000000 0.000000 0.328254 0.483192 0.000000 0.000000 0.599345
            0.000000  0.288675  0.000000
 0.000000 0.000000 0.000000 0.000000 0.246882 0.469009 0.000000 0.000000 0.529102
            0.000000  0.312731  0.000000
 0.000000 0.000000 0.000000 0.000000 0.198935 0.441340 0.000000 0.000000 0.467305
            0.000000  0.336788  0.000000
 0.000000 0.000000 0.000000 0.172399 0.000000 0.410418 0.000000 0.000000 0.412874
            0.000000  0.360844  0.000000
 0.000000 0.000000 0.000000 0.158924 0.000000 0.380352 0.000000 0.000000 0.364652
            0.000000  0.384900  0.000000
 0.000000 0.000000 0.000000 0.153554 0.000000 0.352632 0.000000 0.000000 0.321530
            0.000000  0.408956  0.000000
 0.000000 0.000000 0.000000 0.153223 0.000000 0.327845 0.000000 0.000000 0.282549
            0.000000  0.433013  0.000000
 0.000000 0.000000 0.000000 0.155860 0.000000 0.306310 0.000000 0.000000 0.246966
            0.000000  0.457069  0.000000
 0.000000 0.000000 0.000000 0.159969 0.000000 0.288245 0.000000 0.000000 0.214328
            0.000000  0.481125  0.000000
 0.000000 0.000000 0.000000 0.164467 0.000000 0.273762 0.000000 0.000000 0.184570
            0.000000  0.505181  0.000000
 0.000000 0.000000 0.000000 0.168595 0.000000 0.262833 0.000000 0.000000 0.158173
            0.000000  0.529238  0.000000
 0.000000 0.000000 0.000000 0.171850 0.000000 0.255294 0.000000 0.000000 0.136413
            0.000000  0.553294  0.000000
 0.000000 0.000000 0.000000 0.173917 0.000000 0.250910 0.000000 0.000000 0.121519
            0.000000  0.577350  0.000000
 0.000000 0.000000 0.000000 0.174624 0.000000 0.249476 0.000000 0.000000 0.116125


==> anc/fig10/fig10.py <==
#!/usr/bin/env python3

import copy
import elphmod
import numpy as np
import storylines

comm = elphmod.MPI.comm

Margin = 0.96
margin = 0.12

orange = storylines.Color(241, 163, 64)
mauve = storylines.Color(153, 142, 195)
darkorange = storylines.Color(230, 97, 1) / 2
darkmauve = storylines.Color(94, 60, 153) / 2

colors = [(darkmauve, mauve), (darkorange, orange)]

nel = [55, 25]

thickness = 0.05
factor = 1.5

ylower = 375.0
ybreak = 2350.0

q, x, (G, M, K, G) = elphmod.bravais.GMKG(12, mesh=True, corner_indices=True)
x = np.concatenate((x[K:] - x[K], x[-1] + x[1:M + 1] - x[K]))

if comm.rank == 0:
    plot = storylines.Plot(
        style='APS',

        label='a',

        margin=margin,
        left=Margin,
        bottom=Margin / 2,

        ymin=280.0,
        ymax=2820.0 - ybreak,

        xticks=list(zip(x, [
            r'$\mathrm K$',
            None, None, None,
            r'$\Gamma$',
            None, None, None, None, None,
            r'$\mathrm M\,$',
            ])),

        yticks=[300, 350, 2750, 2800],

        lpos='cm',
        llen='4mm',

        ylabel='Bare phonon energy (meV)',

        resolution=1e-4,
        )

    plot.yticks = [y if y < ylower else (y - ybreak, y) for y in plot.yticks]

    plot.width = plot.double / 3
    plot.height = plot.single

    plot.cut(y=ylower)

def fixx(q, x):
    a, b = sorted(np.argsort(np.linalg.norm(q, axis=1))[:2])
    x[b:] -= x[b] - x[a]
    x[b:] += np.linalg.norm(q[a]) + np.linalg.norm(q[b])

for i, n in enumerate(nel):
    q0, x0, w0 = elphmod.el.read_bands('phband%dr.freq' % n)
    qw, xw, w = elphmod.el.read_bands('phband%d.freq' % n)
    ql, xl, l = elphmod.el.read_bands('phband%dl.freq' % n)

    fixx(q0, x0)
    fixx(qw, xw)
    fixx(ql, xl)

    pol = np.empty(l.shape + (2,))
    pol[:, :, 0] = l
    pol[:, :, 1] = 1 - l

    w0[np.where(w0 > ylower)] -= ybreak
    w[np.where(w > ylower)] -= ybreak

    if comm.rank != 0:
        continue

    for nu in range(len(w)):
        plot.compline(xw, w[nu], pol[nu], colors=colors[i], thickness=thickness,
            cut=True)

    for nu in range(len(w0)):
        plot.line(x0, w0[nu], mark='*', mark_size='0.3pt', only_marks=True,
            cut=True)

if comm.rank == 0:
    inset = copy.deepcopy(plot)

    inset.width = 4.0

    inset.left = 0.0
    inset.right = 0.0
    inset.bottom = 0.0
    inset.top = 0.0

    inset.xaxis = False
    inset.yaxis = False
    inset.frame = False

    inset.xmin = 0.45
    inset.xmax = x[4]
    inset.ymin = 308.0
    inset.ymax = 316.0

    scale = inset.width / ((inset.xmax - inset.xmin)
        / (x[-1] - x[0]) * (plot.width - plot.left - plot.right))

    inset.height = scale * ((inset.ymax - inset.ymin)
        / (plot.ymax - plot.ymin) * (plot.height - plot.bottom - plot.top))

    inset.lpos = 'rb'
    inset.lopt = 'above left'

    inset.line(color=colors[1][0], label=r'Long.',
        line_width='%gcm' % (factor * thickness))

    inset.line(color=colors[1][1], label=r'Trans.',
        line_width='%gcm' % (factor * thickness))

    inset.label = None

    for line in inset.lines:
        if line['weights'] is not None:
            for prop in 'weights', 'shifts':
                line[prop] = np.array(line[prop]) * factor

        if 'mark_size' in line['options']:
            line['options']['mark_size'] = '%gpt' % (factor
                * float(line['options']['mark_size'][:-2]))

    inset.save('fig10a.in.pdf')

    plot.code(r'\draw [lightgray, ounded corners=1pt] '
        '(<x=%g>, <y=%g>) rectangle (<x=%g>, <y=%g>);'
            % (inset.xmin, inset.ymin, inset.xmax, inset.ymax))

    plot.node((x[-1] + x[0]) / 2, 384, r'\includegraphics{fig10a.in.pdf}',
        inner_sep='0.2pt', rounded_corners='1pt', draw='lightgray')

    plot.save('fig10a.pdf')

if comm.rank == 0:
    plot = storylines.Plot(
        style='APS',

        label='b',

        margin=margin,
        left=Margin,
        bottom=Margin / 2,

        ymin=0.0,
        ymax=2.25,
        ystep=0.5,

        xticks=list(zip(x, [
            r'$\mathrm K$',
            None, None, None,
            r'$\Gamma$',
            None, None, None, None, None,
            r'$\mathrm M\,$',
            ])),

        ylabel=r'Electron-phonon coupling (eV\textsuperscript{3/2})',

        resolution=1e-4,
        )

    plot.width = plot.double / 3
    plot.height = plot.single

    plot.axes()

for i, n in enumerate(nel):
    q0, x0, g0 = elphmod.el.read_bands('coupling%dr.dat' % n)
    qg, xg, g = elphmod.el.read_bands('coupling%d.dat' % n)
    ql, xl, l = elphmod.el.read_bands('coupling%dl.dat' % n)

    fixx(q0, x0)
    fixx(qw, xw)
    fixx(ql, xl)

    pol = np.empty(l.shape + (2,))
    pol[:, :, 0] = l
    pol[:, :, 1] = 1 - l

    if comm.rank != 0:
        continue

    for nu in range(len(g)):
        plot.compline(xg, g[nu], pol[nu], colors=colors[i], cut=True)

    plot.compline(xg, -g[-1], pol[-1], colors=colors[i], cut=True)

    for nu in range(len(g0)):
        plot.line(x0, g0[nu], mark='*', mark_size='0.3pt', only_marks=True,
            cut=True)

if comm.rank == 0:
    inset = copy.deepcopy(plot)

    inset.width = 2.0

    inset.left = 0
    inset.right = 0
    inset.bottom = 0
    inset.top = 0

    inset.xaxis = False
    inset.yaxis = False
    inset.frame = False

    inset.xmin = 0.45
    inset.xmax = x[4]
    inset.ymin = 0.0
    inset.ymax = 0.3

    scale = inset.width / ((inset.xmax - inset.xmin)
        / (x[-1] - x[0]) * (plot.width - plot.left - plot.right))

    inset.height = scale * ((inset.ymax - inset.ymin)
        / (plot.ymax - plot.ymin) * (plot.height - plot.bottom - plot.top))

    inset.label = None

    for line in inset.lines:
        if line['weights'] is not None:
            for prop in 'weights', 'shifts':
                line[prop] = np.array(line[prop]) * factor

        if 'mark_size' in line['options']:
            line['options']['mark_size'] = '%gpt' % (factor
                * float(line['options']['mark_size'][:-2]))

    inset.save('fig10b.in.pdf')

    plot.code(r'\draw [lightgray, rounded corners=1pt] '
        '(<x=%g>, <y=%g>) rectangle (<x=%g>, <y=%g>);'
            % (inset.xmin, inset.ymin, inset.xmax, inset.ymax))

    plot.node(x[0], plot.ymax, r'\includegraphics{fig10b.in.pdf}',
        below_right='1mm', inner_sep='0.2pt', rounded_corners='1pt',
        draw='lightgray')

    plot.node(x[0], plot.ymax, r'\phantom{\includegraphics{fig10b.in.pdf}}',
        below_right='1mm', inner_sep='0.2pt', rounded_corners='1pt',
        draw='lightgray')

    plot.save('fig10b.pdf')

q, x, corners = elphmod.bravais.path('GMKG', ibrav=4, N=198)

q0, x0, w0 = elphmod.el.read_bands('ref.freq')

w0 *= 1e3 * elphmod.misc.cmm1

if comm.rank == 0:
    plot = storylines.Plot(
        style='APS',

        label='c',

        margin=margin,
        left=Margin,
        bottom=Margin / 2,

        ymin=-60.0,
        ymax=+50.0,
        ystep=20.0,

        xticks=list(zip(x[corners], [
            r'$\Gamma$',
            r'$\mathrm M$',
            r'$\mathrm K$',
            r'$\Gamma$',
            ])),

        ylabel='Renormalized phonon energy (meV)',

        yformat=lambda y: '$%g\,\mathrm i$' % abs(y) if y < 0 else '$%g$' % y,

        lpos='bc',
        lopt='above=1mm',
        )

    plot.line(y=0.0, color='lightgray')
    plot.line(line_width='%gcm' % thickness, color=orange, label='Without SC')
    plot.line(line_width='%gcm' % thickness, color=mauve, label='With SC')

    plot.width = plot.double / 3
    plot.height = plot.single

    plot.axes()

for i, n in enumerate(nel):
    qw, xw, w = elphmod.el.read_bands('phband%dcr1.freq' % n)
    ql, xl, l = elphmod.el.read_bands('phband%dcr1l.freq' % n)

    pol = np.empty(l.shape + (2,))
    pol[:, :, 0] = l
    pol[:, :, 1] = 1 - l

    if comm.rank != 0:
        continue

    for nu in range(len(w)):
        plot.compline(xw[1:-1], w[nu, 1:-1], pol[nu, 1:-1], colors=colors[i],
            protrusion=1, cut=True)

    for nu in range(len(w0)):
        plot.line(x0, w0[nu], mark='*', mark_size='0.3pt', only_marks=True,
            cut=True)

if comm.rank == 0:
    plot.save('fig10c.pdf')

    storylines.combine('fig10.pdf', ['fig10%s' % a for a in 'abc'])


==> anc/fig10/phband25.freq <==
 &plot nbnd=   9, nks=  1246 /
            0.333333  0.577350  0.000000
  291.408  287.283  297.145  336.893  345.812  307.283  342.485  292.101  312.831
            0.332834  0.576485  0.000000
  291.408  287.283  297.145  336.893  345.813  307.283  342.484  292.101  312.831
            0.332334  0.575619  0.000000
  291.407  287.283  297.145  336.894  345.816  307.282  342.481  292.101  312.831
            0.331834  0.574753  0.000000
  291.407  287.283  297.145  336.894  345.821  307.281  342.476  292.102  312.831
            0.331334  0.573888  0.000000
  291.406  287.283  297.145  336.895  345.828  307.280  342.469  292.102  312.831
            0.330835  0.573022  0.000000
  291.404  287.283  297.146  336.897  345.837  307.278  342.460  292.103  312.832
            0.330335  0.572157  0.000000
  291.403  287.283  297.147  336.898  345.848  307.276  342.449  292.104  312.832
            0.329835  0.571291  0.000000
  291.401  287.283  297.147  336.900  345.861  307.273  342.435  292.106  312.833
            0.329335  0.570426  0.000000
  291.399  287.284  297.148  336.902  345.876  307.270  342.420  292.107  312.833
            0.328836  0.569560  0.000000
  291.397  287.284  297.149  336.905  345.892  307.266  342.404  292.109  312.834
            0.328336  0.568694  0.000000
  291.394  287.284  297.150  336.907  345.910  307.262  342.385  292.111  312.835
            0.327836  0.567829  0.000000
  291.391  287.284  297.151  336.910  345.930  307.258  342.365  292.113  312.836
            0.327336  0.566963  0.000000
  291.388  287.284  297.153  336.914  345.952  307.253  342.343  292.115  312.836
            0.326837  0.566098  0.000000
  291.385  287.284  297.154  336.917  345.974  307.248  342.320  292.118  312.837
            0.326337  0.565232  0.000000
  291.381  287.284  297.156  336.921  345.999  307.242  342.295  292.121  312.838
            0.325837  0.564366  0.000000
  291.377  287.284  297.157  336.925  346.025  307.236  342.268  292.124  312.839
            0.325337  0.563501  0.000000
  291.372  287.284  297.159  336.930  346.052  307.230  342.241  292.127  312.841
            0.324838  0.562635  0.000000
  291.368  287.285  297.161  336.935  346.080  307.223  342.212  292.131  312.842
            0.324338  0.561770  0.000000
  291.363  287.285  297.163  336.939  346.109  307.216  342.182  292.134  312.843
            0.323838  0.560904  0.000000
  291.358  287.285  297.165  336.945  346.140  307.208  342.150  292.138  312.844
            0.323338  0.560038  0.000000
  291.352  287.285  297.167  336.950  346.172  307.200  342.118  292.143  312.846
            0.322839  0.559173  0.000000
  291.346  287.285  297.170  336.956  346.205  307.192  342.084  292.147  312.847
            0.322339  0.558307  0.000000
  291.340  287.285  297.172  336.962  346.238  307.183  342.049  292.152  312.848
            0.321839  0.557442  0.000000
  291.334  287.285  297.175  336.968  346.273  307.174  342.014  292.157  312.850
            0.321339  0.556576  0.000000
  291.327  287.285  297.178  336.975  346.308  307.164  341.977  292.162  312.851
            0.320840  0.555710  0.000000
  291.321  287.286  297.180  336.982  346.345  307.154  341.940  292.167  312.853
            0.320340  0.554845  0.000000
  291.314  287.286  297.183  336.989  346.382  307.144  341.902  292.173  312.855
            0.319840  0.553979  0.000000
  291.306  287.286  297.186  336.996  346.420  307.133  341.863  292.179  312.856
            0.319340  0.553114  0.000000
  291.299  287.286  297.189  337.004  346.458  307.122  341.824  292.185  312.858
            0.318841  0.552248  0.000000
  291.291  287.286  297.193  337.012  346.497  307.110  341.784  292.191  312.859
            0.318341  0.551382  0.000000
  291.283  287.286  297.196  337.020  346.537  307.098  341.743  292.198  312.861
            0.317841  0.550517  0.000000
  291.274  287.286  297.200  337.028  346.577  307.086  341.701  292.204  312.863
            0.317341  0.549651  0.000000
  291.266  287.286  297.203  337.037  346.618  307.074  341.659  292.211  312.865
            0.316842  0.548786  0.000000
  291.257  287.286  297.207  337.045  346.659  307.061  341.617  292.218  312.867
            0.316342  0.547920  0.000000
  291.248  287.286  297.211  337.055  346.701  307.047  341.574  292.226  312.868
            0.315842  0.547055  0.000000
  291.239  287.286  297.215  337.064  346.743  307.034  341.531  292.233  312.870
            0.315342  0.546189  0.000000
  291.229  287.287  297.219  337.073  346.785  307.020  341.487  292.241  312.872
            0.314843  0.545323  0.000000
  291.220  287.287  297.223  337.083  346.828  307.005  341.442  292.249  312.874
            0.314343  0.544458  0.000000
  291.210  287.287  297.228  337.093  346.871  306.990  341.398  292.257  312.876
            0.313843  0.543592  0.000000
  291.200  287.287  297.232  337.104  346.915  306.975  341.353  292.265  312.878
            0.313343  0.542727  0.000000
  291.190  287.287  297.236  337.114  346.959  306.960  341.307  292.273  312.880
            0.312844  0.541861  0.000000
  291.179  287.287  297.241  337.125  347.003  306.944  341.262  292.282  312.882
            0.312344  0.540995  0.000000
  291.169  287.287  297.246  337.136  347.048  306.928  341.216  292.291  312.884
            0.311844  0.540130  0.000000
  291.158  287.287  297.251  337.147  347.092  306.912  341.170  292.300  312.885
            0.311344  0.539264  0.000000
  291.147  287.287  297.256  337.158  347.137  306.895  341.123  292.309  312.887
            0.310845  0.538399  0.000000
  291.136  287.287  297.261  337.170  347.182  306.878  341.076  292.318  312.889
            0.310345  0.537533  0.000000
  291.125  287.286  297.266  337.182  347.228  306.860  341.029  292.328  312.891
            0.309845  0.536667  0.000000
  291.113  287.286  297.271  337.194  347.273  306.842  340.982  292.337  312.893
            0.309345  0.535802  0.000000
  291.102  287.286  297.277  337.206  347.319  306.824  340.935  292.347  312.895
            0.308846  0.534936  0.000000
  291.090  287.286  297.282  337.218  347.364  306.806  340.887  292.357  312.897
            0.308346  0.534071  0.000000
  291.078  287.286  297.288  337.231  347.410  306.787  340.839  292.367  312.899
            0.307846  0.533205  0.000000
  291.066  287.286  297.294  337.244  347.457  306.768  340.792  292.377  312.901
            0.307346  0.532339  0.000000
  291.054  287.286  297.300  337.257  347.503  306.749  340.743  292.388  312.903
            0.306847  0.531474  0.000000
  291.042  287.286  297.306  337.270  347.549  306.729  340.695  292.398  312.905
            0.306347  0.530608  0.000000
  291.030  287.285  297.312  337.284  347.595  306.709  340.647  292.409  312.907
            0.305847  0.529743  0.000000
  291.017  287.285  297.318  337.297  347.642  306.689  340.598  292.420  312.909
            0.305347  0.528877  0.000000
  291.004  287.285  297.324  337.311  347.688  306.669  340.550  292.431  312.910
            0.304848  0.528011  0.000000
  290.991  287.285  297.331  337.325  347.735  306.648  340.501  292.442  312.912
            0.304348  0.527146  0.000000
  290.979  287.284  297.337  337.339  347.782  306.627  340.452  292.453  312.914
            0.303848  0.526280  0.000000
  290.966  287.284  297.344  337.354  347.829  306.605  340.404  292.465  312.916
            0.303348  0.525415  0.000000
  290.952  287.284  297.351  337.368  347.875  306.584  340.355  292.476  312.918
            0.302849  0.524549  0.000000
  290.939  287.284  297.358  337.383  347.922  306.562  340.306  292.488  312.919
            0.302349  0.523684  0.000000
  290.926  287.283  297.365  337.398  347.969  306.540  340.257  292.500  312.921
            0.301849  0.522818  0.000000
  290.912  287.283  297.372  337.413  348.016  306.517  340.208  292.512  312.923
            0.301349  0.521952  0.000000
  290.899  287.283  297.379  337.429  348.063  306.494  340.158  292.524  312.925
            0.300850  0.521087  0.000000
  290.885  287.282  297.386  337.444  348.110  306.471  340.109  292.537  312.926
            0.300350  0.520221  0.000000
  290.871  287.282  297.393  337.460  348.157  306.448  340.060  292.549  312.928
            0.299850  0.519356  0.000000
  290.857  287.281  297.401  337.476  348.204  306.425  340.011  292.562  312.929
            0.299350  0.518490  0.000000
  290.843  287.281  297.408  337.491  348.251  306.401  339.961  292.574  312.931
            0.298851  0.517624  0.000000
  290.829  287.280  297.416  337.508  348.298  306.377  339.912  292.587  312.932
            0.298351  0.516759  0.000000
  290.815  287.280  297.424  337.524  348.344  306.353  339.862  292.600  312.934
            0.297851  0.515893  0.000000
  290.801  287.279  297.432  337.540  348.391  306.328  339.813  292.613  312.935
            0.297351  0.515028  0.000000
  290.787  287.279  297.440  337.557  348.438  306.304  339.764  292.627  312.937
            0.296852  0.514162  0.000000
  290.772  287.278  297.448  337.574  348.485  306.279  339.714  292.640  312.938
            0.296352  0.513296  0.000000
  290.758  287.277  297.456  337.591  348.532  306.254  339.665  292.654  312.939
            0.295852  0.512431  0.000000
  290.743  287.277  297.464  337.608  348.579  306.228  339.615  292.667  312.941
            0.295352  0.511565  0.000000
  290.729  287.276  297.473  337.625  348.625  306.203  339.566  292.681  312.942
            0.294853  0.510700  0.000000
  290.714  287.275  297.481  337.642  348.672  306.177  339.517  292.695  312.943
            0.294353  0.509834  0.000000
  290.699  287.275  297.489  337.660  348.719  306.151  339.467  292.709  312.944
            0.293853  0.508968  0.000000
  290.684  287.274  297.498  337.677  348.765  306.125  339.418  292.723  312.945
            0.293353  0.508103  0.000000
  290.669  287.273  297.507  337.695  348.812  306.099  339.368  292.738  312.946
            0.292854  0.507237  0.000000
  290.654  287.273  297.516  337.713  348.858  306.072  339.319  292.752  312.947
            0.292354  0.506372  0.000000
  290.639  287.272  297.524  337.731  348.905  306.046  339.269  292.767  312.948
            0.291854  0.505506  0.000000
  290.624  287.271  297.533  337.749  348.951  306.019  339.220  292.781  312.949
            0.291354  0.504640  0.000000
  290.609  287.270  297.542  337.767  348.997  305.992  339.171  292.796  312.950
            0.290855  0.503775  0.000000
  290.594  287.269  297.552  337.786  349.044  305.964  339.122  292.811  312.950
            0.290355  0.502909  0.000000
  290.578  287.268  297.561  337.804  349.090  305.937  339.072  292.826  312.951
            0.289855  0.502044  0.000000
  290.563  287.267  297.570  337.823  349.136  305.909  339.023  292.842  312.952
            0.289355  0.501178  0.000000
  290.548  287.266  297.579  337.841  349.182  305.882  338.974  292.857  312.952
            0.288856  0.500313  0.000000
  290.532  287.265  297.589  337.860  349.228  305.854  338.925  292.872  312.953
            0.288356  0.499447  0.000000
  290.517  287.264  297.598  337.879  349.274  305.826  338.875  292.888  312.953
            0.287856  0.498581  0.000000
  290.501  287.263  297.608  337.898  349.319  305.798  338.826  292.904  312.953
            0.287356  0.497716  0.000000
  290.486  287.262  297.618  337.917  349.365  305.769  338.777  292.920  312.954
            0.286857  0.496850  0.000000
  290.470  287.261  297.627  337.937  349.411  305.741  338.728  292.936  312.954
            0.286357  0.495985  0.000000
  290.455  287.260  297.637  337.956  349.456  305.712  338.679  292.952  312.954
            0.285857  0.495119  0.000000
  290.439  287.259  297.647  337.976  349.502  305.684  338.630  292.968  312.954
            0.285357  0.494253  0.000000
  290.423  287.257  297.657  337.995  349.547  305.655  338.581  292.984  312.954
            0.284858  0.493388  0.000000
  290.407  287.256  297.667  338.015  349.592  305.626  338.532  293.001  312.954
            0.284358  0.492522  0.000000
  290.391  287.255  297.677  338.035  349.637  305.597  338.483  293.018  312.954
            0.283858  0.491657  0.000000
  290.376  287.254  297.687  338.055  349.682  305.568  338.435  293.034  312.954
            0.283358  0.490791  0.000000
  290.360  287.252  297.697  338.075  349.727  305.539  338.386  293.051  312.954
            0.282859  0.489925  0.000000
  290.344  287.251  297.707  338.095  349.772  305.510  338.337  293.068  312.953
            0.282359  0.489060  0.000000
  290.328  287.250  297.717  338.115  349.817  305.480  338.289  293.086  312.953
            0.281859  0.488194  0.000000
  290.312  287.248  297.728  338.135  349.861  305.451  338.240  293.103  312.952
            0.281359  0.487329  0.000000
  290.296  287.247  297.738  338.155  349.906  305.421  338.191  293.120  312.952
            0.280860  0.486463  0.000000
  290.280  287.245  297.748  338.176  349.950  305.392  338.143  293.138  312.951
            0.280360  0.485597  0.000000
  290.264  287.244  297.759  338.196  349.995  305.362  338.094  293.155  312.950
            0.279860  0.484732  0.000000
  290.248  287.242  297.769  338.217  350.039  305.332  338.046  293.173  312.950
            0.279360  0.483866  0.000000
  290.232  287.241  297.780  338.238  350.083  305.303  337.998  293.191  312.949
            0.278861  0.483001  0.000000
  290.216  287.239  297.790  338.258  350.127  305.273  337.949  293.209  312.948
            0.278361  0.482135  0.000000
  290.200  287.238  297.801  338.279  350.171  305.243  337.901  293.227  312.947
            0.277861  0.481269  0.000000
  290.183  287.236  297.811  338.300  350.214  305.213  337.853  293.246  312.946
            0.277361  0.480404  0.000000
  290.167  287.234  297.822  338.321  350.258  305.184  337.805  293.264  312.944
            0.276862  0.479538  0.000000
  290.151  287.233  297.832  338.342  350.301  305.154  337.757  293.283  312.943
            0.276362  0.478673  0.000000
  290.135  287.231  297.843  338.363  350.345  305.124  337.709  293.302  312.942
            0.275862  0.477807  0.000000
  290.119  287.229  297.853  338.384  350.388  305.094  337.661  293.320  312.940
            0.275362  0.476942  0.000000
  290.103  287.228  297.864  338.405  350.431  305.064  337.613  293.339  312.939
            0.274863  0.476076  0.000000
  290.086  287.226  297.874  338.426  350.474  305.034  337.565  293.358  312.937
            0.274363  0.475210  0.000000
  290.070  287.224  297.885  338.448  350.517  305.004  337.517  293.378  312.936
            0.273863  0.474345  0.000000
  290.054  287.222  297.896  338.469  350.560  304.975  337.469  293.397  312.934
            0.273363  0.473479  0.000000
  290.038  287.220  297.906  338.490  350.602  304.945  337.422  293.417  312.932
            0.272864  0.472614  0.000000
  290.021  287.218  297.917  338.512  350.645  304.915  337.374  293.436  312.930
            0.272364  0.471748  0.000000
  290.005  287.216  297.927  338.533  350.687  304.885  337.327  293.456  312.928
            0.271864  0.470882  0.000000
  289.989  287.215  297.937  338.555  350.729  304.856  337.279  293.476  312.926
            0.271364  0.470017  0.000000
  289.973  287.213  297.948  338.576  350.771  304.826  337.232  293.496  312.924
            0.270865  0.469151  0.000000
  289.956  287.211  297.958  338.598  350.813  304.797  337.184  293.516  312.921
            0.270365  0.468286  0.000000
  289.940  287.208  297.968  338.619  350.855  304.767  337.137  293.536  312.919
            0.269865  0.467420  0.000000
  289.924  287.206  297.979  338.641  350.896  304.738  337.090  293.557  312.917
            0.269365  0.466554  0.000000
  289.908  287.204  297.989  338.663  350.938  304.709  337.042  293.577  312.914
            0.268866  0.465689  0.000000
  289.891  287.202  297.999  338.685  350.979  304.679  336.995  293.598  312.911
            0.268366  0.464823  0.000000
  289.875  287.200  298.009  338.706  351.020  304.650  336.948  293.619  312.909
            0.267866  0.463958  0.000000
  289.859  287.198  298.019  338.728  351.062  304.622  336.901  293.639  312.906
            0.267366  0.463092  0.000000
  289.843  287.196  298.029  338.750  351.102  304.593  336.854  293.660  312.903
            0.266867  0.462226  0.000000
  289.827  287.194  298.039  338.772  351.143  304.564  336.807  293.682  312.900
            0.266367  0.461361  0.000000
  289.810  287.191  298.048  338.794  351.184  304.536  336.760  293.703  312.897
            0.265867  0.460495  0.000000
  289.794  287.189  298.058  338.816  351.224  304.507  336.713  293.724  312.894
            0.265367  0.459630  0.000000
  289.778  287.187  298.067  338.837  351.265  304.479  336.667  293.746  312.891
            0.264868  0.458764  0.000000
  289.762  287.185  298.077  338.859  351.305  304.451  336.620  293.768  312.887
            0.264368  0.457898  0.000000
  289.746  287.182  298.086  338.881  351.345  304.423  336.573  293.790  312.884
            0.263868  0.457033  0.000000
  289.730  287.180  298.095  338.903  351.385  304.395  336.527  293.812  312.880
            0.263368  0.456167  0.000000
  289.713  287.177  298.104  338.925  351.425  304.368  336.480  293.834  312.877
            0.262869  0.455302  0.000000
  289.697  287.175  298.113  338.947  351.464  304.341  336.434  293.856  312.873
            0.262369  0.454436  0.000000
  289.681  287.173  298.122  338.969  351.504  304.313  336.387  293.878  312.869
            0.261869  0.453571  0.000000
  289.665  287.170  298.130  338.991  351.543  304.287  336.341  293.901  312.866
            0.261369  0.452705  0.000000
  289.649  287.168  298.138  339.013  351.582  304.260  336.294  293.923  312.862
            0.260870  0.451839  0.000000
  289.633  287.165  298.147  339.035  351.621  304.234  336.248  293.946  312.858
            0.260370  0.450974  0.000000
  289.617  287.163  298.154  339.057  351.660  304.208  336.202  293.969  312.854
            0.259870  0.450108  0.000000
  289.601  287.160  298.162  339.079  351.699  304.182  336.156  293.992  312.849
            0.259370  0.449243  0.000000
  289.585  287.158  298.170  339.101  351.737  304.156  336.110  294.015  312.845
            0.258871  0.448377  0.000000
  289.569  287.155  298.177  339.123  351.776  304.131  336.064  294.039  312.841
            0.258371  0.447511  0.000000
  289.553  287.153  298.184  339.145  351.814  304.106  336.018  294.062  312.836
            0.257871  0.446646  0.000000
  289.537  287.150  298.191  339.167  351.852  304.081  335.972  294.086  312.832
            0.257371  0.445780  0.000000
  289.521  287.148  298.198  339.189  351.890  304.057  335.926  294.109  312.827
            0.256872  0.444915  0.000000
  289.506  287.145  298.204  339.211  351.928  304.033  335.880  294.133  312.823
            0.256372  0.444049  0.000000
  289.490  287.142  298.210  339.233  351.965  304.009  335.834  294.157  312.818
            0.255872  0.443183  0.000000
  289.474  287.140  298.216  339.254  352.003  303.985  335.788  294.181  312.813
            0.255372  0.442318  0.000000
  289.458  287.137  298.222  339.276  352.040  303.962  335.743  294.205  312.808
            0.254873  0.441452  0.000000
  289.442  287.134  298.227  339.298  352.077  303.940  335.697  294.230  312.803
            0.254373  0.440587  0.000000
  289.427  287.132  298.232  339.320  352.114  303.917  335.651  294.254  312.798
            0.253873  0.439721  0.000000
  289.411  287.129  298.237  339.342  352.151  303.896  335.606  294.279  312.793
            0.253373  0.438855  0.000000
  289.395  287.126  298.241  339.363  352.187  303.874  335.560  294.304  312.788
            0.252874  0.437990  0.000000
  289.380  287.124  298.245  339.385  352.224  303.853  335.515  294.329  312.782
            0.252374  0.437124  0.000000
  289.364  287.121  298.249  339.407  352.260  303.832  335.470  294.354  312.777
            0.251874  0.436259  0.000000
  289.349  287.118  298.252  339.428  352.296  303.812  335.424  294.379  312.772
            0.251374  0.435393  0.000000
  289.333  287.116  298.255  339.450  352.332  303.792  335.379  294.404  312.766
            0.250875  0.434527  0.000000
  289.318  287.113  298.258  339.472  352.368  303.773  335.334  294.430  312.760
            0.250375  0.433662  0.000000
  289.302  287.110  298.260  339.493  352.404  303.754  335.288  294.455  312.755
            0.249875  0.432796  0.000000
  289.287  287.107  298.262  339.515  352.439  303.735  335.243  294.481  312.749
            0.249375  0.431931  0.000000
  289.271  287.105  298.263  339.536  352.474  303.717  335.198  294.507  312.743
            0.248876  0.431065  0.000000
  289.256  287.102  298.265  339.557  352.509  303.700  335.153  294.533  312.737
            0.248376  0.430200  0.000000
  289.241  287.099  298.265  339.579  352.544  303.683  335.108  294.559  312.731
            0.247876  0.429334  0.000000
  289.226  287.096  298.266  339.600  352.579  303.666  335.063  294.585  312.725
            0.247376  0.428468  0.000000
  289.210  287.093  298.265  339.621  352.614  303.650  335.018  294.612  312.719
            0.246877  0.427603  0.000000
  289.195  287.091  298.265  339.642  352.648  303.635  334.973  294.638  312.713
            0.246377  0.426737  0.000000
  289.180  287.088  298.264  339.663  352.682  303.620  334.928  294.665  312.707
            0.245877  0.425872  0.000000
  289.165  287.085  298.262  339.685  352.717  303.605  334.883  294.692  312.700
            0.245377  0.425006  0.000000
  289.150  287.082  298.260  339.706  352.751  303.592  334.839  294.719  312.694
            0.244878  0.424140  0.000000
  289.135  287.079  298.258  339.726  352.784  303.578  334.794  294.746  312.687
            0.244378  0.423275  0.000000
  289.120  287.077  298.255  339.747  352.818  303.566  334.749  294.773  312.681
            0.243878  0.422409  0.000000
  289.105  287.074  298.252  339.768  352.851  303.553  334.705  294.800  312.674
            0.243378  0.421544  0.000000
  289.090  287.071  298.248  339.789  352.885  303.542  334.660  294.828  312.668
            0.242879  0.420678  0.000000
  289.075  287.068  298.244  339.810  352.918  303.531  334.615  294.855  312.661
            0.242379  0.419812  0.000000
  289.061  287.065  298.239  339.830  352.951  303.520  334.571  294.883  312.654
            0.241879  0.418947  0.000000
  289.046  287.063  298.234  339.851  352.983  303.510  334.526  294.911  312.647
            0.241379  0.418081  0.000000
  289.031  287.060  298.228  339.871  353.016  303.501  334.482  294.939  312.640
            0.240880  0.417216  0.000000
  289.016  287.057  298.222  339.892  353.048  303.493  334.437  294.967  312.633
            0.240380  0.416350  0.000000
  289.002  287.054  298.215  339.912  353.080  303.485  334.393  294.996  312.626
            0.239880  0.415484  0.000000
  288.987  287.051  298.208  339.932  353.112  303.477  334.348  295.024  312.619
            0.239380  0.414619  0.000000
  288.973  287.049  298.200  339.952  353.144  303.470  334.304  295.053  312.612
            0.238881  0.413753  0.000000
  288.958  287.046  298.192  339.972  353.176  303.464  334.260  295.082  312.605
            0.238381  0.412888  0.000000
  288.944  287.043  298.183  339.992  353.207  303.458  334.216  295.111  312.598
            0.237881  0.412022  0.000000
  288.930  287.040  298.174  340.012  353.239  303.453  334.171  295.140  312.590
            0.237381  0.411156  0.000000
  288.915  287.038  298.164  340.032  353.270  303.449  334.127  295.169  312.583
            0.236882  0.410291  0.000000
  288.901  287.035  298.153  340.052  353.301  303.445  334.083  295.198  312.575
            0.236382  0.409425  0.000000
  288.887  287.032  298.143  340.071  353.332  303.442  334.039  295.228  312.568
            0.235882  0.408560  0.000000
  288.873  287.029  298.131  340.091  353.362  303.440  333.995  295.257  312.560
            0.235382  0.407694  0.000000
  288.859  287.027  298.119  340.110  353.393  303.438  333.950  295.287  312.553
            0.234883  0.406829  0.000000
  288.845  287.024  298.107  340.130  353.423  303.437  333.906  295.317  312.545
            0.234383  0.405963  0.000000
  288.831  287.021  298.094  340.149  353.453  303.436  333.862  295.347  312.537
            0.233883  0.405097  0.000000
  288.817  287.018  298.080  340.168  353.483  303.436  333.818  295.377  312.530
            0.233383  0.404232  0.000000
  288.803  287.016  298.066  340.187  353.512  303.437  333.774  295.407  312.522
            0.232884  0.403366  0.000000
  288.789  287.013  298.052  340.206  353.542  303.438  333.730  295.438  312.514
            0.232384  0.402501  0.000000
  288.775  287.010  298.037  340.225  353.571  303.440  333.686  295.468  312.506
            0.231884  0.401635  0.000000
  288.761  287.008  298.021  340.244  353.600  303.442  333.642  295.499  312.498
            0.231384  0.400769  0.000000
  288.748  287.005  298.005  340.262  353.629  303.445  333.599  295.530  312.490
            0.230885  0.399904  0.000000
  288.734  287.003  297.989  340.281  353.658  303.449  333.555  295.561  312.482
            0.230385  0.399038  0.000000
  288.721  287.000  297.972  340.299  353.687  303.453  333.511  295.592  312.474
            0.229885  0.398173  0.000000
  288.707  286.997  297.954  340.318  353.715  303.458  333.467  295.623  312.466
            0.229385  0.397307  0.000000
  288.694  286.995  297.937  340.336  353.743  303.464  333.423  295.655  312.458
            0.228886  0.396441  0.000000
  288.680  286.992  297.918  340.354  353.771  303.470  333.379  295.686  312.450
            0.228386  0.395576  0.000000
  288.667  286.990  297.899  340.372  353.799  303.476  333.336  295.718  312.441
            0.227886  0.394710  0.000000
  288.654  286.987  297.880  340.390  353.827  303.483  333.292  295.750  312.433
            0.227386  0.393845  0.000000
  288.640  286.985  297.860  340.408  353.854  303.491  333.248  295.782  312.425
            0.226887  0.392979  0.000000
  288.627  286.982  297.840  340.426  353.882  303.500  333.205  295.814  312.416
            0.226387  0.392113  0.000000
  288.614  286.980  297.819  340.443  353.909  303.508  333.161  295.846  312.408
            0.225887  0.391248  0.000000
  288.601  286.977  297.798  340.461  353.935  303.518  333.117  295.879  312.399
            0.225387  0.390382  0.000000
  288.588  286.975  297.777  340.478  353.962  303.528  333.073  295.911  312.391
            0.224888  0.389517  0.000000
  288.575  286.972  297.755  340.495  353.989  303.538  333.030  295.944  312.382
            0.224388  0.388651  0.000000
  288.562  286.970  297.732  340.513  354.015  303.549  332.986  295.977  312.374
            0.223888  0.387785  0.000000
  288.550  286.968  297.710  340.530  354.041  303.561  332.943  296.010  312.365
            0.223388  0.386920  0.000000
  288.537  286.965  297.687  340.546  354.067  303.573  332.899  296.043  312.356
            0.222889  0.386054  0.000000
  288.524  286.963  297.663  340.563  354.093  303.586  332.855  296.076  312.348
            0.222389  0.385189  0.000000
  288.512  286.961  297.639  340.580  354.118  303.599  332.812  296.109  312.339
            0.221889  0.384323  0.000000
  288.499  286.958  297.615  340.597  354.143  303.612  332.768  296.143  312.330
            0.221389  0.383458  0.000000
  288.486  286.956  297.590  340.613  354.169  303.626  332.725  296.177  312.321
            0.220890  0.382592  0.000000
  288.474  286.954  297.565  340.629  354.193  303.641  332.681  296.210  312.312
            0.220390  0.381726  0.000000
  288.462  286.952  297.540  340.646  354.218  303.656  332.638  296.244  312.304
            0.219890  0.380861  0.000000
  288.449  286.950  297.514  340.662  354.243  303.672  332.594  296.278  312.295
            0.219390  0.379995  0.000000
  288.437  286.947  297.488  340.678  354.267  303.688  332.550  296.313  312.286
            0.218891  0.379130  0.000000
  288.425  286.945  297.462  340.694  354.291  303.704  332.507  296.347  312.277
            0.218391  0.378264  0.000000
  288.413  286.943  297.435  340.709  354.315  303.721  332.463  296.382  312.268
            0.217891  0.377398  0.000000
  288.401  286.941  297.408  340.725  354.339  303.738  332.420  296.416  312.259
            0.217391  0.376533  0.000000
  288.389  286.939  297.381  340.740  354.362  303.756  332.376  296.451  312.250
            0.216892  0.375667  0.000000
  288.377  286.937  297.353  340.756  354.386  303.774  332.333  296.486  312.241
            0.216392  0.374802  0.000000
  288.365  286.935  297.326  340.771  354.409  303.793  332.289  296.521  312.232
            0.215892  0.373936  0.000000
  288.353  286.933  297.298  340.786  354.432  303.812  332.246  296.556  312.222
            0.215392  0.373070  0.000000
  288.341  286.931  297.269  340.801  354.454  303.831  332.202  296.592  312.213
            0.214893  0.372205  0.000000
  288.330  286.929  297.241  340.816  354.477  303.851  332.159  296.627  312.204
            0.214393  0.371339  0.000000
  288.318  286.927  297.212  340.831  354.499  303.872  332.115  296.663  312.195
            0.213893  0.370474  0.000000
  288.307  286.925  297.183  340.846  354.521  303.892  332.072  296.699  312.186
            0.213393  0.369608  0.000000
  288.295  286.924  297.153  340.860  354.543  303.913  332.028  296.735  312.176
            0.212894  0.368742  0.000000
  288.284  286.922  297.124  340.875  354.565  303.935  331.985  296.771  312.167
            0.212394  0.367877  0.000000
  288.272  286.920  297.094  340.889  354.586  303.956  331.941  296.807  312.158
            0.211894  0.367011  0.000000
  288.261  286.918  297.064  340.903  354.607  303.979  331.898  296.844  312.148
            0.211394  0.366146  0.000000
  288.250  286.916  297.034  340.917  354.628  304.001  331.854  296.880  312.139
            0.210895  0.365280  0.000000
  288.239  286.915  297.003  340.931  354.649  304.024  331.811  296.917  312.130
            0.210395  0.364414  0.000000
  288.228  286.913  296.972  340.945  354.670  304.047  331.767  296.954  312.120
            0.209895  0.363549  0.000000
  288.217  286.911  296.942  340.959  354.690  304.071  331.724  296.991  312.111
            0.209395  0.362683  0.000000
  288.206  286.910  296.911  340.973  354.710  304.095  331.680  297.028  312.101
            0.208896  0.361818  0.000000
  288.195  286.908  296.879  340.986  354.730  304.119  331.636  297.065  312.092
            0.208396  0.360952  0.000000
  288.184  286.907  296.848  341.000  354.750  304.144  331.593  297.102  312.082
            0.207896  0.360087  0.000000
  288.173  286.905  296.817  341.013  354.769  304.169  331.549  297.140  312.073
            0.207396  0.359221  0.000000
  288.162  286.904  296.785  341.026  354.788  304.194  331.506  297.177  312.063
            0.206897  0.358355  0.000000
  288.152  286.902  296.753  341.039  354.807  304.219  331.462  297.215  312.054
            0.206397  0.357490  0.000000
  288.141  286.901  296.721  341.052  354.826  304.245  331.418  297.253  312.044
            0.205897  0.356624  0.000000
  288.131  286.899  296.689  341.065  354.845  304.272  331.375  297.291  312.034
            0.205397  0.355759  0.000000
  288.120  286.898  296.657  341.077  354.863  304.298  331.331  297.330  312.025
            0.204898  0.354893  0.000000
  288.110  286.897  296.624  341.090  354.881  304.325  331.287  297.368  312.015
            0.204398  0.354027  0.000000
  288.100  286.895  296.592  341.103  354.899  304.352  331.244  297.406  312.006
            0.203898  0.353162  0.000000
  288.089  286.894  296.559  341.115  354.917  304.379  331.200  297.445  311.996
            0.203398  0.352296  0.000000
  288.079  286.893  296.526  341.127  354.934  304.407  331.156  297.484  311.986
            0.202899  0.351431  0.000000
  288.069  286.891  296.494  341.139  354.952  304.435  331.113  297.523  311.976
            0.202399  0.350565  0.000000
  288.059  286.890  296.461  341.151  354.969  304.463  331.069  297.562  311.967
            0.201899  0.349699  0.000000
  288.049  286.889  296.428  341.163  354.985  304.492  331.025  297.601  311.957
            0.201399  0.348834  0.000000
  288.039  286.888  296.394  341.175  355.002  304.521  330.981  297.641  311.947
            0.200900  0.347968  0.000000
  288.029  286.887  296.361  341.187  355.018  304.550  330.937  297.680  311.938
            0.200400  0.347103  0.000000
  288.020  286.886  296.328  341.198  355.034  304.579  330.894  297.720  311.928
            0.199900  0.346237  0.000000
  288.010  286.885  296.295  341.210  355.050  304.609  330.850  297.760  311.918
            0.199400  0.345371  0.000000
  288.000  286.884  296.261  341.221  355.066  304.639  330.806  297.800  311.908
            0.198901  0.344506  0.000000
  287.991  286.883  296.228  341.233  355.081  304.669  330.762  297.840  311.898
            0.198401  0.343640  0.000000
  287.981  286.882  296.194  341.244  355.096  304.699  330.718  297.880  311.889
            0.197901  0.342775  0.000000
  287.972  286.881  296.160  341.255  355.111  304.730  330.674  297.920  311.879
            0.197401  0.341909  0.000000
  287.963  286.880  296.127  341.266  355.126  304.761  330.630  297.961  311.869
            0.196902  0.341043  0.000000
  287.953  286.879  296.093  341.277  355.140  304.792  330.586  298.002  311.859
            0.196402  0.340178  0.000000
  287.944  286.878  296.059  341.287  355.154  304.824  330.542  298.042  311.849
            0.195902  0.339312  0.000000
  287.935  286.878  296.025  341.298  355.168  304.855  330.498  298.083  311.839
            0.195402  0.338447  0.000000
  287.926  286.877  295.991  341.309  355.182  304.887  330.454  298.124  311.829
            0.194903  0.337581  0.000000
  287.917  286.876  295.957  341.319  355.195  304.919  330.410  298.166  311.820
            0.194403  0.336716  0.000000
  287.908  286.876  295.923  341.329  355.208  304.952  330.365  298.207  311.810
            0.193903  0.335850  0.000000
  287.899  286.875  295.889  341.340  355.221  304.984  330.321  298.249  311.800
            0.193403  0.334984  0.000000
  287.890  286.874  295.855  341.350  355.234  305.017  330.277  298.290  311.790
            0.192904  0.334119  0.000000
  287.882  286.874  295.821  341.360  355.246  305.050  330.233  298.332  311.780
            0.192404  0.333253  0.000000
  287.873  286.873  295.787  341.370  355.258  305.084  330.188  298.374  311.770
            0.191904  0.332388  0.000000
  287.864  286.873  295.753  341.380  355.270  305.117  330.144  298.416  311.760
            0.191404  0.331522  0.000000
  287.856  286.872  295.718  341.389  355.282  305.151  330.100  298.458  311.750
            0.190905  0.330656  0.000000
  287.847  286.872  295.684  341.399  355.293  305.185  330.055  298.501  311.740
            0.190405  0.329791  0.000000
  287.839  286.871  295.650  341.409  355.305  305.220  330.011  298.543  311.730
            0.189905  0.328925  0.000000
  287.831  286.871  295.616  341.418  355.316  305.254  329.966  298.586  311.720
            0.189405  0.328060  0.000000
  287.822  286.871  295.582  341.427  355.326  305.289  329.922  298.629  311.710
            0.188906  0.327194  0.000000
  287.814  286.870  295.547  341.437  355.337  305.324  329.877  298.672  311.700
            0.188406  0.326328  0.000000
  287.806  286.870  295.513  341.446  355.347  305.359  329.833  298.715  311.690
            0.187906  0.325463  0.000000
  287.798  286.870  295.479  341.455  355.357  305.394  329.788  298.758  311.681
            0.187406  0.324597  0.000000
  287.790  286.870  295.445  341.464  355.366  305.430  329.743  298.801  311.671
            0.186907  0.323732  0.000000
  287.782  286.869  295.411  341.473  355.376  305.465  329.699  298.845  311.661
            0.186407  0.322866  0.000000
  287.774  286.869  295.377  341.482  355.385  305.501  329.654  298.888  311.651
            0.185907  0.322000  0.000000
  287.766  286.869  295.342  341.490  355.394  305.537  329.609  298.932  311.641
            0.185407  0.321135  0.000000
  287.759  286.869  295.308  341.499  355.402  305.574  329.564  298.976  311.631
            0.184908  0.320269  0.000000
  287.751  286.869  295.274  341.507  355.411  305.610  329.519  299.020  311.621
            0.184408  0.319404  0.000000
  287.743  286.869  295.240  341.516  355.419  305.647  329.474  299.064  311.611
            0.183908  0.318538  0.000000
  287.736  286.869  295.206  341.524  355.426  305.684  329.429  299.109  311.601
            0.183408  0.317672  0.000000
  287.728  286.869  295.172  341.532  355.434  305.721  329.384  299.153  311.591
            0.182909  0.316807  0.000000
  287.721  286.869  295.138  341.540  355.441  305.759  329.339  299.198  311.581
            0.182409  0.315941  0.000000
  287.714  286.869  295.104  341.549  355.448  305.796  329.294  299.243  311.571
            0.181909  0.315076  0.000000
  287.706  286.870  295.070  341.556  355.455  305.834  329.249  299.287  311.561
            0.181409  0.314210  0.000000
  287.699  286.870  295.036  341.564  355.461  305.872  329.204  299.332  311.551
            0.180910  0.313345  0.000000
  287.692  286.870  295.002  341.572  355.468  305.910  329.159  299.378  311.541
            0.180410  0.312479  0.000000
  287.685  286.870  294.968  341.580  355.474  305.948  329.113  299.423  311.531
            0.179910  0.311613  0.000000
  287.678  286.871  294.934  341.587  355.479  305.987  329.068  299.468  311.521
            0.179410  0.310748  0.000000
  287.671  286.871  294.901  341.595  355.485  306.026  329.023  299.514  311.511
            0.178911  0.309882  0.000000
  287.664  286.871  294.867  341.602  355.490  306.064  328.977  299.560  311.501
            0.178411  0.309017  0.000000
  287.658  286.872  294.833  341.610  355.495  306.103  328.932  299.606  311.492
            0.177911  0.308151  0.000000
  287.651  286.872  294.799  341.617  355.499  306.143  328.886  299.652  311.482
            0.177411  0.307285  0.000000
  287.644  286.873  294.766  341.624  355.503  306.182  328.841  299.698  311.472
            0.176912  0.306420  0.000000
  287.638  286.873  294.732  341.631  355.507  306.222  328.795  299.744  311.462
            0.176412  0.305554  0.000000
  287.631  286.874  294.699  341.638  355.511  306.261  328.749  299.790  311.452
            0.175912  0.304689  0.000000
  287.625  286.875  294.665  341.645  355.515  306.301  328.704  299.837  311.442
            0.175412  0.303823  0.000000
  287.618  286.875  294.632  341.652  355.518  306.341  328.658  299.884  311.432
            0.174913  0.302957  0.000000
  287.612  286.876  294.599  341.658  355.521  306.382  328.612  299.931  311.422
            0.174413  0.302092  0.000000
  287.606  286.877  294.565  341.665  355.523  306.422  328.566  299.978  311.413
            0.173913  0.301226  0.000000
  287.600  286.877  294.532  341.672  355.526  306.462  328.520  300.025  311.403
            0.173413  0.300361  0.000000
  287.593  286.878  294.499  341.678  355.528  306.503  328.474  300.072  311.393
            0.172914  0.299495  0.000000
  287.587  286.879  294.466  341.684  355.530  306.544  328.428  300.119  311.383
            0.172414  0.298629  0.000000
  287.581  286.880  294.433  341.691  355.531  306.585  328.382  300.167  311.373
            0.171914  0.297764  0.000000
  287.575  286.881  294.400  341.697  355.532  306.626  328.336  300.214  311.364
            0.171414  0.296898  0.000000
  287.570  286.882  294.367  341.703  355.533  306.668  328.290  300.262  311.354
            0.170915  0.296033  0.000000
  287.564  286.883  294.334  341.709  355.534  306.709  328.244  300.310  311.344
            0.170415  0.295167  0.000000
  287.558  286.884  294.302  341.715  355.534  306.751  328.198  300.358  311.335
            0.169915  0.294301  0.000000
  287.552  286.885  294.269  341.720  355.535  306.793  328.151  300.406  311.325
            0.169415  0.293436  0.000000
  287.547  286.887  294.236  341.726  355.534  306.835  328.105  300.455  311.315
            0.168916  0.292570  0.000000
  287.541  286.888  294.204  341.732  355.534  306.877  328.059  300.503  311.306
            0.168416  0.291705  0.000000
  287.536  286.889  294.171  341.737  355.533  306.919  328.012  300.552  311.296
            0.167916  0.290839  0.000000
  287.530  286.890  294.139  341.743  355.532  306.961  327.966  300.600  311.286
            0.167416  0.289974  0.000000
  287.525  286.892  294.107  341.748  355.531  307.004  327.919  300.649  311.277
            0.166917  0.289108  0.000000
  287.520  286.893  294.074  341.753  355.529  307.046  327.873  300.698  311.267
            0.166417  0.288242  0.000000
  287.515  286.895  294.042  341.758  355.527  307.089  327.826  300.747  311.257
            0.165917  0.287377  0.000000
  287.509  286.896  294.010  341.763  355.525  307.132  327.779  300.796  311.248
            0.165417  0.286511  0.000000
  287.504  286.898  293.978  341.768  355.523  307.175  327.733  300.846  311.238
            0.164918  0.285646  0.000000
  287.499  286.899  293.947  341.773  355.520  307.218  327.686  300.895  311.229
            0.164418  0.284780  0.000000
  287.494  286.901  293.915  341.778  355.517  307.261  327.639  300.945  311.219
            0.163918  0.283914  0.000000
  287.490  286.903  293.883  341.783  355.514  307.305  327.592  300.995  311.210
            0.163418  0.283049  0.000000
  287.485  286.905  293.851  341.787  355.510  307.348  327.545  301.045  311.200
            0.162919  0.282183  0.000000
  287.480  286.906  293.820  341.792  355.506  307.392  327.498  301.095  311.191
            0.162419  0.281318  0.000000
  287.475  286.908  293.789  341.796  355.502  307.436  327.451  301.145  311.182
            0.161919  0.280452  0.000000
  287.471  286.910  293.757  341.801  355.497  307.480  327.404  301.195  311.172
            0.161419  0.279586  0.000000
  287.466  286.912  293.726  341.805  355.492  307.524  327.357  301.245  311.163
            0.160920  0.278721  0.000000
  287.461  286.914  293.695  341.809  355.487  307.568  327.310  301.296  311.154
            0.160420  0.277855  0.000000
  287.457  286.916  293.664  341.813  355.482  307.612  327.263  301.347  311.144
            0.159920  0.276990  0.000000
  287.453  286.919  293.633  341.817  355.476  307.656  327.215  301.397  311.135
            0.159420  0.276124  0.000000
  287.448  286.921  293.602  341.821  355.470  307.701  327.168  301.448  311.126
            0.158921  0.275258  0.000000
  287.444  286.923  293.571  341.825  355.464  307.745  327.121  301.499  311.116
            0.158421  0.274393  0.000000
  287.440  286.926  293.541  341.828  355.457  307.790  327.073  301.550  311.107
            0.157921  0.273527  0.000000
  287.436  286.928  293.510  341.832  355.450  307.835  327.026  301.602  311.098
            0.157421  0.272662  0.000000
  287.431  286.930  293.480  341.835  355.443  307.880  326.978  301.653  311.089
            0.156922  0.271796  0.000000
  287.427  286.933  293.449  341.839  355.436  307.925  326.931  301.705  311.080
            0.156422  0.270930  0.000000
  287.423  286.936  293.419  341.842  355.428  307.970  326.883  301.756  311.071
            0.155922  0.270065  0.000000
  287.420  286.938  293.389  341.845  355.420  308.015  326.835  301.808  311.062
            0.155422  0.269199  0.000000
  287.416  286.941  293.359  341.848  355.412  308.060  326.788  301.860  311.053
            0.154923  0.268334  0.000000
  287.412  286.944  293.329  341.851  355.403  308.106  326.740  301.912  311.044
            0.154423  0.267468  0.000000
  287.408  286.947  293.299  341.854  355.394  308.151  326.692  301.964  311.035
            0.153923  0.266603  0.000000
  287.404  286.950  293.269  341.857  355.385  308.197  326.644  302.016  311.026
            0.153423  0.265737  0.000000
  287.401  286.953  293.240  341.860  355.375  308.242  326.596  302.069  311.017
            0.152924  0.264871  0.000000
  287.397  286.956  293.210  341.863  355.365  308.288  326.548  302.121  311.008
            0.152424  0.264006  0.000000
  287.394  286.959  293.181  341.865  355.355  308.334  326.500  302.174  310.999
            0.151924  0.263140  0.000000
  287.390  286.962  293.151  341.868  355.344  308.380  326.452  302.226  310.990
            0.151424  0.262275  0.000000
  287.387  286.965  293.122  341.870  355.334  308.426  326.404  302.279  310.981
            0.150925  0.261409  0.000000
  287.384  286.969  293.093  341.872  355.322  308.472  326.356  302.332  310.972
            0.150425  0.260543  0.000000
  287.380  286.972  293.064  341.875  355.311  308.518  326.308  302.385  310.963
            0.149925  0.259678  0.000000
  287.377  286.976  293.035  341.877  355.299  308.564  326.260  302.438  310.955
            0.149425  0.258812  0.000000
  287.374  286.979  293.007  341.879  355.287  308.611  326.211  302.492  310.946
            0.148926  0.257947  0.000000
  287.371  286.983  292.978  341.881  355.275  308.657  326.163  302.545  310.937
            0.148426  0.257081  0.000000
  287.368  286.987  292.949  341.883  355.262  308.704  326.115  302.598  310.929
            0.147926  0.256215  0.000000
  287.365  286.990  292.921  341.884  355.249  308.750  326.066  302.652  310.920
            0.147426  0.255350  0.000000
  287.362  286.994  292.893  341.886  355.236  308.797  326.018  302.706  310.911
            0.146927  0.254484  0.000000
  287.359  286.998  292.865  341.888  355.222  308.844  325.969  302.760  310.903
            0.146427  0.253619  0.000000
  287.356  287.002  292.837  341.889  355.208  308.891  325.921  302.814  310.894
            0.145927  0.252753  0.000000
  287.353  287.006  292.809  341.891  355.194  308.938  325.872  302.868  310.886
            0.145427  0.251887  0.000000
  287.351  287.010  292.781  341.892  355.179  308.985  325.823  302.922  310.877
            0.144928  0.251022  0.000000
  287.348  287.015  292.753  341.893  355.164  309.032  325.775  302.976  310.869
            0.144428  0.250156  0.000000
  287.345  287.019  292.725  341.895  355.149  309.079  325.726  303.030  310.860
            0.143928  0.249291  0.000000
  287.343  287.023  292.698  341.896  355.134  309.126  325.677  303.085  310.852
            0.143428  0.248425  0.000000
  287.340  287.028  292.671  341.897  355.118  309.174  325.628  303.140  310.843
            0.142929  0.247559  0.000000
  287.338  287.033  292.643  341.898  355.101  309.221  325.579  303.194  310.835
            0.142429  0.246694  0.000000
  287.335  287.037  292.616  341.899  355.085  309.269  325.531  303.249  310.827
            0.141929  0.245828  0.000000
  287.333  287.042  292.589  341.900  355.068  309.316  325.482  303.304  310.818
            0.141429  0.244963  0.000000
  287.331  287.047  292.562  341.900  355.051  309.364  325.433  303.359  310.810
            0.140930  0.244097  0.000000
  287.329  287.052  292.536  341.901  355.033  309.412  325.384  303.414  310.802
            0.140430  0.243232  0.000000
  287.326  287.057  292.509  341.902  355.016  309.459  325.334  303.469  310.793
            0.139930  0.242366  0.000000
  287.324  287.062  292.483  341.902  354.997  309.507  325.285  303.525  310.785
            0.139430  0.241500  0.000000
  287.322  287.067  292.456  341.903  354.979  309.555  325.236  303.580  310.777
            0.138931  0.240635  0.000000
  287.320  287.072  292.430  341.903  354.960  309.604  325.187  303.635  310.769
            0.138431  0.239769  0.000000
  287.318  287.078  292.404  341.903  354.941  309.652  325.138  303.691  310.761
            0.137931  0.238904  0.000000
  287.316  287.083  292.378  341.904  354.921  309.700  325.088  303.747  310.752
            0.137431  0.238038  0.000000
  287.314  287.088  292.352  341.904  354.902  309.748  325.039  303.803  310.744
            0.136932  0.237172  0.000000
  287.312  287.094  292.326  341.904  354.881  309.797  324.990  303.858  310.736
            0.136432  0.236307  0.000000
  287.311  287.100  292.300  341.904  354.861  309.845  324.940  303.914  310.728
            0.135932  0.235441  0.000000
  287.309  287.105  292.275  341.904  354.840  309.894  324.891  303.970  310.720
            0.135432  0.234576  0.000000
  287.307  287.111  292.249  341.904  354.819  309.943  324.841  304.027  310.712
            0.134933  0.233710  0.000000
  287.305  287.117  292.224  341.904  354.797  309.992  324.791  304.083  310.704
            0.134433  0.232844  0.000000
  287.304  287.123  292.199  341.904  354.776  310.041  324.742  304.139  310.696
            0.133933  0.231979  0.000000
  287.302  287.129  292.174  341.904  354.753  310.090  324.692  304.196  310.688
            0.133433  0.231113  0.000000
  287.301  287.135  292.149  341.904  354.731  310.139  324.642  304.252  310.680
            0.132934  0.230248  0.000000
  287.299  287.142  292.124  341.904  354.708  310.188  324.593  304.309  310.672
            0.132434  0.229382  0.000000
  287.298  287.148  292.100  341.904  354.685  310.238  324.543  304.365  310.664
            0.131934  0.228516  0.000000
  287.297  287.154  292.075  341.903  354.661  310.287  324.493  304.422  310.656
            0.131434  0.227651  0.000000
  287.295  287.161  292.051  341.903  354.637  310.337  324.443  304.479  310.648
            0.130935  0.226785  0.000000
  287.294  287.167  292.026  341.903  354.613  310.386  324.393  304.536  310.640
            0.130435  0.225920  0.000000
  287.293  287.174  292.002  341.902  354.588  310.436  324.343  304.593  310.632
            0.129935  0.225054  0.000000
  287.291  287.181  291.978  341.902  354.563  310.486  324.293  304.650  310.624
            0.129435  0.224188  0.000000
  287.290  287.188  291.954  341.902  354.538  310.536  324.243  304.707  310.616
            0.128936  0.223323  0.000000
  287.289  287.195  291.930  341.901  354.512  310.586  324.193  304.764  310.608
            0.128436  0.222457  0.000000
  287.288  287.201  291.907  341.901  354.486  310.637  324.143  304.822  310.600
            0.127936  0.221592  0.000000
  287.287  287.209  291.883  341.900  354.460  310.687  324.092  304.879  310.593
            0.127436  0.220726  0.000000
  287.286  287.216  291.860  341.900  354.433  310.738  324.042  304.936  310.585
            0.126937  0.219861  0.000000
  287.285  287.223  291.837  341.899  354.406  310.788  323.992  304.994  310.577
            0.126437  0.218995  0.000000
  287.284  287.230  291.813  341.899  354.378  310.839  323.941  305.051  310.569
            0.125937  0.218129  0.000000
  287.283  287.238  291.790  341.898  354.350  310.890  323.891  305.109  310.561
            0.125437  0.217264  0.000000
  287.283  287.245  291.767  341.898  354.322  310.941  323.841  305.167  310.553
            0.124938  0.216398  0.000000
  287.282  287.252  291.745  341.897  354.293  310.993  323.790  305.225  310.545
            0.124438  0.215533  0.000000
  287.281  287.260  291.722  341.897  354.264  311.044  323.739  305.282  310.537
            0.123938  0.214667  0.000000
  287.280  287.268  291.699  341.897  354.235  311.096  323.689  305.340  310.529
            0.123438  0.213801  0.000000
  287.280  287.275  291.677  341.896  354.205  311.147  323.638  305.398  310.521
            0.122939  0.212936  0.000000
  287.279  287.283  291.655  341.896  354.175  311.199  323.588  305.456  310.514
            0.122439  0.212070  0.000000
  287.278  287.291  291.632  341.895  354.145  311.251  323.537  305.514  310.506
            0.121939  0.211205  0.000000
  287.278  287.299  291.610  341.895  354.114  311.304  323.486  305.573  310.498
            0.121439  0.210339  0.000000
  287.277  287.307  291.588  341.894  354.083  311.356  323.435  305.631  310.490
            0.120940  0.209473  0.000000
  287.277  287.315  291.567  341.894  354.051  311.408  323.384  305.689  310.482
            0.120440  0.208608  0.000000
  287.277  287.323  291.545  341.894  354.019  311.461  323.333  305.747  310.474
            0.119940  0.207742  0.000000
  287.276  287.331  291.523  341.893  353.987  311.514  323.282  305.806  310.466
            0.119440  0.206877  0.000000
  287.276  287.340  291.502  341.893  353.954  311.567  323.231  305.864  310.458
            0.118941  0.206011  0.000000
  287.275  287.348  291.481  341.893  353.921  311.620  323.180  305.923  310.450
            0.118441  0.205145  0.000000
  287.275  287.356  291.460  341.893  353.888  311.674  323.129  305.981  310.441
            0.117941  0.204280  0.000000
  287.275  287.365  291.438  341.893  353.854  311.728  323.078  306.040  310.433
            0.117441  0.203414  0.000000
  287.275  287.373  291.417  341.893  353.819  311.781  323.026  306.098  310.425
            0.116942  0.202549  0.000000
  287.274  287.382  291.397  341.893  353.785  311.835  322.975  306.157  310.417
            0.116442  0.201683  0.000000
  287.274  287.390  291.376  341.893  353.750  311.890  322.924  306.216  310.409
            0.115942  0.200817  0.000000
  287.274  287.399  291.355  341.893  353.714  311.944  322.872  306.274  310.401
            0.115442  0.199952  0.000000
  287.274  287.408  291.335  341.893  353.679  311.999  322.821  306.333  310.392
            0.114943  0.199086  0.000000
  287.274  287.416  291.315  341.893  353.642  312.054  322.769  306.392  310.384
            0.114443  0.198221  0.000000
  287.274  287.425  291.294  341.894  353.606  312.109  322.718  306.451  310.376
            0.113943  0.197355  0.000000
  287.274  287.434  291.274  341.894  353.569  312.164  322.666  306.509  310.367
            0.113443  0.196490  0.000000
  287.274  287.443  291.254  341.895  353.532  312.220  322.615  306.568  310.359
            0.112944  0.195624  0.000000
  287.274  287.452  291.235  341.895  353.494  312.275  322.563  306.627  310.351
            0.112444  0.194758  0.000000
  287.274  287.461  291.215  341.896  353.456  312.331  322.511  306.686  310.342
            0.111944  0.193893  0.000000
  287.274  287.470  291.195  341.897  353.417  312.388  322.459  306.745  310.334
            0.111444  0.193027  0.000000
  287.274  287.479  291.176  341.898  353.378  312.444  322.407  306.804  310.325
            0.110945  0.192162  0.000000
  287.275  287.488  291.156  341.899  353.339  312.501  322.355  306.863  310.316
            0.110445  0.191296  0.000000
  287.275  287.497  291.137  341.900  353.299  312.558  322.304  306.922  310.308
            0.109945  0.190430  0.000000
  287.275  287.506  291.118  341.901  353.259  312.615  322.252  306.981  310.299
            0.109445  0.189565  0.000000
  287.275  287.516  291.099  341.902  353.218  312.672  322.199  307.040  310.290
            0.108946  0.188699  0.000000
  287.276  287.525  291.080  341.904  353.177  312.730  322.147  307.099  310.281
            0.108446  0.187834  0.000000
  287.276  287.534  291.061  341.905  353.136  312.788  322.095  307.158  310.272
            0.107946  0.186968  0.000000
  287.276  287.543  291.043  341.907  353.094  312.846  322.043  307.217  310.263
            0.107446  0.186102  0.000000
  287.277  287.553  291.024  341.908  353.052  312.905  321.991  307.276  310.254
            0.106947  0.185237  0.000000
  287.277  287.562  291.006  341.910  353.010  312.963  321.938  307.335  310.245
            0.106447  0.184371  0.000000
  287.278  287.571  290.988  341.912  352.967  313.022  321.886  307.394  310.236
            0.105947  0.183506  0.000000
  287.278  287.581  290.970  341.915  352.924  313.082  321.834  307.453  310.227
            0.105447  0.182640  0.000000
  287.279  287.590  290.951  341.917  352.880  313.141  321.781  307.512  310.217
            0.104948  0.181774  0.000000
  287.279  287.600  290.934  341.919  352.836  313.201  321.729  307.571  310.208
            0.104448  0.180909  0.000000
  287.280  287.609  290.916  341.922  352.791  313.261  321.676  307.630  310.198
            0.103948  0.180043  0.000000
  287.280  287.619  290.898  341.925  352.746  313.321  321.624  307.689  310.189
            0.103448  0.179178  0.000000
  287.281  287.628  290.881  341.928  352.701  313.382  321.571  307.748  310.179
            0.102949  0.178312  0.000000
  287.281  287.638  290.863  341.931  352.655  313.443  321.518  307.807  310.169
            0.102449  0.177446  0.000000
  287.282  287.647  290.846  341.934  352.609  313.504  321.465  307.866  310.159
            0.101949  0.176581  0.000000
  287.283  287.657  290.829  341.937  352.562  313.566  321.413  307.925  310.149
            0.101449  0.175715  0.000000
  287.283  287.666  290.811  341.941  352.515  313.628  321.360  307.983  310.139
            0.100950  0.174850  0.000000
  287.284  287.676  290.795  341.945  352.468  313.690  321.307  308.042  310.129
            0.100450  0.173984  0.000000
  287.285  287.686  290.778  341.949  352.420  313.752  321.254  308.101  310.119
            0.099950  0.173119  0.000000
  287.285  287.695  290.761  341.953  352.372  313.815  321.201  308.160  310.109
            0.099450  0.172253  0.000000
  287.286  287.705  290.744  341.957  352.324  313.878  321.148  308.218  310.098
            0.098951  0.171387  0.000000
  287.287  287.714  290.728  341.961  352.275  313.941  321.095  308.277  310.087
            0.098451  0.170522  0.000000
  287.288  287.724  290.711  341.966  352.225  314.005  321.042  308.336  310.077
            0.097951  0.169656  0.000000
  287.289  287.734  290.695  341.971  352.176  314.069  320.989  308.394  310.066
            0.097451  0.168791  0.000000
  287.289  287.743  290.679  341.976  352.125  314.133  320.936  308.452  310.055
            0.096952  0.167925  0.000000
  287.290  287.753  290.663  341.981  352.075  314.197  320.883  308.511  310.044
            0.096452  0.167059  0.000000
  287.291  287.763  290.647  341.987  352.024  314.262  320.830  308.569  310.033
            0.095952  0.166194  0.000000
  287.292  287.772  290.631  341.993  351.973  314.327  320.776  308.627  310.022
            0.095452  0.165328  0.000000
  287.293  287.782  290.616  341.999  351.921  314.393  320.723  308.685  310.010
            0.094953  0.164463  0.000000
  287.294  287.792  290.600  342.005  351.869  314.458  320.670  308.743  309.999
            0.094453  0.163597  0.000000
  287.295  287.801  290.585  342.011  351.816  314.524  320.616  308.801  309.987
            0.093953  0.162731  0.000000
  287.296  287.811  290.569  342.018  351.763  314.591  320.563  308.859  309.976
            0.093453  0.161866  0.000000
  287.297  287.821  290.554  342.025  351.710  314.657  320.510  308.916  309.964
            0.092954  0.161000  0.000000
  287.298  287.830  290.539  342.032  351.656  314.724  320.456  308.974  309.952
            0.092454  0.160135  0.000000
  287.299  287.840  290.524  342.039  351.602  314.792  320.403  309.031  309.940
            0.091954  0.159269  0.000000
  287.300  287.850  290.509  342.046  351.548  314.859  320.350  309.088  309.928
            0.091454  0.158403  0.000000
  287.301  287.859  290.494  342.054  351.493  314.927  320.296  309.144  309.917
            0.090955  0.157538  0.000000
  287.302  287.869  290.479  342.062  351.437  314.995  320.243  309.201  309.905
            0.090455  0.156672  0.000000
  287.303  287.879  290.465  342.071  351.382  315.064  320.189  309.256  309.893
            0.089955  0.155807  0.000000
  287.304  287.888  290.450  342.079  351.326  315.133  320.136  309.312  309.882
            0.089455  0.154941  0.000000
  287.305  287.898  290.436  342.088  351.269  315.202  320.082  309.366  309.871
            0.088956  0.154075  0.000000
  287.307  287.908  290.422  342.097  351.212  315.271  320.029  309.420  309.861
            0.088456  0.153210  0.000000
  287.308  287.917  290.408  342.106  351.155  315.341  319.975  309.471  309.852
            0.087956  0.152344  0.000000
  287.309  287.927  290.394  342.116  351.098  315.411  319.922  309.521  309.845
            0.087456  0.151479  0.000000
  287.310  287.937  290.380  342.126  351.040  315.481  319.868  309.567  309.842
            0.086957  0.150613  0.000000
  287.311  287.947  290.366  342.136  350.981  315.552  319.815  309.606  309.844
            0.086457  0.149748  0.000000
  287.312  287.956  290.353  342.147  350.923  315.623  319.761  309.636  309.855
            0.085957  0.148882  0.000000
  287.314  287.966  290.339  342.157  350.864  315.694  319.708  309.655  309.878
            0.085457  0.148016  0.000000
  287.315  287.976  290.326  342.168  350.804  315.766  319.654  309.662  309.911
            0.084958  0.147151  0.000000
  287.316  287.985  290.312  342.180  350.745  315.838  319.601  309.661  309.953
            0.084458  0.146285  0.000000
  287.317  287.995  290.299  342.191  350.684  315.910  319.547  309.655  309.999
            0.083958  0.145420  0.000000
  287.319  288.005  290.286  342.203  350.624  315.982  319.494  309.645  310.049
            0.083458  0.144554  0.000000
  287.320  288.015  290.273  342.216  350.563  316.055  319.440  309.633  310.100
            0.082959  0.143688  0.000000
  287.321  288.025  290.260  342.228  350.502  316.128  319.387  309.619  310.152
            0.082459  0.142823  0.000000
  287.322  288.034  290.247  342.241  350.440  316.201  319.333  309.605  310.205
            0.081959  0.141957  0.000000
  287.324  288.044  290.234  342.254  350.378  316.275  319.280  309.589  310.258
            0.081459  0.141092  0.000000
  287.325  288.054  290.222  342.268  350.316  316.348  319.227  309.572  310.312
            0.080960  0.140226  0.000000
  287.326  288.064  290.209  342.282  350.254  316.423  319.173  309.555  310.366
            0.080460  0.139360  0.000000
  287.328  288.074  290.197  342.296  350.191  316.497  319.120  309.538  310.420
            0.079960  0.138495  0.000000
  287.329  288.083  290.185  342.311  350.128  316.572  319.067  309.520  310.474
            0.079460  0.137629  0.000000
  287.331  288.093  290.173  342.326  350.064  316.647  319.014  309.501  310.528
            0.078961  0.136764  0.000000
  287.332  288.103  290.161  342.341  350.000  316.722  318.961  309.482  310.582
            0.078461  0.135898  0.000000
  287.333  288.113  290.149  342.357  349.936  316.797  318.908  309.462  310.635
            0.077961  0.135032  0.000000
  287.335  288.123  290.137  342.373  349.871  316.873  318.855  309.442  310.689
            0.077461  0.134167  0.000000
  287.336  288.133  290.125  342.389  349.806  316.949  318.802  309.422  310.743
            0.076962  0.133301  0.000000
  287.337  288.143  290.113  342.406  349.741  317.026  318.749  309.401  310.796
            0.076462  0.132436  0.000000
  287.339  288.153  290.102  342.423  349.676  317.102  318.696  309.379  310.849
            0.075962  0.131570  0.000000
  287.340  288.163  290.090  342.441  349.610  317.179  318.643  309.357  310.902
            0.075462  0.130704  0.000000
  287.342  288.173  290.079  342.459  349.544  317.256  318.591  309.335  310.955
            0.074963  0.129839  0.000000
  287.343  288.183  290.068  342.477  349.478  317.333  318.538  309.312  311.008
            0.074463  0.128973  0.000000
  287.345  288.193  290.057  342.496  349.411  317.411  318.486  309.288  311.060
            0.073963  0.128108  0.000000
  287.346  288.204  290.046  342.515  349.344  317.489  318.433  309.265  311.112
            0.073463  0.127242  0.000000
  287.348  288.214  290.035  342.534  349.277  317.567  318.381  309.240  311.164
            0.072964  0.126377  0.000000
  287.349  288.224  290.024  342.554  349.209  317.645  318.329  309.215  311.216
            0.072464  0.125511  0.000000
  287.351  288.234  290.013  342.575  349.141  317.724  318.277  309.190  311.268
            0.071964  0.124645  0.000000
  287.352  288.245  290.003  342.596  349.073  317.802  318.225  309.164  311.319
            0.071464  0.123780  0.000000
  287.353  288.255  289.992  342.617  349.005  317.881  318.173  309.138  311.370
            0.070965  0.122914  0.000000
  287.355  288.265  289.982  342.639  348.936  317.961  318.122  309.111  311.421
            0.070465  0.122049  0.000000
  287.357  288.276  289.971  342.661  348.868  318.040  318.070  309.083  311.472
            0.069965  0.121183  0.000000
  287.358  288.286  289.961  342.684  348.799  318.120  318.019  309.055  311.522
            0.069465  0.120317  0.000000
  287.360  288.297  289.951  342.707  348.729  318.200  317.968  309.026  311.572
            0.068966  0.119452  0.000000
  287.361  288.307  289.941  342.731  348.660  318.280  317.917  308.997  311.622
            0.068466  0.118586  0.000000
  287.363  288.318  289.931  342.755  348.590  318.360  317.866  308.967  311.672
            0.067966  0.117721  0.000000
  287.364  288.329  289.921  342.779  348.520  318.441  317.815  308.936  311.721
            0.067466  0.116855  0.000000
  287.366  288.339  289.911  342.804  348.450  318.521  317.764  308.905  311.770
            0.066967  0.115989  0.000000
  287.367  288.350  289.902  342.830  348.380  318.602  317.714  308.873  311.818
            0.066467  0.115124  0.000000
  287.369  288.361  289.892  342.856  348.309  318.684  317.664  308.840  311.867
            0.065967  0.114258  0.000000
  287.370  288.372  289.883  342.883  348.238  318.765  317.614  308.807  311.915
            0.065467  0.113393  0.000000
  287.372  288.382  289.873  342.910  348.167  318.846  317.564  308.773  311.962
            0.064968  0.112527  0.000000
  287.373  288.393  289.864  342.938  348.096  318.928  317.514  308.738  312.010
            0.064468  0.111661  0.000000
  287.375  288.404  289.855  342.967  348.025  319.010  317.465  308.702  312.057
            0.063968  0.110796  0.000000
  287.376  288.415  289.846  342.996  347.953  319.092  317.416  308.666  312.103
            0.063468  0.109930  0.000000
  287.378  288.426  289.837  343.025  347.882  319.175  317.367  308.629  312.149
            0.062969  0.109065  0.000000
  287.380  288.438  289.828  343.055  347.810  319.257  317.318  308.591  312.195
            0.062469  0.108199  0.000000
  287.381  288.449  289.819  343.086  347.738  319.340  317.270  308.552  312.241
            0.061969  0.107333  0.000000
  287.383  288.460  289.810  343.117  347.666  319.423  317.221  308.512  312.286
            0.061469  0.106468  0.000000
  287.384  288.471  289.802  343.150  347.594  319.506  317.173  308.472  312.331
            0.060970  0.105602  0.000000
  287.386  288.483  289.793  343.182  347.521  319.589  317.126  308.430  312.375
            0.060470  0.104737  0.000000
  287.387  288.494  289.785  343.216  347.449  319.672  317.078  308.388  312.420
            0.059970  0.103871  0.000000
  287.389  288.505  289.776  343.250  347.376  319.756  317.031  308.345  312.463
            0.059470  0.103006  0.000000
  287.391  288.517  289.768  343.284  347.304  319.840  316.984  308.300  312.506
            0.058971  0.102140  0.000000
  287.392  288.528  289.760  343.320  347.231  319.923  316.938  308.255  312.549
            0.058471  0.101274  0.000000
  287.394  288.540  289.752  343.356  347.158  320.007  316.892  308.209  312.592
            0.057971  0.100409  0.000000
  287.395  288.551  289.743  343.393  347.085  320.092  316.846  308.162  312.634
            0.057471  0.099543  0.000000
  287.397  288.563  289.735  343.430  347.012  320.176  316.800  308.113  312.675
            0.056972  0.098678  0.000000
  287.399  288.575  289.728  343.468  346.939  320.260  316.755  308.064  312.717
            0.056472  0.097812  0.000000
  287.400  288.586  289.720  343.508  346.866  320.345  316.710  308.013  312.757
            0.055972  0.096946  0.000000
  287.402  288.598  289.712  343.547  346.793  320.430  316.666  307.962  312.797
            0.055472  0.096081  0.000000
  287.403  288.610  289.704  343.588  346.720  320.515  316.621  307.909  312.837
            0.054973  0.095215  0.000000
  287.405  288.621  289.697  343.630  346.647  320.600  316.578  307.855  312.877
            0.054473  0.094350  0.000000
  287.406  288.633  289.689  343.672  346.574  320.685  316.534  307.800  312.915
            0.053973  0.093484  0.000000
  287.408  288.645  289.682  343.715  346.501  320.770  316.491  307.744  312.954
            0.053473  0.092618  0.000000
  287.410  288.657  289.675  343.759  346.428  320.856  316.448  307.686  312.992
            0.052974  0.091753  0.000000
  287.411  288.669  289.667  343.804  346.355  320.941  316.406  307.627  313.029
            0.052474  0.090887  0.000000
  287.413  288.681  289.660  343.850  346.283  321.027  316.364  307.567  313.066
            0.051974  0.090022  0.000000
  287.414  288.693  289.653  343.897  346.210  321.113  316.323  307.505  313.102
            0.051474  0.089156  0.000000
  287.416  288.704  289.646  343.945  346.137  321.199  316.282  307.442  313.138
            0.050975  0.088290  0.000000
  287.417  288.716  289.639  343.993  346.064  321.285  316.241  307.378  313.174
            0.050475  0.087425  0.000000
  287.419  288.728  289.632  344.043  345.992  321.371  316.201  307.312  313.209
            0.049975  0.086559  0.000000
  287.421  288.740  289.626  344.094  345.919  321.457  316.161  307.245  313.243
            0.049475  0.085694  0.000000
  287.422  288.752  289.619  344.145  345.847  321.543  316.122  307.177  313.277
            0.048976  0.084828  0.000000
  287.424  288.764  289.612  344.198  345.775  321.630  316.083  307.106  313.310
            0.048476  0.083962  0.000000
  287.425  288.776  289.606  344.252  345.703  321.716  316.045  307.035  313.342
            0.047976  0.083097  0.000000
  287.427  288.788  289.599  344.307  345.631  321.803  316.007  306.961  313.375
            0.047476  0.082231  0.000000
  287.428  288.800  289.593  344.363  345.559  321.890  315.970  306.886  313.406
            0.046977  0.081366  0.000000
  287.430  288.812  289.587  344.420  345.487  321.976  315.933  306.810  313.437
            0.046477  0.080500  0.000000
  287.431  288.823  289.580  344.479  345.416  322.063  315.896  306.732  313.467
            0.045977  0.079635  0.000000
  287.433  288.835  289.574  344.538  345.345  322.150  315.861  306.652  313.497
            0.045477  0.078769  0.000000
  287.434  288.847  289.568  344.599  345.274  322.237  315.825  306.570  313.526
            0.044978  0.077903  0.000000
  287.436  288.859  289.562  344.661  345.203  322.324  315.790  306.487  313.555
            0.044478  0.077038  0.000000
  287.437  288.870  289.556  344.725  345.133  322.411  315.756  306.402  313.583
            0.043978  0.076172  0.000000
  287.439  288.882  289.550  344.789  345.063  322.498  315.722  306.315  313.610
            0.043478  0.075307  0.000000
  287.440  288.893  289.545  344.855  344.993  322.585  315.689  306.226  313.637
            0.042979  0.074441  0.000000
  287.442  288.905  289.539  344.923  344.924  322.672  315.656  306.135  313.663
            0.042479  0.073575  0.000000
  287.443  288.916  289.533  344.991  344.854  322.759  315.624  306.043  313.688
            0.041979  0.072710  0.000000
  287.445  288.927  289.528  345.061  344.785  322.846  315.593  305.948  313.713
            0.041479  0.071844  0.000000
  287.446  288.939  289.522  345.133  344.717  322.933  315.562  305.852  313.737
            0.040980  0.070979  0.000000
  287.448  288.950  289.517  345.206  344.649  323.020  315.531  305.753  313.761
            0.040480  0.070113  0.000000
  287.449  288.961  289.511  345.281  344.581  323.107  315.501  305.653  313.784
            0.039980  0.069247  0.000000
  287.451  288.972  289.506  345.357  344.513  323.194  315.472  305.550  313.806
            0.039480  0.068382  0.000000
  287.452  288.983  289.501  345.434  344.446  323.281  315.443  305.445  313.827
            0.038981  0.067516  0.000000
  287.453  288.993  289.496  345.513  344.380  323.368  315.415  305.338  313.848
            0.038481  0.066651  0.000000
  287.455  289.004  289.490  345.594  344.314  323.455  315.387  305.229  313.868
            0.037981  0.065785  0.000000
  287.456  289.015  289.485  345.677  344.248  323.542  315.360  305.118  313.888
            0.037481  0.064919  0.000000
  287.458  289.025  289.480  345.761  344.183  323.629  315.334  305.004  313.906
            0.036982  0.064054  0.000000
  287.459  289.035  289.476  345.847  344.118  323.715  315.308  304.888  313.924
            0.036482  0.063188  0.000000
  287.460  289.045  289.471  345.934  344.053  323.802  315.282  304.770  313.942
            0.035982  0.062323  0.000000
  287.462  289.055  289.466  346.024  343.990  323.888  315.258  304.650  313.958
            0.035482  0.061457  0.000000
  287.463  289.065  289.461  346.115  343.926  323.975  315.233  304.527  313.974
            0.034983  0.060591  0.000000
  287.464  289.075  289.457  346.208  343.864  324.061  315.210  304.401  313.990
            0.034483  0.059726  0.000000
  287.466  289.084  289.452  346.303  343.801  324.147  315.187  304.274  314.004
            0.033983  0.058860  0.000000
  287.467  289.094  289.448  346.400  343.740  324.233  315.164  304.143  314.018
            0.033483  0.057995  0.000000
  287.468  289.103  289.443  346.498  343.679  324.319  315.142  304.011  314.031
            0.032984  0.057129  0.000000
  287.470  289.112  289.439  346.599  343.618  324.404  315.121  303.875  314.043
            0.032484  0.056264  0.000000
  287.471  289.121  289.435  346.702  343.559  324.490  315.100  303.737  314.055
            0.031984  0.055398  0.000000
  287.472  289.129  289.430  346.807  343.500  324.575  315.080  303.597  314.066
            0.031484  0.054532  0.000000
  287.473  289.138  289.426  346.914  343.441  324.660  315.060  303.453  314.076
            0.030985  0.053667  0.000000
  287.475  289.146  289.422  347.023  343.383  324.744  315.041  303.307  314.086
            0.030485  0.052801  0.000000
  287.476  289.154  289.418  347.134  343.326  324.829  315.023  303.159  314.095
            0.029985  0.051936  0.000000
  287.477  289.162  289.414  347.247  343.269  324.913  315.005  303.007  314.103
            0.029485  0.051070  0.000000
  287.478  289.170  289.410  347.363  343.214  324.997  314.987  302.853  314.111
            0.028986  0.050204  0.000000
  287.480  289.177  289.407  347.481  343.159  325.080  314.970  302.696  314.118
            0.028486  0.049339  0.000000
  287.481  289.185  289.403  347.601  343.104  325.163  314.953  302.536  314.124
            0.027986  0.048473  0.000000
  287.482  289.192  289.399  347.723  343.051  325.246  314.937  302.373  314.129
            0.027486  0.047608  0.000000
  287.483  289.198  289.396  347.848  342.998  325.329  314.921  302.207  314.135
            0.026987  0.046742  0.000000
  287.484  289.205  289.392  347.975  342.946  325.411  314.906  302.038  314.139
            0.026487  0.045876  0.000000
  287.485  289.212  289.388  348.105  342.895  325.493  314.891  301.866  314.143
            0.025987  0.045011  0.000000
  287.486  289.218  289.385  348.237  342.844  325.574  314.876  301.691  314.146
            0.025487  0.044145  0.000000
  287.487  289.224  289.382  348.372  342.794  325.656  314.862  301.513  314.149
            0.024988  0.043280  0.000000
  287.488  289.229  289.378  348.509  342.746  325.736  314.848  301.332  314.151
            0.024488  0.042414  0.000000
  287.489  289.235  289.375  348.648  342.698  325.816  314.834  301.148  314.153
            0.023988  0.041548  0.000000
  287.490  289.240  289.372  348.790  342.650  325.896  314.821  300.960  314.154
            0.023488  0.040683  0.000000
  287.491  289.245  289.369  348.935  342.604  325.975  314.808  300.769  314.155
            0.022989  0.039817  0.000000
  287.492  289.250  289.366  349.082  342.559  326.054  314.795  300.575  314.155
            0.022489  0.038952  0.000000
  287.493  289.255  289.363  349.232  342.514  326.133  314.782  300.378  314.156
            0.021989  0.038086  0.000000
  287.494  289.259  289.360  349.385  342.471  326.211  314.770  300.177  314.155
            0.021489  0.037220  0.000000
  287.495  289.263  289.357  349.540  342.428  326.288  314.757  299.973  314.155
            0.020990  0.036355  0.000000
  287.496  289.267  289.354  349.698  342.386  326.365  314.745  299.766  314.154
            0.020490  0.035489  0.000000
  287.497  289.271  289.352  349.859  342.345  326.441  314.732  299.555  314.153
            0.019990  0.034624  0.000000
  287.498  289.275  289.349  350.023  342.305  326.516  314.720  299.340  314.151
            0.019490  0.033758  0.000000
  287.499  289.278  289.347  350.189  342.266  326.592  314.708  299.122  314.149
            0.018991  0.032893  0.000000
  287.500  289.281  289.344  350.359  342.228  326.666  314.695  298.901  314.148
            0.018491  0.032027  0.000000
  287.501  289.284  289.342  350.531  342.191  326.740  314.683  298.676  314.145
            0.017991  0.031161  0.000000
  287.501  289.287  289.339  350.706  342.154  326.813  314.671  298.447  314.143
            0.017491  0.030296  0.000000
  287.502  289.289  289.337  350.884  342.119  326.886  314.658  298.215  314.141
            0.016992  0.029430  0.000000
  287.503  289.291  289.335  351.064  342.085  326.958  314.645  297.978  314.138
            0.016492  0.028565  0.000000
  287.504  289.293  289.333  351.248  342.052  327.029  314.633  297.739  314.136
            0.015992  0.027699  0.000000
  287.504  289.295  289.330  351.435  342.019  327.100  314.620  297.495  314.133
            0.015492  0.026833  0.000000
  287.505  289.297  289.328  351.624  341.988  327.170  314.607  297.248  314.131
            0.014993  0.025968  0.000000
  287.506  289.298  289.326  351.817  341.958  327.240  314.594  296.996  314.128
            0.014493  0.025102  0.000000
  287.506  289.300  289.325  352.012  341.928  327.308  314.580  296.741  314.125
            0.013993  0.024237  0.000000
  287.507  289.301  289.323  352.211  341.900  327.376  314.567  296.482  314.122
            0.013493  0.023371  0.000000
  287.508  289.302  289.321  352.412  341.873  327.444  314.553  296.219  314.120
            0.012994  0.022505  0.000000
  287.508  289.303  289.319  352.617  341.846  327.510  314.539  295.953  314.117
            0.012494  0.021640  0.000000
  287.509  289.303  289.318  352.824  341.821  327.576  314.524  295.682  314.114
            0.011994  0.020774  0.000000
  287.510  289.304  289.316  353.035  341.797  327.641  314.510  295.407  314.112
            0.011494  0.019909  0.000000
  287.510  289.304  289.314  353.248  341.774  327.706  314.495  295.128  314.109
            0.010995  0.019043  0.000000
  287.511  289.305  289.313  353.465  341.751  327.769  314.480  294.845  314.106
            0.010495  0.018177  0.000000
  287.511  289.305  289.312  353.684  341.730  327.832  314.465  294.558  314.104
            0.009995  0.017312  0.000000
  287.512  289.305  289.310  353.907  341.710  327.894  314.449  294.266  314.102
            0.009495  0.016446  0.000000
  287.512  289.305  289.309  354.133  341.691  327.956  314.433  293.971  314.099
            0.008996  0.015581  0.000000
  287.512  289.304  289.308  354.361  341.672  328.017  314.417  293.671  314.097
            0.008496  0.014715  0.000000
  287.513  289.304  289.307  354.593  341.655  328.077  314.401  293.367  314.095
            0.007996  0.013849  0.000000
  287.513  289.304  289.306  354.828  341.639  328.136  314.384  293.058  314.093
            0.007496  0.012984  0.000000
  287.514  289.303  289.305  355.065  341.624  328.194  314.367  292.746  314.091
            0.006997  0.012118  0.000000
  287.514  289.303  289.304  355.306  341.610  328.252  314.350  292.429  314.089
            0.006497  0.011253  0.000000
  287.514  289.302  289.303  355.550  341.597  328.309  314.332  292.107  314.087
            0.005997  0.010387  0.000000
  287.514  289.302  289.302  355.797  341.584  328.365  314.314  291.781  314.086
            0.005497  0.009522  0.000000
  287.515  289.301  289.302  356.046  341.573  328.420  314.296  291.451  314.084
            0.004998  0.008656  0.000000
  287.515  289.300  289.301  356.299  341.563  328.475  314.277  291.116  314.083
            0.004498  0.007790  0.000000
  287.515  289.300  289.300  356.555  341.554  328.529  314.258  290.777  314.082
            0.003998  0.006925  0.000000
  287.515  289.299  289.300  356.813  341.546  328.582  314.239  290.433  314.081
            0.003498  0.006059  0.000000
  287.516  289.299  289.299  357.075  341.539  328.634  314.220  290.085  314.080
            0.002999  0.005194  0.000000
  287.516  289.298  289.299  357.339  341.532  328.686  314.200  289.732  314.079
            0.002499  0.004328  0.000000
  287.516  289.298  289.298  357.607  341.527  328.737  314.180  289.375  314.078
            0.001999  0.003462  0.000000
  287.516  289.298  289.298  357.877  341.523  328.787  314.160  289.012  314.077
            0.001499  0.002597  0.000000
  287.516  289.298  289.298  358.150  341.519  328.837  314.140  288.645  314.077
            0.001000  0.001731  0.000000
  287.516  289.297  289.297  358.426  341.517  328.885  314.119  288.274  314.077
            0.000500  0.000866  0.000000
  287.516  289.297  289.297  358.705  341.516  328.933  314.098  287.897  314.076
            0.000050  0.000087  0.000000
  287.516  289.297  289.297  358.958  341.515  328.976  314.079  287.555  314.076
            0.000000  0.000100  0.000000
  287.516  289.297  289.297  358.958  341.515  328.976  314.079  287.555  314.076
            0.000000  0.001001  0.000000
  287.516  289.297  289.297  358.705  341.516  328.933  314.098  287.898  314.076
            0.000000  0.002001  0.000000
  287.516  289.297  289.297  358.426  341.517  328.885  314.119  288.275  314.077
            0.000000  0.003002  0.000000
  287.516  289.298  289.298  358.149  341.519  328.836  314.140  288.647  314.077
            0.000000  0.004002  0.000000
  287.516  289.298  289.298  357.876  341.523  328.787  314.160  289.014  314.077
            0.000000  0.005003  0.000000
  287.516  289.298  289.298  357.605  341.527  328.737  314.180  289.377  314.078
            0.000000  0.006004  0.000000
  287.516  289.298  289.299  357.338  341.532  328.686  314.200  289.734  314.079
            0.000000  0.007004  0.000000
  287.516  289.299  289.299  357.073  341.539  328.634  314.220  290.088  314.080
            0.000000  0.008005  0.000000
  287.515  289.299  289.300  356.811  341.546  328.582  314.240  290.437  314.081
            0.000000  0.009005  0.000000
  287.515  289.300  289.300  356.552  341.554  328.528  314.259  290.781  314.082
            0.000000  0.010006  0.000000
  287.515  289.300  289.301  356.296  341.563  328.474  314.277  291.120  314.083
            0.000000  0.011007  0.000000
  287.515  289.301  289.302  356.043  341.573  328.420  314.296  291.455  314.084
            0.000000  0.012007  0.000000
  287.514  289.302  289.302  355.793  341.585  328.364  314.314  291.786  314.086
            0.000000  0.013008  0.000000
  287.514  289.303  289.303  355.546  341.597  328.308  314.332  292.112  314.088
            0.000000  0.014008  0.000000
  287.514  289.304  289.303  355.302  341.610  328.251  314.350  292.434  314.089
            0.000000  0.015009  0.000000
  287.514  289.304  289.304  355.062  341.624  328.193  314.367  292.751  314.091
            0.000000  0.016010  0.000000
  287.513  289.305  289.304  354.824  341.639  328.135  314.384  293.064  314.093
            0.000000  0.017010  0.000000
  287.513  289.307  289.304  354.589  341.656  328.075  314.400  293.372  314.096
            0.000000  0.018011  0.000000
  287.512  289.308  289.305  354.357  341.673  328.015  314.417  293.677  314.098
            0.000000  0.019012  0.000000
  287.512  289.309  289.305  354.128  341.691  327.955  314.433  293.977  314.100
            0.000000  0.020012  0.000000
  287.512  289.310  289.305  353.902  341.710  327.893  314.448  294.273  314.103
            0.000000  0.021013  0.000000
  287.511  289.311  289.305  353.679  341.731  327.831  314.464  294.564  314.106
            0.000000  0.022013  0.000000
  287.511  289.313  289.305  353.460  341.752  327.768  314.479  294.852  314.108
            0.000000  0.023014  0.000000
  287.510  289.314  289.304  353.243  341.774  327.704  314.493  295.135  314.111
            0.000000  0.024015  0.000000
  287.510  289.316  289.304  353.029  341.797  327.639  314.508  295.414  314.114
            0.000000  0.025015  0.000000
  287.509  289.317  289.304  352.819  341.822  327.574  314.522  295.689  314.118
            0.000000  0.026016  0.000000
  287.508  289.319  289.303  352.611  341.847  327.508  314.535  295.960  314.121
            0.000000  0.027016  0.000000
  287.508  289.321  289.302  352.406  341.874  327.442  314.548  296.227  314.125
            0.000000  0.028017  0.000000
  287.507  289.322  289.301  352.205  341.901  327.374  314.561  296.490  314.128
            0.000000  0.029018  0.000000
  287.507  289.324  289.300  352.006  341.929  327.306  314.574  296.749  314.132
            0.000000  0.030018  0.000000
  287.506  289.326  289.299  351.810  341.959  327.237  314.586  297.005  314.136
            0.000000  0.031019  0.000000
  287.505  289.328  289.297  351.618  341.989  327.168  314.598  297.256  314.140
            0.000000  0.032019  0.000000
  287.505  289.330  289.296  351.428  342.021  327.098  314.610  297.503  314.144
            0.000000  0.033020  0.000000
  287.504  289.332  289.294  351.241  342.053  327.027  314.621  297.747  314.148
            0.000000  0.034021  0.000000
  287.503  289.334  289.292  351.058  342.086  326.955  314.632  297.987  314.153
            0.000000  0.035021  0.000000
  287.502  289.336  289.290  350.877  342.121  326.883  314.643  298.223  314.157
            0.000000  0.036022  0.000000
  287.502  289.338  289.287  350.699  342.156  326.810  314.653  298.455  314.162
            0.000000  0.037022  0.000000
  287.501  289.341  289.285  350.524  342.192  326.737  314.663  298.684  314.167
            0.000000  0.038023  0.000000
  287.500  289.343  289.282  350.352  342.230  326.663  314.672  298.909  314.172
            0.000000  0.039024  0.000000
  287.499  289.345  289.279  350.182  342.268  326.588  314.682  299.131  314.177
            0.000000  0.040024  0.000000
  287.498  289.348  289.276  350.016  342.307  326.513  314.691  299.349  314.182
            0.000000  0.041025  0.000000
  287.497  289.350  289.272  349.852  342.347  326.437  314.699  299.563  314.187
            0.000000  0.042025  0.000000
  287.497  289.353  289.269  349.691  342.388  326.361  314.707  299.774  314.192
            0.000000  0.043026  0.000000
  287.496  289.356  289.265  349.533  342.430  326.284  314.715  299.981  314.198
            0.000000  0.044027  0.000000
  287.495  289.358  289.261  349.378  342.473  326.207  314.723  300.185  314.204
            0.000000  0.045027  0.000000
  287.494  289.361  289.257  349.225  342.517  326.129  314.730  300.386  314.210
            0.000000  0.046028  0.000000
  287.493  289.364  289.252  349.075  342.561  326.050  314.737  300.583  314.216
            0.000000  0.047029  0.000000
  287.492  289.367  289.247  348.928  342.607  325.971  314.744  300.777  314.222
            0.000000  0.048029  0.000000
  287.491  289.370  289.242  348.783  342.653  325.892  314.750  300.967  314.228
            0.000000  0.049030  0.000000
  287.490  289.373  289.237  348.641  342.701  325.812  314.756  301.154  314.234
            0.000000  0.050030  0.000000
  287.489  289.376  289.232  348.501  342.749  325.732  314.762  301.338  314.241
            0.000000  0.051031  0.000000
  287.488  289.379  289.226  348.364  342.798  325.651  314.767  301.519  314.247
            0.000000  0.052032  0.000000
  287.487  289.382  289.220  348.230  342.848  325.570  314.773  301.697  314.254
            0.000000  0.053032  0.000000
  287.486  289.385  289.214  348.098  342.898  325.488  314.778  301.871  314.261
            0.000000  0.054033  0.000000
  287.485  289.388  289.208  347.968  342.950  325.406  314.782  302.042  314.268
            0.000000  0.055033  0.000000
  287.484  289.392  289.202  347.841  343.002  325.324  314.787  302.211  314.275
            0.000000  0.056034  0.000000
  287.482  289.395  289.195  347.716  343.055  325.241  314.791  302.376  314.282
            0.000000  0.057035  0.000000
  287.481  289.399  289.188  347.594  343.109  325.158  314.795  302.538  314.289
            0.000000  0.058035  0.000000
  287.480  289.402  289.181  347.474  343.163  325.075  314.798  302.697  314.297
            0.000000  0.059036  0.000000
  287.479  289.406  289.174  347.356  343.218  324.991  314.802  302.853  314.304
            0.000000  0.060036  0.000000
  287.478  289.409  289.166  347.240  343.274  324.907  314.805  303.006  314.312
            0.000000  0.061037  0.000000
  287.477  289.413  289.159  347.127  343.331  324.823  314.808  303.157  314.320
            0.000000  0.062038  0.000000
  287.476  289.416  289.151  347.016  343.389  324.739  314.811  303.304  314.328
            0.000000  0.063038  0.000000
  287.474  289.420  289.143  346.907  343.447  324.654  314.814  303.449  314.336
            0.000000  0.064039  0.000000
  287.473  289.424  289.135  346.800  343.505  324.569  314.816  303.590  314.344
            0.000000  0.065039  0.000000
  287.472  289.428  289.126  346.696  343.565  324.484  314.818  303.729  314.352
            0.000000  0.066040  0.000000
  287.471  289.432  289.118  346.593  343.625  324.398  314.820  303.866  314.361
            0.000000  0.067041  0.000000
  287.470  289.436  289.109  346.492  343.685  324.313  314.822  303.999  314.369
            0.000000  0.068041  0.000000
  287.468  289.440  289.100  346.394  343.747  324.227  314.824  304.130  314.378
            0.000000  0.069042  0.000000
  287.467  289.444  289.091  346.297  343.809  324.141  314.826  304.258  314.387
            0.000000  0.070042  0.000000
  287.466  289.448  289.082  346.202  343.871  324.055  314.828  304.383  314.396
            0.000000  0.071043  0.000000
  287.464  289.452  289.073  346.109  343.934  323.969  314.829  304.506  314.405
            0.000000  0.072044  0.000000
  287.463  289.456  289.063  346.018  343.998  323.882  314.831  304.626  314.414
            0.000000  0.073044  0.000000
  287.462  289.461  289.054  345.929  344.062  323.796  314.832  304.744  314.423
            0.000000  0.074045  0.000000
  287.460  289.465  289.044  345.841  344.126  323.709  314.834  304.859  314.433
            0.000000  0.075046  0.000000
  287.459  289.469  289.034  345.756  344.191  323.622  314.835  304.971  314.442
            0.000000  0.076046  0.000000
  287.458  289.474  289.024  345.672  344.257  323.536  314.837  305.081  314.452
            0.000000  0.077047  0.000000
  287.456  289.478  289.014  345.589  344.323  323.449  314.838  305.188  314.462
            0.000000  0.078047  0.000000
  287.455  289.483  289.004  345.509  344.390  323.362  314.840  305.293  314.472
            0.000000  0.079048  0.000000
  287.454  289.487  288.993  345.430  344.456  323.275  314.841  305.396  314.482
            0.000000  0.080049  0.000000
  287.452  289.492  288.983  345.352  344.524  323.188  314.843  305.496  314.492
            0.000000  0.081049  0.000000
  287.451  289.497  288.973  345.277  344.592  323.101  314.844  305.593  314.502
            0.000000  0.082050  0.000000
  287.449  289.501  288.962  345.202  344.660  323.014  314.846  305.688  314.512
            0.000000  0.083050  0.000000
  287.448  289.506  288.951  345.130  344.728  322.927  314.848  305.781  314.523
            0.000000  0.084051  0.000000
  287.447  289.511  288.941  345.058  344.797  322.840  314.850  305.871  314.533
            0.000000  0.085052  0.000000
  287.445  289.516  288.930  344.988  344.867  322.753  314.852  305.959  314.544
            0.000000  0.086052  0.000000
  287.444  289.521  288.919  344.920  344.936  322.666  314.854  306.045  314.555
            0.000000  0.087053  0.000000
  287.442  289.526  288.908  344.853  345.006  322.579  314.857  306.128  314.566
            0.000000  0.088053  0.000000
  287.441  289.531  288.897  344.787  345.077  322.492  314.859  306.209  314.577
            0.000000  0.089054  0.000000
  287.439  289.536  288.886  344.723  345.147  322.405  314.862  306.288  314.588
            0.000000  0.090055  0.000000
  287.438  289.541  288.875  344.660  345.218  322.318  314.866  306.365  314.599
            0.000000  0.091055  0.000000
  287.436  289.546  288.864  344.598  345.289  322.231  314.869  306.439  314.611
            0.000000  0.092056  0.000000
  287.435  289.551  288.853  344.538  345.361  322.144  314.873  306.511  314.622
            0.000000  0.093056  0.000000
  287.433  289.557  288.842  344.478  345.432  322.057  314.877  306.581  314.634
            0.000000  0.094057  0.000000
  287.432  289.562  288.830  344.420  345.504  321.971  314.881  306.648  314.646
            0.000000  0.095058  0.000000
  287.430  289.567  288.819  344.363  345.576  321.884  314.886  306.713  314.657
            0.000000  0.096058  0.000000
  287.428  289.573  288.808  344.308  345.648  321.798  314.890  306.777  314.669
            0.000000  0.097059  0.000000
  287.427  289.578  288.797  344.253  345.721  321.711  314.896  306.838  314.682
            0.000000  0.098059  0.000000
  287.425  289.584  288.786  344.199  345.793  321.625  314.901  306.896  314.694
            0.000000  0.099060  0.000000
  287.424  289.590  288.775  344.147  345.866  321.539  314.908  306.953  314.706
            0.000000  0.100061  0.000000
  287.422  289.595  288.763  344.096  345.939  321.452  314.914  307.008  314.718
            0.000000  0.101061  0.000000
  287.420  289.601  288.752  344.045  346.012  321.366  314.921  307.060  314.731
            0.000000  0.102062  0.000000
  287.419  289.607  288.741  343.996  346.085  321.280  314.928  307.110  314.743
            0.000000  0.103063  0.000000
  287.417  289.612  288.730  343.948  346.159  321.195  314.936  307.159  314.756
            0.000000  0.104063  0.000000
  287.416  289.618  288.719  343.900  346.232  321.109  314.944  307.205  314.769
            0.000000  0.105064  0.000000
  287.414  289.624  288.708  343.854  346.306  321.023  314.953  307.249  314.782
            0.000000  0.106064  0.000000
  287.412  289.630  288.697  343.809  346.379  320.938  314.962  307.291  314.795
            0.000000  0.107065  0.000000
  287.410  289.636  288.686  343.764  346.453  320.852  314.972  307.331  314.808
            0.000000  0.108066  0.000000
  287.409  289.642  288.675  343.721  346.527  320.767  314.982  307.369  314.821
            0.000000  0.109066  0.000000
  287.407  289.648  288.664  343.678  346.600  320.682  314.993  307.405  314.835
            0.000000  0.110067  0.000000
  287.405  289.654  288.653  343.636  346.674  320.597  315.004  307.439  314.848
            0.000000  0.111067  0.000000
  287.404  289.661  288.642  343.595  346.748  320.512  315.016  307.472  314.862
            0.000000  0.112068  0.000000
  287.402  289.667  288.631  343.555  346.822  320.428  315.029  307.502  314.876
            0.000000  0.113069  0.000000
  287.400  289.673  288.620  343.515  346.896  320.343  315.041  307.530  314.889
            0.000000  0.114069  0.000000
  287.398  289.680  288.610  343.477  346.969  320.259  315.055  307.557  314.903
            0.000000  0.115070  0.000000
  287.396  289.686  288.599  343.439  347.043  320.175  315.069  307.581  314.917
            0.000000  0.116070  0.000000
  287.395  289.692  288.589  343.402  347.117  320.091  315.083  307.604  314.931
            0.000000  0.117071  0.000000
  287.393  289.699  288.578  343.366  347.191  320.007  315.098  307.625  314.945
            0.000000  0.118072  0.000000
  287.391  289.706  288.568  343.330  347.264  319.923  315.114  307.644  314.960
            0.000000  0.119072  0.000000
  287.389  289.712  288.557  343.295  347.338  319.840  315.130  307.661  314.974
            0.000000  0.120073  0.000000
  287.387  289.719  288.547  343.261  347.412  319.756  315.147  307.677  314.989
            0.000000  0.121073  0.000000
  287.385  289.726  288.537  343.228  347.485  319.673  315.164  307.691  315.003
            0.000000  0.122074  0.000000
  287.384  289.732  288.527  343.195  347.559  319.590  315.182  307.703  315.018
            0.000000  0.123075  0.000000
  287.382  289.739  288.516  343.163  347.632  319.507  315.200  307.713  315.033
            0.000000  0.124075  0.000000
  287.380  289.746  288.506  343.132  347.705  319.425  315.219  307.722  315.048
            0.000000  0.125076  0.000000
  287.378  289.753  288.497  343.101  347.778  319.342  315.239  307.729  315.063
            0.000000  0.126076  0.000000
  287.376  289.760  288.487  343.071  347.851  319.260  315.259  307.735  315.078
            0.000000  0.127077  0.000000
  287.374  289.767  288.477  343.041  347.924  319.178  315.279  307.739  315.093
            0.000000  0.128078  0.000000
  287.372  289.774  288.467  343.012  347.997  319.096  315.300  307.741  315.108
            0.000000  0.129078  0.000000
  287.370  289.781  288.458  342.984  348.070  319.014  315.322  307.742  315.123
            0.000000  0.130079  0.000000
  287.368  289.788  288.448  342.956  348.142  318.933  315.344  307.742  315.139
            0.000000  0.131080  0.000000
  287.366  289.796  288.439  342.929  348.215  318.851  315.366  307.740  315.154
            0.000000  0.132080  0.000000
  287.364  289.803  288.429  342.902  348.287  318.770  315.389  307.736  315.170
            0.000000  0.133081  0.000000
  287.362  289.810  288.420  342.876  348.359  318.689  315.412  307.731  315.186
            0.000000  0.134081  0.000000
  287.360  289.818  288.411  342.851  348.431  318.609  315.436  307.725  315.202
            0.000000  0.135082  0.000000
  287.358  289.825  288.402  342.826  348.502  318.528  315.461  307.717  315.218
            0.000000  0.136083  0.000000
  287.356  289.832  288.393  342.801  348.574  318.448  315.485  307.708  315.234
            0.000000  0.137083  0.000000
  287.354  289.840  288.384  342.777  348.645  318.368  315.511  307.697  315.250
            0.000000  0.138084  0.000000
  287.352  289.848  288.375  342.754  348.717  318.288  315.536  307.686  315.266
            0.000000  0.139084  0.000000
  287.350  289.855  288.366  342.731  348.787  318.208  315.562  307.673  315.282
            0.000000  0.140085  0.000000
  287.348  289.863  288.357  342.709  348.858  318.129  315.589  307.659  315.299
            0.000000  0.141086  0.000000
  287.345  289.871  288.349  342.687  348.929  318.049  315.615  307.643  315.315
            0.000000  0.142086  0.000000
  287.343  289.878  288.340  342.665  348.999  317.970  315.643  307.627  315.332
            0.000000  0.143087  0.000000
  287.341  289.886  288.332  342.644  349.069  317.892  315.670  307.609  315.348
            0.000000  0.144087  0.000000
  287.339  289.894  288.323  342.624  349.139  317.813  315.698  307.590  315.365
            0.000000  0.145088  0.000000
  287.337  289.902  288.315  342.603  349.209  317.735  315.726  307.570  315.382
            0.000000  0.146089  0.000000
  287.335  289.910  288.307  342.584  349.278  317.657  315.755  307.549  315.399
            0.000000  0.147089  0.000000
  287.332  289.918  288.299  342.565  349.347  317.579  315.783  307.527  315.416
            0.000000  0.148090  0.000000
  287.330  289.926  288.290  342.546  349.416  317.501  315.813  307.504  315.433
            0.000000  0.149090  0.000000
  287.328  289.934  288.283  342.527  349.485  317.424  315.842  307.480  315.450
            0.000000  0.150091  0.000000
  287.326  289.943  288.275  342.509  349.553  317.347  315.872  307.455  315.467
            0.000000  0.151092  0.000000
  287.323  289.951  288.267  342.492  349.622  317.270  315.902  307.429  315.485
            0.000000  0.152092  0.000000
  287.321  289.959  288.259  342.475  349.689  317.193  315.932  307.402  315.502
            0.000000  0.153093  0.000000
  287.319  289.967  288.251  342.458  349.757  317.116  315.962  307.374  315.519
            0.000000  0.154093  0.000000
  287.316  289.976  288.244  342.442  349.825  317.040  315.993  307.346  315.537
            0.000000  0.155094  0.000000
  287.314  289.984  288.236  342.426  349.892  316.964  316.024  307.316  315.555
            0.000000  0.156095  0.000000
  287.312  289.993  288.229  342.410  349.958  316.889  316.055  307.286  315.572
            0.000000  0.157095  0.000000
  287.309  290.001  288.222  342.395  350.025  316.813  316.086  307.255  315.590
            0.000000  0.158096  0.000000
  287.307  290.010  288.214  342.380  350.091  316.738  316.117  307.223  315.608
            0.000000  0.159097  0.000000
  287.305  290.019  288.207  342.366  350.157  316.663  316.149  307.190  315.626
            0.000000  0.160097  0.000000
  287.302  290.027  288.200  342.351  350.223  316.588  316.181  307.156  315.644
            0.000000  0.161098  0.000000
  287.300  290.036  288.193  342.338  350.288  316.514  316.213  307.122  315.662
            0.000000  0.162098  0.000000
  287.298  290.045  288.186  342.324  350.354  316.440  316.245  307.087  315.680
            0.000000  0.163099  0.000000
  287.295  290.053  288.179  342.311  350.418  316.366  316.277  307.052  315.699
            0.000000  0.164100  0.000000
  287.293  290.062  288.172  342.299  350.483  316.292  316.309  307.015  315.717
            0.000000  0.165100  0.000000
  287.290  290.071  288.166  342.286  350.547  316.219  316.342  306.978  315.735
            0.000000  0.166101  0.000000
  287.288  290.080  288.159  342.274  350.611  316.146  316.374  306.941  315.754
            0.000000  0.167101  0.000000
  287.286  290.089  288.152  342.262  350.675  316.073  316.407  306.902  315.773
            0.000000  0.168102  0.000000
  287.283  290.098  288.146  342.251  350.738  316.001  316.439  306.864  315.791
            0.000000  0.169103  0.000000
  287.281  290.107  288.140  342.240  350.801  315.928  316.472  306.824  315.810
            0.000000  0.170103  0.000000
  287.278  290.116  288.133  342.229  350.864  315.856  316.505  306.784  315.829
            0.000000  0.171104  0.000000
  287.276  290.126  288.127  342.219  350.926  315.785  316.538  306.744  315.848
            0.000000  0.172104  0.000000
  287.273  290.135  288.121  342.208  350.988  315.713  316.571  306.703  315.866
            0.000000  0.173105  0.000000
  287.271  290.144  288.115  342.198  351.050  315.642  316.604  306.661  315.885
            0.000000  0.174106  0.000000
  287.268  290.153  288.108  342.189  351.111  315.571  316.637  306.619  315.905
            0.000000  0.175106  0.000000
  287.266  290.163  288.102  342.180  351.172  315.500  316.671  306.576  315.924
            0.000000  0.176107  0.000000
  287.263  290.172  288.097  342.171  351.233  315.430  316.704  306.533  315.943
            0.000000  0.177107  0.000000
  287.261  290.181  288.091  342.162  351.293  315.360  316.737  306.490  315.962
            0.000000  0.178108  0.000000
  287.258  290.191  288.085  342.153  351.353  315.290  316.770  306.446  315.981
            0.000000  0.179109  0.000000
  287.256  290.200  288.079  342.145  351.413  315.221  316.803  306.401  316.001
            0.000000  0.180109  0.000000
  287.253  290.210  288.074  342.137  351.473  315.152  316.837  306.356  316.020
            0.000000  0.181110  0.000000
  287.250  290.219  288.068  342.130  351.532  315.083  316.870  306.311  316.040
            0.000000  0.182110  0.000000
  287.248  290.229  288.063  342.122  351.590  315.014  316.903  306.266  316.059
            0.000000  0.183111  0.000000
  287.245  290.239  288.057  342.115  351.649  314.945  316.937  306.220  316.079
            0.000000  0.184112  0.000000
  287.243  290.248  288.052  342.109  351.707  314.877  316.970  306.173  316.099
            0.000000  0.185112  0.000000
  287.240  290.258  288.047  342.102  351.765  314.810  317.003  306.126  316.119
            0.000000  0.186113  0.000000
  287.238  290.268  288.041  342.096  351.822  314.742  317.037  306.079  316.138
            0.000000  0.187114  0.000000
  287.235  290.278  288.036  342.089  351.879  314.675  317.070  306.032  316.158
            0.000000  0.188114  0.000000
  287.233  290.287  288.031  342.084  351.936  314.608  317.103  305.984  316.178
            0.000000  0.189115  0.000000
  287.230  290.297  288.026  342.078  351.992  314.541  317.136  305.936  316.198
            0.000000  0.190115  0.000000
  287.227  290.307  288.022  342.073  352.048  314.475  317.169  305.887  316.218
            0.000000  0.191116  0.000000
  287.225  290.317  288.017  342.068  352.104  314.408  317.202  305.839  316.239
            0.000000  0.192117  0.000000
  287.222  290.327  288.012  342.063  352.159  314.342  317.236  305.790  316.259
            0.000000  0.193117  0.000000
  287.220  290.337  288.007  342.058  352.214  314.277  317.269  305.740  316.279
            0.000000  0.194118  0.000000
  287.217  290.347  288.003  342.054  352.269  314.212  317.302  305.691  316.299
            0.000000  0.195118  0.000000
  287.214  290.357  287.998  342.049  352.323  314.146  317.334  305.641  316.320
            0.000000  0.196119  0.000000
  287.212  290.367  287.994  342.045  352.377  314.082  317.367  305.591  316.340
            0.000000  0.197120  0.000000
  287.209  290.377  287.990  342.041  352.431  314.017  317.400  305.541  316.361
            0.000000  0.198120  0.000000
  287.207  290.387  287.985  342.038  352.484  313.953  317.433  305.490  316.381
            0.000000  0.199121  0.000000
  287.204  290.397  287.981  342.034  352.537  313.889  317.466  305.439  316.402
            0.000000  0.200121  0.000000
  287.202  290.408  287.977  342.031  352.589  313.825  317.498  305.388  316.422
            0.000000  0.201122  0.000000
  287.199  290.418  287.973  342.028  352.642  313.762  317.531  305.337  316.443
            0.000000  0.202123  0.000000
  287.196  290.428  287.969  342.026  352.694  313.699  317.563  305.286  316.464
            0.000000  0.203123  0.000000
  287.194  290.438  287.966  342.023  352.745  313.636  317.596  305.234  316.485
            0.000000  0.204124  0.000000
  287.191  290.449  287.962  342.021  352.796  313.573  317.628  305.182  316.506
            0.000000  0.205124  0.000000
  287.189  290.459  287.958  342.018  352.847  313.511  317.661  305.131  316.526
            0.000000  0.206125  0.000000
  287.186  290.469  287.955  342.016  352.898  313.449  317.693  305.078  316.547
            0.000000  0.207126  0.000000
  287.184  290.480  287.951  342.014  352.948  313.387  317.725  305.026  316.568
            0.000000  0.208126  0.000000
  287.181  290.490  287.948  342.013  352.998  313.325  317.757  304.974  316.589
            0.000000  0.209127  0.000000
  287.178  290.500  287.945  342.011  353.047  313.264  317.789  304.921  316.611
            0.000000  0.210127  0.000000
  287.176  290.511  287.942  342.010  353.096  313.203  317.821  304.868  316.632
            0.000000  0.211128  0.000000
  287.173  290.521  287.939  342.009  353.145  313.142  317.853  304.815  316.653
            0.000000  0.212129  0.000000
  287.171  290.532  287.936  342.008  353.193  313.081  317.885  304.762  316.674
            0.000000  0.213129  0.000000
  287.168  290.542  287.933  342.007  353.241  313.021  317.916  304.709  316.695
            0.000000  0.214130  0.000000
  287.166  290.553  287.930  342.006  353.289  312.961  317.948  304.656  316.717
            0.000000  0.215131  0.000000
  287.163  290.563  287.927  342.006  353.337  312.901  317.979  304.602  316.738
            0.000000  0.216131  0.000000
  287.161  290.574  287.925  342.005  353.384  312.841  318.011  304.549  316.759
            0.000000  0.217132  0.000000
  287.158  290.584  287.922  342.005  353.430  312.782  318.042  304.495  316.781
            0.000000  0.218132  0.000000
  287.156  290.595  287.920  342.005  353.477  312.723  318.073  304.442  316.802
            0.000000  0.219133  0.000000
  287.153  290.606  287.918  342.005  353.523  312.664  318.105  304.388  316.824
            0.000000  0.220134  0.000000
  287.151  290.616  287.916  342.006  353.568  312.605  318.136  304.334  316.846
            0.000000  0.221134  0.000000
  287.148  290.627  287.914  342.006  353.614  312.546  318.167  304.280  316.867
            0.000000  0.222135  0.000000
  287.146  290.637  287.912  342.007  353.659  312.488  318.198  304.226  316.889
            0.000000  0.223135  0.000000
  287.143  290.648  287.910  342.007  353.703  312.430  318.228  304.172  316.910
            0.000000  0.224136  0.000000
  287.141  290.659  287.908  342.008  353.748  312.372  318.259  304.118  316.932
            0.000000  0.225137  0.000000
  287.139  290.669  287.907  342.009  353.792  312.315  318.290  304.063  316.954
            0.000000  0.226137  0.000000
  287.136  290.680  287.905  342.010  353.835  312.257  318.320  304.009  316.976
            0.000000  0.227138  0.000000
  287.134  290.691  287.904  342.011  353.879  312.200  318.351  303.955  316.998
            0.000000  0.228138  0.000000
  287.131  290.702  287.903  342.012  353.922  312.143  318.381  303.900  317.019
            0.000000  0.229139  0.000000
  287.129  290.712  287.902  342.014  353.965  312.086  318.411  303.846  317.041
            0.000000  0.230140  0.000000
  287.126  290.723  287.901  342.015  354.007  312.030  318.441  303.791  317.063
            0.000000  0.231140  0.000000
  287.124  290.734  287.900  342.017  354.049  311.974  318.471  303.737  317.085
            0.000000  0.232141  0.000000
  287.122  290.745  287.899  342.019  354.091  311.917  318.501  303.682  317.107
            0.000000  0.233141  0.000000
  287.119  290.756  287.899  342.021  354.132  311.861  318.531  303.628  317.129
            0.000000  0.234142  0.000000
  287.117  290.766  287.898  342.023  354.173  311.806  318.561  303.573  317.151
            0.000000  0.235143  0.000000
  287.115  290.777  287.898  342.025  354.214  311.750  318.590  303.518  317.173
            0.000000  0.236143  0.000000
  287.112  290.788  287.897  342.027  354.254  311.695  318.620  303.464  317.195
            0.000000  0.237144  0.000000
  287.110  290.799  287.897  342.029  354.294  311.640  318.649  303.409  317.218
            0.000000  0.238144  0.000000
  287.108  290.810  287.897  342.031  354.334  311.584  318.679  303.354  317.240
            0.000000  0.239145  0.000000
  287.105  290.821  287.897  342.034  354.374  311.530  318.708  303.300  317.262
            0.000000  0.240146  0.000000
  287.103  290.831  287.898  342.036  354.413  311.475  318.737  303.245  317.284
            0.000000  0.241146  0.000000
  287.101  290.842  287.898  342.039  354.452  311.420  318.766  303.190  317.306
            0.000000  0.242147  0.000000
  287.099  290.853  287.899  342.042  354.490  311.366  318.795  303.135  317.329
            0.000000  0.243148  0.000000
  287.096  290.864  287.899  342.045  354.528  311.312  318.824  303.081  317.351
            0.000000  0.244148  0.000000
  287.094  290.875  287.900  342.047  354.566  311.258  318.853  303.026  317.373
            0.000000  0.245149  0.000000
  287.092  290.886  287.901  342.050  354.604  311.204  318.882  302.971  317.396
            0.000000  0.246149  0.000000
  287.090  290.897  287.902  342.053  354.641  311.151  318.910  302.917  317.418
            0.000000  0.247150  0.000000
  287.088  290.908  287.903  342.057  354.678  311.097  318.939  302.862  317.441
            0.000000  0.248151  0.000000
  287.085  290.919  287.904  342.060  354.715  311.044  318.967  302.807  317.463
            0.000000  0.249151  0.000000
  287.083  290.930  287.906  342.063  354.751  310.990  318.996  302.753  317.485
            0.000000  0.250152  0.000000
  287.081  290.941  287.907  342.066  354.787  310.937  319.024  302.698  317.508
            0.000000  0.251152  0.000000
  287.079  290.952  287.909  342.070  354.823  310.885  319.052  302.644  317.530
            0.000000  0.252153  0.000000
  287.077  290.962  287.911  342.073  354.858  310.832  319.080  302.589  317.553
            0.000000  0.253154  0.000000
  287.075  290.973  287.913  342.077  354.894  310.779  319.108  302.535  317.575
            0.000000  0.254154  0.000000
  287.073  290.984  287.915  342.080  354.928  310.727  319.136  302.480  317.598
            0.000000  0.255155  0.000000
  287.070  290.995  287.917  342.084  354.963  310.674  319.164  302.426  317.620
            0.000000  0.256155  0.000000
  287.068  291.006  287.920  342.088  354.997  310.622  319.191  302.372  317.643
            0.000000  0.257156  0.000000
  287.066  291.017  287.922  342.091  355.031  310.570  319.219  302.317  317.666
            0.000000  0.258157  0.000000
  287.064  291.028  287.925  342.095  355.065  310.518  319.246  302.263  317.688
            0.000000  0.259157  0.000000
  287.062  291.039  287.928  342.099  355.099  310.466  319.274  302.209  317.711
            0.000000  0.260158  0.000000
  287.060  291.050  287.931  342.103  355.132  310.415  319.301  302.155  317.733
            0.000000  0.261158  0.000000
  287.058  291.061  287.934  342.107  355.165  310.363  319.328  302.101  317.756
            0.000000  0.262159  0.000000
  287.056  291.072  287.937  342.111  355.197  310.312  319.355  302.047  317.779
            0.000000  0.263160  0.000000
  287.054  291.083  287.940  342.115  355.229  310.261  319.382  301.993  317.801
            0.000000  0.264160  0.000000
  287.052  291.094  287.944  342.119  355.261  310.209  319.409  301.939  317.824
            0.000000  0.265161  0.000000
  287.050  291.105  287.948  342.123  355.293  310.158  319.436  301.885  317.847
            0.000000  0.266161  0.000000
  287.048  291.116  287.951  342.127  355.325  310.107  319.463  301.831  317.869
            0.000000  0.267162  0.000000
  287.046  291.127  287.955  342.131  355.356  310.057  319.490  301.778  317.892
            0.000000  0.268163  0.000000
  287.044  291.138  287.959  342.135  355.387  310.006  319.516  301.724  317.915
            0.000000  0.269163  0.000000
  287.042  291.149  287.964  342.140  355.418  309.955  319.543  301.671  317.937
            0.000000  0.270164  0.000000
  287.040  291.160  287.968  342.144  355.448  309.905  319.569  301.617  317.960
            0.000000  0.271165  0.000000
  287.038  291.172  287.972  342.148  355.478  309.854  319.595  301.564  317.983
            0.000000  0.272165  0.000000
  287.036  291.183  287.977  342.152  355.508  309.804  319.622  301.511  318.006
            0.000000  0.273166  0.000000
  287.034  291.194  287.982  342.157  355.537  309.754  319.648  301.457  318.028
            0.000000  0.274166  0.000000
  287.033  291.205  287.987  342.161  355.567  309.704  319.674  301.404  318.051
            0.000000  0.275167  0.000000
  287.031  291.216  287.992  342.166  355.596  309.654  319.700  301.351  318.074
            0.000000  0.276168  0.000000
  287.029  291.227  287.997  342.170  355.625  309.604  319.726  301.298  318.097
            0.000000  0.277168  0.000000
  287.027  291.238  288.002  342.175  355.653  309.554  319.752  301.245  318.119
            0.000000  0.278169  0.000000
  287.025  291.249  288.008  342.179  355.682  309.505  319.777  301.193  318.142
            0.000000  0.279169  0.000000
  287.023  291.260  288.013  342.183  355.710  309.455  319.803  301.140  318.165
            0.000000  0.280170  0.000000
  287.021  291.271  288.019  342.188  355.737  309.406  319.828  301.087  318.188
            0.000000  0.281171  0.000000
  287.019  291.282  288.025  342.192  355.765  309.356  319.854  301.035  318.210
            0.000000  0.282171  0.000000
  287.018  291.293  288.031  342.197  355.792  309.307  319.879  300.982  318.233
            0.000000  0.283172  0.000000
  287.016  291.304  288.037  342.202  355.819  309.258  319.905  300.930  318.256
            0.000000  0.284172  0.000000
  287.014  291.315  288.044  342.206  355.846  309.209  319.930  300.878  318.278
            0.000000  0.285173  0.000000
  287.012  291.326  288.050  342.211  355.873  309.160  319.955  300.826  318.301
            0.000000  0.286174  0.000000
  287.010  291.337  288.057  342.215  355.899  309.111  319.980  300.774  318.324
            0.000000  0.287174  0.000000
  287.009  291.348  288.063  342.220  355.925  309.062  320.005  300.722  318.347
            0.000000  0.288175  0.000000
  287.007  291.360  288.070  342.225  355.951  309.013  320.030  300.670  318.369
            0.000000  0.289175  0.000000
  287.005  291.371  288.077  342.229  355.976  308.965  320.054  300.619  318.392
            0.000000  0.290176  0.000000
  287.003  291.382  288.084  342.234  356.002  308.916  320.079  300.567  318.415
            0.000000  0.291177  0.000000
  287.001  291.393  288.092  342.238  356.027  308.868  320.104  300.516  318.437
            0.000000  0.292177  0.000000
  287.000  291.404  288.099  342.243  356.052  308.819  320.128  300.464  318.460
            0.000000  0.293178  0.000000
  286.998  291.415  288.107  342.248  356.077  308.771  320.153  300.413  318.483
            0.000000  0.294178  0.000000
  286.996  291.426  288.114  342.252  356.101  308.723  320.177  300.362  318.506
            0.000000  0.295179  0.000000
  286.994  291.437  288.122  342.257  356.125  308.674  320.201  300.311  318.528
            0.000000  0.296180  0.000000
  286.993  291.448  288.130  342.262  356.149  308.626  320.226  300.260  318.551
            0.000000  0.297180  0.000000
  286.991  291.459  288.138  342.266  356.173  308.578  320.250  300.209  318.573
            0.000000  0.298181  0.000000
  286.989  291.470  288.147  342.271  356.196  308.530  320.274  300.159  318.596
            0.000000  0.299182  0.000000
  286.987  291.481  288.155  342.276  356.220  308.483  320.298  300.108  318.619
            0.000000  0.300182  0.000000
  286.986  291.493  288.163  342.280  356.243  308.435  320.322  300.058  318.641
            0.000000  0.301183  0.000000
  286.984  291.504  288.172  342.285  356.266  308.387  320.345  300.008  318.664
            0.000000  0.302183  0.000000
  286.982  291.515  288.181  342.290  356.288  308.340  320.369  299.958  318.686
            0.000000  0.303184  0.000000
  286.981  291.526  288.190  342.294  356.311  308.292  320.393  299.908  318.709
            0.000000  0.304185  0.000000
  286.979  291.537  288.199  342.299  356.333  308.245  320.416  299.858  318.731
            0.000000  0.305185  0.000000
  286.977  291.548  288.208  342.304  356.355  308.197  320.440  299.808  318.754
            0.000000  0.306186  0.000000
  286.975  291.559  288.217  342.308  356.377  308.150  320.463  299.758  318.776
            0.000000  0.307186  0.000000
  286.974  291.570  288.226  342.313  356.398  308.103  320.486  299.709  318.799
            0.000000  0.308187  0.000000
  286.972  291.581  288.236  342.318  356.419  308.056  320.509  299.660  318.821
            0.000000  0.309188  0.000000
  286.970  291.592  288.246  342.322  356.441  308.009  320.533  299.610  318.844
            0.000000  0.310188  0.000000
  286.969  291.603  288.255  342.327  356.462  307.962  320.556  299.561  318.866
            0.000000  0.311189  0.000000
  286.967  291.614  288.265  342.332  356.482  307.915  320.579  299.513  318.889
            0.000000  0.312189  0.000000
  286.965  291.625  288.275  342.336  356.503  307.868  320.601  299.464  318.911
            0.000000  0.313190  0.000000
  286.964  291.637  288.286  342.341  356.523  307.821  320.624  299.415  318.933
            0.000000  0.314191  0.000000
  286.962  291.648  288.296  342.346  356.543  307.774  320.647  299.367  318.956
            0.000000  0.315191  0.000000
  286.960  291.659  288.306  342.350  356.563  307.728  320.669  299.318  318.978
            0.000000  0.316192  0.000000
  286.959  291.670  288.317  342.355  356.583  307.681  320.692  299.270  319.000
            0.000000  0.317192  0.000000
  286.957  291.681  288.327  342.359  356.602  307.635  320.714  299.222  319.023
            0.000000  0.318193  0.000000
  286.955  291.692  288.338  342.364  356.622  307.588  320.737  299.174  319.045
            0.000000  0.319194  0.000000
  286.954  291.703  288.349  342.369  356.641  307.542  320.759  299.126  319.067
            0.000000  0.320194  0.000000
  286.952  291.714  288.360  342.373  356.660  307.496  320.781  299.079  319.089
            0.000000  0.321195  0.000000
  286.950  291.725  288.371  342.378  356.678  307.450  320.803  299.031  319.111
            0.000000  0.322195  0.000000
  286.949  291.736  288.383  342.382  356.697  307.404  320.825  298.984  319.133
            0.000000  0.323196  0.000000
  286.947  291.747  288.394  342.387  356.715  307.358  320.847  298.936  319.156
            0.000000  0.324197  0.000000
  286.945  291.758  288.405  342.392  356.734  307.312  320.869  298.889  319.178
            0.000000  0.325197  0.000000
  286.944  291.769  288.417  342.396  356.751  307.266  320.891  298.842  319.200
            0.000000  0.326198  0.000000
  286.942  291.780  288.429  342.401  356.769  307.220  320.913  298.796  319.222
            0.000000  0.327199  0.000000
  286.940  291.791  288.441  342.405  356.787  307.174  320.934  298.749  319.244
            0.000000  0.328199  0.000000
  286.939  291.802  288.453  342.410  356.804  307.129  320.956  298.703  319.266
            0.000000  0.329200  0.000000
  286.937  291.813  288.465  342.414  356.822  307.083  320.977  298.656  319.287
            0.000000  0.330200  0.000000
  286.935  291.824  288.477  342.419  356.839  307.038  320.998  298.610  319.309
            0.000000  0.331201  0.000000
  286.934  291.835  288.489  342.423  356.855  306.992  321.020  298.564  319.331
            0.000000  0.332202  0.000000
  286.932  291.846  288.502  342.428  356.872  306.947  321.041  298.518  319.353
            0.000000  0.333202  0.000000
  286.931  291.857  288.514  342.432  356.889  306.902  321.062  298.473  319.375
            0.000000  0.334203  0.000000
  286.929  291.868  288.527  342.437  356.905  306.856  321.083  298.427  319.397
            0.000000  0.335203  0.000000
  286.927  291.879  288.540  342.441  356.921  306.811  321.104  298.382  319.418
            0.000000  0.336204  0.000000
  286.926  291.890  288.553  342.446  356.937  306.766  321.125  298.337  319.440
            0.000000  0.337205  0.000000
  286.924  291.901  288.566  342.450  356.953  306.721  321.145  298.291  319.461
            0.000000  0.338205  0.000000
  286.923  291.912  288.579  342.454  356.969  306.676  321.166  298.247  319.483
            0.000000  0.339206  0.000000
  286.921  291.923  288.592  342.459  356.984  306.631  321.187  298.202  319.505
            0.000000  0.340206  0.000000
  286.919  291.934  288.606  342.463  356.999  306.587  321.207  298.157  319.526
            0.000000  0.341207  0.000000
  286.918  291.944  288.619  342.468  357.015  306.542  321.228  298.113  319.548
            0.000000  0.342208  0.000000
  286.916  291.955  288.633  342.472  357.030  306.497  321.248  298.069  319.569
            0.000000  0.343208  0.000000
  286.915  291.966  288.646  342.476  357.044  306.453  321.268  298.024  319.590
            0.000000  0.344209  0.000000
  286.913  291.977  288.660  342.481  357.059  306.408  321.288  297.981  319.612
            0.000000  0.345209  0.000000
  286.911  291.988  288.674  342.485  357.073  306.364  321.308  297.937  319.633
            0.000000  0.346210  0.000000
  286.910  291.999  288.688  342.489  357.088  306.320  321.328  297.893  319.654
            0.000000  0.347211  0.000000
  286.908  292.009  288.702  342.494  357.102  306.275  321.348  297.850  319.676
            0.000000  0.348211  0.000000
  286.907  292.020  288.716  342.498  357.116  306.231  321.368  297.806  319.697
            0.000000  0.349212  0.000000
  286.905  292.031  288.731  342.502  357.130  306.187  321.388  297.763  319.718
            0.000000  0.350212  0.000000
  286.904  292.042  288.745  342.507  357.143  306.143  321.407  297.720  319.739
            0.000000  0.351213  0.000000
  286.902  292.053  288.760  342.511  357.157  306.099  321.427  297.678  319.760
            0.000000  0.352214  0.000000
  286.900  292.063  288.774  342.515  357.170  306.055  321.446  297.635  319.781
            0.000000  0.353214  0.000000
  286.899  292.074  288.789  342.519  357.184  306.011  321.465  297.593  319.802
            0.000000  0.354215  0.000000
  286.897  292.085  288.804  342.524  357.197  305.968  321.485  297.550  319.823
            0.000000  0.355216  0.000000
  286.896  292.095  288.819  342.528  357.209  305.924  321.504  297.508  319.844
            0.000000  0.356216  0.000000
  286.894  292.106  288.834  342.532  357.222  305.880  321.523  297.466  319.865
            0.000000  0.357217  0.000000
  286.893  292.117  288.849  342.536  357.235  305.837  321.542  297.425  319.885
            0.000000  0.358217  0.000000
  286.891  292.127  288.865  342.540  357.247  305.793  321.561  297.383  319.906
            0.000000  0.359218  0.000000
  286.890  292.138  288.880  342.544  357.260  305.750  321.580  297.342  319.927
            0.000000  0.360219  0.000000
  286.888  292.148  288.895  342.549  357.272  305.707  321.598  297.300  319.947
            0.000000  0.361219  0.000000
  286.887  292.159  288.911  342.553  357.284  305.663  321.617  297.259  319.968
            0.000000  0.362220  0.000000
  286.885  292.170  288.927  342.557  357.296  305.620  321.636  297.218  319.988
            0.000000  0.363220  0.000000
  286.884  292.180  288.943  342.561  357.307  305.577  321.654  297.178  320.009
            0.000000  0.364221  0.000000
  286.882  292.191  288.958  342.565  357.319  305.534  321.672  297.137  320.029
            0.000000  0.365222  0.000000
  286.881  292.201  288.974  342.569  357.330  305.491  321.691  297.097  320.050
            0.000000  0.366222  0.000000
  286.879  292.211  288.990  342.573  357.342  305.448  321.709  297.056  320.070
            0.000000  0.367223  0.000000
  286.878  292.222  289.007  342.577  357.353  305.405  321.727  297.016  320.090
            0.000000  0.368223  0.000000
  286.877  292.232  289.023  342.581  357.364  305.363  321.745  296.977  320.110
            0.000000  0.369224  0.000000
  286.875  292.243  289.039  342.585  357.375  305.320  321.763  296.937  320.130
            0.000000  0.370225  0.000000
  286.874  292.253  289.056  342.589  357.386  305.277  321.781  296.897  320.150
            0.000000  0.371225  0.000000
  286.872  292.263  289.072  342.593  357.396  305.235  321.799  296.858  320.171
            0.000000  0.372226  0.000000
  286.871  292.274  289.089  342.597  357.407  305.192  321.816  296.819  320.190
            0.000000  0.373226  0.000000
  286.869  292.284  289.106  342.601  357.417  305.150  321.834  296.780  320.210
            0.000000  0.374227  0.000000
  286.868  292.294  289.123  342.605  357.427  305.108  321.851  296.741  320.230
            0.000000  0.375228  0.000000
  286.867  292.304  289.140  342.609  357.438  305.065  321.869  296.702  320.250
            0.000000  0.376228  0.000000
  286.865  292.315  289.157  342.613  357.448  305.023  321.886  296.664  320.270
            0.000000  0.377229  0.000000
  286.864  292.325  289.174  342.617  357.457  304.981  321.903  296.626  320.289
            0.000000  0.378229  0.000000
  286.862  292.335  289.191  342.620  357.467  304.939  321.920  296.588  320.309
            0.000000  0.379230  0.000000
  286.861  292.345  289.209  342.624  357.477  304.897  321.938  296.550  320.329
            0.000000  0.380231  0.000000
  286.860  292.355  289.226  342.628  357.486  304.855  321.955  296.512  320.348
            0.000000  0.381231  0.000000
  286.858  292.365  289.243  342.632  357.496  304.813  321.971  296.474  320.367
            0.000000  0.382232  0.000000
  286.857  292.375  289.261  342.636  357.505  304.771  321.988  296.437  320.387
            0.000000  0.383233  0.000000
  286.856  292.385  289.279  342.639  357.514  304.730  322.005  296.400  320.406
            0.000000  0.384233  0.000000
  286.854  292.395  289.297  342.643  357.523  304.688  322.021  296.363  320.425
            0.000000  0.385234  0.000000
  286.853  292.405  289.314  342.647  357.532  304.646  322.038  296.326  320.445
            0.000000  0.386234  0.000000
  286.852  292.415  289.332  342.650  357.541  304.605  322.054  296.289  320.464
            0.000000  0.387235  0.000000
  286.851  292.425  289.350  342.654  357.549  304.564  322.071  296.253  320.483
            0.000000  0.388236  0.000000
  286.849  292.435  289.369  342.658  357.558  304.522  322.087  296.217  320.502
            0.000000  0.389236  0.000000
  286.848  292.444  289.387  342.661  357.566  304.481  322.103  296.181  320.521
            0.000000  0.390237  0.000000
  286.847  292.454  289.405  342.665  357.575  304.440  322.119  296.145  320.539
            0.000000  0.391237  0.000000
  286.846  292.464  289.423  342.669  357.583  304.399  322.135  296.109  320.558
            0.000000  0.392238  0.000000
  286.844  292.473  289.442  342.672  357.591  304.358  322.151  296.073  320.577
            0.000000  0.393239  0.000000
  286.843  292.483  289.460  342.676  357.599  304.317  322.167  296.038  320.596
            0.000000  0.394239  0.000000
  286.842  292.493  289.479  342.679  357.607  304.276  322.183  296.003  320.614
            0.000000  0.395240  0.000000
  286.841  292.502  289.498  342.683  357.615  304.235  322.198  295.968  320.633
            0.000000  0.396240  0.000000
  286.839  292.512  289.517  342.686  357.622  304.194  322.214  295.933  320.651
            0.000000  0.397241  0.000000
  286.838  292.521  289.535  342.690  357.630  304.153  322.229  295.898  320.669
            0.000000  0.398242  0.000000
  286.837  292.531  289.554  342.693  357.637  304.113  322.245  295.864  320.688
            0.000000  0.399242  0.000000
  286.836  292.540  289.573  342.696  357.645  304.072  322.260  295.830  320.706
            0.000000  0.400243  0.000000
  286.835  292.550  289.592  342.700  357.652  304.031  322.275  295.796  320.724
            0.000000  0.401243  0.000000
  286.834  292.559  289.612  342.703  357.659  303.991  322.291  295.762  320.742
            0.000000  0.402244  0.000000
  286.833  292.568  289.631  342.707  357.666  303.951  322.306  295.728  320.760
            0.000000  0.403245  0.000000
  286.831  292.578  289.650  342.710  357.673  303.910  322.320  295.694  320.778
            0.000000  0.404245  0.000000
  286.830  292.587  289.670  342.713  357.680  303.870  322.335  295.661  320.796
            0.000000  0.405246  0.000000
  286.829  292.596  289.689  342.716  357.687  303.830  322.350  295.628  320.814
            0.000000  0.406246  0.000000
  286.828  292.605  289.709  342.720  357.693  303.790  322.365  295.595  320.832
            0.000000  0.407247  0.000000
  286.827  292.614  289.728  342.723  357.700  303.750  322.379  295.562  320.849
            0.000000  0.408248  0.000000
  286.826  292.623  289.748  342.726  357.706  303.710  322.394  295.530  320.867
            0.000000  0.409248  0.000000
  286.825  292.632  289.768  342.729  357.713  303.670  322.408  295.497  320.884
            0.000000  0.410249  0.000000
  286.824  292.641  289.787  342.732  357.719  303.630  322.423  295.465  320.902
            0.000000  0.411249  0.000000
  286.823  292.650  289.807  342.736  357.725  303.591  322.437  295.433  320.919
            0.000000  0.412250  0.000000
  286.822  292.659  289.827  342.739  357.731  303.551  322.451  295.401  320.936
            0.000000  0.413251  0.000000
  286.821  292.668  289.847  342.742  357.738  303.512  322.465  295.370  320.953
            0.000000  0.414251  0.000000
  286.820  292.677  289.867  342.745  357.743  303.472  322.479  295.338  320.970
            0.000000  0.415252  0.000000
  286.819  292.686  289.887  342.748  357.749  303.433  322.493  295.307  320.988
            0.000000  0.416253  0.000000
  286.818  292.695  289.908  342.751  357.755  303.393  322.507  295.276  321.004
            0.000000  0.417253  0.000000
  286.817  292.703  289.928  342.754  357.761  303.354  322.521  295.245  321.021
            0.000000  0.418254  0.000000
  286.816  292.712  289.948  342.757  357.766  303.315  322.534  295.214  321.038
            0.000000  0.419254  0.000000
  286.815  292.720  289.968  342.760  357.772  303.276  322.548  295.184  321.055
            0.000000  0.420255  0.000000
  286.814  292.729  289.989  342.763  357.777  303.237  322.562  295.153  321.071
            0.000000  0.421256  0.000000
  286.813  292.738  290.009  342.765  357.783  303.198  322.575  295.123  321.088
            0.000000  0.422256  0.000000
  286.812  292.746  290.030  342.768  357.788  303.159  322.588  295.093  321.104
            0.000000  0.423257  0.000000
  286.812  292.754  290.050  342.771  357.793  303.120  322.601  295.063  321.121
            0.000000  0.424257  0.000000
  286.811  292.763  290.071  342.774  357.798  303.082  322.615  295.034  321.137
            0.000000  0.425258  0.000000
  286.810  292.771  290.092  342.777  357.803  303.043  322.628  295.004  321.153
            0.000000  0.426259  0.000000
  286.809  292.780  290.113  342.779  357.808  303.005  322.641  294.975  321.169
            0.000000  0.427259  0.000000
  286.808  292.788  290.133  342.782  357.813  302.966  322.654  294.946  321.186
            0.000000  0.428260  0.000000
  286.807  292.796  290.154  342.785  357.818  302.928  322.666  294.917  321.201
            0.000000  0.429260  0.000000
  286.806  292.804  290.175  342.788  357.823  302.889  322.679  294.889  321.217
            0.000000  0.430261  0.000000
  286.806  292.812  290.196  342.790  357.827  302.851  322.692  294.860  321.233
            0.000000  0.431262  0.000000
  286.805  292.820  290.217  342.793  357.832  302.813  322.704  294.832  321.249
            0.000000  0.432262  0.000000
  286.804  292.828  290.238  342.795  357.837  302.775  322.717  294.804  321.264
            0.000000  0.433263  0.000000
  286.803  292.836  290.259  342.798  357.841  302.737  322.729  294.776  321.280
            0.000000  0.434263  0.000000
  286.803  292.844  290.280  342.801  357.845  302.700  322.741  294.748  321.295
            0.000000  0.435264  0.000000
  286.802  292.852  290.301  342.803  357.850  302.662  322.754  294.721  321.311
            0.000000  0.436265  0.000000
  286.801  292.860  290.322  342.806  357.854  302.624  322.766  294.694  321.326
            0.000000  0.437265  0.000000
  286.800  292.868  290.343  342.808  357.858  302.587  322.778  294.667  321.341
            0.000000  0.438266  0.000000
  286.800  292.876  290.365  342.811  357.862  302.549  322.790  294.640  321.356
            0.000000  0.439266  0.000000
  286.799  292.883  290.386  342.813  357.866  302.512  322.802  294.613  321.371
            0.000000  0.440267  0.000000
  286.798  292.891  290.407  342.815  357.870  302.475  322.814  294.586  321.386
            0.000000  0.441268  0.000000
  286.797  292.899  290.429  342.818  357.874  302.437  322.825  294.560  321.401
            0.000000  0.442268  0.000000
  286.797  292.906  290.450  342.820  357.878  302.400  322.837  294.534  321.416
            0.000000  0.443269  0.000000
  286.796  292.914  290.471  342.822  357.882  302.363  322.848  294.508  321.431
            0.000000  0.444270  0.000000
  286.795  292.921  290.493  342.825  357.886  302.327  322.860  294.482  321.445
            0.000000  0.445270  0.000000
  286.795  292.928  290.514  342.827  357.889  302.290  322.871  294.457  321.460
            0.000000  0.446271  0.000000
  286.794  292.936  290.535  342.829  357.893  302.253  322.883  294.431  321.474
            0.000000  0.447271  0.000000
  286.793  292.943  290.557  342.831  357.897  302.217  322.894  294.406  321.488
            0.000000  0.448272  0.000000
  286.793  292.950  290.578  342.834  357.900  302.180  322.905  294.381  321.502
            0.000000  0.449273  0.000000
  286.792  292.958  290.600  342.836  357.903  302.144  322.916  294.356  321.516
            0.000000  0.450273  0.000000
  286.791  292.965  290.621  342.838  357.907  302.108  322.927  294.332  321.530
            0.000000  0.451274  0.000000
  286.791  292.972  290.643  342.840  357.910  302.072  322.938  294.307  321.544
            0.000000  0.452274  0.000000
  286.790  292.979  290.664  342.842  357.913  302.036  322.948  294.283  321.558
            0.000000  0.453275  0.000000
  286.790  292.986  290.686  342.844  357.917  302.000  322.959  294.259  321.572
            0.000000  0.454276  0.000000
  286.789  292.993  290.708  342.846  357.920  301.964  322.970  294.235  321.586
            0.000000  0.455276  0.000000
  286.788  293.000  290.729  342.848  357.923  301.928  322.980  294.211  321.599
            0.000000  0.456277  0.000000
  286.788  293.007  290.751  342.850  357.926  301.893  322.991  294.188  321.613
            0.000000  0.457277  0.000000
  286.787  293.014  290.772  342.852  357.929  301.857  323.001  294.165  321.626
            0.000000  0.458278  0.000000
  286.787  293.020  290.794  342.854  357.932  301.822  323.011  294.141  321.639
            0.000000  0.459279  0.000000
  286.786  293.027  290.815  342.856  357.935  301.787  323.022  294.119  321.652
            0.000000  0.460279  0.000000
  286.786  293.034  290.837  342.858  357.938  301.752  323.032  294.096  321.665
            0.000000  0.461280  0.000000
  286.785  293.041  290.858  342.860  357.941  301.717  323.042  294.073  321.678
            0.000000  0.462280  0.000000
  286.784  293.047  290.880  342.862  357.943  301.682  323.052  294.051  321.691
            0.000000  0.463281  0.000000
  286.784  293.054  290.902  342.864  357.946  301.648  323.061  294.029  321.704
            0.000000  0.464282  0.000000
  286.783  293.060  290.923  342.866  357.949  301.613  323.071  294.007  321.716
            0.000000  0.465282  0.000000
  286.783  293.067  290.945  342.867  357.951  301.579  323.081  293.985  321.729
            0.000000  0.466283  0.000000
  286.782  293.073  290.966  342.869  357.954  301.545  323.090  293.964  321.742
            0.000000  0.467283  0.000000
  286.782  293.079  290.988  342.871  357.956  301.511  323.100  293.942  321.754
            0.000000  0.468284  0.000000
  286.781  293.086  291.009  342.873  357.959  301.477  323.109  293.921  321.766
            0.000000  0.469285  0.000000
  286.781  293.092  291.031  342.875  357.961  301.443  323.119  293.900  321.778
            0.000000  0.470285  0.000000
  286.780  293.098  291.052  342.876  357.964  301.409  323.128  293.879  321.790
            0.000000  0.471286  0.000000
  286.780  293.104  291.073  342.878  357.966  301.376  323.137  293.859  321.802
            0.000000  0.472287  0.000000
  286.779  293.110  291.095  342.880  357.968  301.342  323.146  293.838  321.814
            0.000000  0.473287  0.000000
  286.779  293.116  291.116  342.881  357.971  301.309  323.155  293.818  321.826
            0.000000  0.474288  0.000000
  286.778  293.122  291.137  342.883  357.973  301.276  323.164  293.798  321.838
            0.000000  0.475288  0.000000
  286.778  293.128  291.159  342.884  357.975  301.243  323.173  293.778  321.849
            0.000000  0.476289  0.000000
  286.778  293.134  291.180  342.886  357.977  301.210  323.182  293.759  321.861
            0.000000  0.477290  0.000000
  286.777  293.140  291.201  342.888  357.979  301.178  323.190  293.739  321.872
            0.000000  0.478290  0.000000
  286.777  293.146  291.222  342.889  357.981  301.145  323.199  293.720  321.883
            0.000000  0.479291  0.000000
  286.776  293.151  291.243  342.891  357.983  301.113  323.207  293.701  321.894
            0.000000  0.480291  0.000000
  286.776  293.157  291.265  342.892  357.985  301.081  323.216  293.682  321.905
            0.000000  0.481292  0.000000
  286.775  293.163  291.286  342.894  357.987  301.049  323.224  293.664  321.916
            0.000000  0.482293  0.000000
  286.775  293.168  291.307  342.895  357.989  301.017  323.232  293.645  321.927
            0.000000  0.483293  0.000000
  286.774  293.174  291.327  342.897  357.991  300.985  323.240  293.627  321.938
            0.000000  0.484294  0.000000
  286.774  293.179  291.348  342.898  357.993  300.954  323.248  293.609  321.948
            0.000000  0.485294  0.000000
  286.774  293.185  291.369  342.900  357.995  300.923  323.256  293.591  321.959
            0.000000  0.486295  0.000000
  286.773  293.190  291.390  342.901  357.996  300.892  323.264  293.573  321.969
            0.000000  0.487296  0.000000
  286.773  293.195  291.411  342.902  357.998  300.861  323.272  293.556  321.980
            0.000000  0.488296  0.000000
  286.772  293.200  291.431  342.904  358.000  300.830  323.280  293.538  321.990
            0.000000  0.489297  0.000000
  286.772  293.206  291.452  342.905  358.001  300.800  323.287  293.521  322.000
            0.000000  0.490297  0.000000
  286.772  293.211  291.472  342.906  358.003  300.769  323.295  293.504  322.010
            0.000000  0.491298  0.000000
  286.771  293.216  291.493  342.908  358.005  300.739  323.302  293.488  322.020
            0.000000  0.492299  0.000000
  286.771  293.221  291.513  342.909  358.006  300.709  323.310  293.471  322.030
            0.000000  0.493299  0.000000
  286.770  293.226  291.533  342.910  358.008  300.680  323.317  293.455  322.039
            0.000000  0.494300  0.000000
  286.770  293.231  291.553  342.912  358.009  300.650  323.324  293.439  322.049
            0.000000  0.495300  0.000000
  286.770  293.236  291.573  342.913  358.011  300.621  323.331  293.423  322.058
            0.000000  0.496301  0.000000
  286.769  293.241  291.593  342.914  358.012  300.592  323.338  293.407  322.068
            0.000000  0.497302  0.000000
  286.769  293.245  291.613  342.915  358.013  300.563  323.345  293.391  322.077
            0.000000  0.498302  0.000000
  286.769  293.250  291.633  342.916  358.015  300.534  323.352  293.376  322.086
            0.000000  0.499303  0.000000
  286.768  293.255  291.653  342.918  358.016  300.506  323.359  293.361  322.095
            0.000000  0.500304  0.000000
  286.768  293.259  291.672  342.919  358.017  300.478  323.365  293.346  322.104
            0.000000  0.501304  0.000000
  286.768  293.264  291.692  342.920  358.019  300.450  323.372  293.331  322.113
            0.000000  0.502305  0.000000
  286.767  293.268  291.711  342.921  358.020  300.422  323.378  293.317  322.121
            0.000000  0.503305  0.000000
  286.767  293.273  291.730  342.922  358.021  300.394  323.385  293.302  322.130
            0.000000  0.504306  0.000000
  286.766  293.277  291.749  342.923  358.022  300.367  323.391  293.288  322.139
            0.000000  0.505307  0.000000
  286.766  293.282  291.769  342.925  358.023  300.340  323.397  293.274  322.147
            0.000000  0.506307  0.000000
  286.766  293.286  291.787  342.926  358.025  300.313  323.404  293.260  322.155
            0.000000  0.507308  0.000000
  286.765  293.290  291.806  342.927  358.026  300.286  323.410  293.246  322.163
            0.000000  0.508308  0.000000
  286.765  293.294  291.825  342.928  358.027  300.260  323.416  293.233  322.171
            0.000000  0.509309  0.000000
  286.765  293.298  291.843  342.929  358.028  300.234  323.421  293.220  322.179
            0.000000  0.510310  0.000000
  286.765  293.302  291.862  342.930  358.029  300.208  323.427  293.207  322.187
            0.000000  0.511310  0.000000
  286.764  293.306  291.880  342.931  358.030  300.183  323.433  293.194  322.195
            0.000000  0.512311  0.000000
  286.764  293.310  291.898  342.932  358.031  300.157  323.439  293.181  322.202
            0.000000  0.513311  0.000000
  286.764  293.314  291.916  342.933  358.032  300.132  323.444  293.169  322.210
            0.000000  0.514312  0.000000
  286.763  293.318  291.934  342.934  358.033  300.107  323.450  293.156  322.217
            0.000000  0.515313  0.000000
  286.763  293.322  291.951  342.935  358.034  300.083  323.455  293.144  322.224
            0.000000  0.516313  0.000000
  286.763  293.326  291.969  342.936  358.035  300.059  323.460  293.132  322.232
            0.000000  0.517314  0.000000
  286.762  293.329  291.986  342.937  358.036  300.035  323.465  293.121  322.239
            0.000000  0.518314  0.000000
  286.762  293.333  292.003  342.937  358.036  300.011  323.470  293.109  322.245
            0.000000  0.519315  0.000000
  286.762  293.336  292.020  342.938  358.037  299.988  323.476  293.098  322.252
            0.000000  0.520316  0.000000
  286.762  293.340  292.037  342.939  358.038  299.965  323.480  293.087  322.259
            0.000000  0.521316  0.000000
  286.761  293.343  292.053  342.940  358.039  299.942  323.485  293.076  322.266
            0.000000  0.522317  0.000000
  286.761  293.347  292.070  342.941  358.040  299.919  323.490  293.065  322.272
            0.000000  0.523317  0.000000
  286.761  293.350  292.086  342.942  358.040  299.897  323.495  293.055  322.278
            0.000000  0.524318  0.000000
  286.760  293.353  292.102  342.943  358.041  299.875  323.499  293.044  322.285
            0.000000  0.525319  0.000000
  286.760  293.356  292.118  342.943  358.042  299.854  323.504  293.034  322.291
            0.000000  0.526319  0.000000
  286.760  293.360  292.133  342.944  358.043  299.833  323.508  293.024  322.297
            0.000000  0.527320  0.000000
  286.760  293.363  292.149  342.945  358.043  299.812  323.512  293.014  322.303
            0.000000  0.528321  0.000000
  286.759  293.366  292.164  342.946  358.044  299.791  323.517  293.005  322.308
            0.000000  0.529321  0.000000
  286.759  293.369  292.179  342.946  358.044  299.771  323.521  292.995  322.314
            0.000000  0.530322  0.000000
  286.759  293.372  292.194  342.947  358.045  299.751  323.525  292.986  322.320
            0.000000  0.531322  0.000000
  286.759  293.374  292.208  342.948  358.046  299.731  323.529  292.977  322.325
            0.000000  0.532323  0.000000
  286.758  293.377  292.222  342.949  358.046  299.712  323.533  292.968  322.330
            0.000000  0.533324  0.000000
  286.758  293.380  292.236  342.949  358.047  299.693  323.537  292.960  322.336
            0.000000  0.534324  0.000000
  286.758  293.383  292.250  342.950  358.047  299.675  323.540  292.951  322.341
            0.000000  0.535325  0.000000
  286.758  293.385  292.264  342.951  358.048  299.657  323.544  292.943  322.346
            0.000000  0.536325  0.000000
  286.758  293.388  292.277  342.951  358.048  299.639  323.547  292.935  322.351
            0.000000  0.537326  0.000000
  286.757  293.390  292.290  342.952  358.049  299.621  323.551  292.927  322.355
            0.000000  0.538327  0.000000
  286.757  293.393  292.303  342.953  358.049  299.604  323.554  292.920  322.360
            0.000000  0.539327  0.000000
  286.757  293.395  292.316  342.953  358.050  299.587  323.558  292.912  322.364
            0.000000  0.540328  0.000000
  286.757  293.397  292.328  342.954  358.050  299.571  323.561  292.905  322.369
            0.000000  0.541328  0.000000
  286.757  293.400  292.340  342.954  358.051  299.555  323.564  292.898  322.373
            0.000000  0.542329  0.000000
  286.756  293.402  292.352  342.955  358.051  299.540  323.567  292.891  322.377
            0.000000  0.543330  0.000000
  286.756  293.404  292.363  342.955  358.052  299.524  323.570  292.884  322.381
            0.000000  0.544330  0.000000
  286.756  293.406  292.374  342.956  358.052  299.510  323.573  292.878  322.385
            0.000000  0.545331  0.000000
  286.756  293.408  292.385  342.956  358.052  299.495  323.576  292.872  322.389
            0.000000  0.546331  0.000000
  286.756  293.410  292.396  342.957  358.053  299.481  323.578  292.866  322.393
            0.000000  0.547332  0.000000
  286.755  293.412  292.406  342.957  358.053  299.467  323.581  292.860  322.396
            0.000000  0.548333  0.000000
  286.755  293.414  292.416  342.958  358.053  299.454  323.583  292.854  322.400
            0.000000  0.549333  0.000000
  286.755  293.416  292.426  342.958  358.054  299.441  323.586  292.848  322.403
            0.000000  0.550334  0.000000
  286.755  293.417  292.435  342.959  358.054  299.429  323.588  292.843  322.406
            0.000000  0.551334  0.000000
  286.755  293.419  292.445  342.959  358.054  299.417  323.590  292.838  322.410
            0.000000  0.552335  0.000000
  286.755  293.421  292.453  342.960  358.055  299.406  323.592  292.833  322.413
            0.000000  0.553336  0.000000
  286.755  293.422  292.462  342.960  358.055  299.394  323.595  292.828  322.415
            0.000000  0.554336  0.000000
  286.754  293.424  292.470  342.960  358.055  299.384  323.597  292.824  322.418
            0.000000  0.555337  0.000000
  286.754  293.425  292.478  342.961  358.055  299.373  323.598  292.819  322.421
            0.000000  0.556338  0.000000
  286.754  293.426  292.485  342.961  358.056  299.364  323.600  292.815  322.423
            0.000000  0.557338  0.000000
  286.754  293.428  292.493  342.961  358.056  299.354  323.602  292.811  322.426
            0.000000  0.558339  0.000000
  286.754  293.429  292.499  342.962  358.056  299.345  323.604  292.808  322.428
            0.000000  0.559339  0.000000
  286.754  293.430  292.506  342.962  358.056  299.337  323.605  292.804  322.430
            0.000000  0.560340  0.000000
  286.754  293.431  292.512  342.962  358.057  299.329  323.607  292.801  322.432
            0.000000  0.561341  0.000000
  286.754  293.432  292.518  342.963  358.057  299.321  323.608  292.797  322.434
            0.000000  0.562341  0.000000
  286.754  293.433  292.524  342.963  358.057  299.314  323.609  292.794  322.436
            0.000000  0.563342  0.000000
  286.754  293.434  292.529  342.963  358.057  299.307  323.611  292.792  322.438
            0.000000  0.564342  0.000000
  286.753  293.435  292.534  342.963  358.057  299.301  323.612  292.789  322.439
            0.000000  0.565343  0.000000
  286.753  293.436  292.538  342.963  358.057  299.295  323.613  292.787  322.441
            0.000000  0.566344  0.000000
  286.753  293.436  292.542  342.964  358.057  299.290  323.614  292.784  322.442
            0.000000  0.567344  0.000000
  286.753  293.437  292.546  342.964  358.058  299.285  323.615  292.782  322.443
            0.000000  0.568345  0.000000
  286.753  293.438  292.549  342.964  358.058  299.280  323.616  292.780  322.445
            0.000000  0.569345  0.000000
  286.753  293.438  292.553  342.964  358.058  299.276  323.616  292.779  322.446
            0.000000  0.570346  0.000000
  286.753  293.439  292.555  342.964  358.058  299.273  323.617  292.777  322.446
            0.000000  0.571347  0.000000
  286.753  293.439  292.558  342.964  358.058  299.270  323.617  292.776  322.447
            0.000000  0.572347  0.000000
  286.753  293.439  292.560  342.964  358.058  299.267  323.618  292.775  322.448
            0.000000  0.573348  0.000000
  286.753  293.440  292.561  342.964  358.058  299.265  323.618  292.774  322.448
            0.000000  0.574348  0.000000
  286.753  293.440  292.562  342.964  358.058  299.263  323.619  292.773  322.449
            0.000000  0.575349  0.000000
  286.753  293.440  292.563  342.965  358.058  299.262  323.619  292.773  322.449
            0.000000  0.576350  0.000000
  286.753  293.440  292.564  342.965  358.058  299.262  323.619  292.773  322.449
            0.000000  0.577350  0.000000
  286.753  293.440  292.564  342.965  358.058  299.261  323.619  292.772  322.449


==> anc/fig10/phband25cr1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
  -0.1732   0.1209  -0.1064  34.9532  26.8616  26.8616  34.9527  44.2055  40.0660
            0.000000  0.005064  0.000000
 -11.3209   0.1324   0.1319  34.9507  26.8636  26.8647  32.9438  44.2038  42.8711
            0.000000  0.010129  0.000000
 -11.2358   0.1624   0.3225  34.9432  26.8694  26.8741  32.2631  44.1988  43.0158
            0.000000  0.015193  0.000000
 -11.3903   0.2030   0.5000  34.9306  26.8790  26.8896  31.6783  44.1904  43.1630
            0.000000  0.020258  0.000000
 -11.7620   0.2495   0.6764  34.9130  26.8925  26.9113  31.1902  44.1787  43.3115
            0.000000  0.025322  0.000000
 -12.3161   0.2996   0.8542  34.8904  26.9098  26.9391  30.7969  44.1637  43.4606
            0.000000  0.030387  0.000000
 -13.0136   0.3522   1.0344  34.8625  26.9309  26.9730  30.4940  44.1455  43.6095
            0.000000  0.035451  0.000000
 -13.8175   0.4070   1.2175  34.8295  26.9557  27.0128  30.2757  44.1240  43.7573
            0.000000  0.040516  0.000000
 -14.6964   0.4637   1.4037  34.7913  26.9842  27.0586  30.1352  44.0995  43.9034
            0.000000  0.045580  0.000000
 -15.6257   0.5224   1.5932  34.7476  27.0163  27.1102  30.0655  44.0719  44.0473
            0.000000  0.050645  0.000000
 -16.5866   0.5830   1.7857  34.6983  27.0519  27.1674  30.0598  44.0413  44.1884
            0.000000  0.055709  0.000000
 -17.5657   0.6457   1.9810  34.6434  27.0911  27.2303  30.1116  44.0078  44.3264
            0.000000  0.060774  0.000000
 -18.5531   0.7106   2.1787  34.5825  27.1337  27.2986  30.2153  43.9714  44.4613
            0.000000  0.065838  0.000000
 -19.5415   0.7779   2.3782  34.5154  27.1796  27.3722  30.3655  43.9323  44.5929
            0.000000  0.070903  0.000000
 -20.5255   0.8477   2.5787  34.4418  27.2287  27.4510  30.5575  43.8904  44.7215
            0.000000  0.075967  0.000000
 -21.5006   0.9201   2.7796  34.3616  27.2810  27.5348  30.7868  43.8460  44.8473
            0.000000  0.081032  0.000000
 -22.4633   0.9954   2.9800  34.2744  27.3364  27.6235  31.0494  43.7989  44.9709
            0.000000  0.086096  0.000000
 -23.4105   1.0736   3.1791  34.1799  27.3948  27.7169  31.3413  43.7495  45.0927
            0.000000  0.091161  0.000000
 -24.3395   1.1548   3.3759  34.0777  27.4560  27.8149  31.6585  43.6976  45.2133
            0.000000  0.096225  0.000000
 -25.2477   1.2392   3.5696  33.9678  27.5200  27.9172  31.9974  43.6433  45.3335
            0.000000  0.101290  0.000000
 -26.1331   1.3269   3.7595  33.8496  27.5867  28.0237  32.3540  43.5868  45.4541
            0.000000  0.106354  0.000000
 -26.9937   1.4178   3.9448  33.7230  27.6560  28.1342  32.7245  43.5280  45.5759
            0.000000  0.111418  0.000000
 -27.8280   1.5122   4.1249  33.5876  27.7277  28.2485  33.1050  43.4670  45.7001
            0.000000  0.116483  0.000000
 -28.6344   1.6100   4.2993  33.4432  27.8017  28.3665  33.4916  43.4039  45.8276
            0.000000  0.121547  0.000000
 -29.4113   1.7112   4.4675  33.2895  27.8780  28.4879  33.8802  43.3387  45.9599
            0.000000  0.126612  0.000000
 -30.1567   1.8158   4.6294  33.1263  27.9564  28.6126  34.2663  43.2713  46.0981
            0.000000  0.131676  0.000000
 -30.8681   1.9237   4.7848  32.9533  28.0369  28.7403  34.6454  43.2019  46.2438
            0.000000  0.136741  0.000000
 -31.5416   2.0351   4.9338  32.7703  28.1192  28.8710  35.0124  43.1305  46.3980
            0.000000  0.141805  0.000000
 -32.1718   2.1496   5.0765  32.5774  28.2033  29.0043  35.3620  43.0572  46.5616
            0.000000  0.146870  0.000000
 -32.7512   2.2673   5.2132  32.3746  28.2891  29.1402  35.6888  42.9818  46.7343
            0.000000  0.151934  0.000000
 -33.2693   2.3882   5.3443  32.1621  28.3765  29.2784  35.9871  42.9046  46.9148
            0.000000  0.156999  0.000000
 -33.7128   2.5119   5.4703  31.9407  28.4653  29.4187  36.2516  42.8254  47.0998
            0.000000  0.162063  0.000000
 -34.0651   2.6385   5.5920  31.7111  28.5554  29.5609  36.4776  42.7443  47.2837
            0.000000  0.167128  0.000000
 -34.3066   2.7677   5.7100  31.4747  28.6468  29.7050  36.6613  42.6615  47.4587
            0.000000  0.172192  0.000000
 -34.4154   2.8995   5.8252  31.2330  28.7392  29.8506  36.7999  42.5768  47.6145
            0.000000  0.177257  0.000000
 -34.3688   3.0337   5.9385  30.9878  28.8326  29.9977  36.8917  42.4904  47.7397
            0.000000  0.182321  0.000000
 -34.1446   3.1701   6.0508  30.7411  28.9269  30.1460  36.9360  42.4023  47.8224
            0.000000  0.187386  0.000000
 -33.7236   3.3085   6.1629  30.4948  29.0219  30.2954  36.9329  42.3126  47.8526
            0.000000  0.192450  0.000000
 -33.0914   3.4488   6.2755  30.2505  29.1175  30.4458  36.8828  42.2213  47.8230
            0.000000  0.197515  0.000000
 -32.2406   3.5908   6.3887  30.0094  29.2137  30.5969  36.7868  42.1285  47.7312
            0.000000  0.202579  0.000000
 -31.1721   3.7344   6.5027  29.7720  29.3103  30.7487  36.6463  42.0342  47.5798
            0.000000  0.207644  0.000000
 -29.8958   3.8793   6.6167  29.5383  29.4072  30.9009  36.4641  41.9386  47.3769
            0.000000  0.212708  0.000000
 -28.4320   4.0254   6.7300  29.3075  29.5043  31.0535  36.2449  41.8417  47.1349
            0.000000  0.217772  0.000000
 -26.8120   4.1725   6.8412  29.0786  29.6014  31.2062  35.9973  41.7436  46.8690
            0.000000  0.222837  0.000000
 -25.0813   4.3205   6.9488  28.8504  29.6986  31.3590  35.7350  41.6445  46.5959
            0.000000  0.227901  0.000000
 -23.3037   4.4691   7.0510  28.6215  29.7956  31.5118  35.4787  41.5443  46.3316
            0.000000  0.232966  0.000000
 -21.5659   4.6184   7.1462  28.3905  29.8924  31.6645  35.2560  41.4433  46.0904
            0.000000  0.238030  0.000000
 -19.9822   4.7680   7.2327  28.1566  29.9889  31.8168  35.0997  41.3415  45.8838
            0.000000  0.243095  0.000000
 -18.6889   4.9179   7.3089  27.9192  30.0850  31.9688  35.0419  41.2391  45.7203
            0.000000  0.248159  0.000000
 -17.8225   5.0679   7.3736  27.6779  30.1805  32.1202  35.1060  41.1360  45.6057
            0.000000  0.253224  0.000000
 -17.4781   5.2178   7.4257  27.4332  30.2754  32.2711  35.2984  41.0326  45.5434
            0.000000  0.258288  0.000000
 -17.6697   5.3677   7.4648  27.1858  30.3697  32.4213  35.6052  40.9288  45.5351
            0.000000  0.263353  0.000000
 -18.3242   5.5172   7.4905  26.9367  30.4631  32.5707  35.9957  40.8249  45.5804
            0.000000  0.268417  0.000000
 -19.3168   5.6664   7.5031  26.6879  30.5557  32.7192  36.4313  40.7209  45.6772
            0.000000  0.273482  0.000000
 -20.5154   5.8150   7.5032  26.4412  30.6474  32.8668  36.8745  40.6169  45.8208
            0.000000  0.278546  0.000000
 -21.8090   5.9630   7.4916  26.1991  30.7380  33.0134  37.2952  40.5131  46.0038
            0.000000  0.283611  0.000000
 -23.1154   6.1104   7.4697  25.9643  30.8275  33.1589  37.6731  40.4096  46.2162
            0.000000  0.288675  0.000000
 -24.3783   6.2568   7.4388  25.7398  30.9159  33.3031  37.9977  40.3066  46.4463
            0.000000  0.293740  0.000000
 -25.5612   6.4024   7.4008  25.5284  31.0030  33.4461  38.2658  40.2041  46.6817
            0.000000  0.298804  0.000000
 -26.6417   6.5469   7.3578  25.3327  31.0889  33.5877  38.4793  40.1023  46.9110
            0.000000  0.303869  0.000000
 -27.6074   6.6902   7.3122  25.1551  31.1733  33.7279  38.6427  40.0013  47.1246
            0.000000  0.308933  0.000000
 -28.4526   6.8324   7.2670  24.9974  31.2564  33.8665  38.7617  39.9013  47.3158
            0.000000  0.313998  0.000000
 -29.1765   6.9732   7.2254  24.8607  31.3380  34.0035  38.8419  39.8024  47.4803
            0.000000  0.319062  0.000000
 -29.7819   7.1127   7.1908  24.7458  31.4181  34.1387  38.8883  39.7047  47.6166
            0.000000  0.324126  0.000000
 -30.2736   7.2506   7.1671  24.6522  31.4966  34.2721  38.9054  39.6084  47.7251
            0.000000  0.329191  0.000000
 -30.6585   7.3870   7.1577  24.5794  31.5735  34.4035  38.8969  39.5138  47.8080
            0.000000  0.334255  0.000000
 -30.9442   7.5217   7.1660  24.5261  31.6488  34.5328  38.8659  39.4208  47.8683
            0.000000  0.339320  0.000000
 -31.1388   7.6546   7.1946  24.4906  31.7224  34.6599  38.8152  39.3297  47.9094
            0.000000  0.344384  0.000000
 -31.2504   7.7857   7.2452  24.4713  31.7943  34.7846  38.7473  39.2407  47.9351
            0.000000  0.349449  0.000000
 -31.2873   7.9150   7.3185  24.4663  31.8645  34.9067  38.6648  39.1540  47.9488
            0.000000  0.354513  0.000000
 -31.2572   8.0422   7.4142  24.4738  31.9330  35.0261  38.5697  39.0699  47.9536
            0.000000  0.359578  0.000000
 -31.1677   8.1674   7.5311  24.4921  31.9996  35.1425  38.4645  38.9884  47.9520
            0.000000  0.364642  0.000000
 -31.0260   8.2905   7.6669  24.5200  32.0645  35.2557  38.3515  38.9099  47.9460
            0.000000  0.369707  0.000000
 -30.8389   8.4114   7.8190  24.5560  32.1276  35.3655  38.2333  38.8346  47.9368
            0.000000  0.374771  0.000000
 -30.6126   8.5300   7.9843  24.5991  32.1889  35.4716  38.1130  38.7629  47.9248
            0.000000  0.379836  0.000000
 -30.3528   8.6464   8.1597  24.6483  32.2484  35.5737  37.9941  38.6951  47.9095
            0.000000  0.384900  0.000000
 -30.0647   8.7604   8.3421  24.7029  32.3061  35.6714  37.8810  38.6314  47.8899
            0.000000  0.389965  0.000000
 -29.7529   8.8719   8.5287  24.7621  32.3621  35.7643  37.7788  38.5723  47.8637
            0.000000  0.395029  0.000000
 -29.4213   8.9810   8.7171  24.8251  32.4162  35.8522  37.6936  38.5181  47.8282
            0.000000  0.400094  0.000000
 -29.0731   9.0876   8.9053  24.8913  32.4686  35.9344  37.6322  38.4693  47.7802
            0.000000  0.405158  0.000000
 -28.7110   9.1915   9.0917  24.9599  32.5192  36.0106  37.6013  38.4263  47.7162
            0.000000  0.410223  0.000000
 -28.3371   9.2929   9.2751  25.0303  32.5681  36.0805  37.6071  38.3895  47.6335
            0.000000  0.415287  0.000000
 -27.9530   9.3916   9.4547  25.1018  32.6152  36.1435  37.6536  38.3592  47.5310
            0.000000  0.420352  0.000000
 -27.5602   9.4877   9.6299  25.1737  32.6606  36.1994  37.7412  38.3357  47.4096
            0.000000  0.425416  0.000000
 -27.1604   9.5810   9.8003  25.2453  32.7044  36.2479  37.8662  38.3193  47.2726
            0.000000  0.430480  0.000000
 -26.7554   9.6715   9.9658  25.3162  32.7465  36.2890  38.0207  38.3101  47.1255
            0.000000  0.435545  0.000000
 -26.3470   9.7592  10.1263  25.3858  32.7870  36.3225  38.1947  38.3078  46.9749
            0.000000  0.440609  0.000000
 -25.9375   9.8441  10.2818  25.4537  32.8258  36.3488  38.3771  38.3124  46.8272
            0.000000  0.445674  0.000000
 -25.5286   9.9262  10.4322  25.5196  32.8631  36.3683  38.5583  38.3234  46.6874
            0.000000  0.450738  0.000000
 -25.1224  10.0053  10.5777  25.5832  32.8988  36.3813  38.7308  38.3402  46.5591
            0.000000  0.455803  0.000000
 -24.7206  10.0816  10.7180  25.6445  32.9329  36.3886  38.8895  38.3622  46.4440
            0.000000  0.460867  0.000000
 -24.3250  10.1548  10.8531  25.7032  32.9656  36.3908  39.0314  38.3886  46.3424
            0.000000  0.465932  0.000000
 -23.9372  10.2252  10.9830  25.7594  32.9967  36.3886  39.1551  38.4188  46.2538
            0.000000  0.470996  0.000000
 -23.5589  10.2925  11.1075  25.8130  33.0263  36.3827  39.2602  38.4518  46.1771
            0.000000  0.476061  0.000000
 -23.1916  10.3568  11.2265  25.8639  33.0545  36.3739  39.3465  38.4870  46.1107
            0.000000  0.481125  0.000000
 -22.8368  10.4181  11.3398  25.9122  33.0812  36.3627  39.4140  38.5237  46.0533
            0.000000  0.486190  0.000000
 -22.4961  10.4764  11.4473  25.9577  33.1065  36.3496  39.4626  38.5613  46.0034
            0.000000  0.491254  0.000000
 -22.1709  10.5315  11.5489  26.0005  33.1304  36.3353  39.4917  38.5992  45.9599
            0.000000  0.496319  0.000000
 -21.8625  10.5836  11.6446  26.0404  33.1529  36.3202  39.5003  38.6369  45.9216
            0.000000  0.501383  0.000000
 -21.5722  10.6326  11.7342  26.0773  33.1740  36.3046  39.4868  38.6740  45.8880
            0.000000  0.506448  0.000000
 -21.3013  10.6785  11.8177  26.1112  33.1937  36.2888  39.4488  38.7101  45.8586
            0.000000  0.511512  0.000000
 -21.0508  10.7212  11.8951  26.1419  33.2120  36.2733  39.3833  38.7448  45.8334
            0.000000  0.516577  0.000000
 -20.8218  10.7609  11.9665  26.1695  33.2290  36.2581  39.2865  38.7779  45.8128
            0.000000  0.521641  0.000000
 -20.6151  10.7973  12.0318  26.1940  33.2446  36.2436  39.1537  38.8092  45.7979
            0.000000  0.526706  0.000000
 -20.4316  10.8307  12.0912  26.2153  33.2588  36.2298  38.9798  38.8383  45.7900
            0.000000  0.531770  0.000000
 -20.2717  10.8608  12.1446  26.2335  33.2717  36.2170  38.7601  38.8651  45.7908
            0.000000  0.536834  0.000000
 -20.1358  10.8878  12.1922  26.2490  33.2832  36.2052  38.4915  38.8896  45.8021
            0.000000  0.541899  0.000000
 -20.0237  10.9117  12.2340  26.2617  33.2934  36.1947  38.1755  38.9114  45.8251
            0.000000  0.546963  0.000000
 -19.9344  10.9323  12.2701  26.2720  33.3022  36.1853  37.8222  38.9305  45.8589
            0.000000  0.552028  0.000000
 -19.8655  10.9498  12.3005  26.2801  33.3096  36.1773  37.4537  38.9469  45.9002
            0.000000  0.557092  0.000000
 -19.8136  10.9641  12.3254  26.2863  33.3157  36.1707  37.1048  38.9604  45.9426
            0.000000  0.562157  0.000000
 -19.7748  10.9752  12.3447  26.2908  33.3205  36.1655  36.8140  38.9709  45.9784
            0.000000  0.567221  0.000000
 -19.7467  10.9832  12.3584  26.2939  33.3238  36.1617  36.6082  38.9785  46.0027
            0.000000  0.572286  0.000000
 -19.7289  10.9880  12.3666  26.2956  33.3259  36.1595  36.4921  38.9830  46.0152
            0.000000  0.577350  0.000000
 -19.7227  10.9895  12.3694  26.2962  33.3265  36.1587  36.4556  38.9845  46.0188
            0.005051  0.577350  0.000000
 -19.7843  10.9899  12.3898  26.3034  33.3274  36.1582  36.4541  38.9836  46.0185
            0.010101  0.577350  0.000000
 -19.9628  10.9909  12.4489  26.3247  33.3300  36.1567  36.4496  38.9809  46.0175
            0.015152  0.577350  0.000000
 -20.2401  10.9925  12.5407  26.3598  33.3344  36.1541  36.4421  38.9763  46.0158
            0.020202  0.577350  0.000000
 -20.5879  10.9947  12.6568  26.4078  33.3405  36.1505  36.4314  38.9699  46.0134
            0.025253  0.577350  0.000000
 -20.9708  10.9976  12.7882  26.4679  33.3484  36.1459  36.4175  38.9617  46.0103
            0.030303  0.577350  0.000000
 -21.3483  11.0011  12.9263  26.5393  33.3580  36.1402  36.4004  38.9517  46.0062
            0.035354  0.577350  0.000000
 -21.6776  11.0053  13.0639  26.6213  33.3693  36.1335  36.3799  38.9400  46.0012
            0.040404  0.577350  0.000000
 -21.9165  11.0101  13.1959  26.7136  33.3824  36.1259  36.3559  38.9267  45.9951
            0.045455  0.577350  0.000000
 -22.0261  11.0155  13.3188  26.8160  33.3971  36.1172  36.3286  38.9117  45.9879
            0.050505  0.577350  0.000000
 -21.9747  11.0215  13.4308  26.9286  33.4136  36.1076  36.2981  38.8951  45.9794
            0.055556  0.577350  0.000000
 -21.7410  11.0281  13.5312  27.0517  33.4317  36.0969  36.2649  38.8770  45.9698
            0.060606  0.577350  0.000000
 -21.3162  11.0353  13.6206  27.1858  33.4515  36.0853  36.2293  38.8575  45.9592
            0.065657  0.577350  0.000000
 -20.7045  11.0431  13.7005  27.3311  33.4730  36.0728  36.1922  38.8366  45.9477
            0.070707  0.577350  0.000000
 -19.9219  11.0515  13.7727  27.4874  33.4961  36.0593  36.1544  38.8143  45.9356
            0.075758  0.577350  0.000000
 -18.9929  11.0604  13.8398  27.6545  33.5208  36.0449  36.1167  38.7908  45.9231
            0.080808  0.577350  0.000000
 -17.9467  11.0698  13.9045  27.8313  33.5471  36.0296  36.0800  38.7661  45.9104
            0.085859  0.577350  0.000000
 -16.8138  11.0797  13.9699  28.0168  33.5749  36.0134  36.0449  38.7404  45.8975
            0.090909  0.577350  0.000000
 -15.6229  11.0901  14.0391  28.2094  33.6043  35.9964  36.0123  38.7136  45.8845
            0.095960  0.577350  0.000000
 -14.3998  11.1010  14.1153  28.4075  33.6351  35.9785  35.9826  38.6858  45.8712
            0.101010  0.577350  0.000000
 -13.1665  11.1123  14.2014  28.6092  33.6674  35.9598  35.9563  38.6572  45.8575
            0.106061  0.577350  0.000000
 -11.9411  11.1240  14.3000  28.8128  33.7011  35.9404  35.9340  38.6278  45.8433
            0.111111  0.577350  0.000000
 -10.7385  11.1361  14.4129  29.0166  33.7362  35.9202  35.9160  38.5977  45.8283
            0.116162  0.577350  0.000000
  -9.5707  11.1485  14.5412  29.2191  33.7726  35.8994  35.9027  38.5669  45.8124
            0.121212  0.577350  0.000000
  -8.4475  11.1613  14.6848  29.4191  33.8102  35.8778  35.8941  38.5356  45.7954
            0.126263  0.577350  0.000000
  -7.3769  11.1743  14.8426  29.6155  33.8490  35.8557  35.8906  38.5038  45.7771
            0.131313  0.577350  0.000000
  -6.3650  11.1876  15.0125  29.8074  33.8889  35.8329  35.8922  38.4716  45.7576
            0.136364  0.577350  0.000000
  -5.4172  11.2012  15.1914  29.9943  33.9299  35.8097  35.8988  38.4390  45.7367
            0.141414  0.577350  0.000000
  -4.5390  11.2149  15.3764  30.1757  33.9718  35.7859  35.9101  38.4062  45.7144
            0.146465  0.577350  0.000000
  -3.7374  11.2288  15.5642  30.3515  34.0147  35.7617  35.9259  38.3732  45.6908
            0.151515  0.577350  0.000000
  -3.0244  11.2429  15.7522  30.5218  34.0584  35.7371  35.9454  38.3400  45.6659
            0.156566  0.577350  0.000000
  -2.4224  11.2570  15.9382  30.6868  34.1028  35.7122  35.9680  38.3068  45.6397
            0.161616  0.577350  0.000000
  -1.9727  11.2712  16.1206  30.8468  34.1478  35.6870  35.9924  38.2737  45.6122
            0.166667  0.577350  0.000000
  -1.7333  11.2855  16.2985  31.0026  34.1935  35.6615  36.0174  38.2405  45.5835
            0.171717  0.577350  0.000000
  -1.7378  11.2998  16.4714  31.1548  34.2395  35.6359  36.0410  38.2075  45.5537
            0.176768  0.577350  0.000000
  -1.9428  11.3141  16.6394  31.3041  34.2859  35.6102  36.0614  38.1747  45.5227
            0.181818  0.577350  0.000000
  -2.2634  11.3284  16.8024  31.4514  34.3326  35.5845  36.0760  38.1422  45.4907
            0.186869  0.577350  0.000000
  -2.6337  11.3426  16.9607  31.5972  34.3794  35.5588  36.0826  38.1100  45.4577
            0.191919  0.577350  0.000000
  -3.0169  11.3567  17.1142  31.7417  34.4261  35.5332  36.0790  38.0782  45.4240
            0.196970  0.577350  0.000000
  -3.3947  11.3708  17.2626  31.8842  34.4728  35.5077  36.0640  38.0469  45.3898
            0.202020  0.577350  0.000000
  -3.7589  11.3847  17.4049  32.0232  34.5192  35.4825  36.0376  38.0161  45.3555
            0.207071  0.577350  0.000000
  -4.1068  11.3984  17.5401  32.1560  34.5653  35.4575  36.0019  37.9858  45.3217
            0.212121  0.577350  0.000000
  -4.4388  11.4120  17.6662  32.2790  34.6108  35.4329  35.9607  37.9563  45.2891
            0.217172  0.577350  0.000000
  -4.7567  11.4253  17.7814  32.3883  34.6558  35.4087  35.9193  37.9275  45.2581
            0.222222  0.577350  0.000000
  -5.0623  11.4384  17.8842  32.4807  34.7000  35.3849  35.8831  37.8995  45.2294
            0.227273  0.577350  0.000000
  -5.3570  11.4512  17.9732  32.5545  34.7432  35.3617  35.8567  37.8723  45.2031
            0.232323  0.577350  0.000000
  -5.6412  11.4638  18.0478  32.6096  34.7854  35.3391  35.8430  37.8461  45.1794
            0.237374  0.577350  0.000000
  -5.9145  11.4761  18.1079  32.6480  34.8265  35.3172  35.8426  37.8210  45.1583
            0.242424  0.577350  0.000000
  -6.1757  11.4879  18.1542  32.6727  34.8663  35.2959  35.8548  37.7969  45.1396
            0.247475  0.577350  0.000000
  -6.4235  11.4995  18.1876  32.6873  34.9045  35.2755  35.8774  37.7739  45.1233
            0.252525  0.577350  0.000000
  -6.6562  11.5106  18.2092  32.6949  34.9412  35.2559  35.9081  37.7522  45.1090
            0.257576  0.577350  0.000000
  -6.8722  11.5213  18.2204  32.6984  34.9762  35.2371  35.9446  37.7317  45.0965
            0.262626  0.577350  0.000000
  -7.0703  11.5315  18.2227  32.6997  35.0093  35.2194  35.9850  37.7126  45.0858
            0.267677  0.577350  0.000000
  -7.2494  11.5413  18.2174  32.7003  35.0405  35.2026  36.0277  37.6949  45.0766
            0.272727  0.577350  0.000000
  -7.4087  11.5505  18.2058  32.7011  35.0695  35.1870  36.0712  37.6786  45.0687
            0.277778  0.577350  0.000000
  -7.5477  11.5592  18.1893  32.7023  35.0961  35.1726  36.1147  37.6637  45.0620
            0.282828  0.577350  0.000000
  -7.6667  11.5673  18.1689  32.7043  35.1197  35.1602  36.1572  37.6504  45.0564
            0.287879  0.577350  0.000000
  -7.7661  11.5748  18.1458  32.7070  35.1352  35.1547  36.1979  37.6385  45.0518
            0.292929  0.577350  0.000000
  -7.8472  11.5816  18.1211  32.7103  35.1310  35.1677  36.2362  37.6281  45.0479
            0.297980  0.577350  0.000000
  -7.9117  11.5878  18.0955  32.7139  35.1221  35.1842  36.2713  37.6191  45.0446
            0.303030  0.577350  0.000000
  -7.9619  11.5933  18.0702  32.7177  35.1137  35.1991  36.3026  37.6116  45.0419
            0.308081  0.577350  0.000000
  -8.0006  11.5980  18.0458  32.7213  35.1063  35.2117  36.3295  37.6055  45.0397
            0.313131  0.577350  0.000000
  -8.0309  11.6019  18.0235  32.7246  35.1002  35.2221  36.3515  37.6007  45.0378
            0.318182  0.577350  0.000000
  -8.0555  11.6051  18.0040  32.7274  35.0954  35.2300  36.3682  37.5971  45.0362
            0.323232  0.577350  0.000000
  -8.0763  11.6074  17.9885  32.7295  35.0919  35.2356  36.3795  37.5947  45.0349
            0.328283  0.577350  0.000000
  -8.0932  11.6088  17.9779  32.7309  35.0898  35.2389  36.3858  37.5934  45.0340
            0.333333  0.577350  0.000000
  -8.1030  11.6092  17.9735  32.7318  35.0891  35.2400  36.3877  37.5930  45.0335
            0.330808  0.572976  0.000000
  -8.0920  11.6088  17.9778  32.7315  35.0898  35.2390  36.3864  37.5934  45.0339
            0.328283  0.568603  0.000000
  -8.0528  11.6073  17.9903  32.7314  35.0919  35.2359  36.3841  37.5944  45.0351
            0.325758  0.564229  0.000000
  -7.9645  11.6047  18.0119  32.7325  35.0953  35.2310  36.3836  37.5960  45.0370
            0.323232  0.559855  0.000000
  -7.7987  11.6010  18.0431  32.7358  35.0999  35.2244  36.3884  37.5979  45.0400
            0.320707  0.555481  0.000000
  -7.5193  11.5962  18.0840  32.7424  35.1056  35.2166  36.4023  37.6002  45.0442
            0.318182  0.551107  0.000000
  -7.0836  11.5902  18.1339  32.7532  35.1118  35.2081  36.4288  37.6025  45.0497
            0.315657  0.546733  0.000000
  -6.4389  11.5829  18.1917  32.7689  35.1175  35.1999  36.4707  37.6047  45.0567
            0.313131  0.542359  0.000000
  -5.5084  11.5743  18.2553  32.7894  35.1207  35.1943  36.5296  37.6067  45.0652
            0.310606  0.537985  0.000000
  -4.1288  11.5643  18.3228  32.8142  35.1186  35.1943  36.6055  37.6084  45.0754
            0.308081  0.533612  0.000000
  -1.4194  11.5529  18.3915  32.8421  35.1097  35.2011  36.6967  37.6097  45.0871
            0.305556  0.529238  0.000000
   3.7663  11.5401  18.4595  32.8715  35.0955  35.2138  36.8002  37.6103  45.1002
            0.303030  0.524864  0.000000
   5.5640  11.5256  18.5246  32.9011  35.0775  35.2305  36.9124  37.6101  45.1147
            0.300505  0.520490  0.000000
   6.9113  11.5096  18.5854  32.9295  35.0570  35.2504  37.0291  37.6091  45.1303
            0.297980  0.516116  0.000000
   8.0110  11.4919  18.6407  32.9554  35.0345  35.2728  37.1466  37.6071  45.1471
            0.295455  0.511742  0.000000
   8.9369  11.4725  18.6896  32.9784  35.0102  35.2975  37.2614  37.6039  45.1649
            0.292929  0.507368  0.000000
   9.7281  11.4512  18.7317  32.9977  34.9845  35.3244  37.3706  37.5996  45.1838
            0.290404  0.502995  0.000000
  10.4092  11.4282  18.7666  33.0131  34.9573  35.3534  37.4721  37.5939  45.2036
            0.287879  0.498621  0.000000
  10.9980  11.4032  18.7939  33.0245  34.9288  35.3845  37.5641  37.5869  45.2246
            0.285354  0.494247  0.000000
  11.5082  11.3763  18.8137  33.0319  34.8990  35.4176  37.6458  37.5783  45.2466
            0.282828  0.489873  0.000000
  11.9505  11.3474  18.8256  33.0354  34.8680  35.4528  37.7163  37.5682  45.2699
            0.280303  0.485499  0.000000
  12.3337  11.3164  18.8294  33.0349  34.8358  35.4899  37.7753  37.5563  45.2945
            0.277778  0.481125  0.000000
  12.6650  11.2833  18.8250  33.0307  34.8024  35.5290  37.8229  37.5427  45.3207
            0.275253  0.476751  0.000000
  12.9505  11.2480  18.8118  33.0226  34.7678  35.5700  37.8589  37.5273  45.3484
            0.272727  0.472377  0.000000
  13.1955  11.2105  18.7895  33.0109  34.7320  35.6130  37.8838  37.5101  45.3781
            0.270202  0.468004  0.000000
  13.4043  11.1708  18.7576  32.9954  34.6950  35.6579  37.8978  37.4909  45.4098
            0.267677  0.463630  0.000000
  13.5809  11.1288  18.7153  32.9761  34.6567  35.7047  37.9014  37.4697  45.4439
            0.265152  0.459256  0.000000
  13.7287  11.0844  18.6617  32.9529  34.6173  35.7533  37.8950  37.4466  45.4806
            0.262626  0.454882  0.000000
  13.8508  11.0377  18.5961  32.9256  34.5766  35.8036  37.8789  37.4214  45.5204
            0.260101  0.450508  0.000000
  13.9500  10.9886  18.5174  32.8940  34.5347  35.8557  37.8537  37.3942  45.5635
            0.257576  0.446134  0.000000
  14.0290  10.9371  18.4243  32.8576  34.4914  35.9095  37.8198  37.3650  45.6104
            0.255051  0.441760  0.000000
  14.0902  10.8831  18.3157  32.8163  34.4469  35.9647  37.7777  37.3338  45.6616
            0.252525  0.437387  0.000000
  14.1359  10.8266  18.1902  32.7693  34.4011  36.0213  37.7277  37.3008  45.7175
            0.250000  0.433013  0.000000
  14.1681  10.7676  18.0464  32.7163  34.3539  36.0791  37.6703  37.2660  45.7788
            0.247475  0.428639  0.000000
  14.1889  10.7061  17.8828  32.6566  34.3054  36.1378  37.6059  37.2298  45.8459
            0.244949  0.424265  0.000000
  14.2001  10.6420  17.6977  32.5894  34.2555  36.1969  37.5349  37.1926  45.9195
            0.242424  0.419891  0.000000
  14.2036  10.5754  17.4897  32.5140  34.2041  36.2558  37.4575  37.1548  46.0003
            0.239899  0.415517  0.000000
  14.2009  10.5062  17.2573  32.4294  34.1514  36.3135  37.3741  37.1175  46.0890
            0.237374  0.411143  0.000000
  14.1934  10.4344  16.9990  32.3347  34.0972  36.3684  37.2851  37.0821  46.1861
            0.234848  0.406770  0.000000
  14.1823  10.3599  16.7137  32.2289  34.0415  36.4182  37.1906  37.0511  46.2925
            0.232323  0.402396  0.000000
  14.1680  10.2829  16.4009  32.1113  33.9844  36.4590  37.0911  37.0281  46.4084
            0.229798  0.398022  0.000000
  14.1502  10.2032  16.0612  31.9812  33.9258  36.4861  36.9867  37.0180  46.5341
            0.227273  0.393648  0.000000
  14.1268  10.1209  15.6973  31.8383  33.8657  36.4945  36.8778  37.0256  46.6694
            0.224747  0.389274  0.000000
  14.0912  10.0359  15.3169  31.6830  33.8041  36.4825  36.7647  37.0526  46.8134
            0.222222  0.384900  0.000000
  14.0262   9.9483  14.9399  31.5167  33.7410  36.4520  36.6480  37.0971  46.9641
            0.219697  0.380526  0.000000
  13.8869   9.8581  14.6157  31.3416  33.6764  36.4070  36.5282  37.1552  47.1186
            0.217172  0.376152  0.000000
  13.6148   9.7653  14.4098  31.1611  33.6102  36.3511  36.4059  37.2230  47.2722
            0.214646  0.371779  0.000000
  13.2394   9.6699  14.3024  30.9797  33.5426  36.2871  36.2817  37.2978  47.4196
            0.212121  0.367405  0.000000
  12.8341   9.5720  14.2326  30.8021  33.4734  36.2167  36.1564  37.3780  47.5545
            0.209596  0.363031  0.000000
  12.4438   9.4714  14.1695  30.6331  33.4028  36.1410  36.0307  37.4622  47.6706
            0.207071  0.358657  0.000000
  12.0944   9.3684  14.1006  30.4764  33.3307  36.0609  35.9051  37.5498  47.7629
            0.204545  0.354283  0.000000
  11.8019   9.2629  14.0208  30.3345  33.2571  35.9768  35.7799  37.6401  47.8280
            0.202020  0.349909  0.000000
  11.5745   9.1549  13.9282  30.2079  33.1821  35.8890  35.6556  37.7329  47.8643
            0.199495  0.345535  0.000000
  11.4133   9.0446  13.8230  30.0960  33.1056  35.7979  35.5322  37.8278  47.8727
            0.196970  0.341162  0.000000
  11.3138   8.9319  13.7065  29.9969  33.0277  35.7037  35.4099  37.9246  47.8552
            0.194444  0.336788  0.000000
  11.2677   8.8169  13.5809  29.9078  32.9484  35.6064  35.2887  38.0231  47.8150
            0.191919  0.332414  0.000000
  11.2647   8.6997  13.4486  29.8259  32.8677  35.5064  35.1688  38.1232  47.7558
            0.189394  0.328040  0.000000
  11.2937   8.5803  13.3122  29.7482  32.7857  35.4036  35.0503  38.2248  47.6812
            0.186869  0.323666  0.000000
  11.3442   8.4588  13.1747  29.6722  32.7024  35.2982  34.9333  38.3277  47.5947
            0.184343  0.319292  0.000000
  11.4059   8.3353  13.0395  29.5953  32.6178  35.1903  34.8180  38.4318  47.4996
            0.181818  0.314918  0.000000
  11.4690   8.2098  12.9104  29.5154  32.5319  35.0799  34.7049  38.5370  47.3986
            0.179293  0.310544  0.000000
  11.5234   8.0824  12.7924  29.4307  32.4447  34.9672  34.5942  38.6433  47.2941
            0.176768  0.306171  0.000000
  11.5587   7.9532  12.6917  29.3398  32.3564  34.8522  34.4867  38.7505  47.1882
            0.174242  0.301797  0.000000
  11.5652   7.8222  12.6144  29.2411  32.2669  34.7350  34.3830  38.8587  47.0828
            0.171717  0.297423  0.000000
  11.5363   7.6896  12.5637  29.1336  32.1763  34.6157  34.2839  38.9676  46.9793
            0.169192  0.293049  0.000000
  11.4723   7.5554  12.5367  29.0163  32.0845  34.4943  34.1906  39.0773  46.8789
            0.166667  0.288675  0.000000
  11.3790   7.4197  12.5248  28.8883  31.9917  34.3709  34.1042  39.1876  46.7825
            0.164141  0.284301  0.000000
  11.2644   7.2826  12.5177  28.7488  31.8979  34.2456  34.0259  39.2985  46.6908
            0.161616  0.279927  0.000000
  11.1355   7.1441  12.5063  28.5973  31.8031  34.1184  33.9572  39.4099  46.6044
            0.159091  0.275554  0.000000
  10.9969   7.0044  12.4832  28.4335  31.7074  33.9894  33.8995  39.5218  46.5234
            0.156566  0.271180  0.000000
  10.8519   6.8635  12.4429  28.2570  31.6107  33.8587  33.8544  39.6340  46.4479
            0.154040  0.266806  0.000000
  10.7026   6.7215  12.3805  28.0678  31.5132  33.7263  33.8233  39.7465  46.3777
            0.151515  0.262432  0.000000
  10.5503   6.5785  12.2916  27.8659  31.4149  33.5923  33.8078  39.8593  46.3127
            0.148990  0.258058  0.000000
  10.3959   6.4346  12.1718  27.6517  31.3157  33.4568  33.8093  39.9722  46.2523
            0.146465  0.253684  0.000000
  10.2398   6.2898  12.0165  27.4254  31.2159  33.3197  33.8292  40.0852  46.1961
            0.143939  0.249310  0.000000
  10.0822   6.1443  11.8205  27.1872  31.1154  33.1813  33.8688  40.1981  46.1436
            0.141414  0.244936  0.000000
   9.9232   5.9980  11.5781  26.9375  31.0143  33.0415  33.9296  40.3109  46.0940
            0.138889  0.240563  0.000000
   9.7620   5.8513  11.2831  26.6762  30.9126  32.9004  34.0127  40.4236  46.0470
            0.136364  0.236189  0.000000
   9.5969   5.7040  10.9286  26.4031  30.8103  32.7581  34.1194  40.5359  46.0018
            0.133838  0.231815  0.000000
   9.4225   5.5563  10.5092  26.1176  30.7077  32.6147  34.2510  40.6479  45.9582
            0.131313  0.227441  0.000000
   9.2206   5.4084  10.0280  25.8185  30.6046  32.4703  34.4085  40.7595  45.9158
            0.128788  0.223067  0.000000
   8.9121   5.2603   9.5412  25.5051  30.5012  32.3248  34.5929  40.8704  45.8746
            0.126263  0.218693  0.000000
   8.3049   5.1121   9.2016  25.1768  30.3976  32.1786  34.8052  40.9806  45.8350
            0.123737  0.214319  0.000000
   7.3429   4.9640   8.9883  24.8357  30.2937  32.0315  35.0460  41.0901  45.7977
            0.121212  0.209946  0.000000
   5.9333   4.8160   8.8146  24.4887  30.1897  31.8837  35.3160  41.1988  45.7640
            0.118687  0.205572  0.000000
   3.4642   4.6683   8.6535  24.1514  30.0857  31.7354  35.6158  41.3064  45.7364
            0.116162  0.201198  0.000000
  -4.2037   4.5211   8.4959  23.8523  29.9817  31.5865  35.9465  41.4130  45.7182
            0.113636  0.196824  0.000000
  -7.5331   4.3744   8.3375  23.6336  29.8778  31.4373  36.3097  41.5184  45.7140
            0.111111  0.192450  0.000000
 -10.4274   4.2285   8.1759  23.5434  29.7741  31.2879  36.7077  41.6225  45.7304
            0.108586  0.188076  0.000000
 -13.2968   4.0833   8.0102  23.6178  29.6707  31.1383  37.1423  41.7253  45.7751
            0.106061  0.183702  0.000000
 -16.2115   3.9392   7.8409  23.8624  29.5676  30.9888  37.6135  41.8267  45.8571
            0.103535  0.179328  0.000000
 -19.1475   3.7963   7.6685  24.2480  29.4650  30.8393  38.1168  41.9265  45.9862
            0.101010  0.174955  0.000000
 -22.0497   3.6546   7.4939  24.7234  29.3630  30.6902  38.6403  42.0248  46.1713
            0.098485  0.170581  0.000000
 -24.8581   3.5145   7.3173  25.2347  29.2615  30.5415  39.1651  42.1214  46.4184
            0.095960  0.166207  0.000000
 -27.5181   3.3759   7.1390  25.7390  29.1608  30.3933  39.6673  42.2163  46.7284
            0.093434  0.161833  0.000000
 -29.9812   3.2392   6.9588  26.2092  29.0609  30.2458  40.1230  42.3094  47.0926
            0.090909  0.157459  0.000000
 -32.2039   3.1044   6.7766  26.6323  28.9620  30.0993  40.5147  42.4006  47.4909
            0.088384  0.153085  0.000000
 -34.1453   2.9717   6.5921  27.0054  28.8640  29.9537  40.8327  42.4900  47.8915
            0.085859  0.148711  0.000000
 -35.7672   2.8412   6.4054  27.3313  28.7672  29.8093  41.0758  42.5775  48.2548
            0.083333  0.144338  0.000000
 -37.0363   2.7132   6.2164  27.6153  28.6717  29.6664  41.2467  42.6631  48.5405
            0.080808  0.139964  0.000000
 -37.9286   2.5877   6.0250  27.8638  28.5774  29.5249  41.3498  42.7467  48.7145
            0.078283  0.135590  0.000000
 -38.4342   2.4648   5.8313  28.0825  28.4846  29.3852  41.3882  42.8283  48.7554
            0.075758  0.131216  0.000000
 -38.5619   2.3447   5.6354  28.2769  28.3934  29.2473  41.3627  42.9079  48.6589
            0.073232  0.126842  0.000000
 -38.3396   2.2275   5.4375  28.4517  28.3038  29.1115  41.2717  42.9854  48.4383
            0.070707  0.122468  0.000000
 -37.8115   2.1133   5.2378  28.6106  28.2159  28.9779  41.1119  43.0610  48.1214
            0.068182  0.118094  0.000000
 -37.0320   2.0022   5.0366  28.7568  28.1299  28.8468  40.8799  43.1344  47.7450
            0.065657  0.113721  0.000000
 -36.0588   1.8942   4.8343  28.8925  28.0459  28.7183  40.5747  43.2059  47.3467
            0.063131  0.109347  0.000000
 -34.9465   1.7893   4.6313  29.0194  27.9639  28.5925  40.2002  43.2752  46.9585
            0.060606  0.104973  0.000000
 -33.7422   1.6877   4.4280  29.1381  27.8841  28.4698  39.7662  43.3424  46.6016
            0.058081  0.100599  0.000000
 -32.4839   1.5893   4.2248  29.2486  27.8066  28.3502  39.2882  43.4075  46.2864
            0.055556  0.096225  0.000000
 -31.1996   1.4941   4.0221  29.3502  27.7315  28.2339  38.7849  43.4705  46.0138
            0.053030  0.091851  0.000000
 -29.9092   1.4022   3.8204  29.4419  27.6589  28.1212  38.2753  43.5313  45.7794
            0.050505  0.087477  0.000000
 -28.6254   1.3134   3.6200  29.5221  27.5889  28.0122  37.7763  43.5898  45.5766
            0.047980  0.083103  0.000000
 -27.3558   1.2277   3.4213  29.5896  27.5215  27.9071  37.3020  43.6461  45.3983
            0.045455  0.078730  0.000000
 -26.1044   1.1450   3.2244  29.6431  27.4569  27.8061  36.8633  43.7002  45.2383
            0.042929  0.074356  0.000000
 -24.8731   1.0653   3.0297  29.6824  27.3952  27.7093  36.4680  43.7518  45.0912
            0.040404  0.069982  0.000000
 -23.6623   0.9885   2.8372  29.7082  27.3365  27.6170  36.1210  43.8011  44.9529
            0.037879  0.065608  0.000000
 -22.4720   0.9145   2.6470  29.7230  27.2809  27.5293  35.8244  43.8478  44.8200
            0.035354  0.061234  0.000000
 -21.3021   0.8430   2.4591  29.7305  27.2283  27.4463  35.5781  43.8921  44.6899
            0.032828  0.056860  0.000000
 -20.1530   0.7741   2.2732  29.7367  27.1791  27.3683  35.3797  43.9337  44.5606
            0.030303  0.052486  0.000000
 -19.0256   0.7075   2.0893  29.7487  27.1331  27.2954  35.2251  43.9726  44.4307
            0.027778  0.048113  0.000000
 -17.9224   0.6431   1.9071  29.7751  27.0905  27.2277  35.1092  44.0088  44.2990
            0.025253  0.043739  0.000000
 -16.8477   0.5809   1.7264  29.8252  27.0513  27.1653  35.0262  44.0422  44.1648
            0.022727  0.039365  0.000000
 -15.8088   0.5207   1.5471  29.9091  27.0157  27.1085  34.9704  44.0726  44.0279
            0.020202  0.034991  0.000000
 -14.8168   0.4623   1.3689  30.0370  26.9837  27.0573  34.9361  44.1001  43.8880
            0.017677  0.030617  0.000000
 -13.8883   0.4059   1.1917  30.2192  26.9553  27.0119  34.9185  44.1245  43.7455
            0.015152  0.026243  0.000000
 -13.0467   0.3513   1.0155  30.4659  26.9306  26.9723  34.9131  44.1458  43.6008
            0.012626  0.021869  0.000000
 -12.3221   0.2989   0.8402  30.7867  26.9096  26.9387  34.9160  44.1639  43.4544
            0.010101  0.017495  0.000000
 -11.7510   0.2489   0.6655  31.1897  26.8924  26.9110  34.9241  44.1788  43.3072
            0.007576  0.013122  0.000000
 -11.3717   0.2026   0.4909  31.6814  26.8789  26.8895  34.9345  44.1905  43.1600
            0.005051  0.008748  0.000000
 -11.2178   0.1622   0.3138  32.2657  26.8693  26.8740  34.9449  44.1988  43.0139
            0.002525  0.004374  0.000000
 -11.3101   0.1324   0.1171  32.9434  26.8636  26.8647  34.9534  44.2038  42.8699
            0.000000  0.000000  0.000000
  -0.1732   0.1209  -0.1064  34.9527  26.8616  26.8616  34.9532  44.2055  40.0660


==> anc/fig10/phband25cr1l.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 0.50 0.00 0.50 0.50 0.50 0.50 0.50 0.00 0.00
            0.000000  0.005064  0.000000
 0.93 0.00 0.00 0.00 0.00 1.00 0.90 0.00 0.17
            0.000000  0.010129  0.000000
 0.93 0.00 0.00 0.00 0.00 1.00 0.90 0.00 0.17
            0.000000  0.015193  0.000000
 0.93 0.00 0.00 0.00 0.00 1.00 0.91 0.00 0.16
            0.000000  0.020258  0.000000
 0.93 0.00 0.00 0.00 0.00 1.00 0.91 0.00 0.16
            0.000000  0.025322  0.000000
 0.93 0.00 0.00 0.00 0.00 1.00 0.91 0.00 0.16
            0.000000  0.030387  0.000000
 0.92 0.00 0.00 0.00 0.00 1.00 0.92 0.00 0.16
            0.000000  0.035451  0.000000
 0.92 0.00 0.00 0.00 0.00 1.00 0.92 0.00 0.16
            0.000000  0.040516  0.000000
 0.92 0.00 0.00 0.00 0.00 1.00 0.92 0.00 0.16
            0.000000  0.045580  0.000000
 0.92 0.00 0.00 0.00 0.00 1.00 0.91 0.00 0.17
            0.000000  0.050645  0.000000
 0.92 0.01 0.00 0.00 0.00 0.99 0.91 0.00 0.17
            0.000000  0.055709  0.000000
 0.92 0.01 0.00 0.00 0.00 0.99 0.91 0.00 0.18
            0.000000  0.060774  0.000000
 0.91 0.01 0.00 0.00 0.00 0.99 0.90 0.00 0.18
            0.000000  0.065838  0.000000
 0.91 0.01 0.00 0.00 0.00 0.99 0.90 0.00 0.19
            0.000000  0.070903  0.000000
 0.91 0.01 0.00 0.00 0.00 0.99 0.89 0.00 0.20
            0.000000  0.075967  0.000000
 0.91 0.01 0.00 0.00 0.00 0.99 0.89 0.00 0.21
            0.000000  0.081032  0.000000
 0.90 0.01 0.00 0.00 0.00 0.99 0.88 0.00 0.22
            0.000000  0.086096  0.000000
 0.90 0.01 0.00 0.00 0.00 0.99 0.87 0.00 0.23
            0.000000  0.091161  0.000000
 0.90 0.02 0.00 0.00 0.00 0.98 0.86 0.00 0.24
            0.000000  0.096225  0.000000
 0.89 0.02 0.00 0.00 0.00 0.98 0.85 0.00 0.25
            0.000000  0.101290  0.000000
 0.89 0.02 0.00 0.00 0.00 0.98 0.84 0.00 0.27
            0.000000  0.106354  0.000000
 0.89 0.02 0.00 0.00 0.00 0.98 0.83 0.00 0.28
            0.000000  0.111418  0.000000
 0.89 0.02 0.00 0.00 0.00 0.98 0.81 0.00 0.30
            0.000000  0.116483  0.000000
 0.88 0.02 0.00 0.00 0.00 0.98 0.80 0.00 0.32
            0.000000  0.121547  0.000000
 0.88 0.03 0.00 0.00 0.00 0.97 0.78 0.00 0.34
            0.000000  0.126612  0.000000
 0.88 0.03 0.00 0.00 0.00 0.97 0.77 0.00 0.36
            0.000000  0.131676  0.000000
 0.88 0.03 0.00 0.00 0.00 0.97 0.75 0.00 0.38
            0.000000  0.136741  0.000000
 0.88 0.03 0.00 0.00 0.00 0.97 0.72 0.00 0.40
            0.000000  0.141805  0.000000
 0.87 0.03 0.00 0.00 0.00 0.97 0.70 0.00 0.42
            0.000000  0.146870  0.000000
 0.87 0.03 0.00 0.00 0.00 0.96 0.68 0.00 0.45
            0.000000  0.151934  0.000000
 0.87 0.04 0.00 0.00 0.00 0.96 0.65 0.00 0.47
            0.000000  0.156999  0.000000
 0.87 0.04 0.00 0.00 0.00 0.96 0.63 0.00 0.50
            0.000000  0.162063  0.000000
 0.87 0.04 0.00 0.00 0.00 0.96 0.61 0.00 0.52
            0.000000  0.167128  0.000000
 0.87 0.04 0.00 0.00 0.00 0.96 0.59 0.00 0.54
            0.000000  0.172192  0.000000
 0.87 0.04 0.00 0.00 0.00 0.96 0.57 0.00 0.56
            0.000000  0.177257  0.000000
 0.87 0.04 0.00 0.00 0.00 0.95 0.55 0.00 0.58
            0.000000  0.182321  0.000000
 0.87 0.05 0.00 0.00 0.00 0.95 0.54 0.00 0.59
            0.000000  0.187386  0.000000
 0.88 0.05 0.00 0.00 0.00 0.95 0.53 0.00 0.59
            0.000000  0.192450  0.000000
 0.88 0.05 0.00 0.00 0.00 0.95 0.53 0.00 0.59
            0.000000  0.197515  0.000000
 0.89 0.05 0.00 0.00 0.00 0.95 0.53 0.00 0.58
            0.000000  0.202579  0.000000
 0.89 0.05 0.00 0.00 0.00 0.95 0.54 0.00 0.57
            0.000000  0.207644  0.000000
 0.90 0.05 0.00 0.00 0.00 0.94 0.55 0.00 0.55
            0.000000  0.212708  0.000000
 0.91 0.05 0.00 0.00 0.00 0.94 0.57 0.00 0.52
            0.000000  0.217772  0.000000
 0.92 0.06 0.00 0.00 0.00 0.94 0.59 0.00 0.49
            0.000000  0.222837  0.000000
 0.93 0.06 0.00 0.00 0.00 0.94 0.61 0.00 0.46
            0.000000  0.227901  0.000000
 0.94 0.06 0.00 0.00 0.00 0.94 0.64 0.00 0.42
            0.000000  0.232966  0.000000
 0.95 0.06 0.00 0.00 0.00 0.94 0.67 0.00 0.38
            0.000000  0.238030  0.000000
 0.96 0.06 0.00 0.00 0.00 0.94 0.71 0.00 0.33
            0.000000  0.243095  0.000000
 0.97 0.06 0.00 0.00 0.00 0.93 0.74 0.00 0.29
            0.000000  0.248159  0.000000
 0.97 0.06 0.00 0.00 0.00 0.93 0.78 0.01 0.25
            0.000000  0.253224  0.000000
 0.98 0.06 0.00 0.00 0.00 0.93 0.81 0.01 0.21
            0.000000  0.258288  0.000000
 0.98 0.06 0.00 0.00 0.00 0.93 0.85 0.01 0.18
            0.000000  0.263353  0.000000
 0.98 0.07 0.00 0.00 0.00 0.93 0.88 0.01 0.14
            0.000000  0.268417  0.000000
 0.98 0.07 0.00 0.00 0.00 0.93 0.90 0.01 0.12
            0.000000  0.273482  0.000000
 0.98 0.07 0.00 0.00 0.00 0.92 0.92 0.01 0.10
            0.000000  0.278546  0.000000
 0.98 0.07 0.00 0.00 0.00 0.92 0.94 0.01 0.09
            0.000000  0.283611  0.000000
 0.98 0.07 0.00 0.00 0.00 0.92 0.94 0.01 0.08
            0.000000  0.288675  0.000000
 0.98 0.07 0.00 0.00 0.00 0.92 0.94 0.01 0.08
            0.000000  0.293740  0.000000
 0.98 0.07 0.00 0.00 0.00 0.92 0.94 0.01 0.09
            0.000000  0.298804  0.000000
 0.98 0.07 0.00 0.00 0.00 0.91 0.93 0.02 0.09
            0.000000  0.303869  0.000000
 0.98 0.07 0.00 0.00 0.00 0.91 0.92 0.02 0.10
            0.000000  0.308933  0.000000
 0.97 0.07 0.00 0.00 0.00 0.91 0.92 0.02 0.11
            0.000000  0.313998  0.000000
 0.97 0.07 0.00 0.00 0.00 0.91 0.91 0.02 0.12
            0.000000  0.319062  0.000000
 0.97 0.07 0.00 0.00 0.00 0.90 0.90 0.02 0.12
            0.000000  0.324126  0.000000
 0.97 0.07 0.00 0.00 0.00 0.90 0.90 0.03 0.13
            0.000000  0.329191  0.000000
 0.97 0.07 0.00 0.00 0.00 0.90 0.90 0.03 0.13
            0.000000  0.334255  0.000000
 0.97 0.08 0.00 0.00 0.00 0.89 0.89 0.03 0.14
            0.000000  0.339320  0.000000
 0.97 0.08 0.00 0.00 0.00 0.89 0.89 0.04 0.14
            0.000000  0.344384  0.000000
 0.97 0.08 0.00 0.00 0.00 0.88 0.89 0.04 0.14
            0.000000  0.349449  0.000000
 0.97 0.08 0.00 0.00 0.00 0.88 0.89 0.05 0.14
            0.000000  0.354513  0.000000
 0.97 0.08 0.00 0.00 0.00 0.87 0.90 0.05 0.14
            0.000000  0.359578  0.000000
 0.96 0.08 0.00 0.00 0.00 0.86 0.90 0.06 0.14
            0.000000  0.364642  0.000000
 0.96 0.08 0.00 0.00 0.00 0.85 0.90 0.07 0.14
            0.000000  0.369707  0.000000
 0.96 0.08 0.00 0.00 0.00 0.84 0.90 0.08 0.14
            0.000000  0.374771  0.000000
 0.96 0.08 0.00 0.00 0.00 0.83 0.90 0.09 0.14
            0.000000  0.379836  0.000000
 0.96 0.08 0.00 0.00 0.00 0.82 0.91 0.10 0.14
            0.000000  0.384900  0.000000
 0.96 0.08 0.00 0.00 0.00 0.81 0.91 0.11 0.14
            0.000000  0.389965  0.000000
 0.95 0.08 0.00 0.00 0.00 0.79 0.91 0.13 0.14
            0.000000  0.395029  0.000000
 0.95 0.08 0.00 0.00 0.00 0.77 0.91 0.15 0.14
            0.000000  0.400094  0.000000
 0.95 0.08 0.00 0.00 0.00 0.75 0.91 0.17 0.14
            0.000000  0.405158  0.000000
 0.95 0.08 0.00 0.00 0.00 0.73 0.92 0.19 0.14
            0.000000  0.410223  0.000000
 0.95 0.08 0.00 0.00 0.00 0.70 0.92 0.22 0.13
            0.000000  0.415287  0.000000
 0.95 0.08 0.00 0.00 0.00 0.67 0.92 0.25 0.13
            0.000000  0.420352  0.000000
 0.95 0.08 0.00 0.00 0.00 0.64 0.92 0.28 0.13
            0.000000  0.425416  0.000000
 0.94 0.08 0.00 0.00 0.00 0.60 0.93 0.32 0.13
            0.000000  0.430480  0.000000
 0.94 0.08 0.00 0.00 0.00 0.57 0.93 0.35 0.12
            0.000000  0.435545  0.000000
 0.94 0.08 0.00 0.00 0.00 0.53 0.94 0.39 0.12
            0.000000  0.440609  0.000000
 0.94 0.08 0.00 0.00 0.00 0.49 0.95 0.43 0.11
            0.000000  0.445674  0.000000
 0.94 0.08 0.00 0.00 0.00 0.45 0.95 0.46 0.11
            0.000000  0.450738  0.000000
 0.94 0.08 0.00 0.00 0.00 0.42 0.96 0.50 0.10
            0.000000  0.455803  0.000000
 0.94 0.08 0.00 0.00 0.00 0.38 0.97 0.54 0.09
            0.000000  0.460867  0.000000
 0.94 0.08 0.00 0.00 0.00 0.35 0.97 0.57 0.09
            0.000000  0.465932  0.000000
 0.94 0.08 0.00 0.00 0.00 0.32 0.98 0.60 0.08
            0.000000  0.470996  0.000000
 0.94 0.08 0.00 0.00 0.00 0.29 0.98 0.63 0.08
            0.000000  0.476061  0.000000
 0.94 0.08 0.00 0.00 0.00 0.27 0.99 0.65 0.08
            0.000000  0.481125  0.000000
 0.94 0.08 0.00 0.00 0.00 0.25 0.99 0.67 0.07
            0.000000  0.486190  0.000000
 0.94 0.08 0.00 0.00 0.00 0.23 0.99 0.69 0.07
            0.000000  0.491254  0.000000
 0.94 0.08 0.00 0.00 0.00 0.21 0.99 0.71 0.07
            0.000000  0.496319  0.000000
 0.94 0.08 0.00 0.00 0.00 0.20 0.99 0.72 0.07
            0.000000  0.501383  0.000000
 0.94 0.08 0.00 0.00 0.00 0.18 0.99 0.74 0.07
            0.000000  0.506448  0.000000
 0.94 0.08 0.00 0.00 0.00 0.17 0.99 0.75 0.07
            0.000000  0.511512  0.000000
 0.94 0.08 0.00 0.00 0.00 0.16 0.99 0.76 0.08
            0.000000  0.516577  0.000000
 0.94 0.08 0.00 0.00 0.00 0.15 0.98 0.77 0.08
            0.000000  0.521641  0.000000
 0.94 0.08 0.00 0.00 0.00 0.15 0.97 0.77 0.09
            0.000000  0.526706  0.000000
 0.94 0.08 0.00 0.00 0.00 0.14 0.96 0.78 0.10
            0.000000  0.531770  0.000000
 0.94 0.08 0.00 0.00 0.00 0.13 0.95 0.79 0.11
            0.000000  0.536834  0.000000
 0.94 0.08 0.00 0.00 0.00 0.13 0.94 0.79 0.13
            0.000000  0.541899  0.000000
 0.94 0.08 0.00 0.00 0.00 0.12 0.92 0.80 0.14
            0.000000  0.546963  0.000000
 0.94 0.08 0.00 0.00 0.00 0.12 0.91 0.80 0.15
            0.000000  0.552028  0.000000
 0.94 0.08 0.00 0.00 0.00 0.12 0.89 0.80 0.17
            0.000000  0.557092  0.000000
 0.94 0.08 0.00 0.00 0.00 0.12 0.88 0.80 0.18
            0.000000  0.562157  0.000000
 0.94 0.08 0.00 0.00 0.00 0.11 0.87 0.81 0.19
            0.000000  0.567221  0.000000
 0.94 0.08 0.00 0.00 0.00 0.11 0.87 0.81 0.19
            0.000000  0.572286  0.000000
 0.94 0.08 0.00 0.00 0.00 0.11 0.86 0.81 0.20
            0.000000  0.577350  0.000000
 0.94 0.08 0.00 0.00 0.00 0.11 0.86 0.81 0.20
            0.005051  0.577350  0.000000
 0.94 0.08 0.00 0.00 0.00 0.11 0.86 0.81 0.20
            0.010101  0.577350  0.000000
 0.93 0.08 0.00 0.00 0.00 0.11 0.86 0.81 0.20
            0.015152  0.577350  0.000000
 0.92 0.08 0.01 0.00 0.00 0.11 0.86 0.81 0.20
            0.020202  0.577350  0.000000
 0.92 0.08 0.02 0.01 0.00 0.11 0.86 0.81 0.20
            0.025253  0.577350  0.000000
 0.91 0.08 0.02 0.01 0.00 0.11 0.86 0.81 0.19
            0.030303  0.577350  0.000000
 0.90 0.08 0.03 0.01 0.00 0.11 0.87 0.81 0.19
            0.035354  0.577350  0.000000
 0.89 0.08 0.04 0.02 0.01 0.11 0.87 0.81 0.19
            0.040404  0.577350  0.000000
 0.88 0.08 0.04 0.02 0.01 0.10 0.87 0.81 0.19
            0.045455  0.577350  0.000000
 0.87 0.08 0.05 0.02 0.01 0.10 0.87 0.81 0.19
            0.050505  0.577350  0.000000
 0.86 0.08 0.06 0.03 0.01 0.10 0.87 0.81 0.19
            0.055556  0.577350  0.000000
 0.86 0.08 0.06 0.03 0.01 0.10 0.87 0.81 0.18
            0.060606  0.577350  0.000000
 0.85 0.08 0.07 0.03 0.02 0.10 0.87 0.81 0.18
            0.065657  0.577350  0.000000
 0.84 0.08 0.08 0.03 0.02 0.09 0.87 0.81 0.18
            0.070707  0.577350  0.000000
 0.84 0.08 0.08 0.03 0.02 0.09 0.87 0.81 0.18
            0.075758  0.577350  0.000000
 0.83 0.08 0.09 0.03 0.03 0.09 0.87 0.81 0.18
            0.080808  0.577350  0.000000
 0.82 0.08 0.10 0.03 0.03 0.09 0.87 0.81 0.18
            0.085859  0.577350  0.000000
 0.81 0.08 0.11 0.03 0.03 0.08 0.87 0.81 0.17
            0.090909  0.577350  0.000000
 0.80 0.08 0.13 0.03 0.04 0.08 0.87 0.81 0.17
            0.095960  0.577350  0.000000
 0.79 0.08 0.14 0.03 0.04 0.08 0.87 0.81 0.17
            0.101010  0.577350  0.000000
 0.77 0.07 0.16 0.03 0.05 0.07 0.87 0.80 0.17
            0.106061  0.577350  0.000000
 0.75 0.07 0.18 0.04 0.05 0.07 0.86 0.80 0.17
            0.111111  0.577350  0.000000
 0.73 0.07 0.21 0.04 0.06 0.07 0.86 0.80 0.16
            0.116162  0.577350  0.000000
 0.70 0.07 0.24 0.04 0.06 0.07 0.86 0.80 0.16
            0.121212  0.577350  0.000000
 0.67 0.07 0.27 0.04 0.07 0.06 0.86 0.80 0.16
            0.126263  0.577350  0.000000
 0.64 0.07 0.30 0.05 0.07 0.06 0.86 0.80 0.16
            0.131313  0.577350  0.000000
 0.61 0.07 0.33 0.05 0.08 0.06 0.86 0.80 0.15
            0.136364  0.577350  0.000000
 0.58 0.07 0.36 0.05 0.08 0.05 0.86 0.79 0.15
            0.141414  0.577350  0.000000
 0.55 0.07 0.38 0.06 0.09 0.05 0.86 0.79 0.15
            0.146465  0.577350  0.000000
 0.53 0.07 0.41 0.06 0.09 0.05 0.86 0.79 0.14
            0.151515  0.577350  0.000000
 0.50 0.07 0.43 0.07 0.10 0.04 0.85 0.79 0.14
            0.156566  0.577350  0.000000
 0.48 0.07 0.45 0.08 0.11 0.04 0.85 0.78 0.14
            0.161616  0.577350  0.000000
 0.46 0.07 0.47 0.08 0.11 0.04 0.85 0.78 0.13
            0.166667  0.577350  0.000000
 0.45 0.07 0.49 0.09 0.12 0.04 0.85 0.78 0.13
            0.171717  0.577350  0.000000
 0.44 0.07 0.50 0.09 0.13 0.03 0.85 0.77 0.13
            0.176768  0.577350  0.000000
 0.42 0.06 0.51 0.10 0.14 0.03 0.85 0.77 0.12
            0.181818  0.577350  0.000000
 0.41 0.06 0.52 0.11 0.14 0.03 0.84 0.76 0.12
            0.186869  0.577350  0.000000
 0.41 0.06 0.53 0.11 0.15 0.03 0.84 0.76 0.11
            0.191919  0.577350  0.000000
 0.40 0.06 0.53 0.12 0.16 0.02 0.84 0.75 0.11
            0.196970  0.577350  0.000000
 0.39 0.06 0.54 0.13 0.17 0.02 0.83 0.75 0.11
            0.202020  0.577350  0.000000
 0.39 0.06 0.54 0.14 0.18 0.02 0.83 0.74 0.10
            0.207071  0.577350  0.000000
 0.39 0.06 0.55 0.15 0.18 0.02 0.82 0.74 0.10
            0.212121  0.577350  0.000000
 0.38 0.06 0.55 0.17 0.19 0.02 0.81 0.73 0.09
            0.217172  0.577350  0.000000
 0.38 0.06 0.56 0.19 0.20 0.02 0.79 0.72 0.09
            0.222222  0.577350  0.000000
 0.38 0.06 0.56 0.21 0.21 0.01 0.77 0.72 0.08
            0.227273  0.577350  0.000000
 0.38 0.06 0.56 0.23 0.22 0.01 0.75 0.71 0.08
            0.232323  0.577350  0.000000
 0.38 0.06 0.56 0.26 0.23 0.01 0.72 0.70 0.07
            0.237374  0.577350  0.000000
 0.38 0.06 0.56 0.29 0.24 0.01 0.70 0.69 0.07
            0.242424  0.577350  0.000000
 0.38 0.06 0.56 0.32 0.25 0.01 0.67 0.68 0.07
            0.247475  0.577350  0.000000
 0.39 0.06 0.56 0.35 0.26 0.01 0.65 0.67 0.06
            0.252525  0.577350  0.000000
 0.39 0.05 0.56 0.37 0.28 0.01 0.62 0.66 0.06
            0.257576  0.577350  0.000000
 0.39 0.05 0.55 0.39 0.29 0.00 0.60 0.65 0.06
            0.262626  0.577350  0.000000
 0.40 0.05 0.55 0.41 0.30 0.00 0.58 0.64 0.06
            0.267677  0.577350  0.000000
 0.40 0.05 0.54 0.43 0.31 0.00 0.57 0.63 0.05
            0.272727  0.577350  0.000000
 0.41 0.05 0.54 0.44 0.32 0.00 0.55 0.62 0.05
            0.277778  0.577350  0.000000
 0.42 0.05 0.53 0.46 0.33 0.00 0.54 0.61 0.05
            0.282828  0.577350  0.000000
 0.42 0.05 0.53 0.47 0.33 0.01 0.53 0.60 0.05
            0.287879  0.577350  0.000000
 0.43 0.05 0.52 0.48 0.20 0.16 0.53 0.59 0.05
            0.292929  0.577350  0.000000
 0.44 0.05 0.52 0.48 0.04 0.33 0.52 0.58 0.04
            0.297980  0.577350  0.000000
 0.44 0.05 0.51 0.49 0.01 0.37 0.51 0.57 0.04
            0.303030  0.577350  0.000000
 0.45 0.05 0.50 0.49 0.01 0.38 0.51 0.56 0.04
            0.308081  0.577350  0.000000
 0.46 0.05 0.50 0.50 0.00 0.40 0.51 0.55 0.04
            0.313131  0.577350  0.000000
 0.47 0.05 0.49 0.50 0.00 0.41 0.50 0.54 0.04
            0.318182  0.577350  0.000000
 0.48 0.05 0.48 0.50 0.00 0.42 0.50 0.53 0.04
            0.323232  0.577350  0.000000
 0.48 0.05 0.48 0.50 0.00 0.43 0.50 0.52 0.04
            0.328283  0.577350  0.000000
 0.49 0.05 0.47 0.50 0.00 0.44 0.50 0.51 0.04
            0.333333  0.577350  0.000000
 0.50 0.05 0.46 0.50 0.00 0.45 0.50 0.50 0.04
            0.330808  0.572976  0.000000
 0.48 0.05 0.48 0.50 0.00 0.44 0.50 0.52 0.04
            0.328283  0.568603  0.000000
 0.47 0.05 0.49 0.50 0.00 0.42 0.50 0.53 0.04
            0.325758  0.564229  0.000000
 0.45 0.05 0.50 0.50 0.00 0.40 0.50 0.55 0.04
            0.323232  0.559855  0.000000
 0.44 0.05 0.51 0.50 0.00 0.38 0.50 0.56 0.04
            0.320707  0.555481  0.000000
 0.43 0.05 0.52 0.50 0.01 0.36 0.50 0.58 0.04
            0.318182  0.551107  0.000000
 0.42 0.05 0.53 0.50 0.02 0.34 0.51 0.59 0.04
            0.315657  0.546733  0.000000
 0.41 0.05 0.53 0.49 0.03 0.31 0.52 0.61 0.04
            0.313131  0.542359  0.000000
 0.41 0.05 0.54 0.49 0.07 0.25 0.52 0.62 0.05
            0.310606  0.537985  0.000000
 0.40 0.05 0.54 0.47 0.13 0.18 0.54 0.63 0.05
            0.308081  0.533612  0.000000
 0.40 0.05 0.54 0.46 0.18 0.12 0.55 0.64 0.05
            0.305556  0.529238  0.000000
 0.40 0.05 0.54 0.45 0.21 0.08 0.57 0.65 0.05
            0.303030  0.524864  0.000000
 0.40 0.05 0.54 0.43 0.22 0.06 0.58 0.66 0.05
            0.300505  0.520490  0.000000
 0.40 0.06 0.54 0.42 0.23 0.05 0.60 0.67 0.05
            0.297980  0.516116  0.000000
 0.40 0.06 0.53 0.40 0.22 0.04 0.61 0.68 0.05
            0.295455  0.511742  0.000000
 0.40 0.06 0.53 0.39 0.22 0.03 0.63 0.69 0.05
            0.292929  0.507368  0.000000
 0.40 0.06 0.53 0.37 0.22 0.03 0.64 0.70 0.05
            0.290404  0.502995  0.000000
 0.40 0.06 0.53 0.36 0.21 0.03 0.65 0.70 0.05
            0.287879  0.498621  0.000000
 0.40 0.06 0.53 0.35 0.20 0.03 0.66 0.71 0.06
            0.285354  0.494247  0.000000
 0.40 0.06 0.53 0.34 0.20 0.03 0.68 0.72 0.06
            0.282828  0.489873  0.000000
 0.39 0.06 0.54 0.33 0.19 0.02 0.69 0.72 0.06
            0.280303  0.485499  0.000000
 0.39 0.06 0.54 0.32 0.19 0.02 0.70 0.73 0.06
            0.277778  0.481125  0.000000
 0.39 0.06 0.54 0.31 0.18 0.02 0.70 0.73 0.06
            0.275253  0.476751  0.000000
 0.38 0.06 0.54 0.30 0.18 0.03 0.71 0.74 0.06
            0.272727  0.472377  0.000000
 0.38 0.06 0.55 0.30 0.17 0.03 0.72 0.74 0.06
            0.270202  0.468004  0.000000
 0.37 0.06 0.55 0.29 0.17 0.03 0.73 0.74 0.06
            0.267677  0.463630  0.000000
 0.36 0.06 0.55 0.28 0.16 0.03 0.74 0.75 0.06
            0.265152  0.459256  0.000000
 0.36 0.06 0.56 0.28 0.16 0.03 0.74 0.75 0.06
            0.262626  0.454882  0.000000
 0.35 0.06 0.56 0.27 0.16 0.03 0.75 0.75 0.06
            0.260101  0.450508  0.000000
 0.35 0.06 0.56 0.27 0.15 0.03 0.76 0.75 0.07
            0.257576  0.446134  0.000000
 0.34 0.06 0.56 0.26 0.15 0.04 0.76 0.75 0.07
            0.255051  0.441760  0.000000
 0.34 0.06 0.57 0.26 0.15 0.04 0.77 0.75 0.07
            0.252525  0.437387  0.000000
 0.34 0.07 0.57 0.25 0.14 0.05 0.77 0.75 0.07
            0.250000  0.433013  0.000000
 0.34 0.07 0.57 0.25 0.14 0.05 0.78 0.74 0.07
            0.247475  0.428639  0.000000
 0.34 0.07 0.56 0.24 0.14 0.06 0.79 0.74 0.07
            0.244949  0.424265  0.000000
 0.34 0.07 0.56 0.24 0.13 0.07 0.79 0.73 0.07
            0.242424  0.419891  0.000000
 0.34 0.07 0.56 0.23 0.13 0.09 0.79 0.71 0.08
            0.239899  0.415517  0.000000
 0.34 0.07 0.55 0.23 0.13 0.11 0.80 0.69 0.08
            0.237374  0.411143  0.000000
 0.35 0.07 0.54 0.23 0.13 0.15 0.80 0.66 0.08
            0.234848  0.406770  0.000000
 0.36 0.07 0.53 0.22 0.12 0.20 0.80 0.61 0.08
            0.232323  0.402396  0.000000
 0.38 0.07 0.51 0.22 0.12 0.27 0.80 0.54 0.09
            0.229798  0.398022  0.000000
 0.40 0.07 0.49 0.22 0.12 0.37 0.80 0.44 0.09
            0.227273  0.393648  0.000000
 0.44 0.07 0.45 0.22 0.12 0.48 0.80 0.33 0.09
            0.224747  0.389274  0.000000
 0.50 0.07 0.38 0.22 0.12 0.58 0.80 0.23 0.09
            0.222222  0.384900  0.000000
 0.61 0.07 0.27 0.22 0.11 0.66 0.80 0.15 0.10
            0.219697  0.380526  0.000000
 0.77 0.07 0.12 0.22 0.11 0.71 0.79 0.10 0.10
            0.217172  0.376152  0.000000
 0.85 0.07 0.04 0.22 0.11 0.75 0.79 0.07 0.10
            0.214646  0.371779  0.000000
 0.82 0.07 0.08 0.22 0.11 0.77 0.78 0.05 0.10
            0.212121  0.367405  0.000000
 0.78 0.07 0.12 0.22 0.11 0.79 0.78 0.03 0.10
            0.209596  0.363031  0.000000
 0.74 0.07 0.15 0.23 0.11 0.80 0.77 0.03 0.10
            0.207071  0.358657  0.000000
 0.72 0.07 0.18 0.23 0.11 0.80 0.77 0.02 0.10
            0.204545  0.354283  0.000000
 0.70 0.07 0.19 0.24 0.11 0.81 0.76 0.01 0.10
            0.202020  0.349909  0.000000
 0.69 0.07 0.21 0.24 0.10 0.81 0.76 0.01 0.10
            0.199495  0.345535  0.000000
 0.67 0.07 0.22 0.24 0.10 0.82 0.76 0.01 0.10
            0.196970  0.341162  0.000000
 0.66 0.07 0.24 0.25 0.10 0.82 0.75 0.01 0.10
            0.194444  0.336788  0.000000
 0.65 0.07 0.25 0.25 0.10 0.82 0.75 0.01 0.09
            0.191919  0.332414  0.000000
 0.63 0.07 0.27 0.26 0.10 0.82 0.75 0.00 0.09
            0.189394  0.328040  0.000000
 0.61 0.07 0.29 0.27 0.10 0.83 0.75 0.00 0.09
            0.186869  0.323666  0.000000
 0.58 0.07 0.31 0.27 0.10 0.83 0.74 0.00 0.09
            0.184343  0.319292  0.000000
 0.55 0.07 0.35 0.28 0.10 0.83 0.74 0.00 0.08
            0.181818  0.314918  0.000000
 0.51 0.07 0.39 0.28 0.10 0.83 0.74 0.00 0.08
            0.179293  0.310544  0.000000
 0.44 0.07 0.46 0.29 0.10 0.83 0.73 0.00 0.08
            0.176768  0.306171  0.000000
 0.37 0.07 0.53 0.30 0.09 0.83 0.73 0.00 0.07
            0.174242  0.301797  0.000000
 0.28 0.07 0.63 0.31 0.09 0.83 0.72 0.00 0.07
            0.171717  0.297423  0.000000
 0.19 0.07 0.71 0.31 0.09 0.83 0.71 0.00 0.07
            0.169192  0.293049  0.000000
 0.12 0.07 0.78 0.32 0.09 0.84 0.71 0.00 0.07
            0.166667  0.288675  0.000000
 0.08 0.07 0.83 0.33 0.09 0.84 0.70 0.00 0.06
            0.164141  0.284301  0.000000
 0.05 0.07 0.86 0.34 0.09 0.84 0.69 0.00 0.06
            0.161616  0.279927  0.000000
 0.04 0.07 0.88 0.34 0.09 0.84 0.68 0.00 0.06
            0.159091  0.275554  0.000000
 0.03 0.07 0.89 0.35 0.09 0.84 0.67 0.00 0.06
            0.156566  0.271180  0.000000
 0.03 0.07 0.90 0.36 0.09 0.84 0.66 0.00 0.06
            0.154040  0.266806  0.000000
 0.02 0.07 0.91 0.36 0.09 0.84 0.65 0.00 0.06
            0.151515  0.262432  0.000000
 0.02 0.07 0.91 0.37 0.09 0.84 0.64 0.00 0.06
            0.148990  0.258058  0.000000
 0.02 0.07 0.92 0.37 0.09 0.85 0.63 0.00 0.05
            0.146465  0.253684  0.000000
 0.02 0.07 0.93 0.38 0.08 0.85 0.62 0.00 0.05
            0.143939  0.249310  0.000000
 0.02 0.07 0.93 0.38 0.08 0.85 0.62 0.00 0.05
            0.141414  0.244936  0.000000
 0.02 0.07 0.94 0.38 0.08 0.85 0.61 0.00 0.05
            0.138889  0.240563  0.000000
 0.03 0.07 0.94 0.38 0.08 0.85 0.61 0.00 0.05
            0.136364  0.236189  0.000000
 0.04 0.07 0.94 0.37 0.08 0.85 0.60 0.00 0.05
            0.133838  0.231815  0.000000
 0.06 0.06 0.92 0.37 0.08 0.86 0.60 0.00 0.05
            0.131313  0.227441  0.000000
 0.13 0.06 0.86 0.37 0.08 0.86 0.60 0.00 0.05
            0.128788  0.223067  0.000000
 0.40 0.06 0.59 0.37 0.08 0.86 0.60 0.00 0.04
            0.126263  0.218693  0.000000
 0.77 0.06 0.22 0.37 0.07 0.86 0.59 0.00 0.04
            0.123737  0.214319  0.000000
 0.90 0.06 0.09 0.38 0.07 0.87 0.59 0.00 0.04
            0.121212  0.209946  0.000000
 0.94 0.06 0.05 0.39 0.07 0.87 0.59 0.00 0.04
            0.118687  0.205572  0.000000
 0.94 0.06 0.03 0.40 0.07 0.87 0.58 0.00 0.04
            0.116162  0.201198  0.000000
 0.93 0.06 0.02 0.43 0.07 0.87 0.58 0.00 0.04
            0.113636  0.196824  0.000000
 0.90 0.06 0.02 0.48 0.07 0.88 0.57 0.00 0.04
            0.111111  0.192450  0.000000
 0.86 0.06 0.01 0.53 0.07 0.88 0.56 0.00 0.04
            0.108586  0.188076  0.000000
 0.82 0.05 0.01 0.59 0.06 0.88 0.55 0.00 0.04
            0.106061  0.183702  0.000000
 0.77 0.05 0.01 0.64 0.06 0.88 0.54 0.00 0.04
            0.103535  0.179328  0.000000
 0.73 0.05 0.01 0.70 0.06 0.89 0.53 0.00 0.03
            0.101010  0.174955  0.000000
 0.70 0.05 0.01 0.74 0.06 0.89 0.52 0.00 0.03
            0.098485  0.170581  0.000000
 0.67 0.05 0.01 0.77 0.06 0.89 0.51 0.00 0.03
            0.095960  0.166207  0.000000
 0.65 0.05 0.01 0.80 0.05 0.90 0.51 0.00 0.04
            0.093434  0.161833  0.000000
 0.63 0.05 0.01 0.82 0.05 0.90 0.50 0.00 0.04
            0.090909  0.157459  0.000000
 0.61 0.05 0.01 0.84 0.05 0.90 0.50 0.00 0.05
            0.088384  0.153085  0.000000
 0.60 0.04 0.01 0.85 0.05 0.91 0.49 0.00 0.06
            0.085859  0.148711  0.000000
 0.60 0.04 0.01 0.85 0.05 0.91 0.48 0.00 0.06
            0.083333  0.144338  0.000000
 0.59 0.04 0.01 0.86 0.04 0.91 0.47 0.00 0.07
            0.080808  0.139964  0.000000
 0.59 0.04 0.01 0.87 0.04 0.92 0.46 0.00 0.08
            0.078283  0.135590  0.000000
 0.59 0.04 0.00 0.87 0.04 0.92 0.46 0.00 0.08
            0.075758  0.131216  0.000000
 0.59 0.04 0.00 0.87 0.04 0.93 0.45 0.00 0.08
            0.073232  0.126842  0.000000
 0.60 0.03 0.00 0.88 0.04 0.93 0.44 0.00 0.08
            0.070707  0.122468  0.000000
 0.61 0.03 0.00 0.88 0.03 0.93 0.43 0.00 0.08
            0.068182  0.118094  0.000000
 0.62 0.03 0.00 0.88 0.03 0.94 0.42 0.00 0.08
            0.065657  0.113721  0.000000
 0.63 0.03 0.00 0.88 0.03 0.94 0.40 0.00 0.09
            0.063131  0.109347  0.000000
 0.64 0.03 0.00 0.88 0.03 0.94 0.38 0.00 0.09
            0.060606  0.104973  0.000000
 0.66 0.03 0.00 0.88 0.03 0.95 0.35 0.00 0.10
            0.058081  0.100599  0.000000
 0.68 0.02 0.00 0.88 0.02 0.95 0.32 0.00 0.12
            0.055556  0.096225  0.000000
 0.70 0.02 0.00 0.88 0.02 0.95 0.29 0.00 0.13
            0.053030  0.091851  0.000000
 0.72 0.02 0.00 0.88 0.02 0.96 0.26 0.00 0.14
            0.050505  0.087477  0.000000
 0.74 0.02 0.00 0.89 0.02 0.96 0.23 0.00 0.15
            0.047980  0.083103  0.000000
 0.76 0.02 0.00 0.89 0.02 0.96 0.20 0.00 0.15
            0.045455  0.078730  0.000000
 0.78 0.02 0.00 0.89 0.02 0.97 0.17 0.00 0.16
            0.042929  0.074356  0.000000
 0.80 0.01 0.00 0.90 0.01 0.97 0.14 0.00 0.16
            0.040404  0.069982  0.000000
 0.82 0.01 0.00 0.90 0.01 0.97 0.12 0.00 0.16
            0.037879  0.065608  0.000000
 0.84 0.01 0.00 0.90 0.01 0.98 0.09 0.00 0.17
            0.035354  0.061234  0.000000
 0.85 0.01 0.00 0.91 0.01 0.98 0.08 0.00 0.17
            0.032828  0.056860  0.000000
 0.87 0.01 0.00 0.91 0.01 0.98 0.06 0.00 0.17
            0.030303  0.052486  0.000000
 0.88 0.01 0.00 0.91 0.01 0.99 0.05 0.00 0.16
            0.027778  0.048113  0.000000
 0.89 0.01 0.00 0.91 0.01 0.99 0.04 0.00 0.16
            0.025253  0.043739  0.000000
 0.90 0.01 0.00 0.91 0.01 0.99 0.03 0.00 0.16
            0.022727  0.039365  0.000000
 0.91 0.00 0.00 0.91 0.00 0.99 0.02 0.00 0.16
            0.020202  0.034991  0.000000
 0.91 0.00 0.00 0.91 0.00 0.99 0.01 0.00 0.16
            0.017677  0.030617  0.000000
 0.92 0.00 0.00 0.91 0.00 0.99 0.01 0.00 0.16
            0.015152  0.026243  0.000000
 0.92 0.00 0.00 0.91 0.00 1.00 0.01 0.00 0.16
            0.012626  0.021869  0.000000
 0.92 0.00 0.00 0.91 0.00 1.00 0.00 0.00 0.16
            0.010101  0.017495  0.000000
 0.93 0.00 0.00 0.91 0.00 1.00 0.00 0.00 0.16
            0.007576  0.013122  0.000000
 0.93 0.00 0.00 0.91 0.00 1.00 0.00 0.00 0.16
            0.005051  0.008748  0.000000
 0.93 0.00 0.00 0.90 0.00 1.00 0.00 0.00 0.17
            0.002525  0.004374  0.000000
 0.93 0.00 0.00 0.90 0.00 1.00 0.00 0.00 0.17
            0.000000  0.000000  0.000000
 0.50 0.00 0.50 0.50 0.50 0.50 0.50 0.00 0.00


==> anc/fig10/phband25l.freq <==
 &plot nbnd=   9, nks=  1246 /
            0.333333  0.577350  0.000000
 0.16 0.31 0.00 0.19 0.50 0.50 0.34 0.50 0.50
            0.332834  0.576485  0.000000
 0.16 0.31 0.00 0.19 0.51 0.50 0.33 0.49 0.50
            0.332334  0.575619  0.000000
 0.17 0.31 0.00 0.20 0.52 0.50 0.32 0.48 0.50
            0.331834  0.574753  0.000000
 0.18 0.31 0.00 0.20 0.54 0.50 0.31 0.48 0.50
            0.331334  0.573888  0.000000
 0.18 0.31 0.00 0.20 0.55 0.49 0.30 0.47 0.50
            0.330835  0.573022  0.000000
 0.19 0.31 0.00 0.20 0.56 0.49 0.29 0.46 0.51
            0.330335  0.572157  0.000000
 0.20 0.31 0.00 0.20 0.57 0.49 0.28 0.45 0.51
            0.329835  0.571291  0.000000
 0.20 0.31 0.00 0.20 0.58 0.49 0.27 0.44 0.51
            0.329335  0.570426  0.000000
 0.21 0.31 0.00 0.20 0.59 0.49 0.26 0.43 0.51
            0.328836  0.569560  0.000000
 0.22 0.31 0.00 0.21 0.60 0.49 0.25 0.42 0.51
            0.328336  0.568694  0.000000
 0.22 0.31 0.00 0.21 0.61 0.49 0.24 0.41 0.51
            0.327836  0.567829  0.000000
 0.23 0.31 0.00 0.21 0.62 0.49 0.23 0.40 0.51
            0.327336  0.566963  0.000000
 0.24 0.30 0.00 0.21 0.63 0.48 0.23 0.40 0.51
            0.326837  0.566098  0.000000
 0.24 0.30 0.00 0.21 0.64 0.48 0.22 0.39 0.51
            0.326337  0.565232  0.000000
 0.25 0.30 0.00 0.21 0.65 0.48 0.21 0.38 0.51
            0.325837  0.564366  0.000000
 0.26 0.30 0.00 0.22 0.65 0.48 0.20 0.37 0.52
            0.325337  0.563501  0.000000
 0.26 0.30 0.00 0.22 0.66 0.48 0.20 0.36 0.52
            0.324838  0.562635  0.000000
 0.27 0.30 0.00 0.22 0.67 0.48 0.19 0.35 0.52
            0.324338  0.561770  0.000000
 0.28 0.30 0.00 0.22 0.67 0.48 0.19 0.34 0.52
            0.323838  0.560904  0.000000
 0.28 0.30 0.00 0.22 0.68 0.48 0.18 0.33 0.52
            0.323338  0.560038  0.000000
 0.29 0.30 0.00 0.22 0.69 0.47 0.18 0.33 0.52
            0.322839  0.559173  0.000000
 0.30 0.30 0.00 0.22 0.69 0.47 0.17 0.32 0.52
            0.322339  0.558307  0.000000
 0.30 0.30 0.00 0.23 0.70 0.47 0.17 0.31 0.52
            0.321839  0.557442  0.000000
 0.31 0.30 0.00 0.23 0.70 0.47 0.17 0.30 0.52
            0.321339  0.556576  0.000000
 0.31 0.30 0.00 0.23 0.71 0.47 0.16 0.29 0.52
            0.320840  0.555710  0.000000
 0.32 0.30 0.00 0.23 0.71 0.47 0.16 0.29 0.53
            0.320340  0.554845  0.000000
 0.32 0.30 0.00 0.23 0.71 0.47 0.16 0.28 0.53
            0.319840  0.553979  0.000000
 0.33 0.30 0.00 0.23 0.72 0.47 0.15 0.27 0.53
            0.319340  0.553114  0.000000
 0.33 0.30 0.00 0.23 0.72 0.46 0.15 0.26 0.53
            0.318841  0.552248  0.000000
 0.34 0.30 0.00 0.24 0.73 0.46 0.15 0.26 0.53
            0.318341  0.551382  0.000000
 0.34 0.30 0.00 0.24 0.73 0.46 0.15 0.25 0.53
            0.317841  0.550517  0.000000
 0.35 0.30 0.00 0.24 0.73 0.46 0.14 0.24 0.53
            0.317341  0.549651  0.000000
 0.35 0.30 0.00 0.24 0.73 0.46 0.14 0.24 0.53
            0.316842  0.548786  0.000000
 0.36 0.30 0.00 0.24 0.74 0.46 0.14 0.23 0.53
            0.316342  0.547920  0.000000
 0.36 0.30 0.00 0.24 0.74 0.46 0.14 0.23 0.53
            0.315842  0.547055  0.000000
 0.36 0.30 0.00 0.25 0.74 0.46 0.14 0.22 0.53
            0.315342  0.546189  0.000000
 0.37 0.30 0.00 0.25 0.74 0.45 0.14 0.22 0.54
            0.314843  0.545323  0.000000
 0.37 0.30 0.00 0.25 0.75 0.45 0.14 0.21 0.54
            0.314343  0.544458  0.000000
 0.37 0.30 0.00 0.25 0.75 0.45 0.14 0.21 0.54
            0.313843  0.543592  0.000000
 0.38 0.30 0.00 0.25 0.75 0.45 0.14 0.20 0.54
            0.313343  0.542727  0.000000
 0.38 0.30 0.00 0.25 0.75 0.45 0.13 0.20 0.54
            0.312844  0.541861  0.000000
 0.38 0.30 0.00 0.25 0.75 0.45 0.13 0.19 0.54
            0.312344  0.540995  0.000000
 0.38 0.30 0.00 0.26 0.76 0.45 0.13 0.19 0.54
            0.311844  0.540130  0.000000
 0.39 0.30 0.00 0.26 0.76 0.45 0.13 0.18 0.54
            0.311344  0.539264  0.000000
 0.39 0.30 0.00 0.26 0.76 0.44 0.13 0.18 0.54
            0.310845  0.538399  0.000000
 0.39 0.30 0.00 0.26 0.76 0.44 0.13 0.17 0.54
            0.310345  0.537533  0.000000
 0.39 0.30 0.00 0.26 0.76 0.44 0.13 0.17 0.54
            0.309845  0.536667  0.000000
 0.39 0.30 0.00 0.26 0.76 0.44 0.13 0.17 0.54
            0.309345  0.535802  0.000000
 0.40 0.30 0.00 0.26 0.76 0.44 0.13 0.16 0.54
            0.308846  0.534936  0.000000
 0.40 0.30 0.00 0.27 0.77 0.44 0.13 0.16 0.55
            0.308346  0.534071  0.000000
 0.40 0.30 0.00 0.27 0.77 0.44 0.13 0.16 0.55
            0.307846  0.533205  0.000000
 0.40 0.30 0.00 0.27 0.77 0.44 0.13 0.15 0.55
            0.307346  0.532339  0.000000
 0.40 0.30 0.00 0.27 0.77 0.43 0.13 0.15 0.55
            0.306847  0.531474  0.000000
 0.40 0.30 0.00 0.27 0.77 0.43 0.13 0.15 0.55
            0.306347  0.530608  0.000000
 0.40 0.30 0.00 0.27 0.77 0.43 0.13 0.14 0.55
            0.305847  0.529743  0.000000
 0.40 0.29 0.00 0.27 0.77 0.43 0.13 0.14 0.55
            0.305347  0.528877  0.000000
 0.41 0.29 0.00 0.28 0.77 0.43 0.13 0.14 0.55
            0.304848  0.528011  0.000000
 0.41 0.29 0.00 0.28 0.77 0.43 0.13 0.14 0.55
            0.304348  0.527146  0.000000
 0.41 0.29 0.00 0.28 0.77 0.43 0.14 0.13 0.55
            0.303848  0.526280  0.000000
 0.41 0.29 0.00 0.28 0.77 0.43 0.14 0.13 0.55
            0.303348  0.525415  0.000000
 0.41 0.29 0.00 0.28 0.78 0.42 0.14 0.13 0.55
            0.302849  0.524549  0.000000
 0.41 0.29 0.00 0.28 0.78 0.42 0.14 0.13 0.55
            0.302349  0.523684  0.000000
 0.41 0.29 0.00 0.28 0.78 0.42 0.14 0.12 0.55
            0.301849  0.522818  0.000000
 0.41 0.29 0.00 0.28 0.78 0.42 0.14 0.12 0.55
            0.301349  0.521952  0.000000
 0.41 0.29 0.00 0.29 0.78 0.42 0.14 0.12 0.55
            0.300850  0.521087  0.000000
 0.41 0.29 0.00 0.29 0.78 0.42 0.14 0.12 0.55
            0.300350  0.520221  0.000000
 0.41 0.29 0.00 0.29 0.78 0.42 0.14 0.12 0.56
            0.299850  0.519356  0.000000
 0.41 0.29 0.00 0.29 0.78 0.42 0.14 0.12 0.56
            0.299350  0.518490  0.000000
 0.41 0.29 0.00 0.29 0.78 0.42 0.14 0.11 0.56
            0.298851  0.517624  0.000000
 0.41 0.29 0.00 0.29 0.78 0.41 0.14 0.11 0.56
            0.298351  0.516759  0.000000
 0.41 0.29 0.00 0.29 0.78 0.41 0.14 0.11 0.56
            0.297851  0.515893  0.000000
 0.41 0.29 0.00 0.29 0.78 0.41 0.14 0.11 0.56
            0.297351  0.515028  0.000000
 0.41 0.29 0.00 0.30 0.78 0.41 0.14 0.11 0.56
            0.296852  0.514162  0.000000
 0.41 0.29 0.00 0.30 0.78 0.41 0.15 0.11 0.56
            0.296352  0.513296  0.000000
 0.41 0.29 0.00 0.30 0.78 0.41 0.15 0.11 0.56
            0.295852  0.512431  0.000000
 0.41 0.29 0.00 0.30 0.78 0.41 0.15 0.10 0.56
            0.295352  0.511565  0.000000
 0.41 0.29 0.00 0.30 0.78 0.41 0.15 0.10 0.56
            0.294853  0.510700  0.000000
 0.41 0.29 0.00 0.30 0.78 0.41 0.15 0.10 0.56
            0.294353  0.509834  0.000000
 0.41 0.29 0.00 0.30 0.78 0.40 0.15 0.10 0.56
            0.293853  0.508968  0.000000
 0.41 0.29 0.00 0.30 0.78 0.40 0.15 0.10 0.56
            0.293353  0.508103  0.000000
 0.40 0.29 0.00 0.31 0.78 0.40 0.15 0.10 0.56
            0.292854  0.507237  0.000000
 0.40 0.29 0.00 0.31 0.78 0.40 0.15 0.10 0.56
            0.292354  0.506372  0.000000
 0.40 0.29 0.00 0.31 0.79 0.40 0.15 0.10 0.56
            0.291854  0.505506  0.000000
 0.40 0.29 0.00 0.31 0.79 0.40 0.15 0.10 0.56
            0.291354  0.504640  0.000000
 0.40 0.29 0.00 0.31 0.79 0.40 0.15 0.10 0.56
            0.290855  0.503775  0.000000
 0.40 0.29 0.00 0.31 0.79 0.40 0.16 0.09 0.56
            0.290355  0.502909  0.000000
 0.40 0.29 0.00 0.31 0.79 0.40 0.16 0.09 0.56
            0.289855  0.502044  0.000000
 0.40 0.29 0.00 0.31 0.79 0.40 0.16 0.09 0.56
            0.289355  0.501178  0.000000
 0.40 0.29 0.00 0.32 0.79 0.39 0.16 0.09 0.56
            0.288856  0.500313  0.000000
 0.40 0.29 0.00 0.32 0.79 0.39 0.16 0.09 0.56
            0.288356  0.499447  0.000000
 0.40 0.29 0.00 0.32 0.79 0.39 0.16 0.09 0.56
            0.287856  0.498581  0.000000
 0.40 0.29 0.00 0.32 0.79 0.39 0.16 0.09 0.56
            0.287356  0.497716  0.000000
 0.40 0.29 0.00 0.32 0.79 0.39 0.16 0.09 0.56
            0.286857  0.496850  0.000000
 0.39 0.29 0.00 0.32 0.79 0.39 0.16 0.09 0.56
            0.286357  0.495985  0.000000
 0.39 0.29 0.00 0.32 0.79 0.39 0.17 0.09 0.56
            0.285857  0.495119  0.000000
 0.39 0.29 0.00 0.32 0.79 0.39 0.17 0.09 0.56
            0.285357  0.494253  0.000000
 0.39 0.29 0.00 0.32 0.79 0.39 0.17 0.09 0.57
            0.284858  0.493388  0.000000
 0.39 0.29 0.00 0.32 0.79 0.39 0.17 0.09 0.57
            0.284358  0.492522  0.000000
 0.39 0.29 0.00 0.33 0.79 0.39 0.17 0.09 0.57
            0.283858  0.491657  0.000000
 0.39 0.29 0.00 0.33 0.79 0.38 0.17 0.09 0.57
            0.283358  0.490791  0.000000
 0.39 0.29 0.00 0.33 0.79 0.38 0.17 0.09 0.57
            0.282859  0.489925  0.000000
 0.39 0.29 0.00 0.33 0.79 0.38 0.17 0.09 0.57
            0.282359  0.489060  0.000000
 0.39 0.29 0.00 0.33 0.79 0.38 0.17 0.09 0.57
            0.281859  0.488194  0.000000
 0.38 0.29 0.00 0.33 0.79 0.38 0.17 0.09 0.57
            0.281359  0.487329  0.000000
 0.38 0.29 0.00 0.33 0.79 0.38 0.18 0.08 0.57
            0.280860  0.486463  0.000000
 0.38 0.29 0.00 0.33 0.79 0.38 0.18 0.08 0.57
            0.280360  0.485597  0.000000
 0.38 0.29 0.00 0.33 0.79 0.38 0.18 0.08 0.57
            0.279860  0.484732  0.000000
 0.38 0.29 0.00 0.33 0.79 0.38 0.18 0.08 0.57
            0.279360  0.483866  0.000000
 0.38 0.29 0.00 0.34 0.79 0.38 0.18 0.08 0.57
            0.278861  0.483001  0.000000
 0.38 0.29 0.00 0.34 0.79 0.38 0.18 0.08 0.57
            0.278361  0.482135  0.000000
 0.38 0.29 0.00 0.34 0.79 0.38 0.18 0.08 0.57
            0.277861  0.481269  0.000000
 0.38 0.29 0.00 0.34 0.79 0.37 0.18 0.08 0.57
            0.277361  0.480404  0.000000
 0.37 0.29 0.00 0.34 0.79 0.37 0.18 0.08 0.57
            0.276862  0.479538  0.000000
 0.37 0.29 0.00 0.34 0.79 0.37 0.19 0.08 0.57
            0.276362  0.478673  0.000000
 0.37 0.29 0.00 0.34 0.79 0.37 0.19 0.08 0.57
            0.275862  0.477807  0.000000
 0.37 0.29 0.00 0.34 0.79 0.37 0.19 0.08 0.57
            0.275362  0.476942  0.000000
 0.37 0.29 0.00 0.34 0.79 0.37 0.19 0.08 0.57
            0.274863  0.476076  0.000000
 0.37 0.29 0.00 0.34 0.79 0.37 0.19 0.08 0.57
            0.274363  0.475210  0.000000
 0.37 0.29 0.00 0.34 0.79 0.37 0.19 0.08 0.57
            0.273863  0.474345  0.000000
 0.37 0.29 0.00 0.35 0.79 0.37 0.19 0.08 0.57
            0.273363  0.473479  0.000000
 0.37 0.29 0.00 0.35 0.79 0.37 0.19 0.08 0.57
            0.272864  0.472614  0.000000
 0.36 0.29 0.00 0.35 0.79 0.37 0.20 0.08 0.57
            0.272364  0.471748  0.000000
 0.36 0.29 0.00 0.35 0.79 0.37 0.20 0.08 0.57
            0.271864  0.470882  0.000000
 0.36 0.29 0.00 0.35 0.79 0.37 0.20 0.08 0.57
            0.271364  0.470017  0.000000
 0.36 0.29 0.00 0.35 0.79 0.36 0.20 0.08 0.57
            0.270865  0.469151  0.000000
 0.36 0.29 0.00 0.35 0.79 0.36 0.20 0.08 0.57
            0.270365  0.468286  0.000000
 0.36 0.29 0.00 0.35 0.79 0.36 0.20 0.08 0.57
            0.269865  0.467420  0.000000
 0.36 0.29 0.00 0.35 0.79 0.36 0.20 0.08 0.57
            0.269365  0.466554  0.000000
 0.36 0.29 0.00 0.35 0.79 0.36 0.20 0.08 0.57
            0.268866  0.465689  0.000000
 0.35 0.29 0.00 0.35 0.79 0.36 0.20 0.08 0.57
            0.268366  0.464823  0.000000
 0.35 0.29 0.00 0.35 0.79 0.36 0.21 0.08 0.57
            0.267866  0.463958  0.000000
 0.35 0.29 0.00 0.35 0.79 0.36 0.21 0.08 0.57
            0.267366  0.463092  0.000000
 0.35 0.29 0.00 0.36 0.79 0.36 0.21 0.08 0.57
            0.266867  0.462226  0.000000
 0.35 0.29 0.00 0.36 0.79 0.36 0.21 0.08 0.57
            0.266367  0.461361  0.000000
 0.35 0.29 0.00 0.36 0.79 0.36 0.21 0.08 0.57
            0.265867  0.460495  0.000000
 0.35 0.29 0.00 0.36 0.79 0.36 0.21 0.08 0.56
            0.265367  0.459630  0.000000
 0.35 0.29 0.00 0.36 0.79 0.36 0.21 0.08 0.56
            0.264868  0.458764  0.000000
 0.34 0.29 0.00 0.36 0.79 0.36 0.21 0.08 0.56
            0.264368  0.457898  0.000000
 0.34 0.29 0.00 0.36 0.79 0.35 0.22 0.09 0.56
            0.263868  0.457033  0.000000
 0.34 0.29 0.00 0.36 0.79 0.35 0.22 0.09 0.56
            0.263368  0.456167  0.000000
 0.34 0.29 0.00 0.36 0.79 0.35 0.22 0.09 0.56
            0.262869  0.455302  0.000000
 0.34 0.29 0.00 0.36 0.79 0.35 0.22 0.09 0.56
            0.262369  0.454436  0.000000
 0.34 0.29 0.00 0.36 0.79 0.35 0.22 0.09 0.56
            0.261869  0.453571  0.000000
 0.34 0.29 0.00 0.36 0.79 0.35 0.22 0.09 0.56
            0.261369  0.452705  0.000000
 0.34 0.29 0.00 0.36 0.79 0.35 0.22 0.09 0.56
            0.260870  0.451839  0.000000
 0.33 0.29 0.00 0.36 0.79 0.35 0.22 0.09 0.56
            0.260370  0.450974  0.000000
 0.33 0.29 0.00 0.36 0.79 0.35 0.23 0.09 0.56
            0.259870  0.450108  0.000000
 0.33 0.29 0.00 0.37 0.79 0.35 0.23 0.09 0.56
            0.259370  0.449243  0.000000
 0.33 0.29 0.00 0.37 0.79 0.35 0.23 0.09 0.56
            0.258871  0.448377  0.000000
 0.33 0.29 0.00 0.37 0.79 0.35 0.23 0.09 0.56
            0.258371  0.447511  0.000000
 0.33 0.29 0.00 0.37 0.79 0.35 0.23 0.09 0.56
            0.257871  0.446646  0.000000
 0.33 0.29 0.00 0.37 0.79 0.35 0.23 0.09 0.56
            0.257371  0.445780  0.000000
 0.33 0.29 0.00 0.37 0.79 0.34 0.23 0.09 0.56
            0.256872  0.444915  0.000000
 0.32 0.29 0.00 0.37 0.79 0.34 0.23 0.09 0.56
            0.256372  0.444049  0.000000
 0.32 0.29 0.00 0.37 0.79 0.34 0.24 0.09 0.56
            0.255872  0.443183  0.000000
 0.32 0.29 0.00 0.37 0.79 0.34 0.24 0.09 0.56
            0.255372  0.442318  0.000000
 0.32 0.29 0.00 0.37 0.79 0.34 0.24 0.09 0.56
            0.254873  0.441452  0.000000
 0.32 0.29 0.00 0.37 0.79 0.34 0.24 0.09 0.56
            0.254373  0.440587  0.000000
 0.32 0.29 0.00 0.37 0.79 0.34 0.24 0.09 0.56
            0.253873  0.439721  0.000000
 0.32 0.29 0.00 0.37 0.79 0.34 0.24 0.09 0.56
            0.253373  0.438855  0.000000
 0.32 0.29 0.00 0.37 0.79 0.34 0.24 0.09 0.56
            0.252874  0.437990  0.000000
 0.31 0.29 0.00 0.37 0.79 0.34 0.24 0.09 0.56
            0.252374  0.437124  0.000000
 0.31 0.29 0.00 0.37 0.79 0.34 0.25 0.09 0.56
            0.251874  0.436259  0.000000
 0.31 0.29 0.00 0.37 0.79 0.34 0.25 0.09 0.56
            0.251374  0.435393  0.000000
 0.31 0.29 0.00 0.37 0.79 0.34 0.25 0.09 0.56
            0.250875  0.434527  0.000000
 0.31 0.29 0.00 0.37 0.79 0.33 0.25 0.09 0.56
            0.250375  0.433662  0.000000
 0.31 0.29 0.00 0.37 0.79 0.33 0.25 0.09 0.56
            0.249875  0.432796  0.000000
 0.31 0.29 0.00 0.38 0.79 0.33 0.25 0.09 0.56
            0.249375  0.431931  0.000000
 0.31 0.29 0.01 0.38 0.79 0.33 0.25 0.10 0.56
            0.248876  0.431065  0.000000
 0.30 0.29 0.01 0.38 0.79 0.33 0.25 0.10 0.56
            0.248376  0.430200  0.000000
 0.30 0.29 0.01 0.38 0.79 0.33 0.25 0.10 0.56
            0.247876  0.429334  0.000000
 0.30 0.29 0.01 0.38 0.79 0.33 0.26 0.10 0.55
            0.247376  0.428468  0.000000
 0.30 0.29 0.01 0.38 0.79 0.33 0.26 0.10 0.55
            0.246877  0.427603  0.000000
 0.30 0.29 0.01 0.38 0.79 0.33 0.26 0.10 0.55
            0.246377  0.426737  0.000000
 0.30 0.29 0.01 0.38 0.79 0.33 0.26 0.10 0.55
            0.245877  0.425872  0.000000
 0.30 0.29 0.01 0.38 0.79 0.32 0.26 0.10 0.55
            0.245377  0.425006  0.000000
 0.30 0.29 0.01 0.38 0.79 0.32 0.26 0.10 0.55
            0.244878  0.424140  0.000000
 0.30 0.29 0.01 0.38 0.79 0.32 0.26 0.10 0.55
            0.244378  0.423275  0.000000
 0.29 0.29 0.01 0.38 0.79 0.32 0.26 0.10 0.55
            0.243878  0.422409  0.000000
 0.29 0.29 0.01 0.38 0.79 0.32 0.27 0.10 0.55
            0.243378  0.421544  0.000000
 0.29 0.29 0.01 0.38 0.79 0.32 0.27 0.10 0.55
            0.242879  0.420678  0.000000
 0.29 0.29 0.01 0.38 0.79 0.32 0.27 0.10 0.55
            0.242379  0.419812  0.000000
 0.29 0.29 0.01 0.38 0.79 0.32 0.27 0.10 0.55
            0.241879  0.418947  0.000000
 0.29 0.29 0.01 0.38 0.79 0.31 0.27 0.10 0.55
            0.241379  0.418081  0.000000
 0.29 0.29 0.01 0.38 0.79 0.31 0.27 0.10 0.55
            0.240880  0.417216  0.000000
 0.29 0.29 0.02 0.38 0.79 0.31 0.27 0.10 0.55
            0.240380  0.416350  0.000000
 0.28 0.29 0.02 0.38 0.79 0.31 0.27 0.10 0.55
            0.239880  0.415484  0.000000
 0.28 0.29 0.02 0.38 0.79 0.31 0.28 0.10 0.55
            0.239380  0.414619  0.000000
 0.28 0.29 0.02 0.38 0.79 0.31 0.28 0.10 0.55
            0.238881  0.413753  0.000000
 0.28 0.29 0.02 0.38 0.79 0.31 0.28 0.11 0.55
            0.238381  0.412888  0.000000
 0.28 0.29 0.02 0.38 0.79 0.31 0.28 0.11 0.55
            0.237881  0.412022  0.000000
 0.28 0.29 0.02 0.38 0.79 0.30 0.28 0.11 0.55
            0.237381  0.411156  0.000000
 0.28 0.29 0.02 0.38 0.79 0.30 0.28 0.11 0.55
            0.236882  0.410291  0.000000
 0.28 0.29 0.02 0.38 0.79 0.30 0.28 0.11 0.55
            0.236382  0.409425  0.000000
 0.28 0.29 0.02 0.38 0.79 0.30 0.28 0.11 0.55
            0.235882  0.408560  0.000000
 0.27 0.29 0.02 0.38 0.79 0.30 0.28 0.11 0.55
            0.235382  0.407694  0.000000
 0.27 0.29 0.03 0.38 0.79 0.30 0.29 0.11 0.54
            0.234883  0.406829  0.000000
 0.27 0.29 0.03 0.38 0.79 0.30 0.29 0.11 0.54
            0.234383  0.405963  0.000000
 0.27 0.29 0.03 0.38 0.79 0.29 0.29 0.11 0.54
            0.233883  0.405097  0.000000
 0.27 0.29 0.03 0.38 0.79 0.29 0.29 0.11 0.54
            0.233383  0.404232  0.000000
 0.27 0.30 0.03 0.38 0.79 0.29 0.29 0.11 0.54
            0.232884  0.403366  0.000000
 0.27 0.30 0.03 0.38 0.79 0.29 0.29 0.11 0.54
            0.232384  0.402501  0.000000
 0.27 0.30 0.03 0.38 0.79 0.29 0.29 0.11 0.54
            0.231884  0.401635  0.000000
 0.27 0.30 0.03 0.38 0.79 0.29 0.29 0.11 0.54
            0.231384  0.400769  0.000000
 0.26 0.30 0.03 0.38 0.79 0.29 0.30 0.11 0.54
            0.230885  0.399904  0.000000
 0.26 0.30 0.03 0.38 0.79 0.28 0.30 0.11 0.54
            0.230385  0.399038  0.000000
 0.26 0.30 0.04 0.38 0.79 0.28 0.30 0.12 0.54
            0.229885  0.398173  0.000000
 0.26 0.30 0.04 0.38 0.78 0.28 0.30 0.12 0.54
            0.229385  0.397307  0.000000
 0.26 0.30 0.04 0.38 0.78 0.28 0.30 0.12 0.54
            0.228886  0.396441  0.000000
 0.26 0.30 0.04 0.38 0.78 0.28 0.30 0.12 0.54
            0.228386  0.395576  0.000000
 0.26 0.30 0.04 0.38 0.78 0.28 0.30 0.12 0.54
            0.227886  0.394710  0.000000
 0.26 0.30 0.04 0.39 0.78 0.27 0.30 0.12 0.54
            0.227386  0.393845  0.000000
 0.26 0.30 0.04 0.39 0.78 0.27 0.30 0.12 0.54
            0.226887  0.392979  0.000000
 0.25 0.30 0.04 0.39 0.78 0.27 0.31 0.12 0.54
            0.226387  0.392113  0.000000
 0.25 0.30 0.04 0.39 0.78 0.27 0.31 0.12 0.54
            0.225887  0.391248  0.000000
 0.25 0.30 0.05 0.39 0.78 0.27 0.31 0.12 0.54
            0.225387  0.390382  0.000000
 0.25 0.30 0.05 0.39 0.78 0.27 0.31 0.12 0.54
            0.224888  0.389517  0.000000
 0.25 0.30 0.05 0.39 0.78 0.27 0.31 0.12 0.54
            0.224388  0.388651  0.000000
 0.25 0.30 0.05 0.39 0.78 0.26 0.31 0.12 0.53
            0.223888  0.387785  0.000000
 0.25 0.30 0.05 0.39 0.78 0.26 0.31 0.12 0.53
            0.223388  0.386920  0.000000
 0.25 0.30 0.05 0.39 0.78 0.26 0.31 0.12 0.53
            0.222889  0.386054  0.000000
 0.25 0.30 0.05 0.39 0.78 0.26 0.31 0.12 0.53
            0.222389  0.385189  0.000000
 0.24 0.30 0.05 0.39 0.78 0.26 0.32 0.13 0.53
            0.221889  0.384323  0.000000
 0.24 0.30 0.05 0.39 0.78 0.26 0.32 0.13 0.53
            0.221389  0.383458  0.000000
 0.24 0.30 0.06 0.38 0.78 0.26 0.32 0.13 0.53
            0.220890  0.382592  0.000000
 0.24 0.30 0.06 0.38 0.78 0.25 0.32 0.13 0.53
            0.220390  0.381726  0.000000
 0.24 0.31 0.06 0.38 0.78 0.25 0.32 0.13 0.53
            0.219890  0.380861  0.000000
 0.24 0.31 0.06 0.38 0.78 0.25 0.32 0.13 0.53
            0.219390  0.379995  0.000000
 0.24 0.31 0.06 0.38 0.78 0.25 0.32 0.13 0.53
            0.218891  0.379130  0.000000
 0.24 0.31 0.06 0.38 0.78 0.25 0.32 0.13 0.53
            0.218391  0.378264  0.000000
 0.24 0.31 0.06 0.38 0.78 0.25 0.32 0.13 0.53
            0.217891  0.377398  0.000000
 0.24 0.31 0.06 0.38 0.78 0.25 0.33 0.13 0.53
            0.217391  0.376533  0.000000
 0.23 0.31 0.06 0.38 0.78 0.24 0.33 0.13 0.53
            0.216892  0.375667  0.000000
 0.23 0.31 0.06 0.38 0.78 0.24 0.33 0.13 0.53
            0.216392  0.374802  0.000000
 0.23 0.31 0.06 0.38 0.78 0.24 0.33 0.13 0.53
            0.215892  0.373936  0.000000
 0.23 0.31 0.07 0.38 0.78 0.24 0.33 0.13 0.53
            0.215392  0.373070  0.000000
 0.23 0.31 0.07 0.38 0.78 0.24 0.33 0.14 0.53
            0.214893  0.372205  0.000000
 0.23 0.31 0.07 0.38 0.78 0.24 0.33 0.14 0.53
            0.214393  0.371339  0.000000
 0.23 0.31 0.07 0.38 0.78 0.24 0.33 0.14 0.53
            0.213893  0.370474  0.000000
 0.23 0.31 0.07 0.38 0.78 0.24 0.33 0.14 0.52
            0.213393  0.369608  0.000000
 0.23 0.31 0.07 0.38 0.78 0.23 0.33 0.14 0.52
            0.212894  0.368742  0.000000
 0.23 0.31 0.07 0.38 0.78 0.23 0.34 0.14 0.52
            0.212394  0.367877  0.000000
 0.22 0.31 0.07 0.38 0.78 0.23 0.34 0.14 0.52
            0.211894  0.367011  0.000000
 0.22 0.31 0.07 0.38 0.78 0.23 0.34 0.14 0.52
            0.211394  0.366146  0.000000
 0.22 0.31 0.07 0.38 0.78 0.23 0.34 0.14 0.52
            0.210895  0.365280  0.000000
 0.22 0.32 0.07 0.38 0.78 0.23 0.34 0.14 0.52
            0.210395  0.364414  0.000000
 0.22 0.32 0.07 0.38 0.78 0.23 0.34 0.14 0.52
            0.209895  0.363549  0.000000
 0.22 0.32 0.08 0.38 0.77 0.23 0.34 0.14 0.52
            0.209395  0.362683  0.000000
 0.22 0.32 0.08 0.38 0.77 0.23 0.34 0.14 0.52
            0.208896  0.361818  0.000000
 0.22 0.32 0.08 0.38 0.77 0.22 0.34 0.15 0.52
            0.208396  0.360952  0.000000
 0.22 0.32 0.08 0.38 0.77 0.22 0.34 0.15 0.52
            0.207896  0.360087  0.000000
 0.22 0.32 0.08 0.38 0.77 0.22 0.35 0.15 0.52
            0.207396  0.359221  0.000000
 0.21 0.32 0.08 0.38 0.77 0.22 0.35 0.15 0.52
            0.206897  0.358355  0.000000
 0.21 0.32 0.08 0.38 0.77 0.22 0.35 0.15 0.52
            0.206397  0.357490  0.000000
 0.21 0.32 0.08 0.38 0.77 0.22 0.35 0.15 0.52
            0.205897  0.356624  0.000000
 0.21 0.32 0.08 0.38 0.77 0.22 0.35 0.15 0.52
            0.205397  0.355759  0.000000
 0.21 0.32 0.08 0.38 0.77 0.22 0.35 0.15 0.52
            0.204898  0.354893  0.000000
 0.21 0.32 0.08 0.38 0.77 0.22 0.35 0.15 0.52
            0.204398  0.354027  0.000000
 0.21 0.32 0.08 0.38 0.77 0.22 0.35 0.15 0.52
            0.203898  0.353162  0.000000
 0.21 0.32 0.08 0.38 0.77 0.21 0.35 0.15 0.52
            0.203398  0.352296  0.000000
 0.21 0.32 0.08 0.38 0.77 0.21 0.35 0.15 0.52
            0.202899  0.351431  0.000000
 0.21 0.33 0.08 0.38 0.77 0.21 0.35 0.15 0.51
            0.202399  0.350565  0.000000
 0.20 0.33 0.08 0.38 0.77 0.21 0.36 0.16 0.51
            0.201899  0.349699  0.000000
 0.20 0.33 0.08 0.38 0.77 0.21 0.36 0.16 0.51
            0.201399  0.348834  0.000000
 0.20 0.33 0.09 0.38 0.77 0.21 0.36 0.16 0.51
            0.200900  0.347968  0.000000
 0.20 0.33 0.09 0.38 0.77 0.21 0.36 0.16 0.51
            0.200400  0.347103  0.000000
 0.20 0.33 0.09 0.38 0.77 0.21 0.36 0.16 0.51
            0.199900  0.346237  0.000000
 0.20 0.33 0.09 0.38 0.77 0.21 0.36 0.16 0.51
            0.199400  0.345371  0.000000
 0.20 0.33 0.09 0.38 0.77 0.21 0.36 0.16 0.51
            0.198901  0.344506  0.000000
 0.20 0.33 0.09 0.38 0.77 0.21 0.36 0.16 0.51
            0.198401  0.343640  0.000000
 0.20 0.33 0.09 0.37 0.77 0.21 0.36 0.16 0.51
            0.197901  0.342775  0.000000
 0.20 0.33 0.09 0.37 0.77 0.20 0.36 0.16 0.51
            0.197401  0.341909  0.000000
 0.20 0.33 0.09 0.37 0.77 0.20 0.36 0.16 0.51
            0.196902  0.341043  0.000000
 0.19 0.33 0.09 0.37 0.77 0.20 0.37 0.16 0.51
            0.196402  0.340178  0.000000
 0.19 0.34 0.09 0.37 0.77 0.20 0.37 0.17 0.51
            0.195902  0.339312  0.000000
 0.19 0.34 0.09 0.37 0.76 0.20 0.37 0.17 0.51
            0.195402  0.338447  0.000000
 0.19 0.34 0.09 0.37 0.76 0.20 0.37 0.17 0.51
            0.194903  0.337581  0.000000
 0.19 0.34 0.09 0.37 0.76 0.20 0.37 0.17 0.51
            0.194403  0.336716  0.000000
 0.19 0.34 0.09 0.37 0.76 0.20 0.37 0.17 0.51
            0.193903  0.335850  0.000000
 0.19 0.34 0.09 0.37 0.76 0.20 0.37 0.17 0.51
            0.193403  0.334984  0.000000
 0.19 0.34 0.09 0.37 0.76 0.20 0.37 0.17 0.51
            0.192904  0.334119  0.000000
 0.19 0.34 0.09 0.37 0.76 0.20 0.37 0.17 0.51
            0.192404  0.333253  0.000000
 0.19 0.34 0.09 0.37 0.76 0.20 0.37 0.17 0.51
            0.191904  0.332388  0.000000
 0.19 0.34 0.09 0.37 0.76 0.20 0.37 0.17 0.51
            0.191404  0.331522  0.000000
 0.18 0.34 0.09 0.37 0.76 0.20 0.37 0.17 0.51
            0.190905  0.330656  0.000000
 0.18 0.34 0.09 0.37 0.76 0.19 0.37 0.18 0.51
            0.190405  0.329791  0.000000
 0.18 0.35 0.09 0.37 0.76 0.19 0.38 0.18 0.51
            0.189905  0.328925  0.000000
 0.18 0.35 0.09 0.37 0.76 0.19 0.38 0.18 0.50
            0.189405  0.328060  0.000000
 0.18 0.35 0.09 0.37 0.76 0.19 0.38 0.18 0.50
            0.188906  0.327194  0.000000
 0.18 0.35 0.09 0.37 0.76 0.19 0.38 0.18 0.50
            0.188406  0.326328  0.000000
 0.18 0.35 0.09 0.37 0.76 0.19 0.38 0.18 0.50
            0.187906  0.325463  0.000000
 0.18 0.35 0.09 0.37 0.76 0.19 0.38 0.18 0.50
            0.187406  0.324597  0.000000
 0.18 0.35 0.09 0.37 0.76 0.19 0.38 0.18 0.50
            0.186907  0.323732  0.000000
 0.18 0.35 0.09 0.36 0.76 0.19 0.38 0.18 0.50
            0.186407  0.322866  0.000000
 0.18 0.35 0.09 0.36 0.76 0.19 0.38 0.18 0.50
            0.185907  0.322000  0.000000
 0.17 0.35 0.09 0.36 0.76 0.19 0.38 0.18 0.50
            0.185407  0.321135  0.000000
 0.17 0.35 0.09 0.36 0.76 0.19 0.38 0.19 0.50
            0.184908  0.320269  0.000000
 0.17 0.36 0.09 0.36 0.76 0.19 0.38 0.19 0.50
            0.184408  0.319404  0.000000
 0.17 0.36 0.09 0.36 0.75 0.19 0.38 0.19 0.50
            0.183908  0.318538  0.000000
 0.17 0.36 0.09 0.36 0.75 0.19 0.38 0.19 0.50
            0.183408  0.317672  0.000000
 0.17 0.36 0.10 0.36 0.75 0.19 0.39 0.19 0.50
            0.182909  0.316807  0.000000
 0.17 0.36 0.10 0.36 0.75 0.19 0.39 0.19 0.50
            0.182409  0.315941  0.000000
 0.17 0.36 0.10 0.36 0.75 0.18 0.39 0.19 0.50
            0.181909  0.315076  0.000000
 0.17 0.36 0.10 0.36 0.75 0.18 0.39 0.19 0.50
            0.181409  0.314210  0.000000
 0.17 0.36 0.10 0.36 0.75 0.18 0.39 0.19 0.50
            0.180910  0.313345  0.000000
 0.17 0.36 0.10 0.36 0.75 0.18 0.39 0.19 0.50
            0.180410  0.312479  0.000000
 0.17 0.36 0.10 0.36 0.75 0.18 0.39 0.20 0.50
            0.179910  0.311613  0.000000
 0.16 0.37 0.10 0.36 0.75 0.18 0.39 0.20 0.50
            0.179410  0.310748  0.000000
 0.16 0.37 0.10 0.36 0.75 0.18 0.39 0.20 0.50
            0.178911  0.309882  0.000000
 0.16 0.37 0.10 0.36 0.75 0.18 0.39 0.20 0.50
            0.178411  0.309017  0.000000
 0.16 0.37 0.10 0.36 0.75 0.18 0.39 0.20 0.50
            0.177911  0.308151  0.000000
 0.16 0.37 0.10 0.35 0.75 0.18 0.39 0.20 0.50
            0.177411  0.307285  0.000000
 0.16 0.37 0.10 0.35 0.75 0.18 0.39 0.20 0.50
            0.176912  0.306420  0.000000
 0.16 0.37 0.10 0.35 0.75 0.18 0.39 0.20 0.50
            0.176412  0.305554  0.000000
 0.16 0.37 0.10 0.35 0.75 0.18 0.39 0.20 0.50
            0.175912  0.304689  0.000000
 0.16 0.37 0.10 0.35 0.75 0.18 0.39 0.20 0.50
            0.175412  0.303823  0.000000
 0.16 0.38 0.10 0.35 0.74 0.18 0.40 0.21 0.50
            0.174913  0.302957  0.000000
 0.16 0.38 0.10 0.35 0.74 0.18 0.40 0.21 0.50
            0.174413  0.302092  0.000000
 0.16 0.38 0.10 0.35 0.74 0.18 0.40 0.21 0.50
            0.173913  0.301226  0.000000
 0.15 0.38 0.10 0.35 0.74 0.18 0.40 0.21 0.50
            0.173413  0.300361  0.000000
 0.15 0.38 0.10 0.35 0.74 0.18 0.40 0.21 0.50
            0.172914  0.299495  0.000000
 0.15 0.38 0.10 0.35 0.74 0.17 0.40 0.21 0.50
            0.172414  0.298629  0.000000
 0.15 0.38 0.10 0.35 0.74 0.17 0.40 0.21 0.50
            0.171914  0.297764  0.000000
 0.15 0.38 0.10 0.35 0.74 0.17 0.40 0.21 0.50
            0.171414  0.296898  0.000000
 0.15 0.38 0.10 0.35 0.74 0.17 0.40 0.21 0.50
            0.170915  0.296033  0.000000
 0.15 0.39 0.10 0.35 0.74 0.17 0.40 0.22 0.50
            0.170415  0.295167  0.000000
 0.15 0.39 0.10 0.34 0.74 0.17 0.40 0.22 0.50
            0.169915  0.294301  0.000000
 0.15 0.39 0.10 0.34 0.74 0.17 0.40 0.22 0.50
            0.169415  0.293436  0.000000
 0.15 0.39 0.10 0.34 0.74 0.17 0.40 0.22 0.50
            0.168916  0.292570  0.000000
 0.15 0.39 0.10 0.34 0.74 0.17 0.40 0.22 0.50
            0.168416  0.291705  0.000000
 0.15 0.39 0.10 0.34 0.74 0.17 0.40 0.22 0.50
            0.167916  0.290839  0.000000
 0.15 0.39 0.10 0.34 0.74 0.17 0.40 0.22 0.49
            0.167416  0.289974  0.000000
 0.14 0.39 0.10 0.34 0.73 0.17 0.40 0.22 0.49
            0.166917  0.289108  0.000000
 0.14 0.40 0.09 0.34 0.73 0.17 0.40 0.22 0.49
            0.166417  0.288242  0.000000
 0.14 0.40 0.09 0.34 0.73 0.17 0.40 0.23 0.49
            0.165917  0.287377  0.000000
 0.14 0.40 0.09 0.34 0.73 0.17 0.40 0.23 0.49
            0.165417  0.286511  0.000000
 0.14 0.40 0.09 0.34 0.73 0.17 0.40 0.23 0.49
            0.164918  0.285646  0.000000
 0.14 0.40 0.09 0.34 0.73 0.17 0.41 0.23 0.49
            0.164418  0.284780  0.000000
 0.14 0.40 0.09 0.34 0.73 0.17 0.41 0.23 0.49
            0.163918  0.283914  0.000000
 0.14 0.40 0.09 0.34 0.73 0.17 0.41 0.23 0.49
            0.163418  0.283049  0.000000
 0.14 0.41 0.09 0.33 0.73 0.17 0.41 0.23 0.49
            0.162919  0.282183  0.000000
 0.14 0.41 0.09 0.33 0.73 0.17 0.41 0.23 0.49
            0.162419  0.281318  0.000000
 0.14 0.41 0.09 0.33 0.73 0.17 0.41 0.23 0.49
            0.161919  0.280452  0.000000
 0.14 0.41 0.09 0.33 0.73 0.16 0.41 0.24 0.49
            0.161419  0.279586  0.000000
 0.14 0.41 0.09 0.33 0.73 0.16 0.41 0.24 0.49
            0.160920  0.278721  0.000000
 0.13 0.41 0.09 0.33 0.73 0.16 0.41 0.24 0.49
            0.160420  0.277855  0.000000
 0.13 0.41 0.09 0.33 0.73 0.16 0.41 0.24 0.49
            0.159920  0.276990  0.000000
 0.13 0.41 0.09 0.33 0.72 0.16 0.41 0.24 0.49
            0.159420  0.276124  0.000000
 0.13 0.42 0.09 0.33 0.72 0.16 0.41 0.24 0.49
            0.158921  0.275258  0.000000
 0.13 0.42 0.09 0.33 0.72 0.16 0.41 0.24 0.49
            0.158421  0.274393  0.000000
 0.13 0.42 0.09 0.33 0.72 0.16 0.41 0.24 0.49
            0.157921  0.273527  0.000000
 0.13 0.42 0.09 0.33 0.72 0.16 0.41 0.24 0.49
            0.157421  0.272662  0.000000
 0.13 0.42 0.09 0.33 0.72 0.16 0.41 0.25 0.49
            0.156922  0.271796  0.000000
 0.13 0.42 0.09 0.32 0.72 0.16 0.41 0.25 0.49
            0.156422  0.270930  0.000000
 0.13 0.42 0.09 0.32 0.72 0.16 0.41 0.25 0.49
            0.155922  0.270065  0.000000
 0.13 0.43 0.09 0.32 0.72 0.16 0.41 0.25 0.49
            0.155422  0.269199  0.000000
 0.13 0.43 0.09 0.32 0.72 0.16 0.41 0.25 0.49
            0.154923  0.268334  0.000000
 0.13 0.43 0.09 0.32 0.72 0.16 0.41 0.25 0.49
            0.154423  0.267468  0.000000
 0.12 0.43 0.09 0.32 0.72 0.16 0.41 0.25 0.49
            0.153923  0.266603  0.000000
 0.12 0.43 0.09 0.32 0.71 0.16 0.41 0.25 0.49
            0.153423  0.265737  0.000000
 0.12 0.43 0.09 0.32 0.71 0.16 0.41 0.26 0.49
            0.152924  0.264871  0.000000
 0.12 0.44 0.09 0.32 0.71 0.16 0.41 0.26 0.49
            0.152424  0.264006  0.000000
 0.12 0.44 0.09 0.32 0.71 0.16 0.41 0.26 0.49
            0.151924  0.263140  0.000000
 0.12 0.44 0.09 0.32 0.71 0.16 0.41 0.26 0.49
            0.151424  0.262275  0.000000
 0.12 0.44 0.09 0.31 0.71 0.16 0.41 0.26 0.50
            0.150925  0.261409  0.000000
 0.12 0.44 0.09 0.31 0.71 0.15 0.41 0.26 0.50
            0.150425  0.260543  0.000000
 0.12 0.44 0.09 0.31 0.71 0.15 0.41 0.26 0.50
            0.149925  0.259678  0.000000
 0.12 0.44 0.09 0.31 0.71 0.15 0.41 0.26 0.50
            0.149425  0.258812  0.000000
 0.12 0.45 0.09 0.31 0.71 0.15 0.41 0.27 0.50
            0.148926  0.257947  0.000000
 0.12 0.45 0.09 0.31 0.71 0.15 0.41 0.27 0.50
            0.148426  0.257081  0.000000
 0.12 0.45 0.09 0.31 0.71 0.15 0.41 0.27 0.50
            0.147926  0.256215  0.000000
 0.12 0.45 0.09 0.31 0.70 0.15 0.41 0.27 0.50
            0.147426  0.255350  0.000000
 0.11 0.45 0.09 0.31 0.70 0.15 0.41 0.27 0.50
            0.146927  0.254484  0.000000
 0.11 0.45 0.09 0.31 0.70 0.15 0.41 0.27 0.50
            0.146427  0.253619  0.000000
 0.11 0.46 0.09 0.31 0.70 0.15 0.41 0.27 0.50
            0.145927  0.252753  0.000000
 0.11 0.46 0.09 0.30 0.70 0.15 0.41 0.28 0.50
            0.145427  0.251887  0.000000
 0.11 0.46 0.09 0.30 0.70 0.15 0.41 0.28 0.50
            0.144928  0.251022  0.000000
 0.11 0.46 0.09 0.30 0.70 0.15 0.41 0.28 0.50
            0.144428  0.250156  0.000000
 0.11 0.46 0.09 0.30 0.70 0.15 0.41 0.28 0.50
            0.143928  0.249291  0.000000
 0.11 0.46 0.09 0.30 0.70 0.15 0.41 0.28 0.50
            0.143428  0.248425  0.000000
 0.11 0.47 0.09 0.30 0.70 0.15 0.41 0.28 0.50
            0.142929  0.247559  0.000000
 0.11 0.47 0.09 0.30 0.70 0.15 0.41 0.28 0.50
            0.142429  0.246694  0.000000
 0.11 0.47 0.09 0.30 0.69 0.15 0.41 0.28 0.50
            0.141929  0.245828  0.000000
 0.11 0.47 0.09 0.30 0.69 0.15 0.41 0.29 0.50
            0.141429  0.244963  0.000000
 0.11 0.47 0.08 0.30 0.69 0.15 0.41 0.29 0.50
            0.140930  0.244097  0.000000
 0.11 0.47 0.08 0.29 0.69 0.15 0.41 0.29 0.50
            0.140430  0.243232  0.000000
 0.11 0.48 0.08 0.29 0.69 0.15 0.41 0.29 0.50
            0.139930  0.242366  0.000000
 0.10 0.48 0.08 0.29 0.69 0.14 0.41 0.29 0.50
            0.139430  0.241500  0.000000
 0.10 0.48 0.08 0.29 0.69 0.14 0.41 0.29 0.50
            0.138931  0.240635  0.000000
 0.10 0.48 0.08 0.29 0.69 0.14 0.41 0.29 0.50
            0.138431  0.239769  0.000000
 0.10 0.48 0.08 0.29 0.69 0.14 0.41 0.30 0.50
            0.137931  0.238904  0.000000
 0.10 0.49 0.08 0.29 0.69 0.14 0.41 0.30 0.50
            0.137431  0.238038  0.000000
 0.10 0.49 0.08 0.29 0.68 0.14 0.41 0.30 0.50
            0.136932  0.237172  0.000000
 0.10 0.49 0.08 0.29 0.68 0.14 0.41 0.30 0.50
            0.136432  0.236307  0.000000
 0.10 0.49 0.08 0.29 0.68 0.14 0.41 0.30 0.50
            0.135932  0.235441  0.000000
 0.10 0.49 0.08 0.28 0.68 0.14 0.41 0.30 0.50
            0.135432  0.234576  0.000000
 0.10 0.49 0.08 0.28 0.68 0.14 0.41 0.30 0.50
            0.134933  0.233710  0.000000
 0.10 0.50 0.08 0.28 0.68 0.14 0.41 0.31 0.50
            0.134433  0.232844  0.000000
 0.10 0.50 0.08 0.28 0.68 0.14 0.41 0.31 0.50
            0.133933  0.231979  0.000000
 0.10 0.50 0.08 0.28 0.68 0.14 0.41 0.31 0.50
            0.133433  0.231113  0.000000
 0.10 0.50 0.08 0.28 0.68 0.14 0.41 0.31 0.51
            0.132934  0.230248  0.000000
 0.10 0.50 0.08 0.28 0.67 0.14 0.41 0.31 0.51
            0.132434  0.229382  0.000000
 0.09 0.51 0.08 0.28 0.67 0.14 0.41 0.31 0.51
            0.131934  0.228516  0.000000
 0.09 0.51 0.08 0.28 0.67 0.14 0.41 0.31 0.51
            0.131434  0.227651  0.000000
 0.09 0.51 0.08 0.28 0.67 0.14 0.41 0.32 0.51
            0.130935  0.226785  0.000000
 0.09 0.51 0.08 0.27 0.67 0.14 0.41 0.32 0.51
            0.130435  0.225920  0.000000
 0.09 0.51 0.08 0.27 0.67 0.14 0.41 0.32 0.51
            0.129935  0.225054  0.000000
 0.09 0.52 0.08 0.27 0.67 0.13 0.41 0.32 0.51
            0.129435  0.224188  0.000000
 0.09 0.52 0.08 0.27 0.67 0.13 0.41 0.32 0.51
            0.128936  0.223323  0.000000
 0.09 0.52 0.08 0.27 0.66 0.13 0.41 0.32 0.51
            0.128436  0.222457  0.000000
 0.09 0.52 0.08 0.27 0.66 0.13 0.41 0.32 0.51
            0.127936  0.221592  0.000000
 0.09 0.52 0.08 0.27 0.66 0.13 0.41 0.33 0.51
            0.127436  0.220726  0.000000
 0.09 0.53 0.08 0.27 0.66 0.13 0.41 0.33 0.51
            0.126937  0.219861  0.000000
 0.09 0.53 0.08 0.27 0.66 0.13 0.41 0.33 0.51
            0.126437  0.218995  0.000000
 0.09 0.53 0.08 0.26 0.66 0.13 0.41 0.33 0.51
            0.125937  0.218129  0.000000
 0.09 0.53 0.08 0.26 0.66 0.13 0.41 0.33 0.51
            0.125437  0.217264  0.000000
 0.09 0.53 0.08 0.26 0.66 0.13 0.41 0.33 0.51
            0.124938  0.216398  0.000000
 0.08 0.54 0.08 0.26 0.65 0.13 0.41 0.34 0.51
            0.124438  0.215533  0.000000
 0.08 0.54 0.07 0.26 0.65 0.13 0.41 0.34 0.52
            0.123938  0.214667  0.000000
 0.08 0.54 0.07 0.26 0.65 0.13 0.41 0.34 0.52
            0.123438  0.213801  0.000000
 0.08 0.54 0.07 0.26 0.65 0.13 0.41 0.34 0.52
            0.122939  0.212936  0.000000
 0.08 0.54 0.07 0.26 0.65 0.13 0.41 0.34 0.52
            0.122439  0.212070  0.000000
 0.08 0.55 0.07 0.25 0.65 0.13 0.41 0.34 0.52
            0.121939  0.211205  0.000000
 0.08 0.55 0.07 0.25 0.65 0.13 0.41 0.34 0.52
            0.121439  0.210339  0.000000
 0.08 0.55 0.07 0.25 0.65 0.12 0.41 0.35 0.52
            0.120940  0.209473  0.000000
 0.08 0.55 0.07 0.25 0.64 0.12 0.41 0.35 0.52
            0.120440  0.208608  0.000000
 0.08 0.55 0.07 0.25 0.64 0.12 0.41 0.35 0.52
            0.119940  0.207742  0.000000
 0.08 0.56 0.07 0.25 0.64 0.12 0.41 0.35 0.52
            0.119440  0.206877  0.000000
 0.08 0.56 0.07 0.25 0.64 0.12 0.41 0.35 0.52
            0.118941  0.206011  0.000000
 0.08 0.56 0.07 0.25 0.64 0.12 0.41 0.35 0.52
            0.118441  0.205145  0.000000
 0.08 0.56 0.07 0.25 0.64 0.12 0.40 0.36 0.52
            0.117941  0.204280  0.000000
 0.08 0.56 0.07 0.24 0.64 0.12 0.40 0.36 0.53
            0.117441  0.203414  0.000000
 0.08 0.57 0.07 0.24 0.63 0.12 0.40 0.36 0.53
            0.116942  0.202549  0.000000
 0.08 0.57 0.07 0.24 0.63 0.12 0.40 0.36 0.53
            0.116442  0.201683  0.000000
 0.07 0.57 0.07 0.24 0.63 0.12 0.40 0.36 0.53
            0.115942  0.200817  0.000000
 0.07 0.57 0.07 0.24 0.63 0.12 0.40 0.36 0.53
            0.115442  0.199952  0.000000
 0.07 0.58 0.07 0.24 0.63 0.12 0.40 0.37 0.53
            0.114943  0.199086  0.000000
 0.07 0.58 0.07 0.24 0.63 0.12 0.40 0.37 0.53
            0.114443  0.198221  0.000000
 0.07 0.58 0.07 0.24 0.63 0.12 0.40 0.37 0.53
            0.113943  0.197355  0.000000
 0.07 0.58 0.07 0.23 0.62 0.12 0.40 0.37 0.53
            0.113443  0.196490  0.000000
 0.07 0.58 0.07 0.23 0.62 0.11 0.40 0.37 0.54
            0.112944  0.195624  0.000000
 0.07 0.59 0.07 0.23 0.62 0.11 0.40 0.37 0.54
            0.112444  0.194758  0.000000
 0.07 0.59 0.07 0.23 0.62 0.11 0.40 0.38 0.54
            0.111944  0.193893  0.000000
 0.07 0.59 0.07 0.23 0.62 0.11 0.40 0.38 0.54
            0.111444  0.193027  0.000000
 0.07 0.59 0.07 0.23 0.62 0.11 0.40 0.38 0.54
            0.110945  0.192162  0.000000
 0.07 0.60 0.07 0.23 0.61 0.11 0.40 0.38 0.54
            0.110445  0.191296  0.000000
 0.07 0.60 0.06 0.23 0.61 0.11 0.40 0.38 0.54
            0.109945  0.190430  0.000000
 0.07 0.60 0.06 0.23 0.61 0.11 0.39 0.38 0.54
            0.109445  0.189565  0.000000
 0.07 0.60 0.06 0.22 0.61 0.11 0.39 0.39 0.55
            0.108946  0.188699  0.000000
 0.07 0.61 0.06 0.22 0.61 0.11 0.39 0.39 0.55
            0.108446  0.187834  0.000000
 0.07 0.61 0.06 0.22 0.61 0.11 0.39 0.39 0.55
            0.107946  0.186968  0.000000
 0.07 0.61 0.06 0.22 0.60 0.11 0.39 0.39 0.55
            0.107446  0.186102  0.000000
 0.06 0.61 0.06 0.22 0.60 0.11 0.39 0.39 0.55
            0.106947  0.185237  0.000000
 0.06 0.61 0.06 0.22 0.60 0.11 0.39 0.39 0.55
            0.106447  0.184371  0.000000
 0.06 0.62 0.06 0.22 0.60 0.10 0.39 0.39 0.55
            0.105947  0.183506  0.000000
 0.06 0.62 0.06 0.22 0.60 0.10 0.39 0.40 0.56
            0.105447  0.182640  0.000000
 0.06 0.62 0.06 0.21 0.60 0.10 0.39 0.40 0.56
            0.104948  0.181774  0.000000
 0.06 0.62 0.06 0.21 0.59 0.10 0.39 0.40 0.56
            0.104448  0.180909  0.000000
 0.06 0.63 0.06 0.21 0.59 0.10 0.39 0.40 0.56
            0.103948  0.180043  0.000000
 0.06 0.63 0.06 0.21 0.59 0.10 0.38 0.40 0.56
            0.103448  0.179178  0.000000
 0.06 0.63 0.06 0.21 0.59 0.10 0.38 0.40 0.56
            0.102949  0.178312  0.000000
 0.06 0.63 0.06 0.21 0.59 0.10 0.38 0.41 0.57
            0.102449  0.177446  0.000000
 0.06 0.64 0.06 0.21 0.58 0.10 0.38 0.41 0.57
            0.101949  0.176581  0.000000
 0.06 0.64 0.06 0.21 0.58 0.10 0.38 0.41 0.57
            0.101449  0.175715  0.000000
 0.06 0.64 0.06 0.20 0.58 0.10 0.38 0.41 0.57
            0.100950  0.174850  0.000000
 0.06 0.64 0.06 0.20 0.58 0.10 0.38 0.41 0.57
            0.100450  0.173984  0.000000
 0.06 0.65 0.06 0.20 0.58 0.10 0.38 0.41 0.58
            0.099950  0.173119  0.000000
 0.06 0.65 0.06 0.20 0.58 0.09 0.38 0.41 0.58
            0.099450  0.172253  0.000000
 0.06 0.65 0.06 0.20 0.57 0.09 0.38 0.41 0.58
            0.098951  0.171387  0.000000
 0.06 0.65 0.06 0.20 0.57 0.09 0.37 0.42 0.58
            0.098451  0.170522  0.000000
 0.05 0.65 0.06 0.20 0.57 0.09 0.37 0.42 0.59
            0.097951  0.169656  0.000000
 0.05 0.66 0.06 0.20 0.57 0.09 0.37 0.42 0.59
            0.097451  0.168791  0.000000
 0.05 0.66 0.05 0.19 0.57 0.09 0.37 0.42 0.59
            0.096952  0.167925  0.000000
 0.05 0.66 0.05 0.19 0.56 0.09 0.37 0.42 0.59
            0.096452  0.167059  0.000000
 0.05 0.66 0.05 0.19 0.56 0.09 0.37 0.42 0.60
            0.095952  0.166194  0.000000
 0.05 0.67 0.05 0.19 0.56 0.09 0.37 0.42 0.60
            0.095452  0.165328  0.000000
 0.05 0.67 0.05 0.19 0.56 0.09 0.37 0.42 0.60
            0.094953  0.164463  0.000000
 0.05 0.67 0.05 0.19 0.55 0.09 0.37 0.42 0.61
            0.094453  0.163597  0.000000
 0.05 0.67 0.05 0.19 0.55 0.09 0.36 0.42 0.61
            0.093953  0.162731  0.000000
 0.05 0.68 0.05 0.19 0.55 0.09 0.36 0.42 0.62
            0.093453  0.161866  0.000000
 0.05 0.68 0.05 0.18 0.55 0.08 0.36 0.42 0.62
            0.092954  0.161000  0.000000
 0.05 0.68 0.05 0.18 0.55 0.08 0.36 0.42 0.62
            0.092454  0.160135  0.000000
 0.05 0.68 0.05 0.18 0.54 0.08 0.36 0.42 0.63
            0.091954  0.159269  0.000000
 0.05 0.69 0.05 0.18 0.54 0.08 0.36 0.42 0.64
            0.091454  0.158403  0.000000
 0.05 0.69 0.05 0.18 0.54 0.08 0.36 0.41 0.64
            0.090955  0.157538  0.000000
 0.05 0.69 0.05 0.18 0.54 0.08 0.36 0.41 0.65
            0.090455  0.156672  0.000000
 0.05 0.69 0.05 0.18 0.53 0.08 0.35 0.41 0.66
            0.089955  0.155807  0.000000
 0.05 0.70 0.05 0.18 0.53 0.08 0.35 0.40 0.67
            0.089455  0.154941  0.000000
 0.05 0.70 0.05 0.17 0.53 0.08 0.35 0.39 0.68
            0.088956  0.154075  0.000000
 0.05 0.70 0.05 0.17 0.53 0.08 0.35 0.38 0.69
            0.088456  0.153210  0.000000
 0.04 0.70 0.05 0.17 0.53 0.08 0.35 0.37 0.71
            0.087956  0.152344  0.000000
 0.04 0.71 0.05 0.17 0.52 0.08 0.35 0.36 0.73
            0.087456  0.151479  0.000000
 0.04 0.71 0.05 0.17 0.52 0.07 0.35 0.34 0.75
            0.086957  0.150613  0.000000
 0.04 0.71 0.05 0.17 0.52 0.07 0.34 0.33 0.77
            0.086457  0.149748  0.000000
 0.04 0.71 0.04 0.17 0.52 0.07 0.34 0.33 0.77
            0.085957  0.148882  0.000000
 0.04 0.72 0.04 0.17 0.51 0.07 0.34 0.35 0.75
            0.085457  0.148016  0.000000
 0.04 0.72 0.04 0.16 0.51 0.07 0.34 0.39 0.72
            0.084958  0.147151  0.000000
 0.04 0.72 0.04 0.16 0.51 0.07 0.34 0.43 0.68
            0.084458  0.146285  0.000000
 0.04 0.72 0.04 0.16 0.51 0.07 0.34 0.46 0.65
            0.083958  0.145420  0.000000
 0.04 0.73 0.04 0.16 0.50 0.07 0.33 0.49 0.63
            0.083458  0.144554  0.000000
 0.04 0.73 0.04 0.16 0.50 0.07 0.33 0.51 0.62
            0.082959  0.143688  0.000000
 0.04 0.73 0.04 0.16 0.50 0.07 0.33 0.53 0.60
            0.082459  0.142823  0.000000
 0.04 0.74 0.04 0.16 0.50 0.07 0.33 0.54 0.59
            0.081959  0.141957  0.000000
 0.04 0.74 0.04 0.16 0.49 0.07 0.33 0.55 0.59
            0.081459  0.141092  0.000000
 0.04 0.74 0.04 0.15 0.49 0.06 0.33 0.56 0.58
            0.080960  0.140226  0.000000
 0.04 0.74 0.04 0.15 0.49 0.06 0.32 0.57 0.58
            0.080460  0.139360  0.000000
 0.04 0.75 0.04 0.15 0.48 0.06 0.32 0.58 0.58
            0.079960  0.138495  0.000000
 0.04 0.75 0.04 0.15 0.48 0.06 0.32 0.59 0.57
            0.079460  0.137629  0.000000
 0.04 0.75 0.04 0.15 0.48 0.06 0.32 0.59 0.57
            0.078961  0.136764  0.000000
 0.04 0.75 0.04 0.15 0.48 0.06 0.32 0.60 0.57
            0.078461  0.135898  0.000000
 0.04 0.76 0.04 0.15 0.47 0.06 0.32 0.60 0.57
            0.077961  0.135032  0.000000
 0.04 0.76 0.04 0.15 0.47 0.06 0.31 0.61 0.57
            0.077461  0.134167  0.000000
 0.03 0.76 0.04 0.14 0.47 0.06 0.31 0.61 0.57
            0.076962  0.133301  0.000000
 0.03 0.76 0.04 0.14 0.47 0.06 0.31 0.62 0.57
            0.076462  0.132436  0.000000
 0.03 0.77 0.04 0.14 0.46 0.06 0.31 0.62 0.57
            0.075962  0.131570  0.000000
 0.03 0.77 0.04 0.14 0.46 0.06 0.31 0.63 0.57
            0.075462  0.130704  0.000000
 0.03 0.77 0.03 0.14 0.46 0.05 0.31 0.63 0.57
            0.074963  0.129839  0.000000
 0.03 0.77 0.03 0.14 0.45 0.05 0.30 0.64 0.57
            0.074463  0.128973  0.000000
 0.03 0.78 0.03 0.14 0.45 0.05 0.30 0.64 0.57
            0.073963  0.128108  0.000000
 0.03 0.78 0.03 0.14 0.45 0.05 0.30 0.65 0.58
            0.073463  0.127242  0.000000
 0.03 0.78 0.03 0.13 0.44 0.05 0.30 0.65 0.58
            0.072964  0.126377  0.000000
 0.03 0.78 0.03 0.13 0.44 0.05 0.30 0.65 0.58
            0.072464  0.125511  0.000000
 0.03 0.79 0.03 0.13 0.44 0.05 0.29 0.66 0.58
            0.071964  0.124645  0.000000
 0.03 0.79 0.03 0.13 0.44 0.05 0.29 0.66 0.58
            0.071464  0.123780  0.000000
 0.03 0.79 0.03 0.13 0.43 0.05 0.29 0.67 0.58
            0.070965  0.122914  0.000000
 0.03 0.79 0.03 0.13 0.43 0.05 0.29 0.67 0.58
            0.070465  0.122049  0.000000
 0.03 0.80 0.03 0.13 0.43 0.05 0.29 0.67 0.58
            0.069965  0.121183  0.000000
 0.03 0.80 0.03 0.13 0.42 0.05 0.28 0.68 0.59
            0.069465  0.120317  0.000000
 0.03 0.80 0.03 0.12 0.42 0.05 0.28 0.68 0.59
            0.068966  0.119452  0.000000
 0.03 0.80 0.03 0.12 0.42 0.04 0.28 0.69 0.59
            0.068466  0.118586  0.000000
 0.03 0.81 0.03 0.12 0.41 0.04 0.28 0.69 0.59
            0.067966  0.117721  0.000000
 0.03 0.81 0.03 0.12 0.41 0.04 0.28 0.69 0.59
            0.067466  0.116855  0.000000
 0.03 0.81 0.03 0.12 0.41 0.04 0.28 0.70 0.59
            0.066967  0.115989  0.000000
 0.03 0.81 0.03 0.12 0.40 0.04 0.27 0.70 0.59
            0.066467  0.115124  0.000000
 0.03 0.81 0.03 0.12 0.40 0.04 0.27 0.71 0.60
            0.065967  0.114258  0.000000
 0.03 0.82 0.03 0.12 0.40 0.04 0.27 0.71 0.60
            0.065467  0.113393  0.000000
 0.03 0.82 0.03 0.11 0.39 0.04 0.27 0.71 0.60
            0.064968  0.112527  0.000000
 0.02 0.82 0.03 0.11 0.39 0.04 0.27 0.72 0.60
            0.064468  0.111661  0.000000
 0.02 0.82 0.03 0.11 0.39 0.04 0.27 0.72 0.60
            0.063968  0.110796  0.000000
 0.02 0.83 0.03 0.11 0.38 0.04 0.26 0.73 0.60
            0.063468  0.109930  0.000000
 0.02 0.83 0.03 0.11 0.38 0.04 0.26 0.73 0.60
            0.062969  0.109065  0.000000
 0.02 0.83 0.02 0.11 0.38 0.04 0.26 0.73 0.61
            0.062469  0.108199  0.000000
 0.02 0.83 0.02 0.11 0.37 0.03 0.26 0.74 0.61
            0.061969  0.107333  0.000000
 0.02 0.84 0.02 0.11 0.37 0.03 0.26 0.74 0.61
            0.061469  0.106468  0.000000
 0.02 0.84 0.02 0.10 0.37 0.03 0.26 0.75 0.61
            0.060970  0.105602  0.000000
 0.02 0.84 0.02 0.10 0.36 0.03 0.25 0.75 0.61
            0.060470  0.104737  0.000000
 0.02 0.84 0.02 0.10 0.36 0.03 0.25 0.75 0.61
            0.059970  0.103871  0.000000
 0.02 0.85 0.02 0.10 0.35 0.03 0.25 0.76 0.61
            0.059470  0.103006  0.000000
 0.02 0.85 0.02 0.10 0.35 0.03 0.25 0.76 0.62
            0.058971  0.102140  0.000000
 0.02 0.85 0.02 0.10 0.35 0.03 0.25 0.77 0.62
            0.058471  0.101274  0.000000
 0.02 0.85 0.02 0.10 0.34 0.03 0.25 0.77 0.62
            0.057971  0.100409  0.000000
 0.02 0.85 0.02 0.10 0.34 0.03 0.25 0.77 0.62
            0.057471  0.099543  0.000000
 0.02 0.86 0.02 0.09 0.34 0.03 0.25 0.78 0.62
            0.056972  0.098678  0.000000
 0.02 0.86 0.02 0.09 0.33 0.03 0.25 0.78 0.62
            0.056472  0.097812  0.000000
 0.02 0.86 0.02 0.09 0.33 0.03 0.25 0.79 0.62
            0.055972  0.096946  0.000000
 0.02 0.86 0.02 0.09 0.32 0.03 0.24 0.79 0.62
            0.055472  0.096081  0.000000
 0.02 0.87 0.02 0.09 0.32 0.02 0.24 0.79 0.62
            0.054973  0.095215  0.000000
 0.02 0.87 0.02 0.09 0.32 0.02 0.24 0.80 0.62
            0.054473  0.094350  0.000000
 0.02 0.87 0.02 0.09 0.31 0.02 0.24 0.80 0.62
            0.053973  0.093484  0.000000
 0.02 0.87 0.02 0.09 0.31 0.02 0.24 0.81 0.62
            0.053473  0.092618  0.000000
 0.02 0.87 0.02 0.08 0.31 0.02 0.24 0.81 0.62
            0.052974  0.091753  0.000000
 0.02 0.88 0.02 0.08 0.30 0.02 0.24 0.81 0.62
            0.052474  0.090887  0.000000
 0.02 0.88 0.02 0.08 0.30 0.02 0.24 0.82 0.62
            0.051974  0.090022  0.000000
 0.02 0.88 0.02 0.08 0.29 0.02 0.24 0.82 0.62
            0.051474  0.089156  0.000000
 0.02 0.88 0.02 0.08 0.29 0.02 0.24 0.83 0.62
            0.050975  0.088290  0.000000
 0.02 0.89 0.02 0.08 0.29 0.02 0.25 0.83 0.62
            0.050475  0.087425  0.000000
 0.02 0.89 0.02 0.08 0.28 0.02 0.25 0.83 0.62
            0.049975  0.086559  0.000000
 0.01 0.89 0.02 0.08 0.28 0.02 0.25 0.84 0.62
            0.049475  0.085694  0.000000
 0.01 0.89 0.02 0.07 0.27 0.02 0.25 0.84 0.62
            0.048976  0.084828  0.000000
 0.01 0.89 0.02 0.07 0.27 0.02 0.25 0.84 0.62
            0.048476  0.083962  0.000000
 0.01 0.90 0.02 0.07 0.27 0.02 0.25 0.85 0.62
            0.047976  0.083097  0.000000
 0.01 0.90 0.02 0.07 0.26 0.02 0.25 0.85 0.62
            0.047476  0.082231  0.000000
 0.01 0.90 0.02 0.07 0.26 0.01 0.26 0.85 0.62
            0.046977  0.081366  0.000000
 0.01 0.90 0.02 0.07 0.25 0.01 0.26 0.86 0.62
            0.046477  0.080500  0.000000
 0.01 0.90 0.01 0.07 0.25 0.01 0.26 0.86 0.62
            0.045977  0.079635  0.000000
 0.01 0.91 0.01 0.07 0.25 0.01 0.26 0.86 0.61
            0.045477  0.078769  0.000000
 0.01 0.91 0.01 0.07 0.24 0.01 0.27 0.87 0.61
            0.044978  0.077903  0.000000
 0.01 0.91 0.01 0.06 0.24 0.01 0.27 0.87 0.61
            0.044478  0.077038  0.000000
 0.01 0.91 0.01 0.06 0.23 0.01 0.27 0.88 0.61
            0.043978  0.076172  0.000000
 0.01 0.91 0.01 0.06 0.23 0.01 0.28 0.88 0.60
            0.043478  0.075307  0.000000
 0.01 0.92 0.01 0.06 0.22 0.01 0.28 0.88 0.60
            0.042979  0.074441  0.000000
 0.01 0.92 0.01 0.06 0.22 0.01 0.29 0.88 0.60
            0.042479  0.073575  0.000000
 0.01 0.92 0.01 0.06 0.22 0.01 0.29 0.89 0.59
            0.041979  0.072710  0.000000
 0.01 0.92 0.01 0.06 0.21 0.01 0.30 0.89 0.59
            0.041479  0.071844  0.000000
 0.01 0.92 0.01 0.06 0.21 0.01 0.30 0.89 0.59
            0.040980  0.070979  0.000000
 0.01 0.92 0.01 0.05 0.20 0.01 0.31 0.90 0.58
            0.040480  0.070113  0.000000
 0.01 0.93 0.01 0.05 0.20 0.01 0.31 0.90 0.58
            0.039980  0.069247  0.000000
 0.01 0.93 0.01 0.05 0.20 0.01 0.32 0.90 0.57
            0.039480  0.068382  0.000000
 0.01 0.93 0.01 0.05 0.19 0.01 0.33 0.91 0.57
            0.038981  0.067516  0.000000
 0.01 0.93 0.01 0.05 0.19 0.01 0.33 0.91 0.56
            0.038481  0.066651  0.000000
 0.01 0.93 0.01 0.05 0.18 0.01 0.34 0.91 0.55
            0.037981  0.065785  0.000000
 0.01 0.93 0.01 0.05 0.18 0.01 0.35 0.91 0.55
            0.037481  0.064919  0.000000
 0.01 0.94 0.01 0.05 0.18 0.01 0.36 0.92 0.54
            0.036982  0.064054  0.000000
 0.01 0.94 0.01 0.05 0.17 0.01 0.37 0.92 0.53
            0.036482  0.063188  0.000000
 0.01 0.94 0.01 0.04 0.17 0.01 0.38 0.92 0.53
            0.035982  0.062323  0.000000
 0.01 0.94 0.01 0.04 0.16 0.01 0.39 0.92 0.52
            0.035482  0.061457  0.000000
 0.01 0.94 0.01 0.04 0.16 0.00 0.40 0.93 0.51
            0.034983  0.060591  0.000000
 0.01 0.94 0.01 0.04 0.16 0.00 0.41 0.93 0.50
            0.034483  0.059726  0.000000
 0.01 0.95 0.01 0.04 0.15 0.00 0.42 0.93 0.49
            0.033983  0.058860  0.000000
 0.01 0.95 0.01 0.04 0.15 0.00 0.43 0.93 0.48
            0.033483  0.057995  0.000000
 0.01 0.95 0.01 0.04 0.14 0.00 0.44 0.94 0.47
            0.032984  0.057129  0.000000
 0.01 0.95 0.01 0.04 0.14 0.00 0.46 0.94 0.46
            0.032484  0.056264  0.000000
 0.01 0.95 0.01 0.04 0.14 0.00 0.47 0.94 0.45
            0.031984  0.055398  0.000000
 0.01 0.95 0.01 0.03 0.13 0.00 0.48 0.94 0.44
            0.031484  0.054532  0.000000
 0.01 0.95 0.01 0.03 0.13 0.00 0.50 0.94 0.43
            0.030985  0.053667  0.000000
 0.01 0.95 0.01 0.03 0.13 0.00 0.51 0.95 0.41
            0.030485  0.052801  0.000000
 0.01 0.96 0.01 0.03 0.12 0.00 0.52 0.95 0.40
            0.029985  0.051936  0.000000
 0.01 0.96 0.01 0.03 0.12 0.00 0.54 0.95 0.39
            0.029485  0.051070  0.000000
 0.01 0.96 0.01 0.03 0.11 0.00 0.55 0.95 0.37
            0.028986  0.050204  0.000000
 0.01 0.96 0.01 0.03 0.11 0.00 0.57 0.95 0.36
            0.028486  0.049339  0.000000
 0.00 0.96 0.01 0.03 0.11 0.00 0.59 0.95 0.35
            0.027986  0.048473  0.000000
 0.00 0.96 0.01 0.03 0.10 0.00 0.60 0.96 0.33
            0.027486  0.047608  0.000000
 0.00 0.96 0.01 0.03 0.10 0.00 0.62 0.96 0.32
            0.026987  0.046742  0.000000
 0.00 0.96 0.01 0.02 0.10 0.00 0.63 0.96 0.31
            0.026487  0.045876  0.000000
 0.00 0.97 0.01 0.02 0.09 0.00 0.65 0.96 0.29
            0.025987  0.045011  0.000000
 0.00 0.97 0.01 0.02 0.09 0.00 0.67 0.96 0.28
            0.025487  0.044145  0.000000
 0.00 0.97 0.01 0.02 0.09 0.00 0.68 0.96 0.26
            0.024988  0.043280  0.000000
 0.00 0.97 0.01 0.02 0.08 0.00 0.70 0.97 0.25
            0.024488  0.042414  0.000000
 0.00 0.97 0.01 0.02 0.08 0.00 0.71 0.97 0.24
            0.023988  0.041548  0.000000
 0.00 0.97 0.01 0.02 0.08 0.00 0.73 0.97 0.22
            0.023488  0.040683  0.000000
 0.00 0.97 0.01 0.02 0.07 0.00 0.74 0.97 0.21
            0.022989  0.039817  0.000000
 0.00 0.97 0.01 0.02 0.07 0.00 0.76 0.97 0.20
            0.022489  0.038952  0.000000
 0.00 0.97 0.01 0.02 0.07 0.00 0.77 0.97 0.19
            0.021989  0.038086  0.000000
 0.00 0.97 0.01 0.02 0.06 0.00 0.78 0.97 0.17
            0.021489  0.037220  0.000000
 0.00 0.97 0.01 0.02 0.06 0.00 0.80 0.98 0.16
            0.020990  0.036355  0.000000
 0.00 0.98 0.01 0.01 0.06 0.00 0.81 0.98 0.15
            0.020490  0.035489  0.000000
 0.00 0.98 0.01 0.01 0.06 0.00 0.82 0.98 0.14
            0.019990  0.034624  0.000000
 0.00 0.98 0.01 0.01 0.05 0.00 0.83 0.98 0.13
            0.019490  0.033758  0.000000
 0.00 0.98 0.01 0.01 0.05 0.00 0.85 0.98 0.12
            0.018991  0.032893  0.000000
 0.00 0.98 0.01 0.01 0.05 0.00 0.86 0.98 0.11
            0.018491  0.032027  0.000000
 0.00 0.98 0.01 0.01 0.05 0.00 0.87 0.98 0.10
            0.017991  0.031161  0.000000
 0.00 0.98 0.01 0.01 0.04 0.00 0.88 0.98 0.09
            0.017491  0.030296  0.000000
 0.00 0.98 0.01 0.01 0.04 0.00 0.89 0.98 0.09
            0.016992  0.029430  0.000000
 0.00 0.98 0.01 0.01 0.04 0.00 0.89 0.98 0.08
            0.016492  0.028565  0.000000
 0.00 0.98 0.01 0.01 0.04 0.00 0.90 0.99 0.07
            0.015992  0.027699  0.000000
 0.00 0.98 0.01 0.01 0.03 0.00 0.91 0.99 0.07
            0.015492  0.026833  0.000000
 0.00 0.98 0.01 0.01 0.03 0.00 0.92 0.99 0.06
            0.014993  0.025968  0.000000
 0.00 0.98 0.01 0.01 0.03 0.00 0.93 0.99 0.06
            0.014493  0.025102  0.000000
 0.00 0.98 0.01 0.01 0.03 0.00 0.93 0.99 0.05
            0.013993  0.024237  0.000000
 0.00 0.98 0.01 0.01 0.03 0.00 0.94 0.99 0.05
            0.013493  0.023371  0.000000
 0.00 0.98 0.01 0.01 0.02 0.00 0.94 0.99 0.04
            0.012994  0.022505  0.000000
 0.00 0.98 0.02 0.01 0.02 0.00 0.95 0.99 0.04
            0.012494  0.021640  0.000000
 0.00 0.98 0.02 0.00 0.02 0.00 0.95 0.99 0.03
            0.011994  0.020774  0.000000
 0.00 0.98 0.02 0.00 0.02 0.00 0.96 0.99 0.03
            0.011494  0.019909  0.000000
 0.00 0.98 0.02 0.00 0.02 0.00 0.96 0.99 0.03
            0.010995  0.019043  0.000000
 0.00 0.97 0.02 0.00 0.02 0.00 0.97 0.99 0.02
            0.010495  0.018177  0.000000
 0.00 0.97 0.02 0.00 0.01 0.00 0.97 0.99 0.02
            0.009995  0.017312  0.000000
 0.00 0.97 0.03 0.00 0.01 0.00 0.97 0.99 0.02
            0.009495  0.016446  0.000000
 0.00 0.96 0.03 0.00 0.01 0.00 0.98 1.00 0.02
            0.008996  0.015581  0.000000
 0.00 0.96 0.04 0.00 0.01 0.00 0.98 1.00 0.01
            0.008496  0.014715  0.000000
 0.00 0.94 0.05 0.00 0.01 0.00 0.98 1.00 0.01
            0.007996  0.013849  0.000000
 0.00 0.92 0.08 0.00 0.01 0.00 0.98 1.00 0.01
            0.007496  0.012984  0.000000
 0.00 0.87 0.13 0.00 0.01 0.00 0.99 1.00 0.01
            0.006997  0.012118  0.000000
 0.00 0.76 0.24 0.00 0.01 0.00 0.99 1.00 0.01
            0.006497  0.011253  0.000000
 0.00 0.51 0.49 0.00 0.01 0.00 0.99 1.00 0.01
            0.005997  0.010387  0.000000
 0.00 0.22 0.78 0.00 0.00 0.00 0.99 1.00 0.01
            0.005497  0.009522  0.000000
 0.00 0.08 0.92 0.00 0.00 0.00 0.99 1.00 0.00
            0.004998  0.008656  0.000000
 0.00 0.03 0.96 0.00 0.00 0.00 0.99 1.00 0.00
            0.004498  0.007790  0.000000
 0.00 0.02 0.98 0.00 0.00 0.00 1.00 1.00 0.00
            0.003998  0.006925  0.000000
 0.00 0.01 0.99 0.00 0.00 0.00 1.00 1.00 0.00
            0.003498  0.006059  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.002999  0.005194  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.002499  0.004328  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.001999  0.003462  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.001499  0.002597  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.001000  0.001731  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.000500  0.000866  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.000050  0.000087  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.000000  0.000100  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.000000  0.001001  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.000000  0.002001  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.000000  0.003002  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.000000  0.004002  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.000000  0.005003  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.000000  0.006004  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.000000  0.007004  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.000000  0.008005  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.000000  0.009005  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.000000  0.010006  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.000000  0.011007  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.000000  0.012007  0.000000
 0.00 0.00 1.00 0.00 0.00 0.00 1.00 1.00 0.00
            0.000000  0.013008  0.000000
 0.00 0.00 1.00 0.00 0.01 0.00 1.00 1.00 0.00
            0.000000  0.014008  0.000000
 0.00 0.00 1.00 0.00 0.01 0.00 1.00 1.00 0.00
            0.000000  0.015009  0.000000
 0.00 0.00 1.00 0.00 0.01 0.00 1.00 1.00 0.00
            0.000000  0.016010  0.000000
 0.00 0.00 1.00 0.00 0.01 0.00 0.99 1.00 0.00
            0.000000  0.017010  0.000000
 0.00 0.00 1.00 0.00 0.01 0.00 0.99 1.00 0.00
            0.000000  0.018011  0.000000
 0.00 0.00 1.00 0.00 0.01 0.00 0.99 1.00 0.00
            0.000000  0.019012  0.000000
 0.00 0.00 1.00 0.00 0.01 0.00 0.99 1.00 0.00
            0.000000  0.020012  0.000000
 0.00 0.00 1.00 0.00 0.01 0.00 0.99 1.00 0.00
            0.000000  0.021013  0.000000
 0.00 0.00 1.00 0.00 0.01 0.00 0.99 1.00 0.00
            0.000000  0.022013  0.000000
 0.00 0.00 1.00 0.00 0.02 0.00 0.99 1.00 0.00
            0.000000  0.023014  0.000000
 0.00 0.00 1.00 0.00 0.02 0.00 0.99 0.99 0.00
            0.000000  0.024015  0.000000
 0.00 0.00 1.00 0.00 0.02 0.00 0.99 0.99 0.00
            0.000000  0.025015  0.000000
 0.00 0.00 1.00 0.00 0.02 0.00 0.99 0.99 0.00
            0.000000  0.026016  0.000000
 0.00 0.00 0.99 0.01 0.02 0.00 0.98 0.99 0.00
            0.000000  0.027016  0.000000
 0.00 0.00 0.99 0.01 0.02 0.00 0.98 0.99 0.00
            0.000000  0.028017  0.000000
 0.00 0.00 0.99 0.01 0.03 0.00 0.98 0.99 0.00
            0.000000  0.029018  0.000000
 0.00 0.00 0.99 0.01 0.03 0.00 0.98 0.99 0.00
            0.000000  0.030018  0.000000
 0.00 0.00 0.99 0.01 0.03 0.00 0.98 0.99 0.00
            0.000000  0.031019  0.000000
 0.00 0.00 0.99 0.01 0.03 0.00 0.98 0.99 0.00
            0.000000  0.032019  0.000000
 0.00 0.00 0.99 0.01 0.03 0.00 0.98 0.99 0.00
            0.000000  0.033020  0.000000
 0.00 0.00 0.99 0.01 0.04 0.00 0.97 0.99 0.00
            0.000000  0.034021  0.000000
 0.00 0.00 0.99 0.01 0.04 0.00 0.97 0.99 0.00
            0.000000  0.035021  0.000000
 0.00 0.00 0.99 0.01 0.04 0.00 0.97 0.99 0.00
            0.000000  0.036022  0.000000
 0.00 0.00 0.99 0.01 0.04 0.00 0.97 0.99 0.00
            0.000000  0.037022  0.000000
 0.00 0.00 0.99 0.01 0.05 0.00 0.97 0.99 0.00
            0.000000  0.038023  0.000000
 0.00 0.00 0.99 0.01 0.05 0.00 0.96 0.99 0.00
            0.000000  0.039024  0.000000
 0.00 0.00 0.99 0.01 0.05 0.00 0.96 0.99 0.00
            0.000000  0.040024  0.000000
 0.00 0.00 0.99 0.01 0.05 0.00 0.96 0.99 0.00
            0.000000  0.041025  0.000000
 0.00 0.00 0.99 0.01 0.06 0.00 0.96 0.99 0.00
            0.000000  0.042025  0.000000
 0.00 0.00 0.99 0.01 0.06 0.00 0.96 0.98 0.00
            0.000000  0.043026  0.000000
 0.00 0.00 0.98 0.02 0.06 0.00 0.95 0.98 0.00
            0.000000  0.044027  0.000000
 0.00 0.00 0.98 0.02 0.07 0.00 0.95 0.98 0.00
            0.000000  0.045027  0.000000
 0.00 0.00 0.98 0.02 0.07 0.00 0.95 0.98 0.00
            0.000000  0.046028  0.000000
 0.00 0.00 0.98 0.02 0.07 0.00 0.95 0.98 0.00
            0.000000  0.047029  0.000000
 0.00 0.00 0.98 0.02 0.07 0.00 0.94 0.98 0.00
            0.000000  0.048029  0.000000
 0.00 0.00 0.98 0.02 0.08 0.00 0.94 0.98 0.00
            0.000000  0.049030  0.000000
 0.00 0.00 0.98 0.02 0.08 0.00 0.94 0.98 0.00
            0.000000  0.050030  0.000000
 0.00 0.00 0.98 0.02 0.08 0.00 0.94 0.98 0.00
            0.000000  0.051031  0.000000
 0.00 0.00 0.98 0.02 0.09 0.00 0.93 0.98 0.00
            0.000000  0.052032  0.000000
 0.00 0.00 0.98 0.02 0.09 0.00 0.93 0.98 0.00
            0.000000  0.053032  0.000000
 0.00 0.00 0.98 0.02 0.09 0.00 0.93 0.98 0.00
            0.000000  0.054033  0.000000
 0.00 0.00 0.97 0.02 0.10 0.00 0.92 0.98 0.00
            0.000000  0.055033  0.000000
 0.00 0.00 0.97 0.03 0.10 0.00 0.92 0.98 0.00
            0.000000  0.056034  0.000000
 0.00 0.00 0.97 0.03 0.10 0.00 0.92 0.98 0.00
            0.000000  0.057035  0.000000
 0.00 0.00 0.97 0.03 0.11 0.00 0.92 0.98 0.00
            0.000000  0.058035  0.000000
 0.00 0.00 0.97 0.03 0.11 0.00 0.91 0.98 0.00
            0.000000  0.059036  0.000000
 0.00 0.00 0.97 0.03 0.11 0.00 0.91 0.98 0.00
            0.000000  0.060036  0.000000
 0.00 0.00 0.97 0.03 0.12 0.00 0.91 0.98 0.00
            0.000000  0.061037  0.000000
 0.00 0.00 0.97 0.03 0.12 0.00 0.90 0.98 0.00
            0.000000  0.062038  0.000000
 0.00 0.00 0.96 0.03 0.13 0.00 0.90 0.97 0.00
            0.000000  0.063038  0.000000
 0.00 0.00 0.96 0.03 0.13 0.00 0.90 0.97 0.00
            0.000000  0.064039  0.000000
 0.00 0.00 0.96 0.03 0.13 0.00 0.89 0.97 0.00
            0.000000  0.065039  0.000000
 0.00 0.00 0.96 0.04 0.14 0.00 0.89 0.97 0.00
            0.000000  0.066040  0.000000
 0.00 0.00 0.96 0.04 0.14 0.00 0.89 0.97 0.00
            0.000000  0.067041  0.000000
 0.00 0.00 0.96 0.04 0.15 0.00 0.88 0.97 0.00
            0.000000  0.068041  0.000000
 0.00 0.00 0.96 0.04 0.15 0.00 0.88 0.97 0.00
            0.000000  0.069042  0.000000
 0.00 0.00 0.96 0.04 0.15 0.00 0.87 0.97 0.00
            0.000000  0.070042  0.000000
 0.00 0.00 0.95 0.04 0.16 0.00 0.87 0.97 0.00
            0.000000  0.071043  0.000000
 0.00 0.00 0.95 0.04 0.16 0.00 0.87 0.97 0.00
            0.000000  0.072044  0.000000
 0.00 0.00 0.95 0.04 0.16 0.01 0.86 0.97 0.00
            0.000000  0.073044  0.000000
 0.00 0.00 0.95 0.04 0.17 0.01 0.86 0.97 0.00
            0.000000  0.074045  0.000000
 0.00 0.00 0.95 0.05 0.17 0.01 0.86 0.97 0.00
            0.000000  0.075046  0.000000
 0.00 0.00 0.95 0.05 0.18 0.01 0.85 0.97 0.00
            0.000000  0.076046  0.000000
 0.00 0.00 0.95 0.05 0.18 0.01 0.85 0.97 0.00
            0.000000  0.077047  0.000000
 0.00 0.00 0.94 0.05 0.19 0.01 0.84 0.97 0.00
            0.000000  0.078047  0.000000
 0.00 0.00 0.94 0.05 0.19 0.01 0.84 0.97 0.00
            0.000000  0.079048  0.000000
 0.00 0.00 0.94 0.05 0.19 0.01 0.84 0.97 0.00
            0.000000  0.080049  0.000000
 0.00 0.00 0.94 0.05 0.20 0.01 0.83 0.97 0.00
            0.000000  0.081049  0.000000
 0.00 0.00 0.94 0.05 0.20 0.01 0.83 0.97 0.00
            0.000000  0.082050  0.000000
 0.00 0.00 0.94 0.05 0.21 0.01 0.83 0.97 0.00
            0.000000  0.083050  0.000000
 0.00 0.00 0.94 0.06 0.21 0.01 0.82 0.97 0.00
            0.000000  0.084051  0.000000
 0.00 0.00 0.93 0.06 0.21 0.01 0.82 0.97 0.00
            0.000000  0.085052  0.000000
 0.00 0.00 0.93 0.06 0.22 0.01 0.81 0.97 0.00
            0.000000  0.086052  0.000000
 0.00 0.00 0.93 0.06 0.22 0.01 0.81 0.97 0.00
            0.000000  0.087053  0.000000
 0.00 0.00 0.93 0.06 0.23 0.01 0.81 0.97 0.00
            0.000000  0.088053  0.000000
 0.00 0.00 0.93 0.06 0.23 0.01 0.80 0.97 0.00
            0.000000  0.089054  0.000000
 0.00 0.00 0.93 0.06 0.23 0.01 0.80 0.97 0.00
            0.000000  0.090055  0.000000
 0.00 0.00 0.92 0.06 0.24 0.01 0.80 0.97 0.00
            0.000000  0.091055  0.000000
 0.00 0.00 0.92 0.07 0.24 0.01 0.79 0.97 0.00
            0.000000  0.092056  0.000000
 0.00 0.00 0.92 0.07 0.25 0.01 0.79 0.97 0.00
            0.000000  0.093056  0.000000
 0.00 0.00 0.92 0.07 0.25 0.01 0.78 0.96 0.00
            0.000000  0.094057  0.000000
 0.00 0.00 0.92 0.07 0.26 0.01 0.78 0.96 0.00
            0.000000  0.095058  0.000000
 0.00 0.00 0.91 0.07 0.26 0.01 0.78 0.96 0.00
            0.000000  0.096058  0.000000
 0.00 0.00 0.91 0.07 0.26 0.02 0.77 0.96 0.00
            0.000000  0.097059  0.000000
 0.00 0.00 0.91 0.07 0.27 0.02 0.77 0.96 0.00
            0.000000  0.098059  0.000000
 0.00 0.00 0.91 0.07 0.27 0.02 0.77 0.96 0.00
            0.000000  0.099060  0.000000
 0.00 0.00 0.91 0.08 0.28 0.02 0.76 0.96 0.00
            0.000000  0.100061  0.000000
 0.00 0.00 0.91 0.08 0.28 0.02 0.76 0.96 0.00
            0.000000  0.101061  0.000000
 0.00 0.00 0.90 0.08 0.28 0.02 0.76 0.96 0.00
            0.000000  0.102062  0.000000
 0.00 0.00 0.90 0.08 0.29 0.02 0.75 0.96 0.00
            0.000000  0.103063  0.000000
 0.00 0.00 0.90 0.08 0.29 0.02 0.75 0.96 0.00
            0.000000  0.104063  0.000000
 0.00 0.00 0.90 0.08 0.30 0.02 0.75 0.96 0.00
            0.000000  0.105064  0.000000
 0.00 0.00 0.90 0.08 0.30 0.02 0.74 0.96 0.00
            0.000000  0.106064  0.000000
 0.00 0.00 0.89 0.08 0.30 0.02 0.74 0.96 0.00
            0.000000  0.107065  0.000000
 0.00 0.00 0.89 0.09 0.31 0.02 0.74 0.95 0.00
            0.000000  0.108066  0.000000
 0.00 0.00 0.89 0.09 0.31 0.02 0.73 0.95 0.00
            0.000000  0.109066  0.000000
 0.00 0.00 0.89 0.09 0.32 0.02 0.73 0.95 0.00
            0.000000  0.110067  0.000000
 0.00 0.00 0.89 0.09 0.32 0.02 0.73 0.95 0.00
            0.000000  0.111067  0.000000
 0.00 0.00 0.89 0.09 0.32 0.02 0.73 0.95 0.00
            0.000000  0.112068  0.000000
 0.00 0.00 0.88 0.09 0.33 0.03 0.72 0.95 0.00
            0.000000  0.113069  0.000000
 0.00 0.00 0.88 0.09 0.33 0.03 0.72 0.95 0.00
            0.000000  0.114069  0.000000
 0.00 0.00 0.88 0.09 0.34 0.03 0.72 0.95 0.00
            0.000000  0.115070  0.000000
 0.00 0.00 0.88 0.10 0.34 0.03 0.72 0.94 0.00
            0.000000  0.116070  0.000000
 0.00 0.00 0.88 0.10 0.34 0.03 0.71 0.94 0.00
            0.000000  0.117071  0.000000
 0.00 0.00 0.87 0.10 0.35 0.03 0.71 0.94 0.00
            0.000000  0.118072  0.000000
 0.00 0.00 0.87 0.10 0.35 0.03 0.71 0.94 0.00
            0.000000  0.119072  0.000000
 0.00 0.00 0.87 0.10 0.35 0.03 0.71 0.94 0.00
            0.000000  0.120073  0.000000
 0.00 0.00 0.87 0.10 0.36 0.03 0.71 0.94 0.00
            0.000000  0.121073  0.000000
 0.00 0.00 0.87 0.10 0.36 0.03 0.70 0.93 0.00
            0.000000  0.122074  0.000000
 0.00 0.00 0.86 0.10 0.37 0.03 0.70 0.93 0.00
            0.000000  0.123075  0.000000
 0.00 0.00 0.86 0.11 0.37 0.03 0.70 0.93 0.00
            0.000000  0.124075  0.000000
 0.00 0.00 0.86 0.11 0.37 0.03 0.70 0.93 0.00
            0.000000  0.125076  0.000000
 0.00 0.00 0.86 0.11 0.38 0.03 0.70 0.93 0.00
            0.000000  0.126076  0.000000
 0.00 0.00 0.86 0.11 0.38 0.04 0.70 0.92 0.00
            0.000000  0.127077  0.000000
 0.00 0.00 0.85 0.11 0.38 0.04 0.70 0.92 0.00
            0.000000  0.128078  0.000000
 0.00 0.00 0.85 0.11 0.39 0.04 0.69 0.92 0.00
            0.000000  0.129078  0.000000
 0.00 0.00 0.85 0.11 0.39 0.04 0.69 0.92 0.00
            0.000000  0.130079  0.000000
 0.00 0.00 0.85 0.11 0.39 0.04 0.69 0.91 0.00
            0.000000  0.131080  0.000000
 0.00 0.00 0.85 0.12 0.40 0.04 0.69 0.91 0.00
            0.000000  0.132080  0.000000
 0.00 0.00 0.84 0.12 0.40 0.04 0.69 0.91 0.00
            0.000000  0.133081  0.000000
 0.00 0.00 0.84 0.12 0.40 0.04 0.69 0.91 0.00
            0.000000  0.134081  0.000000
 0.00 0.00 0.84 0.12 0.41 0.04 0.69 0.90 0.00
            0.000000  0.135082  0.000000
 0.00 0.00 0.84 0.12 0.41 0.04 0.69 0.90 0.00
            0.000000  0.136083  0.000000
 0.00 0.00 0.83 0.12 0.41 0.04 0.69 0.90 0.00
            0.000000  0.137083  0.000000
 0.00 0.00 0.83 0.12 0.42 0.04 0.69 0.89 0.00
            0.000000  0.138084  0.000000
 0.00 0.00 0.83 0.12 0.42 0.04 0.69 0.89 0.00
            0.000000  0.139084  0.000000
 0.00 0.00 0.83 0.13 0.42 0.05 0.69 0.89 0.00
            0.000000  0.140085  0.000000
 0.00 0.00 0.83 0.13 0.43 0.05 0.69 0.89 0.00
            0.000000  0.141086  0.000000
 0.00 0.00 0.82 0.13 0.43 0.05 0.69 0.88 0.00
            0.000000  0.142086  0.000000
 0.00 0.00 0.82 0.13 0.43 0.05 0.68 0.88 0.00
            0.000000  0.143087  0.000000
 0.00 0.00 0.82 0.13 0.44 0.05 0.68 0.88 0.00
            0.000000  0.144087  0.000000
 0.00 0.00 0.82 0.13 0.44 0.05 0.68 0.87 0.00
            0.000000  0.145088  0.000000
 0.00 0.00 0.82 0.13 0.44 0.05 0.68 0.87 0.00
            0.000000  0.146089  0.000000
 0.00 0.00 0.81 0.13 0.45 0.05 0.68 0.87 0.00
            0.000000  0.147089  0.000000
 0.00 0.00 0.81 0.14 0.45 0.05 0.68 0.87 0.00
            0.000000  0.148090  0.000000
 0.00 0.00 0.81 0.14 0.45 0.05 0.68 0.86 0.00
            0.000000  0.149090  0.000000
 0.00 0.00 0.81 0.14 0.46 0.05 0.68 0.86 0.00
            0.000000  0.150091  0.000000
 0.00 0.00 0.81 0.14 0.46 0.05 0.68 0.86 0.00
            0.000000  0.151092  0.000000
 0.00 0.00 0.80 0.14 0.46 0.06 0.68 0.85 0.00
            0.000000  0.152092  0.000000
 0.00 0.00 0.80 0.14 0.47 0.06 0.68 0.85 0.00
            0.000000  0.153093  0.000000
 0.00 0.00 0.80 0.14 0.47 0.06 0.68 0.85 0.00
            0.000000  0.154093  0.000000
 0.00 0.00 0.80 0.15 0.47 0.06 0.68 0.84 0.00
            0.000000  0.155094  0.000000
 0.00 0.00 0.80 0.15 0.47 0.06 0.68 0.84 0.00
            0.000000  0.156095  0.000000
 0.00 0.00 0.79 0.15 0.48 0.06 0.69 0.84 0.00
            0.000000  0.157095  0.000000
 0.00 0.00 0.79 0.15 0.48 0.06 0.69 0.83 0.00
            0.000000  0.158096  0.000000
 0.00 0.00 0.79 0.15 0.48 0.06 0.69 0.83 0.00
            0.000000  0.159097  0.000000
 0.00 0.00 0.79 0.15 0.49 0.06 0.69 0.83 0.00
            0.000000  0.160097  0.000000
 0.00 0.00 0.78 0.15 0.49 0.06 0.69 0.82 0.00
            0.000000  0.161098  0.000000
 0.00 0.00 0.78 0.15 0.49 0.06 0.69 0.82 0.00
            0.000000  0.162098  0.000000
 0.00 0.00 0.78 0.16 0.49 0.06 0.69 0.82 0.00
            0.000000  0.163099  0.000000
 0.00 0.00 0.78 0.16 0.50 0.06 0.69 0.82 0.00
            0.000000  0.164100  0.000000
 0.00 0.00 0.78 0.16 0.50 0.07 0.69 0.81 0.00
            0.000000  0.165100  0.000000
 0.00 0.00 0.77 0.16 0.50 0.07 0.69 0.81 0.00
            0.000000  0.166101  0.000000
 0.00 0.00 0.77 0.16 0.51 0.07 0.69 0.81 0.00
            0.000000  0.167101  0.000000
 0.00 0.00 0.77 0.16 0.51 0.07 0.69 0.80 0.00
            0.000000  0.168102  0.000000
 0.00 0.00 0.77 0.16 0.51 0.07 0.69 0.80 0.00
            0.000000  0.169103  0.000000
 0.00 0.00 0.77 0.16 0.51 0.07 0.69 0.80 0.00
            0.000000  0.170103  0.000000
 0.00 0.00 0.76 0.17 0.52 0.07 0.69 0.79 0.00
            0.000000  0.171104  0.000000
 0.00 0.00 0.76 0.17 0.52 0.07 0.69 0.79 0.00
            0.000000  0.172104  0.000000
 0.00 0.00 0.76 0.17 0.52 0.07 0.69 0.79 0.00
            0.000000  0.173105  0.000000
 0.00 0.00 0.76 0.17 0.52 0.07 0.69 0.78 0.00
            0.000000  0.174106  0.000000
 0.00 0.00 0.76 0.17 0.53 0.07 0.69 0.78 0.00
            0.000000  0.175106  0.000000
 0.00 0.00 0.75 0.17 0.53 0.07 0.69 0.78 0.00
            0.000000  0.176107  0.000000
 0.00 0.00 0.75 0.17 0.53 0.08 0.69 0.78 0.00
            0.000000  0.177107  0.000000
 0.00 0.00 0.75 0.17 0.53 0.08 0.69 0.77 0.00
            0.000000  0.178108  0.000000
 0.00 0.00 0.75 0.18 0.54 0.08 0.69 0.77 0.00
            0.000000  0.179109  0.000000
 0.00 0.00 0.74 0.18 0.54 0.08 0.69 0.77 0.00
            0.000000  0.180109  0.000000
 0.00 0.00 0.74 0.18 0.54 0.08 0.70 0.76 0.00
            0.000000  0.181110  0.000000
 0.00 0.00 0.74 0.18 0.54 0.08 0.70 0.76 0.00
            0.000000  0.182110  0.000000
 0.00 0.00 0.74 0.18 0.55 0.08 0.70 0.76 0.00
            0.000000  0.183111  0.000000
 0.00 0.00 0.74 0.18 0.55 0.08 0.70 0.75 0.00
            0.000000  0.184112  0.000000
 0.00 0.00 0.73 0.18 0.55 0.08 0.70 0.75 0.00
            0.000000  0.185112  0.000000
 0.00 0.00 0.73 0.18 0.55 0.08 0.70 0.75 0.00
            0.000000  0.186113  0.000000
 0.00 0.00 0.73 0.19 0.56 0.08 0.70 0.75 0.00
            0.000000  0.187114  0.000000
 0.00 0.00 0.73 0.19 0.56 0.08 0.70 0.74 0.00
            0.000000  0.188114  0.000000
 0.00 0.00 0.73 0.19 0.56 0.09 0.70 0.74 0.00
            0.000000  0.189115  0.000000
 0.00 0.00 0.72 0.19 0.56 0.09 0.70 0.74 0.00
            0.000000  0.190115  0.000000
 0.00 0.00 0.72 0.19 0.56 0.09 0.70 0.73 0.00
            0.000000  0.191116  0.000000
 0.00 0.00 0.72 0.19 0.57 0.09 0.70 0.73 0.00
            0.000000  0.192117  0.000000
 0.00 0.00 0.72 0.19 0.57 0.09 0.70 0.73 0.00
            0.000000  0.193117  0.000000
 0.00 0.00 0.72 0.20 0.57 0.09 0.70 0.73 0.00
            0.000000  0.194118  0.000000
 0.00 0.00 0.71 0.20 0.57 0.09 0.70 0.72 0.00
            0.000000  0.195118  0.000000
 0.00 0.00 0.71 0.20 0.58 0.09 0.70 0.72 0.00
            0.000000  0.196119  0.000000
 0.00 0.00 0.71 0.20 0.58 0.09 0.70 0.72 0.00
            0.000000  0.197120  0.000000
 0.00 0.00 0.71 0.20 0.58 0.09 0.70 0.72 0.00
            0.000000  0.198120  0.000000
 0.00 0.00 0.71 0.20 0.58 0.09 0.71 0.71 0.00
            0.000000  0.199121  0.000000
 0.00 0.00 0.70 0.20 0.58 0.09 0.71 0.71 0.00
            0.000000  0.200121  0.000000
 0.00 0.00 0.70 0.20 0.59 0.09 0.71 0.71 0.00
            0.000000  0.201122  0.000000
 0.00 0.00 0.70 0.21 0.59 0.10 0.71 0.70 0.00
            0.000000  0.202123  0.000000
 0.00 0.00 0.70 0.21 0.59 0.10 0.71 0.70 0.00
            0.000000  0.203123  0.000000
 0.00 0.00 0.70 0.21 0.59 0.10 0.71 0.70 0.00
            0.000000  0.204124  0.000000
 0.00 0.00 0.69 0.21 0.59 0.10 0.71 0.70 0.00
            0.000000  0.205124  0.000000
 0.00 0.00 0.69 0.21 0.60 0.10 0.71 0.69 0.00
            0.000000  0.206125  0.000000
 0.00 0.00 0.69 0.21 0.60 0.10 0.71 0.69 0.00
            0.000000  0.207126  0.000000
 0.00 0.00 0.69 0.21 0.60 0.10 0.71 0.69 0.00
            0.000000  0.208126  0.000000
 0.00 0.00 0.69 0.21 0.60 0.10 0.71 0.69 0.00
            0.000000  0.209127  0.000000
 0.00 0.00 0.68 0.22 0.60 0.10 0.71 0.68 0.00
            0.000000  0.210127  0.000000
 0.00 0.00 0.68 0.22 0.61 0.10 0.71 0.68 0.00
            0.000000  0.211128  0.000000
 0.00 0.00 0.68 0.22 0.61 0.10 0.71 0.68 0.00
            0.000000  0.212129  0.000000
 0.00 0.00 0.68 0.22 0.61 0.10 0.71 0.68 0.00
            0.000000  0.213129  0.000000
 0.00 0.00 0.68 0.22 0.61 0.10 0.71 0.68 0.00
            0.000000  0.214130  0.000000
 0.00 0.00 0.67 0.22 0.61 0.10 0.71 0.67 0.00
            0.000000  0.215131  0.000000
 0.00 0.00 0.67 0.22 0.62 0.11 0.71 0.67 0.00
            0.000000  0.216131  0.000000
 0.00 0.00 0.67 0.22 0.62 0.11 0.71 0.67 0.00
            0.000000  0.217132  0.000000
 0.00 0.00 0.67 0.23 0.62 0.11 0.72 0.67 0.00
            0.000000  0.218132  0.000000
 0.00 0.00 0.67 0.23 0.62 0.11 0.72 0.66 0.00
            0.000000  0.219133  0.000000
 0.00 0.00 0.66 0.23 0.62 0.11 0.72 0.66 0.00
            0.000000  0.220134  0.000000
 0.00 0.00 0.66 0.23 0.62 0.11 0.72 0.66 0.00
            0.000000  0.221134  0.000000
 0.00 0.00 0.66 0.23 0.63 0.11 0.72 0.66 0.00
            0.000000  0.222135  0.000000
 0.00 0.00 0.66 0.23 0.63 0.11 0.72 0.65 0.00
            0.000000  0.223135  0.000000
 0.00 0.00 0.66 0.23 0.63 0.11 0.72 0.65 0.00
            0.000000  0.224136  0.000000
 0.00 0.00 0.65 0.23 0.63 0.11 0.72 0.65 0.00
            0.000000  0.225137  0.000000
 0.00 0.00 0.65 0.24 0.63 0.11 0.72 0.65 0.00
            0.000000  0.226137  0.000000
 0.00 0.00 0.65 0.24 0.63 0.11 0.72 0.65 0.00
            0.000000  0.227138  0.000000
 0.00 0.00 0.65 0.24 0.64 0.11 0.72 0.64 0.00
            0.000000  0.228138  0.000000
 0.00 0.00 0.65 0.24 0.64 0.11 0.72 0.64 0.00
            0.000000  0.229139  0.000000
 0.00 0.00 0.64 0.24 0.64 0.11 0.72 0.64 0.00
            0.000000  0.230140  0.000000
 0.00 0.00 0.64 0.24 0.64 0.12 0.72 0.64 0.00
            0.000000  0.231140  0.000000
 0.00 0.00 0.64 0.24 0.64 0.12 0.72 0.63 0.00
            0.000000  0.232141  0.000000
 0.00 0.00 0.64 0.25 0.64 0.12 0.72 0.63 0.00
            0.000000  0.233141  0.000000
 0.00 0.00 0.64 0.25 0.65 0.12 0.72 0.63 0.00
            0.000000  0.234142  0.000000
 0.00 0.00 0.63 0.25 0.65 0.12 0.72 0.63 0.00
            0.000000  0.235143  0.000000
 0.00 0.00 0.63 0.25 0.65 0.12 0.72 0.63 0.00
            0.000000  0.236143  0.000000
 0.00 0.00 0.63 0.25 0.65 0.12 0.72 0.62 0.00
            0.000000  0.237144  0.000000
 0.00 0.00 0.63 0.25 0.65 0.12 0.73 0.62 0.00
            0.000000  0.238144  0.000000
 0.00 0.00 0.63 0.25 0.65 0.12 0.73 0.62 0.00
            0.000000  0.239145  0.000000
 0.00 0.00 0.63 0.25 0.66 0.12 0.73 0.62 0.00
            0.000000  0.240146  0.000000
 0.00 0.00 0.62 0.26 0.66 0.12 0.73 0.62 0.00
            0.000000  0.241146  0.000000
 0.00 0.00 0.62 0.26 0.66 0.12 0.73 0.61 0.00
            0.000000  0.242147  0.000000
 0.00 0.00 0.62 0.26 0.66 0.12 0.73 0.61 0.00
            0.000000  0.243148  0.000000
 0.00 0.00 0.62 0.26 0.66 0.12 0.73 0.61 0.00
            0.000000  0.244148  0.000000
 0.00 0.00 0.62 0.26 0.66 0.12 0.73 0.61 0.00
            0.000000  0.245149  0.000000
 0.00 0.00 0.61 0.26 0.66 0.12 0.73 0.61 0.00
            0.000000  0.246149  0.000000
 0.00 0.00 0.61 0.26 0.67 0.12 0.73 0.60 0.00
            0.000000  0.247150  0.000000
 0.00 0.00 0.61 0.26 0.67 0.13 0.73 0.60 0.00
            0.000000  0.248151  0.000000
 0.00 0.00 0.61 0.27 0.67 0.13 0.73 0.60 0.00
            0.000000  0.249151  0.000000
 0.00 0.00 0.61 0.27 0.67 0.13 0.73 0.60 0.00
            0.000000  0.250152  0.000000
 0.00 0.00 0.61 0.27 0.67 0.13 0.73 0.60 0.00
            0.000000  0.251152  0.000000
 0.00 0.00 0.60 0.27 0.67 0.13 0.73 0.60 0.00
            0.000000  0.252153  0.000000
 0.00 0.00 0.60 0.27 0.67 0.13 0.73 0.59 0.00
            0.000000  0.253154  0.000000
 0.00 0.00 0.60 0.27 0.68 0.13 0.73 0.59 0.00
            0.000000  0.254154  0.000000
 0.00 0.00 0.60 0.27 0.68 0.13 0.73 0.59 0.00
            0.000000  0.255155  0.000000
 0.00 0.00 0.60 0.27 0.68 0.13 0.73 0.59 0.00
            0.000000  0.256155  0.000000
 0.00 0.00 0.60 0.27 0.68 0.13 0.73 0.59 0.00
            0.000000  0.257156  0.000000
 0.00 0.00 0.59 0.28 0.68 0.13 0.73 0.58 0.00
            0.000000  0.258157  0.000000
 0.00 0.00 0.59 0.28 0.68 0.13 0.73 0.58 0.00
            0.000000  0.259157  0.000000
 0.00 0.00 0.59 0.28 0.68 0.13 0.73 0.58 0.00
            0.000000  0.260158  0.000000
 0.00 0.00 0.59 0.28 0.69 0.13 0.73 0.58 0.00
            0.000000  0.261158  0.000000
 0.00 0.00 0.59 0.28 0.69 0.13 0.74 0.58 0.00
            0.000000  0.262159  0.000000
 0.00 0.00 0.59 0.28 0.69 0.13 0.74 0.58 0.00
            0.000000  0.263160  0.000000
 0.00 0.00 0.58 0.28 0.69 0.13 0.74 0.57 0.00
            0.000000  0.264160  0.000000
 0.00 0.00 0.58 0.28 0.69 0.13 0.74 0.57 0.00
            0.000000  0.265161  0.000000
 0.00 0.00 0.58 0.29 0.69 0.13 0.74 0.57 0.00
            0.000000  0.266161  0.000000
 0.00 0.00 0.58 0.29 0.69 0.13 0.74 0.57 0.00
            0.000000  0.267162  0.000000
 0.00 0.00 0.58 0.29 0.69 0.13 0.74 0.57 0.00
            0.000000  0.268163  0.000000
 0.00 0.00 0.58 0.29 0.70 0.14 0.74 0.57 0.00
            0.000000  0.269163  0.000000
 0.00 0.00 0.57 0.29 0.70 0.14 0.74 0.56 0.00
            0.000000  0.270164  0.000000
 0.00 0.00 0.57 0.29 0.70 0.14 0.74 0.56 0.00
            0.000000  0.271165  0.000000
 0.00 0.00 0.57 0.29 0.70 0.14 0.74 0.56 0.00
            0.000000  0.272165  0.000000
 0.00 0.00 0.57 0.29 0.70 0.14 0.74 0.56 0.00
            0.000000  0.273166  0.000000
 0.00 0.00 0.57 0.30 0.70 0.14 0.74 0.56 0.00
            0.000000  0.274166  0.000000
 0.00 0.00 0.57 0.30 0.70 0.14 0.74 0.56 0.00
            0.000000  0.275167  0.000000
 0.00 0.00 0.56 0.30 0.70 0.14 0.74 0.56 0.00
            0.000000  0.276168  0.000000
 0.00 0.00 0.56 0.30 0.71 0.14 0.74 0.55 0.00
            0.000000  0.277168  0.000000
 0.00 0.00 0.56 0.30 0.71 0.14 0.74 0.55 0.00
            0.000000  0.278169  0.000000
 0.00 0.00 0.56 0.30 0.71 0.14 0.74 0.55 0.00
            0.000000  0.279169  0.000000
 0.00 0.00 0.56 0.30 0.71 0.14 0.74 0.55 0.00
            0.000000  0.280170  0.000000
 0.00 0.00 0.56 0.30 0.71 0.14 0.74 0.55 0.00
            0.000000  0.281171  0.000000
 0.00 0.00 0.55 0.30 0.71 0.14 0.74 0.55 0.00
            0.000000  0.282171  0.000000
 0.00 0.00 0.55 0.31 0.71 0.14 0.74 0.54 0.00
            0.000000  0.283172  0.000000
 0.00 0.00 0.55 0.31 0.71 0.14 0.74 0.54 0.00
            0.000000  0.284172  0.000000
 0.00 0.00 0.55 0.31 0.71 0.14 0.74 0.54 0.00
            0.000000  0.285173  0.000000
 0.00 0.00 0.55 0.31 0.72 0.14 0.74 0.54 0.00
            0.000000  0.286174  0.000000
 0.00 0.00 0.55 0.31 0.72 0.14 0.74 0.54 0.00
            0.000000  0.287174  0.000000
 0.00 0.00 0.55 0.31 0.72 0.14 0.74 0.54 0.00
            0.000000  0.288175  0.000000
 0.00 0.00 0.54 0.31 0.72 0.14 0.75 0.54 0.00
            0.000000  0.289175  0.000000
 0.00 0.00 0.54 0.31 0.72 0.14 0.75 0.53 0.00
            0.000000  0.290176  0.000000
 0.00 0.00 0.54 0.31 0.72 0.14 0.75 0.53 0.00
            0.000000  0.291177  0.000000
 0.00 0.00 0.54 0.32 0.72 0.14 0.75 0.53 0.00
            0.000000  0.292177  0.000000
 0.00 0.00 0.54 0.32 0.72 0.14 0.75 0.53 0.00
            0.000000  0.293178  0.000000
 0.00 0.00 0.54 0.32 0.72 0.15 0.75 0.53 0.00
            0.000000  0.294178  0.000000
 0.00 0.00 0.54 0.32 0.72 0.15 0.75 0.53 0.00
            0.000000  0.295179  0.000000
 0.00 0.00 0.53 0.32 0.73 0.15 0.75 0.53 0.00
            0.000000  0.296180  0.000000
 0.00 0.00 0.53 0.32 0.73 0.15 0.75 0.53 0.00
            0.000000  0.297180  0.000000
 0.00 0.00 0.53 0.32 0.73 0.15 0.75 0.52 0.00
            0.000000  0.298181  0.000000
 0.00 0.00 0.53 0.32 0.73 0.15 0.75 0.52 0.00
            0.000000  0.299182  0.000000
 0.00 0.00 0.53 0.32 0.73 0.15 0.75 0.52 0.00
            0.000000  0.300182  0.000000
 0.00 0.00 0.53 0.33 0.73 0.15 0.75 0.52 0.00
            0.000000  0.301183  0.000000
 0.00 0.00 0.53 0.33 0.73 0.15 0.75 0.52 0.00
            0.000000  0.302183  0.000000
 0.00 0.00 0.52 0.33 0.73 0.15 0.75 0.52 0.00
            0.000000  0.303184  0.000000
 0.00 0.00 0.52 0.33 0.73 0.15 0.75 0.52 0.00
            0.000000  0.304185  0.000000
 0.00 0.00 0.52 0.33 0.73 0.15 0.75 0.51 0.00
            0.000000  0.305185  0.000000
 0.00 0.00 0.52 0.33 0.74 0.15 0.75 0.51 0.00
            0.000000  0.306186  0.000000
 0.00 0.00 0.52 0.33 0.74 0.15 0.75 0.51 0.00
            0.000000  0.307186  0.000000
 0.00 0.00 0.52 0.33 0.74 0.15 0.75 0.51 0.00
            0.000000  0.308187  0.000000
 0.00 0.00 0.52 0.33 0.74 0.15 0.75 0.51 0.00
            0.000000  0.309188  0.000000
 0.00 0.00 0.51 0.34 0.74 0.15 0.75 0.51 0.00
            0.000000  0.310188  0.000000
 0.00 0.00 0.51 0.34 0.74 0.15 0.75 0.51 0.00
            0.000000  0.311189  0.000000
 0.00 0.00 0.51 0.34 0.74 0.15 0.75 0.51 0.00
            0.000000  0.312189  0.000000
 0.00 0.00 0.51 0.34 0.74 0.15 0.75 0.50 0.00
            0.000000  0.313190  0.000000
 0.00 0.00 0.51 0.34 0.74 0.15 0.75 0.50 0.00
            0.000000  0.314191  0.000000
 0.00 0.00 0.51 0.34 0.74 0.15 0.75 0.50 0.00
            0.000000  0.315191  0.000000
 0.00 0.00 0.51 0.34 0.75 0.15 0.75 0.50 0.00
            0.000000  0.316192  0.000000
 0.00 0.00 0.51 0.34 0.75 0.15 0.75 0.50 0.00
            0.000000  0.317192  0.000000
 0.00 0.00 0.50 0.34 0.75 0.15 0.75 0.50 0.00
            0.000000  0.318193  0.000000
 0.00 0.00 0.50 0.35 0.75 0.15 0.75 0.50 0.00
            0.000000  0.319194  0.000000
 0.00 0.00 0.50 0.35 0.75 0.15 0.75 0.50 0.00
            0.000000  0.320194  0.000000
 0.00 0.00 0.50 0.35 0.75 0.15 0.75 0.50 0.00
            0.000000  0.321195  0.000000
 0.00 0.00 0.50 0.35 0.75 0.15 0.76 0.49 0.00
            0.000000  0.322195  0.000000
 0.00 0.00 0.50 0.35 0.75 0.15 0.76 0.49 0.00
            0.000000  0.323196  0.000000
 0.00 0.00 0.50 0.35 0.75 0.15 0.76 0.49 0.00
            0.000000  0.324197  0.000000
 0.00 0.00 0.50 0.35 0.75 0.15 0.76 0.49 0.00
            0.000000  0.325197  0.000000
 0.00 0.00 0.49 0.35 0.75 0.15 0.76 0.49 0.00
            0.000000  0.326198  0.000000
 0.00 0.00 0.49 0.35 0.75 0.15 0.76 0.49 0.00
            0.000000  0.327199  0.000000
 0.00 0.00 0.49 0.35 0.76 0.15 0.76 0.49 0.00
            0.000000  0.328199  0.000000
 0.00 0.00 0.49 0.36 0.76 0.15 0.76 0.49 0.00
            0.000000  0.329200  0.000000
 0.00 0.00 0.49 0.36 0.76 0.15 0.76 0.49 0.00
            0.000000  0.330200  0.000000
 0.00 0.00 0.49 0.36 0.76 0.15 0.76 0.48 0.00
            0.000000  0.331201  0.000000
 0.00 0.00 0.49 0.36 0.76 0.15 0.76 0.48 0.00
            0.000000  0.332202  0.000000
 0.00 0.00 0.49 0.36 0.76 0.15 0.76 0.48 0.00
            0.000000  0.333202  0.000000
 0.00 0.00 0.48 0.36 0.76 0.16 0.76 0.48 0.00
            0.000000  0.334203  0.000000
 0.00 0.00 0.48 0.36 0.76 0.16 0.76 0.48 0.00
            0.000000  0.335203  0.000000
 0.00 0.00 0.48 0.36 0.76 0.16 0.76 0.48 0.00
            0.000000  0.336204  0.000000
 0.00 0.00 0.48 0.36 0.76 0.16 0.76 0.48 0.00
            0.000000  0.337205  0.000000
 0.00 0.00 0.48 0.36 0.76 0.16 0.76 0.48 0.00
            0.000000  0.338205  0.000000
 0.00 0.00 0.48 0.37 0.76 0.16 0.76 0.48 0.00
            0.000000  0.339206  0.000000
 0.00 0.00 0.48 0.37 0.77 0.16 0.76 0.48 0.00
            0.000000  0.340206  0.000000
 0.00 0.00 0.48 0.37 0.77 0.16 0.76 0.47 0.00
            0.000000  0.341207  0.000000
 0.00 0.00 0.48 0.37 0.77 0.16 0.76 0.47 0.00
            0.000000  0.342208  0.000000
 0.00 0.00 0.47 0.37 0.77 0.16 0.76 0.47 0.00
            0.000000  0.343208  0.000000
 0.00 0.00 0.47 0.37 0.77 0.16 0.76 0.47 0.00
            0.000000  0.344209  0.000000
 0.00 0.00 0.47 0.37 0.77 0.16 0.76 0.47 0.00
            0.000000  0.345209  0.000000
 0.00 0.00 0.47 0.37 0.77 0.16 0.76 0.47 0.00
            0.000000  0.346210  0.000000
 0.00 0.00 0.47 0.37 0.77 0.16 0.76 0.47 0.00
            0.000000  0.347211  0.000000
 0.00 0.00 0.47 0.37 0.77 0.16 0.76 0.47 0.00
            0.000000  0.348211  0.000000
 0.00 0.00 0.47 0.37 0.77 0.16 0.76 0.47 0.00
            0.000000  0.349212  0.000000
 0.00 0.00 0.47 0.38 0.77 0.16 0.76 0.47 0.00
            0.000000  0.350212  0.000000
 0.00 0.00 0.47 0.38 0.77 0.16 0.76 0.46 0.00
            0.000000  0.351213  0.000000
 0.00 0.00 0.46 0.38 0.77 0.16 0.76 0.46 0.00
            0.000000  0.352214  0.000000
 0.00 0.00 0.46 0.38 0.77 0.16 0.76 0.46 0.00
            0.000000  0.353214  0.000000
 0.00 0.00 0.46 0.38 0.78 0.16 0.76 0.46 0.00
            0.000000  0.354215  0.000000
 0.00 0.00 0.46 0.38 0.78 0.16 0.76 0.46 0.00
            0.000000  0.355216  0.000000
 0.00 0.00 0.46 0.38 0.78 0.16 0.76 0.46 0.00
            0.000000  0.356216  0.000000
 0.00 0.00 0.46 0.38 0.78 0.16 0.76 0.46 0.00
            0.000000  0.357217  0.000000
 0.00 0.00 0.46 0.38 0.78 0.16 0.76 0.46 0.00
            0.000000  0.358217  0.000000
 0.00 0.00 0.46 0.38 0.78 0.16 0.76 0.46 0.00
            0.000000  0.359218  0.000000
 0.00 0.00 0.46 0.38 0.78 0.16 0.76 0.46 0.00
            0.000000  0.360219  0.000000
 0.00 0.00 0.46 0.39 0.78 0.16 0.76 0.46 0.00
            0.000000  0.361219  0.000000
 0.00 0.00 0.45 0.39 0.78 0.16 0.76 0.45 0.00
            0.000000  0.362220  0.000000
 0.00 0.00 0.45 0.39 0.78 0.16 0.76 0.45 0.00
            0.000000  0.363220  0.000000
 0.00 0.00 0.45 0.39 0.78 0.16 0.77 0.45 0.00
            0.000000  0.364221  0.000000
 0.00 0.00 0.45 0.39 0.78 0.16 0.77 0.45 0.00
            0.000000  0.365222  0.000000
 0.00 0.00 0.45 0.39 0.78 0.16 0.77 0.45 0.00
            0.000000  0.366222  0.000000
 0.00 0.00 0.45 0.39 0.78 0.16 0.77 0.45 0.00
            0.000000  0.367223  0.000000
 0.00 0.00 0.45 0.39 0.78 0.16 0.77 0.45 0.00
            0.000000  0.368223  0.000000
 0.00 0.00 0.45 0.39 0.79 0.16 0.77 0.45 0.00
            0.000000  0.369224  0.000000
 0.00 0.00 0.45 0.39 0.79 0.16 0.77 0.45 0.00
            0.000000  0.370225  0.000000
 0.00 0.00 0.45 0.39 0.79 0.16 0.77 0.45 0.00
            0.000000  0.371225  0.000000
 0.00 0.00 0.45 0.40 0.79 0.16 0.77 0.45 0.00
            0.000000  0.372226  0.000000
 0.00 0.00 0.44 0.40 0.79 0.16 0.77 0.45 0.00
            0.000000  0.373226  0.000000
 0.00 0.00 0.44 0.40 0.79 0.16 0.77 0.44 0.00
            0.000000  0.374227  0.000000
 0.00 0.00 0.44 0.40 0.79 0.16 0.77 0.44 0.00
            0.000000  0.375228  0.000000
 0.00 0.00 0.44 0.40 0.79 0.16 0.77 0.44 0.00
            0.000000  0.376228  0.000000
 0.00 0.00 0.44 0.40 0.79 0.16 0.77 0.44 0.00
            0.000000  0.377229  0.000000
 0.00 0.00 0.44 0.40 0.79 0.16 0.77 0.44 0.00
            0.000000  0.378229  0.000000
 0.00 0.00 0.44 0.40 0.79 0.16 0.77 0.44 0.00
            0.000000  0.379230  0.000000
 0.00 0.00 0.44 0.40 0.79 0.16 0.77 0.44 0.00
            0.000000  0.380231  0.000000
 0.00 0.00 0.44 0.40 0.79 0.16 0.77 0.44 0.00
            0.000000  0.381231  0.000000
 0.00 0.00 0.44 0.40 0.79 0.16 0.77 0.44 0.00
            0.000000  0.382232  0.000000
 0.00 0.00 0.44 0.40 0.79 0.16 0.77 0.44 0.00
            0.000000  0.383233  0.000000
 0.00 0.00 0.44 0.40 0.79 0.16 0.77 0.44 0.00
            0.000000  0.384233  0.000000
 0.00 0.00 0.43 0.41 0.79 0.16 0.77 0.44 0.00
            0.000000  0.385234  0.000000
 0.00 0.00 0.43 0.41 0.80 0.16 0.77 0.44 0.00
            0.000000  0.386234  0.000000
 0.00 0.00 0.43 0.41 0.80 0.16 0.77 0.43 0.00
            0.000000  0.387235  0.000000
 0.00 0.00 0.43 0.41 0.80 0.16 0.77 0.43 0.00
            0.000000  0.388236  0.000000
 0.00 0.00 0.43 0.41 0.80 0.16 0.77 0.43 0.00
            0.000000  0.389236  0.000000
 0.00 0.00 0.43 0.41 0.80 0.16 0.77 0.43 0.00
            0.000000  0.390237  0.000000
 0.00 0.00 0.43 0.41 0.80 0.16 0.77 0.43 0.00
            0.000000  0.391237  0.000000
 0.00 0.00 0.43 0.41 0.80 0.16 0.77 0.43 0.00
            0.000000  0.392238  0.000000
 0.00 0.00 0.43 0.41 0.80 0.16 0.77 0.43 0.00
            0.000000  0.393239  0.000000
 0.00 0.00 0.43 0.41 0.80 0.16 0.77 0.43 0.00
            0.000000  0.394239  0.000000
 0.00 0.00 0.43 0.41 0.80 0.16 0.77 0.43 0.00
            0.000000  0.395240  0.000000
 0.00 0.00 0.43 0.41 0.80 0.16 0.77 0.43 0.00
            0.000000  0.396240  0.000000
 0.00 0.00 0.43 0.41 0.80 0.16 0.77 0.43 0.00
            0.000000  0.397241  0.000000
 0.00 0.00 0.42 0.42 0.80 0.16 0.77 0.43 0.00
            0.000000  0.398242  0.000000
 0.00 0.00 0.42 0.42 0.80 0.16 0.77 0.43 0.00
            0.000000  0.399242  0.000000
 0.00 0.00 0.42 0.42 0.80 0.16 0.77 0.43 0.00
            0.000000  0.400243  0.000000
 0.00 0.00 0.42 0.42 0.80 0.16 0.77 0.42 0.00
            0.000000  0.401243  0.000000
 0.00 0.00 0.42 0.42 0.80 0.16 0.77 0.42 0.00
            0.000000  0.402244  0.000000
 0.00 0.00 0.42 0.42 0.80 0.16 0.77 0.42 0.00
            0.000000  0.403245  0.000000
 0.00 0.00 0.42 0.42 0.81 0.16 0.77 0.42 0.00
            0.000000  0.404245  0.000000
 0.00 0.00 0.42 0.42 0.81 0.16 0.77 0.42 0.00
            0.000000  0.405246  0.000000
 0.00 0.00 0.42 0.42 0.81 0.16 0.77 0.42 0.00
            0.000000  0.406246  0.000000
 0.00 0.00 0.42 0.42 0.81 0.16 0.77 0.42 0.00
            0.000000  0.407247  0.000000
 0.00 0.00 0.42 0.42 0.81 0.16 0.77 0.42 0.00
            0.000000  0.408248  0.000000
 0.00 0.00 0.42 0.42 0.81 0.16 0.77 0.42 0.00
            0.000000  0.409248  0.000000
 0.00 0.00 0.42 0.42 0.81 0.16 0.77 0.42 0.00
            0.000000  0.410249  0.000000
 0.00 0.00 0.42 0.42 0.81 0.16 0.77 0.42 0.00
            0.000000  0.411249  0.000000
 0.00 0.00 0.42 0.43 0.81 0.16 0.77 0.42 0.00
            0.000000  0.412250  0.000000
 0.00 0.00 0.41 0.43 0.81 0.16 0.77 0.42 0.00
            0.000000  0.413251  0.000000
 0.00 0.00 0.41 0.43 0.81 0.16 0.77 0.42 0.00
            0.000000  0.414251  0.000000
 0.00 0.00 0.41 0.43 0.81 0.16 0.77 0.42 0.00
            0.000000  0.415252  0.000000
 0.00 0.00 0.41 0.43 0.81 0.16 0.77 0.42 0.00
            0.000000  0.416253  0.000000
 0.00 0.00 0.41 0.43 0.81 0.16 0.77 0.41 0.00
            0.000000  0.417253  0.000000
 0.00 0.00 0.41 0.43 0.81 0.16 0.77 0.41 0.00
            0.000000  0.418254  0.000000
 0.00 0.00 0.41 0.43 0.81 0.16 0.77 0.41 0.00
            0.000000  0.419254  0.000000
 0.00 0.00 0.41 0.43 0.81 0.16 0.77 0.41 0.00
            0.000000  0.420255  0.000000
 0.00 0.00 0.41 0.43 0.81 0.16 0.77 0.41 0.00
            0.000000  0.421256  0.000000
 0.00 0.00 0.41 0.43 0.81 0.16 0.77 0.41 0.00
            0.000000  0.422256  0.000000
 0.00 0.00 0.41 0.43 0.81 0.16 0.77 0.41 0.00
            0.000000  0.423257  0.000000
 0.00 0.00 0.41 0.43 0.81 0.16 0.78 0.41 0.00
            0.000000  0.424257  0.000000
 0.00 0.00 0.41 0.43 0.81 0.16 0.78 0.41 0.00
            0.000000  0.425258  0.000000
 0.00 0.00 0.41 0.43 0.82 0.16 0.78 0.41 0.00
            0.000000  0.426259  0.000000
 0.00 0.00 0.41 0.44 0.82 0.16 0.78 0.41 0.00
            0.000000  0.427259  0.000000
 0.00 0.00 0.41 0.44 0.82 0.16 0.78 0.41 0.00
            0.000000  0.428260  0.000000
 0.00 0.00 0.41 0.44 0.82 0.16 0.78 0.41 0.00
            0.000000  0.429260  0.000000
 0.00 0.00 0.41 0.44 0.82 0.16 0.78 0.41 0.00
            0.000000  0.430261  0.000000
 0.00 0.00 0.40 0.44 0.82 0.16 0.78 0.41 0.00
            0.000000  0.431262  0.000000
 0.00 0.00 0.40 0.44 0.82 0.16 0.78 0.41 0.00
            0.000000  0.432262  0.000000
 0.00 0.00 0.40 0.44 0.82 0.16 0.78 0.41 0.00
            0.000000  0.433263  0.000000
 0.00 0.00 0.40 0.44 0.82 0.16 0.78 0.41 0.00
            0.000000  0.434263  0.000000
 0.00 0.00 0.40 0.44 0.82 0.16 0.78 0.40 0.00
            0.000000  0.435264  0.000000
 0.00 0.00 0.40 0.44 0.82 0.16 0.78 0.40 0.00
            0.000000  0.436265  0.000000
 0.00 0.00 0.40 0.44 0.82 0.16 0.78 0.40 0.00
            0.000000  0.437265  0.000000
 0.00 0.00 0.40 0.44 0.82 0.16 0.78 0.40 0.00
            0.000000  0.438266  0.000000
 0.00 0.00 0.40 0.44 0.82 0.16 0.78 0.40 0.00
            0.000000  0.439266  0.000000
 0.00 0.00 0.40 0.44 0.82 0.16 0.78 0.40 0.00
            0.000000  0.440267  0.000000
 0.00 0.00 0.40 0.44 0.82 0.16 0.78 0.40 0.00
            0.000000  0.441268  0.000000
 0.00 0.00 0.40 0.44 0.82 0.16 0.78 0.40 0.00
            0.000000  0.442268  0.000000
 0.00 0.00 0.40 0.44 0.82 0.16 0.78 0.40 0.00
            0.000000  0.443269  0.000000
 0.00 0.00 0.40 0.45 0.82 0.16 0.78 0.40 0.00
            0.000000  0.444270  0.000000
 0.00 0.00 0.40 0.45 0.82 0.16 0.78 0.40 0.00
            0.000000  0.445270  0.000000
 0.00 0.00 0.40 0.45 0.82 0.16 0.78 0.40 0.00
            0.000000  0.446271  0.000000
 0.00 0.00 0.40 0.45 0.82 0.16 0.78 0.40 0.00
            0.000000  0.447271  0.000000
 0.00 0.00 0.40 0.45 0.82 0.16 0.78 0.40 0.00
            0.000000  0.448272  0.000000
 0.00 0.00 0.40 0.45 0.82 0.15 0.78 0.40 0.00
            0.000000  0.449273  0.000000
 0.00 0.00 0.40 0.45 0.82 0.15 0.78 0.40 0.00
            0.000000  0.450273  0.000000
 0.00 0.00 0.40 0.45 0.82 0.15 0.78 0.40 0.00
            0.000000  0.451274  0.000000
 0.00 0.00 0.40 0.45 0.83 0.15 0.78 0.40 0.00
            0.000000  0.452274  0.000000
 0.00 0.00 0.40 0.45 0.83 0.15 0.78 0.40 0.00
            0.000000  0.453275  0.000000
 0.00 0.00 0.40 0.45 0.83 0.15 0.78 0.40 0.00
            0.000000  0.454276  0.000000
 0.00 0.00 0.39 0.45 0.83 0.15 0.78 0.40 0.00
            0.000000  0.455276  0.000000
 0.00 0.00 0.39 0.45 0.83 0.15 0.78 0.39 0.00
            0.000000  0.456277  0.000000
 0.00 0.00 0.39 0.45 0.83 0.15 0.78 0.39 0.00
            0.000000  0.457277  0.000000
 0.00 0.00 0.39 0.45 0.83 0.15 0.78 0.39 0.00
            0.000000  0.458278  0.000000
 0.00 0.00 0.39 0.45 0.83 0.15 0.78 0.39 0.00
            0.000000  0.459279  0.000000
 0.00 0.00 0.39 0.45 0.83 0.15 0.78 0.39 0.00
            0.000000  0.460279  0.000000
 0.00 0.00 0.39 0.45 0.83 0.15 0.78 0.39 0.00
            0.000000  0.461280  0.000000
 0.00 0.00 0.39 0.45 0.83 0.15 0.78 0.39 0.00
            0.000000  0.462280  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.463281  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.464282  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.465282  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.466283  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.467283  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.468284  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.469285  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.470285  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.471286  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.472287  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.473287  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.474288  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.475288  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.476289  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.477290  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.478290  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.479291  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.480291  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.481292  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.39 0.00
            0.000000  0.482293  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.38 0.00
            0.000000  0.483293  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.38 0.00
            0.000000  0.484294  0.000000
 0.00 0.00 0.39 0.46 0.83 0.15 0.78 0.38 0.00
            0.000000  0.485294  0.000000
 0.00 0.00 0.39 0.47 0.83 0.15 0.78 0.38 0.00
            0.000000  0.486295  0.000000
 0.00 0.00 0.39 0.47 0.84 0.15 0.78 0.38 0.00
            0.000000  0.487296  0.000000
 0.00 0.00 0.39 0.47 0.84 0.15 0.78 0.38 0.00
            0.000000  0.488296  0.000000
 0.00 0.00 0.39 0.47 0.84 0.15 0.78 0.38 0.00
            0.000000  0.489297  0.000000
 0.00 0.00 0.39 0.47 0.84 0.15 0.78 0.38 0.00
            0.000000  0.490297  0.000000
 0.00 0.00 0.39 0.47 0.84 0.15 0.78 0.38 0.00
            0.000000  0.491298  0.000000
 0.00 0.00 0.39 0.47 0.84 0.15 0.78 0.38 0.00
            0.000000  0.492299  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.493299  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.494300  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.495300  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.496301  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.497302  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.498302  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.499303  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.500304  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.501304  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.502305  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.503305  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.504306  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.505307  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.506307  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.507308  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.508308  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.509309  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.510310  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.511310  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.512311  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.513311  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.514312  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.515313  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.516313  0.000000
 0.00 0.00 0.39 0.47 0.84 0.14 0.78 0.38 0.00
            0.000000  0.517314  0.000000
 0.00 0.00 0.39 0.48 0.84 0.14 0.78 0.38 0.00
            0.000000  0.518314  0.000000
 0.00 0.00 0.39 0.48 0.84 0.14 0.78 0.38 0.00
            0.000000  0.519315  0.000000
 0.00 0.00 0.39 0.48 0.84 0.14 0.78 0.38 0.00
            0.000000  0.520316  0.000000
 0.00 0.00 0.39 0.48 0.84 0.14 0.78 0.38 0.00
            0.000000  0.521316  0.000000
 0.00 0.00 0.39 0.48 0.84 0.14 0.78 0.38 0.00
            0.000000  0.522317  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.523317  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.524318  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.525319  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.526319  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.527320  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.528321  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.529321  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.530322  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.531322  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.532323  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.533324  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.534324  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.535325  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.536325  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.537326  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.538327  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.539327  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.540328  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.541328  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.542329  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.543330  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.544330  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.545331  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.546331  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.547332  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.548333  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.549333  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.550334  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.551334  0.000000
 0.00 0.00 0.39 0.48 0.84 0.13 0.78 0.37 0.00
            0.000000  0.552335  0.000000
 0.00 0.00 0.39 0.48 0.85 0.13 0.78 0.37 0.00
            0.000000  0.553336  0.000000
 0.00 0.00 0.39 0.48 0.85 0.13 0.78 0.37 0.00
            0.000000  0.554336  0.000000
 0.00 0.00 0.39 0.48 0.85 0.13 0.78 0.37 0.00
            0.000000  0.555337  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.556338  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.557338  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.558339  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.559339  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.560340  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.561341  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.562341  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.563342  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.564342  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.565343  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.566344  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.567344  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.568345  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.569345  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.570346  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.571347  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.572347  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.573348  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.574348  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.575349  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.576350  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00
            0.000000  0.577350  0.000000
 0.00 0.00 0.39 0.48 0.85 0.12 0.78 0.37 0.00


==> anc/fig10/phband25r.freq <==
 &plot nbnd=   9, nks=    51 /
            0.333333  0.577350  0.000000
  287.285  291.419  292.104  297.148  307.284  312.830  336.892  342.490  345.813
            0.312500  0.541266  0.000000
  287.288  291.180  292.293  297.248  306.935  312.882  337.131  341.233  347.036
            0.291667  0.505181  0.000000
  287.270  290.624  292.793  297.547  306.014  312.945  337.760  339.204  348.969
            0.270833  0.469097  0.000000
  287.208  289.960  293.524  297.973  304.802  312.916  337.182  338.608  350.815
            0.250000  0.433013  0.000000
  287.109  289.294  294.482  298.264  303.741  312.751  335.257  339.509  352.432
            0.229167  0.396928  0.000000
  286.999  288.690  295.676  297.928  303.456  312.459  333.408  340.334  353.762
            0.208333  0.360844  0.000000
  286.908  288.184  296.847  297.114  304.151  312.081  331.589  341.002  354.754
            0.187500  0.324760  0.000000
  286.865  287.793  295.452  298.800  305.447  311.668  329.750  341.477  355.362
            0.166667  0.288675  0.000000
  286.895  287.519  294.059  300.729  307.071  311.263  327.851  341.756  355.531
            0.145833  0.252591  0.000000
  287.019  287.354  292.806  302.884  308.923  310.890  325.870  341.874  355.200
            0.125000  0.216506  0.000000
  287.249  287.280  291.750  305.223  310.547  310.995  323.798  341.900  354.300
            0.104167  0.180422  0.000000
  287.278  287.589  290.907  307.669  310.186  313.343  321.641  341.952  352.763
            0.083333  0.144338  0.000000
  287.321  288.018  290.269  309.631  310.117  316.077  319.429  342.219  350.552
            0.062500  0.108253  0.000000
  287.387  288.484  289.816  308.567  312.241  317.279  319.299  343.050  347.751
            0.041667  0.072169  0.000000
  287.452  288.906  289.518  305.865  313.733  315.573  322.935  344.744  345.148
            0.039583  0.068560  0.000000
  287.458  288.943  289.495  305.438  313.828  315.449  323.305  344.462  345.474
            0.037500  0.064952  0.000000
  287.464  288.978  289.474  304.973  313.911  315.335  323.673  344.186  345.826
            0.035417  0.061343  0.000000
  287.469  289.011  289.455  304.469  313.981  315.231  324.039  343.919  346.208
            0.033333  0.057735  0.000000
  287.474  289.043  289.436  303.923  314.040  315.137  324.400  343.662  346.622
            0.031250  0.054127  0.000000
  287.479  289.073  289.419  303.333  314.086  315.053  324.757  343.415  347.069
            0.029167  0.050518  0.000000
  287.484  289.101  289.403  302.697  314.120  314.979  325.108  343.180  347.550
            0.027083  0.046910  0.000000
  287.488  289.128  289.388  302.012  314.142  314.912  325.452  342.957  348.070
            0.025000  0.043301  0.000000
  287.492  289.153  289.375  301.276  314.155  314.853  325.788  342.749  348.628
            0.022917  0.039693  0.000000
  287.496  289.176  289.362  300.487  314.159  314.798  326.115  342.555  349.227
            0.020833  0.036084  0.000000
  287.500  289.197  289.351  299.642  314.157  314.746  326.433  342.376  349.869
            0.002083  0.003608  0.000000
  287.517  289.072  289.296  289.298  314.080  314.166  328.783  341.530  357.835
            0.000000  0.002406  0.000000
  287.517  288.425  289.297  289.297  314.079  314.130  328.870  341.524  358.315
            0.000000  0.024056  0.000000
  287.511  289.264  289.315  295.390  314.117  314.513  327.657  341.804  353.095
            0.000000  0.048113  0.000000
  287.494  289.165  289.367  300.923  314.231  314.756  325.937  342.660  348.894
            0.000000  0.072169  0.000000
  287.466  289.007  289.454  304.604  314.418  314.834  323.922  344.007  346.083
            0.000000  0.096225  0.000000
  287.429  288.806  289.574  306.787  314.674  314.895  321.787  344.298  345.666
            0.000000  0.120281  0.000000
  287.384  288.583  289.724  307.697  314.994  315.164  319.694  343.210  347.439
            0.000000  0.144338  0.000000
  287.333  288.362  289.902  307.598  315.371  315.726  317.737  342.572  349.171
            0.000000  0.168394  0.000000
  287.279  288.164  290.105  306.859  315.799  315.949  316.463  342.224  350.767
            0.000000  0.192450  0.000000
  287.222  288.011  290.330  305.777  314.324  316.268  317.248  342.061  352.182
            0.000000  0.216506  0.000000
  287.165  287.917  290.573  304.532  312.841  316.770  318.016  342.018  353.400
            0.000000  0.240563  0.000000
  287.110  287.893  290.829  303.226  311.473  317.296  318.742  342.050  354.427
            0.000000  0.264619  0.000000
  287.057  287.945  291.095  301.919  310.197  317.837  319.418  342.126  355.276
            0.000000  0.288675  0.000000
  287.007  288.075  291.365  300.650  308.992  318.383  320.044  342.227  355.967
            0.000000  0.312731  0.000000
  286.962  288.281  291.635  299.443  307.845  318.925  320.617  342.337  356.518
            0.000000  0.336788  0.000000
  286.921  288.560  291.901  298.316  306.744  319.454  321.140  342.448  356.950
            0.000000  0.360844  0.000000
  286.886  288.905  292.158  297.281  305.685  319.962  321.612  342.552  357.282
            0.000000  0.384900  0.000000
  286.855  289.310  292.402  296.345  304.664  320.440  322.034  342.645  357.532
            0.000000  0.408956  0.000000
  286.829  289.764  292.627  295.514  303.682  320.881  322.406  342.727  357.714
            0.000000  0.433013  0.000000
  286.808  290.256  292.832  294.790  302.747  321.278  322.729  342.795  357.843
            0.000000  0.457069  0.000000
  286.791  290.770  293.011  294.177  301.866  321.625  323.001  342.850  357.931
            0.000000  0.481125  0.000000
  286.777  291.284  293.162  293.675  301.057  321.916  323.224  342.893  357.989
            0.000000  0.505181  0.000000
  286.767  291.768  293.282  293.284  300.348  322.147  323.398  342.925  358.025
            0.000000  0.529238  0.000000
  286.760  292.179  293.005  293.369  299.777  322.315  323.522  342.947  358.046
            0.000000  0.553294  0.000000
  286.756  292.463  292.837  293.422  299.399  322.417  323.596  342.960  358.057
            0.000000  0.577350  0.000000
  286.755  292.566  292.782  293.440  299.265  322.451  323.621  342.964  358.060


==> anc/fig10/phband55.freq <==
 &plot nbnd=   9, nks=  1246 /
            0.333333  0.577350  0.000000
 2765.192 2767.251 2765.309 2767.792 2770.283 2773.662 2807.851 2804.192 2808.893
            0.332834  0.576485  0.000000
 2765.192 2767.251 2765.309 2767.791 2770.283 2773.662 2807.850 2804.192 2808.894
            0.332334  0.575619  0.000000
 2765.190 2767.251 2765.310 2767.791 2770.283 2773.662 2807.847 2804.192 2808.897
            0.331834  0.574753  0.000000
 2765.188 2767.251 2765.313 2767.790 2770.283 2773.664 2807.842 2804.192 2808.902
            0.331334  0.573888  0.000000
 2765.184 2767.250 2765.316 2767.789 2770.283 2773.665 2807.835 2804.192 2808.909
            0.330835  0.573022  0.000000
 2765.180 2767.250 2765.319 2767.788 2770.283 2773.667 2807.826 2804.193 2808.918
            0.330335  0.572157  0.000000
 2765.176 2767.249 2765.323 2767.786 2770.283 2773.670 2807.815 2804.193 2808.928
            0.329835  0.571291  0.000000
 2765.170 2767.249 2765.328 2767.784 2770.284 2773.673 2807.802 2804.194 2808.940
            0.329335  0.570426  0.000000
 2765.165 2767.248 2765.333 2767.782 2770.284 2773.676 2807.788 2804.194 2808.954
            0.328836  0.569560  0.000000
 2765.159 2767.247 2765.338 2767.780 2770.284 2773.680 2807.773 2804.195 2808.969
            0.328336  0.568694  0.000000
 2765.152 2767.246 2765.343 2767.777 2770.284 2773.684 2807.756 2804.196 2808.985
            0.327836  0.567829  0.000000
 2765.146 2767.245 2765.349 2767.774 2770.284 2773.689 2807.738 2804.197 2809.003
            0.327336  0.566963  0.000000
 2765.139 2767.244 2765.354 2767.771 2770.284 2773.694 2807.718 2804.198 2809.022
            0.326837  0.566098  0.000000
 2765.132 2767.243 2765.360 2767.768 2770.285 2773.699 2807.698 2804.199 2809.041
            0.326337  0.565232  0.000000
 2765.125 2767.241 2765.366 2767.764 2770.285 2773.705 2807.677 2804.200 2809.062
            0.325837  0.564366  0.000000
 2765.117 2767.239 2765.372 2767.760 2770.285 2773.711 2807.655 2804.202 2809.083
            0.325337  0.563501  0.000000
 2765.110 2767.237 2765.378 2767.757 2770.285 2773.718 2807.632 2804.203 2809.105
            0.324838  0.562635  0.000000
 2765.102 2767.235 2765.384 2767.753 2770.285 2773.725 2807.608 2804.204 2809.128
            0.324338  0.561770  0.000000
 2765.094 2767.233 2765.390 2767.749 2770.286 2773.732 2807.584 2804.206 2809.151
            0.323838  0.560904  0.000000
 2765.086 2767.230 2765.396 2767.745 2770.286 2773.740 2807.559 2804.208 2809.175
            0.323338  0.560038  0.000000
 2765.078 2767.228 2765.402 2767.740 2770.286 2773.748 2807.533 2804.209 2809.199
            0.322839  0.559173  0.000000
 2765.070 2767.224 2765.407 2767.736 2770.287 2773.757 2807.508 2804.211 2809.223
            0.322339  0.558307  0.000000
 2765.062 2767.221 2765.413 2767.732 2770.287 2773.766 2807.481 2804.213 2809.248
            0.321839  0.557442  0.000000
 2765.054 2767.217 2765.419 2767.728 2770.287 2773.775 2807.455 2804.215 2809.274
            0.321339  0.556576  0.000000
 2765.045 2767.213 2765.425 2767.723 2770.288 2773.785 2807.428 2804.217 2809.299
            0.320840  0.555710  0.000000
 2765.037 2767.209 2765.431 2767.719 2770.288 2773.795 2807.400 2804.219 2809.325
            0.320340  0.554845  0.000000
 2765.029 2767.204 2765.437 2767.715 2770.288 2773.805 2807.373 2804.221 2809.351
            0.319840  0.553979  0.000000
 2765.020 2767.200 2765.443 2767.711 2770.289 2773.816 2807.345 2804.224 2809.378
            0.319340  0.553114  0.000000
 2765.011 2767.194 2765.448 2767.707 2770.289 2773.827 2807.316 2804.226 2809.404
            0.318841  0.552248  0.000000
 2765.003 2767.188 2765.454 2767.703 2770.289 2773.838 2807.288 2804.229 2809.431
            0.318341  0.551382  0.000000
 2764.994 2767.182 2765.460 2767.699 2770.290 2773.850 2807.259 2804.231 2809.458
            0.317841  0.550517  0.000000
 2764.985 2767.176 2765.465 2767.696 2770.290 2773.862 2807.230 2804.234 2809.485
            0.317341  0.549651  0.000000
 2764.976 2767.169 2765.471 2767.692 2770.291 2773.874 2807.201 2804.237 2809.512
            0.316842  0.548786  0.000000
 2764.968 2767.162 2765.476 2767.689 2770.291 2773.887 2807.172 2804.239 2809.539
            0.316342  0.547920  0.000000
 2764.959 2767.154 2765.482 2767.686 2770.292 2773.899 2807.143 2804.242 2809.567
            0.315842  0.547055  0.000000
 2764.950 2767.146 2765.487 2767.683 2770.292 2773.913 2807.113 2804.245 2809.594
            0.315342  0.546189  0.000000
 2764.941 2767.137 2765.492 2767.681 2770.293 2773.926 2807.084 2804.248 2809.622
            0.314843  0.545323  0.000000
 2764.931 2767.128 2765.498 2767.678 2770.293 2773.940 2807.054 2804.251 2809.649
            0.314343  0.544458  0.000000
 2764.922 2767.118 2765.503 2767.676 2770.294 2773.954 2807.024 2804.255 2809.677
            0.313843  0.543592  0.000000
 2764.913 2767.108 2765.508 2767.674 2770.294 2773.968 2806.994 2804.258 2809.704
            0.313343  0.542727  0.000000
 2764.904 2767.098 2765.513 2767.673 2770.295 2773.982 2806.964 2804.261 2809.732
            0.312844  0.541861  0.000000
 2764.895 2767.087 2765.518 2767.671 2770.295 2773.997 2806.934 2804.265 2809.760
            0.312344  0.540995  0.000000
 2764.885 2767.076 2765.523 2767.670 2770.296 2774.012 2806.904 2804.269 2809.787
            0.311844  0.540130  0.000000
 2764.876 2767.064 2765.528 2767.669 2770.296 2774.027 2806.874 2804.272 2809.815
            0.311344  0.539264  0.000000
 2764.867 2767.052 2765.533 2767.669 2770.297 2774.043 2806.844 2804.276 2809.843
            0.310845  0.538399  0.000000
 2764.857 2767.039 2765.538 2767.668 2770.297 2774.059 2806.813 2804.280 2809.870
            0.310345  0.537533  0.000000
 2764.848 2767.026 2765.543 2767.668 2770.298 2774.074 2806.783 2804.284 2809.898
            0.309845  0.536667  0.000000
 2764.838 2767.013 2765.548 2767.668 2770.298 2774.091 2806.752 2804.288 2809.926
            0.309345  0.535802  0.000000
 2764.828 2766.999 2765.552 2767.669 2770.299 2774.107 2806.722 2804.292 2809.954
            0.308846  0.534936  0.000000
 2764.819 2766.985 2765.557 2767.669 2770.300 2774.123 2806.691 2804.296 2809.981
            0.308346  0.534071  0.000000
 2764.809 2766.970 2765.562 2767.670 2770.300 2774.140 2806.661 2804.300 2810.009
            0.307846  0.533205  0.000000
 2764.799 2766.955 2765.566 2767.671 2770.301 2774.157 2806.630 2804.304 2810.036
            0.307346  0.532339  0.000000
 2764.790 2766.940 2765.571 2767.673 2770.302 2774.174 2806.599 2804.309 2810.064
            0.306847  0.531474  0.000000
 2764.780 2766.924 2765.575 2767.674 2770.302 2774.192 2806.569 2804.313 2810.092
            0.306347  0.530608  0.000000
 2764.770 2766.908 2765.579 2767.676 2770.303 2774.209 2806.538 2804.318 2810.119
            0.305847  0.529743  0.000000
 2764.760 2766.892 2765.584 2767.678 2770.304 2774.227 2806.507 2804.322 2810.146
            0.305347  0.528877  0.000000
 2764.750 2766.875 2765.588 2767.680 2770.304 2774.245 2806.477 2804.327 2810.174
            0.304848  0.528011  0.000000
 2764.740 2766.858 2765.592 2767.683 2770.305 2774.263 2806.446 2804.332 2810.201
            0.304348  0.527146  0.000000
 2764.731 2766.841 2765.596 2767.685 2770.306 2774.281 2806.415 2804.337 2810.229
            0.303848  0.526280  0.000000
 2764.721 2766.824 2765.600 2767.688 2770.306 2774.299 2806.384 2804.341 2810.256
            0.303348  0.525415  0.000000
 2764.710 2766.806 2765.604 2767.691 2770.307 2774.317 2806.353 2804.346 2810.283
            0.302849  0.524549  0.000000
 2764.700 2766.788 2765.608 2767.694 2770.308 2774.336 2806.323 2804.352 2810.310
            0.302349  0.523684  0.000000
 2764.690 2766.770 2765.612 2767.698 2770.308 2774.355 2806.292 2804.357 2810.338
            0.301849  0.522818  0.000000
 2764.680 2766.751 2765.616 2767.701 2770.309 2774.374 2806.261 2804.362 2810.365
            0.301349  0.521952  0.000000
 2764.670 2766.733 2765.620 2767.705 2770.310 2774.392 2806.230 2804.367 2810.392
            0.300850  0.521087  0.000000
 2764.660 2766.714 2765.623 2767.709 2770.311 2774.412 2806.199 2804.373 2810.419
            0.300350  0.520221  0.000000
 2764.650 2766.694 2765.627 2767.713 2770.312 2774.431 2806.169 2804.378 2810.445
            0.299850  0.519356  0.000000
 2764.639 2766.675 2765.631 2767.717 2770.312 2774.450 2806.138 2804.384 2810.472
            0.299350  0.518490  0.000000
 2764.629 2766.655 2765.634 2767.721 2770.313 2774.470 2806.107 2804.389 2810.499
            0.298851  0.517624  0.000000
 2764.619 2766.636 2765.637 2767.726 2770.314 2774.489 2806.076 2804.395 2810.526
            0.298351  0.516759  0.000000
 2764.608 2766.616 2765.641 2767.731 2770.315 2774.509 2806.045 2804.401 2810.552
            0.297851  0.515893  0.000000
 2764.598 2766.596 2765.644 2767.735 2770.316 2774.529 2806.014 2804.406 2810.579
            0.297351  0.515028  0.000000
 2764.587 2766.575 2765.647 2767.740 2770.317 2774.548 2805.984 2804.412 2810.606
            0.296852  0.514162  0.000000
 2764.577 2766.555 2765.651 2767.745 2770.317 2774.568 2805.953 2804.418 2810.632
            0.296352  0.513296  0.000000
 2764.566 2766.534 2765.654 2767.750 2770.318 2774.588 2805.922 2804.424 2810.658
            0.295852  0.512431  0.000000
 2764.556 2766.514 2765.657 2767.756 2770.319 2774.608 2805.891 2804.430 2810.685
            0.295352  0.511565  0.000000
 2764.545 2766.493 2765.660 2767.761 2770.320 2774.629 2805.860 2804.436 2810.711
            0.294853  0.510700  0.000000
 2764.535 2766.472 2765.663 2767.767 2770.321 2774.649 2805.830 2804.443 2810.737
            0.294353  0.509834  0.000000
 2764.524 2766.450 2765.666 2767.773 2770.322 2774.669 2805.799 2804.449 2810.763
            0.293853  0.508968  0.000000
 2764.513 2766.429 2765.669 2767.778 2770.323 2774.690 2805.768 2804.455 2810.789
            0.293353  0.508103  0.000000
 2764.503 2766.408 2765.672 2767.784 2770.324 2774.710 2805.737 2804.462 2810.815
            0.292854  0.507237  0.000000
 2764.492 2766.386 2765.674 2767.791 2770.325 2774.730 2805.707 2804.468 2810.841
            0.292354  0.506372  0.000000
 2764.481 2766.364 2765.677 2767.797 2770.326 2774.751 2805.676 2804.475 2810.867
            0.291854  0.505506  0.000000
 2764.471 2766.343 2765.680 2767.803 2770.327 2774.772 2805.645 2804.482 2810.892
            0.291354  0.504640  0.000000
 2764.460 2766.321 2765.682 2767.810 2770.328 2774.792 2805.615 2804.488 2810.918
            0.290855  0.503775  0.000000
 2764.449 2766.299 2765.685 2767.816 2770.329 2774.813 2805.584 2804.495 2810.944
            0.290355  0.502909  0.000000
 2764.438 2766.277 2765.687 2767.823 2770.330 2774.834 2805.553 2804.502 2810.969
            0.289855  0.502044  0.000000
 2764.427 2766.254 2765.689 2767.830 2770.332 2774.854 2805.523 2804.509 2810.994
            0.289355  0.501178  0.000000
 2764.416 2766.232 2765.692 2767.837 2770.333 2774.875 2805.492 2804.516 2811.020
            0.288856  0.500313  0.000000
 2764.405 2766.210 2765.694 2767.844 2770.334 2774.896 2805.462 2804.523 2811.045
            0.288356  0.499447  0.000000
 2764.394 2766.187 2765.696 2767.851 2770.335 2774.917 2805.431 2804.530 2811.070
            0.287856  0.498581  0.000000
 2764.383 2766.165 2765.698 2767.858 2770.336 2774.938 2805.400 2804.537 2811.095
            0.287356  0.497716  0.000000
 2764.372 2766.142 2765.700 2767.866 2770.337 2774.959 2805.370 2804.545 2811.120
            0.286857  0.496850  0.000000
 2764.361 2766.120 2765.702 2767.873 2770.339 2774.980 2805.339 2804.552 2811.145
            0.286357  0.495985  0.000000
 2764.350 2766.097 2765.704 2767.881 2770.340 2775.001 2805.309 2804.559 2811.170
            0.285857  0.495119  0.000000
 2764.339 2766.074 2765.706 2767.888 2770.341 2775.022 2805.279 2804.567 2811.194
            0.285357  0.494253  0.000000
 2764.328 2766.051 2765.708 2767.896 2770.343 2775.043 2805.248 2804.574 2811.219
            0.284858  0.493388  0.000000
 2764.317 2766.029 2765.710 2767.904 2770.344 2775.064 2805.218 2804.582 2811.243
            0.284358  0.492522  0.000000
 2764.306 2766.006 2765.712 2767.912 2770.345 2775.085 2805.187 2804.590 2811.268
            0.283858  0.491657  0.000000
 2764.295 2765.983 2765.713 2767.920 2770.347 2775.106 2805.157 2804.597 2811.292
            0.283358  0.490791  0.000000
 2764.283 2765.960 2765.715 2767.929 2770.348 2775.127 2805.127 2804.605 2811.316
            0.282859  0.489925  0.000000
 2764.272 2765.936 2765.716 2767.937 2770.350 2775.148 2805.096 2804.613 2811.340
            0.282359  0.489060  0.000000
 2764.261 2765.913 2765.718 2767.946 2770.351 2775.169 2805.066 2804.621 2811.364
            0.281859  0.488194  0.000000
 2764.250 2765.890 2765.719 2767.954 2770.353 2775.190 2805.036 2804.629 2811.388
            0.281359  0.487329  0.000000
 2764.238 2765.867 2765.720 2767.963 2770.354 2775.211 2805.005 2804.637 2811.412
            0.280860  0.486463  0.000000
 2764.227 2765.844 2765.722 2767.972 2770.356 2775.232 2804.975 2804.645 2811.436
            0.280360  0.485597  0.000000
 2764.216 2765.820 2765.723 2767.981 2770.357 2775.253 2804.945 2804.653 2811.460
            0.279860  0.484732  0.000000
 2764.204 2765.797 2765.724 2767.990 2770.359 2775.274 2804.915 2804.662 2811.483
            0.279360  0.483866  0.000000
 2764.193 2765.774 2765.725 2767.999 2770.361 2775.295 2804.885 2804.670 2811.507
            0.278861  0.483001  0.000000
 2764.182 2765.751 2765.726 2768.008 2770.362 2775.316 2804.855 2804.678 2811.530
            0.278361  0.482135  0.000000
 2764.170 2765.727 2765.727 2768.017 2770.364 2775.337 2804.825 2804.687 2811.553
            0.277861  0.481269  0.000000
 2764.159 2765.704 2765.728 2768.027 2770.366 2775.357 2804.795 2804.695 2811.577
            0.277361  0.480404  0.000000
 2764.147 2765.680 2765.729 2768.036 2770.368 2775.378 2804.765 2804.704 2811.600
            0.276862  0.479538  0.000000
 2764.136 2765.657 2765.730 2768.046 2770.370 2775.399 2804.735 2804.712 2811.623
            0.276362  0.478673  0.000000
 2764.124 2765.634 2765.730 2768.056 2770.371 2775.420 2804.705 2804.721 2811.646
            0.275862  0.477807  0.000000
 2764.113 2765.610 2765.731 2768.066 2770.373 2775.441 2804.675 2804.729 2811.669
            0.275362  0.476942  0.000000
 2764.101 2765.587 2765.732 2768.076 2770.375 2775.461 2804.645 2804.738 2811.691
            0.274863  0.476076  0.000000
 2764.090 2765.563 2765.732 2768.086 2770.377 2775.482 2804.615 2804.747 2811.714
            0.274363  0.475210  0.000000
 2764.078 2765.540 2765.733 2768.096 2770.379 2775.503 2804.585 2804.756 2811.736
            0.273863  0.474345  0.000000
 2764.066 2765.516 2765.733 2768.106 2770.381 2775.523 2804.555 2804.765 2811.759
            0.273363  0.473479  0.000000
 2764.055 2765.493 2765.733 2768.117 2770.383 2775.544 2804.525 2804.774 2811.781
            0.272864  0.472614  0.000000
 2764.043 2765.469 2765.734 2768.127 2770.386 2775.565 2804.496 2804.783 2811.803
            0.272364  0.471748  0.000000
 2764.032 2765.446 2765.734 2768.138 2770.388 2775.585 2804.466 2804.792 2811.825
            0.271864  0.470882  0.000000
 2764.020 2765.422 2765.734 2768.148 2770.390 2775.606 2804.436 2804.801 2811.847
            0.271364  0.470017  0.000000
 2764.008 2765.399 2765.734 2768.159 2770.392 2775.626 2804.406 2804.810 2811.869
            0.270865  0.469151  0.000000
 2763.997 2765.375 2765.734 2768.170 2770.395 2775.646 2804.377 2804.820 2811.891
            0.270365  0.468286  0.000000
 2763.985 2765.352 2765.734 2768.181 2770.397 2775.667 2804.347 2804.829 2811.913
            0.269865  0.467420  0.000000
 2763.973 2765.328 2765.734 2768.192 2770.399 2775.687 2804.318 2804.838 2811.934
            0.269365  0.466554  0.000000
 2763.961 2765.305 2765.734 2768.204 2770.402 2775.707 2804.288 2804.848 2811.956
            0.268866  0.465689  0.000000
 2763.950 2765.282 2765.734 2768.215 2770.404 2775.727 2804.258 2804.857 2811.977
            0.268366  0.464823  0.000000
 2763.938 2765.258 2765.733 2768.227 2770.407 2775.747 2804.229 2804.867 2811.999
            0.267866  0.463958  0.000000
 2763.926 2765.235 2765.733 2768.238 2770.409 2775.768 2804.200 2804.876 2812.020
            0.267366  0.463092  0.000000
 2763.914 2765.211 2765.732 2768.250 2770.412 2775.788 2804.170 2804.886 2812.041
            0.266867  0.462226  0.000000
 2763.902 2765.188 2765.732 2768.262 2770.415 2775.808 2804.141 2804.895 2812.062
            0.266367  0.461361  0.000000
 2763.891 2765.165 2765.731 2768.274 2770.418 2775.827 2804.111 2804.905 2812.083
            0.265867  0.460495  0.000000
 2763.879 2765.141 2765.731 2768.286 2770.420 2775.847 2804.082 2804.915 2812.103
            0.265367  0.459630  0.000000
 2763.867 2765.118 2765.730 2768.298 2770.423 2775.867 2804.053 2804.925 2812.124
            0.264868  0.458764  0.000000
 2763.855 2765.095 2765.729 2768.310 2770.426 2775.887 2804.023 2804.935 2812.145
            0.264368  0.457898  0.000000
 2763.843 2765.071 2765.728 2768.322 2770.429 2775.906 2803.994 2804.944 2812.165
            0.263868  0.457033  0.000000
 2763.831 2765.048 2765.727 2768.335 2770.432 2775.926 2803.965 2804.954 2812.185
            0.263368  0.456167  0.000000
 2763.819 2765.025 2765.726 2768.347 2770.435 2775.946 2803.936 2804.964 2812.206
            0.262869  0.455302  0.000000
 2763.807 2765.002 2765.725 2768.360 2770.438 2775.965 2803.907 2804.974 2812.226
            0.262369  0.454436  0.000000
 2763.795 2764.978 2765.724 2768.373 2770.441 2775.984 2803.878 2804.985 2812.246
            0.261869  0.453571  0.000000
 2763.783 2764.955 2765.723 2768.386 2770.444 2776.004 2803.849 2804.995 2812.266
            0.261369  0.452705  0.000000
 2763.772 2764.932 2765.721 2768.399 2770.448 2776.023 2803.820 2805.005 2812.285
            0.260870  0.451839  0.000000
 2763.760 2764.909 2765.720 2768.412 2770.451 2776.042 2803.791 2805.015 2812.305
            0.260370  0.450974  0.000000
 2763.748 2764.886 2765.718 2768.425 2770.454 2776.061 2803.762 2805.025 2812.325
            0.259870  0.450108  0.000000
 2763.736 2764.863 2765.717 2768.438 2770.458 2776.080 2803.733 2805.036 2812.344
            0.259370  0.449243  0.000000
 2763.724 2764.840 2765.715 2768.452 2770.461 2776.099 2803.704 2805.046 2812.363
            0.258871  0.448377  0.000000
 2763.712 2764.817 2765.714 2768.465 2770.465 2776.118 2803.675 2805.056 2812.383
            0.258371  0.447511  0.000000
 2763.700 2764.794 2765.712 2768.479 2770.468 2776.137 2803.646 2805.067 2812.402
            0.257871  0.446646  0.000000
 2763.688 2764.771 2765.710 2768.493 2770.472 2776.156 2803.617 2805.077 2812.421
            0.257371  0.445780  0.000000
 2763.676 2764.748 2765.708 2768.506 2770.475 2776.174 2803.588 2805.088 2812.440
            0.256872  0.444915  0.000000
 2763.663 2764.725 2765.706 2768.520 2770.479 2776.193 2803.560 2805.098 2812.458
            0.256372  0.444049  0.000000
 2763.651 2764.702 2765.704 2768.534 2770.483 2776.211 2803.531 2805.109 2812.477
            0.255872  0.443183  0.000000
 2763.639 2764.680 2765.702 2768.549 2770.487 2776.230 2803.502 2805.120 2812.496
            0.255372  0.442318  0.000000
 2763.627 2764.657 2765.700 2768.563 2770.491 2776.248 2803.474 2805.130 2812.514
            0.254873  0.441452  0.000000
 2763.615 2764.634 2765.697 2768.577 2770.495 2776.267 2803.445 2805.141 2812.532
            0.254373  0.440587  0.000000
 2763.603 2764.612 2765.695 2768.592 2770.499 2776.285 2803.417 2805.152 2812.551
            0.253873  0.439721  0.000000
 2763.591 2764.589 2765.693 2768.607 2770.503 2776.303 2803.388 2805.163 2812.569
            0.253373  0.438855  0.000000
 2763.579 2764.566 2765.690 2768.621 2770.507 2776.321 2803.360 2805.173 2812.587
            0.252874  0.437990  0.000000
 2763.567 2764.544 2765.688 2768.636 2770.511 2776.339 2803.331 2805.184 2812.605
            0.252374  0.437124  0.000000
 2763.555 2764.521 2765.685 2768.651 2770.515 2776.357 2803.303 2805.195 2812.622
            0.251874  0.436259  0.000000
 2763.543 2764.499 2765.682 2768.666 2770.519 2776.375 2803.274 2805.206 2812.640
            0.251374  0.435393  0.000000
 2763.531 2764.477 2765.679 2768.682 2770.524 2776.392 2803.246 2805.217 2812.657
            0.250875  0.434527  0.000000
 2763.518 2764.454 2765.676 2768.697 2770.528 2776.410 2803.218 2805.228 2812.675
            0.250375  0.433662  0.000000
 2763.506 2764.432 2765.673 2768.712 2770.533 2776.427 2803.190 2805.239 2812.692
            0.249875  0.432796  0.000000
 2763.494 2764.410 2765.670 2768.728 2770.537 2776.445 2803.161 2805.250 2812.709
            0.249375  0.431931  0.000000
 2763.482 2764.387 2765.667 2768.744 2770.542 2776.462 2803.133 2805.261 2812.726
            0.248876  0.431065  0.000000
 2763.470 2764.365 2765.664 2768.759 2770.546 2776.480 2803.105 2805.272 2812.743
            0.248376  0.430200  0.000000
 2763.458 2764.343 2765.661 2768.775 2770.551 2776.497 2803.077 2805.283 2812.760
            0.247876  0.429334  0.000000
 2763.446 2764.321 2765.657 2768.791 2770.556 2776.514 2803.049 2805.294 2812.777
            0.247376  0.428468  0.000000
 2763.433 2764.299 2765.654 2768.807 2770.561 2776.531 2803.021 2805.306 2812.793
            0.246877  0.427603  0.000000
 2763.421 2764.277 2765.650 2768.824 2770.565 2776.548 2802.993 2805.317 2812.810
            0.246377  0.426737  0.000000
 2763.409 2764.255 2765.647 2768.840 2770.570 2776.565 2802.965 2805.328 2812.826
            0.245877  0.425872  0.000000
 2763.397 2764.233 2765.643 2768.856 2770.575 2776.582 2802.937 2805.339 2812.843
            0.245377  0.425006  0.000000
 2763.385 2764.211 2765.639 2768.873 2770.580 2776.598 2802.909 2805.351 2812.859
            0.244878  0.424140  0.000000
 2763.373 2764.189 2765.635 2768.890 2770.585 2776.615 2802.881 2805.362 2812.875
            0.244378  0.423275  0.000000
 2763.360 2764.168 2765.631 2768.906 2770.591 2776.632 2802.853 2805.373 2812.891
            0.243878  0.422409  0.000000
 2763.348 2764.146 2765.627 2768.923 2770.596 2776.648 2802.826 2805.385 2812.906
            0.243378  0.421544  0.000000
 2763.336 2764.124 2765.623 2768.940 2770.601 2776.664 2802.798 2805.396 2812.922
            0.242879  0.420678  0.000000
 2763.324 2764.103 2765.619 2768.958 2770.606 2776.681 2802.770 2805.408 2812.937
            0.242379  0.419812  0.000000
 2763.312 2764.081 2765.615 2768.975 2770.612 2776.697 2802.743 2805.419 2812.953
            0.241879  0.418947  0.000000
 2763.300 2764.060 2765.610 2768.992 2770.617 2776.713 2802.715 2805.431 2812.968
            0.241379  0.418081  0.000000
 2763.287 2764.038 2765.606 2769.010 2770.623 2776.729 2802.687 2805.442 2812.983
            0.240880  0.417216  0.000000
 2763.275 2764.017 2765.601 2769.027 2770.628 2776.745 2802.660 2805.453 2812.998
            0.240380  0.416350  0.000000
 2763.263 2763.995 2765.597 2769.045 2770.634 2776.761 2802.632 2805.465 2813.013
            0.239880  0.415484  0.000000
 2763.251 2763.974 2765.592 2769.063 2770.640 2776.776 2802.605 2805.477 2813.028
            0.239380  0.414619  0.000000
 2763.239 2763.953 2765.587 2769.081 2770.645 2776.792 2802.578 2805.488 2813.043
            0.238881  0.413753  0.000000
 2763.227 2763.932 2765.583 2769.099 2770.651 2776.807 2802.550 2805.500 2813.057
            0.238381  0.412888  0.000000
 2763.214 2763.911 2765.578 2769.117 2770.657 2776.823 2802.523 2805.511 2813.072
            0.237881  0.412022  0.000000
 2763.202 2763.890 2765.573 2769.136 2770.663 2776.838 2802.496 2805.523 2813.086
            0.237381  0.411156  0.000000
 2763.190 2763.869 2765.568 2769.154 2770.669 2776.854 2802.468 2805.535 2813.100
            0.236882  0.410291  0.000000
 2763.178 2763.848 2765.563 2769.173 2770.675 2776.869 2802.441 2805.546 2813.114
            0.236382  0.409425  0.000000
 2763.166 2763.827 2765.557 2769.191 2770.681 2776.884 2802.414 2805.558 2813.128
            0.235882  0.408560  0.000000
 2763.154 2763.806 2765.552 2769.210 2770.687 2776.899 2802.387 2805.570 2813.142
            0.235382  0.407694  0.000000
 2763.141 2763.785 2765.547 2769.229 2770.693 2776.914 2802.360 2805.581 2813.156
            0.234883  0.406829  0.000000
 2763.129 2763.764 2765.541 2769.248 2770.699 2776.929 2802.333 2805.593 2813.169
            0.234383  0.405963  0.000000
 2763.117 2763.744 2765.536 2769.267 2770.705 2776.943 2802.306 2805.605 2813.183
            0.233883  0.405097  0.000000
 2763.105 2763.723 2765.530 2769.287 2770.712 2776.958 2802.279 2805.616 2813.196
            0.233383  0.404232  0.000000
 2763.093 2763.703 2765.524 2769.306 2770.718 2776.972 2802.252 2805.628 2813.209
            0.232884  0.403366  0.000000
 2763.081 2763.682 2765.519 2769.326 2770.724 2776.987 2802.225 2805.640 2813.222
            0.232384  0.402501  0.000000
 2763.069 2763.662 2765.513 2769.345 2770.731 2777.001 2802.198 2805.652 2813.235
            0.231884  0.401635  0.000000
 2763.056 2763.641 2765.507 2769.365 2770.737 2777.015 2802.171 2805.664 2813.248
            0.231384  0.400769  0.000000
 2763.044 2763.621 2765.501 2769.385 2770.744 2777.030 2802.144 2805.675 2813.261
            0.230885  0.399904  0.000000
 2763.032 2763.601 2765.495 2769.405 2770.751 2777.044 2802.118 2805.687 2813.273
            0.230385  0.399038  0.000000
 2763.020 2763.580 2765.489 2769.425 2770.757 2777.058 2802.091 2805.699 2813.286
            0.229885  0.398173  0.000000
 2763.008 2763.560 2765.482 2769.445 2770.764 2777.072 2802.064 2805.711 2813.298
            0.229385  0.397307  0.000000
 2762.996 2763.540 2765.476 2769.466 2770.771 2777.085 2802.038 2805.723 2813.310
            0.228886  0.396441  0.000000
 2762.984 2763.520 2765.470 2769.486 2770.778 2777.099 2802.011 2805.735 2813.322
            0.228386  0.395576  0.000000
 2762.972 2763.500 2765.463 2769.507 2770.785 2777.113 2801.985 2805.746 2813.334
            0.227886  0.394710  0.000000
 2762.960 2763.480 2765.457 2769.528 2770.792 2777.126 2801.958 2805.758 2813.346
            0.227386  0.393845  0.000000
 2762.947 2763.460 2765.450 2769.549 2770.799 2777.140 2801.932 2805.770 2813.357
            0.226887  0.392979  0.000000
 2762.935 2763.441 2765.443 2769.570 2770.806 2777.153 2801.905 2805.782 2813.369
            0.226387  0.392113  0.000000
 2762.923 2763.421 2765.437 2769.591 2770.813 2777.166 2801.879 2805.794 2813.380
            0.225887  0.391248  0.000000
 2762.911 2763.401 2765.430 2769.612 2770.820 2777.179 2801.853 2805.806 2813.391
            0.225387  0.390382  0.000000
 2762.899 2763.382 2765.423 2769.633 2770.827 2777.192 2801.826 2805.818 2813.403
            0.224888  0.389517  0.000000
 2762.887 2763.362 2765.416 2769.655 2770.834 2777.205 2801.800 2805.830 2813.414
            0.224388  0.388651  0.000000
 2762.875 2763.343 2765.409 2769.676 2770.842 2777.218 2801.774 2805.842 2813.424
            0.223888  0.387785  0.000000
 2762.863 2763.323 2765.402 2769.698 2770.849 2777.231 2801.748 2805.854 2813.435
            0.223388  0.386920  0.000000
 2762.851 2763.304 2765.395 2769.720 2770.856 2777.243 2801.722 2805.866 2813.446
            0.222889  0.386054  0.000000
 2762.839 2763.284 2765.387 2769.742 2770.864 2777.256 2801.696 2805.877 2813.456
            0.222389  0.385189  0.000000
 2762.827 2763.265 2765.380 2769.764 2770.871 2777.268 2801.670 2805.889 2813.467
            0.221889  0.384323  0.000000
 2762.815 2763.246 2765.373 2769.786 2770.879 2777.280 2801.644 2805.901 2813.477
            0.221389  0.383458  0.000000
 2762.803 2763.227 2765.365 2769.809 2770.887 2777.293 2801.618 2805.913 2813.487
            0.220890  0.382592  0.000000
 2762.791 2763.208 2765.358 2769.831 2770.894 2777.305 2801.592 2805.925 2813.497
            0.220390  0.381726  0.000000
 2762.779 2763.189 2765.350 2769.854 2770.902 2777.317 2801.566 2805.937 2813.507
            0.219890  0.380861  0.000000
 2762.767 2763.170 2765.343 2769.876 2770.910 2777.329 2801.540 2805.949 2813.516
            0.219390  0.379995  0.000000
 2762.755 2763.151 2765.335 2769.899 2770.918 2777.341 2801.514 2805.961 2813.526
            0.218891  0.379130  0.000000
 2762.743 2763.132 2765.327 2769.922 2770.926 2777.352 2801.489 2805.973 2813.535
            0.218391  0.378264  0.000000
 2762.731 2763.114 2765.319 2769.945 2770.934 2777.364 2801.463 2805.985 2813.544
            0.217891  0.377398  0.000000
 2762.719 2763.095 2765.311 2769.968 2770.942 2777.375 2801.437 2805.997 2813.553
            0.217391  0.376533  0.000000
 2762.707 2763.076 2765.303 2769.992 2770.950 2777.387 2801.412 2806.009 2813.562
            0.216892  0.375667  0.000000
 2762.695 2763.058 2765.295 2770.015 2770.958 2777.398 2801.386 2806.021 2813.571
            0.216392  0.374802  0.000000
 2762.683 2763.039 2765.287 2770.039 2770.966 2777.409 2801.361 2806.033 2813.580
            0.215892  0.373936  0.000000
 2762.671 2763.021 2765.279 2770.063 2770.975 2777.420 2801.335 2806.045 2813.589
            0.215392  0.373070  0.000000
 2762.660 2763.002 2765.270 2770.086 2770.983 2777.431 2801.310 2806.057 2813.597
            0.214893  0.372205  0.000000
 2762.648 2762.984 2765.262 2770.110 2770.991 2777.442 2801.284 2806.069 2813.605
            0.214393  0.371339  0.000000
 2762.636 2762.966 2765.254 2770.135 2771.000 2777.453 2801.259 2806.081 2813.613
            0.213893  0.370474  0.000000
 2762.624 2762.948 2765.245 2770.159 2771.008 2777.464 2801.234 2806.093 2813.621
            0.213393  0.369608  0.000000
 2762.612 2762.929 2765.237 2770.183 2771.017 2777.474 2801.209 2806.105 2813.629
            0.212894  0.368742  0.000000
 2762.600 2762.911 2765.228 2770.208 2771.025 2777.485 2801.183 2806.117 2813.637
            0.212394  0.367877  0.000000
 2762.588 2762.893 2765.219 2770.232 2771.034 2777.495 2801.158 2806.129 2813.645
            0.211894  0.367011  0.000000
 2762.577 2762.875 2765.211 2770.257 2771.043 2777.505 2801.133 2806.141 2813.652
            0.211394  0.366146  0.000000
 2762.565 2762.858 2765.202 2770.282 2771.052 2777.515 2801.108 2806.153 2813.659
            0.210895  0.365280  0.000000
 2762.553 2762.840 2765.193 2770.307 2771.061 2777.525 2801.083 2806.165 2813.666
            0.210395  0.364414  0.000000
 2762.541 2762.822 2765.184 2770.332 2771.070 2777.535 2801.058 2806.177 2813.673
            0.209895  0.363549  0.000000
 2762.529 2762.804 2765.175 2770.357 2771.079 2777.545 2801.033 2806.189 2813.680
            0.209395  0.362683  0.000000
 2762.518 2762.787 2765.166 2770.382 2771.088 2777.555 2801.008 2806.202 2813.687
            0.208896  0.361818  0.000000
 2762.506 2762.769 2765.157 2770.408 2771.097 2777.565 2800.983 2806.214 2813.694
            0.208396  0.360952  0.000000
 2762.494 2762.752 2765.148 2770.433 2771.106 2777.574 2800.959 2806.226 2813.700
            0.207896  0.360087  0.000000
 2762.482 2762.734 2765.139 2770.459 2771.115 2777.583 2800.934 2806.238 2813.706
            0.207396  0.359221  0.000000
 2762.471 2762.717 2765.129 2770.485 2771.125 2777.593 2800.909 2806.250 2813.712
            0.206897  0.358355  0.000000
 2762.459 2762.700 2765.120 2770.511 2771.134 2777.602 2800.884 2806.262 2813.718
            0.206397  0.357490  0.000000
 2762.447 2762.682 2765.111 2770.537 2771.144 2777.611 2800.860 2806.274 2813.724
            0.205897  0.356624  0.000000
 2762.435 2762.665 2765.101 2770.563 2771.153 2777.620 2800.835 2806.286 2813.730
            0.205397  0.355759  0.000000
 2762.424 2762.648 2765.092 2770.590 2771.163 2777.629 2800.811 2806.298 2813.735
            0.204898  0.354893  0.000000
 2762.412 2762.631 2765.082 2770.616 2771.173 2777.637 2800.786 2806.310 2813.741
            0.204398  0.354027  0.000000
 2762.400 2762.614 2765.072 2770.643 2771.183 2777.646 2800.762 2806.322 2813.746
            0.203898  0.353162  0.000000
 2762.389 2762.597 2765.063 2770.670 2771.192 2777.654 2800.737 2806.334 2813.751
            0.203398  0.352296  0.000000
 2762.377 2762.580 2765.053 2770.697 2771.202 2777.663 2800.713 2806.346 2813.756
            0.202899  0.351431  0.000000
 2762.366 2762.564 2765.043 2770.723 2771.212 2777.671 2800.689 2806.358 2813.761
            0.202399  0.350565  0.000000
 2762.354 2762.547 2765.033 2770.751 2771.223 2777.679 2800.665 2806.370 2813.765
            0.201899  0.349699  0.000000
 2762.342 2762.530 2765.023 2770.778 2771.233 2777.687 2800.640 2806.383 2813.770
            0.201399  0.348834  0.000000
 2762.331 2762.514 2765.013 2770.805 2771.243 2777.695 2800.616 2806.395 2813.774
            0.200900  0.347968  0.000000
 2762.319 2762.497 2765.003 2770.833 2771.253 2777.703 2800.592 2806.407 2813.778
            0.200400  0.347103  0.000000
 2762.308 2762.481 2764.993 2770.860 2771.264 2777.711 2800.568 2806.419 2813.782
            0.199900  0.346237  0.000000
 2762.296 2762.464 2764.983 2770.888 2771.274 2777.718 2800.544 2806.431 2813.786
            0.199400  0.345371  0.000000
 2762.285 2762.448 2764.973 2770.916 2771.285 2777.726 2800.520 2806.443 2813.790
            0.198901  0.344506  0.000000
 2762.273 2762.431 2764.962 2770.944 2771.296 2777.733 2800.496 2806.455 2813.794
            0.198401  0.343640  0.000000
 2762.262 2762.415 2764.952 2770.972 2771.307 2777.740 2800.472 2806.467 2813.797
            0.197901  0.342775  0.000000
 2762.250 2762.399 2764.941 2771.000 2771.317 2777.747 2800.448 2806.479 2813.800
            0.197401  0.341909  0.000000
 2762.239 2762.383 2764.931 2771.029 2771.328 2777.754 2800.425 2806.492 2813.803
            0.196902  0.341043  0.000000
 2762.227 2762.367 2764.920 2771.057 2771.340 2777.761 2800.401 2806.504 2813.806
            0.196402  0.340178  0.000000
 2762.216 2762.351 2764.910 2771.086 2771.351 2777.768 2800.377 2806.516 2813.809
            0.195902  0.339312  0.000000
 2762.204 2762.335 2764.899 2771.115 2771.362 2777.774 2800.354 2806.528 2813.812
            0.195402  0.338447  0.000000
 2762.193 2762.319 2764.888 2771.143 2771.373 2777.781 2800.330 2806.540 2813.814
            0.194903  0.337581  0.000000
 2762.182 2762.303 2764.878 2771.172 2771.385 2777.787 2800.306 2806.552 2813.816
            0.194403  0.336716  0.000000
 2762.170 2762.288 2764.867 2771.202 2771.396 2777.794 2800.283 2806.564 2813.818
            0.193903  0.335850  0.000000
 2762.159 2762.272 2764.856 2771.231 2771.408 2777.800 2800.260 2806.577 2813.820
            0.193403  0.334984  0.000000
 2762.147 2762.257 2764.845 2771.260 2771.420 2777.806 2800.236 2806.589 2813.822
            0.192904  0.334119  0.000000
 2762.136 2762.241 2764.834 2771.290 2771.431 2777.812 2800.213 2806.601 2813.824
            0.192404  0.333253  0.000000
 2762.125 2762.226 2764.823 2771.319 2771.443 2777.818 2800.189 2806.613 2813.825
            0.191904  0.332388  0.000000
 2762.113 2762.210 2764.812 2771.349 2771.455 2777.823 2800.166 2806.625 2813.826
            0.191404  0.331522  0.000000
 2762.102 2762.195 2764.801 2771.379 2771.467 2777.829 2800.143 2806.637 2813.828
            0.190905  0.330656  0.000000
 2762.091 2762.180 2764.789 2771.409 2771.480 2777.834 2800.120 2806.650 2813.829
            0.190405  0.329791  0.000000
 2762.080 2762.164 2764.778 2771.439 2771.492 2777.840 2800.097 2806.662 2813.829
            0.189905  0.328925  0.000000
 2762.068 2762.149 2764.767 2771.469 2771.504 2777.845 2800.074 2806.674 2813.830
            0.189405  0.328060  0.000000
 2762.057 2762.134 2764.755 2771.499 2771.517 2777.850 2800.051 2806.686 2813.831
            0.188906  0.327194  0.000000
 2762.046 2762.119 2764.744 2771.530 2771.530 2777.855 2800.028 2806.698 2813.831
            0.188406  0.326328  0.000000
 2762.035 2762.104 2764.732 2771.560 2771.542 2777.860 2800.005 2806.711 2813.831
            0.187906  0.325463  0.000000
 2762.023 2762.089 2764.721 2771.591 2771.555 2777.865 2799.982 2806.723 2813.831
            0.187406  0.324597  0.000000
 2762.012 2762.074 2764.709 2771.622 2771.568 2777.869 2799.959 2806.735 2813.831
            0.186907  0.323732  0.000000
 2762.001 2762.060 2764.697 2771.653 2771.581 2777.874 2799.936 2806.747 2813.830
            0.186407  0.322866  0.000000
 2761.990 2762.045 2764.685 2771.684 2771.594 2777.878 2799.914 2806.759 2813.830
            0.185907  0.322000  0.000000
 2761.979 2762.030 2764.673 2771.715 2771.608 2777.883 2799.891 2806.772 2813.829
            0.185407  0.321135  0.000000
 2761.968 2762.016 2764.662 2771.746 2771.621 2777.887 2799.868 2806.784 2813.828
            0.184908  0.320269  0.000000
 2761.957 2762.001 2764.650 2771.778 2771.634 2777.891 2799.846 2806.796 2813.827
            0.184408  0.319404  0.000000
 2761.946 2761.987 2764.638 2771.809 2771.648 2777.895 2799.823 2806.808 2813.826
            0.183908  0.318538  0.000000
 2761.935 2761.972 2764.626 2771.841 2771.662 2777.899 2799.801 2806.821 2813.825
            0.183408  0.317672  0.000000
 2761.924 2761.958 2764.613 2771.873 2771.676 2777.903 2799.778 2806.833 2813.823
            0.182909  0.316807  0.000000
 2761.913 2761.944 2764.601 2771.904 2771.689 2777.906 2799.756 2806.845 2813.821
            0.182409  0.315941  0.000000
 2761.902 2761.929 2764.589 2771.936 2771.703 2777.910 2799.734 2806.858 2813.819
            0.181909  0.315076  0.000000
 2761.891 2761.915 2764.577 2771.968 2771.718 2777.913 2799.711 2806.870 2813.817
            0.181409  0.314210  0.000000
 2761.880 2761.901 2764.564 2772.001 2771.732 2777.917 2799.689 2806.882 2813.815
            0.180910  0.313345  0.000000
 2761.869 2761.887 2764.552 2772.033 2771.746 2777.920 2799.667 2806.894 2813.813
            0.180410  0.312479  0.000000
 2761.858 2761.873 2764.539 2772.065 2771.761 2777.923 2799.645 2806.907 2813.810
            0.179910  0.311613  0.000000
 2761.847 2761.859 2764.527 2772.098 2771.775 2777.926 2799.623 2806.919 2813.807
            0.179410  0.310748  0.000000
 2761.836 2761.846 2764.514 2772.130 2771.790 2777.929 2799.601 2806.931 2813.804
            0.178911  0.309882  0.000000
 2761.825 2761.832 2764.502 2772.163 2771.805 2777.932 2799.579 2806.944 2813.801
            0.178411  0.309017  0.000000
 2761.814 2761.818 2764.489 2772.196 2771.820 2777.934 2799.557 2806.956 2813.798
            0.177911  0.308151  0.000000
 2761.803 2761.804 2764.476 2772.229 2771.835 2777.937 2799.535 2806.968 2813.794
            0.177411  0.307285  0.000000
 2761.793 2761.791 2764.463 2772.262 2771.850 2777.939 2799.513 2806.981 2813.790
            0.176912  0.306420  0.000000
 2761.782 2761.777 2764.450 2772.295 2771.865 2777.942 2799.492 2806.993 2813.787
            0.176412  0.305554  0.000000
 2761.771 2761.764 2764.437 2772.328 2771.881 2777.944 2799.470 2807.005 2813.782
            0.175912  0.304689  0.000000
 2761.760 2761.750 2764.424 2772.362 2771.896 2777.946 2799.448 2807.017 2813.778
            0.175412  0.303823  0.000000
 2761.749 2761.737 2764.411 2772.395 2771.912 2777.948 2799.427 2807.030 2813.774
            0.174913  0.302957  0.000000
 2761.739 2761.724 2764.398 2772.428 2771.927 2777.950 2799.405 2807.042 2813.769
            0.174413  0.302092  0.000000
 2761.728 2761.711 2764.385 2772.462 2771.943 2777.952 2799.384 2807.055 2813.764
            0.173913  0.301226  0.000000
 2761.717 2761.697 2764.372 2772.496 2771.959 2777.954 2799.363 2807.067 2813.759
            0.173413  0.300361  0.000000
 2761.707 2761.684 2764.359 2772.530 2771.975 2777.956 2799.341 2807.079 2813.754
            0.172914  0.299495  0.000000
 2761.696 2761.671 2764.345 2772.563 2771.991 2777.957 2799.320 2807.092 2813.749
            0.172414  0.298629  0.000000
 2761.685 2761.658 2764.332 2772.597 2772.007 2777.959 2799.299 2807.104 2813.743
            0.171914  0.297764  0.000000
 2761.675 2761.645 2764.318 2772.631 2772.024 2777.960 2799.277 2807.116 2813.738
            0.171414  0.296898  0.000000
 2761.664 2761.632 2764.305 2772.666 2772.040 2777.961 2799.256 2807.129 2813.732
            0.170915  0.296033  0.000000
 2761.654 2761.620 2764.291 2772.700 2772.057 2777.963 2799.235 2807.141 2813.726
            0.170415  0.295167  0.000000
 2761.643 2761.607 2764.278 2772.734 2772.074 2777.964 2799.214 2807.153 2813.719
            0.169915  0.294301  0.000000
 2761.632 2761.594 2764.264 2772.769 2772.090 2777.965 2799.193 2807.166 2813.713
            0.169415  0.293436  0.000000
 2761.622 2761.582 2764.250 2772.803 2772.107 2777.966 2799.172 2807.178 2813.706
            0.168916  0.292570  0.000000
 2761.611 2761.569 2764.237 2772.838 2772.124 2777.967 2799.151 2807.191 2813.699
            0.168416  0.291705  0.000000
 2761.601 2761.557 2764.223 2772.872 2772.142 2777.968 2799.131 2807.203 2813.692
            0.167916  0.290839  0.000000
 2761.591 2761.544 2764.209 2772.907 2772.159 2777.969 2799.110 2807.215 2813.685
            0.167416  0.289974  0.000000
 2761.580 2761.532 2764.195 2772.942 2772.176 2777.970 2799.089 2807.228 2813.678
            0.166917  0.289108  0.000000
 2761.570 2761.519 2764.181 2772.976 2772.194 2777.970 2799.069 2807.240 2813.670
            0.166417  0.288242  0.000000
 2761.559 2761.507 2764.167 2773.011 2772.211 2777.971 2799.048 2807.252 2813.662
            0.165917  0.287377  0.000000
 2761.549 2761.495 2764.153 2773.046 2772.229 2777.972 2799.028 2807.265 2813.654
            0.165417  0.286511  0.000000
 2761.539 2761.483 2764.139 2773.081 2772.247 2777.972 2799.007 2807.277 2813.646
            0.164918  0.285646  0.000000
 2761.528 2761.471 2764.124 2773.116 2772.264 2777.973 2798.987 2807.290 2813.638
            0.164418  0.284780  0.000000
 2761.518 2761.459 2764.110 2773.151 2772.282 2777.973 2798.966 2807.302 2813.629
            0.163918  0.283914  0.000000
 2761.508 2761.447 2764.096 2773.186 2772.301 2777.973 2798.946 2807.314 2813.620
            0.163418  0.283049  0.000000
 2761.497 2761.435 2764.082 2773.222 2772.319 2777.974 2798.926 2807.327 2813.611
            0.162919  0.282183  0.000000
 2761.487 2761.423 2764.067 2773.257 2772.337 2777.974 2798.906 2807.339 2813.602
            0.162419  0.281318  0.000000
 2761.477 2761.411 2764.053 2773.292 2772.355 2777.974 2798.886 2807.352 2813.593
            0.161919  0.280452  0.000000
 2761.467 2761.400 2764.038 2773.327 2772.374 2777.975 2798.866 2807.364 2813.583
            0.161419  0.279586  0.000000
 2761.457 2761.388 2764.024 2773.363 2772.392 2777.975 2798.846 2807.376 2813.573
            0.160920  0.278721  0.000000
 2761.446 2761.376 2764.009 2773.398 2772.411 2777.975 2798.826 2807.389 2813.563
            0.160420  0.277855  0.000000
 2761.436 2761.365 2763.995 2773.434 2772.430 2777.975 2798.806 2807.401 2813.553
            0.159920  0.276990  0.000000
 2761.426 2761.353 2763.980 2773.469 2772.449 2777.975 2798.786 2807.413 2813.543
            0.159420  0.276124  0.000000
 2761.416 2761.342 2763.965 2773.504 2772.468 2777.975 2798.766 2807.426 2813.532
            0.158921  0.275258  0.000000
 2761.406 2761.330 2763.950 2773.540 2772.487 2777.976 2798.747 2807.438 2813.521
            0.158421  0.274393  0.000000
 2761.396 2761.319 2763.936 2773.575 2772.506 2777.976 2798.727 2807.451 2813.510
            0.157921  0.273527  0.000000
 2761.386 2761.308 2763.921 2773.611 2772.525 2777.976 2798.708 2807.463 2813.499
            0.157421  0.272662  0.000000
 2761.376 2761.297 2763.906 2773.646 2772.545 2777.976 2798.688 2807.475 2813.488
            0.156922  0.271796  0.000000
 2761.366 2761.285 2763.891 2773.681 2772.564 2777.976 2798.669 2807.488 2813.476
            0.156422  0.270930  0.000000
 2761.356 2761.274 2763.876 2773.717 2772.584 2777.976 2798.649 2807.500 2813.464
            0.155922  0.270065  0.000000
 2761.346 2761.263 2763.861 2773.752 2772.603 2777.977 2798.630 2807.513 2813.452
            0.155422  0.269199  0.000000
 2761.336 2761.252 2763.846 2773.788 2772.623 2777.977 2798.611 2807.525 2813.440
            0.154923  0.268334  0.000000
 2761.327 2761.241 2763.831 2773.823 2772.643 2777.977 2798.592 2807.537 2813.428
            0.154423  0.267468  0.000000
 2761.317 2761.231 2763.816 2773.858 2772.663 2777.977 2798.572 2807.550 2813.415
            0.153923  0.266603  0.000000
 2761.307 2761.220 2763.801 2773.893 2772.683 2777.978 2798.553 2807.562 2813.402
            0.153423  0.265737  0.000000
 2761.297 2761.209 2763.785 2773.929 2772.703 2777.978 2798.534 2807.574 2813.389
            0.152924  0.264871  0.000000
 2761.287 2761.198 2763.770 2773.964 2772.723 2777.979 2798.515 2807.587 2813.376
            0.152424  0.264006  0.000000
 2761.278 2761.188 2763.755 2773.999 2772.744 2777.979 2798.497 2807.599 2813.363
            0.151924  0.263140  0.000000
 2761.268 2761.177 2763.740 2774.034 2772.764 2777.980 2798.478 2807.612 2813.349
            0.151424  0.262275  0.000000
 2761.258 2761.167 2763.724 2774.069 2772.785 2777.981 2798.459 2807.624 2813.335
            0.150925  0.261409  0.000000
 2761.248 2761.156 2763.709 2774.103 2772.805 2777.981 2798.440 2807.636 2813.321
            0.150425  0.260543  0.000000
 2761.239 2761.146 2763.693 2774.138 2772.826 2777.982 2798.422 2807.649 2813.306
            0.149925  0.259678  0.000000
 2761.229 2761.135 2763.678 2774.173 2772.847 2777.983 2798.403 2807.661 2813.292
            0.149425  0.258812  0.000000
 2761.220 2761.125 2763.662 2774.207 2772.868 2777.985 2798.385 2807.673 2813.277
            0.148926  0.257947  0.000000
 2761.210 2761.115 2763.647 2774.241 2772.889 2777.986 2798.366 2807.686 2813.262
            0.148426  0.257081  0.000000
 2761.200 2761.105 2763.631 2774.275 2772.910 2777.987 2798.348 2807.698 2813.247
            0.147926  0.256215  0.000000
 2761.191 2761.094 2763.616 2774.309 2772.931 2777.989 2798.330 2807.711 2813.232
            0.147426  0.255350  0.000000
 2761.181 2761.084 2763.600 2774.343 2772.952 2777.991 2798.311 2807.723 2813.216
            0.146927  0.254484  0.000000
 2761.172 2761.074 2763.584 2774.377 2772.973 2777.993 2798.293 2807.735 2813.200
            0.146427  0.253619  0.000000
 2761.162 2761.064 2763.569 2774.410 2772.995 2777.995 2798.275 2807.748 2813.184
            0.145927  0.252753  0.000000
 2761.153 2761.055 2763.553 2774.444 2773.016 2777.997 2798.257 2807.760 2813.168
            0.145427  0.251887  0.000000
 2761.144 2761.045 2763.537 2774.477 2773.038 2778.000 2798.239 2807.772 2813.151
            0.144928  0.251022  0.000000
 2761.134 2761.035 2763.522 2774.510 2773.060 2778.002 2798.221 2807.785 2813.135
            0.144428  0.250156  0.000000
 2761.125 2761.025 2763.506 2774.542 2773.081 2778.005 2798.203 2807.797 2813.118
            0.143928  0.249291  0.000000
 2761.116 2761.015 2763.490 2774.574 2773.103 2778.009 2798.186 2807.810 2813.100
            0.143428  0.248425  0.000000
 2761.106 2761.006 2763.474 2774.607 2773.125 2778.012 2798.168 2807.822 2813.083
            0.142929  0.247559  0.000000
 2761.097 2760.996 2763.458 2774.638 2773.147 2778.016 2798.150 2807.834 2813.065
            0.142429  0.246694  0.000000
 2761.088 2760.987 2763.442 2774.670 2773.169 2778.020 2798.133 2807.847 2813.047
            0.141929  0.245828  0.000000
 2761.079 2760.977 2763.426 2774.701 2773.192 2778.025 2798.115 2807.859 2813.029
            0.141429  0.244963  0.000000
 2761.069 2760.968 2763.410 2774.732 2773.214 2778.029 2798.098 2807.871 2813.011
            0.140930  0.244097  0.000000
 2761.060 2760.958 2763.394 2774.762 2773.236 2778.034 2798.080 2807.884 2812.992
            0.140430  0.243232  0.000000
 2761.051 2760.949 2763.378 2774.792 2773.259 2778.040 2798.063 2807.896 2812.974
            0.139930  0.242366  0.000000
 2761.042 2760.940 2763.362 2774.822 2773.282 2778.046 2798.046 2807.909 2812.955
            0.139430  0.241500  0.000000
 2761.033 2760.930 2763.346 2774.851 2773.304 2778.052 2798.029 2807.921 2812.935
            0.138931  0.240635  0.000000
 2761.024 2760.921 2763.330 2774.880 2773.327 2778.059 2798.012 2807.933 2812.916
            0.138431  0.239769  0.000000
 2761.015 2760.912 2763.314 2774.909 2773.350 2778.066 2797.995 2807.946 2812.896
            0.137931  0.238904  0.000000
 2761.006 2760.903 2763.298 2774.937 2773.373 2778.073 2797.978 2807.958 2812.876
            0.137431  0.238038  0.000000
 2760.997 2760.894 2763.282 2774.964 2773.396 2778.081 2797.961 2807.971 2812.856
            0.136932  0.237172  0.000000
 2760.988 2760.885 2763.265 2774.991 2773.420 2778.089 2797.944 2807.983 2812.836
            0.136432  0.236307  0.000000
 2760.979 2760.876 2763.249 2775.018 2773.443 2778.098 2797.927 2807.996 2812.815
            0.135932  0.235441  0.000000
 2760.970 2760.867 2763.233 2775.044 2773.467 2778.108 2797.911 2808.008 2812.794
            0.135432  0.234576  0.000000
 2760.961 2760.859 2763.217 2775.070 2773.490 2778.118 2797.894 2808.020 2812.773
            0.134933  0.233710  0.000000
 2760.952 2760.850 2763.200 2775.094 2773.514 2778.128 2797.877 2808.033 2812.751
            0.134433  0.232844  0.000000
 2760.943 2760.841 2763.184 2775.119 2773.538 2778.139 2797.861 2808.045 2812.730
            0.133933  0.231979  0.000000
 2760.935 2760.832 2763.168 2775.142 2773.562 2778.151 2797.844 2808.058 2812.708
            0.133433  0.231113  0.000000
 2760.926 2760.824 2763.152 2775.166 2773.586 2778.163 2797.828 2808.070 2812.686
            0.132934  0.230248  0.000000
 2760.917 2760.815 2763.135 2775.188 2773.610 2778.176 2797.812 2808.083 2812.663
            0.132434  0.229382  0.000000
 2760.908 2760.807 2763.119 2775.210 2773.634 2778.190 2797.796 2808.095 2812.641
            0.131934  0.228516  0.000000
 2760.900 2760.798 2763.102 2775.231 2773.658 2778.204 2797.779 2808.108 2812.618
            0.131434  0.227651  0.000000
 2760.891 2760.790 2763.086 2775.251 2773.683 2778.219 2797.763 2808.121 2812.595
            0.130935  0.226785  0.000000
 2760.882 2760.782 2763.070 2775.271 2773.708 2778.235 2797.747 2808.133 2812.571
            0.130435  0.225920  0.000000
 2760.874 2760.773 2763.053 2775.290 2773.732 2778.251 2797.731 2808.146 2812.548
            0.129935  0.225054  0.000000
 2760.865 2760.765 2763.037 2775.309 2773.757 2778.268 2797.716 2808.158 2812.524
            0.129435  0.224188  0.000000
 2760.857 2760.757 2763.020 2775.326 2773.782 2778.285 2797.700 2808.171 2812.500
            0.128936  0.223323  0.000000
 2760.848 2760.749 2763.004 2775.343 2773.808 2778.304 2797.684 2808.183 2812.475
            0.128436  0.222457  0.000000
 2760.840 2760.740 2762.987 2775.359 2773.833 2778.323 2797.668 2808.196 2812.451
            0.127936  0.221592  0.000000
 2760.831 2760.732 2762.970 2775.374 2773.858 2778.343 2797.653 2808.209 2812.426
            0.127436  0.220726  0.000000
 2760.823 2760.724 2762.954 2775.389 2773.884 2778.363 2797.637 2808.222 2812.401
            0.126937  0.219861  0.000000
 2760.814 2760.716 2762.937 2775.402 2773.910 2778.385 2797.622 2808.234 2812.375
            0.126437  0.218995  0.000000
 2760.806 2760.708 2762.921 2775.415 2773.935 2778.407 2797.606 2808.247 2812.349
            0.125937  0.218129  0.000000
 2760.798 2760.701 2762.904 2775.427 2773.961 2778.430 2797.591 2808.260 2812.323
            0.125437  0.217264  0.000000
 2760.789 2760.693 2762.887 2775.439 2773.988 2778.454 2797.576 2808.272 2812.297
            0.124938  0.216398  0.000000
 2760.781 2760.685 2762.871 2775.449 2774.014 2778.478 2797.561 2808.285 2812.271
            0.124438  0.215533  0.000000
 2760.773 2760.677 2762.854 2775.459 2774.040 2778.503 2797.546 2808.298 2812.244
            0.123938  0.214667  0.000000
 2760.765 2760.670 2762.837 2775.468 2774.067 2778.529 2797.531 2808.311 2812.217
            0.123438  0.213801  0.000000
 2760.756 2760.662 2762.821 2775.476 2774.094 2778.556 2797.516 2808.324 2812.190
            0.122939  0.212936  0.000000
 2760.748 2760.654 2762.804 2775.483 2774.121 2778.584 2797.501 2808.337 2812.162
            0.122439  0.212070  0.000000
 2760.740 2760.647 2762.787 2775.489 2774.148 2778.612 2797.486 2808.350 2812.134
            0.121939  0.211205  0.000000
 2760.732 2760.639 2762.770 2775.495 2774.175 2778.641 2797.471 2808.363 2812.106
            0.121439  0.210339  0.000000
 2760.724 2760.632 2762.754 2775.500 2774.203 2778.671 2797.456 2808.376 2812.078
            0.120940  0.209473  0.000000
 2760.716 2760.624 2762.737 2775.504 2774.230 2778.701 2797.442 2808.389 2812.049
            0.120440  0.208608  0.000000
 2760.708 2760.617 2762.720 2775.507 2774.258 2778.733 2797.427 2808.402 2812.020
            0.119940  0.207742  0.000000
 2760.700 2760.610 2762.703 2775.510 2774.286 2778.765 2797.413 2808.415 2811.991
            0.119440  0.206877  0.000000
 2760.692 2760.602 2762.686 2775.511 2774.314 2778.797 2797.398 2808.428 2811.961
            0.118941  0.206011  0.000000
 2760.684 2760.595 2762.669 2775.512 2774.342 2778.831 2797.384 2808.441 2811.932
            0.118441  0.205145  0.000000
 2760.676 2760.588 2762.652 2775.513 2774.371 2778.865 2797.370 2808.454 2811.901
            0.117941  0.204280  0.000000
 2760.668 2760.581 2762.635 2775.512 2774.400 2778.900 2797.356 2808.468 2811.871
            0.117441  0.203414  0.000000
 2760.660 2760.574 2762.618 2775.511 2774.428 2778.935 2797.341 2808.481 2811.840
            0.116942  0.202549  0.000000
 2760.652 2760.567 2762.601 2775.509 2774.457 2778.971 2797.327 2808.494 2811.810
            0.116442  0.201683  0.000000
 2760.645 2760.560 2762.584 2775.506 2774.487 2779.008 2797.313 2808.508 2811.778
            0.115942  0.200817  0.000000
 2760.637 2760.553 2762.567 2775.503 2774.516 2779.046 2797.300 2808.521 2811.747
            0.115442  0.199952  0.000000
 2760.629 2760.546 2762.550 2775.498 2774.546 2779.084 2797.286 2808.535 2811.715
            0.114943  0.199086  0.000000
 2760.622 2760.539 2762.533 2775.494 2774.576 2779.122 2797.272 2808.548 2811.683
            0.114443  0.198221  0.000000
 2760.614 2760.532 2762.516 2775.488 2774.606 2779.162 2797.258 2808.562 2811.651
            0.113943  0.197355  0.000000
 2760.606 2760.525 2762.499 2775.482 2774.636 2779.202 2797.245 2808.575 2811.618
            0.113443  0.196490  0.000000
 2760.599 2760.518 2762.482 2775.475 2774.666 2779.242 2797.231 2808.589 2811.585
            0.112944  0.195624  0.000000
 2760.591 2760.512 2762.465 2775.468 2774.697 2779.283 2797.218 2808.603 2811.552
            0.112444  0.194758  0.000000
 2760.584 2760.505 2762.448 2775.460 2774.728 2779.325 2797.204 2808.616 2811.518
            0.111944  0.193893  0.000000
 2760.576 2760.498 2762.431 2775.451 2774.759 2779.367 2797.191 2808.630 2811.484
            0.111444  0.193027  0.000000
 2760.569 2760.492 2762.413 2775.442 2774.791 2779.410 2797.178 2808.644 2811.450
            0.110945  0.192162  0.000000
 2760.561 2760.485 2762.396 2775.432 2774.822 2779.453 2797.164 2808.658 2811.416
            0.110445  0.191296  0.000000
 2760.554 2760.479 2762.379 2775.421 2774.854 2779.497 2797.151 2808.672 2811.381
            0.109945  0.190430  0.000000
 2760.546 2760.472 2762.362 2775.410 2774.886 2779.541 2797.138 2808.686 2811.346
            0.109445  0.189565  0.000000
 2760.539 2760.466 2762.344 2775.399 2774.918 2779.586 2797.125 2808.700 2811.310
            0.108946  0.188699  0.000000
 2760.532 2760.459 2762.327 2775.386 2774.951 2779.631 2797.112 2808.714 2811.275
            0.108446  0.187834  0.000000
 2760.524 2760.453 2762.310 2775.374 2774.983 2779.676 2797.099 2808.728 2811.239
            0.107946  0.186968  0.000000
 2760.517 2760.447 2762.292 2775.360 2775.016 2779.723 2797.087 2808.743 2811.202
            0.107446  0.186102  0.000000
 2760.510 2760.441 2762.275 2775.347 2775.049 2779.769 2797.074 2808.757 2811.166
            0.106947  0.185237  0.000000
 2760.503 2760.434 2762.258 2775.332 2775.083 2779.816 2797.061 2808.771 2811.129
            0.106447  0.184371  0.000000
 2760.495 2760.428 2762.240 2775.317 2775.116 2779.863 2797.049 2808.786 2811.092
            0.105947  0.183506  0.000000
 2760.488 2760.422 2762.223 2775.302 2775.150 2779.911 2797.036 2808.800 2811.054
            0.105447  0.182640  0.000000
 2760.481 2760.416 2762.206 2775.286 2775.185 2779.960 2797.024 2808.815 2811.016
            0.104948  0.181774  0.000000
 2760.474 2760.410 2762.188 2775.270 2775.219 2780.008 2797.011 2808.829 2810.978
            0.104448  0.180909  0.000000
 2760.467 2760.404 2762.171 2775.253 2775.254 2780.057 2796.999 2808.844 2810.939
            0.103948  0.180043  0.000000
 2760.460 2760.398 2762.153 2775.235 2775.288 2780.107 2796.987 2808.859 2810.901
            0.103448  0.179178  0.000000
 2760.453 2760.392 2762.136 2775.218 2775.324 2780.156 2796.975 2808.874 2810.861
            0.102949  0.178312  0.000000
 2760.446 2760.386 2762.118 2775.199 2775.359 2780.207 2796.963 2808.889 2810.822
            0.102449  0.177446  0.000000
 2760.439 2760.380 2762.101 2775.180 2775.395 2780.257 2796.951 2808.904 2810.782
            0.101949  0.176581  0.000000
 2760.432 2760.374 2762.083 2775.161 2775.431 2780.308 2796.939 2808.919 2810.742
            0.101449  0.175715  0.000000
 2760.425 2760.368 2762.066 2775.141 2775.467 2780.359 2796.927 2808.934 2810.702
            0.100950  0.174850  0.000000
 2760.419 2760.363 2762.048 2775.121 2775.503 2780.411 2796.915 2808.949 2810.661
            0.100450  0.173984  0.000000
 2760.412 2760.357 2762.030 2775.101 2775.540 2780.463 2796.903 2808.964 2810.620
            0.099950  0.173119  0.000000
 2760.405 2760.351 2762.013 2775.080 2775.577 2780.515 2796.892 2808.980 2810.578
            0.099450  0.172253  0.000000
 2760.398 2760.346 2761.995 2775.058 2775.614 2780.567 2796.880 2808.995 2810.536
            0.098951  0.171387  0.000000
 2760.392 2760.340 2761.978 2775.036 2775.651 2780.620 2796.869 2809.011 2810.494
            0.098451  0.170522  0.000000
 2760.385 2760.334 2761.960 2775.014 2775.689 2780.673 2796.857 2809.026 2810.452
            0.097951  0.169656  0.000000
 2760.378 2760.329 2761.942 2774.991 2775.727 2780.727 2796.846 2809.042 2810.409
            0.097451  0.168791  0.000000
 2760.372 2760.323 2761.925 2774.968 2775.765 2780.781 2796.834 2809.058 2810.366
            0.096952  0.167925  0.000000
 2760.365 2760.318 2761.907 2774.944 2775.804 2780.835 2796.823 2809.074 2810.322
            0.096452  0.167059  0.000000
 2760.359 2760.312 2761.889 2774.920 2775.843 2780.889 2796.812 2809.090 2810.279
            0.095952  0.166194  0.000000
 2760.352 2760.307 2761.872 2774.896 2775.882 2780.944 2796.801 2809.106 2810.235
            0.095452  0.165328  0.000000
 2760.346 2760.302 2761.854 2774.871 2775.921 2780.998 2796.790 2809.122 2810.190
            0.094953  0.164463  0.000000
 2760.339 2760.296 2761.836 2774.846 2775.961 2781.054 2796.779 2809.138 2810.145
            0.094453  0.163597  0.000000
 2760.333 2760.291 2761.819 2774.820 2776.001 2781.109 2796.768 2809.154 2810.100
            0.093953  0.162731  0.000000
 2760.327 2760.286 2761.801 2774.794 2776.041 2781.165 2796.757 2809.171 2810.055
            0.093453  0.161866  0.000000
 2760.320 2760.281 2761.783 2774.768 2776.081 2781.221 2796.747 2809.187 2810.009
            0.092954  0.161000  0.000000
 2760.314 2760.275 2761.766 2774.741 2776.122 2781.277 2796.736 2809.204 2809.962
            0.092454  0.160135  0.000000
 2760.308 2760.270 2761.748 2774.714 2776.163 2781.333 2796.725 2809.220 2809.916
            0.091954  0.159269  0.000000
 2760.301 2760.265 2761.730 2774.686 2776.204 2781.390 2796.715 2809.237 2809.869
            0.091454  0.158403  0.000000
 2760.295 2760.260 2761.713 2774.658 2776.246 2781.447 2796.704 2809.254 2809.822
            0.090955  0.157538  0.000000
 2760.289 2760.255 2761.695 2774.630 2776.288 2781.504 2796.694 2809.271 2809.774
            0.090455  0.156672  0.000000
 2760.283 2760.250 2761.677 2774.601 2776.330 2781.562 2796.684 2809.288 2809.726
            0.089955  0.155807  0.000000
 2760.277 2760.245 2761.660 2774.572 2776.372 2781.619 2796.673 2809.305 2809.678
            0.089455  0.154941  0.000000
 2760.271 2760.240 2761.642 2774.542 2776.415 2781.677 2796.663 2809.323 2809.629
            0.088956  0.154075  0.000000
 2760.265 2760.235 2761.624 2774.512 2776.458 2781.735 2796.653 2809.340 2809.580
            0.088456  0.153210  0.000000
 2760.259 2760.230 2761.607 2774.482 2776.501 2781.793 2796.643 2809.357 2809.531
            0.087956  0.152344  0.000000
 2760.253 2760.226 2761.589 2774.451 2776.544 2781.852 2796.633 2809.375 2809.481
            0.087456  0.151479  0.000000
 2760.247 2760.221 2761.571 2774.420 2776.588 2781.911 2796.623 2809.393 2809.431
            0.086957  0.150613  0.000000
 2760.241 2760.216 2761.554 2774.389 2776.632 2781.970 2796.613 2809.410 2809.380
            0.086457  0.149748  0.000000
 2760.235 2760.211 2761.536 2774.357 2776.676 2782.029 2796.604 2809.428 2809.330
            0.085957  0.148882  0.000000
 2760.229 2760.207 2761.519 2774.325 2776.721 2782.088 2796.594 2809.446 2809.278
            0.085457  0.148016  0.000000
 2760.223 2760.202 2761.501 2774.293 2776.765 2782.148 2796.584 2809.464 2809.227
            0.084958  0.147151  0.000000
 2760.218 2760.197 2761.483 2774.260 2776.811 2782.208 2796.575 2809.483 2809.175
            0.084458  0.146285  0.000000
 2760.212 2760.193 2761.466 2774.226 2776.856 2782.268 2796.565 2809.501 2809.123
            0.083958  0.145420  0.000000
 2760.206 2760.188 2761.448 2774.193 2776.901 2782.328 2796.556 2809.519 2809.070
            0.083458  0.144554  0.000000
 2760.201 2760.184 2761.431 2774.159 2776.947 2782.388 2796.546 2809.538 2809.017
            0.082959  0.143688  0.000000
 2760.195 2760.179 2761.414 2774.124 2776.994 2782.449 2796.537 2809.557 2808.964
            0.082459  0.142823  0.000000
 2760.189 2760.175 2761.396 2774.090 2777.040 2782.509 2796.528 2809.575 2808.910
            0.081959  0.141957  0.000000
 2760.184 2760.170 2761.379 2774.055 2777.087 2782.570 2796.519 2809.594 2808.856
            0.081459  0.141092  0.000000
 2760.178 2760.166 2761.361 2774.019 2777.134 2782.631 2796.510 2809.613 2808.801
            0.080960  0.140226  0.000000
 2760.173 2760.162 2761.344 2773.983 2777.181 2782.693 2796.501 2809.633 2808.746
            0.080460  0.139360  0.000000
 2760.167 2760.157 2761.327 2773.947 2777.228 2782.754 2796.492 2809.652 2808.691
            0.079960  0.138495  0.000000
 2760.162 2760.153 2761.310 2773.910 2777.276 2782.816 2796.483 2809.671 2808.635
            0.079460  0.137629  0.000000
 2760.157 2760.149 2761.292 2773.873 2777.324 2782.878 2796.474 2809.691 2808.579
            0.078961  0.136764  0.000000
 2760.151 2760.145 2761.275 2773.836 2777.372 2782.940 2796.466 2809.710 2808.523
            0.078461  0.135898  0.000000
 2760.146 2760.140 2761.258 2773.798 2777.421 2783.002 2796.457 2809.730 2808.466
            0.077961  0.135032  0.000000
 2760.141 2760.136 2761.241 2773.760 2777.470 2783.064 2796.448 2809.750 2808.409
            0.077461  0.134167  0.000000
 2760.135 2760.132 2761.224 2773.722 2777.519 2783.127 2796.440 2809.770 2808.352
            0.076962  0.133301  0.000000
 2760.130 2760.128 2761.207 2773.683 2777.568 2783.190 2796.431 2809.790 2808.294
            0.076462  0.132436  0.000000
 2760.125 2760.124 2761.190 2773.644 2777.618 2783.252 2796.423 2809.811 2808.235
            0.075962  0.131570  0.000000
 2760.120 2760.120 2761.173 2773.604 2777.667 2783.315 2796.415 2809.831 2808.177
            0.075462  0.130704  0.000000
 2760.115 2760.116 2761.156 2773.564 2777.718 2783.379 2796.406 2809.852 2808.118
            0.074963  0.129839  0.000000
 2760.109 2760.112 2761.139 2773.524 2777.768 2783.442 2796.398 2809.872 2808.058
            0.074463  0.128973  0.000000
 2760.104 2760.108 2761.123 2773.483 2777.819 2783.505 2796.390 2809.893 2807.998
            0.073963  0.128108  0.000000
 2760.099 2760.104 2761.106 2773.442 2777.869 2783.569 2796.382 2809.914 2807.938
            0.073463  0.127242  0.000000
 2760.094 2760.100 2761.089 2773.401 2777.921 2783.633 2796.374 2809.935 2807.878
            0.072964  0.126377  0.000000
 2760.089 2760.097 2761.073 2773.359 2777.972 2783.697 2796.366 2809.956 2807.817
            0.072464  0.125511  0.000000
 2760.084 2760.093 2761.056 2773.317 2778.024 2783.761 2796.358 2809.978 2807.755
            0.071964  0.124645  0.000000
 2760.080 2760.089 2761.040 2773.274 2778.075 2783.825 2796.351 2809.999 2807.693
            0.071464  0.123780  0.000000
 2760.075 2760.085 2761.024 2773.231 2778.128 2783.890 2796.343 2810.021 2807.631
            0.070965  0.122914  0.000000
 2760.070 2760.082 2761.007 2773.188 2778.180 2783.954 2796.335 2810.043 2807.569
            0.070465  0.122049  0.000000
 2760.065 2760.078 2760.991 2773.144 2778.233 2784.019 2796.328 2810.065 2807.506
            0.069965  0.121183  0.000000
 2760.060 2760.074 2760.975 2773.100 2778.286 2784.084 2796.320 2810.087 2807.442
            0.069465  0.120317  0.000000
 2760.056 2760.071 2760.959 2773.055 2778.339 2784.149 2796.313 2810.110 2807.379
            0.068966  0.119452  0.000000
 2760.051 2760.067 2760.943 2773.010 2778.392 2784.214 2796.305 2810.132 2807.315
            0.068466  0.118586  0.000000
 2760.046 2760.064 2760.927 2772.965 2778.446 2784.279 2796.298 2810.155 2807.250
            0.067966  0.117721  0.000000
 2760.042 2760.060 2760.911 2772.919 2778.500 2784.344 2796.291 2810.178 2807.185
            0.067466  0.116855  0.000000
 2760.037 2760.057 2760.895 2772.873 2778.554 2784.410 2796.284 2810.201 2807.120
            0.066967  0.115989  0.000000
 2760.032 2760.053 2760.880 2772.826 2778.609 2784.475 2796.276 2810.224 2807.054
            0.066467  0.115124  0.000000
 2760.028 2760.050 2760.864 2772.779 2778.663 2784.541 2796.269 2810.247 2806.988
            0.065967  0.114258  0.000000
 2760.023 2760.046 2760.849 2772.732 2778.718 2784.607 2796.262 2810.271 2806.922
            0.065467  0.113393  0.000000
 2760.019 2760.043 2760.833 2772.684 2778.774 2784.673 2796.256 2810.294 2806.855
            0.064968  0.112527  0.000000
 2760.014 2760.040 2760.818 2772.636 2778.829 2784.739 2796.249 2810.318 2806.787
            0.064468  0.111661  0.000000
 2760.010 2760.036 2760.803 2772.587 2778.885 2784.806 2796.242 2810.342 2806.720
            0.063968  0.110796  0.000000
 2760.006 2760.033 2760.787 2772.538 2778.941 2784.872 2796.235 2810.366 2806.652
            0.063468  0.109930  0.000000
 2760.001 2760.030 2760.772 2772.489 2778.997 2784.939 2796.229 2810.391 2806.583
            0.062969  0.109065  0.000000
 2759.997 2760.027 2760.757 2772.439 2779.054 2785.005 2796.222 2810.415 2806.514
            0.062469  0.108199  0.000000
 2759.993 2760.024 2760.743 2772.388 2779.110 2785.072 2796.215 2810.440 2806.445
            0.061969  0.107333  0.000000
 2759.989 2760.021 2760.728 2772.338 2779.168 2785.139 2796.209 2810.465 2806.375
            0.061469  0.106468  0.000000
 2759.984 2760.017 2760.713 2772.286 2779.225 2785.206 2796.203 2810.490 2806.305
            0.060970  0.105602  0.000000
 2759.980 2760.014 2760.699 2772.235 2779.282 2785.273 2796.196 2810.516 2806.234
            0.060470  0.104737  0.000000
 2759.976 2760.011 2760.684 2772.182 2779.340 2785.340 2796.190 2810.541 2806.164
            0.059970  0.103871  0.000000
 2759.972 2760.008 2760.670 2772.130 2779.399 2785.408 2796.184 2810.567 2806.092
            0.059470  0.103006  0.000000
 2759.968 2760.005 2760.656 2772.077 2779.457 2785.475 2796.178 2810.593 2806.020
            0.058971  0.102140  0.000000
 2759.964 2760.002 2760.641 2772.023 2779.516 2785.543 2796.171 2810.620 2805.948
            0.058471  0.101274  0.000000
 2759.960 2760.000 2760.627 2771.969 2779.575 2785.610 2796.165 2810.646 2805.876
            0.057971  0.100409  0.000000
 2759.956 2759.997 2760.613 2771.915 2779.634 2785.678 2796.159 2810.673 2805.803
            0.057471  0.099543  0.000000
 2759.952 2759.994 2760.600 2771.860 2779.693 2785.746 2796.154 2810.700 2805.729
            0.056972  0.098678  0.000000
 2759.948 2759.991 2760.586 2771.804 2779.753 2785.814 2796.148 2810.727 2805.656
            0.056472  0.097812  0.000000
 2759.944 2759.988 2760.572 2771.748 2779.813 2785.882 2796.142 2810.754 2805.581
            0.055972  0.096946  0.000000
 2759.940 2759.985 2760.559 2771.692 2779.874 2785.950 2796.136 2810.782 2805.507
            0.055472  0.096081  0.000000
 2759.936 2759.983 2760.545 2771.635 2779.935 2786.019 2796.131 2810.810 2805.432
            0.054973  0.095215  0.000000
 2759.933 2759.980 2760.532 2771.577 2779.996 2786.087 2796.125 2810.838 2805.356
            0.054473  0.094350  0.000000
 2759.929 2759.977 2760.519 2771.520 2780.057 2786.155 2796.120 2810.866 2805.281
            0.053973  0.093484  0.000000
 2759.925 2759.975 2760.506 2771.461 2780.118 2786.224 2796.114 2810.895 2805.204
            0.053473  0.092618  0.000000
 2759.921 2759.972 2760.493 2771.402 2780.180 2786.293 2796.109 2810.924 2805.128
            0.052974  0.091753  0.000000
 2759.918 2759.970 2760.480 2771.342 2780.243 2786.361 2796.103 2810.953 2805.051
            0.052474  0.090887  0.000000
 2759.914 2759.967 2760.467 2771.282 2780.305 2786.430 2796.098 2810.983 2804.973
            0.051974  0.090022  0.000000
 2759.911 2759.965 2760.455 2771.222 2780.368 2786.499 2796.093 2811.012 2804.896
            0.051474  0.089156  0.000000
 2759.907 2759.962 2760.442 2771.161 2780.431 2786.568 2796.088 2811.042 2804.817
            0.050975  0.088290  0.000000
 2759.903 2759.960 2760.430 2771.099 2780.495 2786.637 2796.083 2811.073 2804.739
            0.050475  0.087425  0.000000
 2759.900 2759.957 2760.418 2771.037 2780.558 2786.707 2796.077 2811.103 2804.660
            0.049975  0.086559  0.000000
 2759.896 2759.955 2760.406 2770.974 2780.623 2786.776 2796.073 2811.134 2804.580
            0.049475  0.085694  0.000000
 2759.893 2759.952 2760.394 2770.910 2780.687 2786.845 2796.068 2811.166 2804.500
            0.048976  0.084828  0.000000
 2759.890 2759.950 2760.382 2770.846 2780.752 2786.915 2796.063 2811.197 2804.420
            0.048476  0.083962  0.000000
 2759.886 2759.948 2760.370 2770.781 2780.817 2786.984 2796.058 2811.229 2804.339
            0.047976  0.083097  0.000000
 2759.883 2759.946 2760.358 2770.716 2780.882 2787.054 2796.053 2811.261 2804.258
            0.047476  0.082231  0.000000
 2759.880 2759.943 2760.347 2770.650 2780.948 2787.123 2796.048 2811.294 2804.177
            0.046977  0.081366  0.000000
 2759.876 2759.941 2760.335 2770.584 2781.015 2787.193 2796.044 2811.327 2804.095
            0.046477  0.080500  0.000000
 2759.873 2759.939 2760.324 2770.517 2781.081 2787.263 2796.039 2811.360 2804.013
            0.045977  0.079635  0.000000
 2759.870 2759.937 2760.313 2770.449 2781.148 2787.333 2796.035 2811.393 2803.930
            0.045477  0.078769  0.000000
 2759.867 2759.935 2760.301 2770.381 2781.215 2787.403 2796.030 2811.427 2803.847
            0.044978  0.077903  0.000000
 2759.864 2759.933 2760.290 2770.312 2781.283 2787.473 2796.026 2811.462 2803.764
            0.044478  0.077038  0.000000
 2759.860 2759.930 2760.280 2770.242 2781.351 2787.543 2796.022 2811.496 2803.680
            0.043978  0.076172  0.000000
 2759.857 2759.928 2760.269 2770.172 2781.419 2787.613 2796.017 2811.531 2803.596
            0.043478  0.075307  0.000000
 2759.854 2759.926 2760.258 2770.100 2781.488 2787.683 2796.013 2811.567 2803.511
            0.042979  0.074441  0.000000
 2759.851 2759.924 2760.247 2770.029 2781.557 2787.753 2796.009 2811.603 2803.426
            0.042479  0.073575  0.000000
 2759.848 2759.922 2760.237 2769.956 2781.627 2787.824 2796.005 2811.639 2803.341
            0.041979  0.072710  0.000000
 2759.845 2759.921 2760.227 2769.883 2781.697 2787.894 2796.001 2811.675 2803.255
            0.041479  0.071844  0.000000
 2759.842 2759.919 2760.216 2769.809 2781.767 2787.964 2795.997 2811.713 2803.169
            0.040980  0.070979  0.000000
 2759.840 2759.917 2760.206 2769.735 2781.838 2788.035 2795.993 2811.750 2803.082
            0.040480  0.070113  0.000000
 2759.837 2759.915 2760.196 2769.659 2781.909 2788.105 2795.989 2811.788 2802.995
            0.039980  0.069247  0.000000
 2759.834 2759.913 2760.186 2769.583 2781.981 2788.176 2795.985 2811.826 2802.908
            0.039480  0.068382  0.000000
 2759.831 2759.911 2760.176 2769.506 2782.052 2788.246 2795.981 2811.865 2802.821
            0.038981  0.067516  0.000000
 2759.828 2759.910 2760.167 2769.428 2782.125 2788.317 2795.977 2811.905 2802.733
            0.038481  0.066651  0.000000
 2759.826 2759.908 2760.157 2769.350 2782.198 2788.388 2795.974 2811.944 2802.644
            0.037981  0.065785  0.000000
 2759.823 2759.906 2760.147 2769.271 2782.271 2788.458 2795.970 2811.985 2802.555
            0.037481  0.064919  0.000000
 2759.820 2759.904 2760.138 2769.191 2782.345 2788.529 2795.967 2812.025 2802.466
            0.036982  0.064054  0.000000
 2759.818 2759.903 2760.129 2769.110 2782.419 2788.600 2795.963 2812.067 2802.377
            0.036482  0.063188  0.000000
 2759.815 2759.901 2760.119 2769.028 2782.493 2788.671 2795.960 2812.109 2802.287
            0.035982  0.062323  0.000000
 2759.812 2759.899 2760.110 2768.946 2782.568 2788.741 2795.956 2812.151 2802.197
            0.035482  0.061457  0.000000
 2759.810 2759.898 2760.101 2768.862 2782.644 2788.812 2795.953 2812.194 2802.107
            0.034983  0.060591  0.000000
 2759.807 2759.896 2760.092 2768.778 2782.719 2788.883 2795.950 2812.237 2802.016
            0.034483  0.059726  0.000000
 2759.805 2759.895 2760.083 2768.693 2782.796 2788.954 2795.946 2812.281 2801.925
            0.033983  0.058860  0.000000
 2759.803 2759.893 2760.075 2768.607 2782.872 2789.025 2795.943 2812.326 2801.833
            0.033483  0.057995  0.000000
 2759.800 2759.892 2760.066 2768.520 2782.950 2789.096 2795.940 2812.371 2801.741
            0.032984  0.057129  0.000000
 2759.798 2759.890 2760.057 2768.432 2783.027 2789.166 2795.937 2812.417 2801.649
            0.032484  0.056264  0.000000
 2759.795 2759.889 2760.049 2768.343 2783.105 2789.237 2795.934 2812.463 2801.557
            0.031984  0.055398  0.000000
 2759.793 2759.888 2760.040 2768.253 2783.184 2789.308 2795.931 2812.510 2801.464
            0.031484  0.054532  0.000000
 2759.791 2759.886 2760.032 2768.163 2783.263 2789.379 2795.928 2812.557 2801.371
            0.030985  0.053667  0.000000
 2759.789 2759.885 2760.024 2768.071 2783.342 2789.450 2795.925 2812.605 2801.278
            0.030485  0.052801  0.000000
 2759.786 2759.884 2760.016 2767.978 2783.422 2789.521 2795.922 2812.654 2801.184
            0.029985  0.051936  0.000000
 2759.784 2759.882 2760.008 2767.885 2783.503 2789.592 2795.920 2812.704 2801.090
            0.029485  0.051070  0.000000
 2759.782 2759.881 2760.000 2767.790 2783.584 2789.662 2795.917 2812.754 2800.996
            0.028986  0.050204  0.000000
 2759.780 2759.880 2759.992 2767.694 2783.665 2789.733 2795.914 2812.805 2800.902
            0.028486  0.049339  0.000000
 2759.778 2759.878 2759.984 2767.597 2783.747 2789.804 2795.911 2812.856 2800.807
            0.027986  0.048473  0.000000
 2759.776 2759.877 2759.976 2767.500 2783.829 2789.875 2795.909 2812.909 2800.712
            0.027486  0.047608  0.000000
 2759.774 2759.876 2759.968 2767.401 2783.911 2789.945 2795.906 2812.962 2800.617
            0.026987  0.046742  0.000000
 2759.772 2759.875 2759.961 2767.301 2783.995 2790.016 2795.904 2813.015 2800.521
            0.026487  0.045876  0.000000
 2759.770 2759.874 2759.953 2767.200 2784.078 2790.087 2795.901 2813.070 2800.426
            0.025987  0.045011  0.000000
 2759.768 2759.873 2759.946 2767.098 2784.162 2790.157 2795.899 2813.125 2800.330
            0.025487  0.044145  0.000000
 2759.766 2759.872 2759.939 2766.994 2784.247 2790.227 2795.897 2813.181 2800.234
            0.024988  0.043280  0.000000
 2759.765 2759.871 2759.932 2766.890 2784.332 2790.298 2795.895 2813.238 2800.138
            0.024488  0.042414  0.000000
 2759.763 2759.870 2759.924 2766.784 2784.417 2790.368 2795.892 2813.296 2800.041
            0.023988  0.041548  0.000000
 2759.761 2759.869 2759.917 2766.677 2784.503 2790.438 2795.890 2813.354 2799.944
            0.023488  0.040683  0.000000
 2759.759 2759.868 2759.910 2766.569 2784.589 2790.508 2795.888 2813.414 2799.848
            0.022989  0.039817  0.000000
 2759.758 2759.867 2759.904 2766.460 2784.676 2790.578 2795.886 2813.474 2799.751
            0.022489  0.038952  0.000000
 2759.756 2759.866 2759.897 2766.350 2784.763 2790.648 2795.884 2813.535 2799.654
            0.021989  0.038086  0.000000
 2759.754 2759.865 2759.890 2766.238 2784.851 2790.718 2795.882 2813.597 2799.556
            0.021489  0.037220  0.000000
 2759.753 2759.864 2759.884 2766.125 2784.939 2790.788 2795.880 2813.660 2799.459
            0.020990  0.036355  0.000000
 2759.751 2759.863 2759.877 2766.011 2785.027 2790.857 2795.878 2813.723 2799.362
            0.020490  0.035489  0.000000
 2759.750 2759.862 2759.871 2765.895 2785.116 2790.926 2795.876 2813.788 2799.264
            0.019990  0.034624  0.000000
 2759.748 2759.861 2759.864 2765.779 2785.205 2790.995 2795.874 2813.854 2799.167
            0.019490  0.033758  0.000000
 2759.747 2759.860 2759.858 2765.661 2785.295 2791.064 2795.873 2813.920 2799.069
            0.018991  0.032893  0.000000
 2759.745 2759.860 2759.852 2765.541 2785.385 2791.133 2795.871 2813.988 2798.972
            0.018491  0.032027  0.000000
 2759.744 2759.859 2759.846 2765.420 2785.475 2791.201 2795.869 2814.057 2798.874
            0.017991  0.031161  0.000000
 2759.743 2759.858 2759.840 2765.298 2785.566 2791.270 2795.868 2814.126 2798.777
            0.017491  0.030296  0.000000
 2759.742 2759.857 2759.834 2765.175 2785.657 2791.338 2795.866 2814.197 2798.679
            0.016992  0.029430  0.000000
 2759.740 2759.857 2759.828 2765.050 2785.748 2791.405 2795.865 2814.268 2798.582
            0.016492  0.028565  0.000000
 2759.739 2759.856 2759.823 2764.923 2785.840 2791.473 2795.863 2814.341 2798.485
            0.015992  0.027699  0.000000
 2759.738 2759.855 2759.817 2764.796 2785.932 2791.540 2795.862 2814.415 2798.388
            0.015492  0.026833  0.000000
 2759.737 2759.855 2759.812 2764.666 2786.025 2791.606 2795.860 2814.490 2798.291
            0.014993  0.025968  0.000000
 2759.736 2759.854 2759.807 2764.536 2786.118 2791.673 2795.859 2814.566 2798.194
            0.014493  0.025102  0.000000
 2759.735 2759.854 2759.802 2764.403 2786.211 2791.739 2795.858 2814.643 2798.098
            0.013993  0.024237  0.000000
 2759.733 2759.853 2759.797 2764.270 2786.304 2791.804 2795.857 2814.721 2798.002
            0.013493  0.023371  0.000000
 2759.732 2759.853 2759.792 2764.134 2786.398 2791.869 2795.855 2814.801 2797.906
            0.012994  0.022505  0.000000
 2759.732 2759.852 2759.787 2763.998 2786.492 2791.933 2795.854 2814.881 2797.810
            0.012494  0.021640  0.000000
 2759.731 2759.851 2759.782 2763.859 2786.586 2791.997 2795.853 2814.963 2797.715
            0.011994  0.020774  0.000000
 2759.730 2759.851 2759.778 2763.719 2786.680 2792.060 2795.852 2815.046 2797.621
            0.011494  0.019909  0.000000
 2759.729 2759.851 2759.773 2763.578 2786.775 2792.123 2795.851 2815.130 2797.527
            0.010995  0.019043  0.000000
 2759.728 2759.850 2759.769 2763.435 2786.870 2792.184 2795.850 2815.216 2797.434
            0.010495  0.018177  0.000000
 2759.727 2759.850 2759.765 2763.290 2786.965 2792.245 2795.849 2815.303 2797.341
            0.009995  0.017312  0.000000
 2759.726 2759.849 2759.761 2763.144 2787.060 2792.305 2795.848 2815.391 2797.250
            0.009495  0.016446  0.000000
 2759.726 2759.849 2759.757 2762.996 2787.156 2792.364 2795.847 2815.480 2797.159
            0.008996  0.015581  0.000000
 2759.725 2759.848 2759.754 2762.846 2787.251 2792.422 2795.847 2815.571 2797.069
            0.008496  0.014715  0.000000
 2759.724 2759.848 2759.750 2762.694 2787.347 2792.478 2795.846 2815.662 2796.980
            0.007996  0.013849  0.000000
 2759.724 2759.848 2759.747 2762.541 2787.443 2792.533 2795.845 2815.756 2796.893
            0.007496  0.012984  0.000000
 2759.723 2759.848 2759.744 2762.386 2787.539 2792.587 2795.845 2815.850 2796.807
            0.006997  0.012118  0.000000
 2759.723 2759.847 2759.741 2762.230 2787.635 2792.639 2795.844 2815.947 2796.723
            0.006497  0.011253  0.000000
 2759.722 2759.847 2759.738 2762.072 2787.731 2792.690 2795.843 2816.044 2796.640
            0.005997  0.010387  0.000000
 2759.722 2759.847 2759.735 2761.911 2787.827 2792.738 2795.843 2816.143 2796.559
            0.005497  0.009522  0.000000
 2759.721 2759.846 2759.733 2761.749 2787.924 2792.784 2795.842 2816.243 2796.481
            0.004998  0.008656  0.000000
 2759.721 2759.846 2759.730 2761.586 2788.020 2792.827 2795.842 2816.345 2796.404
            0.004498  0.007790  0.000000
 2759.721 2759.846 2759.728 2761.420 2788.116 2792.868 2795.841 2816.448 2796.331
            0.003998  0.006925  0.000000
 2759.720 2759.846 2759.726 2761.253 2788.213 2792.906 2795.841 2816.553 2796.260
            0.003498  0.006059  0.000000
 2759.720 2759.846 2759.725 2761.084 2788.309 2792.941 2795.841 2816.659 2796.193
            0.002999  0.005194  0.000000
 2759.720 2759.846 2759.723 2760.912 2788.405 2792.972 2795.840 2816.766 2796.129
            0.002499  0.004328  0.000000
 2759.720 2759.846 2759.722 2760.739 2788.501 2792.999 2795.840 2816.876 2796.069
            0.001999  0.003462  0.000000
 2759.719 2759.845 2759.721 2760.564 2788.597 2793.022 2795.840 2816.986 2796.013
            0.001499  0.002597  0.000000
 2759.719 2759.845 2759.720 2760.388 2788.693 2793.041 2795.840 2817.099 2795.962
            0.001000  0.001731  0.000000
 2759.719 2759.845 2759.720 2760.209 2788.789 2793.054 2795.840 2817.212 2795.916
            0.000500  0.000866  0.000000
 2759.719 2759.845 2759.719 2760.028 2788.885 2793.063 2795.840 2817.328 2795.875
            0.000050  0.000087  0.000000
 2759.719 2759.845 2759.719 2759.864 2788.971 2793.065 2795.840 2817.433 2795.843
            0.000000  0.000100  0.000000
 2759.719 2759.845 2759.719 2759.864 2788.971 2793.065 2795.840 2817.433 2795.843
            0.000000  0.001001  0.000000
 2759.719 2759.845 2759.719 2760.028 2788.885 2793.063 2795.840 2817.328 2795.875
            0.000000  0.002001  0.000000
 2759.719 2759.845 2759.720 2760.209 2788.789 2793.054 2795.840 2817.212 2795.916
            0.000000  0.003002  0.000000
 2759.719 2759.845 2759.720 2760.388 2788.693 2793.041 2795.840 2817.098 2795.963
            0.000000  0.004002  0.000000
 2759.719 2759.845 2759.721 2760.565 2788.597 2793.022 2795.840 2816.986 2796.014
            0.000000  0.005003  0.000000
 2759.720 2759.846 2759.722 2760.740 2788.501 2792.999 2795.840 2816.875 2796.069
            0.000000  0.006004  0.000000
 2759.720 2759.846 2759.723 2760.914 2788.404 2792.972 2795.840 2816.766 2796.129
            0.000000  0.007004  0.000000
 2759.720 2759.846 2759.725 2761.085 2788.308 2792.941 2795.841 2816.658 2796.193
            0.000000  0.008005  0.000000
 2759.720 2759.846 2759.726 2761.254 2788.212 2792.906 2795.841 2816.552 2796.261
            0.000000  0.009005  0.000000
 2759.721 2759.846 2759.728 2761.422 2788.115 2792.868 2795.841 2816.447 2796.332
            0.000000  0.010006  0.000000
 2759.721 2759.846 2759.730 2761.588 2788.019 2792.827 2795.842 2816.344 2796.405
            0.000000  0.011007  0.000000
 2759.721 2759.846 2759.733 2761.751 2787.922 2792.783 2795.842 2816.242 2796.482
            0.000000  0.012007  0.000000
 2759.722 2759.847 2759.735 2761.914 2787.826 2792.737 2795.843 2816.141 2796.560
            0.000000  0.013008  0.000000
 2759.722 2759.847 2759.738 2762.074 2787.730 2792.689 2795.843 2816.043 2796.641
            0.000000  0.014008  0.000000
 2759.723 2759.847 2759.741 2762.232 2787.633 2792.638 2795.844 2815.945 2796.724
            0.000000  0.015009  0.000000
 2759.723 2759.848 2759.744 2762.389 2787.537 2792.586 2795.844 2815.849 2796.808
            0.000000  0.016010  0.000000
 2759.724 2759.848 2759.747 2762.544 2787.441 2792.532 2795.845 2815.754 2796.895
            0.000000  0.017010  0.000000
 2759.724 2759.848 2759.750 2762.697 2787.345 2792.477 2795.846 2815.661 2796.982
            0.000000  0.018011  0.000000
 2759.725 2759.849 2759.754 2762.849 2787.249 2792.421 2795.847 2815.569 2797.071
            0.000000  0.019012  0.000000
 2759.726 2759.849 2759.757 2762.999 2787.154 2792.363 2795.847 2815.478 2797.161
            0.000000  0.020012  0.000000
 2759.726 2759.849 2759.761 2763.147 2787.058 2792.304 2795.848 2815.389 2797.252
            0.000000  0.021013  0.000000
 2759.727 2759.850 2759.765 2763.293 2786.963 2792.244 2795.849 2815.301 2797.344
            0.000000  0.022013  0.000000
 2759.728 2759.850 2759.769 2763.438 2786.868 2792.183 2795.850 2815.214 2797.436
            0.000000  0.023014  0.000000
 2759.729 2759.851 2759.773 2763.581 2786.773 2792.121 2795.851 2815.128 2797.530
            0.000000  0.024015  0.000000
 2759.730 2759.851 2759.778 2763.723 2786.678 2792.059 2795.852 2815.044 2797.624
            0.000000  0.025015  0.000000
 2759.731 2759.851 2759.782 2763.863 2786.583 2791.995 2795.853 2814.961 2797.718
            0.000000  0.026016  0.000000
 2759.731 2759.852 2759.787 2764.001 2786.489 2791.932 2795.854 2814.879 2797.813
            0.000000  0.027016  0.000000
 2759.732 2759.853 2759.792 2764.138 2786.395 2791.867 2795.855 2814.798 2797.909
            0.000000  0.028017  0.000000
 2759.733 2759.853 2759.797 2764.274 2786.301 2791.802 2795.856 2814.719 2798.005
            0.000000  0.029018  0.000000
 2759.734 2759.854 2759.802 2764.408 2786.208 2791.737 2795.857 2814.640 2798.101
            0.000000  0.030018  0.000000
 2759.736 2759.854 2759.807 2764.540 2786.115 2791.671 2795.859 2814.563 2798.198
            0.000000  0.031019  0.000000
 2759.737 2759.855 2759.812 2764.671 2786.022 2791.604 2795.860 2814.487 2798.294
            0.000000  0.032019  0.000000
 2759.738 2759.856 2759.818 2764.800 2785.929 2791.538 2795.861 2814.412 2798.392
            0.000000  0.033020  0.000000
 2759.739 2759.856 2759.823 2764.928 2785.837 2791.471 2795.863 2814.338 2798.489
            0.000000  0.034021  0.000000
 2759.740 2759.857 2759.829 2765.054 2785.745 2791.403 2795.864 2814.266 2798.586
            0.000000  0.035021  0.000000
 2759.741 2759.858 2759.835 2765.179 2785.653 2791.335 2795.865 2814.194 2798.684
            0.000000  0.036022  0.000000
 2759.743 2759.858 2759.840 2765.303 2785.562 2791.267 2795.867 2814.123 2798.781
            0.000000  0.037022  0.000000
 2759.744 2759.859 2759.846 2765.425 2785.471 2791.199 2795.868 2814.054 2798.879
            0.000000  0.038023  0.000000
 2759.745 2759.860 2759.852 2765.546 2785.381 2791.131 2795.870 2813.985 2798.977
            0.000000  0.039024  0.000000
 2759.747 2759.861 2759.859 2765.666 2785.291 2791.062 2795.872 2813.917 2799.074
            0.000000  0.040024  0.000000
 2759.748 2759.861 2759.865 2765.784 2785.201 2790.993 2795.873 2813.851 2799.172
            0.000000  0.041025  0.000000
 2759.750 2759.862 2759.871 2765.901 2785.112 2790.924 2795.875 2813.785 2799.270
            0.000000  0.042025  0.000000
 2759.751 2759.863 2759.878 2766.016 2785.023 2790.854 2795.877 2813.720 2799.367
            0.000000  0.043026  0.000000
 2759.752 2759.864 2759.884 2766.130 2784.934 2790.785 2795.878 2813.657 2799.465
            0.000000  0.044027  0.000000
 2759.754 2759.865 2759.891 2766.243 2784.846 2790.715 2795.880 2813.594 2799.562
            0.000000  0.045027  0.000000
 2759.756 2759.866 2759.898 2766.355 2784.759 2790.646 2795.882 2813.532 2799.660
            0.000000  0.046028  0.000000
 2759.757 2759.867 2759.904 2766.466 2784.672 2790.576 2795.884 2813.471 2799.757
            0.000000  0.047029  0.000000
 2759.759 2759.868 2759.911 2766.575 2784.585 2790.506 2795.886 2813.411 2799.854
            0.000000  0.048029  0.000000
 2759.761 2759.869 2759.918 2766.683 2784.498 2790.436 2795.888 2813.351 2799.951
            0.000000  0.049030  0.000000
 2759.762 2759.870 2759.925 2766.790 2784.413 2790.366 2795.890 2813.293 2800.048
            0.000000  0.050030  0.000000
 2759.764 2759.871 2759.933 2766.895 2784.327 2790.295 2795.892 2813.235 2800.144
            0.000000  0.051031  0.000000
 2759.766 2759.872 2759.940 2767.000 2784.242 2790.225 2795.894 2813.178 2800.241
            0.000000  0.052032  0.000000
 2759.768 2759.873 2759.947 2767.103 2784.158 2790.155 2795.896 2813.122 2800.337
            0.000000  0.053032  0.000000
 2759.769 2759.874 2759.955 2767.205 2784.073 2790.084 2795.898 2813.067 2800.433
            0.000000  0.054033  0.000000
 2759.771 2759.875 2759.962 2767.306 2783.990 2790.014 2795.900 2813.012 2800.529
            0.000000  0.055033  0.000000
 2759.773 2759.876 2759.970 2767.406 2783.907 2789.943 2795.903 2812.959 2800.625
            0.000000  0.056034  0.000000
 2759.775 2759.878 2759.978 2767.505 2783.824 2789.872 2795.905 2812.906 2800.720
            0.000000  0.057035  0.000000
 2759.777 2759.879 2759.985 2767.603 2783.742 2789.802 2795.907 2812.853 2800.815
            0.000000  0.058035  0.000000
 2759.779 2759.880 2759.993 2767.700 2783.660 2789.731 2795.910 2812.802 2800.910
            0.000000  0.059036  0.000000
 2759.781 2759.881 2760.001 2767.796 2783.578 2789.660 2795.912 2812.751 2801.005
            0.000000  0.060036  0.000000
 2759.783 2759.883 2760.009 2767.890 2783.498 2789.590 2795.914 2812.701 2801.099
            0.000000  0.061037  0.000000
 2759.785 2759.884 2760.017 2767.984 2783.417 2789.519 2795.917 2812.651 2801.193
            0.000000  0.062038  0.000000
 2759.787 2759.885 2760.026 2768.077 2783.337 2789.448 2795.919 2812.602 2801.287
            0.000000  0.063038  0.000000
 2759.789 2759.887 2760.034 2768.168 2783.258 2789.378 2795.922 2812.554 2801.381
            0.000000  0.064039  0.000000
 2759.792 2759.888 2760.042 2768.259 2783.179 2789.307 2795.924 2812.507 2801.474
            0.000000  0.065039  0.000000
 2759.794 2759.889 2760.051 2768.349 2783.100 2789.236 2795.927 2812.460 2801.567
            0.000000  0.066040  0.000000
 2759.796 2759.891 2760.060 2768.438 2783.022 2789.165 2795.930 2812.413 2801.660
            0.000000  0.067041  0.000000
 2759.798 2759.892 2760.068 2768.525 2782.944 2789.095 2795.932 2812.368 2801.752
            0.000000  0.068041  0.000000
 2759.800 2759.894 2760.077 2768.612 2782.867 2789.024 2795.935 2812.323 2801.844
            0.000000  0.069042  0.000000
 2759.803 2759.895 2760.086 2768.698 2782.790 2788.953 2795.938 2812.278 2801.936
            0.000000  0.070042  0.000000
 2759.805 2759.897 2760.095 2768.784 2782.714 2788.883 2795.941 2812.234 2802.027
            0.000000  0.071043  0.000000
 2759.808 2759.898 2760.104 2768.868 2782.638 2788.812 2795.944 2812.191 2802.118
            0.000000  0.072044  0.000000
 2759.810 2759.900 2760.113 2768.951 2782.563 2788.741 2795.947 2812.148 2802.209
            0.000000  0.073044  0.000000
 2759.812 2759.901 2760.122 2769.034 2782.488 2788.671 2795.949 2812.106 2802.299
            0.000000  0.074045  0.000000
 2759.815 2759.903 2760.132 2769.115 2782.414 2788.600 2795.952 2812.064 2802.389
            0.000000  0.075046  0.000000
 2759.817 2759.905 2760.141 2769.196 2782.339 2788.530 2795.955 2812.023 2802.479
            0.000000  0.076046  0.000000
 2759.820 2759.906 2760.151 2769.276 2782.266 2788.459 2795.958 2811.982 2802.568
            0.000000  0.077047  0.000000
 2759.822 2759.908 2760.160 2769.355 2782.193 2788.389 2795.962 2811.942 2802.657
            0.000000  0.078047  0.000000
 2759.825 2759.910 2760.170 2769.434 2782.120 2788.319 2795.965 2811.902 2802.746
            0.000000  0.079048  0.000000
 2759.828 2759.912 2760.180 2769.511 2782.048 2788.248 2795.968 2811.863 2802.834
            0.000000  0.080049  0.000000
 2759.830 2759.913 2760.190 2769.588 2781.976 2788.178 2795.971 2811.824 2802.922
            0.000000  0.081049  0.000000
 2759.833 2759.915 2760.200 2769.664 2781.904 2788.108 2795.974 2811.785 2803.010
            0.000000  0.082050  0.000000
 2759.836 2759.917 2760.210 2769.740 2781.833 2788.038 2795.978 2811.747 2803.097
            0.000000  0.083050  0.000000
 2759.838 2759.919 2760.221 2769.814 2781.762 2787.968 2795.981 2811.710 2803.184
            0.000000  0.084051  0.000000
 2759.841 2759.921 2760.231 2769.888 2781.692 2787.898 2795.984 2811.673 2803.271
            0.000000  0.085052  0.000000
 2759.844 2759.922 2760.241 2769.961 2781.622 2787.828 2795.988 2811.636 2803.357
            0.000000  0.086052  0.000000
 2759.847 2759.924 2760.252 2770.034 2781.553 2787.758 2795.991 2811.600 2803.442
            0.000000  0.087053  0.000000
 2759.850 2759.926 2760.263 2770.105 2781.484 2787.688 2795.994 2811.564 2803.528
            0.000000  0.088053  0.000000
 2759.852 2759.928 2760.273 2770.176 2781.415 2787.618 2795.998 2811.529 2803.613
            0.000000  0.089054  0.000000
 2759.855 2759.930 2760.284 2770.247 2781.347 2787.549 2796.001 2811.494 2803.697
            0.000000  0.090055  0.000000
 2759.858 2759.932 2760.295 2770.316 2781.279 2787.479 2796.005 2811.459 2803.781
            0.000000  0.091055  0.000000
 2759.861 2759.934 2760.307 2770.385 2781.211 2787.410 2796.009 2811.425 2803.865
            0.000000  0.092056  0.000000
 2759.864 2759.936 2760.318 2770.454 2781.144 2787.340 2796.012 2811.391 2803.949
            0.000000  0.093056  0.000000
 2759.867 2759.938 2760.329 2770.521 2781.078 2787.271 2796.016 2811.358 2804.032
            0.000000  0.094057  0.000000
 2759.870 2759.940 2760.341 2770.588 2781.011 2787.202 2796.020 2811.325 2804.114
            0.000000  0.095058  0.000000
 2759.873 2759.942 2760.352 2770.655 2780.945 2787.133 2796.023 2811.292 2804.197
            0.000000  0.096058  0.000000
 2759.877 2759.945 2760.364 2770.721 2780.879 2787.063 2796.027 2811.259 2804.279
            0.000000  0.097059  0.000000
 2759.880 2759.947 2760.376 2770.786 2780.814 2786.995 2796.031 2811.227 2804.360
            0.000000  0.098059  0.000000
 2759.883 2759.949 2760.388 2770.850 2780.749 2786.926 2796.035 2811.196 2804.441
            0.000000  0.099060  0.000000
 2759.886 2759.951 2760.400 2770.914 2780.685 2786.857 2796.039 2811.164 2804.522
            0.000000  0.100061  0.000000
 2759.889 2759.953 2760.412 2770.978 2780.620 2786.788 2796.043 2811.133 2804.602
            0.000000  0.101061  0.000000
 2759.893 2759.955 2760.424 2771.040 2780.556 2786.720 2796.047 2811.102 2804.682
            0.000000  0.102062  0.000000
 2759.896 2759.958 2760.437 2771.103 2780.493 2786.651 2796.051 2811.072 2804.762
            0.000000  0.103063  0.000000
 2759.899 2759.960 2760.449 2771.164 2780.429 2786.583 2796.055 2811.041 2804.841
            0.000000  0.104063  0.000000
 2759.902 2759.962 2760.462 2771.225 2780.367 2786.515 2796.059 2811.011 2804.919
            0.000000  0.105064  0.000000
 2759.906 2759.965 2760.474 2771.286 2780.304 2786.447 2796.063 2810.982 2804.998
            0.000000  0.106064  0.000000
 2759.909 2759.967 2760.487 2771.346 2780.242 2786.379 2796.067 2810.952 2805.076
            0.000000  0.107065  0.000000
 2759.913 2759.969 2760.500 2771.405 2780.180 2786.311 2796.071 2810.923 2805.153
            0.000000  0.108066  0.000000
 2759.916 2759.972 2760.513 2771.464 2780.118 2786.243 2796.075 2810.895 2805.230
            0.000000  0.109066  0.000000
 2759.920 2759.974 2760.526 2771.523 2780.057 2786.175 2796.079 2810.866 2805.307
            0.000000  0.110067  0.000000
 2759.923 2759.976 2760.540 2771.580 2779.996 2786.108 2796.084 2810.838 2805.383
            0.000000  0.111067  0.000000
 2759.927 2759.979 2760.553 2771.638 2779.935 2786.040 2796.088 2810.810 2805.459
            0.000000  0.112068  0.000000
 2759.930 2759.981 2760.566 2771.695 2779.874 2785.973 2796.092 2810.782 2805.535
            0.000000  0.113069  0.000000
 2759.934 2759.984 2760.580 2771.751 2779.814 2785.906 2796.097 2810.754 2805.610
            0.000000  0.114069  0.000000
 2759.937 2759.986 2760.594 2771.807 2779.755 2785.839 2796.101 2810.727 2805.685
            0.000000  0.115070  0.000000
 2759.941 2759.989 2760.608 2771.862 2779.695 2785.772 2796.106 2810.700 2805.759
            0.000000  0.116070  0.000000
 2759.945 2759.991 2760.622 2771.917 2779.636 2785.705 2796.110 2810.673 2805.833
            0.000000  0.117071  0.000000
 2759.949 2759.994 2760.636 2771.971 2779.577 2785.639 2796.115 2810.647 2805.907
            0.000000  0.118072  0.000000
 2759.952 2759.996 2760.650 2772.025 2779.518 2785.572 2796.119 2810.620 2805.980
            0.000000  0.119072  0.000000
 2759.956 2759.999 2760.664 2772.079 2779.460 2785.506 2796.124 2810.594 2806.053
            0.000000  0.120073  0.000000
 2759.960 2760.001 2760.678 2772.131 2779.402 2785.440 2796.128 2810.568 2806.125
            0.000000  0.121073  0.000000
 2759.964 2760.004 2760.693 2772.184 2779.344 2785.374 2796.133 2810.543 2806.197
            0.000000  0.122074  0.000000
 2759.968 2760.006 2760.707 2772.236 2779.286 2785.308 2796.138 2810.517 2806.269
            0.000000  0.123075  0.000000
 2759.972 2760.009 2760.722 2772.287 2779.229 2785.242 2796.142 2810.492 2806.340
            0.000000  0.124075  0.000000
 2759.975 2760.012 2760.737 2772.338 2779.172 2785.177 2796.147 2810.467 2806.411
            0.000000  0.125076  0.000000
 2759.979 2760.014 2760.752 2772.389 2779.115 2785.111 2796.152 2810.442 2806.481
            0.000000  0.126076  0.000000
 2759.983 2760.017 2760.767 2772.439 2779.059 2785.046 2796.157 2810.417 2806.551
            0.000000  0.127077  0.000000
 2759.987 2760.019 2760.782 2772.489 2779.003 2784.981 2796.162 2810.393 2806.621
            0.000000  0.128078  0.000000
 2759.991 2760.022 2760.797 2772.538 2778.947 2784.916 2796.167 2810.369 2806.690
            0.000000  0.129078  0.000000
 2759.996 2760.025 2760.812 2772.587 2778.891 2784.851 2796.171 2810.345 2806.759
            0.000000  0.130079  0.000000
 2760.000 2760.028 2760.827 2772.636 2778.836 2784.787 2796.176 2810.321 2806.827
            0.000000  0.131080  0.000000
 2760.004 2760.030 2760.843 2772.684 2778.781 2784.722 2796.181 2810.297 2806.895
            0.000000  0.132080  0.000000
 2760.008 2760.033 2760.858 2772.731 2778.726 2784.658 2796.186 2810.274 2806.963
            0.000000  0.133081  0.000000
 2760.012 2760.036 2760.874 2772.778 2778.671 2784.594 2796.191 2810.250 2807.030
            0.000000  0.134081  0.000000
 2760.016 2760.038 2760.889 2772.825 2778.617 2784.530 2796.197 2810.227 2807.097
            0.000000  0.135082  0.000000
 2760.021 2760.041 2760.905 2772.871 2778.563 2784.466 2796.202 2810.204 2807.164
            0.000000  0.136083  0.000000
 2760.025 2760.044 2760.921 2772.917 2778.509 2784.403 2796.207 2810.181 2807.230
            0.000000  0.137083  0.000000
 2760.029 2760.047 2760.937 2772.962 2778.456 2784.339 2796.212 2810.159 2807.296
            0.000000  0.138084  0.000000
 2760.034 2760.050 2760.953 2773.007 2778.403 2784.276 2796.217 2810.136 2807.361
            0.000000  0.139084  0.000000
 2760.038 2760.052 2760.969 2773.052 2778.350 2784.213 2796.223 2810.114 2807.426
            0.000000  0.140085  0.000000
 2760.042 2760.055 2760.985 2773.096 2778.297 2784.150 2796.228 2810.092 2807.491
            0.000000  0.141086  0.000000
 2760.047 2760.058 2761.002 2773.140 2778.244 2784.088 2796.233 2810.070 2807.555
            0.000000  0.142086  0.000000
 2760.051 2760.061 2761.018 2773.183 2778.192 2784.026 2796.238 2810.048 2807.619
            0.000000  0.143087  0.000000
 2760.056 2760.064 2761.034 2773.226 2778.140 2783.963 2796.244 2810.026 2807.682
            0.000000  0.144087  0.000000
 2760.060 2760.067 2761.051 2773.269 2778.088 2783.901 2796.249 2810.005 2807.746
            0.000000  0.145088  0.000000
 2760.065 2760.069 2761.067 2773.311 2778.037 2783.840 2796.255 2809.983 2807.808
            0.000000  0.146089  0.000000
 2760.069 2760.072 2761.084 2773.353 2777.986 2783.778 2796.260 2809.962 2807.871
            0.000000  0.147089  0.000000
 2760.074 2760.075 2761.101 2773.394 2777.935 2783.717 2796.266 2809.941 2807.933
            0.000000  0.148090  0.000000
 2760.079 2760.078 2761.117 2773.435 2777.884 2783.656 2796.271 2809.920 2807.994
            0.000000  0.149090  0.000000
 2760.083 2760.081 2761.134 2773.475 2777.834 2783.595 2796.277 2809.899 2808.055
            0.000000  0.150091  0.000000
 2760.088 2760.084 2761.151 2773.515 2777.783 2783.534 2796.282 2809.879 2808.116
            0.000000  0.151092  0.000000
 2760.093 2760.087 2761.168 2773.555 2777.733 2783.474 2796.288 2809.858 2808.177
            0.000000  0.152092  0.000000
 2760.097 2760.090 2761.185 2773.594 2777.684 2783.414 2796.294 2809.838 2808.237
            0.000000  0.153093  0.000000
 2760.102 2760.093 2761.202 2773.633 2777.634 2783.354 2796.299 2809.817 2808.297
            0.000000  0.154093  0.000000
 2760.107 2760.096 2761.219 2773.672 2777.585 2783.294 2796.305 2809.797 2808.356
            0.000000  0.155094  0.000000
 2760.112 2760.099 2761.236 2773.710 2777.536 2783.235 2796.311 2809.777 2808.415
            0.000000  0.156095  0.000000
 2760.117 2760.102 2761.253 2773.747 2777.488 2783.175 2796.317 2809.758 2808.474
            0.000000  0.157095  0.000000
 2760.121 2760.105 2761.271 2773.785 2777.439 2783.117 2796.322 2809.738 2808.532
            0.000000  0.158096  0.000000
 2760.126 2760.108 2761.288 2773.821 2777.391 2783.058 2796.328 2809.718 2808.590
            0.000000  0.159097  0.000000
 2760.131 2760.111 2761.305 2773.858 2777.343 2782.999 2796.334 2809.699 2808.648
            0.000000  0.160097  0.000000
 2760.136 2760.114 2761.323 2773.894 2777.296 2782.941 2796.340 2809.680 2808.705
            0.000000  0.161098  0.000000
 2760.141 2760.117 2761.340 2773.929 2777.248 2782.883 2796.346 2809.660 2808.762
            0.000000  0.162098  0.000000
 2760.146 2760.120 2761.358 2773.964 2777.201 2782.826 2796.352 2809.641 2808.819
            0.000000  0.163099  0.000000
 2760.151 2760.123 2761.375 2773.999 2777.154 2782.769 2796.358 2809.622 2808.875
            0.000000  0.164100  0.000000
 2760.156 2760.126 2761.393 2774.033 2777.108 2782.712 2796.364 2809.604 2808.931
            0.000000  0.165100  0.000000
 2760.161 2760.129 2761.410 2774.067 2777.061 2782.655 2796.370 2809.585 2808.986
            0.000000  0.166101  0.000000
 2760.167 2760.132 2761.428 2774.101 2777.015 2782.598 2796.376 2809.566 2809.041
            0.000000  0.167101  0.000000
 2760.172 2760.135 2761.446 2774.134 2776.969 2782.542 2796.382 2809.548 2809.096
            0.000000  0.168102  0.000000
 2760.177 2760.138 2761.463 2774.166 2776.924 2782.486 2796.388 2809.530 2809.150
            0.000000  0.169103  0.000000
 2760.182 2760.141 2761.481 2774.198 2776.879 2782.431 2796.394 2809.511 2809.204
            0.000000  0.170103  0.000000
 2760.187 2760.144 2761.499 2774.230 2776.833 2782.376 2796.400 2809.493 2809.258
            0.000000  0.171104  0.000000
 2760.193 2760.147 2761.516 2774.261 2776.789 2782.321 2796.407 2809.475 2809.312
            0.000000  0.172104  0.000000
 2760.198 2760.151 2761.534 2774.292 2776.744 2782.266 2796.413 2809.457 2809.365
            0.000000  0.173105  0.000000
 2760.203 2760.154 2761.552 2774.322 2776.700 2782.212 2796.419 2809.440 2809.417
            0.000000  0.174106  0.000000
 2760.208 2760.157 2761.570 2774.352 2776.656 2782.158 2796.425 2809.422 2809.470
            0.000000  0.175106  0.000000
 2760.214 2760.160 2761.588 2774.382 2776.612 2782.104 2796.432 2809.404 2809.522
            0.000000  0.176107  0.000000
 2760.219 2760.163 2761.606 2774.411 2776.569 2782.051 2796.438 2809.387 2809.573
            0.000000  0.177107  0.000000
 2760.224 2760.166 2761.624 2774.439 2776.525 2781.998 2796.444 2809.369 2809.625
            0.000000  0.178108  0.000000
 2760.230 2760.169 2761.642 2774.467 2776.482 2781.946 2796.451 2809.352 2809.676
            0.000000  0.179109  0.000000
 2760.235 2760.173 2761.660 2774.495 2776.440 2781.894 2796.457 2809.335 2809.726
            0.000000  0.180109  0.000000
 2760.241 2760.176 2761.678 2774.522 2776.397 2781.842 2796.464 2809.318 2809.777
            0.000000  0.181110  0.000000
 2760.246 2760.179 2761.696 2774.549 2776.355 2781.791 2796.470 2809.301 2809.827
            0.000000  0.182110  0.000000
 2760.252 2760.182 2761.714 2774.575 2776.313 2781.740 2796.477 2809.284 2809.877
            0.000000  0.183111  0.000000
 2760.257 2760.185 2761.732 2774.601 2776.271 2781.689 2796.483 2809.268 2809.926
            0.000000  0.184112  0.000000
 2760.263 2760.189 2761.750 2774.626 2776.230 2781.639 2796.490 2809.251 2809.975
            0.000000  0.185112  0.000000
 2760.268 2760.192 2761.768 2774.650 2776.189 2781.589 2796.496 2809.234 2810.024
            0.000000  0.186113  0.000000
 2760.274 2760.195 2761.786 2774.674 2776.148 2781.540 2796.503 2809.218 2810.072
            0.000000  0.187114  0.000000
 2760.280 2760.198 2761.804 2774.698 2776.107 2781.491 2796.509 2809.202 2810.120
            0.000000  0.188114  0.000000
 2760.285 2760.202 2761.822 2774.721 2776.067 2781.443 2796.516 2809.185 2810.168
            0.000000  0.189115  0.000000
 2760.291 2760.205 2761.840 2774.744 2776.027 2781.395 2796.523 2809.169 2810.215
            0.000000  0.190115  0.000000
 2760.296 2760.208 2761.858 2774.766 2775.987 2781.347 2796.529 2809.153 2810.262
            0.000000  0.191116  0.000000
 2760.302 2760.212 2761.876 2774.787 2775.947 2781.300 2796.536 2809.137 2810.309
            0.000000  0.192117  0.000000
 2760.308 2760.215 2761.894 2774.808 2775.908 2781.253 2796.543 2809.121 2810.356
            0.000000  0.193117  0.000000
 2760.314 2760.218 2761.912 2774.829 2775.869 2781.207 2796.549 2809.105 2810.402
            0.000000  0.194118  0.000000
 2760.319 2760.222 2761.931 2774.848 2775.830 2781.162 2796.556 2809.090 2810.448
            0.000000  0.195118  0.000000
 2760.325 2760.225 2761.949 2774.868 2775.792 2781.116 2796.563 2809.074 2810.493
            0.000000  0.196119  0.000000
 2760.331 2760.228 2761.967 2774.886 2775.753 2781.072 2796.570 2809.059 2810.538
            0.000000  0.197120  0.000000
 2760.337 2760.232 2761.985 2774.904 2775.715 2781.028 2796.577 2809.043 2810.583
            0.000000  0.198120  0.000000
 2760.342 2760.235 2762.003 2774.922 2775.677 2780.984 2796.583 2809.028 2810.628
            0.000000  0.199121  0.000000
 2760.348 2760.238 2762.021 2774.939 2775.640 2780.941 2796.590 2809.012 2810.672
            0.000000  0.200121  0.000000
 2760.354 2760.242 2762.039 2774.955 2775.602 2780.898 2796.597 2808.997 2810.716
            0.000000  0.201122  0.000000
 2760.360 2760.245 2762.057 2774.971 2775.565 2780.856 2796.604 2808.982 2810.760
            0.000000  0.202123  0.000000
 2760.366 2760.249 2762.076 2774.986 2775.528 2780.815 2796.611 2808.967 2810.803
            0.000000  0.203123  0.000000
 2760.372 2760.252 2762.094 2775.000 2775.492 2780.774 2796.618 2808.952 2810.846
            0.000000  0.204124  0.000000
 2760.377 2760.255 2762.112 2775.014 2775.456 2780.734 2796.625 2808.937 2810.889
            0.000000  0.205124  0.000000
 2760.383 2760.259 2762.130 2775.027 2775.419 2780.694 2796.632 2808.922 2810.932
            0.000000  0.206125  0.000000
 2760.389 2760.262 2762.148 2775.040 2775.384 2780.655 2796.639 2808.908 2810.974
            0.000000  0.207126  0.000000
 2760.395 2760.266 2762.166 2775.052 2775.348 2780.616 2796.646 2808.893 2811.016
            0.000000  0.208126  0.000000
 2760.401 2760.269 2762.184 2775.063 2775.313 2780.579 2796.653 2808.879 2811.057
            0.000000  0.209127  0.000000
 2760.407 2760.273 2762.202 2775.074 2775.278 2780.541 2796.660 2808.864 2811.099
            0.000000  0.210127  0.000000
 2760.413 2760.276 2762.220 2775.083 2775.243 2780.505 2796.667 2808.850 2811.140
            0.000000  0.211128  0.000000
 2760.419 2760.280 2762.238 2775.093 2775.208 2780.469 2796.674 2808.835 2811.180
            0.000000  0.212129  0.000000
 2760.425 2760.283 2762.256 2775.101 2775.174 2780.433 2796.681 2808.821 2811.221
            0.000000  0.213129  0.000000
 2760.431 2760.287 2762.274 2775.109 2775.139 2780.399 2796.688 2808.807 2811.261
            0.000000  0.214130  0.000000
 2760.437 2760.290 2762.292 2775.116 2775.106 2780.365 2796.696 2808.793 2811.301
            0.000000  0.215131  0.000000
 2760.443 2760.294 2762.310 2775.122 2775.072 2780.331 2796.703 2808.779 2811.341
            0.000000  0.216131  0.000000
 2760.449 2760.298 2762.328 2775.128 2775.038 2780.299 2796.710 2808.765 2811.380
            0.000000  0.217132  0.000000
 2760.455 2760.301 2762.346 2775.133 2775.005 2780.267 2796.717 2808.751 2811.419
            0.000000  0.218132  0.000000
 2760.461 2760.305 2762.364 2775.137 2774.972 2780.236 2796.724 2808.737 2811.458
            0.000000  0.219133  0.000000
 2760.467 2760.308 2762.382 2775.140 2774.939 2780.205 2796.731 2808.723 2811.496
            0.000000  0.220134  0.000000
 2760.474 2760.312 2762.400 2775.143 2774.907 2780.175 2796.739 2808.709 2811.534
            0.000000  0.221134  0.000000
 2760.480 2760.316 2762.418 2775.145 2774.874 2780.146 2796.746 2808.696 2811.572
            0.000000  0.222135  0.000000
 2760.486 2760.319 2762.436 2775.146 2774.842 2780.118 2796.753 2808.682 2811.610
            0.000000  0.223135  0.000000
 2760.492 2760.323 2762.454 2775.146 2774.810 2780.090 2796.761 2808.669 2811.647
            0.000000  0.224136  0.000000
 2760.498 2760.327 2762.472 2775.146 2774.779 2780.063 2796.768 2808.655 2811.685
            0.000000  0.225137  0.000000
 2760.504 2760.330 2762.490 2775.145 2774.747 2780.037 2796.775 2808.642 2811.721
            0.000000  0.226137  0.000000
 2760.510 2760.334 2762.508 2775.143 2774.716 2780.012 2796.782 2808.628 2811.758
            0.000000  0.227138  0.000000
 2760.516 2760.338 2762.525 2775.140 2774.685 2779.987 2796.790 2808.615 2811.794
            0.000000  0.228138  0.000000
 2760.523 2760.342 2762.543 2775.137 2774.654 2779.963 2796.797 2808.602 2811.830
            0.000000  0.229139  0.000000
 2760.529 2760.345 2762.561 2775.133 2774.624 2779.940 2796.805 2808.589 2811.866
            0.000000  0.230140  0.000000
 2760.535 2760.349 2762.579 2775.128 2774.593 2779.918 2796.812 2808.576 2811.902
            0.000000  0.231140  0.000000
 2760.541 2760.353 2762.597 2775.122 2774.563 2779.896 2796.819 2808.563 2811.937
            0.000000  0.232141  0.000000
 2760.547 2760.357 2762.614 2775.116 2774.533 2779.875 2796.827 2808.550 2811.972
            0.000000  0.233141  0.000000
 2760.553 2760.360 2762.632 2775.109 2774.503 2779.855 2796.834 2808.537 2812.007
            0.000000  0.234142  0.000000
 2760.560 2760.364 2762.650 2775.101 2774.474 2779.836 2796.842 2808.524 2812.041
            0.000000  0.235143  0.000000
 2760.566 2760.368 2762.667 2775.092 2774.444 2779.817 2796.849 2808.511 2812.076
            0.000000  0.236143  0.000000
 2760.572 2760.372 2762.685 2775.082 2774.415 2779.799 2796.857 2808.498 2812.110
            0.000000  0.237144  0.000000
 2760.578 2760.376 2762.703 2775.072 2774.386 2779.782 2796.864 2808.485 2812.144
            0.000000  0.238144  0.000000
 2760.584 2760.379 2762.720 2775.061 2774.358 2779.766 2796.871 2808.473 2812.177
            0.000000  0.239145  0.000000
 2760.591 2760.383 2762.738 2775.049 2774.329 2779.750 2796.879 2808.460 2812.210
            0.000000  0.240146  0.000000
 2760.597 2760.387 2762.756 2775.037 2774.301 2779.735 2796.886 2808.448 2812.243
            0.000000  0.241146  0.000000
 2760.603 2760.391 2762.773 2775.024 2774.272 2779.721 2796.894 2808.435 2812.276
            0.000000  0.242147  0.000000
 2760.609 2760.395 2762.791 2775.010 2774.244 2779.708 2796.902 2808.423 2812.309
            0.000000  0.243148  0.000000
 2760.616 2760.399 2762.808 2774.995 2774.217 2779.695 2796.909 2808.410 2812.341
            0.000000  0.244148  0.000000
 2760.622 2760.403 2762.826 2774.980 2774.189 2779.683 2796.917 2808.398 2812.373
            0.000000  0.245149  0.000000
 2760.628 2760.407 2762.843 2774.964 2774.162 2779.671 2796.924 2808.385 2812.405
            0.000000  0.246149  0.000000
 2760.634 2760.411 2762.861 2774.948 2774.134 2779.660 2796.932 2808.373 2812.436
            0.000000  0.247150  0.000000
 2760.641 2760.415 2762.878 2774.930 2774.107 2779.650 2796.939 2808.361 2812.468
            0.000000  0.248151  0.000000
 2760.647 2760.418 2762.895 2774.913 2774.080 2779.641 2796.947 2808.349 2812.499
            0.000000  0.249151  0.000000
 2760.653 2760.422 2762.913 2774.894 2774.054 2779.632 2796.955 2808.336 2812.530
            0.000000  0.250152  0.000000
 2760.660 2760.426 2762.930 2774.875 2774.027 2779.624 2796.962 2808.324 2812.561
            0.000000  0.251152  0.000000
 2760.666 2760.430 2762.948 2774.855 2774.001 2779.617 2796.970 2808.312 2812.591
            0.000000  0.252153  0.000000
 2760.672 2760.434 2762.965 2774.835 2773.974 2779.610 2796.977 2808.300 2812.621
            0.000000  0.253154  0.000000
 2760.678 2760.438 2762.982 2774.814 2773.948 2779.604 2796.985 2808.288 2812.651
            0.000000  0.254154  0.000000
 2760.685 2760.442 2762.999 2774.792 2773.923 2779.598 2796.993 2808.276 2812.681
            0.000000  0.255155  0.000000
 2760.691 2760.446 2763.017 2774.770 2773.897 2779.593 2797.000 2808.264 2812.710
            0.000000  0.256155  0.000000
 2760.697 2760.450 2763.034 2774.748 2773.871 2779.588 2797.008 2808.253 2812.740
            0.000000  0.257156  0.000000
 2760.704 2760.454 2763.051 2774.724 2773.846 2779.584 2797.016 2808.241 2812.769
            0.000000  0.258157  0.000000
 2760.710 2760.458 2763.068 2774.701 2773.821 2779.581 2797.023 2808.229 2812.798
            0.000000  0.259157  0.000000
 2760.716 2760.462 2763.085 2774.677 2773.796 2779.578 2797.031 2808.217 2812.826
            0.000000  0.260158  0.000000
 2760.723 2760.466 2763.102 2774.652 2773.771 2779.576 2797.039 2808.206 2812.855
            0.000000  0.261158  0.000000
 2760.729 2760.471 2763.119 2774.627 2773.746 2779.574 2797.046 2808.194 2812.883
            0.000000  0.262159  0.000000
 2760.735 2760.475 2763.136 2774.601 2773.722 2779.572 2797.054 2808.182 2812.911
            0.000000  0.263160  0.000000
 2760.741 2760.479 2763.153 2774.575 2773.697 2779.572 2797.062 2808.171 2812.939
            0.000000  0.264160  0.000000
 2760.748 2760.483 2763.170 2774.549 2773.673 2779.571 2797.070 2808.159 2812.966
            0.000000  0.265161  0.000000
 2760.754 2760.487 2763.187 2774.522 2773.649 2779.571 2797.077 2808.148 2812.994
            0.000000  0.266161  0.000000
 2760.760 2760.491 2763.204 2774.495 2773.625 2779.572 2797.085 2808.136 2813.021
            0.000000  0.267162  0.000000
 2760.767 2760.495 2763.221 2774.467 2773.601 2779.573 2797.093 2808.125 2813.048
            0.000000  0.268163  0.000000
 2760.773 2760.499 2763.238 2774.439 2773.578 2779.574 2797.100 2808.113 2813.075
            0.000000  0.269163  0.000000
 2760.779 2760.503 2763.254 2774.410 2773.554 2779.576 2797.108 2808.102 2813.101
            0.000000  0.270164  0.000000
 2760.786 2760.507 2763.271 2774.382 2773.531 2779.578 2797.116 2808.090 2813.128
            0.000000  0.271165  0.000000
 2760.792 2760.511 2763.288 2774.353 2773.508 2779.580 2797.124 2808.079 2813.154
            0.000000  0.272165  0.000000
 2760.798 2760.515 2763.305 2774.323 2773.485 2779.583 2797.131 2808.068 2813.180
            0.000000  0.273166  0.000000
 2760.805 2760.520 2763.321 2774.293 2773.462 2779.586 2797.139 2808.057 2813.205
            0.000000  0.274166  0.000000
 2760.811 2760.524 2763.338 2774.263 2773.439 2779.590 2797.147 2808.045 2813.231
            0.000000  0.275167  0.000000
 2760.817 2760.528 2763.354 2774.233 2773.416 2779.594 2797.155 2808.034 2813.256
            0.000000  0.276168  0.000000
 2760.824 2760.532 2763.371 2774.202 2773.394 2779.598 2797.163 2808.023 2813.281
            0.000000  0.277168  0.000000
 2760.830 2760.536 2763.387 2774.171 2773.372 2779.603 2797.170 2808.012 2813.306
            0.000000  0.278169  0.000000
 2760.837 2760.540 2763.404 2774.140 2773.349 2779.608 2797.178 2808.001 2813.331
            0.000000  0.279169  0.000000
 2760.843 2760.544 2763.420 2774.109 2773.327 2779.613 2797.186 2807.990 2813.356
            0.000000  0.280170  0.000000
 2760.849 2760.548 2763.437 2774.077 2773.305 2779.618 2797.194 2807.979 2813.380
            0.000000  0.281171  0.000000
 2760.856 2760.553 2763.453 2774.046 2773.284 2779.624 2797.202 2807.968 2813.404
            0.000000  0.282171  0.000000
 2760.862 2760.557 2763.469 2774.014 2773.262 2779.630 2797.209 2807.957 2813.428
            0.000000  0.283172  0.000000
 2760.868 2760.561 2763.485 2773.981 2773.241 2779.636 2797.217 2807.946 2813.452
            0.000000  0.284172  0.000000
 2760.875 2760.565 2763.502 2773.949 2773.219 2779.643 2797.225 2807.935 2813.476
            0.000000  0.285173  0.000000
 2760.881 2760.569 2763.518 2773.916 2773.198 2779.649 2797.233 2807.924 2813.499
            0.000000  0.286174  0.000000
 2760.887 2760.573 2763.534 2773.883 2773.177 2779.656 2797.241 2807.913 2813.522
            0.000000  0.287174  0.000000
 2760.894 2760.577 2763.550 2773.851 2773.156 2779.663 2797.248 2807.902 2813.545
            0.000000  0.288175  0.000000
 2760.900 2760.581 2763.566 2773.817 2773.135 2779.671 2797.256 2807.892 2813.568
            0.000000  0.289175  0.000000
 2760.906 2760.586 2763.582 2773.784 2773.114 2779.678 2797.264 2807.881 2813.591
            0.000000  0.290176  0.000000
 2760.913 2760.590 2763.598 2773.751 2773.094 2779.686 2797.272 2807.870 2813.614
            0.000000  0.291177  0.000000
 2760.919 2760.594 2763.614 2773.717 2773.073 2779.694 2797.280 2807.859 2813.636
            0.000000  0.292177  0.000000
 2760.926 2760.598 2763.630 2773.684 2773.053 2779.702 2797.288 2807.849 2813.658
            0.000000  0.293178  0.000000
 2760.932 2760.602 2763.645 2773.650 2773.033 2779.710 2797.295 2807.838 2813.680
            0.000000  0.294178  0.000000
 2760.938 2760.606 2763.661 2773.616 2773.013 2779.719 2797.303 2807.827 2813.702
            0.000000  0.295179  0.000000
 2760.945 2760.610 2763.677 2773.582 2772.993 2779.727 2797.311 2807.817 2813.724
            0.000000  0.296180  0.000000
 2760.951 2760.614 2763.692 2773.548 2772.973 2779.736 2797.319 2807.806 2813.745
            0.000000  0.297180  0.000000
 2760.957 2760.619 2763.708 2773.514 2772.954 2779.745 2797.327 2807.796 2813.766
            0.000000  0.298181  0.000000
 2760.964 2760.623 2763.723 2773.480 2772.934 2779.754 2797.334 2807.785 2813.788
            0.000000  0.299182  0.000000
 2760.970 2760.627 2763.739 2773.446 2772.915 2779.763 2797.342 2807.775 2813.809
            0.000000  0.300182  0.000000
 2760.977 2760.631 2763.754 2773.411 2772.896 2779.773 2797.350 2807.764 2813.829
            0.000000  0.301183  0.000000
 2760.983 2760.635 2763.770 2773.377 2772.876 2779.782 2797.358 2807.754 2813.850
            0.000000  0.302183  0.000000
 2760.989 2760.639 2763.785 2773.343 2772.857 2779.792 2797.366 2807.743 2813.870
            0.000000  0.303184  0.000000
 2760.996 2760.643 2763.800 2773.308 2772.838 2779.802 2797.374 2807.733 2813.891
            0.000000  0.304185  0.000000
 2761.002 2760.647 2763.816 2773.274 2772.820 2779.811 2797.381 2807.723 2813.911
            0.000000  0.305185  0.000000
 2761.008 2760.651 2763.831 2773.239 2772.801 2779.821 2797.389 2807.712 2813.931
            0.000000  0.306186  0.000000
 2761.015 2760.655 2763.846 2773.204 2772.783 2779.831 2797.397 2807.702 2813.951
            0.000000  0.307186  0.000000
 2761.021 2760.659 2763.861 2773.170 2772.764 2779.841 2797.405 2807.692 2813.970
            0.000000  0.308187  0.000000
 2761.027 2760.663 2763.876 2773.135 2772.746 2779.852 2797.413 2807.681 2813.990
            0.000000  0.309188  0.000000
 2761.034 2760.667 2763.891 2773.101 2772.728 2779.862 2797.420 2807.671 2814.009
            0.000000  0.310188  0.000000
 2761.040 2760.672 2763.906 2773.066 2772.710 2779.872 2797.428 2807.661 2814.028
            0.000000  0.311189  0.000000
 2761.047 2760.676 2763.921 2773.031 2772.692 2779.883 2797.436 2807.651 2814.047
            0.000000  0.312189  0.000000
 2761.053 2760.680 2763.936 2772.997 2772.674 2779.893 2797.444 2807.641 2814.066
            0.000000  0.313190  0.000000
 2761.059 2760.684 2763.950 2772.962 2772.657 2779.904 2797.452 2807.631 2814.085
            0.000000  0.314191  0.000000
 2761.066 2760.688 2763.965 2772.927 2772.639 2779.914 2797.459 2807.620 2814.104
            0.000000  0.315191  0.000000
 2761.072 2760.692 2763.980 2772.893 2772.622 2779.925 2797.467 2807.610 2814.122
            0.000000  0.316192  0.000000
 2761.078 2760.696 2763.994 2772.858 2772.604 2779.936 2797.475 2807.600 2814.140
            0.000000  0.317192  0.000000
 2761.085 2760.700 2764.009 2772.824 2772.587 2779.946 2797.483 2807.590 2814.158
            0.000000  0.318193  0.000000
 2761.091 2760.704 2764.023 2772.789 2772.570 2779.957 2797.491 2807.580 2814.176
            0.000000  0.319194  0.000000
 2761.097 2760.708 2764.037 2772.755 2772.553 2779.968 2797.498 2807.570 2814.194
            0.000000  0.320194  0.000000
 2761.104 2760.712 2764.052 2772.720 2772.537 2779.979 2797.506 2807.560 2814.212
            0.000000  0.321195  0.000000
 2761.110 2760.716 2764.066 2772.686 2772.520 2779.990 2797.514 2807.551 2814.229
            0.000000  0.322195  0.000000
 2761.117 2760.719 2764.080 2772.651 2772.503 2780.001 2797.522 2807.541 2814.247
            0.000000  0.323196  0.000000
 2761.123 2760.723 2764.094 2772.617 2772.487 2780.012 2797.529 2807.531 2814.264
            0.000000  0.324197  0.000000
 2761.129 2760.727 2764.108 2772.582 2772.471 2780.023 2797.537 2807.521 2814.281
            0.000000  0.325197  0.000000
 2761.136 2760.731 2764.122 2772.548 2772.454 2780.034 2797.545 2807.511 2814.298
            0.000000  0.326198  0.000000
 2761.142 2760.735 2764.136 2772.514 2772.438 2780.046 2797.553 2807.501 2814.315
            0.000000  0.327199  0.000000
 2761.148 2760.739 2764.150 2772.480 2772.422 2780.057 2797.560 2807.492 2814.331
            0.000000  0.328199  0.000000
 2761.155 2760.743 2764.164 2772.446 2772.407 2780.068 2797.568 2807.482 2814.348
            0.000000  0.329200  0.000000
 2761.161 2760.747 2764.178 2772.412 2772.391 2780.079 2797.576 2807.472 2814.364
            0.000000  0.330200  0.000000
 2761.167 2760.751 2764.192 2772.377 2772.375 2780.090 2797.583 2807.463 2814.381
            0.000000  0.331201  0.000000
 2761.174 2760.755 2764.205 2772.344 2772.360 2780.101 2797.591 2807.453 2814.397
            0.000000  0.332202  0.000000
 2761.180 2760.759 2764.219 2772.310 2772.345 2780.113 2797.599 2807.443 2814.413
            0.000000  0.333202  0.000000
 2761.186 2760.762 2764.232 2772.276 2772.329 2780.124 2797.606 2807.434 2814.428
            0.000000  0.334203  0.000000
 2761.192 2760.766 2764.246 2772.242 2772.314 2780.135 2797.614 2807.424 2814.444
            0.000000  0.335203  0.000000
 2761.199 2760.770 2764.259 2772.208 2772.299 2780.147 2797.622 2807.415 2814.460
            0.000000  0.336204  0.000000
 2761.205 2760.774 2764.272 2772.175 2772.284 2780.158 2797.629 2807.405 2814.475
            0.000000  0.337205  0.000000
 2761.211 2760.778 2764.286 2772.141 2772.270 2780.169 2797.637 2807.396 2814.490
            0.000000  0.338205  0.000000
 2761.218 2760.782 2764.299 2772.108 2772.255 2780.180 2797.645 2807.386 2814.506
            0.000000  0.339206  0.000000
 2761.224 2760.785 2764.312 2772.074 2772.240 2780.192 2797.652 2807.377 2814.521
            0.000000  0.340206  0.000000
 2761.230 2760.789 2764.325 2772.041 2772.226 2780.203 2797.660 2807.368 2814.535
            0.000000  0.341207  0.000000
 2761.236 2760.793 2764.338 2772.008 2772.212 2780.214 2797.667 2807.358 2814.550
            0.000000  0.342208  0.000000
 2761.243 2760.797 2764.351 2771.975 2772.198 2780.225 2797.675 2807.349 2814.565
            0.000000  0.343208  0.000000
 2761.249 2760.800 2764.364 2771.942 2772.184 2780.237 2797.683 2807.340 2814.579
            0.000000  0.344209  0.000000
 2761.255 2760.804 2764.377 2771.909 2772.170 2780.248 2797.690 2807.330 2814.594
            0.000000  0.345209  0.000000
 2761.261 2760.808 2764.389 2771.876 2772.156 2780.259 2797.698 2807.321 2814.608
            0.000000  0.346210  0.000000
 2761.268 2760.812 2764.402 2771.843 2772.142 2780.270 2797.705 2807.312 2814.622
            0.000000  0.347211  0.000000
 2761.274 2760.815 2764.415 2771.811 2772.128 2780.282 2797.713 2807.303 2814.636
            0.000000  0.348211  0.000000
 2761.280 2760.819 2764.427 2771.778 2772.115 2780.293 2797.720 2807.294 2814.650
            0.000000  0.349212  0.000000
 2761.286 2760.823 2764.440 2771.745 2772.102 2780.304 2797.728 2807.284 2814.664
            0.000000  0.350212  0.000000
 2761.293 2760.826 2764.452 2771.713 2772.088 2780.315 2797.735 2807.275 2814.678
            0.000000  0.351213  0.000000
 2761.299 2760.830 2764.464 2771.681 2772.075 2780.326 2797.743 2807.266 2814.691
            0.000000  0.352214  0.000000
 2761.305 2760.834 2764.477 2771.649 2772.062 2780.337 2797.750 2807.257 2814.705
            0.000000  0.353214  0.000000
 2761.311 2760.837 2764.489 2771.617 2772.049 2780.348 2797.758 2807.248 2814.718
            0.000000  0.354215  0.000000
 2761.317 2760.841 2764.501 2771.585 2772.036 2780.360 2797.765 2807.239 2814.731
            0.000000  0.355216  0.000000
 2761.323 2760.845 2764.513 2771.553 2772.024 2780.371 2797.773 2807.230 2814.744
            0.000000  0.356216  0.000000
 2761.330 2760.848 2764.525 2771.521 2772.011 2780.382 2797.780 2807.221 2814.757
            0.000000  0.357217  0.000000
 2761.336 2760.852 2764.537 2771.489 2771.999 2780.393 2797.787 2807.212 2814.770
            0.000000  0.358217  0.000000
 2761.342 2760.856 2764.549 2771.458 2771.986 2780.404 2797.795 2807.204 2814.783
            0.000000  0.359218  0.000000
 2761.348 2760.859 2764.561 2771.426 2771.974 2780.415 2797.802 2807.195 2814.795
            0.000000  0.360219  0.000000
 2761.354 2760.863 2764.572 2771.395 2771.962 2780.425 2797.810 2807.186 2814.808
            0.000000  0.361219  0.000000
 2761.360 2760.866 2764.584 2771.364 2771.950 2780.436 2797.817 2807.177 2814.820
            0.000000  0.362220  0.000000
 2761.366 2760.870 2764.596 2771.333 2771.938 2780.447 2797.824 2807.168 2814.832
            0.000000  0.363220  0.000000
 2761.372 2760.873 2764.607 2771.302 2771.926 2780.458 2797.832 2807.160 2814.844
            0.000000  0.364221  0.000000
 2761.378 2760.877 2764.619 2771.271 2771.914 2780.469 2797.839 2807.151 2814.857
            0.000000  0.365222  0.000000
 2761.384 2760.881 2764.630 2771.240 2771.903 2780.480 2797.846 2807.142 2814.868
            0.000000  0.366222  0.000000
 2761.390 2760.884 2764.641 2771.209 2771.891 2780.490 2797.853 2807.134 2814.880
            0.000000  0.367223  0.000000
 2761.396 2760.888 2764.653 2771.179 2771.880 2780.501 2797.861 2807.125 2814.892
            0.000000  0.368223  0.000000
 2761.402 2760.891 2764.664 2771.149 2771.868 2780.512 2797.868 2807.117 2814.904
            0.000000  0.369224  0.000000
 2761.408 2760.895 2764.675 2771.118 2771.857 2780.522 2797.875 2807.108 2814.915
            0.000000  0.370225  0.000000
 2761.414 2760.898 2764.686 2771.088 2771.846 2780.533 2797.882 2807.100 2814.927
            0.000000  0.371225  0.000000
 2761.420 2760.902 2764.697 2771.058 2771.835 2780.543 2797.889 2807.091 2814.938
            0.000000  0.372226  0.000000
 2761.426 2760.905 2764.708 2771.028 2771.824 2780.554 2797.897 2807.083 2814.949
            0.000000  0.373226  0.000000
 2761.432 2760.908 2764.719 2770.998 2771.813 2780.564 2797.904 2807.074 2814.960
            0.000000  0.374227  0.000000
 2761.438 2760.912 2764.730 2770.969 2771.803 2780.575 2797.911 2807.066 2814.971
            0.000000  0.375228  0.000000
 2761.444 2760.915 2764.740 2770.939 2771.792 2780.585 2797.918 2807.058 2814.982
            0.000000  0.376228  0.000000
 2761.450 2760.919 2764.751 2770.910 2771.782 2780.596 2797.925 2807.049 2814.993
            0.000000  0.377229  0.000000
 2761.456 2760.922 2764.762 2770.880 2771.771 2780.606 2797.932 2807.041 2815.004
            0.000000  0.378229  0.000000
 2761.461 2760.926 2764.772 2770.851 2771.761 2780.616 2797.939 2807.033 2815.014
            0.000000  0.379230  0.000000
 2761.467 2760.929 2764.783 2770.822 2771.751 2780.626 2797.946 2807.024 2815.025
            0.000000  0.380231  0.000000
 2761.473 2760.932 2764.793 2770.793 2771.740 2780.637 2797.953 2807.016 2815.035
            0.000000  0.381231  0.000000
 2761.479 2760.936 2764.803 2770.764 2771.730 2780.647 2797.960 2807.008 2815.045
            0.000000  0.382232  0.000000
 2761.485 2760.939 2764.814 2770.736 2771.721 2780.657 2797.967 2807.000 2815.056
            0.000000  0.383233  0.000000
 2761.490 2760.942 2764.824 2770.707 2771.711 2780.667 2797.974 2806.992 2815.066
            0.000000  0.384233  0.000000
 2761.496 2760.946 2764.834 2770.679 2771.701 2780.677 2797.981 2806.984 2815.076
            0.000000  0.385234  0.000000
 2761.502 2760.949 2764.844 2770.651 2771.691 2780.687 2797.988 2806.976 2815.086
            0.000000  0.386234  0.000000
 2761.507 2760.953 2764.854 2770.622 2771.682 2780.697 2797.995 2806.968 2815.095
            0.000000  0.387235  0.000000
 2761.513 2760.956 2764.864 2770.594 2771.672 2780.707 2798.002 2806.960 2815.105
            0.000000  0.388236  0.000000
 2761.519 2760.959 2764.874 2770.567 2771.663 2780.717 2798.008 2806.952 2815.115
            0.000000  0.389236  0.000000
 2761.524 2760.962 2764.883 2770.539 2771.654 2780.726 2798.015 2806.944 2815.124
            0.000000  0.390237  0.000000
 2761.530 2760.966 2764.893 2770.511 2771.645 2780.736 2798.022 2806.936 2815.134
            0.000000  0.391237  0.000000
 2761.536 2760.969 2764.903 2770.484 2771.636 2780.746 2798.029 2806.928 2815.143
            0.000000  0.392238  0.000000
 2761.541 2760.972 2764.912 2770.456 2771.627 2780.756 2798.036 2806.920 2815.152
            0.000000  0.393239  0.000000
 2761.547 2760.976 2764.922 2770.429 2771.618 2780.765 2798.042 2806.913 2815.162
            0.000000  0.394239  0.000000
 2761.552 2760.979 2764.931 2770.402 2771.609 2780.775 2798.049 2806.905 2815.171
            0.000000  0.395240  0.000000
 2761.558 2760.982 2764.941 2770.375 2771.600 2780.784 2798.056 2806.897 2815.180
            0.000000  0.396240  0.000000
 2761.563 2760.985 2764.950 2770.348 2771.592 2780.794 2798.062 2806.889 2815.189
            0.000000  0.397241  0.000000
 2761.569 2760.988 2764.959 2770.322 2771.583 2780.803 2798.069 2806.882 2815.197
            0.000000  0.398242  0.000000
 2761.574 2760.992 2764.968 2770.295 2771.575 2780.813 2798.076 2806.874 2815.206
            0.000000  0.399242  0.000000
 2761.580 2760.995 2764.977 2770.269 2771.566 2780.822 2798.082 2806.867 2815.215
            0.000000  0.400243  0.000000
 2761.585 2760.998 2764.986 2770.243 2771.558 2780.831 2798.089 2806.859 2815.223
            0.000000  0.401243  0.000000
 2761.591 2761.001 2764.995 2770.216 2771.550 2780.840 2798.095 2806.851 2815.232
            0.000000  0.402244  0.000000
 2761.596 2761.004 2765.004 2770.190 2771.542 2780.850 2798.102 2806.844 2815.240
            0.000000  0.403245  0.000000
 2761.601 2761.008 2765.013 2770.165 2771.534 2780.859 2798.108 2806.836 2815.249
            0.000000  0.404245  0.000000
 2761.607 2761.011 2765.022 2770.139 2771.526 2780.868 2798.115 2806.829 2815.257
            0.000000  0.405246  0.000000
 2761.612 2761.014 2765.031 2770.113 2771.518 2780.877 2798.121 2806.822 2815.265
            0.000000  0.406246  0.000000
 2761.617 2761.017 2765.039 2770.088 2771.510 2780.886 2798.128 2806.814 2815.273
            0.000000  0.407247  0.000000
 2761.622 2761.020 2765.048 2770.063 2771.502 2780.895 2798.134 2806.807 2815.281
            0.000000  0.408248  0.000000
 2761.628 2761.023 2765.056 2770.038 2771.495 2780.904 2798.140 2806.800 2815.289
            0.000000  0.409248  0.000000
 2761.633 2761.026 2765.065 2770.013 2771.487 2780.913 2798.147 2806.792 2815.297
            0.000000  0.410249  0.000000
 2761.638 2761.029 2765.073 2769.988 2771.480 2780.921 2798.153 2806.785 2815.305
            0.000000  0.411249  0.000000
 2761.643 2761.032 2765.081 2769.963 2771.472 2780.930 2798.159 2806.778 2815.313
            0.000000  0.412250  0.000000
 2761.648 2761.036 2765.090 2769.938 2771.465 2780.939 2798.165 2806.771 2815.320
            0.000000  0.413251  0.000000
 2761.654 2761.039 2765.098 2769.914 2771.458 2780.948 2798.172 2806.764 2815.328
            0.000000  0.414251  0.000000
 2761.659 2761.042 2765.106 2769.890 2771.451 2780.956 2798.178 2806.756 2815.335
            0.000000  0.415252  0.000000
 2761.664 2761.045 2765.114 2769.865 2771.444 2780.965 2798.184 2806.749 2815.343
            0.000000  0.416253  0.000000
 2761.669 2761.048 2765.122 2769.841 2771.437 2780.973 2798.190 2806.742 2815.350
            0.000000  0.417253  0.000000
 2761.674 2761.051 2765.130 2769.818 2771.430 2780.982 2798.196 2806.735 2815.357
            0.000000  0.418254  0.000000
 2761.679 2761.054 2765.137 2769.794 2771.423 2780.990 2798.202 2806.728 2815.364
            0.000000  0.419254  0.000000
 2761.684 2761.057 2765.145 2769.770 2771.416 2780.998 2798.209 2806.721 2815.371
            0.000000  0.420255  0.000000
 2761.689 2761.060 2765.153 2769.747 2771.410 2781.007 2798.215 2806.715 2815.378
            0.000000  0.421256  0.000000
 2761.694 2761.063 2765.160 2769.724 2771.403 2781.015 2798.221 2806.708 2815.385
            0.000000  0.422256  0.000000
 2761.699 2761.066 2765.168 2769.700 2771.397 2781.023 2798.227 2806.701 2815.392
            0.000000  0.423257  0.000000
 2761.703 2761.068 2765.176 2769.677 2771.390 2781.031 2798.233 2806.694 2815.399
            0.000000  0.424257  0.000000
 2761.708 2761.071 2765.183 2769.654 2771.384 2781.039 2798.238 2806.687 2815.406
            0.000000  0.425258  0.000000
 2761.713 2761.074 2765.190 2769.632 2771.377 2781.047 2798.244 2806.681 2815.413
            0.000000  0.426259  0.000000
 2761.718 2761.077 2765.198 2769.609 2771.371 2781.055 2798.250 2806.674 2815.419
            0.000000  0.427259  0.000000
 2761.723 2761.080 2765.205 2769.587 2771.365 2781.063 2798.256 2806.667 2815.426
            0.000000  0.428260  0.000000
 2761.727 2761.083 2765.212 2769.564 2771.359 2781.071 2798.262 2806.661 2815.432
            0.000000  0.429260  0.000000
 2761.732 2761.086 2765.219 2769.542 2771.353 2781.079 2798.268 2806.654 2815.439
            0.000000  0.430261  0.000000
 2761.737 2761.089 2765.226 2769.520 2771.347 2781.087 2798.273 2806.647 2815.445
            0.000000  0.431262  0.000000
 2761.741 2761.092 2765.233 2769.498 2771.341 2781.095 2798.279 2806.641 2815.451
            0.000000  0.432262  0.000000
 2761.746 2761.094 2765.240 2769.477 2771.335 2781.102 2798.285 2806.634 2815.457
            0.000000  0.433263  0.000000
 2761.751 2761.097 2765.247 2769.455 2771.330 2781.110 2798.290 2806.628 2815.463
            0.000000  0.434263  0.000000
 2761.755 2761.100 2765.253 2769.434 2771.324 2781.118 2798.296 2806.622 2815.470
            0.000000  0.435264  0.000000
 2761.760 2761.103 2765.260 2769.413 2771.318 2781.125 2798.302 2806.615 2815.476
            0.000000  0.436265  0.000000
 2761.764 2761.105 2765.267 2769.391 2771.313 2781.133 2798.307 2806.609 2815.482
            0.000000  0.437265  0.000000
 2761.769 2761.108 2765.273 2769.370 2771.307 2781.140 2798.313 2806.602 2815.487
            0.000000  0.438266  0.000000
 2761.773 2761.111 2765.280 2769.350 2771.302 2781.147 2798.318 2806.596 2815.493
            0.000000  0.439266  0.000000
 2761.778 2761.114 2765.286 2769.329 2771.297 2781.155 2798.324 2806.590 2815.499
            0.000000  0.440267  0.000000
 2761.782 2761.116 2765.293 2769.308 2771.291 2781.162 2798.329 2806.584 2815.505
            0.000000  0.441268  0.000000
 2761.787 2761.119 2765.299 2769.288 2771.286 2781.169 2798.335 2806.578 2815.510
            0.000000  0.442268  0.000000
 2761.791 2761.122 2765.305 2769.268 2771.281 2781.176 2798.340 2806.571 2815.516
            0.000000  0.443269  0.000000
 2761.795 2761.124 2765.311 2769.248 2771.276 2781.184 2798.345 2806.565 2815.521
            0.000000  0.444270  0.000000
 2761.800 2761.127 2765.317 2769.228 2771.271 2781.191 2798.351 2806.559 2815.527
            0.000000  0.445270  0.000000
 2761.804 2761.130 2765.323 2769.208 2771.266 2781.198 2798.356 2806.553 2815.532
            0.000000  0.446271  0.000000
 2761.808 2761.132 2765.329 2769.188 2771.261 2781.205 2798.361 2806.547 2815.538
            0.000000  0.447271  0.000000
 2761.812 2761.135 2765.335 2769.169 2771.256 2781.211 2798.366 2806.541 2815.543
            0.000000  0.448272  0.000000
 2761.817 2761.138 2765.341 2769.149 2771.252 2781.218 2798.372 2806.535 2815.548
            0.000000  0.449273  0.000000
 2761.821 2761.140 2765.347 2769.130 2771.247 2781.225 2798.377 2806.530 2815.553
            0.000000  0.450273  0.000000
 2761.825 2761.143 2765.353 2769.111 2771.242 2781.232 2798.382 2806.524 2815.558
            0.000000  0.451274  0.000000
 2761.829 2761.145 2765.358 2769.092 2771.238 2781.239 2798.387 2806.518 2815.563
            0.000000  0.452274  0.000000
 2761.833 2761.148 2765.364 2769.073 2771.233 2781.245 2798.392 2806.512 2815.568
            0.000000  0.453275  0.000000
 2761.837 2761.150 2765.369 2769.055 2771.229 2781.252 2798.397 2806.507 2815.573
            0.000000  0.454276  0.000000
 2761.841 2761.153 2765.375 2769.036 2771.224 2781.258 2798.402 2806.501 2815.578
            0.000000  0.455276  0.000000
 2761.845 2761.155 2765.380 2769.018 2771.220 2781.265 2798.407 2806.495 2815.583
            0.000000  0.456277  0.000000
 2761.849 2761.158 2765.386 2769.000 2771.216 2781.271 2798.412 2806.490 2815.588
            0.000000  0.457277  0.000000
 2761.853 2761.160 2765.391 2768.982 2771.212 2781.278 2798.417 2806.484 2815.592
            0.000000  0.458278  0.000000
 2761.857 2761.162 2765.396 2768.964 2771.207 2781.284 2798.422 2806.479 2815.597
            0.000000  0.459279  0.000000
 2761.861 2761.165 2765.401 2768.946 2771.203 2781.290 2798.427 2806.473 2815.602
            0.000000  0.460279  0.000000
 2761.865 2761.167 2765.407 2768.929 2771.199 2781.297 2798.431 2806.468 2815.606
            0.000000  0.461280  0.000000
 2761.869 2761.170 2765.412 2768.911 2771.195 2781.303 2798.436 2806.462 2815.611
            0.000000  0.462280  0.000000
 2761.872 2761.172 2765.417 2768.894 2771.191 2781.309 2798.441 2806.457 2815.615
            0.000000  0.463281  0.000000
 2761.876 2761.174 2765.422 2768.877 2771.188 2781.315 2798.446 2806.452 2815.619
            0.000000  0.464282  0.000000
 2761.880 2761.177 2765.426 2768.860 2771.184 2781.321 2798.450 2806.446 2815.624
            0.000000  0.465282  0.000000
 2761.884 2761.179 2765.431 2768.843 2771.180 2781.327 2798.455 2806.441 2815.628
            0.000000  0.466283  0.000000
 2761.887 2761.181 2765.436 2768.826 2771.176 2781.333 2798.459 2806.436 2815.632
            0.000000  0.467283  0.000000
 2761.891 2761.184 2765.441 2768.810 2771.173 2781.339 2798.464 2806.431 2815.636
            0.000000  0.468284  0.000000
 2761.895 2761.186 2765.445 2768.793 2771.169 2781.345 2798.468 2806.426 2815.640
            0.000000  0.469285  0.000000
 2761.898 2761.188 2765.450 2768.777 2771.165 2781.350 2798.473 2806.420 2815.645
            0.000000  0.470285  0.000000
 2761.902 2761.190 2765.455 2768.761 2771.162 2781.356 2798.477 2806.415 2815.649
            0.000000  0.471286  0.000000
 2761.905 2761.192 2765.459 2768.745 2771.159 2781.362 2798.482 2806.410 2815.653
            0.000000  0.472287  0.000000
 2761.909 2761.195 2765.463 2768.729 2771.155 2781.367 2798.486 2806.405 2815.656
            0.000000  0.473287  0.000000
 2761.912 2761.197 2765.468 2768.714 2771.152 2781.373 2798.490 2806.401 2815.660
            0.000000  0.474288  0.000000
 2761.916 2761.199 2765.472 2768.698 2771.149 2781.378 2798.495 2806.396 2815.664
            0.000000  0.475288  0.000000
 2761.919 2761.201 2765.476 2768.683 2771.145 2781.384 2798.499 2806.391 2815.668
            0.000000  0.476289  0.000000
 2761.923 2761.203 2765.481 2768.667 2771.142 2781.389 2798.503 2806.386 2815.672
            0.000000  0.477290  0.000000
 2761.926 2761.205 2765.485 2768.652 2771.139 2781.395 2798.507 2806.381 2815.675
            0.000000  0.478290  0.000000
 2761.929 2761.207 2765.489 2768.638 2771.136 2781.400 2798.511 2806.377 2815.679
            0.000000  0.479291  0.000000
 2761.933 2761.209 2765.493 2768.623 2771.133 2781.405 2798.516 2806.372 2815.683
            0.000000  0.480291  0.000000
 2761.936 2761.211 2765.497 2768.608 2771.130 2781.410 2798.520 2806.367 2815.686
            0.000000  0.481292  0.000000
 2761.939 2761.213 2765.501 2768.594 2771.127 2781.415 2798.524 2806.363 2815.690
            0.000000  0.482293  0.000000
 2761.942 2761.215 2765.505 2768.579 2771.124 2781.421 2798.528 2806.358 2815.693
            0.000000  0.483293  0.000000
 2761.945 2761.217 2765.509 2768.565 2771.121 2781.426 2798.532 2806.354 2815.696
            0.000000  0.484294  0.000000
 2761.949 2761.219 2765.512 2768.551 2771.118 2781.431 2798.536 2806.349 2815.700
            0.000000  0.485294  0.000000
 2761.952 2761.221 2765.516 2768.537 2771.116 2781.435 2798.539 2806.345 2815.703
            0.000000  0.486295  0.000000
 2761.955 2761.223 2765.520 2768.524 2771.113 2781.440 2798.543 2806.341 2815.706
            0.000000  0.487296  0.000000
 2761.958 2761.225 2765.524 2768.510 2771.110 2781.445 2798.547 2806.336 2815.710
            0.000000  0.488296  0.000000
 2761.961 2761.227 2765.527 2768.497 2771.108 2781.450 2798.551 2806.332 2815.713
            0.000000  0.489297  0.000000
 2761.964 2761.229 2765.531 2768.483 2771.105 2781.455 2798.555 2806.328 2815.716
            0.000000  0.490297  0.000000
 2761.967 2761.230 2765.534 2768.470 2771.103 2781.459 2798.558 2806.324 2815.719
            0.000000  0.491298  0.000000
 2761.970 2761.232 2765.538 2768.457 2771.100 2781.464 2798.562 2806.320 2815.722
            0.000000  0.492299  0.000000
 2761.973 2761.234 2765.541 2768.445 2771.098 2781.468 2798.565 2806.315 2815.725
            0.000000  0.493299  0.000000
 2761.976 2761.236 2765.544 2768.432 2771.095 2781.473 2798.569 2806.311 2815.728
            0.000000  0.494300  0.000000
 2761.979 2761.238 2765.548 2768.419 2771.093 2781.477 2798.573 2806.307 2815.731
            0.000000  0.495300  0.000000
 2761.981 2761.239 2765.551 2768.407 2771.091 2781.482 2798.576 2806.303 2815.734
            0.000000  0.496301  0.000000
 2761.984 2761.241 2765.554 2768.395 2771.088 2781.486 2798.580 2806.300 2815.737
            0.000000  0.497302  0.000000
 2761.987 2761.243 2765.557 2768.383 2771.086 2781.490 2798.583 2806.296 2815.739
            0.000000  0.498302  0.000000
 2761.990 2761.244 2765.560 2768.371 2771.084 2781.494 2798.586 2806.292 2815.742
            0.000000  0.499303  0.000000
 2761.992 2761.246 2765.563 2768.359 2771.082 2781.499 2798.590 2806.288 2815.745
            0.000000  0.500304  0.000000
 2761.995 2761.248 2765.567 2768.347 2771.080 2781.503 2798.593 2806.284 2815.747
            0.000000  0.501304  0.000000
 2761.998 2761.249 2765.569 2768.336 2771.078 2781.507 2798.596 2806.281 2815.750
            0.000000  0.502305  0.000000
 2762.000 2761.251 2765.572 2768.325 2771.076 2781.511 2798.599 2806.277 2815.753
            0.000000  0.503305  0.000000
 2762.003 2761.252 2765.575 2768.314 2771.074 2781.515 2798.603 2806.274 2815.755
            0.000000  0.504306  0.000000
 2762.005 2761.254 2765.578 2768.303 2771.072 2781.519 2798.606 2806.270 2815.758
            0.000000  0.505307  0.000000
 2762.008 2761.255 2765.581 2768.292 2771.070 2781.522 2798.609 2806.266 2815.760
            0.000000  0.506307  0.000000
 2762.010 2761.257 2765.584 2768.281 2771.068 2781.526 2798.612 2806.263 2815.763
            0.000000  0.507308  0.000000
 2762.013 2761.258 2765.586 2768.270 2771.066 2781.530 2798.615 2806.260 2815.765
            0.000000  0.508308  0.000000
 2762.015 2761.260 2765.589 2768.260 2771.064 2781.534 2798.618 2806.256 2815.767
            0.000000  0.509309  0.000000
 2762.018 2761.261 2765.592 2768.250 2771.062 2781.537 2798.621 2806.253 2815.770
            0.000000  0.510310  0.000000
 2762.020 2761.263 2765.594 2768.240 2771.061 2781.541 2798.624 2806.250 2815.772
            0.000000  0.511310  0.000000
 2762.022 2761.264 2765.597 2768.230 2771.059 2781.544 2798.627 2806.247 2815.774
            0.000000  0.512311  0.000000
 2762.024 2761.265 2765.599 2768.220 2771.057 2781.548 2798.629 2806.243 2815.776
            0.000000  0.513311  0.000000
 2762.027 2761.267 2765.602 2768.210 2771.056 2781.551 2798.632 2806.240 2815.778
            0.000000  0.514312  0.000000
 2762.029 2761.268 2765.604 2768.201 2771.054 2781.555 2798.635 2806.237 2815.780
            0.000000  0.515313  0.000000
 2762.031 2761.269 2765.607 2768.191 2771.052 2781.558 2798.638 2806.234 2815.783
            0.000000  0.516313  0.000000
 2762.033 2761.271 2765.609 2768.182 2771.051 2781.561 2798.640 2806.231 2815.785
            0.000000  0.517314  0.000000
 2762.035 2761.272 2765.611 2768.173 2771.049 2781.564 2798.643 2806.228 2815.787
            0.000000  0.518314  0.000000
 2762.037 2761.273 2765.613 2768.164 2771.048 2781.567 2798.645 2806.225 2815.789
            0.000000  0.519315  0.000000
 2762.040 2761.274 2765.616 2768.155 2771.046 2781.570 2798.648 2806.223 2815.790
            0.000000  0.520316  0.000000
 2762.042 2761.276 2765.618 2768.147 2771.045 2781.573 2798.650 2806.220 2815.792
            0.000000  0.521316  0.000000
 2762.044 2761.277 2765.620 2768.138 2771.044 2781.576 2798.653 2806.217 2815.794
            0.000000  0.522317  0.000000
 2762.045 2761.278 2765.622 2768.130 2771.042 2781.579 2798.655 2806.214 2815.796
            0.000000  0.523317  0.000000
 2762.047 2761.279 2765.624 2768.122 2771.041 2781.582 2798.658 2806.212 2815.798
            0.000000  0.524318  0.000000
 2762.049 2761.280 2765.626 2768.114 2771.040 2781.585 2798.660 2806.209 2815.800
            0.000000  0.525319  0.000000
 2762.051 2761.281 2765.628 2768.106 2771.038 2781.588 2798.662 2806.207 2815.801
            0.000000  0.526319  0.000000
 2762.053 2761.282 2765.630 2768.098 2771.037 2781.591 2798.664 2806.204 2815.803
            0.000000  0.527320  0.000000
 2762.055 2761.283 2765.632 2768.091 2771.036 2781.593 2798.667 2806.202 2815.805
            0.000000  0.528321  0.000000
 2762.056 2761.285 2765.634 2768.083 2771.035 2781.596 2798.669 2806.199 2815.806
            0.000000  0.529321  0.000000
 2762.058 2761.286 2765.635 2768.076 2771.034 2781.598 2798.671 2806.197 2815.808
            0.000000  0.530322  0.000000
 2762.060 2761.287 2765.637 2768.069 2771.033 2781.601 2798.673 2806.195 2815.809
            0.000000  0.531322  0.000000
 2762.062 2761.288 2765.639 2768.062 2771.032 2781.603 2798.675 2806.192 2815.811
            0.000000  0.532323  0.000000
 2762.063 2761.288 2765.641 2768.055 2771.030 2781.606 2798.677 2806.190 2815.812
            0.000000  0.533324  0.000000
 2762.065 2761.289 2765.642 2768.048 2771.029 2781.608 2798.679 2806.188 2815.814
            0.000000  0.534324  0.000000
 2762.066 2761.290 2765.644 2768.042 2771.028 2781.610 2798.681 2806.186 2815.815
            0.000000  0.535325  0.000000
 2762.068 2761.291 2765.646 2768.035 2771.027 2781.612 2798.683 2806.184 2815.816
            0.000000  0.536325  0.000000
 2762.069 2761.292 2765.647 2768.029 2771.027 2781.615 2798.684 2806.182 2815.818
            0.000000  0.537326  0.000000
 2762.071 2761.293 2765.649 2768.023 2771.026 2781.617 2798.686 2806.180 2815.819
            0.000000  0.538327  0.000000
 2762.072 2761.294 2765.650 2768.017 2771.025 2781.619 2798.688 2806.178 2815.820
            0.000000  0.539327  0.000000
 2762.074 2761.295 2765.651 2768.011 2771.024 2781.621 2798.690 2806.176 2815.822
            0.000000  0.540328  0.000000
 2762.075 2761.295 2765.653 2768.006 2771.023 2781.623 2798.691 2806.174 2815.823
            0.000000  0.541328  0.000000
 2762.076 2761.296 2765.654 2768.000 2771.022 2781.625 2798.693 2806.172 2815.824
            0.000000  0.542329  0.000000
 2762.077 2761.297 2765.655 2767.995 2771.021 2781.627 2798.694 2806.171 2815.825
            0.000000  0.543330  0.000000
 2762.079 2761.298 2765.657 2767.990 2771.021 2781.628 2798.696 2806.169 2815.826
            0.000000  0.544330  0.000000
 2762.080 2761.298 2765.658 2767.985 2771.020 2781.630 2798.697 2806.167 2815.827
            0.000000  0.545331  0.000000
 2762.081 2761.299 2765.659 2767.980 2771.019 2781.632 2798.699 2806.166 2815.828
            0.000000  0.546331  0.000000
 2762.082 2761.300 2765.660 2767.975 2771.018 2781.633 2798.700 2806.164 2815.829
            0.000000  0.547332  0.000000
 2762.083 2761.300 2765.661 2767.971 2771.018 2781.635 2798.701 2806.163 2815.830
            0.000000  0.548333  0.000000
 2762.084 2761.301 2765.663 2767.966 2771.017 2781.637 2798.703 2806.161 2815.831
            0.000000  0.549333  0.000000
 2762.085 2761.301 2765.664 2767.962 2771.017 2781.638 2798.704 2806.160 2815.832
            0.000000  0.550334  0.000000
 2762.086 2761.302 2765.665 2767.958 2771.016 2781.639 2798.705 2806.159 2815.833
            0.000000  0.551334  0.000000
 2762.087 2761.303 2765.666 2767.954 2771.015 2781.641 2798.706 2806.157 2815.834
            0.000000  0.552335  0.000000
 2762.088 2761.303 2765.667 2767.950 2771.015 2781.642 2798.707 2806.156 2815.834
            0.000000  0.553336  0.000000
 2762.089 2761.304 2765.667 2767.946 2771.014 2781.643 2798.708 2806.155 2815.835
            0.000000  0.554336  0.000000
 2762.090 2761.304 2765.668 2767.943 2771.014 2781.645 2798.709 2806.154 2815.836
            0.000000  0.555337  0.000000
 2762.091 2761.305 2765.669 2767.939 2771.013 2781.646 2798.710 2806.153 2815.837
            0.000000  0.556338  0.000000
 2762.092 2761.305 2765.670 2767.936 2771.013 2781.647 2798.711 2806.152 2815.837
            0.000000  0.557338  0.000000
 2762.092 2761.305 2765.671 2767.933 2771.012 2781.648 2798.712 2806.151 2815.838
            0.000000  0.558339  0.000000
 2762.093 2761.306 2765.671 2767.930 2771.012 2781.649 2798.713 2806.150 2815.839
            0.000000  0.559339  0.000000
 2762.094 2761.306 2765.672 2767.927 2771.012 2781.650 2798.714 2806.149 2815.839
            0.000000  0.560340  0.000000
 2762.094 2761.307 2765.673 2767.925 2771.011 2781.651 2798.715 2806.148 2815.840
            0.000000  0.561341  0.000000
 2762.095 2761.307 2765.673 2767.922 2771.011 2781.652 2798.715 2806.147 2815.840
            0.000000  0.562341  0.000000
 2762.095 2761.307 2765.674 2767.920 2771.011 2781.653 2798.716 2806.146 2815.841
            0.000000  0.563342  0.000000
 2762.096 2761.308 2765.674 2767.918 2771.010 2781.653 2798.717 2806.146 2815.841
            0.000000  0.564342  0.000000
 2762.096 2761.308 2765.675 2767.916 2771.010 2781.654 2798.717 2806.145 2815.842
            0.000000  0.565343  0.000000
 2762.097 2761.308 2765.675 2767.914 2771.010 2781.655 2798.718 2806.144 2815.842
            0.000000  0.566344  0.000000
 2762.097 2761.308 2765.676 2767.912 2771.009 2781.655 2798.718 2806.144 2815.842
            0.000000  0.567344  0.000000
 2762.098 2761.309 2765.676 2767.910 2771.009 2781.656 2798.719 2806.143 2815.843
            0.000000  0.568345  0.000000
 2762.098 2761.309 2765.677 2767.909 2771.009 2781.656 2798.719 2806.143 2815.843
            0.000000  0.569345  0.000000
 2762.098 2761.309 2765.677 2767.908 2771.009 2781.657 2798.720 2806.142 2815.843
            0.000000  0.570346  0.000000
 2762.099 2761.309 2765.677 2767.907 2771.009 2781.657 2798.720 2806.142 2815.843
            0.000000  0.571347  0.000000
 2762.099 2761.309 2765.677 2767.906 2771.009 2781.657 2798.720 2806.142 2815.844
            0.000000  0.572347  0.000000
 2762.099 2761.309 2765.678 2767.905 2771.008 2781.658 2798.721 2806.141 2815.844
            0.000000  0.573348  0.000000
 2762.099 2761.309 2765.678 2767.904 2771.008 2781.658 2798.721 2806.141 2815.844
            0.000000  0.574348  0.000000
 2762.099 2761.309 2765.678 2767.904 2771.008 2781.658 2798.721 2806.141 2815.844
            0.000000  0.575349  0.000000
 2762.099 2761.310 2765.678 2767.903 2771.008 2781.658 2798.721 2806.141 2815.844
            0.000000  0.576350  0.000000
 2762.099 2761.310 2765.678 2767.903 2771.008 2781.658 2798.721 2806.141 2815.844
            0.000000  0.577350  0.000000
 2762.100 2761.310 2765.678 2767.903 2771.008 2781.658 2798.721 2806.141 2815.844


==> anc/fig10/phband55cr1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
  -1.3302  -0.6261  -1.3148  36.8088  26.8217  26.8217  36.8367  44.1512  27.3218
            0.000000  0.005064  0.000000
 -28.2429  -0.6241  -1.3091  36.8083  26.8237  26.8249  30.1675  44.1495  43.6585
            0.000000  0.010129  0.000000
 -28.7903  -0.6178  -1.2912  36.8068  26.8295  26.8342  29.7962  44.1444  43.3762
            0.000000  0.015193  0.000000
 -29.6609  -0.6072  -1.2593  36.8042  26.8392  26.8498  29.6604  44.1360  43.2145
            0.000000  0.020258  0.000000
 -30.7766  -0.5917  -1.2098  36.8005  26.8528  26.8717  29.7428  44.1243  43.1505
            0.000000  0.025322  0.000000
 -32.0582  -0.5706  -1.1370  36.7955  26.8702  26.8996  30.0051  44.1094  43.1675
            0.000000  0.030387  0.000000
 -33.4400  -0.5431  -1.0316  36.7892  26.8914  26.9337  30.4024  44.0911  43.2536
            0.000000  0.035451  0.000000
 -34.8728  -0.5074  -0.8763  36.7812  26.9164  26.9737  30.8930  44.0697  43.4002
            0.000000  0.040516  0.000000
 -36.3231  -0.4611  -0.6275  36.7713  26.9450  27.0197  31.4429  44.0452  43.6007
            0.000000  0.045580  0.000000
 -37.7696  -0.3996   0.2612  36.7591  26.9773  27.0716  32.0261  44.0176  43.8502
            0.000000  0.050645  0.000000
 -39.1993  -0.3127   0.7915  36.7441  27.0132  27.1291  32.6240  43.9870  44.1448
            0.000000  0.055709  0.000000
 -40.6051  -0.1612   1.1348  36.7260  27.0525  27.1923  33.2234  43.9536  44.4814
            0.000000  0.060774  0.000000
 -41.9828   0.2381   1.4340  36.7041  27.0953  27.2609  33.8154  43.9173  44.8575
            0.000000  0.065838  0.000000
 -43.3301   0.3892   1.7128  36.6777  27.1415  27.3349  34.3939  43.8782  45.2710
            0.000000  0.070903  0.000000
 -44.6457   0.5096   1.9792  36.6462  27.1909  27.4140  34.9542  43.8364  45.7207
            0.000000  0.075967  0.000000
 -45.9285   0.6186   2.2366  36.6088  27.2435  27.4983  35.4930  43.7921  46.2053
            0.000000  0.081032  0.000000
 -47.1775   0.7224   2.4859  36.5649  27.2991  27.5874  36.0076  43.7452  46.7242
            0.000000  0.086096  0.000000
 -48.3915   0.8241   2.7271  36.5136  27.3578  27.6812  36.4956  43.6959  47.2768
            0.000000  0.091161  0.000000
 -49.5694   0.9251   2.9597  36.4542  27.4193  27.7795  36.9549  43.6442  47.8625
            0.000000  0.096225  0.000000
 -50.7098   1.0267   3.1829  36.3859  27.4836  27.8823  37.3835  43.5902  48.4807
            0.000000  0.101290  0.000000
 -51.8115   1.1294   3.3957  36.3079  27.5506  27.9892  37.7796  43.5338  49.1306
            0.000000  0.106354  0.000000
 -52.8731   1.2338   3.5973  36.2196  27.6201  28.1002  38.1420  43.4753  49.8112
            0.000000  0.111418  0.000000
 -53.8934   1.3402   3.7868  36.1200  27.6922  28.2150  38.4693  43.4146  50.5208
            0.000000  0.116483  0.000000
 -54.8712   1.4489   3.9637  36.0084  27.7665  28.3334  38.7608  43.3517  51.2577
            0.000000  0.121547  0.000000
 -55.8049   1.5600   4.1273  35.8840  27.8431  28.4553  39.0158  43.2868  52.0193
            0.000000  0.126612  0.000000
 -56.6924   1.6737   4.2775  35.7458  27.9219  28.5804  39.2340  43.2198  52.8025
            0.000000  0.131676  0.000000
 -57.5307   1.7900   4.4141  35.5932  28.0026  28.7087  39.4154  43.1508  53.6031
            0.000000  0.136741  0.000000
 -58.3152   1.9090   4.5372  35.4250  28.0853  28.8398  39.5605  43.0797  54.4156
            0.000000  0.141805  0.000000
 -59.0392   2.0307   4.6471  35.2406  28.1697  28.9736  39.6699  43.0067  55.2327
            0.000000  0.146870  0.000000
 -59.6930   2.1549   4.7444  35.0393  28.2558  29.1100  39.7448  42.9318  56.0448
            0.000000  0.151934  0.000000
 -60.2633   2.2818   4.8300  34.8206  28.3435  29.2487  39.7868  42.8549  56.8395
            0.000000  0.156999  0.000000
 -60.7328   2.4112   4.9052  34.5841  28.4326  29.3895  39.7979  42.7761  57.6013
            0.000000  0.162063  0.000000
 -61.0800   2.5430   4.9716  34.3300  28.5231  29.5322  39.7806  42.6955  58.3111
            0.000000  0.167128  0.000000
 -61.2791   2.6771   5.0313  34.0588  28.6147  29.6768  39.7376  42.6130  58.9470
            0.000000  0.172192  0.000000
 -61.3013   2.8134   5.0871  33.7714  28.7075  29.8229  39.6720  42.5288  59.4845
            0.000000  0.177257  0.000000
 -61.1162   2.9517   5.1421  33.4689  28.8012  29.9705  39.5868  42.4428  59.8982
            0.000000  0.182321  0.000000
 -60.6941   3.0920   5.1999  33.1526  28.8958  30.1194  39.4848  42.3551  60.1632
            0.000000  0.187386  0.000000
 -60.0087   3.2340   5.2638  32.8240  28.9912  30.2693  39.3684  42.2658  60.2577
            0.000000  0.192450  0.000000
 -59.0399   3.3777   5.3368  32.4839  29.0872  30.4201  39.2395  42.1749  60.1655
            0.000000  0.197515  0.000000
 -57.7758   3.5229   5.4211  32.1331  29.1837  30.5718  39.0990  42.0825  59.8772
            0.000000  0.202579  0.000000
 -56.2141   3.6693   5.5175  31.7716  29.2806  30.7240  38.9472  41.9887  59.3922
            0.000000  0.207644  0.000000
 -54.3627   3.8170   5.6253  31.3986  29.3778  30.8768  38.7833  41.8935  58.7184
            0.000000  0.212708  0.000000
 -52.2390   3.9656   5.7422  31.0131  29.4752  31.0298  38.6060  41.7970  57.8724
            0.000000  0.217772  0.000000
 -49.8698   4.1152   5.8649  30.6135  29.5727  31.1831  38.4140  41.6993  56.8789
            0.000000  0.222837  0.000000
 -47.2922   4.2654   5.9890  30.1981  29.6701  31.3364  38.2068  41.6005  55.7695
            0.000000  0.227901  0.000000
 -44.5554   4.4162   6.1095  29.7652  29.7675  31.4897  37.9869  41.5008  54.5834
            0.000000  0.232966  0.000000
 -41.7261   4.5674   6.2210  29.3136  29.8646  31.6428  37.7627  41.4002  53.3656
            0.000000  0.238030  0.000000
 -38.8963   4.7189   6.3180  28.8425  29.9614  31.7956  37.5535  41.2987  52.1665
            0.000000  0.243095  0.000000
 -36.1940   4.8706   6.3952  28.3518  30.0577  31.9481  37.3942  41.1967  51.0387
            0.000000  0.248159  0.000000
 -33.7895   5.0222   6.4471  27.8423  30.1536  32.1000  37.3371  41.0940  50.0321
            0.000000  0.253224  0.000000
 -31.8850   5.1738   6.4689  27.3157  30.2488  32.2513  37.4422  40.9910  49.1892
            0.000000  0.258288  0.000000
 -30.6699   5.3251   6.4557  26.7746  30.3433  32.4020  37.7521  40.8876  48.5421
            0.000000  0.263353  0.000000
 -30.2470   5.4761   6.4029  26.2229  30.4371  32.5518  38.2613  40.7840  48.1125
            0.000000  0.268417  0.000000
 -30.5796   5.6266   6.3062  25.6653  30.5299  32.7008  38.9038  40.6803  47.9142
            0.000000  0.273482  0.000000
 -31.5108   5.7765   6.1613  25.1077  30.6218  32.8488  39.5760  40.5768  47.9513
            0.000000  0.278546  0.000000
 -32.8357   5.9258   5.9634  24.5572  30.7127  32.9958  40.1794  40.4734  48.2103
            0.000000  0.283611  0.000000
 -34.3658   6.0742   5.7070  24.0214  30.8025  33.1417  40.6565  40.3702  48.6503
            0.000000  0.288675  0.000000
 -35.9569   6.2218   5.3853  23.5084  30.8911  33.2863  40.9978  40.2676  49.2068
            0.000000  0.293740  0.000000
 -37.5104   6.3684   4.9892  23.0267  30.9785  33.4296  41.2233  40.1655  49.8093
            0.000000  0.298804  0.000000
 -38.9633   6.5139   4.5056  22.5838  31.0646  33.5716  41.3609  40.0641  50.3987
            0.000000  0.303869  0.000000
 -40.2782   6.6582   3.9137  22.1865  31.1493  33.7121  41.4340  39.9635  50.9345
            0.000000  0.308933  0.000000
 -41.4354   6.8013   3.1720  21.8394  31.2326  33.8510  41.4590  39.8639  51.3935
            0.000000  0.313998  0.000000
 -42.4264   6.9430   2.1644  21.5454  31.3144  33.9882  41.4459  39.7655  51.7658
            0.000000  0.319062  0.000000
 -43.2510   7.0833  -0.7985  21.3047  31.3947  34.1237  41.4004  39.6683  52.0511
            0.000000  0.324126  0.000000
 -43.9142   7.2220  -2.3912  21.1156  31.4734  34.2573  41.3250  39.5725  52.2547
            0.000000  0.329191  0.000000
 -44.4245   7.3591  -3.2203  20.9747  31.5506  34.3889  41.2206  39.4783  52.3860
            0.000000  0.334255  0.000000
 -44.7925   7.4945  -3.7980  20.8770  31.6260  34.5183  41.0869  39.3858  52.4560
            0.000000  0.339320  0.000000
 -45.0296   7.6281  -4.2116  20.8173  31.6998  34.6455  40.9237  39.2953  52.4766
            0.000000  0.344384  0.000000
 -45.1478   7.7599  -4.4946  20.7900  31.7719  34.7703  40.7306  39.2069  52.4592
            0.000000  0.349449  0.000000
 -45.1589   7.8897  -4.6636  20.7899  31.8422  34.8924  40.5079  39.1209  52.4143
            0.000000  0.354513  0.000000
 -45.0746   8.0176  -4.7278  20.8123  31.9108  35.0117  40.2565  39.0374  52.3513
            0.000000  0.359578  0.000000
 -44.9060   8.1433  -4.6927  20.8535  31.9777  35.1280  39.9780  38.9566  52.2776
            0.000000  0.364642  0.000000
 -44.6637   8.2669  -4.5607  20.9102  32.0427  35.2411  39.6751  38.8790  52.1990
            0.000000  0.369707  0.000000
 -44.3576   8.3883  -4.3311  20.9800  32.1059  35.3506  39.3518  38.8046  52.1194
            0.000000  0.374771  0.000000
 -43.9968   8.5074  -3.9984  21.0611  32.1674  35.4564  39.0139  38.7338  52.0406
            0.000000  0.379836  0.000000
 -43.5893   8.6242  -3.5484  21.1521  32.2270  35.5580  38.6688  38.6670  51.9624
            0.000000  0.384900  0.000000
 -43.1424   8.7386  -2.9462  21.2519  32.2848  35.6551  38.3266  38.6045  51.8828
            0.000000  0.389965  0.000000
 -42.6620   8.8505  -2.0891  21.3594  32.3409  35.7473  37.9995  38.5467  51.7977
            0.000000  0.395029  0.000000
 -42.1529   8.9599   0.5024  21.4737  32.3951  35.8343  37.7025  38.4939  51.7014
            0.000000  0.400094  0.000000
 -41.6189   9.0668   2.2530  21.5937  32.4476  35.9156  37.4527  38.4466  51.5872
            0.000000  0.405158  0.000000
 -41.0625   9.1711   3.1663  21.7181  32.4983  35.9907  37.2680  38.4053  51.4482
            0.000000  0.410223  0.000000
 -40.4854   9.2727   3.8775  21.8458  32.5473  36.0594  37.1647  38.3702  51.2786
            0.000000  0.415287  0.000000
 -39.8892   9.3717   4.4780  21.9753  32.5945  36.1210  37.1540  38.3418  51.0758
            0.000000  0.420352  0.000000
 -39.2763   9.4679   5.0041  22.1052  32.6401  36.1755  37.2392  38.3204  50.8413
            0.000000  0.425416  0.000000
 -38.6497   9.5614   5.4750  22.2343  32.6839  36.2225  37.4125  38.3060  50.5819
            0.000000  0.430480  0.000000
 -38.0139   9.6521   5.9024  22.3612  32.7261  36.2619  37.6566  38.2989  50.3087
            0.000000  0.435545  0.000000
 -37.3736   9.7400   6.2945  22.4849  32.7666  36.2939  37.9472  38.2987  50.0346
            0.000000  0.440609  0.000000
 -36.7339   9.8250   6.6571  22.6047  32.8055  36.3187  38.2588  38.3053  49.7720
            0.000000  0.445674  0.000000
 -36.0993   9.9071   6.9947  22.7197  32.8429  36.3367  38.5685  38.3182  49.5304
            0.000000  0.450738  0.000000
 -35.4736   9.9863   7.3105  22.8297  32.8786  36.3484  38.8595  38.3369  49.3154
            0.000000  0.455803  0.000000
 -34.8597  10.0626   7.6070  22.9344  32.9128  36.3545  39.1212  38.3606  49.1284
            0.000000  0.460867  0.000000
 -34.2603  10.1359   7.8859  23.0338  32.9455  36.3556  39.3482  38.3885  48.9680
            0.000000  0.465932  0.000000
 -33.6775  10.2063   8.1486  23.1278  32.9767  36.3525  39.5392  38.4200  48.8305
            0.000000  0.470996  0.000000
 -33.1131  10.2736   8.3960  23.2166  33.0064  36.3458  39.6947  38.4543  48.7115
            0.000000  0.476061  0.000000
 -32.5689  10.3380   8.6286  23.3001  33.0346  36.3363  39.8161  38.4906  48.6060
            0.000000  0.481125  0.000000
 -32.0465  10.3993   8.8468  23.3784  33.0614  36.3245  39.9044  38.5283  48.5097
            0.000000  0.486190  0.000000
 -31.5475  10.4575   9.0510  23.4514  33.0868  36.3111  39.9599  38.5667  48.4187
            0.000000  0.491254  0.000000
 -31.0732  10.5126   9.2412  23.5190  33.1107  36.2964  39.9812  38.6053  48.3299
            0.000000  0.496319  0.000000
 -30.6251  10.5647   9.4178  23.5811  33.1332  36.2809  39.9654  38.6437  48.2413
            0.000000  0.501383  0.000000
 -30.2045  10.6137   9.5808  23.6373  33.1544  36.2651  39.9074  38.6814  48.1519
            0.000000  0.506448  0.000000
 -29.8125  10.6595   9.7306  23.6876  33.1741  36.2492  39.7999  38.7180  48.0622
            0.000000  0.511512  0.000000
 -29.4500  10.7022   9.8673  23.7317  33.1925  36.2335  39.6326  38.7532  47.9739
            0.000000  0.516577  0.000000
 -29.1181  10.7418   9.9915  23.7696  33.2094  36.2182  39.3924  38.7867  47.8905
            0.000000  0.521641  0.000000
 -28.8175  10.7783  10.1033  23.8013  33.2251  36.2036  39.0631  38.8183  47.8170
            0.000000  0.526706  0.000000
 -28.5487  10.8116  10.2033  23.8270  33.2393  36.1898  38.6264  38.8478  47.7601
            0.000000  0.531770  0.000000
 -28.3122  10.8417  10.2919  23.8471  33.2522  36.1769  38.0637  38.8749  47.7268
            0.000000  0.536834  0.000000
 -28.1083  10.8687  10.3697  23.8620  33.2638  36.1651  37.3605  38.8995  47.7234
            0.000000  0.541899  0.000000
 -27.9367  10.8925  10.4369  23.8725  33.2739  36.1545  36.5138  38.9216  47.7535
            0.000000  0.546963  0.000000
 -27.7964  10.9131  10.4941  23.8792  33.2828  36.1452  35.5431  38.9409  47.8152
            0.000000  0.552028  0.000000
 -27.6852  10.9306  10.5418  23.8831  33.2902  36.1371  34.5030  38.9574  47.8996
            0.000000  0.557092  0.000000
 -27.5995  10.9449  10.5802  23.8848  33.2963  36.1305  33.4881  38.9710  47.9907
            0.000000  0.562157  0.000000
 -27.5352  10.9560  10.6098  23.8852  33.3011  36.1253  32.6142  38.9816  48.0704
            0.000000  0.567221  0.000000
 -27.4891  10.9639  10.6306  23.8849  33.3045  36.1216  31.9750  38.9892  48.1260
            0.000000  0.572286  0.000000
 -27.4608  10.9687  10.6431  23.8846  33.3065  36.1193  31.6038  38.9938  48.1558
            0.000000  0.577350  0.000000
 -27.4511  10.9703  10.6472  23.8844  33.3072  36.1186  31.4850  38.9954  48.1646
            0.005051  0.577350  0.000000
 -27.5497  10.9706  10.7072  23.9001  33.3081  36.1180  31.4863  38.9944  48.1639
            0.010101  0.577350  0.000000
 -27.8348  10.9716  10.8766  23.9463  33.3107  36.1165  31.4904  38.9916  48.1619
            0.015152  0.577350  0.000000
 -28.2757  10.9732  11.1281  24.0208  33.3151  36.1139  31.4974  38.9870  48.1586
            0.020202  0.577350  0.000000
 -28.8270  10.9755  11.4269  24.1199  33.3213  36.1103  31.5078  38.9806  48.1538
            0.025253  0.577350  0.000000
 -29.4336  10.9784  11.7396  24.2390  33.3292  36.1057  31.5220  38.9723  48.1477
            0.030303  0.577350  0.000000
 -30.0355  10.9819  12.0402  24.3731  33.3389  36.1000  31.5406  38.9622  48.1399
            0.035354  0.577350  0.000000
 -30.5717  10.9861  12.3108  24.5171  33.3503  36.0933  31.5641  38.9505  48.1305
            0.040404  0.577350  0.000000
 -30.9829  10.9910  12.5415  24.6662  33.3634  36.0857  31.5930  38.9370  48.1192
            0.045455  0.577350  0.000000
 -31.2160  10.9964  12.7282  24.8168  33.3783  36.0770  31.6280  38.9219  48.1059
            0.050505  0.577350  0.000000
 -31.2273  11.0025  12.8709  24.9664  33.3948  36.0673  31.6694  38.9051  48.0906
            0.055556  0.577350  0.000000
 -30.9876  11.0091  12.9725  25.1137  33.4131  36.0566  31.7176  38.8869  48.0734
            0.060606  0.577350  0.000000
 -30.4846  11.0164  13.0379  25.2585  33.4331  36.0450  31.7728  38.8672  48.0547
            0.065657  0.577350  0.000000
 -29.7243  11.0242  13.0730  25.4018  33.4547  36.0325  31.8351  38.8461  48.0352
            0.070707  0.577350  0.000000
 -28.7289  11.0326  13.0847  25.5451  33.4780  36.0190  31.9043  38.8236  48.0156
            0.075758  0.577350  0.000000
 -27.5337  11.0415  13.0809  25.6902  33.5029  36.0045  31.9804  38.7999  47.9967
            0.080808  0.577350  0.000000
 -26.1812  11.0510  13.0701  25.8393  33.5294  35.9892  32.0629  38.7750  47.9793
            0.085859  0.577350  0.000000
 -24.7175  11.0610  13.0617  25.9943  33.5574  35.9730  32.1514  38.7489  47.9635
            0.090909  0.577350  0.000000
 -23.1882  11.0714  13.0659  26.1570  33.5870  35.9560  32.2454  38.7219  47.9498
            0.095960  0.577350  0.000000
 -21.6369  11.0823  13.0936  26.3287  33.6181  35.9381  32.3444  38.6939  47.9378
            0.101010  0.577350  0.000000
 -20.1046  11.0937  13.1555  26.5104  33.6506  35.9194  32.4480  38.6650  47.9272
            0.106061  0.577350  0.000000
 -18.6296  11.1054  13.2615  26.7028  33.6846  35.9000  32.5558  38.6353  47.9174
            0.111111  0.577350  0.000000
 -17.2477  11.1175  13.4191  26.9059  33.7199  35.8798  32.6674  38.6049  47.9076
            0.116162  0.577350  0.000000
 -15.9914  11.1300  13.6312  27.1191  33.7565  35.8589  32.7826  38.5738  47.8972
            0.121212  0.577350  0.000000
 -14.8883  11.1428  13.8951  27.3415  33.7945  35.8373  32.9013  38.5422  47.8854
            0.126263  0.577350  0.000000
 -13.9574  11.1559  14.2020  27.5715  33.8336  35.8152  33.0233  38.5101  47.8714
            0.131313  0.577350  0.000000
 -13.2077  11.1692  14.5384  27.8073  33.8738  35.7924  33.1485  38.4775  47.8547
            0.136364  0.577350  0.000000
 -12.6364  11.1827  14.8891  28.0468  33.9151  35.7691  33.2764  38.4447  47.8349
            0.141414  0.577350  0.000000
 -12.2313  11.1965  15.2399  28.2878  33.9574  35.7453  33.4068  38.4115  47.8115
            0.146465  0.577350  0.000000
 -11.9732  11.2104  15.5798  28.5284  34.0006  35.7211  33.5388  38.3781  47.7843
            0.151515  0.577350  0.000000
 -11.8398  11.2244  15.9014  28.7670  34.0447  35.6965  33.6712  38.3447  47.7533
            0.156566  0.577350  0.000000
 -11.8085  11.2385  16.2012  29.0024  34.0895  35.6715  33.8022  38.3111  47.7183
            0.161616  0.577350  0.000000
 -11.8584  11.2527  16.4783  29.2341  34.1350  35.6463  33.9293  38.2775  47.6795
            0.166667  0.577350  0.000000
 -11.9708  11.2670  16.7340  29.4625  34.1810  35.6208  34.0487  38.2441  47.6371
            0.171717  0.577350  0.000000
 -12.1296  11.2813  16.9707  29.6885  34.2274  35.5952  34.1559  38.2107  47.5914
            0.176768  0.577350  0.000000
 -12.3215  11.2955  17.1917  29.9141  34.2743  35.5695  34.2450  38.1775  47.5429
            0.181818  0.577350  0.000000
 -12.5349  11.3097  17.4001  30.1417  34.3214  35.5438  34.3090  38.1446  47.4920
            0.186869  0.577350  0.000000
 -12.7606  11.3239  17.5988  30.3744  34.3686  35.5181  34.3407  38.1121  47.4396
            0.191919  0.577350  0.000000
 -12.9908  11.3380  17.7901  30.6147  34.4158  35.4924  34.3328  38.0799  47.3866
            0.196970  0.577350  0.000000
 -13.2199  11.3520  17.9745  30.8645  34.4629  35.4669  34.2799  38.0482  47.3340
            0.202020  0.577350  0.000000
 -13.4441  11.3658  18.1515  31.1239  34.5098  35.4417  34.1797  38.0171  47.2829
            0.207071  0.577350  0.000000
 -13.6613  11.3795  18.3187  31.3904  34.5563  35.4167  34.0346  37.9865  47.2344
            0.212121  0.577350  0.000000
 -13.8713  11.3930  18.4725  31.6581  34.6023  35.3921  33.8530  37.9566  47.1893
            0.217172  0.577350  0.000000
 -14.0744  11.4063  18.6088  31.9165  34.6477  35.3679  33.6506  37.9274  47.1481
            0.222222  0.577350  0.000000
 -14.2711  11.4193  18.7239  32.1474  34.6924  35.3441  33.4519  37.8990  47.1112
            0.227273  0.577350  0.000000
 -14.4618  11.4321  18.8150  32.3168  34.7361  35.3209  33.2986  37.8715  47.0785
            0.232323  0.577350  0.000000
 -14.6457  11.4446  18.8810  32.3723  34.7788  35.2983  33.2498  37.8450  47.0497
            0.237374  0.577350  0.000000
 -14.8214  11.4568  18.9220  32.3048  34.8203  35.2764  33.3207  37.8195  47.0244
            0.242424  0.577350  0.000000
 -14.9869  11.4686  18.9395  32.1771  34.8604  35.2552  33.4527  37.7951  47.0021
            0.247475  0.577350  0.000000
 -15.1401  11.4801  18.9358  32.0399  34.8991  35.2348  33.5980  37.7718  46.9824
            0.252525  0.577350  0.000000
 -15.2786  11.4911  18.9136  31.9146  34.9362  35.2152  33.7367  37.7497  46.9649
            0.257576  0.577350  0.000000
 -15.4003  11.5018  18.8759  31.8084  34.9716  35.1966  33.8619  37.7290  46.9494
            0.262626  0.577350  0.000000
 -15.5034  11.5120  18.8258  31.7230  35.0050  35.1789  33.9716  37.7096  46.9355
            0.267677  0.577350  0.000000
 -15.5866  11.5217  18.7661  31.6576  35.0364  35.1623  34.0657  37.6916  46.9232
            0.272727  0.577350  0.000000
 -15.6488  11.5309  18.6993  31.6102  35.0654  35.1470  34.1450  37.6750  46.9122
            0.277778  0.577350  0.000000
 -15.6898  11.5395  18.6280  31.5785  35.0912  35.1338  34.2105  37.6599  46.9026
            0.282828  0.577350  0.000000
 -15.7098  11.5476  18.5541  31.5600  35.1070  35.1294  34.2633  37.6463  46.8940
            0.287879  0.577350  0.000000
 -15.7099  11.5550  18.4796  31.5523  35.1014  35.1453  34.3043  37.6342  46.8865
            0.292929  0.577350  0.000000
 -15.6921  11.5618  18.4061  31.5532  35.0914  35.1644  34.3345  37.6236  46.8799
            0.297980  0.577350  0.000000
 -15.6592  11.5680  18.3352  31.5606  35.0817  35.1819  34.3547  37.6145  46.8740
            0.303030  0.577350  0.000000
 -15.6153  11.5734  18.2682  31.5727  35.0731  35.1972  34.3657  37.6069  46.8689
            0.308081  0.577350  0.000000
 -15.5651  11.5782  18.2064  31.5876  35.0657  35.2100  34.3687  37.6007  46.8643
            0.313131  0.577350  0.000000
 -15.5143  11.5821  18.1514  31.6036  35.0596  35.2205  34.3650  37.5958  46.8603
            0.318182  0.577350  0.000000
 -15.4689  11.5852  18.1046  31.6190  35.0547  35.2286  34.3563  37.5921  46.8568
            0.323232  0.577350  0.000000
 -15.4344  11.5875  18.0679  31.6321  35.0512  35.2343  34.3454  37.5897  46.8538
            0.328283  0.577350  0.000000
 -15.4147  11.5889  18.0432  31.6413  35.0491  35.2376  34.3355  37.5883  46.8515
            0.333333  0.577350  0.000000
 -15.4105  11.5894  18.0330  31.6455  35.0484  35.2387  34.3309  37.5879  46.8498
            0.330808  0.572976  0.000000
 -15.4136  11.5889  18.0429  31.6418  35.0491  35.2377  34.3369  37.5883  46.8509
            0.328283  0.568603  0.000000
 -15.4159  11.5874  18.0717  31.6327  35.0512  35.2345  34.3578  37.5893  46.8531
            0.325758  0.564229  0.000000
 -15.3961  11.5848  18.1211  31.6198  35.0547  35.2295  34.3985  37.5910  46.8565
            0.323232  0.559855  0.000000
 -15.3238  11.5812  18.1918  31.6059  35.0595  35.2228  34.4635  37.5930  46.8612
            0.320707  0.555481  0.000000
 -15.1616  11.5764  18.2834  31.5950  35.0654  35.2146  34.5564  37.5953  46.8674
            0.318182  0.551107  0.000000
 -14.8688  11.5704  18.3940  31.5910  35.0722  35.2053  34.6794  37.5976  46.8755
            0.315657  0.546733  0.000000
 -14.4075  11.5631  18.5205  31.5970  35.0794  35.1955  34.8332  37.5999  46.8857
            0.313131  0.542359  0.000000
 -13.7469  11.5545  18.6588  31.6149  35.0858  35.1866  35.0170  37.6020  46.8983
            0.310606  0.537985  0.000000
 -12.8651  11.5446  18.8046  31.6451  35.0895  35.1806  35.2282  37.6038  46.9136
            0.308081  0.533612  0.000000
 -11.7458  11.5332  18.9535  31.6863  35.0877  35.1802  35.4627  37.6051  46.9317
            0.305556  0.529238  0.000000
 -10.3676  11.5204  19.1019  31.7366  35.0791  35.1870  35.7150  37.6058  46.9528
            0.303030  0.524864  0.000000
  -8.6813  11.5060  19.2469  31.7936  35.0647  35.2000  35.9789  37.6057  46.9768
            0.300505  0.520490  0.000000
  -6.5423  11.4900  19.3865  31.8550  35.0462  35.2177  36.2479  37.6048  47.0037
            0.297980  0.516116  0.000000
  -3.2863  11.4723  19.5193  31.9186  35.0248  35.2387  36.5158  37.6028  47.0333
            0.295455  0.511742  0.000000
   4.4602  11.4529  19.6446  31.9830  35.0012  35.2626  36.7769  37.5998  47.0656
            0.292929  0.507368  0.000000
   6.9835  11.4318  19.7620  32.0469  34.9759  35.2890  37.0265  37.5954  47.1003
            0.290404  0.502995  0.000000
   8.6905  11.4088  19.8716  32.1093  34.9489  35.3176  37.2610  37.5898  47.1373
            0.287879  0.498621  0.000000
  10.0002  11.3839  19.9731  32.1696  34.9205  35.3484  37.4777  37.5828  47.1767
            0.285354  0.494247  0.000000
  11.0528  11.3570  20.0666  32.2272  34.8907  35.3814  37.6749  37.5742  47.2181
            0.282828  0.489873  0.000000
  11.9179  11.3282  20.1519  32.2819  34.8596  35.4165  37.8514  37.5640  47.2616
            0.280303  0.485499  0.000000
  12.6372  11.2972  20.2285  32.3333  34.8273  35.4535  38.0069  37.5521  47.3073
            0.277778  0.481125  0.000000
  13.2385  11.2642  20.2959  32.3811  34.7937  35.4926  38.1412  37.5385  47.3551
            0.275253  0.476751  0.000000
  13.7420  11.2290  20.3531  32.4250  34.7589  35.5337  38.2548  37.5230  47.4051
            0.272727  0.472377  0.000000
  14.1629  11.1916  20.3989  32.4645  34.7229  35.5768  38.3482  37.5057  47.4576
            0.270202  0.468004  0.000000
  14.5136  11.1520  20.4320  32.4992  34.6857  35.6218  38.4220  37.4863  47.5128
            0.267677  0.463630  0.000000
  14.8039  11.1100  20.4504  32.5286  34.6473  35.6687  38.4770  37.4650  47.5710
            0.265152  0.459256  0.000000
  15.0423  11.0657  20.4522  32.5520  34.6076  35.7175  38.5142  37.4416  47.6328
            0.262626  0.454882  0.000000
  15.2360  11.0191  20.4351  32.5686  34.5667  35.7681  38.5344  37.4162  47.6985
            0.260101  0.450508  0.000000
  15.3914  10.9701  20.3966  32.5774  34.5245  35.8205  38.5387  37.3887  47.7691
            0.257576  0.446134  0.000000
  15.5141  10.9186  20.3339  32.5772  34.4811  35.8745  38.5279  37.3591  47.8452
            0.255051  0.441760  0.000000
  15.6092  10.8647  20.2441  32.5668  34.4363  35.9302  38.5030  37.3275  47.9278
            0.252525  0.437387  0.000000
  15.6811  10.8082  20.1242  32.5446  34.3902  35.9873  38.4653  37.2940  48.0178
            0.250000  0.433013  0.000000
  15.7339  10.7493  19.9705  32.5089  34.3428  36.0457  38.4157  37.2586  48.1166
            0.247475  0.428639  0.000000
  15.7715  10.6878  19.7795  32.4576  34.2940  36.1051  38.3555  37.2215  48.2252
            0.244949  0.424265  0.000000
  15.7971  10.6238  19.5471  32.3886  34.2438  36.1651  38.2859  37.1832  48.3451
            0.242424  0.419891  0.000000
  15.8137  10.5571  19.2690  32.2995  34.1922  36.2253  38.2081  37.1441  48.4779
            0.239899  0.415517  0.000000
  15.8239  10.4879  18.9403  32.1879  34.1392  36.2847  38.1236  37.1050  48.6249
            0.237374  0.411143  0.000000
  15.8296  10.4161  18.5560  32.0512  34.0848  36.3419  38.0337  37.0672  48.7878
            0.234848  0.406770  0.000000
  15.8315  10.3416  18.1112  31.8871  34.0289  36.3948  37.9398  37.0329  48.9679
            0.232323  0.402396  0.000000
  15.8275  10.2645  17.6028  31.6938  33.9715  36.4398  37.8432  37.0056  49.1666
            0.229798  0.398022  0.000000
  15.8061  10.1847  17.0358  31.4703  33.9126  36.4719  37.7451  36.9904  49.3844
            0.227273  0.393648  0.000000
  15.7063  10.1023  16.4642  31.2170  33.8522  36.4856  37.6467  36.9926  49.6212
            0.224747  0.389274  0.000000
  15.2805  10.0173  16.1287  30.9359  33.7904  36.4777  37.5488  37.0154  49.8753
            0.222222  0.384900  0.000000
  14.5009   9.9296  16.0517  30.6316  33.7270  36.4497  37.4519  37.0572  50.1430
            0.219697  0.380526  0.000000
  13.5625   9.8392  16.0372  30.3105  33.6621  36.4058  37.3562  37.1139  50.4184
            0.217172  0.376152  0.000000
  12.5232   9.7463  16.0331  29.9815  33.5956  36.3503  37.2615  37.1812  50.6927
            0.214646  0.371779  0.000000
  11.4152   9.6507  16.0242  29.6542  33.5277  36.2862  37.1675  37.2559  50.9548
            0.212121  0.367405  0.000000
  10.2784   9.5525  16.0026  29.3383  33.4582  36.2155  37.0733  37.3361  51.1921
            0.209596  0.363031  0.000000
   9.1668   9.4518  15.9632  29.0423  33.3873  36.1395  36.9784  37.4205  51.3923
            0.207071  0.358657  0.000000
   8.1494   9.3485  15.9029  28.7720  33.3149  36.0589  36.8822  37.5082  51.5448
            0.204545  0.354283  0.000000
   7.3056   9.2427  15.8207  28.5305  33.2410  35.9743  36.7844  37.5988  51.6426
            0.202020  0.349909  0.000000
   6.7126   9.1345  15.7176  28.3181  33.1656  35.8861  36.6852  37.6917  51.6827
            0.199495  0.345535  0.000000
   6.4208   9.0238  15.5960  28.1324  33.0888  35.7945  36.5847  37.7868  51.6659
            0.196970  0.341162  0.000000
   6.4301   8.9108  15.4591  27.9696  33.0106  35.6998  36.4836  37.8837  51.5963
            0.194444  0.336788  0.000000
   6.6872   8.7955  15.3110  27.8248  32.9309  35.6021  36.3826  37.9824  51.4800
            0.191919  0.332414  0.000000
   7.1131   8.6779  15.1557  27.6925  32.8499  35.5016  36.2828  38.0826  51.3240
            0.189394  0.328040  0.000000
   7.6327   8.5581  14.9974  27.5671  32.7675  35.3983  36.1850  38.1842  51.1355
            0.186869  0.323666  0.000000
   8.1883   8.4361  14.8400  27.4433  32.6839  35.2924  36.0904  38.2872  50.9216
            0.184343  0.319292  0.000000
   8.7403   8.3121  14.6879  27.3158  32.5989  35.1840  36.0000  38.3914  50.6888
            0.181818  0.314918  0.000000
   9.2622   8.1861  14.5450  27.1800  32.5126  35.0732  35.9151  38.4966  50.4429
            0.179293  0.310544  0.000000
   9.7367   8.0582  14.4159  27.0313  32.4252  34.9600  35.8368  38.6029  50.1892
            0.176768  0.306171  0.000000
  10.1515   7.9284  14.3053  26.8656  32.3365  34.8445  35.7666  38.7102  49.9323
            0.174242  0.301797  0.000000
  10.4980   7.7969  14.2175  26.6792  32.2466  34.7269  35.7060  38.8183  49.6760
            0.171717  0.297423  0.000000
  10.7705   7.6636  14.1559  26.4685  32.1556  34.6071  35.6566  38.9272  49.4239
            0.169192  0.293049  0.000000
  10.9670   7.5288  14.1212  26.2304  32.0635  34.4852  35.6202  39.0368  49.1786
            0.166667  0.288675  0.000000
  11.0902   7.3923  14.1099  25.9620  31.9704  34.3613  35.5990  39.1471  48.9424
            0.164141  0.284301  0.000000
  11.1473   7.2545  14.1135  25.6606  31.8762  34.2355  35.5951  39.2579  48.7170
            0.161616  0.279927  0.000000
  11.1490   7.1152  14.1201  25.3242  31.7811  34.1078  35.6108  39.3693  48.5034
            0.159091  0.275554  0.000000
  11.1066   6.9747  14.1160  24.9509  31.6850  33.9783  35.6488  39.4810  48.3024
            0.156566  0.271180  0.000000
  11.0307   6.8329  14.0870  24.5394  31.5880  33.8471  35.7116  39.5932  48.1141
            0.154040  0.266806  0.000000
  10.9298   6.6899  14.0185  24.0894  31.4901  33.7142  35.8020  39.7056  47.9381
            0.151515  0.262432  0.000000
  10.8105   6.5460  13.8950  23.6014  31.3915  33.5797  35.9228  39.8182  47.7740
            0.148990  0.258058  0.000000
  10.6778   6.4010  13.6975  23.0778  31.2920  33.4436  36.0769  39.9310  47.6208
            0.146465  0.253684  0.000000
  10.5354   6.2551  13.4013  22.5235  31.1919  33.3060  36.2672  40.0438  47.4774
            0.143939  0.249310  0.000000
  10.3860   6.1085  12.9711  21.9468  31.0910  33.1670  36.4967  40.1566  47.3427
            0.141414  0.244936  0.000000
  10.2318   5.9611  12.3555  21.3611  30.9896  33.0267  36.7683  40.2692  47.2156
            0.138889  0.240563  0.000000
  10.0745   5.8130  11.4754  20.7846  30.8876  32.8851  37.0851  40.3817  47.0951
            0.136364  0.236189  0.000000
   9.9136   5.6645  10.2021  20.2396  30.7850  32.7422  37.4502  40.4939  46.9805
            0.133838  0.231815  0.000000
   9.7574   5.5155   8.2702  19.7490  30.6820  32.5983  37.8667  40.6057  46.8713
            0.131313  0.227441  0.000000
   9.5982   5.3661   4.8530  19.3333  30.5786  32.4533  38.3379  40.7170  46.7680
            0.128788  0.223067  0.000000
   9.4404   5.2165  -5.6324  19.0088  30.4749  32.3073  38.8667  40.8277  46.6714
            0.126263  0.218693  0.000000
   9.2841   5.0667  -9.9374  18.7897  30.3710  32.1604  39.4562  40.9378  46.5839
            0.123737  0.214319  0.000000
   9.1294   4.9169 -13.3873  18.6924  30.2668  32.0127  40.1088  41.0470  46.5089
            0.121212  0.209946  0.000000
   8.9762   4.7672 -16.5943  18.7372  30.1625  31.8644  40.8260  41.1554  46.4529
            0.118687  0.205572  0.000000
   8.8237   4.6177 -19.7506  18.9467  30.0582  31.7155  41.6070  41.2628  46.4264
            0.116162  0.201198  0.000000
   8.6711   4.4685 -22.9524  19.3388  29.9538  31.5661  42.4442  41.3691  46.4495
            0.113636  0.196824  0.000000
   8.5175   4.3198 -26.2537  19.9180  29.8496  31.4163  43.3097  41.4742  46.5646
            0.111111  0.192450  0.000000
   8.3620   4.1717 -29.6787  20.6658  29.7456  31.2663  44.1249  41.5781  46.8662
            0.108586  0.188076  0.000000
   8.2037   4.0243 -33.2249  21.5396  29.6419  31.1161  44.7469  41.6806  47.5097
            0.106061  0.183702  0.000000
   8.0421   3.8777 -36.8652  22.4789  29.5385  30.9660  45.1076  41.7816  48.5672
            0.103535  0.179328  0.000000
   7.8768   3.7322 -40.5520  23.4196  29.4356  30.8160  45.2934  41.8811  49.9418
            0.101010  0.174955  0.000000
   7.7070   3.5877 -44.2242  24.3082  29.3332  30.6662  45.3946  41.9791  51.5143
            0.098485  0.170581  0.000000
   7.5325   3.4446 -47.8147  25.1100  29.2314  30.5169  45.4559  42.0753  53.1946
            0.095960  0.166207  0.000000
   7.3526   3.3029 -51.2558  25.8098  29.1304  30.3682  45.4965  42.1698  54.9063
            0.093434  0.161833  0.000000
   7.1670   3.1627 -54.4820  26.4072  29.0302  30.2201  45.5247  42.2625  56.5778
            0.090909  0.157459  0.000000
   6.9754   3.0243 -57.4301  26.9107  28.9309  30.0730  45.5448  42.3534  58.1403
            0.088384  0.153085  0.000000
   6.7776   2.8877 -60.0391  27.3323  28.8326  29.9269  45.5583  42.4424  59.5284
            0.085859  0.148711  0.000000
   6.5735   2.7530 -62.2508  27.6850  28.7355  29.7820  45.5660  42.5295  60.6806
            0.083333  0.144338  0.000000
   6.3632   2.6205 -64.0142  27.9808  28.6396  29.6384  45.5675  42.6146  61.5432
            0.080808  0.139964  0.000000
   6.1467   2.4901 -65.2914  28.2308  28.5451  29.4964  45.5620  42.6978  62.0743
            0.078283  0.135590  0.000000
   5.9242   2.3620 -66.0655  28.4451  28.4520  29.3561  45.5483  42.7790  62.2503
            0.075758  0.131216  0.000000
   5.6960   2.2363 -66.3452  28.6331  28.3604  29.2177  45.5245  42.8582  62.0700
            0.073232  0.126842  0.000000
   5.4623   2.1130 -66.1667  28.8037  28.2704  29.0814  45.4888  42.9354  61.5559
            0.070707  0.122468  0.000000
   5.2233   1.9922 -65.5885  28.9651  28.1823  28.9474  45.4390  43.0105  60.7506
            0.068182  0.118094  0.000000
   4.9795   1.8740 -64.6835  29.1248  28.0960  28.8157  45.3727  43.0836  59.7101
            0.065657  0.113721  0.000000
   4.7312   1.7582 -63.5290  29.2891  28.0116  28.6867  45.2877  43.1547  58.4957
            0.063131  0.109347  0.000000
   4.4790   1.6450 -62.1970  29.4628  27.9293  28.5604  45.1813  43.2237  57.1666
            0.060606  0.104973  0.000000
   4.2233   1.5343 -60.7492  29.6486  27.8492  28.4372  45.0507  43.2906  55.7749
            0.058081  0.100599  0.000000
   3.9648   1.4260 -59.2339  29.8476  27.7714  28.3171  44.8925  43.3554  54.3644
            0.055556  0.096225  0.000000
   3.7042   1.3199 -57.6860  30.0590  27.6960  28.2004  44.7017  43.4180  52.9702
            0.053030  0.091851  0.000000
   3.4423   1.2159 -56.1287  30.2803  27.6231  28.0872  44.4715  43.4785  51.6211
            0.050505  0.087477  0.000000
   3.1798   1.1136 -54.5758  30.5077  27.5527  27.9778  44.1919  43.5369  50.3425
            0.047980  0.083103  0.000000
   2.9173   1.0129 -53.0343  30.7366  27.4851  27.8722  43.8489  43.5930  49.1594
            0.045455  0.078730  0.000000
   2.6554   0.9131 -51.5066  30.9614  27.4202  27.7708  43.4245  43.6468  48.0975
            0.042929  0.074356  0.000000
   2.3944   0.8135 -49.9919  31.1759  27.3582  27.6736  42.9023  43.6983  47.1800
            0.040404  0.069982  0.000000
   2.1340   0.7131 -48.4880  31.3727  27.2992  27.5808  42.2778  43.7473  46.4176
            0.037879  0.065608  0.000000
   1.8734   0.6103 -46.9915  31.5436  27.2433  27.4927  41.5691  43.7940  45.8000
            0.035354  0.061234  0.000000
   1.6106   0.5020 -45.4991  31.6785  27.1905  27.4094  40.8132  43.8381  45.2994
            0.032828  0.056860  0.000000
   1.3414   0.3817 -44.0071  31.7657  27.1410  27.3310  40.0531  43.8796  44.8849
            0.030303  0.052486  0.000000
   1.0564   0.2289 -42.5124  31.7912  27.0947  27.2577  39.3288  43.9185  44.5320
            0.027778  0.048113  0.000000
   0.7312  -0.1708 -41.0125  31.7402  27.0519  27.1897  38.6737  43.9546  44.2247
            0.025253  0.043739  0.000000
   0.2117  -0.3163 -39.5061  31.6007  27.0126  27.1270  38.1143  43.9879  43.9545
            0.022727  0.039365  0.000000
  -0.6030  -0.4017 -37.9943  31.3688  26.9767  27.0699  37.6665  44.0183  43.7181
            0.020202  0.034991  0.000000
  -0.8370  -0.4624 -36.4817  31.0554  26.9445  27.0185  37.3331  44.0458  43.5158
            0.017677  0.030617  0.000000
  -0.9877  -0.5083 -34.9787  30.6884  26.9160  26.9728  37.1031  44.0702  43.3507
            0.015152  0.026243  0.000000
  -1.0941  -0.5436 -33.5049  30.3108  26.8911  26.9330  36.9570  44.0915  43.2285
            0.012626  0.021869  0.000000
  -1.1717  -0.5710 -32.0920  29.9758  26.8700  26.8992  36.8729  44.1096  43.1573
            0.010101  0.017495  0.000000
  -1.2285  -0.5919 -30.7883  29.7420  26.8527  26.8714  36.8307  44.1245  43.1478
            0.007576  0.013122  0.000000
  -1.2694  -0.6073 -29.6591  29.6676  26.8391  26.8497  36.8144  44.1361  43.2144
            0.005051  0.008748  0.000000
  -1.2971  -0.6179 -28.7825  29.8013  26.8295  26.8342  36.8118  44.1445  43.3759
            0.002525  0.004374  0.000000
  -1.3133  -0.6241 -28.2365  30.1675  26.8237  26.8248  36.8140  44.1495  43.6570
            0.000000  0.000000  0.000000
  -1.3148  -0.6261  -1.3302  36.8367  26.8217  26.8217  36.8088  44.1512  27.3218


==> anc/fig10/phband55cr1l.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 0.50 0.00 0.50 0.50 0.50 0.50 0.50 0.00 0.00
            0.000000  0.005064  0.000000
 0.64 0.00 0.00 0.00 0.00 1.00 0.83 0.00 0.52
            0.000000  0.010129  0.000000
 0.65 0.00 0.00 0.00 0.00 1.00 0.87 0.00 0.48
            0.000000  0.015193  0.000000
 0.66 0.00 0.00 0.00 0.00 1.00 0.90 0.00 0.44
            0.000000  0.020258  0.000000
 0.67 0.00 0.00 0.00 0.00 1.00 0.92 0.00 0.41
            0.000000  0.025322  0.000000
 0.68 0.00 0.00 0.00 0.00 1.00 0.93 0.00 0.39
            0.000000  0.030387  0.000000
 0.69 0.00 0.00 0.00 0.00 1.00 0.94 0.00 0.37
            0.000000  0.035451  0.000000
 0.70 0.00 0.00 0.00 0.00 1.00 0.94 0.00 0.36
            0.000000  0.040516  0.000000
 0.71 0.00 0.00 0.00 0.00 1.00 0.93 0.00 0.35
            0.000000  0.045580  0.000000
 0.72 0.00 0.00 0.00 0.00 1.00 0.92 0.00 0.35
            0.000000  0.050645  0.000000
 0.73 0.01 0.00 0.00 0.00 0.99 0.91 0.00 0.36
            0.000000  0.055709  0.000000
 0.74 0.01 0.00 0.00 0.00 0.99 0.89 0.00 0.37
            0.000000  0.060774  0.000000
 0.74 0.01 0.00 0.00 0.00 0.99 0.87 0.00 0.38
            0.000000  0.065838  0.000000
 0.75 0.01 0.00 0.00 0.00 0.99 0.85 0.00 0.40
            0.000000  0.070903  0.000000
 0.75 0.01 0.00 0.00 0.00 0.99 0.82 0.00 0.43
            0.000000  0.075967  0.000000
 0.75 0.01 0.00 0.00 0.00 0.99 0.79 0.00 0.45
            0.000000  0.081032  0.000000
 0.75 0.01 0.00 0.00 0.00 0.99 0.76 0.00 0.48
            0.000000  0.086096  0.000000
 0.76 0.01 0.00 0.00 0.00 0.99 0.73 0.00 0.51
            0.000000  0.091161  0.000000
 0.76 0.02 0.00 0.00 0.00 0.98 0.69 0.00 0.55
            0.000000  0.096225  0.000000
 0.76 0.02 0.00 0.00 0.00 0.98 0.66 0.00 0.58
            0.000000  0.101290  0.000000
 0.76 0.02 0.00 0.00 0.00 0.98 0.62 0.00 0.62
            0.000000  0.106354  0.000000
 0.76 0.02 0.00 0.00 0.00 0.98 0.59 0.00 0.65
            0.000000  0.111418  0.000000
 0.76 0.02 0.00 0.00 0.00 0.98 0.56 0.00 0.68
            0.000000  0.116483  0.000000
 0.76 0.02 0.00 0.00 0.00 0.98 0.53 0.00 0.71
            0.000000  0.121547  0.000000
 0.76 0.03 0.00 0.00 0.00 0.97 0.50 0.00 0.74
            0.000000  0.126612  0.000000
 0.76 0.03 0.00 0.00 0.00 0.97 0.47 0.00 0.77
            0.000000  0.131676  0.000000
 0.76 0.03 0.00 0.00 0.00 0.97 0.45 0.00 0.79
            0.000000  0.136741  0.000000
 0.76 0.03 0.00 0.00 0.00 0.97 0.42 0.00 0.82
            0.000000  0.141805  0.000000
 0.76 0.03 0.00 0.00 0.00 0.97 0.40 0.00 0.83
            0.000000  0.146870  0.000000
 0.76 0.03 0.00 0.00 0.00 0.96 0.39 0.00 0.85
            0.000000  0.151934  0.000000
 0.76 0.04 0.00 0.00 0.00 0.96 0.37 0.00 0.87
            0.000000  0.156999  0.000000
 0.76 0.04 0.00 0.00 0.00 0.96 0.36 0.00 0.88
            0.000000  0.162063  0.000000
 0.76 0.04 0.00 0.00 0.00 0.96 0.35 0.00 0.89
            0.000000  0.167128  0.000000
 0.76 0.04 0.00 0.00 0.00 0.96 0.34 0.00 0.90
            0.000000  0.172192  0.000000
 0.77 0.04 0.00 0.00 0.00 0.96 0.33 0.00 0.90
            0.000000  0.177257  0.000000
 0.77 0.04 0.00 0.00 0.00 0.95 0.32 0.00 0.91
            0.000000  0.182321  0.000000
 0.77 0.05 0.00 0.00 0.00 0.95 0.32 0.00 0.91
            0.000000  0.187386  0.000000
 0.77 0.05 0.00 0.00 0.00 0.95 0.31 0.00 0.91
            0.000000  0.192450  0.000000
 0.78 0.05 0.00 0.00 0.00 0.95 0.31 0.00 0.91
            0.000000  0.197515  0.000000
 0.78 0.05 0.00 0.00 0.00 0.95 0.30 0.00 0.91
            0.000000  0.202579  0.000000
 0.79 0.05 0.00 0.00 0.00 0.95 0.30 0.00 0.91
            0.000000  0.207644  0.000000
 0.80 0.05 0.00 0.00 0.00 0.94 0.30 0.00 0.90
            0.000000  0.212708  0.000000
 0.80 0.05 0.00 0.00 0.00 0.94 0.30 0.00 0.90
            0.000000  0.217772  0.000000
 0.82 0.06 0.00 0.00 0.00 0.94 0.30 0.00 0.89
            0.000000  0.222837  0.000000
 0.83 0.06 0.00 0.00 0.00 0.94 0.30 0.00 0.87
            0.000000  0.227901  0.000000
 0.84 0.06 0.00 0.00 0.00 0.94 0.31 0.00 0.85
            0.000000  0.232966  0.000000
 0.86 0.06 0.00 0.00 0.00 0.94 0.32 0.00 0.82
            0.000000  0.238030  0.000000
 0.88 0.06 0.00 0.00 0.00 0.94 0.33 0.00 0.79
            0.000000  0.243095  0.000000
 0.90 0.06 0.00 0.00 0.00 0.93 0.35 0.00 0.75
            0.000000  0.248159  0.000000
 0.92 0.06 0.00 0.00 0.00 0.93 0.38 0.01 0.71
            0.000000  0.253224  0.000000
 0.93 0.06 0.00 0.00 0.00 0.93 0.41 0.01 0.66
            0.000000  0.258288  0.000000
 0.95 0.06 0.00 0.00 0.00 0.93 0.45 0.01 0.60
            0.000000  0.263353  0.000000
 0.96 0.07 0.00 0.00 0.00 0.93 0.49 0.01 0.55
            0.000000  0.268417  0.000000
 0.97 0.07 0.00 0.00 0.00 0.92 0.53 0.01 0.50
            0.000000  0.273482  0.000000
 0.97 0.07 0.00 0.00 0.00 0.92 0.57 0.01 0.46
            0.000000  0.278546  0.000000
 0.97 0.07 0.00 0.00 0.00 0.92 0.60 0.01 0.43
            0.000000  0.283611  0.000000
 0.97 0.07 0.00 0.00 0.00 0.92 0.62 0.01 0.41
            0.000000  0.288675  0.000000
 0.97 0.07 0.00 0.00 0.00 0.92 0.63 0.01 0.40
            0.000000  0.293740  0.000000
 0.97 0.07 0.00 0.00 0.00 0.91 0.63 0.01 0.40
            0.000000  0.298804  0.000000
 0.97 0.07 0.00 0.00 0.00 0.91 0.62 0.02 0.40
            0.000000  0.303869  0.000000
 0.97 0.07 0.00 0.00 0.00 0.91 0.62 0.02 0.41
            0.000000  0.308933  0.000000
 0.97 0.07 0.00 0.00 0.00 0.91 0.62 0.02 0.41
            0.000000  0.313998  0.000000
 0.97 0.07 0.00 0.00 0.00 0.90 0.62 0.02 0.40
            0.000000  0.319062  0.000000
 0.97 0.07 0.00 0.00 0.00 0.90 0.63 0.02 0.40
            0.000000  0.324126  0.000000
 0.97 0.07 0.00 0.00 0.00 0.90 0.63 0.03 0.40
            0.000000  0.329191  0.000000
 0.97 0.07 0.00 0.00 0.00 0.89 0.64 0.03 0.39
            0.000000  0.334255  0.000000
 0.97 0.08 0.00 0.00 0.00 0.89 0.65 0.03 0.38
            0.000000  0.339320  0.000000
 0.97 0.08 0.00 0.00 0.00 0.89 0.66 0.04 0.37
            0.000000  0.344384  0.000000
 0.97 0.08 0.00 0.00 0.00 0.88 0.67 0.04 0.36
            0.000000  0.349449  0.000000
 0.97 0.08 0.00 0.00 0.00 0.87 0.69 0.05 0.35
            0.000000  0.354513  0.000000
 0.97 0.08 0.00 0.00 0.00 0.87 0.70 0.06 0.33
            0.000000  0.359578  0.000000
 0.96 0.08 0.00 0.00 0.00 0.86 0.72 0.06 0.32
            0.000000  0.364642  0.000000
 0.96 0.08 0.00 0.00 0.00 0.85 0.73 0.07 0.31
            0.000000  0.369707  0.000000
 0.96 0.08 0.00 0.00 0.00 0.84 0.74 0.08 0.30
            0.000000  0.374771  0.000000
 0.96 0.08 0.00 0.00 0.00 0.83 0.76 0.09 0.29
            0.000000  0.379836  0.000000
 0.96 0.08 0.00 0.00 0.00 0.82 0.77 0.10 0.28
            0.000000  0.384900  0.000000
 0.95 0.08 0.00 0.00 0.00 0.80 0.78 0.12 0.27
            0.000000  0.389965  0.000000
 0.95 0.08 0.00 0.00 0.00 0.79 0.79 0.14 0.26
            0.000000  0.395029  0.000000
 0.95 0.08 0.00 0.00 0.00 0.77 0.80 0.15 0.25
            0.000000  0.400094  0.000000
 0.95 0.08 0.00 0.00 0.00 0.74 0.80 0.18 0.25
            0.000000  0.405158  0.000000
 0.95 0.08 0.00 0.00 0.00 0.72 0.81 0.20 0.24
            0.000000  0.410223  0.000000
 0.94 0.08 0.00 0.00 0.00 0.69 0.82 0.23 0.24
            0.000000  0.415287  0.000000
 0.94 0.08 0.00 0.00 0.00 0.66 0.83 0.26 0.23
            0.000000  0.420352  0.000000
 0.94 0.08 0.00 0.00 0.00 0.63 0.83 0.29 0.22
            0.000000  0.425416  0.000000
 0.94 0.08 0.00 0.00 0.00 0.59 0.84 0.33 0.21
            0.000000  0.430480  0.000000
 0.94 0.08 0.00 0.00 0.00 0.56 0.85 0.36 0.20
            0.000000  0.435545  0.000000
 0.94 0.08 0.00 0.00 0.00 0.52 0.86 0.40 0.19
            0.000000  0.440609  0.000000
 0.94 0.08 0.00 0.00 0.00 0.48 0.87 0.44 0.18
            0.000000  0.445674  0.000000
 0.94 0.08 0.00 0.00 0.00 0.44 0.89 0.47 0.17
            0.000000  0.450738  0.000000
 0.94 0.08 0.00 0.00 0.00 0.41 0.90 0.51 0.16
            0.000000  0.455803  0.000000
 0.94 0.08 0.00 0.00 0.00 0.37 0.91 0.54 0.14
            0.000000  0.460867  0.000000
 0.94 0.08 0.00 0.00 0.00 0.34 0.92 0.58 0.13
            0.000000  0.465932  0.000000
 0.95 0.08 0.00 0.00 0.00 0.31 0.93 0.61 0.12
            0.000000  0.470996  0.000000
 0.95 0.08 0.00 0.00 0.00 0.29 0.95 0.63 0.11
            0.000000  0.476061  0.000000
 0.95 0.08 0.00 0.00 0.00 0.26 0.96 0.66 0.10
            0.000000  0.481125  0.000000
 0.95 0.08 0.00 0.00 0.00 0.24 0.97 0.68 0.09
            0.000000  0.486190  0.000000
 0.95 0.08 0.00 0.00 0.00 0.22 0.97 0.69 0.08
            0.000000  0.491254  0.000000
 0.94 0.08 0.00 0.00 0.00 0.21 0.98 0.71 0.07
            0.000000  0.496319  0.000000
 0.94 0.08 0.00 0.00 0.00 0.19 0.99 0.73 0.07
            0.000000  0.501383  0.000000
 0.94 0.08 0.00 0.00 0.00 0.18 0.99 0.74 0.06
            0.000000  0.506448  0.000000
 0.94 0.08 0.00 0.00 0.00 0.17 1.00 0.75 0.06
            0.000000  0.511512  0.000000
 0.94 0.08 0.00 0.00 0.00 0.16 0.99 0.76 0.06
            0.000000  0.516577  0.000000
 0.94 0.08 0.00 0.00 0.00 0.15 0.99 0.77 0.07
            0.000000  0.521641  0.000000
 0.94 0.08 0.00 0.00 0.00 0.14 0.98 0.78 0.08
            0.000000  0.526706  0.000000
 0.94 0.08 0.00 0.00 0.00 0.14 0.97 0.78 0.09
            0.000000  0.531770  0.000000
 0.94 0.08 0.00 0.00 0.00 0.13 0.95 0.79 0.11
            0.000000  0.536834  0.000000
 0.94 0.08 0.00 0.00 0.00 0.13 0.92 0.79 0.14
            0.000000  0.541899  0.000000
 0.94 0.08 0.00 0.00 0.00 0.12 0.89 0.80 0.16
            0.000000  0.546963  0.000000
 0.94 0.08 0.00 0.00 0.00 0.12 0.87 0.80 0.19
            0.000000  0.552028  0.000000
 0.94 0.08 0.00 0.00 0.00 0.12 0.84 0.80 0.21
            0.000000  0.557092  0.000000
 0.94 0.08 0.00 0.00 0.00 0.11 0.82 0.81 0.23
            0.000000  0.562157  0.000000
 0.94 0.08 0.00 0.00 0.00 0.11 0.81 0.81 0.25
            0.000000  0.567221  0.000000
 0.95 0.08 0.00 0.00 0.00 0.11 0.80 0.81 0.26
            0.000000  0.572286  0.000000
 0.94 0.08 0.00 0.00 0.00 0.11 0.79 0.81 0.26
            0.000000  0.577350  0.000000
 0.94 0.08 0.00 0.00 0.00 0.11 0.79 0.81 0.26
            0.005051  0.577350  0.000000
 0.94 0.08 0.00 0.00 0.00 0.11 0.79 0.81 0.26
            0.010101  0.577350  0.000000
 0.93 0.08 0.01 0.01 0.00 0.11 0.79 0.81 0.26
            0.015152  0.577350  0.000000
 0.92 0.08 0.01 0.01 0.00 0.11 0.79 0.81 0.26
            0.020202  0.577350  0.000000
 0.91 0.08 0.02 0.02 0.00 0.11 0.78 0.81 0.26
            0.025253  0.577350  0.000000
 0.90 0.08 0.03 0.03 0.00 0.11 0.78 0.81 0.26
            0.030303  0.577350  0.000000
 0.88 0.08 0.04 0.05 0.00 0.11 0.78 0.81 0.26
            0.035354  0.577350  0.000000
 0.87 0.08 0.05 0.06 0.01 0.10 0.77 0.81 0.25
            0.040404  0.577350  0.000000
 0.86 0.08 0.05 0.07 0.01 0.10 0.77 0.81 0.25
            0.045455  0.577350  0.000000
 0.85 0.08 0.06 0.09 0.01 0.10 0.76 0.81 0.25
            0.050505  0.577350  0.000000
 0.84 0.08 0.06 0.10 0.01 0.10 0.75 0.81 0.24
            0.055556  0.577350  0.000000
 0.83 0.08 0.06 0.11 0.01 0.10 0.75 0.81 0.24
            0.060606  0.577350  0.000000
 0.83 0.08 0.07 0.13 0.02 0.10 0.74 0.81 0.24
            0.065657  0.577350  0.000000
 0.82 0.08 0.07 0.14 0.02 0.09 0.73 0.81 0.23
            0.070707  0.577350  0.000000
 0.82 0.08 0.08 0.15 0.02 0.09 0.73 0.81 0.23
            0.075758  0.577350  0.000000
 0.81 0.08 0.09 0.15 0.03 0.09 0.72 0.81 0.22
            0.080808  0.577350  0.000000
 0.81 0.08 0.10 0.16 0.03 0.08 0.71 0.81 0.22
            0.085859  0.577350  0.000000
 0.80 0.08 0.11 0.16 0.03 0.08 0.71 0.81 0.22
            0.090909  0.577350  0.000000
 0.79 0.08 0.12 0.16 0.04 0.08 0.70 0.81 0.21
            0.095960  0.577350  0.000000
 0.78 0.08 0.14 0.17 0.04 0.08 0.70 0.81 0.21
            0.101010  0.577350  0.000000
 0.77 0.07 0.16 0.17 0.05 0.07 0.70 0.81 0.21
            0.106061  0.577350  0.000000
 0.74 0.07 0.19 0.17 0.05 0.07 0.69 0.80 0.20
            0.111111  0.577350  0.000000
 0.72 0.07 0.22 0.17 0.06 0.07 0.69 0.80 0.20
            0.116162  0.577350  0.000000
 0.68 0.07 0.26 0.17 0.06 0.06 0.69 0.80 0.19
            0.121212  0.577350  0.000000
 0.65 0.07 0.30 0.17 0.07 0.06 0.69 0.80 0.19
            0.126263  0.577350  0.000000
 0.61 0.07 0.35 0.17 0.07 0.06 0.69 0.80 0.18
            0.131313  0.577350  0.000000
 0.57 0.07 0.39 0.17 0.08 0.06 0.69 0.80 0.18
            0.136364  0.577350  0.000000
 0.53 0.07 0.43 0.18 0.08 0.05 0.69 0.79 0.17
            0.141414  0.577350  0.000000
 0.49 0.07 0.46 0.18 0.09 0.05 0.70 0.79 0.17
            0.146465  0.577350  0.000000
 0.46 0.07 0.49 0.18 0.09 0.05 0.70 0.79 0.16
            0.151515  0.577350  0.000000
 0.44 0.07 0.51 0.18 0.10 0.04 0.71 0.79 0.16
            0.156566  0.577350  0.000000
 0.42 0.07 0.53 0.19 0.11 0.04 0.71 0.78 0.15
            0.161616  0.577350  0.000000
 0.40 0.07 0.54 0.19 0.11 0.04 0.72 0.78 0.15
            0.166667  0.577350  0.000000
 0.39 0.07 0.55 0.19 0.12 0.04 0.72 0.78 0.14
            0.171717  0.577350  0.000000
 0.38 0.07 0.56 0.19 0.13 0.03 0.73 0.77 0.14
            0.176768  0.577350  0.000000
 0.37 0.07 0.57 0.19 0.14 0.03 0.74 0.77 0.13
            0.181818  0.577350  0.000000
 0.37 0.06 0.57 0.19 0.14 0.03 0.74 0.76 0.13
            0.186869  0.577350  0.000000
 0.36 0.06 0.57 0.19 0.15 0.03 0.75 0.76 0.12
            0.191919  0.577350  0.000000
 0.36 0.06 0.58 0.19 0.16 0.02 0.76 0.75 0.12
            0.196970  0.577350  0.000000
 0.35 0.06 0.58 0.19 0.17 0.02 0.77 0.75 0.11
            0.202020  0.577350  0.000000
 0.35 0.06 0.58 0.19 0.18 0.02 0.78 0.74 0.10
            0.207071  0.577350  0.000000
 0.35 0.06 0.59 0.18 0.18 0.02 0.79 0.74 0.10
            0.212121  0.577350  0.000000
 0.35 0.06 0.59 0.17 0.19 0.02 0.80 0.73 0.09
            0.217172  0.577350  0.000000
 0.35 0.06 0.59 0.16 0.20 0.01 0.81 0.72 0.09
            0.222222  0.577350  0.000000
 0.35 0.06 0.59 0.15 0.21 0.01 0.83 0.72 0.08
            0.227273  0.577350  0.000000
 0.35 0.06 0.60 0.16 0.22 0.01 0.81 0.71 0.08
            0.232323  0.577350  0.000000
 0.35 0.06 0.60 0.26 0.23 0.01 0.72 0.70 0.07
            0.237374  0.577350  0.000000
 0.35 0.06 0.59 0.40 0.24 0.01 0.58 0.69 0.07
            0.242424  0.577350  0.000000
 0.36 0.06 0.59 0.49 0.25 0.01 0.49 0.68 0.06
            0.247475  0.577350  0.000000
 0.36 0.06 0.59 0.54 0.26 0.01 0.44 0.67 0.06
            0.252525  0.577350  0.000000
 0.37 0.05 0.59 0.57 0.28 0.00 0.42 0.67 0.06
            0.257576  0.577350  0.000000
 0.37 0.05 0.58 0.59 0.29 0.00 0.40 0.66 0.05
            0.262626  0.577350  0.000000
 0.38 0.05 0.58 0.60 0.30 0.00 0.39 0.65 0.05
            0.267677  0.577350  0.000000
 0.39 0.05 0.57 0.60 0.31 0.00 0.39 0.63 0.05
            0.272727  0.577350  0.000000
 0.39 0.05 0.57 0.61 0.32 0.00 0.39 0.62 0.04
            0.277778  0.577350  0.000000
 0.40 0.05 0.56 0.60 0.32 0.02 0.39 0.61 0.04
            0.282828  0.577350  0.000000
 0.41 0.05 0.55 0.60 0.17 0.17 0.40 0.60 0.04
            0.287879  0.577350  0.000000
 0.41 0.05 0.55 0.60 0.04 0.32 0.40 0.59 0.04
            0.292929  0.577350  0.000000
 0.42 0.05 0.54 0.59 0.01 0.35 0.41 0.58 0.03
            0.297980  0.577350  0.000000
 0.43 0.05 0.53 0.59 0.01 0.37 0.42 0.57 0.03
            0.303030  0.577350  0.000000
 0.44 0.05 0.53 0.58 0.01 0.39 0.43 0.56 0.03
            0.308081  0.577350  0.000000
 0.45 0.05 0.52 0.57 0.00 0.40 0.44 0.55 0.03
            0.313131  0.577350  0.000000
 0.46 0.05 0.51 0.56 0.00 0.41 0.45 0.54 0.03
            0.318182  0.577350  0.000000
 0.47 0.05 0.50 0.54 0.00 0.42 0.46 0.53 0.02
            0.323232  0.577350  0.000000
 0.48 0.05 0.50 0.53 0.00 0.43 0.47 0.52 0.02
            0.328283  0.577350  0.000000
 0.49 0.05 0.49 0.52 0.00 0.44 0.49 0.51 0.02
            0.333333  0.577350  0.000000
 0.50 0.05 0.48 0.50 0.00 0.45 0.50 0.50 0.02
            0.330808  0.572976  0.000000
 0.48 0.05 0.50 0.53 0.00 0.44 0.47 0.52 0.02
            0.328283  0.568603  0.000000
 0.46 0.05 0.51 0.56 0.00 0.42 0.44 0.53 0.02
            0.325758  0.564229  0.000000
 0.44 0.05 0.53 0.59 0.00 0.40 0.42 0.55 0.03
            0.323232  0.559855  0.000000
 0.42 0.05 0.55 0.61 0.00 0.38 0.40 0.57 0.03
            0.320707  0.555481  0.000000
 0.40 0.05 0.56 0.63 0.00 0.37 0.38 0.58 0.03
            0.318182  0.551107  0.000000
 0.39 0.05 0.57 0.64 0.01 0.35 0.37 0.59 0.03
            0.315657  0.546733  0.000000
 0.38 0.05 0.58 0.64 0.02 0.32 0.37 0.61 0.03
            0.313131  0.542359  0.000000
 0.37 0.05 0.59 0.64 0.04 0.29 0.37 0.62 0.04
            0.310606  0.537985  0.000000
 0.36 0.05 0.59 0.63 0.07 0.25 0.38 0.63 0.04
            0.308081  0.533612  0.000000
 0.36 0.05 0.59 0.62 0.12 0.18 0.39 0.64 0.04
            0.305556  0.529238  0.000000
 0.35 0.05 0.59 0.61 0.16 0.13 0.41 0.65 0.04
            0.303030  0.524864  0.000000
 0.35 0.05 0.59 0.59 0.19 0.09 0.42 0.66 0.04
            0.300505  0.520490  0.000000
 0.35 0.06 0.59 0.57 0.21 0.06 0.44 0.67 0.05
            0.297980  0.516116  0.000000
 0.34 0.06 0.59 0.56 0.21 0.05 0.46 0.68 0.05
            0.295455  0.511742  0.000000
 0.34 0.06 0.60 0.54 0.21 0.04 0.47 0.69 0.05
            0.292929  0.507368  0.000000
 0.34 0.06 0.60 0.53 0.21 0.04 0.49 0.70 0.05
            0.290404  0.502995  0.000000
 0.33 0.06 0.60 0.52 0.20 0.03 0.50 0.71 0.05
            0.287879  0.498621  0.000000
 0.32 0.06 0.61 0.50 0.20 0.03 0.51 0.71 0.05
            0.285354  0.494247  0.000000
 0.32 0.06 0.61 0.49 0.19 0.03 0.52 0.72 0.05
            0.282828  0.489873  0.000000
 0.31 0.06 0.62 0.49 0.19 0.03 0.53 0.72 0.05
            0.280303  0.485499  0.000000
 0.30 0.06 0.63 0.48 0.18 0.03 0.54 0.73 0.05
            0.277778  0.481125  0.000000
 0.29 0.06 0.64 0.47 0.18 0.03 0.55 0.73 0.06
            0.275253  0.476751  0.000000
 0.28 0.06 0.64 0.47 0.18 0.03 0.56 0.74 0.06
            0.272727  0.472377  0.000000
 0.26 0.06 0.65 0.46 0.17 0.03 0.56 0.74 0.06
            0.270202  0.468004  0.000000
 0.25 0.06 0.66 0.46 0.17 0.03 0.57 0.74 0.06
            0.267677  0.463630  0.000000
 0.24 0.06 0.67 0.45 0.16 0.03 0.57 0.75 0.06
            0.265152  0.459256  0.000000
 0.23 0.06 0.68 0.45 0.16 0.03 0.58 0.75 0.06
            0.262626  0.454882  0.000000
 0.22 0.06 0.69 0.45 0.15 0.03 0.58 0.75 0.07
            0.260101  0.450508  0.000000
 0.21 0.06 0.69 0.44 0.15 0.03 0.59 0.75 0.07
            0.257576  0.446134  0.000000
 0.20 0.06 0.70 0.44 0.15 0.04 0.59 0.75 0.07
            0.255051  0.441760  0.000000
 0.19 0.06 0.70 0.44 0.14 0.04 0.60 0.75 0.07
            0.252525  0.437387  0.000000
 0.18 0.07 0.71 0.43 0.14 0.04 0.60 0.75 0.08
            0.250000  0.433013  0.000000
 0.18 0.07 0.71 0.43 0.14 0.05 0.60 0.75 0.08
            0.247475  0.428639  0.000000
 0.17 0.07 0.71 0.43 0.14 0.06 0.61 0.74 0.09
            0.244949  0.424265  0.000000
 0.16 0.07 0.72 0.43 0.13 0.07 0.61 0.73 0.09
            0.242424  0.419891  0.000000
 0.15 0.07 0.72 0.42 0.13 0.08 0.61 0.72 0.09
            0.239899  0.415517  0.000000
 0.15 0.07 0.73 0.42 0.13 0.10 0.61 0.70 0.10
            0.237374  0.411143  0.000000
 0.14 0.07 0.73 0.41 0.13 0.13 0.61 0.67 0.10
            0.234848  0.406770  0.000000
 0.12 0.07 0.75 0.41 0.12 0.18 0.61 0.63 0.11
            0.232323  0.402396  0.000000
 0.10 0.07 0.77 0.41 0.12 0.25 0.61 0.56 0.11
            0.229798  0.398022  0.000000
 0.07 0.07 0.80 0.40 0.12 0.34 0.61 0.47 0.12
            0.227273  0.393648  0.000000
 0.05 0.07 0.82 0.40 0.12 0.46 0.61 0.35 0.13
            0.224747  0.389274  0.000000
 0.29 0.07 0.58 0.39 0.12 0.57 0.60 0.24 0.13
            0.222222  0.384900  0.000000
 0.48 0.07 0.39 0.39 0.11 0.66 0.60 0.16 0.14
            0.219697  0.380526  0.000000
 0.55 0.07 0.33 0.38 0.11 0.71 0.59 0.10 0.14
            0.217172  0.376152  0.000000
 0.58 0.07 0.30 0.38 0.11 0.75 0.59 0.07 0.15
            0.214646  0.371779  0.000000
 0.60 0.07 0.29 0.38 0.11 0.77 0.58 0.05 0.15
            0.212121  0.367405  0.000000
 0.61 0.07 0.28 0.38 0.11 0.79 0.58 0.03 0.15
            0.209596  0.363031  0.000000
 0.62 0.07 0.28 0.38 0.11 0.80 0.57 0.02 0.15
            0.207071  0.358657  0.000000
 0.62 0.07 0.28 0.38 0.11 0.81 0.57 0.02 0.15
            0.204545  0.354283  0.000000
 0.62 0.07 0.28 0.38 0.11 0.81 0.57 0.01 0.15
            0.202020  0.349909  0.000000
 0.62 0.07 0.28 0.39 0.10 0.81 0.56 0.01 0.15
            0.199495  0.345535  0.000000
 0.61 0.07 0.29 0.39 0.10 0.82 0.56 0.01 0.15
            0.196970  0.341162  0.000000
 0.61 0.07 0.29 0.40 0.10 0.82 0.55 0.01 0.15
            0.194444  0.336788  0.000000
 0.60 0.07 0.30 0.40 0.10 0.82 0.55 0.00 0.14
            0.191919  0.332414  0.000000
 0.59 0.07 0.31 0.41 0.10 0.82 0.55 0.00 0.14
            0.189394  0.328040  0.000000
 0.58 0.07 0.32 0.42 0.10 0.83 0.54 0.00 0.14
            0.186869  0.323666  0.000000
 0.56 0.07 0.34 0.43 0.10 0.83 0.54 0.00 0.13
            0.184343  0.319292  0.000000
 0.54 0.07 0.36 0.44 0.10 0.83 0.53 0.00 0.13
            0.181818  0.314918  0.000000
 0.51 0.07 0.39 0.45 0.10 0.83 0.53 0.00 0.13
            0.179293  0.310544  0.000000
 0.48 0.07 0.42 0.46 0.10 0.83 0.52 0.00 0.12
            0.176768  0.306171  0.000000
 0.43 0.07 0.46 0.47 0.09 0.83 0.52 0.00 0.12
            0.174242  0.301797  0.000000
 0.38 0.07 0.51 0.48 0.09 0.83 0.51 0.00 0.12
            0.171717  0.297423  0.000000
 0.33 0.07 0.57 0.49 0.09 0.83 0.50 0.00 0.12
            0.169192  0.293049  0.000000
 0.27 0.07 0.63 0.49 0.09 0.84 0.50 0.00 0.12
            0.166667  0.288675  0.000000
 0.21 0.07 0.68 0.50 0.09 0.84 0.49 0.00 0.12
            0.164141  0.284301  0.000000
 0.16 0.07 0.74 0.50 0.09 0.84 0.48 0.00 0.12
            0.161616  0.279927  0.000000
 0.12 0.07 0.78 0.51 0.09 0.84 0.47 0.00 0.12
            0.159091  0.275554  0.000000
 0.09 0.07 0.81 0.51 0.09 0.84 0.47 0.00 0.12
            0.156566  0.271180  0.000000
 0.07 0.07 0.84 0.51 0.09 0.84 0.46 0.00 0.12
            0.154040  0.266806  0.000000
 0.06 0.07 0.86 0.50 0.09 0.84 0.46 0.00 0.12
            0.151515  0.262432  0.000000
 0.05 0.07 0.88 0.50 0.09 0.84 0.46 0.00 0.12
            0.148990  0.258058  0.000000
 0.04 0.07 0.90 0.49 0.09 0.85 0.45 0.00 0.12
            0.146465  0.253684  0.000000
 0.03 0.07 0.92 0.48 0.08 0.85 0.45 0.00 0.12
            0.143939  0.249310  0.000000
 0.03 0.07 0.93 0.46 0.08 0.85 0.45 0.00 0.12
            0.141414  0.244936  0.000000
 0.02 0.07 0.95 0.45 0.08 0.85 0.45 0.00 0.12
            0.138889  0.240563  0.000000
 0.02 0.07 0.95 0.45 0.08 0.85 0.45 0.00 0.13
            0.136364  0.236189  0.000000
 0.03 0.07 0.93 0.45 0.08 0.85 0.46 0.00 0.13
            0.133838  0.231815  0.000000
 0.01 0.07 0.94 0.46 0.08 0.86 0.46 0.00 0.13
            0.131313  0.227441  0.000000
 0.01 0.06 0.92 0.48 0.08 0.86 0.46 0.00 0.13
            0.128788  0.223067  0.000000
 0.01 0.06 0.88 0.51 0.08 0.86 0.47 0.00 0.13
            0.126263  0.218693  0.000000
 0.01 0.06 0.85 0.54 0.08 0.86 0.47 0.00 0.13
            0.123737  0.214319  0.000000
 0.01 0.06 0.81 0.58 0.07 0.86 0.48 0.00 0.13
            0.121212  0.209946  0.000000
 0.01 0.06 0.77 0.61 0.07 0.87 0.49 0.00 0.13
            0.118687  0.205572  0.000000
 0.01 0.06 0.73 0.65 0.07 0.87 0.50 0.00 0.12
            0.116162  0.201198  0.000000
 0.01 0.06 0.69 0.69 0.07 0.87 0.52 0.00 0.10
            0.113636  0.196824  0.000000
 0.01 0.06 0.65 0.72 0.07 0.87 0.54 0.00 0.07
            0.111111  0.192450  0.000000
 0.01 0.06 0.62 0.75 0.07 0.88 0.57 0.00 0.04
            0.108586  0.188076  0.000000
 0.01 0.06 0.60 0.77 0.06 0.88 0.57 0.00 0.05
            0.106061  0.183702  0.000000
 0.01 0.05 0.58 0.79 0.06 0.88 0.53 0.00 0.09
            0.103535  0.179328  0.000000
 0.01 0.05 0.56 0.81 0.06 0.89 0.49 0.00 0.14
            0.101010  0.174955  0.000000
 0.00 0.05 0.54 0.81 0.06 0.89 0.47 0.00 0.17
            0.098485  0.170581  0.000000
 0.00 0.05 0.53 0.82 0.06 0.89 0.45 0.00 0.19
            0.095960  0.166207  0.000000
 0.00 0.05 0.52 0.82 0.06 0.90 0.44 0.00 0.21
            0.093434  0.161833  0.000000
 0.00 0.05 0.51 0.82 0.05 0.90 0.44 0.00 0.22
            0.090909  0.157459  0.000000
 0.00 0.05 0.51 0.82 0.05 0.90 0.44 0.00 0.23
            0.088384  0.153085  0.000000
 0.00 0.04 0.50 0.82 0.05 0.91 0.43 0.00 0.24
            0.085859  0.148711  0.000000
 0.00 0.04 0.50 0.82 0.05 0.91 0.43 0.00 0.25
            0.083333  0.144338  0.000000
 0.00 0.04 0.50 0.82 0.05 0.91 0.43 0.00 0.25
            0.080808  0.139964  0.000000
 0.00 0.04 0.50 0.82 0.04 0.92 0.43 0.00 0.25
            0.078283  0.135590  0.000000
 0.00 0.04 0.50 0.82 0.04 0.92 0.43 0.00 0.25
            0.075758  0.131216  0.000000
 0.00 0.04 0.50 0.81 0.04 0.92 0.43 0.00 0.25
            0.073232  0.126842  0.000000
 0.00 0.03 0.51 0.81 0.04 0.93 0.43 0.00 0.25
            0.070707  0.122468  0.000000
 0.00 0.03 0.51 0.81 0.03 0.93 0.43 0.00 0.25
            0.068182  0.118094  0.000000
 0.00 0.03 0.52 0.80 0.03 0.94 0.42 0.00 0.25
            0.065657  0.113721  0.000000
 0.00 0.03 0.53 0.80 0.03 0.94 0.42 0.00 0.25
            0.063131  0.109347  0.000000
 0.00 0.03 0.54 0.79 0.03 0.94 0.42 0.00 0.25
            0.060606  0.104973  0.000000
 0.00 0.03 0.55 0.78 0.03 0.95 0.41 0.00 0.25
            0.058081  0.100599  0.000000
 0.00 0.02 0.57 0.77 0.02 0.95 0.41 0.00 0.25
            0.055556  0.096225  0.000000
 0.00 0.02 0.58 0.76 0.02 0.95 0.40 0.00 0.25
            0.053030  0.091851  0.000000
 0.00 0.02 0.60 0.75 0.02 0.96 0.40 0.00 0.25
            0.050505  0.087477  0.000000
 0.00 0.02 0.61 0.74 0.02 0.96 0.39 0.00 0.26
            0.047980  0.083103  0.000000
 0.00 0.02 0.63 0.73 0.02 0.96 0.37 0.00 0.26
            0.045455  0.078730  0.000000
 0.00 0.02 0.64 0.73 0.02 0.97 0.36 0.00 0.27
            0.042929  0.074356  0.000000
 0.00 0.01 0.65 0.73 0.01 0.97 0.33 0.00 0.28
            0.040404  0.069982  0.000000
 0.00 0.01 0.67 0.73 0.01 0.97 0.31 0.00 0.30
            0.037879  0.065608  0.000000
 0.00 0.01 0.68 0.74 0.01 0.98 0.28 0.00 0.31
            0.035354  0.061234  0.000000
 0.00 0.01 0.69 0.75 0.01 0.98 0.24 0.00 0.32
            0.032828  0.056860  0.000000
 0.00 0.01 0.70 0.77 0.01 0.98 0.21 0.00 0.32
            0.030303  0.052486  0.000000
 0.00 0.01 0.70 0.80 0.01 0.98 0.17 0.00 0.33
            0.027778  0.048113  0.000000
 0.00 0.01 0.70 0.83 0.01 0.99 0.13 0.00 0.33
            0.025253  0.043739  0.000000
 0.00 0.01 0.71 0.87 0.01 0.99 0.09 0.00 0.33
            0.022727  0.039365  0.000000
 0.00 0.00 0.71 0.90 0.00 0.99 0.06 0.00 0.34
            0.020202  0.034991  0.000000
 0.00 0.00 0.70 0.92 0.00 0.99 0.03 0.00 0.35
            0.017677  0.030617  0.000000
 0.00 0.00 0.70 0.93 0.00 0.99 0.01 0.00 0.36
            0.015152  0.026243  0.000000
 0.00 0.00 0.69 0.94 0.00 1.00 0.01 0.00 0.37
            0.012626  0.021869  0.000000
 0.00 0.00 0.68 0.93 0.00 1.00 0.00 0.00 0.39
            0.010101  0.017495  0.000000
 0.00 0.00 0.67 0.92 0.00 1.00 0.00 0.00 0.41
            0.007576  0.013122  0.000000
 0.00 0.00 0.66 0.90 0.00 1.00 0.00 0.00 0.44
            0.005051  0.008748  0.000000
 0.00 0.00 0.65 0.87 0.00 1.00 0.00 0.00 0.48
            0.002525  0.004374  0.000000
 0.00 0.00 0.64 0.83 0.00 1.00 0.00 0.00 0.52
            0.000000  0.000000  0.000000
 0.50 0.00 0.50 0.50 0.50 0.50 0.50 0.00 0.00


==> anc/fig10/phband55l.freq <==
 &plot nbnd=   9, nks=  1246 /
            0.333333  0.577350  0.000000
 0.44 0.06 0.00 0.50 0.50 0.50 0.44 0.06 0.50
            0.332834  0.576485  0.000000
 0.43 0.06 0.00 0.49 0.50 0.51 0.41 0.07 0.53
            0.332334  0.575619  0.000000
 0.42 0.06 0.01 0.48 0.51 0.51 0.39 0.07 0.55
            0.331834  0.574753  0.000000
 0.41 0.06 0.01 0.48 0.51 0.52 0.36 0.07 0.58
            0.331334  0.573888  0.000000
 0.40 0.07 0.02 0.47 0.51 0.52 0.34 0.07 0.61
            0.330835  0.573022  0.000000
 0.39 0.07 0.03 0.46 0.52 0.53 0.31 0.07 0.63
            0.330335  0.572157  0.000000
 0.38 0.07 0.04 0.45 0.52 0.53 0.29 0.07 0.65
            0.329835  0.571291  0.000000
 0.36 0.07 0.05 0.45 0.52 0.54 0.27 0.07 0.67
            0.329335  0.570426  0.000000
 0.35 0.08 0.05 0.44 0.52 0.55 0.25 0.07 0.69
            0.328836  0.569560  0.000000
 0.34 0.08 0.06 0.43 0.53 0.55 0.23 0.07 0.71
            0.328336  0.568694  0.000000
 0.33 0.08 0.07 0.42 0.53 0.56 0.22 0.07 0.73
            0.327836  0.567829  0.000000
 0.33 0.08 0.07 0.41 0.53 0.56 0.20 0.07 0.74
            0.327336  0.566963  0.000000
 0.32 0.09 0.08 0.40 0.54 0.57 0.19 0.07 0.76
            0.326837  0.566098  0.000000
 0.31 0.09 0.08 0.40 0.54 0.57 0.17 0.07 0.77
            0.326337  0.565232  0.000000
 0.30 0.09 0.08 0.39 0.54 0.58 0.16 0.07 0.78
            0.325837  0.564366  0.000000
 0.30 0.10 0.09 0.38 0.54 0.58 0.15 0.07 0.79
            0.325337  0.563501  0.000000
 0.29 0.10 0.09 0.37 0.55 0.59 0.14 0.07 0.80
            0.324838  0.562635  0.000000
 0.29 0.10 0.09 0.36 0.55 0.59 0.14 0.07 0.81
            0.324338  0.561770  0.000000
 0.28 0.11 0.09 0.35 0.55 0.60 0.13 0.07 0.81
            0.323838  0.560904  0.000000
 0.28 0.11 0.09 0.34 0.56 0.60 0.12 0.07 0.82
            0.323338  0.560038  0.000000
 0.28 0.11 0.09 0.33 0.56 0.61 0.12 0.07 0.83
            0.322839  0.559173  0.000000
 0.27 0.12 0.09 0.32 0.56 0.61 0.11 0.07 0.83
            0.322339  0.558307  0.000000
 0.27 0.12 0.09 0.31 0.56 0.62 0.11 0.07 0.84
            0.321839  0.557442  0.000000
 0.26 0.13 0.09 0.31 0.57 0.62 0.10 0.07 0.84
            0.321339  0.556576  0.000000
 0.26 0.13 0.09 0.30 0.57 0.63 0.10 0.08 0.85
            0.320840  0.555710  0.000000
 0.26 0.13 0.09 0.29 0.57 0.63 0.09 0.08 0.85
            0.320340  0.554845  0.000000
 0.26 0.14 0.09 0.28 0.57 0.64 0.09 0.08 0.86
            0.319840  0.553979  0.000000
 0.25 0.14 0.09 0.27 0.58 0.64 0.09 0.08 0.86
            0.319340  0.553114  0.000000
 0.25 0.15 0.09 0.26 0.58 0.65 0.08 0.08 0.86
            0.318841  0.552248  0.000000
 0.25 0.15 0.09 0.25 0.58 0.65 0.08 0.08 0.86
            0.318341  0.551382  0.000000
 0.25 0.16 0.09 0.24 0.59 0.66 0.08 0.08 0.87
            0.317841  0.550517  0.000000
 0.24 0.16 0.09 0.23 0.59 0.66 0.08 0.08 0.87
            0.317341  0.549651  0.000000
 0.24 0.17 0.09 0.22 0.59 0.67 0.07 0.08 0.87
            0.316842  0.548786  0.000000
 0.24 0.17 0.09 0.21 0.59 0.67 0.07 0.08 0.87
            0.316342  0.547920  0.000000
 0.24 0.17 0.09 0.21 0.60 0.67 0.07 0.08 0.87
            0.315842  0.547055  0.000000
 0.24 0.18 0.08 0.20 0.60 0.68 0.07 0.08 0.88
            0.315342  0.546189  0.000000
 0.24 0.18 0.08 0.19 0.60 0.68 0.07 0.08 0.88
            0.314843  0.545323  0.000000
 0.23 0.18 0.08 0.18 0.60 0.69 0.07 0.08 0.88
            0.314343  0.544458  0.000000
 0.23 0.19 0.08 0.17 0.61 0.69 0.07 0.08 0.88
            0.313843  0.543592  0.000000
 0.23 0.19 0.08 0.17 0.61 0.70 0.07 0.08 0.88
            0.313343  0.542727  0.000000
 0.23 0.19 0.08 0.16 0.61 0.70 0.06 0.08 0.88
            0.312844  0.541861  0.000000
 0.23 0.20 0.08 0.15 0.61 0.70 0.06 0.08 0.88
            0.312344  0.540995  0.000000
 0.23 0.20 0.08 0.15 0.62 0.71 0.06 0.08 0.89
            0.311844  0.540130  0.000000
 0.23 0.20 0.07 0.14 0.62 0.71 0.06 0.08 0.89
            0.311344  0.539264  0.000000
 0.22 0.20 0.07 0.13 0.62 0.71 0.06 0.08 0.89
            0.310845  0.538399  0.000000
 0.22 0.21 0.07 0.13 0.62 0.72 0.06 0.08 0.89
            0.310345  0.537533  0.000000
 0.22 0.21 0.07 0.12 0.63 0.72 0.06 0.08 0.89
            0.309845  0.536667  0.000000
 0.22 0.21 0.07 0.12 0.63 0.72 0.06 0.08 0.89
            0.309345  0.535802  0.000000
 0.22 0.21 0.07 0.11 0.63 0.73 0.06 0.09 0.89
            0.308846  0.534936  0.000000
 0.22 0.21 0.06 0.11 0.63 0.73 0.06 0.09 0.89
            0.308346  0.534071  0.000000
 0.22 0.21 0.06 0.10 0.63 0.73 0.06 0.09 0.89
            0.307846  0.533205  0.000000
 0.22 0.21 0.06 0.10 0.64 0.74 0.06 0.09 0.89
            0.307346  0.532339  0.000000
 0.21 0.21 0.06 0.10 0.64 0.74 0.06 0.09 0.89
            0.306847  0.531474  0.000000
 0.21 0.21 0.06 0.09 0.64 0.74 0.06 0.09 0.89
            0.306347  0.530608  0.000000
 0.21 0.21 0.06 0.09 0.64 0.75 0.06 0.09 0.89
            0.305847  0.529743  0.000000
 0.21 0.21 0.06 0.09 0.65 0.75 0.06 0.09 0.89
            0.305347  0.528877  0.000000
 0.21 0.21 0.05 0.08 0.65 0.75 0.06 0.09 0.89
            0.304848  0.528011  0.000000
 0.21 0.21 0.05 0.08 0.65 0.76 0.06 0.09 0.89
            0.304348  0.527146  0.000000
 0.21 0.21 0.05 0.08 0.65 0.76 0.06 0.09 0.89
            0.303848  0.526280  0.000000
 0.21 0.21 0.05 0.08 0.65 0.76 0.06 0.09 0.89
            0.303348  0.525415  0.000000
 0.21 0.21 0.05 0.07 0.66 0.76 0.05 0.09 0.90
            0.302849  0.524549  0.000000
 0.20 0.21 0.05 0.07 0.66 0.77 0.05 0.09 0.90
            0.302349  0.523684  0.000000
 0.20 0.21 0.05 0.07 0.66 0.77 0.05 0.09 0.90
            0.301849  0.522818  0.000000
 0.20 0.21 0.04 0.07 0.66 0.77 0.05 0.09 0.90
            0.301349  0.521952  0.000000
 0.20 0.21 0.04 0.07 0.66 0.77 0.05 0.09 0.90
            0.300850  0.521087  0.000000
 0.20 0.21 0.04 0.07 0.67 0.78 0.05 0.09 0.90
            0.300350  0.520221  0.000000
 0.20 0.20 0.04 0.06 0.67 0.78 0.05 0.09 0.90
            0.299850  0.519356  0.000000
 0.20 0.20 0.04 0.06 0.67 0.78 0.05 0.09 0.90
            0.299350  0.518490  0.000000
 0.20 0.20 0.04 0.06 0.67 0.78 0.05 0.09 0.90
            0.298851  0.517624  0.000000
 0.20 0.20 0.04 0.06 0.67 0.79 0.05 0.09 0.90
            0.298351  0.516759  0.000000
 0.20 0.20 0.04 0.06 0.67 0.79 0.05 0.09 0.90
            0.297851  0.515893  0.000000
 0.20 0.20 0.03 0.06 0.68 0.79 0.05 0.09 0.90
            0.297351  0.515028  0.000000
 0.19 0.20 0.03 0.06 0.68 0.79 0.05 0.09 0.90
            0.296852  0.514162  0.000000
 0.19 0.20 0.03 0.06 0.68 0.80 0.05 0.10 0.90
            0.296352  0.513296  0.000000
 0.19 0.19 0.03 0.06 0.68 0.80 0.05 0.10 0.90
            0.295852  0.512431  0.000000
 0.19 0.19 0.03 0.06 0.68 0.80 0.05 0.10 0.90
            0.295352  0.511565  0.000000
 0.19 0.19 0.03 0.06 0.68 0.80 0.05 0.10 0.90
            0.294853  0.510700  0.000000
 0.19 0.19 0.03 0.05 0.69 0.80 0.05 0.10 0.90
            0.294353  0.509834  0.000000
 0.19 0.19 0.03 0.05 0.69 0.81 0.05 0.10 0.90
            0.293853  0.508968  0.000000
 0.19 0.19 0.02 0.05 0.69 0.81 0.05 0.10 0.90
            0.293353  0.508103  0.000000
 0.19 0.18 0.02 0.05 0.69 0.81 0.05 0.10 0.90
            0.292854  0.507237  0.000000
 0.19 0.18 0.02 0.05 0.69 0.81 0.05 0.10 0.90
            0.292354  0.506372  0.000000
 0.19 0.18 0.02 0.05 0.69 0.81 0.05 0.10 0.90
            0.291854  0.505506  0.000000
 0.19 0.18 0.02 0.05 0.70 0.81 0.05 0.10 0.90
            0.291354  0.504640  0.000000
 0.18 0.18 0.02 0.05 0.70 0.82 0.05 0.10 0.90
            0.290855  0.503775  0.000000
 0.18 0.18 0.02 0.05 0.70 0.82 0.05 0.10 0.90
            0.290355  0.502909  0.000000
 0.18 0.18 0.02 0.05 0.70 0.82 0.05 0.10 0.90
            0.289855  0.502044  0.000000
 0.18 0.17 0.02 0.05 0.70 0.82 0.05 0.10 0.90
            0.289355  0.501178  0.000000
 0.18 0.17 0.02 0.05 0.70 0.82 0.05 0.10 0.90
            0.288856  0.500313  0.000000
 0.18 0.17 0.01 0.05 0.70 0.82 0.06 0.10 0.90
            0.288356  0.499447  0.000000
 0.18 0.17 0.01 0.05 0.70 0.83 0.06 0.10 0.90
            0.287856  0.498581  0.000000
 0.18 0.17 0.01 0.05 0.71 0.83 0.06 0.10 0.90
            0.287356  0.497716  0.000000
 0.18 0.17 0.01 0.05 0.71 0.83 0.06 0.10 0.90
            0.286857  0.496850  0.000000
 0.18 0.17 0.01 0.05 0.71 0.83 0.06 0.10 0.90
            0.286357  0.495985  0.000000
 0.18 0.16 0.01 0.05 0.71 0.83 0.06 0.10 0.90
            0.285857  0.495119  0.000000
 0.18 0.16 0.01 0.05 0.71 0.83 0.06 0.10 0.90
            0.285357  0.494253  0.000000
 0.17 0.16 0.01 0.05 0.71 0.83 0.06 0.10 0.90
            0.284858  0.493388  0.000000
 0.17 0.16 0.01 0.05 0.71 0.83 0.06 0.10 0.90
            0.284358  0.492522  0.000000
 0.17 0.16 0.01 0.05 0.71 0.84 0.06 0.10 0.90
            0.283858  0.491657  0.000000
 0.17 0.16 0.01 0.05 0.72 0.84 0.06 0.11 0.90
            0.283358  0.490791  0.000000
 0.17 0.16 0.01 0.05 0.72 0.84 0.06 0.11 0.90
            0.282859  0.489925  0.000000
 0.17 0.15 0.01 0.05 0.72 0.84 0.06 0.11 0.90
            0.282359  0.489060  0.000000
 0.17 0.15 0.01 0.05 0.72 0.84 0.06 0.11 0.90
            0.281859  0.488194  0.000000
 0.17 0.15 0.00 0.05 0.72 0.84 0.06 0.11 0.90
            0.281359  0.487329  0.000000
 0.17 0.15 0.00 0.05 0.72 0.84 0.06 0.11 0.90
            0.280860  0.486463  0.000000
 0.17 0.15 0.00 0.05 0.72 0.84 0.06 0.11 0.90
            0.280360  0.485597  0.000000
 0.17 0.15 0.00 0.05 0.72 0.85 0.06 0.11 0.90
            0.279860  0.484732  0.000000
 0.17 0.15 0.00 0.05 0.72 0.85 0.06 0.11 0.90
            0.279360  0.483866  0.000000
 0.17 0.14 0.00 0.05 0.72 0.85 0.06 0.11 0.90
            0.278861  0.483001  0.000000
 0.17 0.14 0.00 0.05 0.72 0.85 0.06 0.11 0.90
            0.278361  0.482135  0.000000
 0.16 0.14 0.00 0.05 0.72 0.85 0.06 0.11 0.90
            0.277861  0.481269  0.000000
 0.16 0.14 0.00 0.05 0.73 0.85 0.06 0.11 0.90
            0.277361  0.480404  0.000000
 0.16 0.14 0.00 0.05 0.73 0.85 0.06 0.11 0.90
            0.276862  0.479538  0.000000
 0.16 0.14 0.00 0.05 0.73 0.85 0.06 0.11 0.90
            0.276362  0.478673  0.000000
 0.16 0.14 0.00 0.05 0.73 0.85 0.06 0.11 0.90
            0.275862  0.477807  0.000000
 0.16 0.14 0.00 0.05 0.73 0.85 0.06 0.11 0.90
            0.275362  0.476942  0.000000
 0.16 0.13 0.00 0.05 0.73 0.86 0.06 0.11 0.90
            0.274863  0.476076  0.000000
 0.16 0.13 0.00 0.05 0.73 0.86 0.06 0.11 0.90
            0.274363  0.475210  0.000000
 0.16 0.13 0.00 0.05 0.73 0.86 0.06 0.11 0.90
            0.273863  0.474345  0.000000
 0.16 0.13 0.00 0.05 0.73 0.86 0.06 0.11 0.90
            0.273363  0.473479  0.000000
 0.16 0.13 0.00 0.05 0.73 0.86 0.06 0.11 0.90
            0.272864  0.472614  0.000000
 0.16 0.13 0.00 0.05 0.73 0.86 0.06 0.11 0.90
            0.272364  0.471748  0.000000
 0.16 0.13 0.00 0.05 0.73 0.86 0.06 0.11 0.90
            0.271864  0.470882  0.000000
 0.16 0.13 0.00 0.05 0.73 0.86 0.06 0.11 0.90
            0.271364  0.470017  0.000000
 0.15 0.13 0.00 0.05 0.73 0.86 0.06 0.11 0.90
            0.270865  0.469151  0.000000
 0.15 0.13 0.00 0.05 0.73 0.86 0.06 0.11 0.90
            0.270365  0.468286  0.000000
 0.15 0.12 0.00 0.05 0.73 0.86 0.06 0.11 0.90
            0.269865  0.467420  0.000000
 0.15 0.12 0.00 0.05 0.73 0.86 0.06 0.11 0.90
            0.269365  0.466554  0.000000
 0.15 0.12 0.00 0.05 0.73 0.87 0.06 0.11 0.90
            0.268866  0.465689  0.000000
 0.15 0.12 0.00 0.05 0.73 0.87 0.06 0.11 0.90
            0.268366  0.464823  0.000000
 0.15 0.12 0.00 0.06 0.73 0.87 0.06 0.12 0.90
            0.267866  0.463958  0.000000
 0.15 0.12 0.00 0.06 0.73 0.87 0.06 0.12 0.90
            0.267366  0.463092  0.000000
 0.15 0.12 0.00 0.06 0.73 0.87 0.06 0.12 0.90
            0.266867  0.462226  0.000000
 0.15 0.12 0.00 0.06 0.73 0.87 0.06 0.12 0.90
            0.266367  0.461361  0.000000
 0.15 0.12 0.00 0.06 0.73 0.87 0.06 0.12 0.90
            0.265867  0.460495  0.000000
 0.15 0.12 0.00 0.06 0.73 0.87 0.06 0.12 0.90
            0.265367  0.459630  0.000000
 0.15 0.11 0.00 0.06 0.73 0.87 0.06 0.12 0.90
            0.264868  0.458764  0.000000
 0.15 0.11 0.00 0.06 0.73 0.87 0.06 0.12 0.90
            0.264368  0.457898  0.000000
 0.15 0.11 0.00 0.06 0.73 0.87 0.06 0.12 0.90
            0.263868  0.457033  0.000000
 0.14 0.11 0.00 0.06 0.73 0.87 0.06 0.12 0.90
            0.263368  0.456167  0.000000
 0.14 0.11 0.00 0.06 0.73 0.87 0.06 0.12 0.90
            0.262869  0.455302  0.000000
 0.14 0.11 0.01 0.06 0.73 0.87 0.06 0.12 0.90
            0.262369  0.454436  0.000000
 0.14 0.11 0.01 0.06 0.73 0.87 0.06 0.12 0.90
            0.261869  0.453571  0.000000
 0.14 0.11 0.01 0.06 0.73 0.87 0.06 0.12 0.90
            0.261369  0.452705  0.000000
 0.14 0.11 0.01 0.06 0.73 0.88 0.06 0.12 0.90
            0.260870  0.451839  0.000000
 0.14 0.11 0.01 0.06 0.73 0.88 0.06 0.12 0.90
            0.260370  0.450974  0.000000
 0.14 0.11 0.01 0.06 0.73 0.88 0.06 0.12 0.90
            0.259870  0.450108  0.000000
 0.14 0.10 0.01 0.06 0.73 0.88 0.06 0.12 0.90
            0.259370  0.449243  0.000000
 0.14 0.10 0.01 0.06 0.73 0.88 0.06 0.12 0.90
            0.258871  0.448377  0.000000
 0.14 0.10 0.01 0.06 0.73 0.88 0.06 0.12 0.90
            0.258371  0.447511  0.000000
 0.14 0.10 0.01 0.06 0.73 0.88 0.06 0.12 0.90
            0.257871  0.446646  0.000000
 0.14 0.10 0.01 0.06 0.73 0.88 0.06 0.12 0.90
            0.257371  0.445780  0.000000
 0.14 0.10 0.01 0.06 0.73 0.88 0.06 0.12 0.90
            0.256872  0.444915  0.000000
 0.14 0.10 0.01 0.06 0.73 0.88 0.06 0.12 0.90
            0.256372  0.444049  0.000000
 0.14 0.10 0.02 0.06 0.73 0.88 0.06 0.12 0.90
            0.255872  0.443183  0.000000
 0.13 0.10 0.02 0.06 0.73 0.88 0.06 0.12 0.90
            0.255372  0.442318  0.000000
 0.13 0.10 0.02 0.06 0.73 0.88 0.06 0.12 0.90
            0.254873  0.441452  0.000000
 0.13 0.10 0.02 0.06 0.73 0.88 0.06 0.12 0.90
            0.254373  0.440587  0.000000
 0.13 0.10 0.02 0.06 0.73 0.88 0.06 0.12 0.90
            0.253873  0.439721  0.000000
 0.13 0.10 0.02 0.06 0.72 0.88 0.06 0.12 0.90
            0.253373  0.438855  0.000000
 0.13 0.09 0.02 0.06 0.72 0.88 0.06 0.12 0.90
            0.252874  0.437990  0.000000
 0.13 0.09 0.02 0.06 0.72 0.88 0.06 0.12 0.90
            0.252374  0.437124  0.000000
 0.13 0.09 0.02 0.06 0.72 0.88 0.06 0.12 0.90
            0.251874  0.436259  0.000000
 0.13 0.09 0.02 0.06 0.72 0.88 0.06 0.12 0.90
            0.251374  0.435393  0.000000
 0.13 0.09 0.03 0.06 0.72 0.88 0.06 0.12 0.90
            0.250875  0.434527  0.000000
 0.13 0.09 0.03 0.06 0.72 0.88 0.06 0.12 0.90
            0.250375  0.433662  0.000000
 0.13 0.09 0.03 0.06 0.72 0.89 0.06 0.12 0.90
            0.249875  0.432796  0.000000
 0.13 0.09 0.03 0.06 0.72 0.89 0.06 0.12 0.90
            0.249375  0.431931  0.000000
 0.13 0.09 0.03 0.06 0.72 0.89 0.06 0.12 0.90
            0.248876  0.431065  0.000000
 0.13 0.09 0.03 0.06 0.72 0.89 0.06 0.12 0.90
            0.248376  0.430200  0.000000
 0.13 0.09 0.03 0.07 0.72 0.89 0.06 0.13 0.90
            0.247876  0.429334  0.000000
 0.13 0.09 0.03 0.07 0.71 0.89 0.06 0.13 0.90
            0.247376  0.428468  0.000000
 0.12 0.09 0.04 0.07 0.71 0.89 0.06 0.13 0.90
            0.246877  0.427603  0.000000
 0.12 0.09 0.04 0.07 0.71 0.89 0.06 0.13 0.90
            0.246377  0.426737  0.000000
 0.12 0.09 0.04 0.07 0.71 0.89 0.06 0.13 0.90
            0.245877  0.425872  0.000000
 0.12 0.09 0.04 0.07 0.71 0.89 0.06 0.13 0.90
            0.245377  0.425006  0.000000
 0.12 0.08 0.04 0.07 0.71 0.89 0.06 0.13 0.90
            0.244878  0.424140  0.000000
 0.12 0.08 0.04 0.07 0.71 0.89 0.06 0.13 0.90
            0.244378  0.423275  0.000000
 0.12 0.08 0.05 0.07 0.71 0.89 0.06 0.13 0.90
            0.243878  0.422409  0.000000
 0.12 0.08 0.05 0.07 0.71 0.89 0.06 0.13 0.90
            0.243378  0.421544  0.000000
 0.12 0.08 0.05 0.07 0.70 0.89 0.06 0.13 0.90
            0.242879  0.420678  0.000000
 0.12 0.08 0.05 0.07 0.70 0.89 0.06 0.13 0.89
            0.242379  0.419812  0.000000
 0.12 0.08 0.05 0.07 0.70 0.89 0.07 0.13 0.89
            0.241879  0.418947  0.000000
 0.12 0.08 0.05 0.07 0.70 0.89 0.07 0.13 0.89
            0.241379  0.418081  0.000000
 0.12 0.08 0.06 0.07 0.70 0.89 0.07 0.13 0.89
            0.240880  0.417216  0.000000
 0.12 0.08 0.06 0.07 0.70 0.89 0.07 0.13 0.89
            0.240380  0.416350  0.000000
 0.12 0.08 0.06 0.07 0.70 0.89 0.07 0.13 0.89
            0.239880  0.415484  0.000000
 0.12 0.08 0.06 0.07 0.70 0.89 0.07 0.13 0.89
            0.239380  0.414619  0.000000
 0.12 0.08 0.06 0.07 0.69 0.89 0.07 0.13 0.89
            0.238881  0.413753  0.000000
 0.12 0.08 0.06 0.07 0.69 0.89 0.07 0.13 0.89
            0.238381  0.412888  0.000000
 0.11 0.08 0.07 0.07 0.69 0.89 0.07 0.13 0.89
            0.237881  0.412022  0.000000
 0.11 0.08 0.07 0.07 0.69 0.89 0.07 0.13 0.89
            0.237381  0.411156  0.000000
 0.11 0.08 0.07 0.07 0.69 0.89 0.07 0.13 0.89
            0.236882  0.410291  0.000000
 0.11 0.07 0.07 0.07 0.69 0.89 0.07 0.13 0.89
            0.236382  0.409425  0.000000
 0.11 0.07 0.07 0.07 0.69 0.89 0.07 0.13 0.89
            0.235882  0.408560  0.000000
 0.11 0.07 0.08 0.07 0.68 0.89 0.07 0.13 0.89
            0.235382  0.407694  0.000000
 0.11 0.07 0.08 0.07 0.68 0.89 0.07 0.13 0.89
            0.234883  0.406829  0.000000
 0.11 0.07 0.08 0.07 0.68 0.90 0.07 0.13 0.89
            0.234383  0.405963  0.000000
 0.11 0.07 0.08 0.07 0.68 0.90 0.07 0.13 0.89
            0.233883  0.405097  0.000000
 0.11 0.07 0.08 0.07 0.68 0.90 0.07 0.13 0.89
            0.233383  0.404232  0.000000
 0.11 0.07 0.08 0.07 0.68 0.90 0.07 0.13 0.89
            0.232884  0.403366  0.000000
 0.11 0.07 0.09 0.07 0.67 0.90 0.07 0.13 0.89
            0.232384  0.402501  0.000000
 0.11 0.07 0.09 0.07 0.67 0.90 0.07 0.13 0.89
            0.231884  0.401635  0.000000
 0.11 0.07 0.09 0.07 0.67 0.90 0.07 0.13 0.89
            0.231384  0.400769  0.000000
 0.11 0.07 0.09 0.07 0.67 0.90 0.07 0.13 0.89
            0.230885  0.399904  0.000000
 0.11 0.07 0.10 0.08 0.67 0.90 0.07 0.13 0.89
            0.230385  0.399038  0.000000
 0.11 0.07 0.10 0.08 0.67 0.90 0.07 0.13 0.89
            0.229885  0.398173  0.000000
 0.11 0.07 0.10 0.08 0.67 0.90 0.07 0.13 0.89
            0.229385  0.397307  0.000000
 0.10 0.07 0.10 0.08 0.66 0.90 0.07 0.13 0.89
            0.228886  0.396441  0.000000
 0.10 0.07 0.10 0.08 0.66 0.90 0.07 0.13 0.89
            0.228386  0.395576  0.000000
 0.10 0.07 0.11 0.08 0.66 0.90 0.07 0.13 0.89
            0.227886  0.394710  0.000000
 0.10 0.07 0.11 0.08 0.66 0.90 0.07 0.13 0.89
            0.227386  0.393845  0.000000
 0.10 0.07 0.11 0.08 0.66 0.90 0.07 0.13 0.89
            0.226887  0.392979  0.000000
 0.10 0.07 0.11 0.08 0.65 0.90 0.07 0.13 0.89
            0.226387  0.392113  0.000000
 0.10 0.07 0.11 0.08 0.65 0.90 0.07 0.13 0.89
            0.225887  0.391248  0.000000
 0.10 0.06 0.12 0.08 0.65 0.90 0.07 0.13 0.89
            0.225387  0.390382  0.000000
 0.10 0.06 0.12 0.08 0.65 0.90 0.07 0.13 0.89
            0.224888  0.389517  0.000000
 0.10 0.06 0.12 0.08 0.65 0.90 0.07 0.13 0.89
            0.224388  0.388651  0.000000
 0.10 0.06 0.12 0.08 0.65 0.90 0.07 0.13 0.89
            0.223888  0.387785  0.000000
 0.10 0.06 0.13 0.08 0.64 0.90 0.07 0.13 0.89
            0.223388  0.386920  0.000000
 0.10 0.06 0.13 0.08 0.64 0.90 0.07 0.13 0.89
            0.222889  0.386054  0.000000
 0.10 0.06 0.13 0.08 0.64 0.90 0.07 0.13 0.89
            0.222389  0.385189  0.000000
 0.10 0.06 0.13 0.08 0.64 0.90 0.07 0.13 0.89
            0.221889  0.384323  0.000000
 0.10 0.06 0.14 0.08 0.64 0.90 0.07 0.13 0.89
            0.221389  0.383458  0.000000
 0.10 0.06 0.14 0.08 0.63 0.90 0.07 0.13 0.89
            0.220890  0.382592  0.000000
 0.10 0.06 0.14 0.08 0.63 0.90 0.07 0.13 0.89
            0.220390  0.381726  0.000000
 0.10 0.06 0.14 0.08 0.63 0.90 0.07 0.13 0.89
            0.219890  0.380861  0.000000
 0.10 0.06 0.15 0.08 0.63 0.90 0.07 0.13 0.89
            0.219390  0.379995  0.000000
 0.09 0.06 0.15 0.08 0.63 0.90 0.07 0.13 0.89
            0.218891  0.379130  0.000000
 0.09 0.06 0.15 0.08 0.62 0.90 0.07 0.13 0.89
            0.218391  0.378264  0.000000
 0.09 0.06 0.15 0.08 0.62 0.90 0.07 0.13 0.89
            0.217891  0.377398  0.000000
 0.09 0.06 0.15 0.08 0.62 0.90 0.07 0.13 0.89
            0.217391  0.376533  0.000000
 0.09 0.06 0.16 0.08 0.62 0.90 0.07 0.13 0.89
            0.216892  0.375667  0.000000
 0.09 0.06 0.16 0.08 0.62 0.90 0.07 0.13 0.89
            0.216392  0.374802  0.000000
 0.09 0.06 0.16 0.08 0.61 0.90 0.07 0.13 0.89
            0.215892  0.373936  0.000000
 0.09 0.06 0.16 0.08 0.61 0.90 0.07 0.13 0.89
            0.215392  0.373070  0.000000
 0.09 0.06 0.17 0.08 0.61 0.90 0.07 0.13 0.89
            0.214893  0.372205  0.000000
 0.09 0.06 0.17 0.08 0.61 0.90 0.07 0.13 0.89
            0.214393  0.371339  0.000000
 0.09 0.06 0.17 0.09 0.61 0.91 0.07 0.13 0.89
            0.213893  0.370474  0.000000
 0.09 0.06 0.17 0.09 0.60 0.91 0.07 0.13 0.89
            0.213393  0.369608  0.000000
 0.09 0.05 0.18 0.09 0.60 0.91 0.07 0.13 0.89
            0.212894  0.368742  0.000000
 0.09 0.05 0.18 0.09 0.60 0.91 0.07 0.13 0.89
            0.212394  0.367877  0.000000
 0.09 0.05 0.18 0.09 0.60 0.91 0.07 0.13 0.89
            0.211894  0.367011  0.000000
 0.09 0.05 0.19 0.09 0.60 0.91 0.07 0.13 0.89
            0.211394  0.366146  0.000000
 0.09 0.05 0.19 0.09 0.59 0.91 0.07 0.13 0.89
            0.210895  0.365280  0.000000
 0.09 0.05 0.19 0.09 0.59 0.91 0.07 0.13 0.89
            0.210395  0.364414  0.000000
 0.09 0.05 0.19 0.09 0.59 0.91 0.07 0.13 0.89
            0.209895  0.363549  0.000000
 0.09 0.05 0.20 0.09 0.59 0.91 0.07 0.13 0.89
            0.209395  0.362683  0.000000
 0.09 0.05 0.20 0.09 0.59 0.91 0.07 0.13 0.89
            0.208896  0.361818  0.000000
 0.08 0.05 0.20 0.09 0.58 0.91 0.07 0.13 0.89
            0.208396  0.360952  0.000000
 0.08 0.05 0.20 0.09 0.58 0.91 0.07 0.13 0.89
            0.207896  0.360087  0.000000
 0.08 0.05 0.21 0.09 0.58 0.91 0.07 0.13 0.89
            0.207396  0.359221  0.000000
 0.08 0.05 0.21 0.09 0.58 0.91 0.07 0.13 0.89
            0.206897  0.358355  0.000000
 0.08 0.05 0.21 0.09 0.58 0.91 0.07 0.13 0.89
            0.206397  0.357490  0.000000
 0.08 0.05 0.21 0.09 0.57 0.91 0.07 0.13 0.89
            0.205897  0.356624  0.000000
 0.08 0.05 0.22 0.09 0.57 0.91 0.07 0.13 0.89
            0.205397  0.355759  0.000000
 0.08 0.05 0.22 0.09 0.57 0.91 0.07 0.13 0.89
            0.204898  0.354893  0.000000
 0.08 0.05 0.22 0.09 0.57 0.91 0.07 0.13 0.89
            0.204398  0.354027  0.000000
 0.08 0.05 0.22 0.09 0.56 0.91 0.07 0.13 0.88
            0.203898  0.353162  0.000000
 0.08 0.05 0.23 0.09 0.56 0.91 0.07 0.13 0.88
            0.203398  0.352296  0.000000
 0.08 0.05 0.23 0.09 0.56 0.91 0.07 0.13 0.88
            0.202899  0.351431  0.000000
 0.08 0.05 0.23 0.09 0.56 0.91 0.07 0.13 0.88
            0.202399  0.350565  0.000000
 0.08 0.05 0.24 0.09 0.56 0.91 0.06 0.13 0.88
            0.201899  0.349699  0.000000
 0.08 0.05 0.24 0.09 0.55 0.91 0.06 0.13 0.88
            0.201399  0.348834  0.000000
 0.08 0.05 0.24 0.09 0.55 0.91 0.06 0.13 0.88
            0.200900  0.347968  0.000000
 0.08 0.05 0.24 0.09 0.55 0.91 0.06 0.13 0.88
            0.200400  0.347103  0.000000
 0.08 0.05 0.25 0.09 0.55 0.91 0.06 0.13 0.88
            0.199900  0.346237  0.000000
 0.08 0.05 0.25 0.09 0.55 0.91 0.06 0.13 0.88
            0.199400  0.345371  0.000000
 0.08 0.05 0.25 0.10 0.54 0.91 0.06 0.13 0.88
            0.198901  0.344506  0.000000
 0.08 0.05 0.25 0.10 0.54 0.91 0.06 0.13 0.88
            0.198401  0.343640  0.000000
 0.08 0.05 0.26 0.10 0.54 0.91 0.06 0.13 0.88
            0.197901  0.342775  0.000000
 0.07 0.04 0.26 0.10 0.54 0.91 0.06 0.13 0.88
            0.197401  0.341909  0.000000
 0.07 0.04 0.26 0.10 0.53 0.91 0.06 0.13 0.88
            0.196902  0.341043  0.000000
 0.07 0.04 0.27 0.10 0.53 0.91 0.06 0.13 0.88
            0.196402  0.340178  0.000000
 0.07 0.04 0.27 0.10 0.53 0.91 0.06 0.13 0.88
            0.195902  0.339312  0.000000
 0.07 0.04 0.27 0.10 0.53 0.91 0.06 0.13 0.88
            0.195402  0.338447  0.000000
 0.07 0.04 0.27 0.10 0.53 0.91 0.06 0.13 0.88
            0.194903  0.337581  0.000000
 0.07 0.04 0.28 0.10 0.52 0.91 0.06 0.13 0.88
            0.194403  0.336716  0.000000
 0.07 0.04 0.28 0.10 0.52 0.91 0.06 0.13 0.88
            0.193903  0.335850  0.000000
 0.07 0.04 0.28 0.10 0.52 0.91 0.06 0.13 0.88
            0.193403  0.334984  0.000000
 0.07 0.04 0.29 0.10 0.52 0.91 0.06 0.13 0.88
            0.192904  0.334119  0.000000
 0.07 0.04 0.29 0.10 0.51 0.91 0.06 0.13 0.88
            0.192404  0.333253  0.000000
 0.07 0.04 0.29 0.10 0.51 0.91 0.06 0.13 0.88
            0.191904  0.332388  0.000000
 0.07 0.04 0.29 0.10 0.51 0.91 0.06 0.13 0.88
            0.191404  0.331522  0.000000
 0.07 0.04 0.30 0.10 0.51 0.91 0.06 0.13 0.88
            0.190905  0.330656  0.000000
 0.07 0.04 0.30 0.10 0.51 0.91 0.06 0.13 0.88
            0.190405  0.329791  0.000000
 0.07 0.04 0.30 0.10 0.50 0.92 0.06 0.13 0.88
            0.189905  0.328925  0.000000
 0.07 0.04 0.30 0.10 0.50 0.92 0.06 0.13 0.88
            0.189405  0.328060  0.000000
 0.07 0.04 0.31 0.10 0.50 0.92 0.06 0.13 0.88
            0.188906  0.327194  0.000000
 0.07 0.04 0.31 0.10 0.50 0.92 0.06 0.13 0.88
            0.188406  0.326328  0.000000
 0.07 0.04 0.31 0.10 0.49 0.92 0.06 0.13 0.88
            0.187906  0.325463  0.000000
 0.07 0.04 0.32 0.10 0.49 0.92 0.06 0.13 0.88
            0.187406  0.324597  0.000000
 0.07 0.04 0.32 0.10 0.49 0.92 0.06 0.13 0.88
            0.186907  0.323732  0.000000
 0.07 0.04 0.32 0.10 0.49 0.92 0.06 0.13 0.88
            0.186407  0.322866  0.000000
 0.07 0.04 0.32 0.11 0.49 0.92 0.06 0.13 0.88
            0.185907  0.322000  0.000000
 0.06 0.04 0.33 0.11 0.48 0.92 0.06 0.12 0.88
            0.185407  0.321135  0.000000
 0.06 0.04 0.33 0.11 0.48 0.92 0.06 0.12 0.88
            0.184908  0.320269  0.000000
 0.06 0.04 0.33 0.11 0.48 0.92 0.06 0.12 0.88
            0.184408  0.319404  0.000000
 0.06 0.04 0.34 0.11 0.48 0.92 0.06 0.12 0.88
            0.183908  0.318538  0.000000
 0.06 0.04 0.34 0.11 0.47 0.92 0.06 0.12 0.88
            0.183408  0.317672  0.000000
 0.06 0.04 0.34 0.11 0.47 0.92 0.06 0.12 0.88
            0.182909  0.316807  0.000000
 0.06 0.04 0.34 0.11 0.47 0.92 0.06 0.12 0.88
            0.182409  0.315941  0.000000
 0.06 0.04 0.35 0.11 0.47 0.92 0.06 0.12 0.88
            0.181909  0.315076  0.000000
 0.06 0.04 0.35 0.11 0.47 0.92 0.06 0.12 0.88
            0.181409  0.314210  0.000000
 0.06 0.04 0.35 0.11 0.46 0.92 0.06 0.12 0.88
            0.180910  0.313345  0.000000
 0.06 0.04 0.36 0.11 0.46 0.92 0.06 0.12 0.88
            0.180410  0.312479  0.000000
 0.06 0.04 0.36 0.11 0.46 0.92 0.06 0.12 0.88
            0.179910  0.311613  0.000000
 0.06 0.04 0.36 0.11 0.46 0.92 0.06 0.12 0.88
            0.179410  0.310748  0.000000
 0.06 0.04 0.36 0.11 0.45 0.92 0.06 0.12 0.87
            0.178911  0.309882  0.000000
 0.06 0.04 0.37 0.11 0.45 0.92 0.06 0.12 0.87
            0.178411  0.309017  0.000000
 0.06 0.03 0.37 0.11 0.45 0.92 0.06 0.12 0.87
            0.177911  0.308151  0.000000
 0.06 0.03 0.37 0.11 0.45 0.92 0.06 0.12 0.87
            0.177411  0.307285  0.000000
 0.06 0.03 0.38 0.11 0.44 0.92 0.06 0.12 0.87
            0.176912  0.306420  0.000000
 0.06 0.03 0.38 0.11 0.44 0.92 0.06 0.12 0.87
            0.176412  0.305554  0.000000
 0.06 0.03 0.38 0.12 0.44 0.92 0.06 0.12 0.87
            0.175912  0.304689  0.000000
 0.06 0.03 0.38 0.12 0.44 0.92 0.06 0.12 0.87
            0.175412  0.303823  0.000000
 0.06 0.03 0.39 0.12 0.44 0.92 0.06 0.12 0.87
            0.174913  0.302957  0.000000
 0.06 0.03 0.39 0.12 0.43 0.92 0.06 0.12 0.87
            0.174413  0.302092  0.000000
 0.06 0.03 0.39 0.12 0.43 0.92 0.06 0.12 0.87
            0.173913  0.301226  0.000000
 0.06 0.03 0.39 0.12 0.43 0.92 0.06 0.12 0.87
            0.173413  0.300361  0.000000
 0.06 0.03 0.40 0.12 0.43 0.92 0.06 0.12 0.87
            0.172914  0.299495  0.000000
 0.06 0.03 0.40 0.12 0.42 0.92 0.06 0.12 0.87
            0.172414  0.298629  0.000000
 0.05 0.03 0.40 0.12 0.42 0.92 0.06 0.12 0.87
            0.171914  0.297764  0.000000
 0.05 0.03 0.41 0.12 0.42 0.92 0.06 0.12 0.87
            0.171414  0.296898  0.000000
 0.05 0.03 0.41 0.12 0.42 0.92 0.06 0.12 0.87
            0.170915  0.296033  0.000000
 0.05 0.03 0.41 0.12 0.42 0.92 0.06 0.12 0.87
            0.170415  0.295167  0.000000
 0.05 0.03 0.41 0.12 0.41 0.92 0.06 0.12 0.87
            0.169915  0.294301  0.000000
 0.05 0.03 0.42 0.12 0.41 0.92 0.06 0.12 0.87
            0.169415  0.293436  0.000000
 0.05 0.03 0.42 0.12 0.41 0.92 0.06 0.12 0.87
            0.168916  0.292570  0.000000
 0.05 0.03 0.42 0.13 0.41 0.92 0.06 0.12 0.87
            0.168416  0.291705  0.000000
 0.05 0.03 0.43 0.13 0.41 0.92 0.05 0.12 0.87
            0.167916  0.290839  0.000000
 0.05 0.03 0.43 0.13 0.40 0.92 0.05 0.12 0.87
            0.167416  0.289974  0.000000
 0.05 0.03 0.43 0.13 0.40 0.92 0.05 0.12 0.87
            0.166917  0.289108  0.000000
 0.05 0.03 0.43 0.13 0.40 0.92 0.05 0.12 0.87
            0.166417  0.288242  0.000000
 0.05 0.03 0.44 0.13 0.40 0.92 0.05 0.12 0.87
            0.165917  0.287377  0.000000
 0.05 0.03 0.44 0.13 0.39 0.92 0.05 0.12 0.87
            0.165417  0.286511  0.000000
 0.05 0.03 0.44 0.13 0.39 0.92 0.05 0.12 0.87
            0.164918  0.285646  0.000000
 0.05 0.03 0.45 0.13 0.39 0.92 0.05 0.12 0.87
            0.164418  0.284780  0.000000
 0.05 0.03 0.45 0.13 0.39 0.92 0.05 0.11 0.87
            0.163918  0.283914  0.000000
 0.05 0.03 0.45 0.13 0.39 0.92 0.05 0.11 0.87
            0.163418  0.283049  0.000000
 0.05 0.03 0.45 0.13 0.38 0.92 0.05 0.11 0.87
            0.162919  0.282183  0.000000
 0.05 0.03 0.46 0.14 0.38 0.92 0.05 0.11 0.87
            0.162419  0.281318  0.000000
 0.05 0.03 0.46 0.14 0.38 0.92 0.05 0.11 0.87
            0.161919  0.280452  0.000000
 0.05 0.03 0.46 0.14 0.38 0.92 0.05 0.11 0.87
            0.161419  0.279586  0.000000
 0.05 0.03 0.46 0.14 0.38 0.92 0.05 0.11 0.87
            0.160920  0.278721  0.000000
 0.05 0.03 0.47 0.14 0.37 0.92 0.05 0.11 0.87
            0.160420  0.277855  0.000000
 0.05 0.03 0.47 0.14 0.37 0.91 0.05 0.11 0.87
            0.159920  0.276990  0.000000
 0.05 0.03 0.47 0.14 0.37 0.91 0.05 0.11 0.86
            0.159420  0.276124  0.000000
 0.05 0.03 0.48 0.14 0.37 0.91 0.05 0.11 0.86
            0.158921  0.275258  0.000000
 0.05 0.03 0.48 0.15 0.36 0.91 0.05 0.11 0.86
            0.158421  0.274393  0.000000
 0.05 0.03 0.48 0.15 0.36 0.91 0.05 0.11 0.86
            0.157921  0.273527  0.000000
 0.05 0.03 0.48 0.15 0.36 0.91 0.05 0.11 0.86
            0.157421  0.272662  0.000000
 0.05 0.03 0.49 0.15 0.36 0.91 0.05 0.11 0.86
            0.156922  0.271796  0.000000
 0.04 0.03 0.49 0.15 0.36 0.91 0.05 0.11 0.86
            0.156422  0.270930  0.000000
 0.04 0.03 0.49 0.15 0.35 0.91 0.05 0.11 0.86
            0.155922  0.270065  0.000000
 0.04 0.03 0.49 0.15 0.35 0.91 0.05 0.11 0.86
            0.155422  0.269199  0.000000
 0.04 0.03 0.50 0.16 0.35 0.91 0.05 0.11 0.86
            0.154923  0.268334  0.000000
 0.04 0.03 0.50 0.16 0.35 0.91 0.05 0.11 0.86
            0.154423  0.267468  0.000000
 0.04 0.03 0.50 0.16 0.35 0.91 0.05 0.11 0.86
            0.153923  0.266603  0.000000
 0.04 0.02 0.50 0.16 0.34 0.90 0.05 0.11 0.86
            0.153423  0.265737  0.000000
 0.04 0.02 0.51 0.16 0.34 0.90 0.05 0.11 0.86
            0.152924  0.264871  0.000000
 0.04 0.02 0.51 0.16 0.34 0.90 0.05 0.11 0.86
            0.152424  0.264006  0.000000
 0.04 0.02 0.51 0.17 0.34 0.90 0.05 0.11 0.86
            0.151924  0.263140  0.000000
 0.04 0.02 0.52 0.17 0.34 0.90 0.05 0.11 0.86
            0.151424  0.262275  0.000000
 0.04 0.02 0.52 0.17 0.33 0.90 0.05 0.11 0.86
            0.150925  0.261409  0.000000
 0.04 0.02 0.52 0.17 0.33 0.90 0.05 0.11 0.86
            0.150425  0.260543  0.000000
 0.04 0.02 0.52 0.18 0.33 0.90 0.05 0.11 0.86
            0.149925  0.259678  0.000000
 0.04 0.02 0.53 0.18 0.33 0.89 0.05 0.11 0.86
            0.149425  0.258812  0.000000
 0.04 0.02 0.53 0.18 0.33 0.89 0.05 0.11 0.86
            0.148926  0.257947  0.000000
 0.04 0.02 0.53 0.18 0.32 0.89 0.05 0.11 0.86
            0.148426  0.257081  0.000000
 0.04 0.02 0.53 0.19 0.32 0.89 0.05 0.10 0.86
            0.147926  0.256215  0.000000
 0.04 0.02 0.54 0.19 0.32 0.89 0.05 0.10 0.86
            0.147426  0.255350  0.000000
 0.04 0.02 0.54 0.19 0.32 0.88 0.05 0.10 0.86
            0.146927  0.254484  0.000000
 0.04 0.02 0.54 0.19 0.32 0.88 0.04 0.10 0.86
            0.146427  0.253619  0.000000
 0.04 0.02 0.54 0.20 0.31 0.88 0.04 0.10 0.86
            0.145927  0.252753  0.000000
 0.04 0.02 0.55 0.20 0.31 0.88 0.04 0.10 0.86
            0.145427  0.251887  0.000000
 0.04 0.02 0.55 0.20 0.31 0.87 0.04 0.10 0.86
            0.144928  0.251022  0.000000
 0.04 0.02 0.55 0.21 0.31 0.87 0.04 0.10 0.86
            0.144428  0.250156  0.000000
 0.04 0.02 0.55 0.21 0.31 0.87 0.04 0.10 0.86
            0.143928  0.249291  0.000000
 0.04 0.02 0.56 0.21 0.30 0.87 0.04 0.10 0.85
            0.143428  0.248425  0.000000
 0.04 0.02 0.56 0.22 0.30 0.86 0.04 0.10 0.85
            0.142929  0.247559  0.000000
 0.04 0.02 0.56 0.22 0.30 0.86 0.04 0.10 0.85
            0.142429  0.246694  0.000000
 0.04 0.02 0.57 0.23 0.30 0.86 0.04 0.10 0.85
            0.141929  0.245828  0.000000
 0.04 0.02 0.57 0.23 0.30 0.85 0.04 0.10 0.85
            0.141429  0.244963  0.000000
 0.04 0.02 0.57 0.24 0.29 0.85 0.04 0.10 0.85
            0.140930  0.244097  0.000000
 0.04 0.02 0.57 0.24 0.29 0.84 0.04 0.10 0.85
            0.140430  0.243232  0.000000
 0.04 0.02 0.58 0.25 0.29 0.84 0.04 0.10 0.85
            0.139930  0.242366  0.000000
 0.03 0.02 0.58 0.25 0.29 0.84 0.04 0.10 0.85
            0.139430  0.241500  0.000000
 0.03 0.02 0.58 0.26 0.29 0.83 0.04 0.10 0.85
            0.138931  0.240635  0.000000
 0.03 0.02 0.58 0.26 0.28 0.83 0.04 0.10 0.85
            0.138431  0.239769  0.000000
 0.03 0.02 0.59 0.27 0.28 0.82 0.04 0.10 0.85
            0.137931  0.238904  0.000000
 0.03 0.02 0.59 0.27 0.28 0.82 0.04 0.10 0.85
            0.137431  0.238038  0.000000
 0.03 0.02 0.59 0.28 0.28 0.81 0.04 0.10 0.85
            0.136932  0.237172  0.000000
 0.03 0.02 0.59 0.28 0.28 0.81 0.04 0.10 0.85
            0.136432  0.236307  0.000000
 0.03 0.02 0.60 0.29 0.28 0.80 0.04 0.10 0.85
            0.135932  0.235441  0.000000
 0.03 0.02 0.60 0.30 0.27 0.80 0.04 0.10 0.85
            0.135432  0.234576  0.000000
 0.03 0.02 0.60 0.30 0.27 0.79 0.04 0.10 0.85
            0.134933  0.233710  0.000000
 0.03 0.02 0.60 0.31 0.27 0.78 0.04 0.09 0.85
            0.134433  0.232844  0.000000
 0.03 0.02 0.61 0.32 0.27 0.78 0.04 0.09 0.85
            0.133933  0.231979  0.000000
 0.03 0.02 0.61 0.33 0.27 0.77 0.04 0.09 0.85
            0.133433  0.231113  0.000000
 0.03 0.02 0.61 0.33 0.26 0.76 0.04 0.09 0.85
            0.132934  0.230248  0.000000
 0.03 0.02 0.61 0.34 0.26 0.76 0.04 0.09 0.85
            0.132434  0.229382  0.000000
 0.03 0.02 0.62 0.35 0.26 0.75 0.04 0.09 0.85
            0.131934  0.228516  0.000000
 0.03 0.02 0.62 0.36 0.26 0.74 0.04 0.09 0.85
            0.131434  0.227651  0.000000
 0.03 0.02 0.62 0.36 0.26 0.73 0.04 0.09 0.85
            0.130935  0.226785  0.000000
 0.03 0.02 0.62 0.37 0.25 0.73 0.04 0.09 0.85
            0.130435  0.225920  0.000000
 0.03 0.02 0.63 0.38 0.25 0.72 0.04 0.09 0.85
            0.129935  0.225054  0.000000
 0.03 0.02 0.63 0.39 0.25 0.71 0.04 0.09 0.84
            0.129435  0.224188  0.000000
 0.03 0.02 0.63 0.40 0.25 0.70 0.04 0.09 0.84
            0.128936  0.223323  0.000000
 0.03 0.02 0.63 0.41 0.25 0.70 0.04 0.09 0.84
            0.128436  0.222457  0.000000
 0.03 0.02 0.64 0.42 0.25 0.69 0.04 0.09 0.84
            0.127936  0.221592  0.000000
 0.03 0.02 0.64 0.43 0.24 0.68 0.03 0.09 0.84
            0.127436  0.220726  0.000000
 0.03 0.02 0.64 0.43 0.24 0.67 0.03 0.09 0.84
            0.126937  0.219861  0.000000
 0.03 0.02 0.64 0.44 0.24 0.66 0.03 0.09 0.84
            0.126437  0.218995  0.000000
 0.03 0.02 0.65 0.45 0.24 0.65 0.03 0.09 0.84
            0.125937  0.218129  0.000000
 0.03 0.02 0.65 0.46 0.24 0.65 0.03 0.09 0.84
            0.125437  0.217264  0.000000
 0.03 0.02 0.65 0.47 0.24 0.64 0.03 0.09 0.84
            0.124938  0.216398  0.000000
 0.03 0.02 0.65 0.48 0.23 0.63 0.03 0.09 0.84
            0.124438  0.215533  0.000000
 0.03 0.02 0.66 0.49 0.23 0.62 0.03 0.09 0.84
            0.123938  0.214667  0.000000
 0.03 0.02 0.66 0.50 0.23 0.61 0.03 0.09 0.84
            0.123438  0.213801  0.000000
 0.03 0.02 0.66 0.51 0.23 0.60 0.03 0.09 0.84
            0.122939  0.212936  0.000000
 0.03 0.02 0.66 0.52 0.23 0.60 0.03 0.08 0.84
            0.122439  0.212070  0.000000
 0.03 0.02 0.67 0.53 0.22 0.59 0.03 0.08 0.84
            0.121939  0.211205  0.000000
 0.03 0.02 0.67 0.54 0.22 0.58 0.03 0.08 0.84
            0.121439  0.210339  0.000000
 0.03 0.02 0.67 0.54 0.22 0.57 0.03 0.08 0.84
            0.120940  0.209473  0.000000
 0.03 0.01 0.67 0.55 0.22 0.56 0.03 0.08 0.84
            0.120440  0.208608  0.000000
 0.02 0.01 0.67 0.56 0.22 0.55 0.03 0.08 0.84
            0.119940  0.207742  0.000000
 0.02 0.01 0.68 0.57 0.22 0.55 0.03 0.08 0.84
            0.119440  0.206877  0.000000
 0.02 0.01 0.68 0.58 0.21 0.54 0.03 0.08 0.84
            0.118941  0.206011  0.000000
 0.02 0.01 0.68 0.59 0.21 0.53 0.03 0.08 0.84
            0.118441  0.205145  0.000000
 0.02 0.01 0.68 0.60 0.21 0.52 0.03 0.08 0.84
            0.117941  0.204280  0.000000
 0.02 0.01 0.69 0.60 0.21 0.52 0.03 0.08 0.84
            0.117441  0.203414  0.000000
 0.02 0.01 0.69 0.61 0.21 0.51 0.03 0.08 0.83
            0.116942  0.202549  0.000000
 0.02 0.01 0.69 0.62 0.21 0.50 0.03 0.08 0.83
            0.116442  0.201683  0.000000
 0.02 0.01 0.69 0.63 0.20 0.50 0.03 0.08 0.83
            0.115942  0.200817  0.000000
 0.02 0.01 0.70 0.64 0.20 0.49 0.03 0.08 0.83
            0.115442  0.199952  0.000000
 0.02 0.01 0.70 0.64 0.20 0.48 0.03 0.08 0.83
            0.114943  0.199086  0.000000
 0.02 0.01 0.70 0.65 0.20 0.48 0.03 0.08 0.83
            0.114443  0.198221  0.000000
 0.02 0.01 0.70 0.66 0.20 0.47 0.03 0.08 0.83
            0.113943  0.197355  0.000000
 0.02 0.01 0.71 0.66 0.20 0.46 0.03 0.08 0.83
            0.113443  0.196490  0.000000
 0.02 0.01 0.71 0.67 0.19 0.46 0.03 0.08 0.83
            0.112944  0.195624  0.000000
 0.02 0.01 0.71 0.68 0.19 0.45 0.03 0.08 0.83
            0.112444  0.194758  0.000000
 0.02 0.01 0.71 0.68 0.19 0.45 0.03 0.08 0.83
            0.111944  0.193893  0.000000
 0.02 0.01 0.71 0.69 0.19 0.44 0.03 0.08 0.83
            0.111444  0.193027  0.000000
 0.02 0.01 0.72 0.70 0.19 0.44 0.03 0.08 0.83
            0.110945  0.192162  0.000000
 0.02 0.01 0.72 0.70 0.19 0.43 0.03 0.07 0.83
            0.110445  0.191296  0.000000
 0.02 0.01 0.72 0.71 0.18 0.43 0.03 0.07 0.83
            0.109945  0.190430  0.000000
 0.02 0.01 0.72 0.71 0.18 0.42 0.03 0.07 0.83
            0.109445  0.189565  0.000000
 0.02 0.01 0.73 0.72 0.18 0.42 0.03 0.07 0.83
            0.108946  0.188699  0.000000
 0.02 0.01 0.73 0.72 0.18 0.41 0.03 0.07 0.83
            0.108446  0.187834  0.000000
 0.02 0.01 0.73 0.73 0.18 0.41 0.02 0.07 0.83
            0.107946  0.186968  0.000000
 0.02 0.01 0.73 0.73 0.18 0.40 0.02 0.07 0.83
            0.107446  0.186102  0.000000
 0.02 0.01 0.73 0.74 0.17 0.40 0.02 0.07 0.83
            0.106947  0.185237  0.000000
 0.02 0.01 0.74 0.74 0.17 0.39 0.02 0.07 0.83
            0.106447  0.184371  0.000000
 0.02 0.01 0.74 0.75 0.17 0.39 0.02 0.07 0.82
            0.105947  0.183506  0.000000
 0.02 0.01 0.74 0.75 0.17 0.39 0.02 0.07 0.82
            0.105447  0.182640  0.000000
 0.02 0.01 0.74 0.76 0.17 0.38 0.02 0.07 0.82
            0.104948  0.181774  0.000000
 0.02 0.01 0.75 0.76 0.17 0.38 0.02 0.07 0.82
            0.104448  0.180909  0.000000
 0.02 0.01 0.75 0.77 0.17 0.38 0.02 0.07 0.82
            0.103948  0.180043  0.000000
 0.02 0.01 0.75 0.77 0.16 0.37 0.02 0.07 0.82
            0.103448  0.179178  0.000000
 0.02 0.01 0.75 0.78 0.16 0.37 0.02 0.07 0.82
            0.102949  0.178312  0.000000
 0.02 0.01 0.75 0.78 0.16 0.37 0.02 0.07 0.82
            0.102449  0.177446  0.000000
 0.02 0.01 0.76 0.78 0.16 0.36 0.02 0.07 0.82
            0.101949  0.176581  0.000000
 0.02 0.01 0.76 0.79 0.16 0.36 0.02 0.07 0.82
            0.101449  0.175715  0.000000
 0.02 0.01 0.76 0.79 0.16 0.36 0.02 0.07 0.82
            0.100950  0.174850  0.000000
 0.02 0.01 0.76 0.79 0.15 0.35 0.02 0.07 0.82
            0.100450  0.173984  0.000000
 0.02 0.01 0.76 0.80 0.15 0.35 0.02 0.07 0.82
            0.099950  0.173119  0.000000
 0.02 0.01 0.77 0.80 0.15 0.35 0.02 0.07 0.82
            0.099450  0.172253  0.000000
 0.02 0.01 0.77 0.80 0.15 0.35 0.02 0.06 0.82
            0.098951  0.171387  0.000000
 0.02 0.01 0.77 0.81 0.15 0.34 0.02 0.06 0.82
            0.098451  0.170522  0.000000
 0.02 0.01 0.77 0.81 0.15 0.34 0.02 0.06 0.82
            0.097951  0.169656  0.000000
 0.02 0.01 0.77 0.81 0.15 0.34 0.02 0.06 0.82
            0.097451  0.168791  0.000000
 0.02 0.01 0.78 0.82 0.14 0.34 0.02 0.06 0.82
            0.096952  0.167925  0.000000
 0.02 0.01 0.78 0.82 0.14 0.34 0.02 0.06 0.82
            0.096452  0.167059  0.000000
 0.02 0.01 0.78 0.82 0.14 0.33 0.02 0.06 0.81
            0.095952  0.166194  0.000000
 0.02 0.01 0.78 0.83 0.14 0.33 0.02 0.06 0.81
            0.095452  0.165328  0.000000
 0.02 0.01 0.78 0.83 0.14 0.33 0.02 0.06 0.81
            0.094953  0.164463  0.000000
 0.01 0.01 0.79 0.83 0.14 0.33 0.02 0.06 0.81
            0.094453  0.163597  0.000000
 0.01 0.01 0.79 0.83 0.14 0.33 0.02 0.06 0.81
            0.093953  0.162731  0.000000
 0.01 0.01 0.79 0.84 0.13 0.32 0.02 0.06 0.81
            0.093453  0.161866  0.000000
 0.01 0.01 0.79 0.84 0.13 0.32 0.02 0.06 0.81
            0.092954  0.161000  0.000000
 0.01 0.01 0.79 0.84 0.13 0.32 0.02 0.06 0.81
            0.092454  0.160135  0.000000
 0.01 0.01 0.80 0.84 0.13 0.32 0.02 0.06 0.81
            0.091954  0.159269  0.000000
 0.01 0.01 0.80 0.85 0.13 0.32 0.02 0.06 0.81
            0.091454  0.158403  0.000000
 0.01 0.01 0.80 0.85 0.13 0.32 0.02 0.06 0.81
            0.090955  0.157538  0.000000
 0.01 0.01 0.80 0.85 0.13 0.32 0.02 0.06 0.81
            0.090455  0.156672  0.000000
 0.01 0.01 0.80 0.85 0.12 0.31 0.02 0.06 0.81
            0.089955  0.155807  0.000000
 0.01 0.01 0.81 0.85 0.12 0.31 0.02 0.06 0.81
            0.089455  0.154941  0.000000
 0.01 0.01 0.81 0.86 0.12 0.31 0.02 0.06 0.81
            0.088956  0.154075  0.000000
 0.01 0.01 0.81 0.86 0.12 0.31 0.02 0.06 0.81
            0.088456  0.153210  0.000000
 0.01 0.01 0.81 0.86 0.12 0.31 0.02 0.06 0.81
            0.087956  0.152344  0.000000
 0.01 0.01 0.81 0.86 0.12 0.31 0.02 0.05 0.81
            0.087456  0.151479  0.000000
 0.01 0.01 0.82 0.86 0.12 0.31 0.02 0.05 0.81
            0.086957  0.150613  0.000000
 0.01 0.01 0.82 0.87 0.12 0.31 0.02 0.05 0.80
            0.086457  0.149748  0.000000
 0.01 0.01 0.82 0.87 0.11 0.30 0.02 0.05 0.80
            0.085957  0.148882  0.000000
 0.01 0.01 0.82 0.87 0.11 0.30 0.01 0.05 0.80
            0.085457  0.148016  0.000000
 0.01 0.01 0.82 0.87 0.11 0.30 0.01 0.05 0.80
            0.084958  0.147151  0.000000
 0.01 0.01 0.83 0.87 0.11 0.30 0.01 0.05 0.80
            0.084458  0.146285  0.000000
 0.01 0.01 0.83 0.88 0.11 0.30 0.01 0.05 0.80
            0.083958  0.145420  0.000000
 0.01 0.01 0.83 0.88 0.11 0.30 0.01 0.05 0.80
            0.083458  0.144554  0.000000
 0.01 0.01 0.83 0.88 0.11 0.30 0.01 0.05 0.80
            0.082959  0.143688  0.000000
 0.01 0.01 0.83 0.88 0.11 0.30 0.01 0.05 0.80
            0.082459  0.142823  0.000000
 0.01 0.01 0.83 0.88 0.10 0.30 0.01 0.05 0.80
            0.081959  0.141957  0.000000
 0.01 0.01 0.84 0.88 0.10 0.30 0.01 0.05 0.80
            0.081459  0.141092  0.000000
 0.01 0.01 0.84 0.89 0.10 0.30 0.01 0.05 0.80
            0.080960  0.140226  0.000000
 0.01 0.01 0.84 0.89 0.10 0.30 0.01 0.05 0.80
            0.080460  0.139360  0.000000
 0.01 0.01 0.84 0.89 0.10 0.29 0.01 0.05 0.80
            0.079960  0.138495  0.000000
 0.01 0.01 0.84 0.89 0.10 0.29 0.01 0.05 0.80
            0.079460  0.137629  0.000000
 0.01 0.01 0.84 0.89 0.10 0.29 0.01 0.05 0.80
            0.078961  0.136764  0.000000
 0.01 0.01 0.85 0.89 0.10 0.29 0.01 0.05 0.80
            0.078461  0.135898  0.000000
 0.01 0.01 0.85 0.89 0.09 0.29 0.01 0.05 0.80
            0.077961  0.135032  0.000000
 0.01 0.01 0.85 0.90 0.09 0.29 0.01 0.05 0.80
            0.077461  0.134167  0.000000
 0.01 0.01 0.85 0.90 0.09 0.29 0.01 0.05 0.79
            0.076962  0.133301  0.000000
 0.01 0.01 0.85 0.90 0.09 0.29 0.01 0.05 0.79
            0.076462  0.132436  0.000000
 0.01 0.01 0.85 0.90 0.09 0.29 0.01 0.05 0.79
            0.075962  0.131570  0.000000
 0.01 0.01 0.86 0.90 0.09 0.29 0.01 0.04 0.79
            0.075462  0.130704  0.000000
 0.01 0.01 0.86 0.90 0.09 0.29 0.01 0.04 0.79
            0.074963  0.129839  0.000000
 0.01 0.01 0.86 0.90 0.09 0.29 0.01 0.04 0.79
            0.074463  0.128973  0.000000
 0.01 0.01 0.86 0.90 0.09 0.29 0.01 0.04 0.79
            0.073963  0.128108  0.000000
 0.01 0.01 0.86 0.91 0.08 0.29 0.01 0.04 0.79
            0.073463  0.127242  0.000000
 0.01 0.01 0.86 0.91 0.08 0.29 0.01 0.04 0.79
            0.072964  0.126377  0.000000
 0.01 0.01 0.87 0.91 0.08 0.29 0.01 0.04 0.79
            0.072464  0.125511  0.000000
 0.01 0.01 0.87 0.91 0.08 0.29 0.01 0.04 0.79
            0.071964  0.124645  0.000000
 0.01 0.01 0.87 0.91 0.08 0.29 0.01 0.04 0.79
            0.071464  0.123780  0.000000
 0.01 0.01 0.87 0.91 0.08 0.29 0.01 0.04 0.79
            0.070965  0.122914  0.000000
 0.01 0.01 0.87 0.91 0.08 0.29 0.01 0.04 0.79
            0.070465  0.122049  0.000000
 0.01 0.01 0.87 0.91 0.08 0.28 0.01 0.04 0.79
            0.069965  0.121183  0.000000
 0.01 0.00 0.88 0.92 0.08 0.28 0.01 0.04 0.79
            0.069465  0.120317  0.000000
 0.01 0.00 0.88 0.92 0.07 0.28 0.01 0.04 0.79
            0.068966  0.119452  0.000000
 0.01 0.00 0.88 0.92 0.07 0.28 0.01 0.04 0.79
            0.068466  0.118586  0.000000
 0.01 0.00 0.88 0.92 0.07 0.28 0.01 0.04 0.78
            0.067966  0.117721  0.000000
 0.01 0.00 0.88 0.92 0.07 0.28 0.01 0.04 0.78
            0.067466  0.116855  0.000000
 0.01 0.00 0.88 0.92 0.07 0.28 0.01 0.04 0.78
            0.066967  0.115989  0.000000
 0.01 0.00 0.89 0.92 0.07 0.28 0.01 0.04 0.78
            0.066467  0.115124  0.000000
 0.01 0.00 0.89 0.92 0.07 0.28 0.01 0.04 0.78
            0.065967  0.114258  0.000000
 0.01 0.00 0.89 0.92 0.07 0.28 0.01 0.04 0.78
            0.065467  0.113393  0.000000
 0.01 0.00 0.89 0.92 0.07 0.28 0.01 0.04 0.78
            0.064968  0.112527  0.000000
 0.01 0.00 0.89 0.93 0.06 0.28 0.01 0.04 0.78
            0.064468  0.111661  0.000000
 0.01 0.00 0.89 0.93 0.06 0.28 0.01 0.04 0.78
            0.063968  0.110796  0.000000
 0.01 0.00 0.89 0.93 0.06 0.28 0.01 0.04 0.78
            0.063468  0.109930  0.000000
 0.01 0.00 0.90 0.93 0.06 0.28 0.01 0.03 0.78
            0.062969  0.109065  0.000000
 0.01 0.00 0.90 0.93 0.06 0.28 0.01 0.03 0.78
            0.062469  0.108199  0.000000
 0.01 0.00 0.90 0.93 0.06 0.28 0.01 0.03 0.78
            0.061969  0.107333  0.000000
 0.01 0.00 0.90 0.93 0.06 0.28 0.01 0.03 0.78
            0.061469  0.106468  0.000000
 0.01 0.00 0.90 0.93 0.06 0.28 0.01 0.03 0.78
            0.060970  0.105602  0.000000
 0.01 0.00 0.90 0.93 0.06 0.28 0.01 0.03 0.78
            0.060470  0.104737  0.000000
 0.01 0.00 0.91 0.93 0.06 0.28 0.01 0.03 0.78
            0.059970  0.103871  0.000000
 0.01 0.00 0.91 0.94 0.06 0.28 0.01 0.03 0.78
            0.059470  0.103006  0.000000
 0.01 0.00 0.91 0.94 0.05 0.28 0.01 0.03 0.77
            0.058971  0.102140  0.000000
 0.01 0.00 0.91 0.94 0.05 0.28 0.01 0.03 0.77
            0.058471  0.101274  0.000000
 0.01 0.00 0.91 0.94 0.05 0.28 0.01 0.03 0.77
            0.057971  0.100409  0.000000
 0.01 0.00 0.91 0.94 0.05 0.28 0.01 0.03 0.77
            0.057471  0.099543  0.000000
 0.01 0.00 0.91 0.94 0.05 0.28 0.01 0.03 0.77
            0.056972  0.098678  0.000000
 0.01 0.00 0.92 0.94 0.05 0.28 0.01 0.03 0.77
            0.056472  0.097812  0.000000
 0.01 0.00 0.92 0.94 0.05 0.28 0.01 0.03 0.77
            0.055972  0.096946  0.000000
 0.01 0.00 0.92 0.94 0.05 0.28 0.01 0.03 0.77
            0.055472  0.096081  0.000000
 0.01 0.00 0.92 0.94 0.05 0.28 0.01 0.03 0.77
            0.054973  0.095215  0.000000
 0.01 0.00 0.92 0.94 0.05 0.28 0.01 0.03 0.77
            0.054473  0.094350  0.000000
 0.01 0.00 0.92 0.94 0.04 0.28 0.01 0.03 0.77
            0.053973  0.093484  0.000000
 0.00 0.00 0.92 0.95 0.04 0.28 0.01 0.03 0.77
            0.053473  0.092618  0.000000
 0.00 0.00 0.93 0.95 0.04 0.28 0.01 0.03 0.77
            0.052974  0.091753  0.000000
 0.00 0.00 0.93 0.95 0.04 0.28 0.00 0.03 0.77
            0.052474  0.090887  0.000000
 0.00 0.00 0.93 0.95 0.04 0.28 0.00 0.03 0.77
            0.051974  0.090022  0.000000
 0.00 0.00 0.93 0.95 0.04 0.28 0.00 0.03 0.77
            0.051474  0.089156  0.000000
 0.00 0.00 0.93 0.95 0.04 0.28 0.00 0.03 0.77
            0.050975  0.088290  0.000000
 0.00 0.00 0.93 0.95 0.04 0.28 0.00 0.02 0.77
            0.050475  0.087425  0.000000
 0.00 0.00 0.93 0.95 0.04 0.28 0.00 0.02 0.77
            0.049975  0.086559  0.000000
 0.00 0.00 0.93 0.95 0.04 0.28 0.00 0.02 0.77
            0.049475  0.085694  0.000000
 0.00 0.00 0.94 0.95 0.04 0.28 0.00 0.02 0.77
            0.048976  0.084828  0.000000
 0.00 0.00 0.94 0.95 0.04 0.28 0.00 0.02 0.76
            0.048476  0.083962  0.000000
 0.00 0.00 0.94 0.95 0.03 0.28 0.00 0.02 0.76
            0.047976  0.083097  0.000000
 0.00 0.00 0.94 0.95 0.03 0.27 0.00 0.02 0.76
            0.047476  0.082231  0.000000
 0.00 0.00 0.94 0.96 0.03 0.27 0.00 0.02 0.76
            0.046977  0.081366  0.000000
 0.00 0.00 0.94 0.96 0.03 0.27 0.00 0.02 0.76
            0.046477  0.080500  0.000000
 0.00 0.00 0.94 0.96 0.03 0.27 0.00 0.02 0.76
            0.045977  0.079635  0.000000
 0.00 0.00 0.94 0.96 0.03 0.27 0.00 0.02 0.76
            0.045477  0.078769  0.000000
 0.00 0.00 0.95 0.96 0.03 0.27 0.00 0.02 0.76
            0.044978  0.077903  0.000000
 0.00 0.00 0.95 0.96 0.03 0.27 0.00 0.02 0.76
            0.044478  0.077038  0.000000
 0.00 0.00 0.95 0.96 0.03 0.27 0.00 0.02 0.76
            0.043978  0.076172  0.000000
 0.00 0.00 0.95 0.96 0.03 0.27 0.00 0.02 0.76
            0.043478  0.075307  0.000000
 0.00 0.00 0.95 0.96 0.03 0.27 0.00 0.02 0.76
            0.042979  0.074441  0.000000
 0.00 0.00 0.95 0.96 0.03 0.27 0.00 0.02 0.76
            0.042479  0.073575  0.000000
 0.00 0.00 0.95 0.96 0.03 0.27 0.00 0.02 0.76
            0.041979  0.072710  0.000000
 0.00 0.00 0.95 0.96 0.02 0.27 0.00 0.02 0.76
            0.041479  0.071844  0.000000
 0.00 0.00 0.96 0.96 0.02 0.27 0.00 0.02 0.76
            0.040980  0.070979  0.000000
 0.00 0.00 0.96 0.96 0.02 0.27 0.00 0.02 0.76
            0.040480  0.070113  0.000000
 0.00 0.00 0.96 0.97 0.02 0.27 0.00 0.02 0.76
            0.039980  0.069247  0.000000
 0.00 0.00 0.96 0.97 0.02 0.27 0.00 0.02 0.76
            0.039480  0.068382  0.000000
 0.00 0.00 0.96 0.97 0.02 0.27 0.00 0.02 0.76
            0.038981  0.067516  0.000000
 0.00 0.00 0.96 0.97 0.02 0.27 0.00 0.02 0.76
            0.038481  0.066651  0.000000
 0.00 0.00 0.96 0.97 0.02 0.27 0.00 0.02 0.76
            0.037981  0.065785  0.000000
 0.00 0.00 0.96 0.97 0.02 0.27 0.00 0.02 0.76
            0.037481  0.064919  0.000000
 0.00 0.00 0.96 0.97 0.02 0.27 0.00 0.01 0.76
            0.036982  0.064054  0.000000
 0.00 0.00 0.97 0.97 0.02 0.27 0.00 0.01 0.76
            0.036482  0.063188  0.000000
 0.00 0.00 0.97 0.97 0.02 0.27 0.00 0.01 0.76
            0.035982  0.062323  0.000000
 0.00 0.00 0.97 0.97 0.02 0.27 0.00 0.01 0.76
            0.035482  0.061457  0.000000
 0.00 0.00 0.97 0.97 0.02 0.27 0.00 0.01 0.76
            0.034983  0.060591  0.000000
 0.00 0.00 0.97 0.97 0.02 0.26 0.00 0.01 0.76
            0.034483  0.059726  0.000000
 0.00 0.00 0.97 0.97 0.02 0.26 0.00 0.01 0.76
            0.033983  0.058860  0.000000
 0.00 0.00 0.97 0.97 0.01 0.26 0.00 0.01 0.76
            0.033483  0.057995  0.000000
 0.00 0.00 0.97 0.97 0.01 0.26 0.00 0.01 0.76
            0.032984  0.057129  0.000000
 0.00 0.00 0.97 0.98 0.01 0.26 0.00 0.01 0.76
            0.032484  0.056264  0.000000
 0.00 0.00 0.97 0.98 0.01 0.26 0.00 0.01 0.76
            0.031984  0.055398  0.000000
 0.00 0.00 0.97 0.98 0.01 0.26 0.00 0.01 0.76
            0.031484  0.054532  0.000000
 0.00 0.00 0.98 0.98 0.01 0.26 0.00 0.01 0.76
            0.030985  0.053667  0.000000
 0.00 0.00 0.98 0.98 0.01 0.26 0.00 0.01 0.76
            0.030485  0.052801  0.000000
 0.00 0.00 0.98 0.98 0.01 0.26 0.00 0.01 0.76
            0.029985  0.051936  0.000000
 0.00 0.00 0.98 0.98 0.01 0.26 0.00 0.01 0.76
            0.029485  0.051070  0.000000
 0.00 0.00 0.98 0.98 0.01 0.26 0.00 0.01 0.76
            0.028986  0.050204  0.000000
 0.00 0.00 0.98 0.98 0.01 0.25 0.00 0.01 0.76
            0.028486  0.049339  0.000000
 0.00 0.00 0.98 0.98 0.01 0.25 0.00 0.01 0.76
            0.027986  0.048473  0.000000
 0.00 0.00 0.98 0.98 0.01 0.25 0.00 0.01 0.76
            0.027486  0.047608  0.000000
 0.00 0.00 0.98 0.98 0.01 0.25 0.00 0.01 0.76
            0.026987  0.046742  0.000000
 0.00 0.00 0.98 0.98 0.01 0.25 0.00 0.01 0.77
            0.026487  0.045876  0.000000
 0.00 0.00 0.98 0.98 0.01 0.25 0.00 0.01 0.77
            0.025987  0.045011  0.000000
 0.00 0.00 0.98 0.98 0.01 0.25 0.00 0.01 0.77
            0.025487  0.044145  0.000000
 0.00 0.00 0.98 0.98 0.01 0.25 0.00 0.01 0.77
            0.024988  0.043280  0.000000
 0.00 0.00 0.99 0.98 0.01 0.24 0.00 0.01 0.77
            0.024488  0.042414  0.000000
 0.00 0.00 0.99 0.99 0.01 0.24 0.00 0.01 0.77
            0.023988  0.041548  0.000000
 0.00 0.00 0.99 0.99 0.01 0.24 0.00 0.01 0.77
            0.023488  0.040683  0.000000
 0.00 0.00 0.99 0.99 0.01 0.24 0.00 0.01 0.77
            0.022989  0.039817  0.000000
 0.00 0.00 0.99 0.99 0.01 0.24 0.00 0.01 0.77
            0.022489  0.038952  0.000000
 0.00 0.00 0.99 0.99 0.01 0.24 0.00 0.01 0.78
            0.021989  0.038086  0.000000
 0.00 0.00 0.99 0.99 0.00 0.23 0.00 0.01 0.78
            0.021489  0.037220  0.000000
 0.00 0.00 0.99 0.99 0.00 0.23 0.00 0.01 0.78
            0.020990  0.036355  0.000000
 0.00 0.00 0.99 0.99 0.00 0.23 0.00 0.01 0.78
            0.020490  0.035489  0.000000
 0.00 0.00 0.99 0.99 0.00 0.23 0.00 0.00 0.78
            0.019990  0.034624  0.000000
 0.00 0.00 0.99 0.99 0.00 0.23 0.00 0.00 0.78
            0.019490  0.033758  0.000000
 0.00 0.00 0.99 0.99 0.00 0.22 0.00 0.00 0.79
            0.018991  0.032893  0.000000
 0.00 0.00 0.99 0.99 0.00 0.22 0.00 0.00 0.79
            0.018491  0.032027  0.000000
 0.00 0.00 0.99 0.99 0.00 0.22 0.00 0.00 0.79
            0.017991  0.031161  0.000000
 0.00 0.00 0.99 0.99 0.00 0.21 0.00 0.00 0.79
            0.017491  0.030296  0.000000
 0.00 0.00 0.99 0.99 0.00 0.21 0.00 0.00 0.80
            0.016992  0.029430  0.000000
 0.00 0.00 0.99 0.99 0.00 0.21 0.00 0.00 0.80
            0.016492  0.028565  0.000000
 0.00 0.00 0.99 0.99 0.00 0.21 0.00 0.00 0.80
            0.015992  0.027699  0.000000
 0.00 0.00 0.99 0.99 0.00 0.20 0.00 0.00 0.80
            0.015492  0.026833  0.000000
 0.00 0.00 0.99 0.99 0.00 0.20 0.00 0.00 0.81
            0.014993  0.025968  0.000000
 0.00 0.00 1.00 0.99 0.00 0.19 0.00 0.00 0.81
            0.014493  0.025102  0.000000
 0.00 0.00 1.00 0.99 0.00 0.19 0.00 0.00 0.82
            0.013993  0.024237  0.000000
 0.00 0.00 1.00 0.99 0.00 0.19 0.00 0.00 0.82
            0.013493  0.023371  0.000000
 0.00 0.00 1.00 0.99 0.00 0.18 0.00 0.00 0.82
            0.012994  0.022505  0.000000
 0.00 0.00 1.00 1.00 0.00 0.18 0.00 0.00 0.83
            0.012494  0.021640  0.000000
 0.00 0.00 1.00 1.00 0.00 0.17 0.00 0.00 0.83
            0.011994  0.020774  0.000000
 0.00 0.00 1.00 1.00 0.00 0.17 0.00 0.00 0.84
            0.011494  0.019909  0.000000
 0.00 0.00 1.00 1.00 0.00 0.16 0.00 0.00 0.84
            0.010995  0.019043  0.000000
 0.00 0.00 1.00 1.00 0.00 0.15 0.00 0.00 0.85
            0.010495  0.018177  0.000000
 0.00 0.00 1.00 1.00 0.00 0.15 0.00 0.00 0.85
            0.009995  0.017312  0.000000
 0.00 0.00 1.00 1.00 0.00 0.14 0.00 0.00 0.86
            0.009495  0.016446  0.000000
 0.00 0.00 1.00 1.00 0.00 0.14 0.00 0.00 0.87
            0.008996  0.015581  0.000000
 0.00 0.00 1.00 1.00 0.00 0.13 0.00 0.00 0.87
            0.008496  0.014715  0.000000
 0.00 0.00 1.00 1.00 0.00 0.12 0.00 0.00 0.88
            0.007996  0.013849  0.000000
 0.00 0.00 1.00 1.00 0.00 0.11 0.00 0.00 0.89
            0.007496  0.012984  0.000000
 0.00 0.00 1.00 1.00 0.00 0.11 0.00 0.00 0.90
            0.006997  0.012118  0.000000
 0.00 0.00 1.00 1.00 0.00 0.10 0.00 0.00 0.90
            0.006497  0.011253  0.000000
 0.00 0.00 1.00 1.00 0.00 0.09 0.00 0.00 0.91
            0.005997  0.010387  0.000000
 0.00 0.00 1.00 1.00 0.00 0.08 0.00 0.00 0.92
            0.005497  0.009522  0.000000
 0.00 0.00 1.00 1.00 0.00 0.07 0.00 0.00 0.93
            0.004998  0.008656  0.000000
 0.00 0.00 1.00 1.00 0.00 0.06 0.00 0.00 0.94
            0.004498  0.007790  0.000000
 0.00 0.00 1.00 1.00 0.00 0.05 0.00 0.00 0.95
            0.003998  0.006925  0.000000
 0.00 0.00 1.00 1.00 0.00 0.04 0.00 0.00 0.96
            0.003498  0.006059  0.000000
 0.00 0.00 1.00 1.00 0.00 0.04 0.00 0.00 0.96
            0.002999  0.005194  0.000000
 0.00 0.00 1.00 1.00 0.00 0.03 0.00 0.00 0.97
            0.002499  0.004328  0.000000
 0.00 0.00 1.00 1.00 0.00 0.02 0.00 0.00 0.98
            0.001999  0.003462  0.000000
 0.00 0.00 1.00 1.00 0.00 0.01 0.00 0.00 0.99
            0.001499  0.002597  0.000000
 0.00 0.00 1.00 1.00 0.00 0.01 0.00 0.00 0.99
            0.001000  0.001731  0.000000
 0.00 0.00 1.00 1.00 0.00 0.00 0.00 0.00 1.00
            0.000500  0.000866  0.000000
 0.00 0.00 1.00 1.00 0.00 0.00 0.00 0.00 1.00
            0.000050  0.000087  0.000000
 0.00 0.00 1.00 1.00 0.00 0.00 0.00 0.00 1.00
            0.000000  0.000100  0.000000
 0.00 0.00 1.00 1.00 0.00 0.00 0.00 0.00 1.00
            0.000000  0.001001  0.000000
 0.00 0.00 1.00 1.00 0.00 0.00 0.00 0.00 1.00
            0.000000  0.002001  0.000000
 0.00 0.00 1.00 1.00 0.00 0.00 0.00 0.00 1.00
            0.000000  0.003002  0.000000
 0.00 0.00 1.00 1.00 0.00 0.01 0.00 0.00 0.99
            0.000000  0.004002  0.000000
 0.00 0.00 1.00 1.00 0.00 0.01 0.00 0.00 0.99
            0.000000  0.005003  0.000000
 0.00 0.00 1.00 1.00 0.00 0.02 0.00 0.00 0.98
            0.000000  0.006004  0.000000
 0.00 0.00 1.00 1.00 0.00 0.03 0.00 0.00 0.97
            0.000000  0.007004  0.000000
 0.00 0.00 1.00 1.00 0.00 0.04 0.00 0.00 0.96
            0.000000  0.008005  0.000000
 0.00 0.00 1.00 1.00 0.00 0.04 0.00 0.00 0.96
            0.000000  0.009005  0.000000
 0.00 0.00 1.00 1.00 0.00 0.05 0.00 0.00 0.95
            0.000000  0.010006  0.000000
 0.00 0.00 1.00 1.00 0.00 0.06 0.00 0.00 0.94
            0.000000  0.011007  0.000000
 0.00 0.00 1.00 1.00 0.00 0.07 0.00 0.00 0.93
            0.000000  0.012007  0.000000
 0.00 0.00 1.00 1.00 0.00 0.08 0.00 0.00 0.92
            0.000000  0.013008  0.000000
 0.00 0.00 1.00 1.00 0.00 0.09 0.00 0.00 0.91
            0.000000  0.014008  0.000000
 0.00 0.00 1.00 1.00 0.00 0.10 0.00 0.00 0.90
            0.000000  0.015009  0.000000
 0.00 0.00 1.00 1.00 0.00 0.11 0.00 0.00 0.90
            0.000000  0.016010  0.000000
 0.00 0.00 1.00 1.00 0.00 0.11 0.00 0.00 0.89
            0.000000  0.017010  0.000000
 0.00 0.00 1.00 1.00 0.00 0.12 0.00 0.00 0.88
            0.000000  0.018011  0.000000
 0.00 0.00 1.00 1.00 0.00 0.13 0.00 0.00 0.87
            0.000000  0.019012  0.000000
 0.00 0.00 1.00 1.00 0.00 0.14 0.00 0.00 0.87
            0.000000  0.020012  0.000000
 0.00 0.00 1.00 1.00 0.00 0.14 0.00 0.00 0.86
            0.000000  0.021013  0.000000
 0.00 0.00 1.00 1.00 0.00 0.15 0.00 0.00 0.85
            0.000000  0.022013  0.000000
 0.00 0.00 1.00 1.00 0.00 0.16 0.00 0.00 0.85
            0.000000  0.023014  0.000000
 0.00 0.00 1.00 1.00 0.00 0.16 0.00 0.00 0.84
            0.000000  0.024015  0.000000
 0.00 0.00 1.00 1.00 0.00 0.17 0.00 0.00 0.84
            0.000000  0.025015  0.000000
 0.00 0.00 1.00 1.00 0.00 0.17 0.00 0.00 0.83
            0.000000  0.026016  0.000000
 0.00 0.00 1.00 1.00 0.00 0.18 0.00 0.00 0.83
            0.000000  0.027016  0.000000
 0.00 0.00 1.00 1.00 0.00 0.18 0.00 0.00 0.82
            0.000000  0.028017  0.000000
 0.00 0.00 1.00 0.99 0.00 0.19 0.00 0.00 0.82
            0.000000  0.029018  0.000000
 0.00 0.00 1.00 0.99 0.00 0.19 0.00 0.00 0.82
            0.000000  0.030018  0.000000
 0.00 0.00 1.00 0.99 0.00 0.19 0.00 0.00 0.81
            0.000000  0.031019  0.000000
 0.00 0.00 1.00 0.99 0.00 0.20 0.00 0.00 0.81
            0.000000  0.032019  0.000000
 0.00 0.00 0.99 0.99 0.00 0.20 0.00 0.00 0.80
            0.000000  0.033020  0.000000
 0.00 0.00 0.99 0.99 0.00 0.21 0.00 0.00 0.80
            0.000000  0.034021  0.000000
 0.00 0.00 0.99 0.99 0.00 0.21 0.00 0.00 0.80
            0.000000  0.035021  0.000000
 0.00 0.00 0.99 0.99 0.00 0.21 0.00 0.00 0.80
            0.000000  0.036022  0.000000
 0.00 0.00 0.99 0.99 0.00 0.21 0.00 0.00 0.79
            0.000000  0.037022  0.000000
 0.00 0.00 0.99 0.99 0.00 0.22 0.00 0.00 0.79
            0.000000  0.038023  0.000000
 0.00 0.00 0.99 0.99 0.00 0.22 0.00 0.00 0.79
            0.000000  0.039024  0.000000
 0.00 0.00 0.99 0.99 0.00 0.22 0.00 0.00 0.79
            0.000000  0.040024  0.000000
 0.00 0.00 0.99 0.99 0.00 0.23 0.00 0.00 0.78
            0.000000  0.041025  0.000000
 0.00 0.00 0.99 0.99 0.00 0.23 0.00 0.00 0.78
            0.000000  0.042025  0.000000
 0.00 0.00 0.99 0.99 0.00 0.23 0.00 0.01 0.78
            0.000000  0.043026  0.000000
 0.00 0.00 0.99 0.99 0.00 0.23 0.00 0.01 0.78
            0.000000  0.044027  0.000000
 0.00 0.00 0.99 0.99 0.00 0.23 0.00 0.01 0.78
            0.000000  0.045027  0.000000
 0.00 0.00 0.99 0.99 0.01 0.24 0.00 0.01 0.78
            0.000000  0.046028  0.000000
 0.00 0.00 0.99 0.99 0.01 0.24 0.00 0.01 0.77
            0.000000  0.047029  0.000000
 0.00 0.00 0.99 0.99 0.01 0.24 0.00 0.01 0.77
            0.000000  0.048029  0.000000
 0.00 0.00 0.99 0.99 0.01 0.24 0.00 0.01 0.77
            0.000000  0.049030  0.000000
 0.00 0.00 0.99 0.99 0.01 0.24 0.00 0.01 0.77
            0.000000  0.050030  0.000000
 0.00 0.00 0.99 0.99 0.01 0.24 0.00 0.01 0.77
            0.000000  0.051031  0.000000
 0.00 0.00 0.99 0.99 0.01 0.25 0.00 0.01 0.77
            0.000000  0.052032  0.000000
 0.00 0.00 0.98 0.98 0.01 0.25 0.00 0.01 0.77
            0.000000  0.053032  0.000000
 0.00 0.00 0.98 0.98 0.01 0.25 0.00 0.01 0.77
            0.000000  0.054033  0.000000
 0.00 0.00 0.98 0.98 0.01 0.25 0.00 0.01 0.77
            0.000000  0.055033  0.000000
 0.00 0.00 0.98 0.98 0.01 0.25 0.00 0.01 0.77
            0.000000  0.056034  0.000000
 0.00 0.00 0.98 0.98 0.01 0.25 0.00 0.01 0.76
            0.000000  0.057035  0.000000
 0.00 0.00 0.98 0.98 0.01 0.25 0.00 0.01 0.76
            0.000000  0.058035  0.000000
 0.00 0.00 0.98 0.98 0.01 0.25 0.00 0.01 0.76
            0.000000  0.059036  0.000000
 0.00 0.00 0.98 0.98 0.01 0.26 0.00 0.01 0.76
            0.000000  0.060036  0.000000
 0.00 0.00 0.98 0.98 0.01 0.26 0.00 0.01 0.76
            0.000000  0.061037  0.000000
 0.00 0.00 0.98 0.98 0.01 0.26 0.00 0.01 0.76
            0.000000  0.062038  0.000000
 0.00 0.00 0.98 0.98 0.01 0.26 0.00 0.01 0.76
            0.000000  0.063038  0.000000
 0.00 0.00 0.98 0.98 0.01 0.26 0.00 0.01 0.76
            0.000000  0.064039  0.000000
 0.00 0.00 0.98 0.98 0.01 0.26 0.00 0.01 0.76
            0.000000  0.065039  0.000000
 0.00 0.00 0.98 0.98 0.01 0.26 0.00 0.01 0.76
            0.000000  0.066040  0.000000
 0.00 0.00 0.97 0.98 0.01 0.26 0.00 0.01 0.76
            0.000000  0.067041  0.000000
 0.00 0.00 0.97 0.98 0.01 0.26 0.00 0.01 0.76
            0.000000  0.068041  0.000000
 0.00 0.00 0.97 0.98 0.01 0.26 0.00 0.01 0.76
            0.000000  0.069042  0.000000
 0.00 0.00 0.97 0.98 0.02 0.26 0.00 0.01 0.76
            0.000000  0.070042  0.000000
 0.00 0.00 0.97 0.97 0.02 0.26 0.00 0.01 0.76
            0.000000  0.071043  0.000000
 0.00 0.00 0.97 0.97 0.02 0.27 0.00 0.01 0.76
            0.000000  0.072044  0.000000
 0.00 0.00 0.97 0.97 0.02 0.27 0.00 0.01 0.76
            0.000000  0.073044  0.000000
 0.00 0.00 0.97 0.97 0.02 0.27 0.00 0.01 0.76
            0.000000  0.074045  0.000000
 0.00 0.00 0.97 0.97 0.02 0.27 0.00 0.01 0.76
            0.000000  0.075046  0.000000
 0.00 0.00 0.97 0.97 0.02 0.27 0.00 0.01 0.76
            0.000000  0.076046  0.000000
 0.00 0.00 0.97 0.97 0.02 0.27 0.00 0.02 0.76
            0.000000  0.077047  0.000000
 0.00 0.00 0.96 0.97 0.02 0.27 0.00 0.02 0.76
            0.000000  0.078047  0.000000
 0.00 0.00 0.96 0.97 0.02 0.27 0.00 0.02 0.76
            0.000000  0.079048  0.000000
 0.00 0.00 0.96 0.97 0.02 0.27 0.00 0.02 0.76
            0.000000  0.080049  0.000000
 0.00 0.00 0.96 0.97 0.02 0.27 0.00 0.02 0.76
            0.000000  0.081049  0.000000
 0.00 0.00 0.96 0.97 0.02 0.27 0.00 0.02 0.76
            0.000000  0.082050  0.000000
 0.00 0.00 0.96 0.97 0.02 0.27 0.00 0.02 0.76
            0.000000  0.083050  0.000000
 0.00 0.00 0.96 0.97 0.02 0.27 0.00 0.02 0.76
            0.000000  0.084051  0.000000
 0.00 0.00 0.96 0.97 0.02 0.27 0.00 0.02 0.76
            0.000000  0.085052  0.000000
 0.00 0.00 0.96 0.97 0.03 0.27 0.00 0.02 0.76
            0.000000  0.086052  0.000000
 0.00 0.00 0.95 0.97 0.03 0.27 0.00 0.02 0.76
            0.000000  0.087053  0.000000
 0.00 0.00 0.95 0.96 0.03 0.27 0.00 0.02 0.76
            0.000000  0.088053  0.000000
 0.00 0.00 0.95 0.96 0.03 0.27 0.00 0.02 0.76
            0.000000  0.089054  0.000000
 0.00 0.00 0.95 0.96 0.03 0.27 0.00 0.02 0.76
            0.000000  0.090055  0.000000
 0.00 0.00 0.95 0.96 0.03 0.27 0.00 0.02 0.76
            0.000000  0.091055  0.000000
 0.00 0.00 0.95 0.96 0.03 0.27 0.00 0.02 0.76
            0.000000  0.092056  0.000000
 0.00 0.00 0.95 0.96 0.03 0.27 0.00 0.02 0.76
            0.000000  0.093056  0.000000
 0.00 0.00 0.95 0.96 0.03 0.27 0.00 0.02 0.76
            0.000000  0.094057  0.000000
 0.00 0.00 0.95 0.96 0.03 0.27 0.00 0.02 0.77
            0.000000  0.095058  0.000000
 0.00 0.00 0.94 0.96 0.03 0.27 0.00 0.02 0.77
            0.000000  0.096058  0.000000
 0.00 0.00 0.94 0.96 0.03 0.27 0.00 0.02 0.77
            0.000000  0.097059  0.000000
 0.00 0.00 0.94 0.96 0.03 0.28 0.00 0.02 0.77
            0.000000  0.098059  0.000000
 0.00 0.00 0.94 0.96 0.04 0.28 0.00 0.02 0.77
            0.000000  0.099060  0.000000
 0.00 0.00 0.94 0.96 0.04 0.28 0.00 0.02 0.77
            0.000000  0.100061  0.000000
 0.00 0.00 0.94 0.96 0.04 0.28 0.00 0.02 0.77
            0.000000  0.101061  0.000000
 0.00 0.00 0.94 0.96 0.04 0.28 0.00 0.02 0.77
            0.000000  0.102062  0.000000
 0.00 0.00 0.94 0.95 0.04 0.28 0.00 0.02 0.77
            0.000000  0.103063  0.000000
 0.00 0.00 0.93 0.95 0.04 0.28 0.00 0.03 0.77
            0.000000  0.104063  0.000000
 0.00 0.00 0.93 0.95 0.04 0.28 0.00 0.03 0.77
            0.000000  0.105064  0.000000
 0.00 0.00 0.93 0.95 0.04 0.28 0.00 0.03 0.77
            0.000000  0.106064  0.000000
 0.00 0.00 0.93 0.95 0.04 0.28 0.00 0.03 0.77
            0.000000  0.107065  0.000000
 0.00 0.00 0.93 0.95 0.04 0.28 0.00 0.03 0.77
            0.000000  0.108066  0.000000
 0.00 0.00 0.93 0.95 0.04 0.28 0.00 0.03 0.77
            0.000000  0.109066  0.000000
 0.00 0.00 0.93 0.95 0.05 0.28 0.00 0.03 0.77
            0.000000  0.110067  0.000000
 0.00 0.00 0.93 0.95 0.05 0.28 0.00 0.03 0.77
            0.000000  0.111067  0.000000
 0.00 0.00 0.92 0.95 0.05 0.28 0.00 0.03 0.77
            0.000000  0.112068  0.000000
 0.00 0.00 0.92 0.95 0.05 0.28 0.00 0.03 0.77
            0.000000  0.113069  0.000000
 0.00 0.00 0.92 0.95 0.05 0.28 0.00 0.03 0.77
            0.000000  0.114069  0.000000
 0.00 0.00 0.92 0.95 0.05 0.28 0.00 0.03 0.77
            0.000000  0.115070  0.000000
 0.00 0.00 0.92 0.95 0.05 0.28 0.00 0.03 0.78
            0.000000  0.116070  0.000000
 0.00 0.00 0.92 0.94 0.05 0.28 0.00 0.03 0.78
            0.000000  0.117071  0.000000
 0.00 0.00 0.92 0.94 0.05 0.28 0.00 0.03 0.78
            0.000000  0.118072  0.000000
 0.00 0.00 0.92 0.94 0.05 0.28 0.00 0.03 0.78
            0.000000  0.119072  0.000000
 0.00 0.00 0.91 0.94 0.05 0.28 0.00 0.03 0.78
            0.000000  0.120073  0.000000
 0.00 0.00 0.91 0.94 0.06 0.28 0.00 0.03 0.78
            0.000000  0.121073  0.000000
 0.00 0.00 0.91 0.94 0.06 0.28 0.00 0.03 0.78
            0.000000  0.122074  0.000000
 0.00 0.00 0.91 0.94 0.06 0.28 0.00 0.03 0.78
            0.000000  0.123075  0.000000
 0.00 0.00 0.91 0.94 0.06 0.28 0.00 0.03 0.78
            0.000000  0.124075  0.000000
 0.00 0.00 0.91 0.94 0.06 0.28 0.00 0.03 0.78
            0.000000  0.125076  0.000000
 0.00 0.00 0.91 0.94 0.06 0.28 0.00 0.03 0.78
            0.000000  0.126076  0.000000
 0.00 0.00 0.90 0.94 0.06 0.28 0.00 0.03 0.78
            0.000000  0.127077  0.000000
 0.00 0.00 0.90 0.94 0.06 0.28 0.00 0.03 0.78
            0.000000  0.128078  0.000000
 0.00 0.00 0.90 0.94 0.06 0.28 0.00 0.04 0.78
            0.000000  0.129078  0.000000
 0.00 0.00 0.90 0.93 0.06 0.28 0.00 0.04 0.78
            0.000000  0.130079  0.000000
 0.00 0.00 0.90 0.93 0.07 0.28 0.00 0.04 0.78
            0.000000  0.131080  0.000000
 0.00 0.00 0.90 0.93 0.07 0.28 0.00 0.04 0.78
            0.000000  0.132080  0.000000
 0.00 0.00 0.90 0.93 0.07 0.28 0.00 0.04 0.79
            0.000000  0.133081  0.000000
 0.00 0.00 0.89 0.93 0.07 0.28 0.00 0.04 0.79
            0.000000  0.134081  0.000000
 0.00 0.00 0.89 0.93 0.07 0.28 0.00 0.04 0.79
            0.000000  0.135082  0.000000
 0.00 0.00 0.89 0.93 0.07 0.28 0.00 0.04 0.79
            0.000000  0.136083  0.000000
 0.00 0.00 0.89 0.93 0.07 0.28 0.00 0.04 0.79
            0.000000  0.137083  0.000000
 0.00 0.00 0.89 0.93 0.07 0.28 0.00 0.04 0.79
            0.000000  0.138084  0.000000
 0.00 0.00 0.89 0.93 0.07 0.29 0.00 0.04 0.79
            0.000000  0.139084  0.000000
 0.00 0.00 0.88 0.92 0.08 0.29 0.00 0.04 0.79
            0.000000  0.140085  0.000000
 0.00 0.00 0.88 0.92 0.08 0.29 0.00 0.04 0.79
            0.000000  0.141086  0.000000
 0.00 0.00 0.88 0.92 0.08 0.29 0.00 0.04 0.79
            0.000000  0.142086  0.000000
 0.00 0.00 0.88 0.92 0.08 0.29 0.00 0.04 0.79
            0.000000  0.143087  0.000000
 0.00 0.00 0.88 0.92 0.08 0.29 0.00 0.04 0.79
            0.000000  0.144087  0.000000
 0.00 0.00 0.88 0.92 0.08 0.29 0.00 0.04 0.79
            0.000000  0.145088  0.000000
 0.00 0.00 0.88 0.92 0.08 0.29 0.00 0.04 0.79
            0.000000  0.146089  0.000000
 0.00 0.00 0.87 0.92 0.08 0.29 0.00 0.04 0.79
            0.000000  0.147089  0.000000
 0.00 0.00 0.87 0.92 0.08 0.29 0.00 0.04 0.79
            0.000000  0.148090  0.000000
 0.00 0.00 0.87 0.91 0.09 0.29 0.00 0.04 0.79
            0.000000  0.149090  0.000000
 0.00 0.00 0.87 0.91 0.09 0.29 0.00 0.04 0.80
            0.000000  0.150091  0.000000
 0.00 0.00 0.87 0.91 0.09 0.29 0.00 0.04 0.80
            0.000000  0.151092  0.000000
 0.00 0.00 0.87 0.91 0.09 0.29 0.00 0.04 0.80
            0.000000  0.152092  0.000000
 0.00 0.00 0.86 0.91 0.09 0.29 0.00 0.05 0.80
            0.000000  0.153093  0.000000
 0.00 0.00 0.86 0.91 0.09 0.29 0.00 0.05 0.80
            0.000000  0.154093  0.000000
 0.00 0.00 0.86 0.91 0.09 0.29 0.00 0.05 0.80
            0.000000  0.155094  0.000000
 0.00 0.00 0.86 0.91 0.09 0.29 0.00 0.05 0.80
            0.000000  0.156095  0.000000
 0.00 0.00 0.86 0.90 0.09 0.30 0.00 0.05 0.80
            0.000000  0.157095  0.000000
 0.00 0.00 0.86 0.90 0.10 0.30 0.00 0.05 0.80
            0.000000  0.158096  0.000000
 0.00 0.00 0.86 0.90 0.10 0.30 0.00 0.05 0.80
            0.000000  0.159097  0.000000
 0.00 0.00 0.85 0.90 0.10 0.30 0.00 0.05 0.80
            0.000000  0.160097  0.000000
 0.00 0.00 0.85 0.90 0.10 0.30 0.00 0.05 0.80
            0.000000  0.161098  0.000000
 0.00 0.00 0.85 0.90 0.10 0.30 0.00 0.05 0.80
            0.000000  0.162098  0.000000
 0.00 0.00 0.85 0.90 0.10 0.30 0.00 0.05 0.80
            0.000000  0.163099  0.000000
 0.00 0.00 0.85 0.89 0.10 0.30 0.00 0.05 0.80
            0.000000  0.164100  0.000000
 0.00 0.00 0.85 0.89 0.10 0.30 0.00 0.05 0.80
            0.000000  0.165100  0.000000
 0.00 0.00 0.84 0.89 0.11 0.30 0.00 0.05 0.80
            0.000000  0.166101  0.000000
 0.00 0.00 0.84 0.89 0.11 0.30 0.00 0.05 0.81
            0.000000  0.167101  0.000000
 0.00 0.00 0.84 0.89 0.11 0.31 0.00 0.05 0.81
            0.000000  0.168102  0.000000
 0.00 0.00 0.84 0.89 0.11 0.31 0.00 0.05 0.81
            0.000000  0.169103  0.000000
 0.00 0.00 0.84 0.88 0.11 0.31 0.00 0.05 0.81
            0.000000  0.170103  0.000000
 0.00 0.00 0.84 0.88 0.11 0.31 0.00 0.05 0.81
            0.000000  0.171104  0.000000
 0.00 0.00 0.83 0.88 0.11 0.31 0.00 0.05 0.81
            0.000000  0.172104  0.000000
 0.00 0.00 0.83 0.88 0.11 0.31 0.00 0.05 0.81
            0.000000  0.173105  0.000000
 0.00 0.00 0.83 0.88 0.12 0.31 0.00 0.05 0.81
            0.000000  0.174106  0.000000
 0.00 0.00 0.83 0.87 0.12 0.32 0.00 0.05 0.81
            0.000000  0.175106  0.000000
 0.00 0.00 0.83 0.87 0.12 0.32 0.00 0.06 0.81
            0.000000  0.176107  0.000000
 0.00 0.00 0.82 0.87 0.12 0.32 0.00 0.06 0.81
            0.000000  0.177107  0.000000
 0.00 0.00 0.82 0.87 0.12 0.32 0.00 0.06 0.81
            0.000000  0.178108  0.000000
 0.00 0.00 0.82 0.87 0.12 0.32 0.00 0.06 0.81
            0.000000  0.179109  0.000000
 0.00 0.00 0.82 0.86 0.12 0.32 0.00 0.06 0.81
            0.000000  0.180109  0.000000
 0.00 0.00 0.82 0.86 0.12 0.32 0.00 0.06 0.81
            0.000000  0.181110  0.000000
 0.00 0.00 0.82 0.86 0.13 0.33 0.00 0.06 0.81
            0.000000  0.182110  0.000000
 0.00 0.00 0.81 0.86 0.13 0.33 0.00 0.06 0.81
            0.000000  0.183111  0.000000
 0.00 0.00 0.81 0.85 0.13 0.33 0.00 0.06 0.82
            0.000000  0.184112  0.000000
 0.00 0.00 0.81 0.85 0.13 0.33 0.00 0.06 0.82
            0.000000  0.185112  0.000000
 0.00 0.00 0.81 0.85 0.13 0.33 0.00 0.06 0.82
            0.000000  0.186113  0.000000
 0.00 0.00 0.81 0.85 0.13 0.34 0.00 0.06 0.82
            0.000000  0.187114  0.000000
 0.00 0.00 0.80 0.84 0.13 0.34 0.00 0.06 0.82
            0.000000  0.188114  0.000000
 0.00 0.00 0.80 0.84 0.14 0.34 0.00 0.06 0.82
            0.000000  0.189115  0.000000
 0.00 0.00 0.80 0.84 0.14 0.34 0.00 0.06 0.82
            0.000000  0.190115  0.000000
 0.00 0.00 0.80 0.83 0.14 0.35 0.00 0.06 0.82
            0.000000  0.191116  0.000000
 0.00 0.00 0.80 0.83 0.14 0.35 0.00 0.06 0.82
            0.000000  0.192117  0.000000
 0.00 0.00 0.80 0.83 0.14 0.35 0.00 0.06 0.82
            0.000000  0.193117  0.000000
 0.00 0.00 0.79 0.83 0.14 0.35 0.00 0.06 0.82
            0.000000  0.194118  0.000000
 0.00 0.00 0.79 0.82 0.14 0.36 0.00 0.06 0.82
            0.000000  0.195118  0.000000
 0.00 0.00 0.79 0.82 0.15 0.36 0.00 0.06 0.82
            0.000000  0.196119  0.000000
 0.00 0.00 0.79 0.81 0.15 0.36 0.00 0.06 0.82
            0.000000  0.197120  0.000000
 0.00 0.00 0.79 0.81 0.15 0.37 0.00 0.07 0.82
            0.000000  0.198120  0.000000
 0.00 0.00 0.78 0.81 0.15 0.37 0.00 0.07 0.82
            0.000000  0.199121  0.000000
 0.00 0.00 0.78 0.80 0.15 0.37 0.00 0.07 0.82
            0.000000  0.200121  0.000000
 0.00 0.00 0.78 0.80 0.15 0.38 0.00 0.07 0.82
            0.000000  0.201122  0.000000
 0.00 0.00 0.78 0.80 0.15 0.38 0.00 0.07 0.83
            0.000000  0.202123  0.000000
 0.00 0.00 0.78 0.79 0.16 0.38 0.00 0.07 0.83
            0.000000  0.203123  0.000000
 0.00 0.00 0.77 0.79 0.16 0.39 0.00 0.07 0.83
            0.000000  0.204124  0.000000
 0.00 0.00 0.77 0.78 0.16 0.39 0.00 0.07 0.83
            0.000000  0.205124  0.000000
 0.00 0.00 0.77 0.78 0.16 0.39 0.00 0.07 0.83
            0.000000  0.206125  0.000000
 0.00 0.00 0.77 0.78 0.16 0.40 0.00 0.07 0.83
            0.000000  0.207126  0.000000
 0.00 0.00 0.77 0.77 0.16 0.40 0.00 0.07 0.83
            0.000000  0.208126  0.000000
 0.00 0.00 0.76 0.77 0.17 0.40 0.00 0.07 0.83
            0.000000  0.209127  0.000000
 0.00 0.00 0.76 0.76 0.17 0.41 0.00 0.07 0.83
            0.000000  0.210127  0.000000
 0.00 0.00 0.76 0.76 0.17 0.41 0.00 0.07 0.83
            0.000000  0.211128  0.000000
 0.00 0.00 0.76 0.75 0.17 0.42 0.00 0.07 0.83
            0.000000  0.212129  0.000000
 0.00 0.00 0.76 0.75 0.17 0.42 0.00 0.07 0.83
            0.000000  0.213129  0.000000
 0.00 0.00 0.75 0.74 0.17 0.43 0.00 0.07 0.83
            0.000000  0.214130  0.000000
 0.00 0.00 0.75 0.74 0.17 0.43 0.00 0.07 0.83
            0.000000  0.215131  0.000000
 0.00 0.00 0.75 0.73 0.18 0.44 0.00 0.07 0.83
            0.000000  0.216131  0.000000
 0.00 0.00 0.75 0.73 0.18 0.44 0.00 0.07 0.83
            0.000000  0.217132  0.000000
 0.00 0.00 0.75 0.72 0.18 0.45 0.00 0.07 0.83
            0.000000  0.218132  0.000000
 0.00 0.00 0.74 0.71 0.18 0.45 0.00 0.07 0.83
            0.000000  0.219133  0.000000
 0.00 0.00 0.74 0.71 0.18 0.46 0.00 0.07 0.83
            0.000000  0.220134  0.000000
 0.00 0.00 0.74 0.70 0.18 0.46 0.00 0.08 0.84
            0.000000  0.221134  0.000000
 0.00 0.00 0.74 0.70 0.19 0.47 0.00 0.08 0.84
            0.000000  0.222135  0.000000
 0.00 0.00 0.74 0.69 0.19 0.47 0.00 0.08 0.84
            0.000000  0.223135  0.000000
 0.00 0.00 0.73 0.69 0.19 0.48 0.00 0.08 0.84
            0.000000  0.224136  0.000000
 0.00 0.00 0.73 0.68 0.19 0.48 0.00 0.08 0.84
            0.000000  0.225137  0.000000
 0.00 0.00 0.73 0.67 0.19 0.49 0.00 0.08 0.84
            0.000000  0.226137  0.000000
 0.00 0.00 0.73 0.67 0.19 0.49 0.00 0.08 0.84
            0.000000  0.227138  0.000000
 0.00 0.00 0.73 0.66 0.20 0.50 0.00 0.08 0.84
            0.000000  0.228138  0.000000
 0.00 0.00 0.72 0.65 0.20 0.51 0.00 0.08 0.84
            0.000000  0.229139  0.000000
 0.00 0.00 0.72 0.65 0.20 0.51 0.00 0.08 0.84
            0.000000  0.230140  0.000000
 0.00 0.00 0.72 0.64 0.20 0.52 0.00 0.08 0.84
            0.000000  0.231140  0.000000
 0.00 0.00 0.72 0.64 0.20 0.52 0.00 0.08 0.84
            0.000000  0.232141  0.000000
 0.00 0.00 0.71 0.63 0.20 0.53 0.00 0.08 0.84
            0.000000  0.233141  0.000000
 0.00 0.00 0.71 0.62 0.21 0.54 0.00 0.08 0.84
            0.000000  0.234142  0.000000
 0.00 0.00 0.71 0.62 0.21 0.54 0.00 0.08 0.84
            0.000000  0.235143  0.000000
 0.00 0.00 0.71 0.61 0.21 0.55 0.00 0.08 0.84
            0.000000  0.236143  0.000000
 0.00 0.00 0.71 0.60 0.21 0.55 0.00 0.08 0.84
            0.000000  0.237144  0.000000
 0.00 0.00 0.70 0.60 0.21 0.56 0.00 0.08 0.84
            0.000000  0.238144  0.000000
 0.00 0.00 0.70 0.59 0.22 0.57 0.00 0.08 0.84
            0.000000  0.239145  0.000000
 0.00 0.00 0.70 0.58 0.22 0.57 0.00 0.08 0.84
            0.000000  0.240146  0.000000
 0.00 0.00 0.70 0.58 0.22 0.58 0.00 0.08 0.84
            0.000000  0.241146  0.000000
 0.00 0.00 0.69 0.57 0.22 0.59 0.00 0.09 0.85
            0.000000  0.242147  0.000000
 0.00 0.00 0.69 0.56 0.22 0.59 0.00 0.09 0.85
            0.000000  0.243148  0.000000
 0.00 0.00 0.69 0.56 0.22 0.60 0.00 0.09 0.85
            0.000000  0.244148  0.000000
 0.00 0.00 0.69 0.55 0.23 0.60 0.00 0.09 0.85
            0.000000  0.245149  0.000000
 0.00 0.00 0.69 0.54 0.23 0.61 0.00 0.09 0.85
            0.000000  0.246149  0.000000
 0.00 0.00 0.68 0.54 0.23 0.62 0.00 0.09 0.85
            0.000000  0.247150  0.000000
 0.00 0.00 0.68 0.53 0.23 0.62 0.00 0.09 0.85
            0.000000  0.248151  0.000000
 0.00 0.00 0.68 0.52 0.23 0.63 0.00 0.09 0.85
            0.000000  0.249151  0.000000
 0.00 0.00 0.68 0.52 0.24 0.63 0.00 0.09 0.85
            0.000000  0.250152  0.000000
 0.00 0.00 0.67 0.51 0.24 0.64 0.00 0.09 0.85
            0.000000  0.251152  0.000000
 0.00 0.00 0.67 0.51 0.24 0.64 0.00 0.09 0.85
            0.000000  0.252153  0.000000
 0.00 0.00 0.67 0.50 0.24 0.65 0.00 0.09 0.85
            0.000000  0.253154  0.000000
 0.00 0.00 0.67 0.49 0.24 0.66 0.00 0.09 0.85
            0.000000  0.254154  0.000000
 0.00 0.00 0.66 0.49 0.24 0.66 0.00 0.09 0.85
            0.000000  0.255155  0.000000
 0.00 0.00 0.66 0.48 0.25 0.67 0.00 0.09 0.85
            0.000000  0.256155  0.000000
 0.00 0.00 0.66 0.48 0.25 0.67 0.00 0.09 0.85
            0.000000  0.257156  0.000000
 0.00 0.00 0.66 0.47 0.25 0.68 0.00 0.09 0.85
            0.000000  0.258157  0.000000
 0.00 0.00 0.66 0.47 0.25 0.68 0.00 0.09 0.85
            0.000000  0.259157  0.000000
 0.00 0.00 0.65 0.46 0.25 0.69 0.00 0.09 0.85
            0.000000  0.260158  0.000000
 0.00 0.00 0.65 0.45 0.26 0.69 0.00 0.09 0.85
            0.000000  0.261158  0.000000
 0.00 0.00 0.65 0.45 0.26 0.70 0.00 0.09 0.85
            0.000000  0.262159  0.000000
 0.00 0.00 0.65 0.44 0.26 0.70 0.00 0.09 0.85
            0.000000  0.263160  0.000000
 0.00 0.00 0.64 0.44 0.26 0.71 0.00 0.10 0.86
            0.000000  0.264160  0.000000
 0.00 0.00 0.64 0.43 0.26 0.71 0.00 0.10 0.86
            0.000000  0.265161  0.000000
 0.00 0.00 0.64 0.43 0.27 0.71 0.00 0.10 0.86
            0.000000  0.266161  0.000000
 0.00 0.00 0.64 0.42 0.27 0.72 0.00 0.10 0.86
            0.000000  0.267162  0.000000
 0.00 0.00 0.63 0.42 0.27 0.72 0.00 0.10 0.86
            0.000000  0.268163  0.000000
 0.00 0.00 0.63 0.41 0.27 0.73 0.00 0.10 0.86
            0.000000  0.269163  0.000000
 0.00 0.00 0.63 0.41 0.27 0.73 0.00 0.10 0.86
            0.000000  0.270164  0.000000
 0.00 0.00 0.63 0.41 0.28 0.74 0.00 0.10 0.86
            0.000000  0.271165  0.000000
 0.00 0.00 0.62 0.40 0.28 0.74 0.00 0.10 0.86
            0.000000  0.272165  0.000000
 0.00 0.00 0.62 0.40 0.28 0.74 0.00 0.10 0.86
            0.000000  0.273166  0.000000
 0.00 0.00 0.62 0.39 0.28 0.75 0.00 0.10 0.86
            0.000000  0.274166  0.000000
 0.00 0.00 0.62 0.39 0.28 0.75 0.00 0.10 0.86
            0.000000  0.275167  0.000000
 0.00 0.00 0.61 0.39 0.29 0.75 0.00 0.10 0.86
            0.000000  0.276168  0.000000
 0.00 0.00 0.61 0.38 0.29 0.76 0.00 0.10 0.86
            0.000000  0.277168  0.000000
 0.00 0.00 0.61 0.38 0.29 0.76 0.00 0.10 0.86
            0.000000  0.278169  0.000000
 0.00 0.00 0.61 0.37 0.29 0.77 0.00 0.10 0.86
            0.000000  0.279169  0.000000
 0.00 0.00 0.60 0.37 0.29 0.77 0.00 0.10 0.86
            0.000000  0.280170  0.000000
 0.00 0.00 0.60 0.37 0.30 0.77 0.00 0.10 0.86
            0.000000  0.281171  0.000000
 0.00 0.00 0.60 0.36 0.30 0.77 0.00 0.10 0.86
            0.000000  0.282171  0.000000
 0.00 0.00 0.60 0.36 0.30 0.78 0.00 0.10 0.86
            0.000000  0.283172  0.000000
 0.00 0.00 0.59 0.36 0.30 0.78 0.00 0.10 0.86
            0.000000  0.284172  0.000000
 0.00 0.00 0.59 0.35 0.30 0.78 0.00 0.10 0.86
            0.000000  0.285173  0.000000
 0.00 0.00 0.59 0.35 0.31 0.79 0.00 0.10 0.86
            0.000000  0.286174  0.000000
 0.00 0.00 0.59 0.35 0.31 0.79 0.00 0.11 0.86
            0.000000  0.287174  0.000000
 0.00 0.00 0.58 0.34 0.31 0.79 0.00 0.11 0.86
            0.000000  0.288175  0.000000
 0.00 0.00 0.58 0.34 0.31 0.79 0.00 0.11 0.87
            0.000000  0.289175  0.000000
 0.00 0.00 0.58 0.34 0.31 0.80 0.00 0.11 0.87
            0.000000  0.290176  0.000000
 0.00 0.00 0.58 0.33 0.32 0.80 0.00 0.11 0.87
            0.000000  0.291177  0.000000
 0.00 0.00 0.57 0.33 0.32 0.80 0.00 0.11 0.87
            0.000000  0.292177  0.000000
 0.00 0.00 0.57 0.33 0.32 0.80 0.00 0.11 0.87
            0.000000  0.293178  0.000000
 0.00 0.00 0.57 0.33 0.32 0.81 0.00 0.11 0.87
            0.000000  0.294178  0.000000
 0.00 0.00 0.57 0.32 0.32 0.81 0.00 0.11 0.87
            0.000000  0.295179  0.000000
 0.00 0.00 0.56 0.32 0.33 0.81 0.00 0.11 0.87
            0.000000  0.296180  0.000000
 0.00 0.00 0.56 0.32 0.33 0.81 0.00 0.11 0.87
            0.000000  0.297180  0.000000
 0.00 0.00 0.56 0.32 0.33 0.82 0.00 0.11 0.87
            0.000000  0.298181  0.000000
 0.00 0.00 0.56 0.31 0.33 0.82 0.00 0.11 0.87
            0.000000  0.299182  0.000000
 0.00 0.00 0.55 0.31 0.34 0.82 0.00 0.11 0.87
            0.000000  0.300182  0.000000
 0.00 0.00 0.55 0.31 0.34 0.82 0.00 0.11 0.87
            0.000000  0.301183  0.000000
 0.00 0.00 0.55 0.31 0.34 0.82 0.00 0.11 0.87
            0.000000  0.302183  0.000000
 0.00 0.00 0.55 0.30 0.34 0.82 0.00 0.11 0.87
            0.000000  0.303184  0.000000
 0.00 0.00 0.54 0.30 0.34 0.83 0.00 0.11 0.87
            0.000000  0.304185  0.000000
 0.00 0.00 0.54 0.30 0.35 0.83 0.00 0.11 0.87
            0.000000  0.305185  0.000000
 0.00 0.00 0.54 0.30 0.35 0.83 0.00 0.11 0.87
            0.000000  0.306186  0.000000
 0.00 0.00 0.54 0.30 0.35 0.83 0.00 0.11 0.87
            0.000000  0.307186  0.000000
 0.00 0.00 0.53 0.29 0.35 0.83 0.00 0.11 0.87
            0.000000  0.308187  0.000000
 0.00 0.00 0.53 0.29 0.35 0.83 0.00 0.11 0.87
            0.000000  0.309188  0.000000
 0.00 0.00 0.53 0.29 0.36 0.84 0.00 0.12 0.87
            0.000000  0.310188  0.000000
 0.00 0.00 0.53 0.29 0.36 0.84 0.00 0.12 0.87
            0.000000  0.311189  0.000000
 0.00 0.00 0.52 0.29 0.36 0.84 0.00 0.12 0.87
            0.000000  0.312189  0.000000
 0.00 0.00 0.52 0.29 0.36 0.84 0.00 0.12 0.87
            0.000000  0.313190  0.000000
 0.00 0.00 0.52 0.28 0.37 0.84 0.00 0.12 0.87
            0.000000  0.314191  0.000000
 0.00 0.00 0.51 0.28 0.37 0.84 0.00 0.12 0.87
            0.000000  0.315191  0.000000
 0.00 0.00 0.51 0.28 0.37 0.84 0.00 0.12 0.87
            0.000000  0.316192  0.000000
 0.00 0.00 0.51 0.28 0.37 0.85 0.00 0.12 0.88
            0.000000  0.317192  0.000000
 0.00 0.00 0.51 0.28 0.37 0.85 0.00 0.12 0.88
            0.000000  0.318193  0.000000
 0.00 0.00 0.50 0.28 0.38 0.85 0.00 0.12 0.88
            0.000000  0.319194  0.000000
 0.00 0.00 0.50 0.27 0.38 0.85 0.00 0.12 0.88
            0.000000  0.320194  0.000000
 0.00 0.00 0.50 0.27 0.38 0.85 0.00 0.12 0.88
            0.000000  0.321195  0.000000
 0.00 0.00 0.50 0.27 0.38 0.85 0.00 0.12 0.88
            0.000000  0.322195  0.000000
 0.00 0.00 0.49 0.27 0.39 0.85 0.00 0.12 0.88
            0.000000  0.323196  0.000000
 0.00 0.00 0.49 0.27 0.39 0.85 0.00 0.12 0.88
            0.000000  0.324197  0.000000
 0.00 0.00 0.49 0.27 0.39 0.86 0.00 0.12 0.88
            0.000000  0.325197  0.000000
 0.00 0.00 0.49 0.27 0.39 0.86 0.00 0.12 0.88
            0.000000  0.326198  0.000000
 0.00 0.00 0.48 0.26 0.40 0.86 0.00 0.12 0.88
            0.000000  0.327199  0.000000
 0.00 0.00 0.48 0.26 0.40 0.86 0.00 0.12 0.88
            0.000000  0.328199  0.000000
 0.00 0.00 0.48 0.26 0.40 0.86 0.00 0.12 0.88
            0.000000  0.329200  0.000000
 0.00 0.00 0.47 0.26 0.40 0.86 0.00 0.12 0.88
            0.000000  0.330200  0.000000
 0.00 0.00 0.47 0.26 0.40 0.86 0.00 0.12 0.88
            0.000000  0.331201  0.000000
 0.00 0.00 0.47 0.26 0.41 0.86 0.00 0.12 0.88
            0.000000  0.332202  0.000000
 0.00 0.00 0.47 0.26 0.41 0.86 0.00 0.12 0.88
            0.000000  0.333202  0.000000
 0.00 0.00 0.46 0.26 0.41 0.86 0.00 0.13 0.88
            0.000000  0.334203  0.000000
 0.00 0.00 0.46 0.25 0.41 0.86 0.00 0.13 0.88
            0.000000  0.335203  0.000000
 0.00 0.00 0.46 0.25 0.42 0.87 0.00 0.13 0.88
            0.000000  0.336204  0.000000
 0.00 0.00 0.46 0.25 0.42 0.87 0.00 0.13 0.88
            0.000000  0.337205  0.000000
 0.00 0.00 0.45 0.25 0.42 0.87 0.00 0.13 0.88
            0.000000  0.338205  0.000000
 0.00 0.00 0.45 0.25 0.42 0.87 0.00 0.13 0.88
            0.000000  0.339206  0.000000
 0.00 0.00 0.45 0.25 0.43 0.87 0.00 0.13 0.88
            0.000000  0.340206  0.000000
 0.00 0.00 0.44 0.25 0.43 0.87 0.00 0.13 0.88
            0.000000  0.341207  0.000000
 0.00 0.00 0.44 0.25 0.43 0.87 0.00 0.13 0.88
            0.000000  0.342208  0.000000
 0.00 0.00 0.44 0.25 0.43 0.87 0.00 0.13 0.88
            0.000000  0.343208  0.000000
 0.00 0.00 0.44 0.24 0.43 0.87 0.00 0.13 0.88
            0.000000  0.344209  0.000000
 0.00 0.00 0.43 0.24 0.44 0.87 0.00 0.13 0.88
            0.000000  0.345209  0.000000
 0.00 0.00 0.43 0.24 0.44 0.87 0.00 0.13 0.88
            0.000000  0.346210  0.000000
 0.00 0.00 0.43 0.24 0.44 0.87 0.00 0.13 0.88
            0.000000  0.347211  0.000000
 0.00 0.00 0.43 0.24 0.44 0.87 0.00 0.13 0.88
            0.000000  0.348211  0.000000
 0.00 0.00 0.42 0.24 0.45 0.87 0.00 0.13 0.88
            0.000000  0.349212  0.000000
 0.00 0.00 0.42 0.24 0.45 0.88 0.00 0.13 0.89
            0.000000  0.350212  0.000000
 0.00 0.00 0.42 0.24 0.45 0.88 0.00 0.13 0.89
            0.000000  0.351213  0.000000
 0.00 0.00 0.41 0.24 0.45 0.88 0.00 0.13 0.89
            0.000000  0.352214  0.000000
 0.00 0.00 0.41 0.24 0.46 0.88 0.00 0.13 0.89
            0.000000  0.353214  0.000000
 0.00 0.00 0.41 0.24 0.46 0.88 0.00 0.13 0.89
            0.000000  0.354215  0.000000
 0.00 0.00 0.41 0.24 0.46 0.88 0.00 0.13 0.89
            0.000000  0.355216  0.000000
 0.00 0.00 0.40 0.23 0.46 0.88 0.00 0.13 0.89
            0.000000  0.356216  0.000000
 0.00 0.00 0.40 0.23 0.47 0.88 0.00 0.13 0.89
            0.000000  0.357217  0.000000
 0.00 0.00 0.40 0.23 0.47 0.88 0.00 0.13 0.89
            0.000000  0.358217  0.000000
 0.00 0.00 0.39 0.23 0.47 0.88 0.00 0.14 0.89
            0.000000  0.359218  0.000000
 0.00 0.00 0.39 0.23 0.47 0.88 0.00 0.14 0.89
            0.000000  0.360219  0.000000
 0.00 0.00 0.39 0.23 0.48 0.88 0.00 0.14 0.89
            0.000000  0.361219  0.000000
 0.00 0.00 0.39 0.23 0.48 0.88 0.00 0.14 0.89
            0.000000  0.362220  0.000000
 0.00 0.00 0.38 0.23 0.48 0.88 0.00 0.14 0.89
            0.000000  0.363220  0.000000
 0.00 0.00 0.38 0.23 0.48 0.88 0.00 0.14 0.89
            0.000000  0.364221  0.000000
 0.00 0.00 0.38 0.23 0.48 0.88 0.00 0.14 0.89
            0.000000  0.365222  0.000000
 0.00 0.00 0.38 0.23 0.49 0.88 0.00 0.14 0.89
            0.000000  0.366222  0.000000
 0.00 0.00 0.37 0.23 0.49 0.88 0.00 0.14 0.89
            0.000000  0.367223  0.000000
 0.00 0.00 0.37 0.23 0.49 0.88 0.00 0.14 0.89
            0.000000  0.368223  0.000000
 0.00 0.00 0.37 0.22 0.49 0.88 0.00 0.14 0.89
            0.000000  0.369224  0.000000
 0.00 0.00 0.36 0.22 0.50 0.89 0.00 0.14 0.89
            0.000000  0.370225  0.000000
 0.00 0.00 0.36 0.22 0.50 0.89 0.00 0.14 0.89
            0.000000  0.371225  0.000000
 0.00 0.00 0.36 0.22 0.50 0.89 0.00 0.14 0.89
            0.000000  0.372226  0.000000
 0.00 0.00 0.36 0.22 0.50 0.89 0.00 0.14 0.89
            0.000000  0.373226  0.000000
 0.00 0.00 0.35 0.22 0.51 0.89 0.00 0.14 0.89
            0.000000  0.374227  0.000000
 0.00 0.00 0.35 0.22 0.51 0.89 0.00 0.14 0.89
            0.000000  0.375228  0.000000
 0.00 0.00 0.35 0.22 0.51 0.89 0.00 0.14 0.89
            0.000000  0.376228  0.000000
 0.00 0.00 0.35 0.22 0.51 0.89 0.00 0.14 0.89
            0.000000  0.377229  0.000000
 0.00 0.00 0.34 0.22 0.52 0.89 0.00 0.14 0.89
            0.000000  0.378229  0.000000
 0.00 0.00 0.34 0.22 0.52 0.89 0.00 0.14 0.89
            0.000000  0.379230  0.000000
 0.00 0.00 0.34 0.22 0.52 0.89 0.00 0.14 0.89
            0.000000  0.380231  0.000000
 0.00 0.00 0.33 0.22 0.52 0.89 0.00 0.14 0.89
            0.000000  0.381231  0.000000
 0.00 0.00 0.33 0.22 0.53 0.89 0.00 0.14 0.89
            0.000000  0.382232  0.000000
 0.00 0.00 0.33 0.22 0.53 0.89 0.00 0.14 0.89
            0.000000  0.383233  0.000000
 0.00 0.00 0.33 0.22 0.53 0.89 0.00 0.14 0.89
            0.000000  0.384233  0.000000
 0.00 0.00 0.32 0.22 0.53 0.89 0.00 0.14 0.89
            0.000000  0.385234  0.000000
 0.00 0.00 0.32 0.21 0.53 0.89 0.00 0.14 0.89
            0.000000  0.386234  0.000000
 0.00 0.00 0.32 0.21 0.54 0.89 0.00 0.15 0.89
            0.000000  0.387235  0.000000
 0.00 0.00 0.32 0.21 0.54 0.89 0.00 0.15 0.89
            0.000000  0.388236  0.000000
 0.00 0.00 0.31 0.21 0.54 0.89 0.00 0.15 0.90
            0.000000  0.389236  0.000000
 0.00 0.00 0.31 0.21 0.54 0.89 0.00 0.15 0.90
            0.000000  0.390237  0.000000
 0.00 0.00 0.31 0.21 0.55 0.89 0.00 0.15 0.90
            0.000000  0.391237  0.000000
 0.00 0.00 0.30 0.21 0.55 0.89 0.00 0.15 0.90
            0.000000  0.392238  0.000000
 0.00 0.00 0.30 0.21 0.55 0.89 0.00 0.15 0.90
            0.000000  0.393239  0.000000
 0.00 0.00 0.30 0.21 0.55 0.89 0.00 0.15 0.90
            0.000000  0.394239  0.000000
 0.00 0.00 0.30 0.21 0.56 0.89 0.00 0.15 0.90
            0.000000  0.395240  0.000000
 0.00 0.00 0.29 0.21 0.56 0.89 0.00 0.15 0.90
            0.000000  0.396240  0.000000
 0.00 0.00 0.29 0.21 0.56 0.89 0.00 0.15 0.90
            0.000000  0.397241  0.000000
 0.00 0.00 0.29 0.21 0.56 0.89 0.00 0.15 0.90
            0.000000  0.398242  0.000000
 0.00 0.00 0.29 0.21 0.57 0.89 0.00 0.15 0.90
            0.000000  0.399242  0.000000
 0.00 0.00 0.28 0.21 0.57 0.89 0.00 0.15 0.90
            0.000000  0.400243  0.000000
 0.00 0.00 0.28 0.21 0.57 0.89 0.00 0.15 0.90
            0.000000  0.401243  0.000000
 0.00 0.00 0.28 0.21 0.57 0.90 0.00 0.15 0.90
            0.000000  0.402244  0.000000
 0.00 0.00 0.28 0.21 0.57 0.90 0.00 0.15 0.90
            0.000000  0.403245  0.000000
 0.00 0.00 0.27 0.21 0.58 0.90 0.00 0.15 0.90
            0.000000  0.404245  0.000000
 0.00 0.00 0.27 0.21 0.58 0.90 0.00 0.15 0.90
            0.000000  0.405246  0.000000
 0.00 0.00 0.27 0.21 0.58 0.90 0.00 0.15 0.90
            0.000000  0.406246  0.000000
 0.00 0.00 0.26 0.20 0.58 0.90 0.00 0.15 0.90
            0.000000  0.407247  0.000000
 0.00 0.00 0.26 0.20 0.59 0.90 0.00 0.15 0.90
            0.000000  0.408248  0.000000
 0.00 0.00 0.26 0.20 0.59 0.90 0.00 0.15 0.90
            0.000000  0.409248  0.000000
 0.00 0.00 0.26 0.20 0.59 0.90 0.00 0.15 0.90
            0.000000  0.410249  0.000000
 0.00 0.00 0.25 0.20 0.59 0.90 0.00 0.15 0.90
            0.000000  0.411249  0.000000
 0.00 0.00 0.25 0.20 0.60 0.90 0.00 0.15 0.90
            0.000000  0.412250  0.000000
 0.00 0.00 0.25 0.20 0.60 0.90 0.00 0.15 0.90
            0.000000  0.413251  0.000000
 0.00 0.00 0.25 0.20 0.60 0.90 0.00 0.15 0.90
            0.000000  0.414251  0.000000
 0.00 0.00 0.24 0.20 0.60 0.90 0.00 0.15 0.90
            0.000000  0.415252  0.000000
 0.00 0.00 0.24 0.20 0.60 0.90 0.00 0.15 0.90
            0.000000  0.416253  0.000000
 0.00 0.00 0.24 0.20 0.61 0.90 0.00 0.15 0.90
            0.000000  0.417253  0.000000
 0.00 0.00 0.24 0.20 0.61 0.90 0.00 0.16 0.90
            0.000000  0.418254  0.000000
 0.00 0.00 0.23 0.20 0.61 0.90 0.00 0.16 0.90
            0.000000  0.419254  0.000000
 0.00 0.00 0.23 0.20 0.61 0.90 0.00 0.16 0.90
            0.000000  0.420255  0.000000
 0.00 0.00 0.23 0.20 0.62 0.90 0.00 0.16 0.90
            0.000000  0.421256  0.000000
 0.00 0.00 0.23 0.20 0.62 0.90 0.00 0.16 0.90
            0.000000  0.422256  0.000000
 0.00 0.00 0.22 0.20 0.62 0.90 0.00 0.16 0.90
            0.000000  0.423257  0.000000
 0.00 0.00 0.22 0.20 0.62 0.90 0.00 0.16 0.90
            0.000000  0.424257  0.000000
 0.00 0.00 0.22 0.20 0.62 0.90 0.00 0.16 0.90
            0.000000  0.425258  0.000000
 0.00 0.00 0.22 0.20 0.63 0.90 0.00 0.16 0.90
            0.000000  0.426259  0.000000
 0.00 0.00 0.21 0.20 0.63 0.90 0.00 0.16 0.90
            0.000000  0.427259  0.000000
 0.00 0.00 0.21 0.20 0.63 0.90 0.00 0.16 0.90
            0.000000  0.428260  0.000000
 0.00 0.00 0.21 0.20 0.63 0.90 0.00 0.16 0.90
            0.000000  0.429260  0.000000
 0.00 0.00 0.21 0.20 0.63 0.90 0.00 0.16 0.90
            0.000000  0.430261  0.000000
 0.00 0.00 0.20 0.20 0.64 0.90 0.00 0.16 0.90
            0.000000  0.431262  0.000000
 0.00 0.00 0.20 0.20 0.64 0.90 0.00 0.16 0.90
            0.000000  0.432262  0.000000
 0.00 0.00 0.20 0.20 0.64 0.90 0.00 0.16 0.90
            0.000000  0.433263  0.000000
 0.00 0.00 0.20 0.20 0.64 0.90 0.00 0.16 0.90
            0.000000  0.434263  0.000000
 0.00 0.00 0.19 0.20 0.65 0.90 0.00 0.16 0.90
            0.000000  0.435264  0.000000
 0.00 0.00 0.19 0.19 0.65 0.90 0.00 0.16 0.90
            0.000000  0.436265  0.000000
 0.00 0.00 0.19 0.19 0.65 0.90 0.00 0.16 0.90
            0.000000  0.437265  0.000000
 0.00 0.00 0.19 0.19 0.65 0.90 0.00 0.16 0.90
            0.000000  0.438266  0.000000
 0.00 0.00 0.19 0.19 0.65 0.90 0.00 0.16 0.90
            0.000000  0.439266  0.000000
 0.00 0.00 0.18 0.19 0.66 0.90 0.00 0.16 0.90
            0.000000  0.440267  0.000000
 0.00 0.00 0.18 0.19 0.66 0.90 0.00 0.16 0.90
            0.000000  0.441268  0.000000
 0.00 0.00 0.18 0.19 0.66 0.90 0.00 0.16 0.91
            0.000000  0.442268  0.000000
 0.00 0.00 0.18 0.19 0.66 0.90 0.00 0.16 0.91
            0.000000  0.443269  0.000000
 0.00 0.00 0.17 0.19 0.66 0.90 0.00 0.16 0.91
            0.000000  0.444270  0.000000
 0.00 0.00 0.17 0.19 0.67 0.90 0.00 0.16 0.91
            0.000000  0.445270  0.000000
 0.00 0.00 0.17 0.19 0.67 0.90 0.00 0.16 0.91
            0.000000  0.446271  0.000000
 0.00 0.00 0.17 0.19 0.67 0.90 0.00 0.16 0.91
            0.000000  0.447271  0.000000
 0.00 0.00 0.17 0.19 0.67 0.90 0.00 0.16 0.91
            0.000000  0.448272  0.000000
 0.00 0.00 0.16 0.19 0.67 0.90 0.00 0.16 0.91
            0.000000  0.449273  0.000000
 0.00 0.00 0.16 0.19 0.68 0.90 0.00 0.16 0.91
            0.000000  0.450273  0.000000
 0.00 0.00 0.16 0.19 0.68 0.90 0.00 0.16 0.91
            0.000000  0.451274  0.000000
 0.00 0.00 0.16 0.19 0.68 0.90 0.00 0.16 0.91
            0.000000  0.452274  0.000000
 0.00 0.00 0.15 0.19 0.68 0.90 0.00 0.16 0.91
            0.000000  0.453275  0.000000
 0.00 0.00 0.15 0.19 0.68 0.90 0.00 0.16 0.91
            0.000000  0.454276  0.000000
 0.00 0.00 0.15 0.19 0.69 0.90 0.00 0.16 0.91
            0.000000  0.455276  0.000000
 0.00 0.00 0.15 0.19 0.69 0.90 0.00 0.17 0.91
            0.000000  0.456277  0.000000
 0.00 0.00 0.15 0.19 0.69 0.90 0.00 0.17 0.91
            0.000000  0.457277  0.000000
 0.00 0.00 0.14 0.19 0.69 0.90 0.00 0.17 0.91
            0.000000  0.458278  0.000000
 0.00 0.00 0.14 0.19 0.69 0.90 0.00 0.17 0.91
            0.000000  0.459279  0.000000
 0.00 0.00 0.14 0.19 0.69 0.90 0.00 0.17 0.91
            0.000000  0.460279  0.000000
 0.00 0.00 0.14 0.19 0.70 0.90 0.00 0.17 0.91
            0.000000  0.461280  0.000000
 0.00 0.00 0.14 0.19 0.70 0.90 0.00 0.17 0.91
            0.000000  0.462280  0.000000
 0.00 0.00 0.13 0.19 0.70 0.90 0.00 0.17 0.91
            0.000000  0.463281  0.000000
 0.00 0.00 0.13 0.19 0.70 0.90 0.00 0.17 0.91
            0.000000  0.464282  0.000000
 0.00 0.00 0.13 0.19 0.70 0.90 0.00 0.17 0.91
            0.000000  0.465282  0.000000
 0.00 0.00 0.13 0.19 0.71 0.90 0.00 0.17 0.91
            0.000000  0.466283  0.000000
 0.00 0.00 0.13 0.19 0.71 0.90 0.00 0.17 0.91
            0.000000  0.467283  0.000000
 0.00 0.00 0.12 0.19 0.71 0.90 0.00 0.17 0.91
            0.000000  0.468284  0.000000
 0.00 0.00 0.12 0.19 0.71 0.90 0.00 0.17 0.91
            0.000000  0.469285  0.000000
 0.00 0.00 0.12 0.19 0.71 0.90 0.00 0.17 0.91
            0.000000  0.470285  0.000000
 0.00 0.00 0.12 0.19 0.71 0.90 0.00 0.17 0.91
            0.000000  0.471286  0.000000
 0.00 0.00 0.12 0.19 0.72 0.90 0.00 0.17 0.91
            0.000000  0.472287  0.000000
 0.00 0.00 0.11 0.19 0.72 0.90 0.00 0.17 0.91
            0.000000  0.473287  0.000000
 0.00 0.00 0.11 0.19 0.72 0.90 0.00 0.17 0.91
            0.000000  0.474288  0.000000
 0.00 0.00 0.11 0.19 0.72 0.90 0.00 0.17 0.91
            0.000000  0.475288  0.000000
 0.00 0.00 0.11 0.19 0.72 0.90 0.00 0.17 0.91
            0.000000  0.476289  0.000000
 0.00 0.00 0.11 0.19 0.72 0.90 0.00 0.17 0.91
            0.000000  0.477290  0.000000
 0.00 0.00 0.11 0.18 0.72 0.91 0.00 0.17 0.91
            0.000000  0.478290  0.000000
 0.00 0.00 0.10 0.18 0.73 0.91 0.00 0.17 0.91
            0.000000  0.479291  0.000000
 0.00 0.00 0.10 0.18 0.73 0.91 0.00 0.17 0.91
            0.000000  0.480291  0.000000
 0.00 0.00 0.10 0.18 0.73 0.91 0.00 0.17 0.91
            0.000000  0.481292  0.000000
 0.00 0.00 0.10 0.18 0.73 0.91 0.00 0.17 0.91
            0.000000  0.482293  0.000000
 0.00 0.00 0.10 0.18 0.73 0.91 0.00 0.17 0.91
            0.000000  0.483293  0.000000
 0.00 0.00 0.09 0.18 0.73 0.91 0.00 0.17 0.91
            0.000000  0.484294  0.000000
 0.00 0.00 0.09 0.18 0.74 0.91 0.00 0.17 0.91
            0.000000  0.485294  0.000000
 0.00 0.00 0.09 0.18 0.74 0.91 0.00 0.17 0.91
            0.000000  0.486295  0.000000
 0.00 0.00 0.09 0.18 0.74 0.91 0.00 0.17 0.91
            0.000000  0.487296  0.000000
 0.00 0.00 0.09 0.18 0.74 0.91 0.00 0.17 0.91
            0.000000  0.488296  0.000000
 0.00 0.00 0.09 0.18 0.74 0.91 0.00 0.17 0.91
            0.000000  0.489297  0.000000
 0.00 0.00 0.09 0.18 0.74 0.91 0.00 0.17 0.91
            0.000000  0.490297  0.000000
 0.00 0.00 0.08 0.18 0.74 0.91 0.00 0.17 0.91
            0.000000  0.491298  0.000000
 0.00 0.00 0.08 0.18 0.75 0.91 0.00 0.17 0.91
            0.000000  0.492299  0.000000
 0.00 0.00 0.08 0.18 0.75 0.91 0.00 0.17 0.91
            0.000000  0.493299  0.000000
 0.00 0.00 0.08 0.18 0.75 0.91 0.00 0.17 0.91
            0.000000  0.494300  0.000000
 0.00 0.00 0.08 0.18 0.75 0.91 0.00 0.17 0.91
            0.000000  0.495300  0.000000
 0.00 0.00 0.08 0.18 0.75 0.91 0.00 0.17 0.91
            0.000000  0.496301  0.000000
 0.00 0.00 0.07 0.18 0.75 0.91 0.00 0.17 0.91
            0.000000  0.497302  0.000000
 0.00 0.00 0.07 0.18 0.75 0.91 0.00 0.17 0.91
            0.000000  0.498302  0.000000
 0.00 0.00 0.07 0.18 0.75 0.91 0.00 0.17 0.91
            0.000000  0.499303  0.000000
 0.00 0.00 0.07 0.18 0.76 0.91 0.00 0.17 0.91
            0.000000  0.500304  0.000000
 0.00 0.00 0.07 0.18 0.76 0.91 0.00 0.17 0.91
            0.000000  0.501304  0.000000
 0.00 0.00 0.07 0.18 0.76 0.91 0.00 0.17 0.91
            0.000000  0.502305  0.000000
 0.00 0.00 0.07 0.18 0.76 0.91 0.00 0.17 0.91
            0.000000  0.503305  0.000000
 0.00 0.00 0.06 0.18 0.76 0.91 0.00 0.17 0.91
            0.000000  0.504306  0.000000
 0.00 0.00 0.06 0.18 0.76 0.91 0.00 0.17 0.91
            0.000000  0.505307  0.000000
 0.00 0.00 0.06 0.18 0.76 0.91 0.00 0.17 0.91
            0.000000  0.506307  0.000000
 0.00 0.00 0.06 0.18 0.76 0.91 0.00 0.17 0.91
            0.000000  0.507308  0.000000
 0.00 0.00 0.06 0.18 0.77 0.91 0.00 0.17 0.91
            0.000000  0.508308  0.000000
 0.00 0.00 0.06 0.18 0.77 0.91 0.00 0.17 0.91
            0.000000  0.509309  0.000000
 0.00 0.00 0.06 0.18 0.77 0.91 0.00 0.18 0.91
            0.000000  0.510310  0.000000
 0.00 0.00 0.06 0.18 0.77 0.91 0.00 0.18 0.91
            0.000000  0.511310  0.000000
 0.00 0.00 0.05 0.18 0.77 0.91 0.00 0.18 0.91
            0.000000  0.512311  0.000000
 0.00 0.00 0.05 0.18 0.77 0.91 0.00 0.18 0.91
            0.000000  0.513311  0.000000
 0.00 0.00 0.05 0.18 0.77 0.91 0.00 0.18 0.91
            0.000000  0.514312  0.000000
 0.00 0.00 0.05 0.18 0.77 0.91 0.00 0.18 0.91
            0.000000  0.515313  0.000000
 0.00 0.00 0.05 0.18 0.77 0.91 0.00 0.18 0.91
            0.000000  0.516313  0.000000
 0.00 0.00 0.05 0.18 0.77 0.91 0.00 0.18 0.91
            0.000000  0.517314  0.000000
 0.00 0.00 0.05 0.18 0.78 0.91 0.00 0.18 0.91
            0.000000  0.518314  0.000000
 0.00 0.00 0.05 0.18 0.78 0.91 0.00 0.18 0.91
            0.000000  0.519315  0.000000
 0.00 0.00 0.05 0.18 0.78 0.91 0.00 0.18 0.91
            0.000000  0.520316  0.000000
 0.00 0.00 0.04 0.18 0.78 0.91 0.00 0.18 0.91
            0.000000  0.521316  0.000000
 0.00 0.00 0.04 0.18 0.78 0.91 0.00 0.18 0.91
            0.000000  0.522317  0.000000
 0.00 0.00 0.04 0.18 0.78 0.91 0.00 0.18 0.91
            0.000000  0.523317  0.000000
 0.00 0.00 0.04 0.18 0.78 0.91 0.00 0.18 0.91
            0.000000  0.524318  0.000000
 0.00 0.00 0.04 0.18 0.78 0.91 0.00 0.18 0.91
            0.000000  0.525319  0.000000
 0.00 0.00 0.04 0.18 0.78 0.91 0.00 0.18 0.91
            0.000000  0.526319  0.000000
 0.00 0.00 0.04 0.18 0.78 0.91 0.00 0.18 0.91
            0.000000  0.527320  0.000000
 0.00 0.00 0.04 0.18 0.78 0.91 0.00 0.18 0.91
            0.000000  0.528321  0.000000
 0.00 0.00 0.04 0.18 0.79 0.91 0.00 0.18 0.91
            0.000000  0.529321  0.000000
 0.00 0.00 0.04 0.18 0.79 0.91 0.00 0.18 0.91
            0.000000  0.530322  0.000000
 0.00 0.00 0.04 0.18 0.79 0.91 0.00 0.18 0.91
            0.000000  0.531322  0.000000
 0.00 0.00 0.03 0.18 0.79 0.91 0.00 0.18 0.91
            0.000000  0.532323  0.000000
 0.00 0.00 0.03 0.18 0.79 0.91 0.00 0.18 0.91
            0.000000  0.533324  0.000000
 0.00 0.00 0.03 0.18 0.79 0.91 0.00 0.18 0.91
            0.000000  0.534324  0.000000
 0.00 0.00 0.03 0.18 0.79 0.91 0.00 0.18 0.91
            0.000000  0.535325  0.000000
 0.00 0.00 0.03 0.18 0.79 0.91 0.00 0.18 0.91
            0.000000  0.536325  0.000000
 0.00 0.00 0.03 0.18 0.79 0.91 0.00 0.18 0.91
            0.000000  0.537326  0.000000
 0.00 0.00 0.03 0.18 0.79 0.91 0.00 0.18 0.91
            0.000000  0.538327  0.000000
 0.00 0.00 0.03 0.18 0.79 0.91 0.00 0.18 0.91
            0.000000  0.539327  0.000000
 0.00 0.00 0.03 0.18 0.79 0.91 0.00 0.18 0.91
            0.000000  0.540328  0.000000
 0.00 0.00 0.03 0.18 0.79 0.91 0.00 0.18 0.91
            0.000000  0.541328  0.000000
 0.00 0.00 0.03 0.18 0.79 0.91 0.00 0.18 0.91
            0.000000  0.542329  0.000000
 0.00 0.00 0.03 0.18 0.79 0.91 0.00 0.18 0.91
            0.000000  0.543330  0.000000
 0.00 0.00 0.03 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.544330  0.000000
 0.00 0.00 0.03 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.545331  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.546331  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.547332  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.548333  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.549333  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.550334  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.551334  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.552335  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.553336  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.554336  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.555337  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.556338  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.557338  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.558339  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.559339  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.560340  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.561341  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.562341  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.563342  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.564342  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.565343  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.566344  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.567344  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.568345  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.569345  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.570346  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.571347  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.572347  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.573348  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.574348  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.575349  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.576350  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92
            0.000000  0.577350  0.000000
 0.00 0.00 0.02 0.18 0.80 0.91 0.00 0.18 0.92


==> anc/fig10/phband55r.freq <==
 &plot nbnd=   9, nks=    42 /
            0.333333  0.577350  0.000000
 2765.214 2765.330 2767.278 2767.813 2770.305 2773.683 2804.214 2807.874 2808.915
            0.312500  0.541266  0.000000
 2764.913 2765.541 2767.104 2767.693 2770.317 2774.030 2804.289 2806.936 2809.801
            0.291667  0.505181  0.000000
 2764.490 2765.705 2766.356 2767.831 2770.351 2774.799 2804.508 2805.656 2810.924
            0.270833  0.469097  0.000000
 2764.017 2765.395 2765.761 2768.197 2770.422 2775.664 2804.396 2804.845 2811.914
            0.250000  0.433013  0.000000
 2763.519 2764.437 2765.693 2768.749 2770.558 2776.462 2803.191 2805.269 2812.727
            0.229167  0.396928  0.000000
 2763.013 2763.553 2765.494 2769.500 2770.786 2777.118 2802.049 2805.747 2813.339
            0.208333  0.360844  0.000000
 2762.515 2762.771 2765.169 2770.462 2771.129 2777.597 2800.978 2806.250 2813.723
            0.187500  0.324760  0.000000
 2762.036 2762.098 2764.732 2771.603 2771.641 2777.884 2799.985 2806.760 2813.851
            0.166667  0.288675  0.000000
 2761.535 2761.586 2764.196 2772.224 2773.018 2777.993 2799.080 2807.268 2813.689
            0.145833  0.252591  0.000000
 2761.074 2761.174 2763.577 2773.021 2774.475 2778.026 2798.276 2807.779 2813.189
            0.125000  0.216506  0.000000
 2760.706 2760.805 2762.893 2774.036 2775.471 2778.498 2797.585 2808.307 2812.296
            0.104167  0.180422  0.000000
 2760.420 2760.486 2762.170 2775.257 2775.329 2780.107 2797.014 2808.883 2810.937
            0.083333  0.144338  0.000000
 2760.204 2760.221 2761.448 2774.172 2776.981 2782.427 2796.566 2809.026 2809.565
            0.062500  0.108253  0.000000
 2760.012 2760.049 2760.780 2772.422 2779.097 2785.092 2796.238 2806.474 2810.451
            0.041667  0.072169  0.000000
 2759.862 2759.945 2760.232 2769.842 2781.792 2787.961 2796.020 2803.222 2811.733
            0.020833  0.036084  0.000000
 2759.771 2759.868 2759.886 2765.963 2785.137 2790.902 2795.899 2799.353 2813.800
            0.002083  0.003608  0.000000
 2759.741 2759.742 2759.867 2760.615 2788.604 2793.043 2795.862 2796.045 2816.991
            0.000000  0.002406  0.000000
 2759.741 2759.741 2759.867 2760.303 2788.773 2793.074 2795.862 2795.956 2817.188
            0.000000  0.024056  0.000000
 2759.751 2759.784 2759.873 2763.731 2786.728 2792.079 2795.874 2797.650 2815.085
            0.000000  0.048113  0.000000
 2759.781 2759.892 2759.910 2766.679 2784.579 2790.453 2795.909 2799.980 2813.403
            0.000000  0.072169  0.000000
 2759.830 2759.924 2760.115 2768.960 2782.625 2788.756 2795.968 2802.241 2812.186
            0.000000  0.096225  0.000000
 2759.899 2759.967 2760.388 2770.753 2780.890 2787.076 2796.050 2804.315 2811.276
            0.000000  0.120281  0.000000
 2759.984 2760.021 2760.717 2772.182 2779.371 2785.450 2796.152 2806.165 2810.572
            0.000000  0.144338  0.000000
 2760.084 2760.086 2761.092 2773.322 2778.051 2783.910 2796.274 2807.787 2810.007
            0.000000  0.168394  0.000000
 2760.157 2760.203 2761.497 2774.210 2776.906 2782.494 2796.413 2809.191 2809.539
            0.000000  0.192450  0.000000
 2760.238 2760.331 2761.922 2774.837 2775.917 2781.262 2796.567 2809.138 2810.394
            0.000000  0.216506  0.000000
 2760.324 2760.470 2762.354 2775.062 2775.146 2780.309 2796.734 2808.785 2811.416
            0.000000  0.240563  0.000000
 2760.415 2760.617 2762.783 2774.324 2775.049 2779.750 2796.911 2808.468 2812.278
            0.000000  0.264619  0.000000
 2760.510 2760.770 2763.199 2773.690 2774.558 2779.592 2797.094 2808.178 2813.001
            0.000000  0.288675  0.000000
 2760.605 2760.925 2763.596 2773.146 2773.825 2779.697 2797.282 2807.908 2813.602
            0.000000  0.312731  0.000000
 2760.701 2761.080 2763.965 2772.685 2773.003 2779.923 2797.470 2807.657 2814.099
            0.000000  0.336788  0.000000
 2760.794 2761.233 2764.301 2772.180 2772.298 2780.188 2797.656 2807.422 2814.507
            0.000000  0.360844  0.000000
 2760.884 2761.381 2764.601 2771.400 2771.977 2780.455 2797.836 2807.203 2814.838
            0.000000  0.384900  0.000000
 2760.970 2761.522 2764.862 2770.685 2771.716 2780.706 2798.007 2807.000 2815.105
            0.000000  0.408956  0.000000
 2761.049 2761.652 2765.084 2770.044 2771.510 2780.932 2798.167 2806.816 2815.317
            0.000000  0.433013  0.000000
 2761.120 2761.770 2765.266 2769.485 2771.351 2781.131 2798.311 2806.651 2815.485
            0.000000  0.457069  0.000000
 2761.182 2761.873 2765.411 2769.011 2771.233 2781.299 2798.438 2806.507 2815.614
            0.000000  0.481125  0.000000
 2761.235 2761.960 2765.522 2768.621 2771.149 2781.437 2798.545 2806.386 2815.711
            0.000000  0.505181  0.000000
 2761.276 2762.030 2765.603 2768.318 2771.092 2781.544 2798.630 2806.289 2815.782
            0.000000  0.529238  0.000000
 2761.307 2762.080 2765.658 2768.102 2771.056 2781.620 2798.693 2806.219 2815.830
            0.000000  0.553294  0.000000
 2761.325 2762.111 2765.689 2767.972 2771.036 2781.666 2798.730 2806.177 2815.858
            0.000000  0.577350  0.000000
 2761.331 2762.121 2765.700 2767.929 2771.030 2781.681 2798.743 2806.163 2815.867


==> anc/fig10/ref.freq <==
 &plot nbnd=   9, nks=  57 /
            0.000000  0.000000  0.000000
    0.1738    0.1738    1.1109  218.2328  218.2328  279.2975
  279.2975  357.4557  385.1518
            0.000000  0.024056  0.000000
    4.1967    7.2373   12.6564  218.5614  218.7757  278.7786
  279.0113  357.0548  384.9586
            0.000000  0.048113  0.000000
    5.6815   14.4014   25.1324  219.5352  220.3806  277.2351
  278.2374  356.1437  384.5506
            0.000000  0.072169  0.000000
    7.4427   21.4224   37.2345  221.1167  222.9764  274.5914
  276.9286  354.7375  383.9161
            0.000000  0.096225  0.000000
   10.0289   28.2167   48.7253  223.2484  226.4533  270.7239
  275.0646  352.8535  383.0552
            0.000000  0.120281  0.000000
   13.5198   34.6840   59.2931  225.8584  230.6741  265.4383
  272.6055  350.5143  381.9648
            0.000000  0.144338  0.000000
   17.7790   40.7077   68.4953  228.8668  235.4871  258.5271
  269.4933  347.7504  380.6408
            0.000000  0.168394  0.000000
   22.6276   46.2115   75.6715  232.1899  240.7373  250.1027
  265.9137  344.6038  379.0902
            0.000000  0.192450  0.000000
   27.9003   51.3343   79.8578  235.7434  241.2524  246.2773
  262.5492  341.1289  377.3444
            0.000000  0.216506  0.000000
   33.4500   56.3476   79.6172  233.5051  239.4412  251.9746
  260.0504  337.3941  375.4592
            0.000000  0.240563  0.000000
   39.1464   61.0678   72.7786  226.9321  243.1930  257.7158
  258.9505  333.4804  373.5145
            0.000000  0.264619  0.000000
   44.8739   55.8305   65.0126  220.8290  246.9028  259.9449
  263.4062  329.4796  371.5943
            0.000000  0.288675  0.000000
    9.0632   50.5274   68.0879  215.3088  250.4716  263.2351
  268.9642  325.4930  369.7370
            0.000000  0.312731  0.000000
  -55.0705   56.0107   70.8649  211.2446  253.8062  268.6159
  274.3115  321.6312  367.9468
            0.000000  0.336788  0.000000
  -73.3534   61.2372   74.2154  209.3103  256.8321  275.5047
  279.3578  318.0192  366.2294
            0.000000  0.360844  0.000000
  -81.2694   66.1313   78.5426  209.3959  259.5043  282.8517
  283.9781  314.8078  364.5700
            0.000000  0.384900  0.000000
  -82.5871   70.6298   83.5438  210.8349  261.8102  287.9798
  289.8677  312.1993  363.0484
            0.000000  0.408956  0.000000
  -79.3145   74.6813   88.6449  212.9158  263.7643  291.0729
  296.2506  310.4750  362.0656
            0.000000  0.433013  0.000000
  -72.5592   78.2476   93.3939  215.1356  265.3960  292.9370
  301.7965  309.9281  362.1635
            0.000000  0.457069  0.000000
  -63.8498   81.3002   97.5425  217.2087  266.7378  293.5374
  306.2448  310.5527  362.9062
            0.000000  0.481125  0.000000
  -54.7204   83.8185  100.9680  218.9510  267.8160  293.2977
  309.4092  311.8784  363.5278
            0.000000  0.505181  0.000000
  -45.9146   85.7890  103.6345  220.3579  268.6474  292.7328
  311.1547  313.3430  363.8477
            0.000000  0.529238  0.000000
  -38.3962   87.2020  105.5217  221.3245  269.2400  292.1742
  311.2601  314.5753  363.8395
            0.000000  0.553294  0.000000
  -33.2035   88.0519  106.6586  221.9370  269.5959  291.7895
  309.6534  315.3767  363.5171
            0.000000  0.577350  0.000000
  -31.3906   88.3357  107.0279  222.1150  269.7147  291.6542
  308.5509  315.6532  363.3404
            0.020833  0.577350  0.000000
  -38.9879   88.3848  108.1262  222.6928  269.8237  291.5857
  308.5306  315.5163  363.2665
            0.041667  0.577350  0.000000
  -48.4403   88.5336  110.6934  224.5673  270.1466  291.3824
  308.4620  315.1069  363.0505
            0.062500  0.577350  0.000000
  -43.4529   88.7754  113.8652  227.8853  270.6886  291.0450
  308.3448  314.4593  362.7068
            0.083333  0.577350  0.000000
   10.3354   89.1060  117.3133  232.3677  271.4420  290.5802
  308.3084  313.6055  362.2735
            0.104167  0.577350  0.000000
   48.6874   89.5129  121.1786  237.1558  272.4038  289.9965
  308.1366  312.6016  361.7685
            0.125000  0.577350  0.000000
   64.1902   89.9861  125.4623  241.8662  273.5504  289.3105
  308.0563  311.4898  361.2579
            0.145833  0.577350  0.000000
   72.3283   90.5082  130.0059  246.2939  274.8580  288.5436
  307.7136  310.3270  360.7539
            0.166667  0.577350  0.000000
   76.6921   91.0639  134.5412  250.6049  276.2795  287.7235
  307.3780  309.1509  360.3089
            0.187500  0.577350  0.000000
   78.4916   91.6325  138.8566  255.0521  277.7668  286.8825
  306.7711  308.0104  359.9872
            0.208333  0.577350  0.000000
   78.9583   92.1952  142.7457  260.1120  279.2507  286.0546
  306.1620  306.9389  359.8555
            0.229167  0.577350  0.000000
   78.0078   92.7310  145.9315  265.5149  280.6636  285.2759
  305.3424  305.9810  359.8890
            0.250000  0.577350  0.000000
   76.9221   93.2187  148.3671  270.4409  281.9240  284.5803
  304.5355  305.1706  360.0004
            0.270833  0.577350  0.000000
   75.0868   93.6383  150.0554  274.3252  282.9558  284.0071
  303.5676  304.5452  360.0902
            0.291667  0.577350  0.000000
   73.6431   93.9661  151.1554  277.1550  283.4712  283.8087
  302.7685  304.1217  360.1571
            0.312500  0.577350  0.000000
   70.8199   94.1818  151.5879  278.7619  283.2445  284.2076
  301.9920  303.8977  360.1910
            0.333333  0.577350  0.000000
   71.9439   94.2583  151.9271  279.3586  283.1534  284.3452
  302.0033  303.8361  360.2107
            0.312500  0.541266  0.000000
   76.6471   93.8970  151.4841  277.5432  283.3641  284.0663
  303.0368  303.9290  360.1713
            0.291667  0.505181  0.000000
   87.7592   92.6744  149.7021  273.0526  282.2797  285.2518
  303.7908  305.7096  360.1574
            0.270833  0.469097  0.000000
   90.3982   93.6536  145.0864  267.2227  280.3093  287.7676
  302.9052  307.1853  360.2260
            0.250000  0.433013  0.000000
   86.9110   94.2835  137.3951  260.8316  277.6872  291.3472
  300.9648  306.4207  360.3031
            0.229167  0.396928  0.000000
   82.0981   90.8987  126.8938  254.3904  274.3247  295.0317
  298.6309  303.2155  360.2799
            0.208333  0.360844  0.000000
   75.9080   84.5368  114.8747  248.6433  270.1254  291.8696
  297.5507  302.6106  360.5653
            0.187500  0.324760  0.000000
   68.3994   76.7359  103.7831  244.4379  265.0446  285.5138
  289.6995  309.0930  362.6315
            0.166667  0.288675  0.000000
   59.7818   69.7207   93.3295  241.6771  259.1346  277.7107
  280.3040  316.2953  365.6999
            0.145833  0.252591  0.000000
   50.3976   65.4231   82.9733  239.8521  252.5775  268.8701
  270.6192  323.8401  369.0589
            0.125000  0.216506  0.000000
   40.6572   65.0539   73.3863  238.7890  245.6652  259.3761
  263.1759  331.3590  372.5409
            0.104167  0.180422  0.000000
   31.0058   60.1570   74.8326  238.7529  243.1394  249.6287
  261.5375  338.4593  375.9868
            0.083333  0.144338  0.000000
   21.9608   49.3767   72.7839  232.2350  240.1183  253.0629
  266.2849  344.7685  379.1475
            0.062500  0.108253  0.000000
   14.1809   37.5104   60.1856  226.5325  231.4781  264.0619
  272.1423  349.9890  381.7070
            0.041667  0.072169  0.000000
    8.5048   25.1014   42.3654  222.0678  224.4638  272.9146
  276.2029  353.9198  383.5468
            0.020833  0.036084  0.000000
    5.2925   12.5553   21.7818  219.2147  219.8479  277.7718
  278.5272  356.4370  384.6883
            0.000000  0.000000  0.000000
    0.1738    0.1738    1.1109  218.2328  218.2328  279.2975
  279.2975  357.4557  385.1518


==> anc/fig11/fig11.py <==
#!/usr/bin/env python3

import elphmod
import numpy as np
import storylines

comm = elphmod.MPI.comm

height = 11.0 + 2.0 / 3.0
Margin = 0.96
margin = 0.12

orange = storylines.Color(241, 163, 64)
mauve = storylines.Color(153, 142, 195)

labels = ['abcde', 'fghij']

nbnd = [1, 5, 13, 17, 22]

q, x, corners = elphmod.bravais.path('GMKG', ibrav=4)

q0, x0, w0 = elphmod.el.read_bands('ref.freq')
qi, xi, wi = elphmod.el.read_bands('phband.freq')

w0 *= 1e3 * elphmod.misc.cmm1

for l, label in enumerate(['r', 'cr']):
    for i, n in enumerate(nbnd):
        qr, xr, wr = elphmod.el.read_bands('phband%02d%s1.freq' % (n, label))

        if comm.rank != 0:
            continue

        plot = storylines.Plot(
            style='APS',

            margin=Margin / 2,

            dbottom=margin,
            dtop=margin,

            ymax=22.5,
            ystep=15.0,

            xticks=list(zip(x[corners], [
                r'$\Gamma$',
                r'$\mathrm M$',
                r'$\mathrm K$',
                r'$\Gamma$',
                ])),

            yformat=lambda y: '$%g\,\mathrm i$' % abs(y)
                if y < 0 else '$%g$' % y,
            )

        plot.ymin = plot.ymax - plot.ystep * 3

        plot.width = (1.5 * Margin + 2 * (len(nbnd) - 1) * margin
            - plot.double) / len(nbnd)

        plot.height = 3 * (height - Margin + margin) / 16 + Margin / 2 - margin

        if l == 0:
            plot.bottom = margin
            plot.xlabels = False

            plot.title = r'%d band' % nbnd[i]

            if n != 1:
                plot.title += 's'
        else:
            plot.top = margin

        if i != 0:
            plot.left = margin
            plot.ylabel = None
            plot.ylabels = False

        plot.line(y=0, color='lightgray')

        if i == len(nbnd) - 1:
            plot.node(x[-1], (plot.ymax + plot.ymin) / 2,
                r'Via $\varPi^{\text{%s}}$' % ['00', 'p0'][l],
                below=True, rotate=90)
        else:
            plot.right = margin

        for nu in range(len(wi)):
            plot.line(xi[1:-1], wi[nu, 1:-1], color='lightgray', cut=True)

        for nu in range(len(wr)):
            plot.fatband(xr[1:-1], wr[nu, 1:-1], thick=True, cut=True,
                color=[orange, mauve][l], thickness=0.8 * storylines.pt,
                protrusion=1.0)

        plot.axes()

        for nu in range(len(w0)):
            plot.line(x0, w0[nu], cut=True,
                mark='*', mark_size='0.3pt', only_marks=True)

        if l == 1 and i > 2:
            phi = 135.0 if i == 3 else 157.5

            iq = -20 + np.argmax(wr[2, -20:])
            plot.code(r'\draw [<-, thick, shorten <=1pt] '
                '(<x=%g>, <y=%g>) -- +(%g:0.4);' % (xr[iq], wr[2, iq], phi))

        plot.node(x[0], plot.ymax, '(%s)' % labels[l][i], below_right='0.5mm',
            yshift='%gcm' % -margin, inner_sep='1pt', rounded_corners=True,
            fill='white')

        plot.save('fig11%s.pdf' % labels[l][i])

if comm.rank == 0:
    plot = storylines.Plot(
        style='APS',

        width=Margin / 2,
        height=3.0,

        margin=0.0,
        xyaxes=False,
        )

    plot.code(r'\node [rotate=90, above=\baselineskip] at (%g, <y=0>) '
        r'{Phonon energy (meV)};' % (Margin - plot.tick))

    plot.save('fig11.l.pdf')

    storylines.combine('fig11.r.pdf',
        ['fig11%s' % a for abc in labels for a in abc], columns=len(nbnd))

    storylines.combine('fig11.pdf', ['fig11.l', 'fig11.r'], align=0.5)


==> anc/fig11/phband.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
  5.582188E-02  5.582188E-02  1.208737E-01  2.686163E+01  2.686163E+01  3.374141E+01  3.374141E+01  4.420550E+01  4.766704E+01
            0.000000  0.005064  0.000000
  1.324412E-01  1.789199E-01  3.234380E-01  2.686357E+01  2.686474E+01  3.373810E+01  3.373859E+01  4.420382E+01  4.766619E+01
            0.000000  0.010129  0.000000
  1.623838E-01  3.705597E-01  6.538119E-01  2.686937E+01  2.687408E+01  3.372818E+01  3.373013E+01  4.419877E+01  4.766366E+01
            0.000000  0.015193  0.000000
  2.029930E-01  5.590532E-01  9.820771E-01  2.687903E+01  2.688961E+01  3.371165E+01  3.371603E+01  4.419039E+01  4.765944E+01
            0.000000  0.020258  0.000000
  2.494849E-01  7.465102E-01  1.309191E+00  2.689252E+01  2.691130E+01  3.368854E+01  3.369631E+01  4.417868E+01  4.765355E+01
            0.000000  0.025322  0.000000
  2.995787E-01  9.332499E-01  1.635132E+00  2.690983E+01  2.693911E+01  3.365887E+01  3.367097E+01  4.416369E+01  4.764600E+01
            0.000000  0.030387  0.000000
  3.522410E-01  1.119309E+00  1.959712E+00  2.693090E+01  2.697298E+01  3.362269E+01  3.364003E+01  4.414546E+01  4.763682E+01
            0.000000  0.035451  0.000000
  4.070187E-01  1.304650E+00  2.282687E+00  2.695570E+01  2.701284E+01  3.358004E+01  3.360354E+01  4.412404E+01  4.762603E+01
            0.000000  0.040516  0.000000
  4.637414E-01  1.489207E+00  2.603785E+00  2.698418E+01  2.705860E+01  3.353098E+01  3.356152E+01  4.409950E+01  4.761365E+01
            0.000000  0.045580  0.000000
  5.223856E-01  1.672907E+00  2.922711E+00  2.701628E+01  2.711016E+01  3.347559E+01  3.351403E+01  4.407189E+01  4.759971E+01
            0.000000  0.050645  0.000000
  5.830088E-01  1.855677E+00  3.239152E+00  2.705194E+01  2.716742E+01  3.341395E+01  3.346117E+01  4.404128E+01  4.758424E+01
            0.000000  0.055709  0.000000
  6.457149E-01  2.037445E+00  3.552778E+00  2.709109E+01  2.723027E+01  3.334615E+01  3.340301E+01  4.400776E+01  4.756728E+01
            0.000000  0.060774  0.000000
  7.106340E-01  2.218143E+00  3.863236E+00  2.713366E+01  2.729857E+01  3.327231E+01  3.333970E+01  4.397139E+01  4.754886E+01
            0.000000  0.065838  0.000000
  7.779107E-01  2.397708E+00  4.170152E+00  2.717956E+01  2.737219E+01  3.319255E+01  3.327139E+01  4.393225E+01  4.752901E+01
            0.000000  0.070903  0.000000
  8.476948E-01  2.576080E+00  4.473130E+00  2.722871E+01  2.745099E+01  3.310701E+01  3.319828E+01  4.389041E+01  4.750776E+01
            0.000000  0.075967  0.000000
  9.201360E-01  2.753207E+00  4.771752E+00  2.728102E+01  2.753482E+01  3.301587E+01  3.312059E+01  4.384596E+01  4.748517E+01
            0.000000  0.081032  0.000000
  9.953783E-01  2.929039E+00  5.065572E+00  2.733641E+01  2.762352E+01  3.291928E+01  3.303860E+01  4.379895E+01  4.746124E+01
            0.000000  0.086096  0.000000
  1.073557E+00  3.103533E+00  5.354120E+00  2.739477E+01  2.771692E+01  3.281746E+01  3.295263E+01  4.374947E+01  4.743603E+01
            0.000000  0.091161  0.000000
  1.154793E+00  3.276647E+00  5.636898E+00  2.745600E+01  2.781487E+01  3.271061E+01  3.286305E+01  4.369758E+01  4.740955E+01
            0.000000  0.096225  0.000000
  1.239196E+00  3.448347E+00  5.913383E+00  2.752001E+01  2.791718E+01  3.259897E+01  3.277028E+01  4.364334E+01  4.738185E+01
            0.000000  0.101290  0.000000
  1.326854E+00  3.618598E+00  6.183023E+00  2.758670E+01  2.802368E+01  3.248278E+01  3.267479E+01  4.358680E+01  4.735295E+01
            0.000000  0.106354  0.000000
  1.417840E+00  3.787372E+00  6.445241E+00  2.765595E+01  2.813418E+01  3.236232E+01  3.257711E+01  4.352801E+01  4.732288E+01
            0.000000  0.111418  0.000000
  1.512204E+00  3.954641E+00  6.699432E+00  2.772765E+01  2.824851E+01  3.223786E+01  3.247781E+01  4.346703E+01  4.729167E+01
            0.000000  0.116483  0.000000
  1.609977E+00  4.120381E+00  6.944969E+00  2.780171E+01  2.836648E+01  3.210973E+01  3.237754E+01  4.340390E+01  4.725935E+01
            0.000000  0.121547  0.000000
  1.711169E+00  4.284568E+00  7.181201E+00  2.787801E+01  2.848790E+01  3.197822E+01  3.227697E+01  4.333865E+01  4.722595E+01
            0.000000  0.126612  0.000000
  1.815770E+00  4.447183E+00  7.407462E+00  2.795643E+01  2.861259E+01  3.184369E+01  3.217683E+01  4.327132E+01  4.719150E+01
            0.000000  0.131676  0.000000
  1.923748E+00  4.608206E+00  7.623067E+00  2.803687E+01  2.874035E+01  3.170647E+01  3.207792E+01  4.320195E+01  4.715602E+01
            0.000000  0.136741  0.000000
  2.035053E+00  4.767621E+00  7.827324E+00  2.811921E+01  2.887099E+01  3.156692E+01  3.198103E+01  4.313055E+01  4.711956E+01
            0.000000  0.141805  0.000000
  2.149616E+00  4.925413E+00  8.019537E+00  2.820334E+01  2.900434E+01  3.142543E+01  3.188703E+01  4.305717E+01  4.708214E+01
            0.000000  0.146870  0.000000
  2.267350E+00  5.081570E+00  8.199016E+00  2.828914E+01  2.914019E+01  3.128237E+01  3.179678E+01  4.298183E+01  4.704380E+01
            0.000000  0.151934  0.000000
  2.388153E+00  5.236084E+00  8.365081E+00  2.837649E+01  2.927836E+01  3.113813E+01  3.171117E+01  4.290456E+01  4.700457E+01
            0.000000  0.156999  0.000000
  2.511909E+00  5.388948E+00  8.517077E+00  2.846529E+01  2.941868E+01  3.099311E+01  3.163110E+01  4.282539E+01  4.696449E+01
            0.000000  0.162063  0.000000
  2.638488E+00  5.540161E+00  8.654380E+00  2.855541E+01  2.956095E+01  3.084771E+01  3.155743E+01  4.274435E+01  4.692361E+01
            0.000000  0.167128  0.000000
  2.767750E+00  5.689726E+00  8.776411E+00  2.864675E+01  2.970499E+01  3.070232E+01  3.149105E+01  4.266148E+01  4.688197E+01
            0.000000  0.172192  0.000000
  2.899545E+00  5.837651E+00  8.882650E+00  2.873918E+01  2.985064E+01  3.055735E+01  3.143276E+01  4.257682E+01  4.683962E+01
            0.000000  0.177257  0.000000
  3.033717E+00  5.983951E+00  8.972642E+00  2.883258E+01  2.999771E+01  3.041321E+01  3.138335E+01  4.249042E+01  4.679660E+01
            0.000000  0.182321  0.000000
  3.170102E+00  6.128645E+00  9.046015E+00  2.892686E+01  3.014603E+01  3.027028E+01  3.134354E+01  4.240233E+01  4.675298E+01
            0.000000  0.187386  0.000000
  3.308533E+00  6.271763E+00  9.102488E+00  2.902188E+01  3.012896E+01  3.029545E+01  3.131397E+01  4.231260E+01  4.670880E+01
            0.000000  0.192450  0.000000
  3.448839E+00  6.413338E+00  9.141884E+00  2.911753E+01  2.998963E+01  3.044580E+01  3.129518E+01  4.222129E+01  4.666412E+01
            0.000000  0.197515  0.000000
  3.590848E+00  6.553416E+00  9.164137E+00  2.921371E+01  2.985266E+01  3.059692E+01  3.128764E+01  4.212847E+01  4.661901E+01
            0.000000  0.202579  0.000000
  3.734388E+00  6.692046E+00  9.169297E+00  2.931030E+01  2.971842E+01  3.074866E+01  3.129171E+01  4.203421E+01  4.657352E+01
            0.000000  0.207644  0.000000
  3.879287E+00  6.829288E+00  9.157540E+00  2.940720E+01  2.958725E+01  3.090089E+01  3.130763E+01  4.193860E+01  4.652771E+01
            0.000000  0.212708  0.000000
  4.025377E+00  6.965210E+00  9.129165E+00  2.945949E+01  2.950428E+01  3.105345E+01  3.133553E+01  4.184171E+01  4.648164E+01
            0.000000  0.217772  0.000000
  4.172491E+00  7.099887E+00  9.084596E+00  2.933544E+01  2.960145E+01  3.120621E+01  3.137544E+01  4.174364E+01  4.643538E+01
            0.000000  0.222837  0.000000
  4.320465E+00  7.233399E+00  9.024379E+00  2.921541E+01  2.969860E+01  3.135905E+01  3.142725E+01  4.164449E+01  4.638898E+01
            0.000000  0.227901  0.000000
  4.469142E+00  7.365835E+00  8.949177E+00  2.909965E+01  2.979563E+01  3.149079E+01  3.151184E+01  4.154434E+01  4.634251E+01
            0.000000  0.232966  0.000000
  4.618366E+00  7.497287E+00  8.859765E+00  2.898843E+01  2.989243E+01  3.156575E+01  3.166446E+01  4.144332E+01  4.629602E+01
            0.000000  0.238030  0.000000
  4.767989E+00  7.627852E+00  8.757017E+00  2.888197E+01  2.998890E+01  3.165177E+01  3.181680E+01  4.134152E+01  4.624957E+01
            0.000000  0.243095  0.000000
  4.917866E+00  7.757629E+00  8.641901E+00  2.878047E+01  3.008496E+01  3.174837E+01  3.196875E+01  4.123906E+01  4.620321E+01
            0.000000  0.248159  0.000000
  5.067858E+00  7.886715E+00  8.515467E+00  2.868411E+01  3.018050E+01  3.185504E+01  3.212021E+01  4.113605E+01  4.615699E+01
            0.000000  0.253224  0.000000
  5.217831E+00  8.015211E+00  8.378838E+00  2.859301E+01  3.027543E+01  3.197119E+01  3.227109E+01  4.103260E+01  4.611096E+01
            0.000000  0.258288  0.000000
  5.367656E+00  8.143211E+00  8.233198E+00  2.850731E+01  3.036967E+01  3.209620E+01  3.242127E+01  4.092884E+01  4.606517E+01
            0.000000  0.263353  0.000000
  5.517208E+00  8.079785E+00  8.270805E+00  2.842710E+01  3.046313E+01  3.222942E+01  3.257069E+01  4.082489E+01  4.601966E+01
            0.000000  0.268417  0.000000
  5.666367E+00  7.919881E+00  8.398079E+00  2.835241E+01  3.055572E+01  3.237015E+01  3.271924E+01  4.072087E+01  4.597447E+01
            0.000000  0.273482  0.000000
  5.815019E+00  7.754801E+00  8.525107E+00  2.828329E+01  3.064737E+01  3.251771E+01  3.286684E+01  4.061690E+01  4.592964E+01
            0.000000  0.278546  0.000000
  5.963050E+00  7.585893E+00  8.651957E+00  2.821973E+01  3.073799E+01  3.267140E+01  3.301342E+01  4.051311E+01  4.588520E+01
            0.000000  0.283611  0.000000
  6.110355E+00  7.414524E+00  8.778682E+00  2.816169E+01  3.082752E+01  3.283052E+01  3.315887E+01  4.040962E+01  4.584119E+01
            0.000000  0.288675  0.000000
  6.256827E+00  7.242078E+00  8.905326E+00  2.810911E+01  3.091589E+01  3.299438E+01  3.330313E+01  4.030656E+01  4.579764E+01
            0.000000  0.293740  0.000000
  6.402364E+00  7.069951E+00  9.031916E+00  2.806192E+01  3.100302E+01  3.316233E+01  3.344611E+01  4.020406E+01  4.575458E+01
            0.000000  0.298804  0.000000
  6.546869E+00  6.899539E+00  9.158466E+00  2.801998E+01  3.108885E+01  3.333369E+01  3.358773E+01  4.010226E+01  4.571203E+01
            0.000000  0.303869  0.000000
  6.690244E+00  6.732240E+00  9.284976E+00  2.798316E+01  3.117333E+01  3.350784E+01  3.372789E+01  4.000128E+01  4.567003E+01
            0.000000  0.308933  0.000000
  6.569438E+00  6.832396E+00  9.411430E+00  2.795131E+01  3.125640E+01  3.368418E+01  3.386650E+01  3.990126E+01  4.562861E+01
            0.000000  0.313998  0.000000
  6.412500E+00  6.973232E+00  9.537795E+00  2.792422E+01  3.133800E+01  3.386213E+01  3.400347E+01  3.980236E+01  4.558778E+01
            0.000000  0.319062  0.000000
  6.262759E+00  7.112662E+00  9.664027E+00  2.790171E+01  3.141809E+01  3.404113E+01  3.413871E+01  3.970470E+01  4.554759E+01
            0.000000  0.324126  0.000000
  6.121503E+00  7.250600E+00  9.790064E+00  2.788354E+01  3.149661E+01  3.422066E+01  3.427208E+01  3.960845E+01  4.550806E+01
            0.000000  0.329191  0.000000
  5.989960E+00  7.386957E+00  9.915832E+00  2.786950E+01  3.157353E+01  3.440023E+01  3.440349E+01  3.951375E+01  4.546921E+01
            0.000000  0.334255  0.000000
  5.869273E+00  7.521652E+00  1.004125E+01  2.785934E+01  3.164882E+01  3.453280E+01  3.457938E+01  3.942079E+01  4.543109E+01
            0.000000  0.339320  0.000000
  5.760485E+00  7.654602E+00  1.016621E+01  2.785280E+01  3.172243E+01  3.465988E+01  3.475766E+01  3.932972E+01  4.539371E+01
            0.000000  0.344384  0.000000
  5.664510E+00  7.785728E+00  1.029061E+01  2.784962E+01  3.179434E+01  3.478456E+01  3.493467E+01  3.924075E+01  4.535712E+01
            0.000000  0.349449  0.000000
  5.582114E+00  7.914952E+00  1.041434E+01  2.784956E+01  3.186452E+01  3.490669E+01  3.511003E+01  3.915405E+01  4.532135E+01
            0.000000  0.354513  0.000000
  5.513892E+00  8.042201E+00  1.053727E+01  2.785234E+01  3.193295E+01  3.502606E+01  3.528338E+01  3.906986E+01  4.528643E+01
            0.000000  0.359578  0.000000
  5.460248E+00  8.167402E+00  1.065927E+01  2.785770E+01  3.199962E+01  3.514249E+01  3.545438E+01  3.898839E+01  4.525240E+01
            0.000000  0.364642  0.000000
  5.421385E+00  8.290485E+00  1.078021E+01  2.786541E+01  3.206451E+01  3.525574E+01  3.562273E+01  3.890990E+01  4.521929E+01
            0.000000  0.369707  0.000000
  5.397299E+00  8.411385E+00  1.089997E+01  2.787519E+01  3.212761E+01  3.536555E+01  3.578814E+01  3.883464E+01  4.518715E+01
            0.000000  0.374771  0.000000
  5.387777E+00  8.530037E+00  1.101839E+01  2.788682E+01  3.218891E+01  3.547164E+01  3.595035E+01  3.876293E+01  4.515599E+01
            0.000000  0.379836  0.000000
  5.392410E+00  8.646380E+00  1.113535E+01  2.790007E+01  3.224842E+01  3.557370E+01  3.610912E+01  3.869506E+01  4.512587E+01
            0.000000  0.384900  0.000000
  5.410613E+00  8.760356E+00  1.125071E+01  2.791471E+01  3.230613E+01  3.567139E+01  3.626422E+01  3.863139E+01  4.509682E+01
            0.000000  0.389965  0.000000
  5.441641E+00  8.871912E+00  1.136433E+01  2.793055E+01  3.236206E+01  3.576434E+01  3.641544E+01  3.857228E+01  4.506886E+01
            0.000000  0.395029  0.000000
  5.484624E+00  8.980994E+00  1.147610E+01  2.794738E+01  3.241620E+01  3.585215E+01  3.656260E+01  3.851812E+01  4.504203E+01
            0.000000  0.400094  0.000000
  5.538593E+00  9.087553E+00  1.158588E+01  2.796504E+01  3.246857E+01  3.593439E+01  3.670553E+01  3.846933E+01  4.501636E+01
            0.000000  0.405158  0.000000
  5.602511E+00  9.191542E+00  1.169356E+01  2.798335E+01  3.251918E+01  3.601065E+01  3.684408E+01  3.842632E+01  4.499187E+01
            0.000000  0.410223  0.000000
  5.675302E+00  9.292919E+00  1.179901E+01  2.800217E+01  3.256806E+01  3.608049E+01  3.697811E+01  3.838948E+01  4.496858E+01
            0.000000  0.415287  0.000000
  5.755875E+00  9.391640E+00  1.190213E+01  2.802136E+01  3.261521E+01  3.614352E+01  3.710751E+01  3.835918E+01  4.494652E+01
            0.000000  0.420352  0.000000
  5.843145E+00  9.487668E+00  1.200282E+01  2.804079E+01  3.266065E+01  3.619941E+01  3.723217E+01  3.833573E+01  4.492568E+01
            0.000000  0.425416  0.000000
  5.936053E+00  9.580964E+00  1.210097E+01  2.806036E+01  3.270442E+01  3.624793E+01  3.735200E+01  3.831933E+01  4.490609E+01
            0.000000  0.430480  0.000000
  6.033577E+00  9.671494E+00  1.219650E+01  2.807997E+01  3.274652E+01  3.628896E+01  3.746694E+01  3.831006E+01  4.488774E+01
            0.000000  0.435545  0.000000
  6.134743E+00  9.759225E+00  1.228933E+01  2.809953E+01  3.278699E+01  3.632253E+01  3.757693E+01  3.830783E+01  4.487064E+01
            0.000000  0.440609  0.000000
  6.238632E+00  9.844125E+00  1.237936E+01  2.811897E+01  3.282584E+01  3.634885E+01  3.768194E+01  3.831241E+01  4.485476E+01
            0.000000  0.445674  0.000000
  6.344381E+00  9.926163E+00  1.246654E+01  2.813821E+01  3.286310E+01  3.636828E+01  3.778194E+01  3.832338E+01  4.484011E+01
            0.000000  0.450738  0.000000
  6.451187E+00  1.000531E+01  1.255079E+01  2.815720E+01  3.289879E+01  3.638132E+01  3.787693E+01  3.834020E+01  4.482666E+01
            0.000000  0.455803  0.000000
  6.558308E+00  1.008155E+01  1.263205E+01  2.817588E+01  3.293294E+01  3.638860E+01  3.796692E+01  3.836220E+01  4.481438E+01
            0.000000  0.460867  0.000000
  6.665059E+00  1.015484E+01  1.271027E+01  2.819421E+01  3.296557E+01  3.639078E+01  3.805195E+01  3.838863E+01  4.480325E+01
            0.000000  0.465932  0.000000
  6.770810E+00  1.022516E+01  1.278541E+01  2.821214E+01  3.299669E+01  3.638858E+01  3.813205E+01  3.841875E+01  4.479323E+01
            0.000000  0.470996  0.000000
  6.874988E+00  1.029250E+01  1.285740E+01  2.822963E+01  3.302634E+01  3.638272E+01  3.820729E+01  3.845177E+01  4.478426E+01
            0.000000  0.476061  0.000000
  6.977066E+00  1.035682E+01  1.292622E+01  2.824664E+01  3.305452E+01  3.637387E+01  3.827774E+01  3.848698E+01  4.477632E+01
            0.000000  0.481125  0.000000
  7.076568E+00  1.041812E+01  1.299183E+01  2.826314E+01  3.308125E+01  3.636265E+01  3.834348E+01  3.852369E+01  4.476933E+01
            0.000000  0.486190  0.000000
  7.173061E+00  1.047636E+01  1.305419E+01  2.827909E+01  3.310655E+01  3.634963E+01  3.840464E+01  3.856127E+01  4.476326E+01
            0.000000  0.491254  0.000000
  7.266152E+00  1.053153E+01  1.311329E+01  2.829446E+01  3.313043E+01  3.633533E+01  3.846131E+01  3.859916E+01  4.475803E+01
            0.000000  0.496319  0.000000
  7.355488E+00  1.058362E+01  1.316909E+01  2.830921E+01  3.315292E+01  3.632018E+01  3.851363E+01  3.863687E+01  4.475358E+01
            0.000000  0.501383  0.000000
  7.440748E+00  1.063261E+01  1.322158E+01  2.832330E+01  3.317400E+01  3.630458E+01  3.856173E+01  3.867396E+01  4.474986E+01
            0.000000  0.506448  0.000000
  7.521648E+00  1.067849E+01  1.327074E+01  2.833671E+01  3.319371E+01  3.628885E+01  3.860576E+01  3.871005E+01  4.474678E+01
            0.000000  0.511512  0.000000
  7.597930E+00  1.072125E+01  1.331655E+01  2.834939E+01  3.321203E+01  3.627329E+01  3.864586E+01  3.874480E+01  4.474429E+01
            0.000000  0.516577  0.000000
  7.669366E+00  1.076086E+01  1.335900E+01  2.836132E+01  3.322899E+01  3.625813E+01  3.868219E+01  3.877791E+01  4.474231E+01
            0.000000  0.521641  0.000000
  7.735752E+00  1.079734E+01  1.339808E+01  2.837245E+01  3.324458E+01  3.624358E+01  3.871490E+01  3.880915E+01  4.474079E+01
            0.000000  0.526706  0.000000
  7.796908E+00  1.083066E+01  1.343379E+01  2.838276E+01  3.325881E+01  3.622982E+01  3.874415E+01  3.883829E+01  4.473964E+01
            0.000000  0.531770  0.000000
  7.852676E+00  1.086083E+01  1.346611E+01  2.839220E+01  3.327168E+01  3.621700E+01  3.877008E+01  3.886515E+01  4.473882E+01
            0.000000  0.536834  0.000000
  7.902917E+00  1.088783E+01  1.349504E+01  2.840075E+01  3.328320E+01  3.620524E+01  3.879284E+01  3.888956E+01  4.473826E+01
            0.000000  0.541899  0.000000
  7.947511E+00  1.091166E+01  1.352057E+01  2.840837E+01  3.329336E+01  3.619465E+01  3.881257E+01  3.891139E+01  4.473790E+01
            0.000000  0.546963  0.000000
  7.986357E+00  1.093232E+01  1.354271E+01  2.841504E+01  3.330216E+01  3.618532E+01  3.882939E+01  3.893053E+01  4.473770E+01
            0.000000  0.552028  0.000000
  8.019367E+00  1.094980E+01  1.356144E+01  2.842074E+01  3.330961E+01  3.617731E+01  3.884342E+01  3.894688E+01  4.473762E+01
            0.000000  0.557092  0.000000
  8.046470E+00  1.096411E+01  1.357677E+01  2.842542E+01  3.331571E+01  3.617068E+01  3.885475E+01  3.896036E+01  4.473760E+01
            0.000000  0.562157  0.000000
  8.067608E+00  1.097524E+01  1.358870E+01  2.842909E+01  3.332045E+01  3.616548E+01  3.886348E+01  3.897091E+01  4.473762E+01
            0.000000  0.567221  0.000000
  8.082737E+00  1.098319E+01  1.359721E+01  2.843172E+01  3.332384E+01  3.616174E+01  3.886966E+01  3.897847E+01  4.473765E+01
            0.000000  0.572286  0.000000
  8.091827E+00  1.098796E+01  1.360233E+01  2.843330E+01  3.332587E+01  3.615949E+01  3.887335E+01  3.898303E+01  4.473768E+01
            0.000000  0.577350  0.000000
  8.094859E+00  1.098955E+01  1.360403E+01  2.843383E+01  3.332655E+01  3.615874E+01  3.887458E+01  3.898455E+01  4.473769E+01
            0.005051  0.577350  0.000000
  8.098435E+00  1.098988E+01  1.360838E+01  2.843737E+01  3.332742E+01  3.615822E+01  3.887423E+01  3.898362E+01  4.473732E+01
            0.010101  0.577350  0.000000
  8.109130E+00  1.099085E+01  1.362142E+01  2.844798E+01  3.333005E+01  3.615668E+01  3.887320E+01  3.898086E+01  4.473622E+01
            0.015152  0.577350  0.000000
  8.126851E+00  1.099246E+01  1.364305E+01  2.846560E+01  3.333442E+01  3.615410E+01  3.887148E+01  3.897627E+01  4.473438E+01
            0.020202  0.577350  0.000000
  8.151445E+00  1.099471E+01  1.367315E+01  2.849017E+01  3.334054E+01  3.615049E+01  3.886907E+01  3.896986E+01  4.473183E+01
            0.025253  0.577350  0.000000
  8.182701E+00  1.099760E+01  1.371153E+01  2.852159E+01  3.334839E+01  3.614586E+01  3.886597E+01  3.896166E+01  4.472856E+01
            0.030303  0.577350  0.000000
  8.220356E+00  1.100113E+01  1.375796E+01  2.855971E+01  3.335799E+01  3.614021E+01  3.886218E+01  3.895171E+01  4.472460E+01
            0.035354  0.577350  0.000000
  8.264096E+00  1.100529E+01  1.381216E+01  2.860439E+01  3.336931E+01  3.613355E+01  3.885768E+01  3.894003E+01  4.471997E+01
            0.040404  0.577350  0.000000
  8.313566E+00  1.101008E+01  1.387383E+01  2.865545E+01  3.338235E+01  3.612588E+01  3.885249E+01  3.892668E+01  4.471468E+01
            0.045455  0.577350  0.000000
  8.368376E+00  1.101549E+01  1.394261E+01  2.871269E+01  3.339711E+01  3.611721E+01  3.884660E+01  3.891169E+01  4.470876E+01
            0.050505  0.577350  0.000000
  8.428103E+00  1.102151E+01  1.401814E+01  2.877591E+01  3.341356E+01  3.610755E+01  3.883999E+01  3.889513E+01  4.470223E+01
            0.055556  0.577350  0.000000
  8.492304E+00  1.102813E+01  1.410001E+01  2.884487E+01  3.343170E+01  3.609692E+01  3.883268E+01  3.887705E+01  4.469514E+01
            0.060606  0.577350  0.000000
  8.560518E+00  1.103534E+01  1.418781E+01  2.891934E+01  3.345152E+01  3.608532E+01  3.882466E+01  3.885751E+01  4.468750E+01
            0.065657  0.577350  0.000000
  8.632276E+00  1.104313E+01  1.428112E+01  2.899908E+01  3.347298E+01  3.607277E+01  3.881592E+01  3.883658E+01  4.467935E+01
            0.070707  0.577350  0.000000
  8.707107E+00  1.105148E+01  1.437950E+01  2.908384E+01  3.349608E+01  3.605928E+01  3.880646E+01  3.881432E+01  4.467073E+01
            0.075758  0.577350  0.000000
  8.784542E+00  1.106037E+01  1.448251E+01  2.917336E+01  3.352079E+01  3.604488E+01  3.879082E+01  3.879627E+01  4.466167E+01
            0.080808  0.577350  0.000000
  8.864121E+00  1.106979E+01  1.458971E+01  2.926740E+01  3.354708E+01  3.602957E+01  3.876614E+01  3.878537E+01  4.465222E+01
            0.085859  0.577350  0.000000
  8.945398E+00  1.107971E+01  1.470067E+01  2.936570E+01  3.357492E+01  3.601339E+01  3.874036E+01  3.877373E+01  4.464241E+01
            0.090909  0.577350  0.000000
  9.027944E+00  1.109012E+01  1.481495E+01  2.946801E+01  3.360429E+01  3.599636E+01  3.871356E+01  3.876137E+01  4.463228E+01
            0.095960  0.577350  0.000000
  9.111352E+00  1.110099E+01  1.493215E+01  2.957410E+01  3.363514E+01  3.597850E+01  3.868581E+01  3.874828E+01  4.462188E+01
            0.101010  0.577350  0.000000
  9.195237E+00  1.111229E+01  1.505185E+01  2.968371E+01  3.366744E+01  3.595984E+01  3.865719E+01  3.873446E+01  4.461125E+01
            0.106061  0.577350  0.000000
  9.279236E+00  1.112400E+01  1.517365E+01  2.979662E+01  3.370114E+01  3.594041E+01  3.862779E+01  3.871991E+01  4.460043E+01
            0.111111  0.577350  0.000000
  9.363015E+00  1.113609E+01  1.529718E+01  2.991260E+01  3.373620E+01  3.592024E+01  3.859767E+01  3.870463E+01  4.458946E+01
            0.116162  0.577350  0.000000
  9.446265E+00  1.114853E+01  1.542207E+01  3.003141E+01  3.377256E+01  3.589937E+01  3.856691E+01  3.868862E+01  4.457840E+01
            0.121212  0.577350  0.000000
  9.528702E+00  1.116128E+01  1.554797E+01  3.015284E+01  3.381016E+01  3.587784E+01  3.853559E+01  3.867187E+01  4.456728E+01
            0.126263  0.577350  0.000000
  9.610065E+00  1.117433E+01  1.567455E+01  3.027668E+01  3.384896E+01  3.585568E+01  3.850379E+01  3.865439E+01  4.455616E+01
            0.131313  0.577350  0.000000
  9.690119E+00  1.118764E+01  1.580149E+01  3.040270E+01  3.388888E+01  3.583294E+01  3.847158E+01  3.863618E+01  4.454507E+01
            0.136364  0.577350  0.000000
  9.768649E+00  1.120117E+01  1.592849E+01  3.053069E+01  3.392986E+01  3.580966E+01  3.843903E+01  3.861723E+01  4.453407E+01
            0.141414  0.577350  0.000000
  9.845462E+00  1.121490E+01  1.605526E+01  3.066044E+01  3.397182E+01  3.578590E+01  3.840621E+01  3.859754E+01  4.452319E+01
            0.146465  0.577350  0.000000
  9.920384E+00  1.122881E+01  1.618153E+01  3.079174E+01  3.401468E+01  3.576169E+01  3.837320E+01  3.857712E+01  4.451249E+01
            0.151515  0.577350  0.000000
  9.993256E+00  1.124285E+01  1.630704E+01  3.092437E+01  3.405837E+01  3.573709E+01  3.834005E+01  3.855595E+01  4.450200E+01
            0.156566  0.577350  0.000000
  1.006394E+01  1.125699E+01  1.643155E+01  3.105812E+01  3.410279E+01  3.571216E+01  3.830685E+01  3.853404E+01  4.449177E+01
            0.161616  0.577350  0.000000
  1.013230E+01  1.127122E+01  1.655481E+01  3.119277E+01  3.414785E+01  3.568695E+01  3.827365E+01  3.851137E+01  4.448184E+01
            0.166667  0.577350  0.000000
  1.019822E+01  1.128551E+01  1.667662E+01  3.132810E+01  3.419347E+01  3.566152E+01  3.824051E+01  3.848795E+01  4.447225E+01
            0.171717  0.577350  0.000000
  1.026161E+01  1.129981E+01  1.679675E+01  3.146387E+01  3.423953E+01  3.563592E+01  3.820752E+01  3.846378E+01  4.446303E+01
            0.176768  0.577350  0.000000
  1.032236E+01  1.131411E+01  1.691499E+01  3.159988E+01  3.428594E+01  3.561023E+01  3.817473E+01  3.843884E+01  4.445423E+01
            0.181818  0.577350  0.000000
  1.038040E+01  1.132839E+01  1.703116E+01  3.173587E+01  3.433259E+01  3.558450E+01  3.814220E+01  3.841314E+01  4.444587E+01
            0.186869  0.577350  0.000000
  1.043565E+01  1.134260E+01  1.714506E+01  3.187162E+01  3.437935E+01  3.555879E+01  3.811000E+01  3.838667E+01  4.443798E+01
            0.191919  0.577350  0.000000
  1.048805E+01  1.135674E+01  1.725651E+01  3.200688E+01  3.442613E+01  3.553317E+01  3.807820E+01  3.835943E+01  4.443059E+01
            0.196970  0.577350  0.000000
  1.053755E+01  1.137077E+01  1.736534E+01  3.214141E+01  3.447279E+01  3.550770E+01  3.804687E+01  3.833143E+01  4.442372E+01
            0.202020  0.577350  0.000000
  1.058411E+01  1.138466E+01  1.747138E+01  3.227495E+01  3.451922E+01  3.548245E+01  3.801606E+01  3.830268E+01  4.441738E+01
            0.207071  0.577350  0.000000
  1.062770E+01  1.139840E+01  1.757446E+01  3.240727E+01  3.456527E+01  3.545748E+01  3.798584E+01  3.827318E+01  4.441160E+01
            0.212121  0.577350  0.000000
  1.066830E+01  1.141196E+01  1.767443E+01  3.253810E+01  3.461084E+01  3.543286E+01  3.795630E+01  3.824296E+01  4.440637E+01
            0.217172  0.577350  0.000000
  1.070590E+01  1.142530E+01  1.777115E+01  3.266718E+01  3.465577E+01  3.540865E+01  3.792748E+01  3.821204E+01  4.440170E+01
            0.222222  0.577350  0.000000
  1.074053E+01  1.143841E+01  1.786447E+01  3.279425E+01  3.469995E+01  3.538491E+01  3.789947E+01  3.818047E+01  4.439758E+01
            0.227273  0.577350  0.000000
  1.077219E+01  1.145125E+01  1.795426E+01  3.291904E+01  3.474322E+01  3.536171E+01  3.787233E+01  3.814828E+01  4.439401E+01
            0.232323  0.577350  0.000000
  1.080094E+01  1.146381E+01  1.804040E+01  3.304129E+01  3.478545E+01  3.533911E+01  3.784614E+01  3.811554E+01  4.439097E+01
            0.237374  0.577350  0.000000
  1.082683E+01  1.147605E+01  1.812277E+01  3.316071E+01  3.482651E+01  3.531716E+01  3.782096E+01  3.808232E+01  4.438845E+01
            0.242424  0.577350  0.000000
  1.084993E+01  1.148795E+01  1.820128E+01  3.327702E+01  3.486625E+01  3.529594E+01  3.779687E+01  3.804873E+01  4.438641E+01
            0.247475  0.577350  0.000000
  1.087033E+01  1.149947E+01  1.827581E+01  3.338993E+01  3.490454E+01  3.527549E+01  3.777392E+01  3.801486E+01  4.438484E+01
            0.252525  0.577350  0.000000
  1.088815E+01  1.151059E+01  1.834629E+01  3.349915E+01  3.494124E+01  3.525587E+01  3.775220E+01  3.798087E+01  4.438369E+01
            0.257576  0.577350  0.000000
  1.090351E+01  1.152129E+01  1.841265E+01  3.360436E+01  3.497622E+01  3.523715E+01  3.773175E+01  3.794689E+01  4.438294E+01
            0.262626  0.577350  0.000000
  1.091653E+01  1.153152E+01  1.847482E+01  3.370525E+01  3.500935E+01  3.521938E+01  3.771263E+01  3.791313E+01  4.438254E+01
            0.267677  0.577350  0.000000
  1.092740E+01  1.154127E+01  1.853275E+01  3.380148E+01  3.504048E+01  3.520262E+01  3.769489E+01  3.787978E+01  4.438244E+01
            0.272727  0.577350  0.000000
  1.093626E+01  1.155050E+01  1.858640E+01  3.389272E+01  3.506947E+01  3.518698E+01  3.767858E+01  3.784709E+01  4.438261E+01
            0.277778  0.577350  0.000000
  1.094330E+01  1.155918E+01  1.863574E+01  3.397860E+01  3.509610E+01  3.517263E+01  3.766373E+01  3.781532E+01  4.438300E+01
            0.282828  0.577350  0.000000
  1.094871E+01  1.156728E+01  1.868074E+01  3.405875E+01  3.511970E+01  3.516018E+01  3.765035E+01  3.778475E+01  4.438356E+01
            0.287879  0.577350  0.000000
  1.095269E+01  1.157477E+01  1.872140E+01  3.413281E+01  3.513520E+01  3.515466E+01  3.763847E+01  3.775570E+01  4.438424E+01
            0.292929  0.577350  0.000000
  1.095544E+01  1.158162E+01  1.875771E+01  3.420038E+01  3.513099E+01  3.516768E+01  3.762806E+01  3.772849E+01  4.438500E+01
            0.297980  0.577350  0.000000
  1.095718E+01  1.158779E+01  1.878967E+01  3.426109E+01  3.512209E+01  3.518420E+01  3.761912E+01  3.770347E+01  4.438580E+01
            0.303030  0.577350  0.000000
  1.095809E+01  1.159326E+01  1.881731E+01  3.431456E+01  3.511367E+01  3.519908E+01  3.761162E+01  3.768096E+01  4.438659E+01
            0.308081  0.577350  0.000000
  1.095839E+01  1.159799E+01  1.884062E+01  3.436044E+01  3.510631E+01  3.521174E+01  3.760550E+01  3.766130E+01  4.438733E+01
            0.313131  0.577350  0.000000
  1.095827E+01  1.160194E+01  1.885965E+01  3.439842E+01  3.510018E+01  3.522205E+01  3.760071E+01  3.764479E+01  4.438800E+01
            0.318182  0.577350  0.000000
  1.095790E+01  1.160508E+01  1.887440E+01  3.442823E+01  3.509536E+01  3.523000E+01  3.759715E+01  3.763169E+01  4.438856E+01
            0.323232  0.577350  0.000000
  1.095746E+01  1.160737E+01  1.888490E+01  3.444964E+01  3.509189E+01  3.523560E+01  3.759475E+01  3.762221E+01  4.438898E+01
            0.328283  0.577350  0.000000
  1.095711E+01  1.160877E+01  1.889119E+01  3.446252E+01  3.508979E+01  3.523891E+01  3.759340E+01  3.761648E+01  4.438924E+01
            0.333333  0.577350  0.000000
  1.095696E+01  1.160925E+01  1.889328E+01  3.446681E+01  3.508909E+01  3.523999E+01  3.759297E+01  3.761457E+01  4.438933E+01
            0.330808  0.572976  0.000000
  1.095714E+01  1.160876E+01  1.889119E+01  3.446254E+01  3.508979E+01  3.523895E+01  3.759335E+01  3.761646E+01  4.438924E+01
            0.328283  0.568603  0.000000
  1.095773E+01  1.160725E+01  1.888496E+01  3.444983E+01  3.509188E+01  3.523589E+01  3.759440E+01  3.762203E+01  4.438895E+01
            0.325758  0.564229  0.000000
  1.095879E+01  1.160469E+01  1.887459E+01  3.442887E+01  3.509530E+01  3.523098E+01  3.759599E+01  3.763110E+01  4.438848E+01
            0.323232  0.559855  0.000000
  1.096036E+01  1.160103E+01  1.886009E+01  3.439993E+01  3.509995E+01  3.522443E+01  3.759795E+01  3.764340E+01  4.438782E+01
            0.320707  0.555481  0.000000
  1.096245E+01  1.159621E+01  1.884147E+01  3.436335E+01  3.510560E+01  3.521660E+01  3.760016E+01  3.765860E+01  4.438697E+01
            0.318182  0.551107  0.000000
  1.096503E+01  1.159018E+01  1.881873E+01  3.431952E+01  3.511179E+01  3.520805E+01  3.760246E+01  3.767632E+01  4.438597E+01
            0.315657  0.546733  0.000000
  1.096807E+01  1.158290E+01  1.879187E+01  3.426885E+01  3.511751E+01  3.519993E+01  3.760470E+01  3.769617E+01  4.438481E+01
            0.313131  0.542359  0.000000
  1.097149E+01  1.157430E+01  1.876086E+01  3.421178E+01  3.512073E+01  3.519434E+01  3.760674E+01  3.771769E+01  4.438353E+01
            0.310606  0.537985  0.000000
  1.097519E+01  1.156433E+01  1.872571E+01  3.414876E+01  3.511859E+01  3.519427E+01  3.760844E+01  3.774047E+01  4.438215E+01
            0.308081  0.533612  0.000000
  1.097906E+01  1.155293E+01  1.868637E+01  3.408023E+01  3.510975E+01  3.520115E+01  3.760965E+01  3.776405E+01  4.438070E+01
            0.305556  0.529238  0.000000
  1.098297E+01  1.154005E+01  1.864283E+01  3.400663E+01  3.509548E+01  3.521379E+01  3.761025E+01  3.778801E+01  4.437920E+01
            0.303030  0.524864  0.000000
  1.098675E+01  1.152562E+01  1.859506E+01  3.392839E+01  3.507754E+01  3.523053E+01  3.761010E+01  3.781194E+01  4.437769E+01
            0.300505  0.520490  0.000000
  1.099024E+01  1.150959E+01  1.854302E+01  3.384591E+01  3.505701E+01  3.525036E+01  3.760908E+01  3.783543E+01  4.437620E+01
            0.297980  0.516116  0.000000
  1.099325E+01  1.149188E+01  1.848668E+01  3.375958E+01  3.503447E+01  3.527276E+01  3.760706E+01  3.785813E+01  4.437477E+01
            0.295455  0.511742  0.000000
  1.099560E+01  1.147246E+01  1.842602E+01  3.366977E+01  3.501022E+01  3.529749E+01  3.760394E+01  3.787969E+01  4.437344E+01
            0.292929  0.507368  0.000000
  1.099708E+01  1.145124E+01  1.836099E+01  3.357681E+01  3.498445E+01  3.532441E+01  3.759960E+01  3.789977E+01  4.437224E+01
            0.290404  0.502995  0.000000
  1.099750E+01  1.142818E+01  1.829157E+01  3.348105E+01  3.495729E+01  3.535343E+01  3.759395E+01  3.791809E+01  4.437121E+01
            0.287879  0.498621  0.000000
  1.099665E+01  1.140322E+01  1.821774E+01  3.338278E+01  3.492880E+01  3.538452E+01  3.758688E+01  3.793435E+01  4.437040E+01
            0.285354  0.494247  0.000000
  1.099434E+01  1.137630E+01  1.813948E+01  3.328232E+01  3.489903E+01  3.541764E+01  3.757831E+01  3.794831E+01  4.436984E+01
            0.282828  0.489873  0.000000
  1.099036E+01  1.134737E+01  1.805679E+01  3.317992E+01  3.486803E+01  3.545277E+01  3.756815E+01  3.795972E+01  4.436958E+01
            0.280303  0.485499  0.000000
  1.098454E+01  1.131637E+01  1.796967E+01  3.307587E+01  3.483582E+01  3.548989E+01  3.755631E+01  3.796838E+01  4.436965E+01
            0.277778  0.481125  0.000000
  1.097668E+01  1.128326E+01  1.787813E+01  3.297041E+01  3.480240E+01  3.552898E+01  3.754273E+01  3.797407E+01  4.437009E+01
            0.275253  0.476751  0.000000
  1.096662E+01  1.124799E+01  1.778219E+01  3.286380E+01  3.476779E+01  3.557003E+01  3.752734E+01  3.797663E+01  4.437096E+01
            0.272727  0.472377  0.000000
  1.095418E+01  1.121051E+01  1.768189E+01  3.275626E+01  3.473197E+01  3.561302E+01  3.751007E+01  3.797587E+01  4.437229E+01
            0.270202  0.468004  0.000000
  1.093923E+01  1.117078E+01  1.757729E+01  3.264802E+01  3.469496E+01  3.565790E+01  3.749088E+01  3.797165E+01  4.437412E+01
            0.267677  0.463630  0.000000
  1.092161E+01  1.112877E+01  1.746844E+01  3.253931E+01  3.465674E+01  3.570467E+01  3.746972E+01  3.796383E+01  4.437651E+01
            0.265152  0.459256  0.000000
  1.090120E+01  1.108442E+01  1.735543E+01  3.243033E+01  3.461729E+01  3.575326E+01  3.744655E+01  3.795228E+01  4.437949E+01
            0.262626  0.454882  0.000000
  1.087787E+01  1.103771E+01  1.723834E+01  3.232130E+01  3.457660E+01  3.580364E+01  3.742137E+01  3.793688E+01  4.438311E+01
            0.260101  0.450508  0.000000
  1.085153E+01  1.098861E+01  1.711728E+01  3.221241E+01  3.453466E+01  3.585574E+01  3.739417E+01  3.791753E+01  4.438743E+01
            0.257576  0.446134  0.000000
  1.082208E+01  1.093707E+01  1.699237E+01  3.210385E+01  3.449144E+01  3.590947E+01  3.736496E+01  3.789413E+01  4.439247E+01
            0.255051  0.441760  0.000000
  1.078944E+01  1.088308E+01  1.686375E+01  3.199582E+01  3.444692E+01  3.596473E+01  3.733380E+01  3.786659E+01  4.439830E+01
            0.252525  0.437387  0.000000
  1.075353E+01  1.082661E+01  1.673155E+01  3.188849E+01  3.440109E+01  3.602135E+01  3.730078E+01  3.783483E+01  4.440496E+01
            0.250000  0.433013  0.000000
  1.071429E+01  1.076763E+01  1.659594E+01  3.178204E+01  3.435391E+01  3.607914E+01  3.726605E+01  3.779880E+01  4.441250E+01
            0.247475  0.428639  0.000000
  1.067168E+01  1.070611E+01  1.645708E+01  3.167663E+01  3.430537E+01  3.613779E+01  3.722985E+01  3.775841E+01  4.442096E+01
            0.244949  0.424265  0.000000
  1.062565E+01  1.064205E+01  1.631515E+01  3.157242E+01  3.425545E+01  3.619688E+01  3.719257E+01  3.771363E+01  4.443039E+01
            0.242424  0.419891  0.000000
  1.057541E+01  1.057617E+01  1.617033E+01  3.146955E+01  3.420412E+01  3.625577E+01  3.715479E+01  3.766440E+01  4.444084E+01
            0.239899  0.415517  0.000000
  1.050619E+01  1.052324E+01  1.602281E+01  3.136817E+01  3.415137E+01  3.631347E+01  3.711746E+01  3.761069E+01  4.445234E+01
            0.237374  0.411143  0.000000
  1.043437E+01  1.046683E+01  1.587278E+01  3.126840E+01  3.409718E+01  3.636842E+01  3.708208E+01  3.755247E+01  4.446495E+01
            0.234848  0.406770  0.000000
  1.035993E+01  1.040695E+01  1.572046E+01  3.117036E+01  3.404153E+01  3.641818E+01  3.705107E+01  3.748971E+01  4.447869E+01
            0.232323  0.402396  0.000000
  1.028287E+01  1.034363E+01  1.556605E+01  3.107415E+01  3.398440E+01  3.645904E+01  3.702808E+01  3.742240E+01  4.449361E+01
            0.229798  0.398022  0.000000
  1.020319E+01  1.027689E+01  1.540974E+01  3.097987E+01  3.392580E+01  3.648606E+01  3.701802E+01  3.735053E+01  4.450974E+01
            0.227273  0.393648  0.000000
  1.012087E+01  1.020680E+01  1.525176E+01  3.088759E+01  3.386570E+01  3.649453E+01  3.702558E+01  3.727410E+01  4.452711E+01
            0.224747  0.389274  0.000000
  1.003592E+01  1.013340E+01  1.509230E+01  3.079740E+01  3.380409E+01  3.648252E+01  3.705263E+01  3.719312E+01  4.454574E+01
            0.222222  0.384900  0.000000
  9.948337E+00  1.005680E+01  1.493158E+01  3.070933E+01  3.374098E+01  3.645204E+01  3.709715E+01  3.710760E+01  4.456566E+01
            0.219697  0.380526  0.000000
  9.858138E+00  9.977091E+00  1.476979E+01  3.062344E+01  3.367636E+01  3.640701E+01  3.701758E+01  3.715517E+01  4.458689E+01
            0.217172  0.376152  0.000000
  9.765331E+00  9.894424E+00  1.460714E+01  3.053976E+01  3.361023E+01  3.635115E+01  3.692309E+01  3.722297E+01  4.460943E+01
            0.214646  0.371779  0.000000
  9.669932E+00  9.808957E+00  1.444383E+01  3.045832E+01  3.354259E+01  3.628712E+01  3.682417E+01  3.729783E+01  4.463329E+01
            0.212121  0.367405  0.000000
  9.571961E+00  9.720887E+00  1.428005E+01  3.037911E+01  3.347345E+01  3.621671E+01  3.672087E+01  3.737796E+01  4.465848E+01
            0.209596  0.363031  0.000000
  9.471445E+00  9.630443E+00  1.411598E+01  3.030216E+01  3.340282E+01  3.614105E+01  3.661326E+01  3.746220E+01  4.468499E+01
            0.207071  0.358657  0.000000
  9.368413E+00  9.537894E+00  1.395180E+01  3.022744E+01  3.333070E+01  3.606089E+01  3.650141E+01  3.754977E+01  4.471282E+01
            0.204545  0.354283  0.000000
  9.262900E+00  9.443547E+00  1.378768E+01  3.015496E+01  3.325711E+01  3.597675E+01  3.638541E+01  3.764013E+01  4.474194E+01
            0.202020  0.349909  0.000000
  9.154948E+00  9.347751E+00  1.362378E+01  3.008470E+01  3.318207E+01  3.588900E+01  3.626535E+01  3.773291E+01  4.477236E+01
            0.199495  0.345535  0.000000
  9.044600E+00  9.250901E+00  1.346026E+01  3.001666E+01  3.310559E+01  3.579790E+01  3.614134E+01  3.782781E+01  4.480403E+01
            0.196970  0.341162  0.000000
  8.931906E+00  9.153435E+00  1.329726E+01  2.995080E+01  3.302769E+01  3.570366E+01  3.601350E+01  3.792461E+01  4.483695E+01
            0.194444  0.336788  0.000000
  8.816921E+00  9.055837E+00  1.313491E+01  2.988713E+01  3.294840E+01  3.560644E+01  3.588197E+01  3.802314E+01  4.487107E+01
            0.191919  0.332414  0.000000
  8.699701E+00  8.958635E+00  1.297334E+01  2.982564E+01  3.286773E+01  3.550638E+01  3.574688E+01  3.812324E+01  4.490636E+01
            0.189394  0.328040  0.000000
  8.580310E+00  8.862398E+00  1.281266E+01  2.976634E+01  3.278572E+01  3.540360E+01  3.560840E+01  3.822479E+01  4.494279E+01
            0.186869  0.323666  0.000000
  8.458812E+00  8.767732E+00  1.265297E+01  2.970922E+01  3.270238E+01  3.529820E+01  3.546671E+01  3.832767E+01  4.498031E+01
            0.184343  0.319292  0.000000
  8.335276E+00  8.675276E+00  1.249438E+01  2.965433E+01  3.261775E+01  3.519027E+01  3.532200E+01  3.843177E+01  4.501889E+01
            0.181818  0.314918  0.000000
  8.209773E+00  8.585690E+00  1.233698E+01  2.960169E+01  3.253186E+01  3.507991E+01  3.517447E+01  3.853701E+01  4.505849E+01
            0.179293  0.310544  0.000000
  8.082378E+00  8.499651E+00  1.218084E+01  2.955136E+01  3.244473E+01  3.496720E+01  3.502435E+01  3.864330E+01  4.509904E+01
            0.176768  0.306171  0.000000
  7.953166E+00  8.417837E+00  1.202604E+01  2.950340E+01  3.235640E+01  3.485220E+01  3.487190E+01  3.875054E+01  4.514052E+01
            0.174242  0.301797  0.000000
  7.822214E+00  8.340914E+00  1.187267E+01  2.945791E+01  3.226690E+01  3.471736E+01  3.473501E+01  3.885867E+01  4.518287E+01
            0.171717  0.297423  0.000000
  7.689600E+00  8.269519E+00  1.172078E+01  2.941499E+01  3.217627E+01  3.456103E+01  3.461568E+01  3.896760E+01  4.522604E+01
            0.169192  0.293049  0.000000
  7.555404E+00  8.204245E+00  1.157046E+01  2.937475E+01  3.208454E+01  3.440322E+01  3.449429E+01  3.907726E+01  4.526999E+01
            0.166667  0.288675  0.000000
  7.419706E+00  8.145618E+00  1.142179E+01  2.933736E+01  3.199174E+01  3.424427E+01  3.437091E+01  3.918758E+01  4.531467E+01
            0.164141  0.284301  0.000000
  7.282586E+00  8.094075E+00  1.127485E+01  2.930295E+01  3.189793E+01  3.408452E+01  3.424560E+01  3.929849E+01  4.536003E+01
            0.161616  0.279927  0.000000
  7.144125E+00  8.049945E+00  1.112974E+01  2.927172E+01  3.180312E+01  3.392436E+01  3.411842E+01  3.940991E+01  4.540603E+01
            0.159091  0.275554  0.000000
  7.004405E+00  8.013421E+00  1.098659E+01  2.924384E+01  3.170737E+01  3.376421E+01  3.398944E+01  3.952177E+01  4.545261E+01
            0.156566  0.271180  0.000000
  6.863507E+00  7.984543E+00  1.084555E+01  2.921954E+01  3.161071E+01  3.360449E+01  3.385872E+01  3.963401E+01  4.549973E+01
            0.154040  0.266806  0.000000
  6.721513E+00  7.963166E+00  1.070680E+01  2.919902E+01  3.151319E+01  3.344569E+01  3.372632E+01  3.974654E+01  4.554734E+01
            0.151515  0.262432  0.000000
  6.578506E+00  7.948942E+00  1.057058E+01  2.918250E+01  3.141485E+01  3.328829E+01  3.359232E+01  3.985930E+01  4.559540E+01
            0.148990  0.258058  0.000000
  6.434570E+00  7.941293E+00  1.043720E+01  2.917023E+01  3.131574E+01  3.313281E+01  3.345677E+01  3.997220E+01  4.564386E+01
            0.146465  0.253684  0.000000
  6.289789E+00  7.939385E+00  1.030706E+01  2.916243E+01  3.121591E+01  3.297980E+01  3.331973E+01  4.008516E+01  4.569267E+01
            0.143939  0.249310  0.000000
  6.144251E+00  7.942104E+00  1.018067E+01  2.915932E+01  3.111540E+01  3.282986E+01  3.318128E+01  4.019810E+01  4.574180E+01
            0.141414  0.244936  0.000000
  5.998043E+00  7.948029E+00  1.005870E+01  2.916114E+01  3.101426E+01  3.268356E+01  3.304148E+01  4.031094E+01  4.579118E+01
            0.138889  0.240563  0.000000
  5.851258E+00  7.955409E+00  9.941971E+00  2.916809E+01  3.091256E+01  3.254155E+01  3.290041E+01  4.042359E+01  4.584079E+01
            0.136364  0.236189  0.000000
  5.703990E+00  7.962149E+00  9.831544E+00  2.918037E+01  3.081034E+01  3.240447E+01  3.275813E+01  4.053595E+01  4.589056E+01
            0.133838  0.231815  0.000000
  5.556337E+00  7.965825E+00  9.728663E+00  2.919817E+01  3.070767E+01  3.227296E+01  3.261472E+01  4.064794E+01  4.594045E+01
            0.131313  0.227441  0.000000
  5.408399E+00  7.963746E+00  9.634735E+00  2.922164E+01  3.060461E+01  3.214771E+01  3.247026E+01  4.075945E+01  4.599042E+01
            0.128788  0.223067  0.000000
  5.260284E+00  7.953113E+00  9.551193E+00  2.925092E+01  3.050121E+01  3.202938E+01  3.232485E+01  4.087038E+01  4.604041E+01
            0.126263  0.218693  0.000000
  5.112103E+00  7.931274E+00  9.479251E+00  2.928611E+01  3.039756E+01  3.191862E+01  3.217855E+01  4.098065E+01  4.609037E+01
            0.123737  0.214319  0.000000
  4.963970E+00  7.896076E+00  9.419586E+00  2.932729E+01  3.029371E+01  3.181610E+01  3.203147E+01  4.109014E+01  4.614026E+01
            0.121212  0.209946  0.000000
  4.816007E+00  7.846196E+00  9.372018E+00  2.937451E+01  3.018973E+01  3.172242E+01  3.188371E+01  4.119876E+01  4.619003E+01
            0.118687  0.205572  0.000000
  4.668341E+00  7.781323E+00  9.335360E+00  2.942777E+01  3.008571E+01  3.163817E+01  3.173536E+01  4.130641E+01  4.623963E+01
            0.116162  0.201198  0.000000
  4.521102E+00  7.702079E+00  9.307513E+00  2.948707E+01  2.998171E+01  3.156388E+01  3.158654E+01  4.141298E+01  4.628900E+01
            0.113636  0.196824  0.000000
  4.374428E+00  7.609749E+00  9.285762E+00  2.955234E+01  2.987782E+01  3.143734E+01  3.150002E+01  4.151839E+01  4.633810E+01
            0.111111  0.192450  0.000000
  4.228461E+00  7.505929E+00  9.267144E+00  2.962351E+01  2.977412E+01  3.128790E+01  3.144698E+01  4.162254E+01  4.638687E+01
            0.108586  0.188076  0.000000
  4.083346E+00  7.392248E+00  9.248746E+00  2.967070E+01  2.970046E+01  3.113834E+01  3.140506E+01  4.172534E+01  4.643527E+01
            0.106061  0.183702  0.000000
  3.939235E+00  7.270196E+00  9.227897E+00  2.956763E+01  2.978306E+01  3.098878E+01  3.137447E+01  4.182670E+01  4.648325E+01
            0.103535  0.179328  0.000000
  3.796282E+00  7.141048E+00  9.202251E+00  2.946502E+01  2.987115E+01  3.083935E+01  3.135528E+01  4.192655E+01  4.653076E+01
            0.101010  0.174955  0.000000
  3.654642E+00  7.005857E+00  9.169816E+00  2.936295E+01  2.996455E+01  3.069020E+01  3.134748E+01  4.202481E+01  4.657776E+01
            0.098485  0.170581  0.000000
  3.514474E+00  6.865476E+00  9.128931E+00  2.926151E+01  3.006306E+01  3.054146E+01  3.135089E+01  4.212141E+01  4.662420E+01
            0.095960  0.166207  0.000000
  3.375937E+00  6.720593E+00  9.078248E+00  2.916080E+01  3.016646E+01  3.039329E+01  3.136525E+01  4.221628E+01  4.667004E+01
            0.093434  0.161833  0.000000
  3.239190E+00  6.571759E+00  9.016694E+00  2.906092E+01  3.024583E+01  3.027450E+01  3.139014E+01  4.230938E+01  4.671524E+01
            0.090909  0.157459  0.000000
  3.104389E+00  6.419424E+00  8.943443E+00  2.896196E+01  3.009925E+01  3.038693E+01  3.142506E+01  4.240065E+01  4.675976E+01
            0.088384  0.153085  0.000000
  2.971690E+00  6.263959E+00  8.857893E+00  2.886403E+01  2.995370E+01  3.050347E+01  3.146938E+01  4.249005E+01  4.680357E+01
            0.085859  0.148711  0.000000
  2.841243E+00  6.105673E+00  8.759634E+00  2.876723E+01  2.980935E+01  3.062380E+01  3.152240E+01  4.257754E+01  4.684662E+01
            0.083333  0.144338  0.000000
  2.713190E+00  5.944827E+00  8.648431E+00  2.867166E+01  2.966636E+01  3.074758E+01  3.158335E+01  4.266309E+01  4.688890E+01
            0.080808  0.139964  0.000000
  2.587670E+00  5.781648E+00  8.524202E+00  2.857742E+01  2.952490E+01  3.087443E+01  3.165140E+01  4.274668E+01  4.693036E+01
            0.078283  0.135590  0.000000
  2.464811E+00  5.616334E+00  8.386994E+00  2.848462E+01  2.938516E+01  3.100392E+01  3.172570E+01  4.282828E+01  4.697098E+01
            0.075758  0.131216  0.000000
  2.344732E+00  5.449060E+00  8.236971E+00  2.839337E+01  2.924729E+01  3.113561E+01  3.180539E+01  4.290787E+01  4.701073E+01
            0.073232  0.126842  0.000000
  2.227541E+00  5.279985E+00  8.074389E+00  2.830376E+01  2.911149E+01  3.126899E+01  3.188959E+01  4.298544E+01  4.704960E+01
            0.070707  0.122468  0.000000
  2.113331E+00  5.109252E+00  7.899586E+00  2.821590E+01  2.897794E+01  3.140355E+01  3.197747E+01  4.306097E+01  4.708754E+01
            0.068182  0.118094  0.000000
  2.002184E+00  4.936993E+00  7.712962E+00  2.812991E+01  2.884680E+01  3.153872E+01  3.206822E+01  4.313444E+01  4.712455E+01
            0.065657  0.113721  0.000000
  1.894165E+00  4.763328E+00  7.514969E+00  2.804588E+01  2.871828E+01  3.167392E+01  3.216105E+01  4.320586E+01  4.716059E+01
            0.063131  0.109347  0.000000
  1.789325E+00  4.588369E+00  7.306095E+00  2.796392E+01  2.859254E+01  3.180857E+01  3.225523E+01  4.327519E+01  4.719564E+01
            0.060606  0.104973  0.000000
  1.687697E+00  4.412218E+00  7.086857E+00  2.788414E+01  2.846978E+01  3.194207E+01  3.235006E+01  4.334242E+01  4.722968E+01
            0.058081  0.100599  0.000000
  1.589296E+00  4.234973E+00  6.857787E+00  2.780664E+01  2.835019E+01  3.207384E+01  3.244492E+01  4.340752E+01  4.726269E+01
            0.055556  0.096225  0.000000
  1.494121E+00  4.056721E+00  6.619428E+00  2.773153E+01  2.823394E+01  3.220329E+01  3.253920E+01  4.347048E+01  4.729464E+01
            0.053030  0.091851  0.000000
  1.402152E+00  3.877544E+00  6.372323E+00  2.765890E+01  2.812122E+01  3.232988E+01  3.263236E+01  4.353126E+01  4.732550E+01
            0.050505  0.087477  0.000000
  1.313352E+00  3.697519E+00  6.117014E+00  2.758886E+01  2.801222E+01  3.245308E+01  3.272390E+01  4.358983E+01  4.735525E+01
            0.047980  0.083103  0.000000
  1.227668E+00  3.516716E+00  5.854034E+00  2.752150E+01  2.790712E+01  3.257240E+01  3.281335E+01  4.364614E+01  4.738387E+01
            0.045455  0.078730  0.000000
  1.145028E+00  3.335200E+00  5.583905E+00  2.745693E+01  2.780610E+01  3.268738E+01  3.290031E+01  4.370015E+01  4.741131E+01
            0.042929  0.074356  0.000000
  1.065347E+00  3.153030E+00  5.307134E+00  2.739524E+01  2.770933E+01  3.279763E+01  3.298439E+01  4.375181E+01  4.743755E+01
            0.040404  0.069982  0.000000
  9.885257E-01  2.970262E+00  5.024215E+00  2.733651E+01  2.761700E+01  3.290276E+01  3.306524E+01  4.380106E+01  4.746255E+01
            0.037879  0.065608  0.000000
  9.144523E-01  2.786948E+00  4.735621E+00  2.728085E+01  2.752927E+01  3.300247E+01  3.314256E+01  4.384784E+01  4.748629E+01
            0.035354  0.061234  0.000000
  8.430058E-01  2.603134E+00  4.441811E+00  2.722834E+01  2.744632E+01  3.309646E+01  3.321607E+01  4.389207E+01  4.750872E+01
            0.032828  0.056860  0.000000
  7.740580E-01  2.418864E+00  4.143224E+00  2.717905E+01  2.736829E+01  3.318452E+01  3.328551E+01  4.393369E+01  4.752982E+01
            0.030303  0.052486  0.000000
  7.074768E-01  2.234178E+00  3.840281E+00  2.713308E+01  2.729536E+01  3.326644E+01  3.335065E+01  4.397264E+01  4.754954E+01
            0.027778  0.048113  0.000000
  6.431306E-01  2.049113E+00  3.533387E+00  2.709049E+01  2.722766E+01  3.334207E+01  3.341130E+01  4.400882E+01  4.756784E+01
            0.025253  0.043739  0.000000
  5.808939E-01  1.863703E+00  3.222930E+00  2.705135E+01  2.716533E+01  3.341129E+01  3.346726E+01  4.404217E+01  4.758470E+01
            0.022727  0.039365  0.000000
  5.206548E-01  1.677979E+00  2.909282E+00  2.701573E+01  2.710852E+01  3.347402E+01  3.351837E+01  4.407261E+01  4.760008E+01
            0.020202  0.034991  0.000000
  4.623268E-01  1.491968E+00  2.592798E+00  2.698370E+01  2.705734E+01  3.353018E+01  3.356449E+01  4.410007E+01  4.761394E+01
            0.017677  0.030617  0.000000
  4.058684E-01  1.305691E+00  2.273821E+00  2.695530E+01  2.701191E+01  3.357974E+01  3.360549E+01  4.412449E+01  4.762625E+01
            0.015152  0.026243  0.000000
  3.513171E-01  1.119164E+00  1.952675E+00  2.693058E+01  2.697231E+01  3.362268E+01  3.364125E+01  4.414579E+01  4.763699E+01
            0.012626  0.021869  0.000000
  2.988551E-01  9.323853E-01  1.629669E+00  2.690959E+01  2.693866E+01  3.365900E+01  3.367168E+01  4.416392E+01  4.764612E+01
            0.010101  0.017495  0.000000
  2.489452E-01  7.453253E-01  1.305085E+00  2.689237E+01  2.691102E+01  3.368869E+01  3.369669E+01  4.417883E+01  4.765362E+01
            0.007576  0.013122  0.000000
  2.026273E-01  5.578721E-01  9.791524E-01  2.687894E+01  2.688945E+01  3.371177E+01  3.371622E+01  4.419047E+01  4.765948E+01
            0.005051  0.008748  0.000000
  1.621833E-01  3.696273E-01  6.519333E-01  2.686933E+01  2.687401E+01  3.372824E+01  3.373020E+01  4.419881E+01  4.766368E+01
            0.002525  0.004374  0.000000
  1.323802E-01  1.783936E-01  3.225109E-01  2.686356E+01  2.686473E+01  3.373812E+01  3.373861E+01  4.420383E+01  4.766620E+01
            0.000000  0.000000  0.000000
  5.582188E-02  5.582188E-02  1.208737E-01  2.686163E+01  2.686163E+01  3.374141E+01  3.374141E+01  4.420550E+01  4.766704E+01


==> anc/fig11/phband01cr1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -5.168515E-02 -5.007329E-02  1.209080E-01  2.686163E+01  2.686163E+01  3.465132E+01  3.465156E+01  4.420550E+01  4.759086E+01
            0.000000  0.005064  0.000000
  1.324726E-01  1.804378E-01  1.033432E+00  2.686357E+01  2.686474E+01  3.464860E+01  3.469119E+01  4.420382E+01  4.762290E+01
            0.000000  0.010129  0.000000
  1.624096E-01  3.717320E-01  1.458753E+00  2.686937E+01  2.687408E+01  3.463971E+01  3.474785E+01  4.419877E+01  4.762036E+01
            0.000000  0.015193  0.000000
  2.030138E-01  5.603860E-01  1.774212E+00  2.687903E+01  2.688961E+01  3.462489E+01  3.478759E+01  4.419039E+01  4.761710E+01
            0.000000  0.020258  0.000000
  2.495022E-01  7.482053E-01  2.051791E+00  2.689252E+01  2.691130E+01  3.460416E+01  3.481631E+01  4.417868E+01  4.761262E+01
            0.000000  0.025322  0.000000
  2.995934E-01  9.354804E-01  2.315368E+00  2.690983E+01  2.693911E+01  3.457752E+01  3.483723E+01  4.416369E+01  4.760671E+01
            0.000000  0.030387  0.000000
  3.522538E-01  1.122262E+00  2.574886E+00  2.693090E+01  2.697298E+01  3.454495E+01  3.485217E+01  4.414546E+01  4.759930E+01
            0.000000  0.035451  0.000000
  4.070301E-01  1.308537E+00  2.834821E+00  2.695570E+01  2.701284E+01  3.450646E+01  3.486220E+01  4.412404E+01  4.759034E+01
            0.000000  0.040516  0.000000
  4.637517E-01  1.494267E+00  3.097180E+00  2.698418E+01  2.705860E+01  3.446202E+01  3.486789E+01  4.409950E+01  4.757984E+01
            0.000000  0.045580  0.000000
  5.223950E-01  1.679407E+00  3.362775E+00  2.701628E+01  2.711016E+01  3.441159E+01  3.486955E+01  4.407189E+01  4.756780E+01
            0.000000  0.050645  0.000000
  5.830175E-01  1.863905E+00  3.631807E+00  2.705194E+01  2.716742E+01  3.435513E+01  3.486727E+01  4.404128E+01  4.755423E+01
            0.000000  0.055709  0.000000
  6.457229E-01  2.047705E+00  3.904148E+00  2.709109E+01  2.723027E+01  3.429255E+01  3.486100E+01  4.400776E+01  4.753916E+01
            0.000000  0.060774  0.000000
  7.106413E-01  2.230744E+00  4.179495E+00  2.713366E+01  2.729857E+01  3.422375E+01  3.485061E+01  4.397139E+01  4.752261E+01
            0.000000  0.065838  0.000000
  7.779172E-01  2.412951E+00  4.457434E+00  2.717956E+01  2.737219E+01  3.414861E+01  3.483588E+01  4.393225E+01  4.750461E+01
            0.000000  0.070903  0.000000
  8.477006E-01  2.594245E+00  4.737484E+00  2.722871E+01  2.745099E+01  3.406697E+01  3.481654E+01  4.389041E+01  4.748520E+01
            0.000000  0.075967  0.000000
  9.201409E-01  2.774530E+00  5.019112E+00  2.728102E+01  2.753482E+01  3.397865E+01  3.479229E+01  4.384596E+01  4.746442E+01
            0.000000  0.081032  0.000000
  9.953822E-01  2.953698E+00  5.301742E+00  2.733641E+01  2.762352E+01  3.388343E+01  3.476281E+01  4.379895E+01  4.744231E+01
            0.000000  0.086096  0.000000
  1.073559E+00  3.131622E+00  5.584759E+00  2.739477E+01  2.771692E+01  3.378106E+01  3.472774E+01  4.374947E+01  4.741890E+01
            0.000000  0.091161  0.000000
  1.154795E+00  3.308158E+00  5.867510E+00  2.745600E+01  2.781487E+01  3.367130E+01  3.468675E+01  4.369758E+01  4.739423E+01
            0.000000  0.096225  0.000000
  1.239196E+00  3.483146E+00  6.149306E+00  2.752001E+01  2.791718E+01  3.355385E+01  3.463949E+01  4.364334E+01  4.736835E+01
            0.000000  0.101290  0.000000
  1.326853E+00  3.656410E+00  6.429419E+00  2.758670E+01  2.802368E+01  3.342841E+01  3.458566E+01  4.358680E+01  4.734126E+01
            0.000000  0.106354  0.000000
  1.417837E+00  3.827757E+00  6.707083E+00  2.765595E+01  2.813418E+01  3.329468E+01  3.452496E+01  4.352801E+01  4.731302E+01
            0.000000  0.111418  0.000000
  1.512199E+00  3.996987E+00  6.981496E+00  2.772765E+01  2.824851E+01  3.315235E+01  3.445712E+01  4.346703E+01  4.728361E+01
            0.000000  0.116483  0.000000
  1.609970E+00  4.163891E+00  7.251816E+00  2.780171E+01  2.836648E+01  3.300113E+01  3.438194E+01  4.340390E+01  4.725307E+01
            0.000000  0.121547  0.000000
  1.711161E+00  4.328260E+00  7.517164E+00  2.787801E+01  2.848790E+01  3.284076E+01  3.429926E+01  4.333865E+01  4.722140E+01
            0.000000  0.126612  0.000000
  1.815760E+00  4.489890E+00  7.776616E+00  2.795643E+01  2.861259E+01  3.267103E+01  3.420900E+01  4.327132E+01  4.718858E+01
            0.000000  0.131676  0.000000
  1.923736E+00  4.648591E+00  8.029208E+00  2.803687E+01  2.874035E+01  3.249179E+01  3.411119E+01  4.320195E+01  4.715463E+01
            0.000000  0.136741  0.000000
  2.035039E+00  4.804197E+00  8.273925E+00  2.811921E+01  2.887099E+01  3.230304E+01  3.400594E+01  4.313055E+01  4.711954E+01
            0.000000  0.141805  0.000000
  2.149599E+00  4.956580E+00  8.509699E+00  2.820334E+01  2.900434E+01  3.210489E+01  3.389354E+01  4.305717E+01  4.708330E+01
            0.000000  0.146870  0.000000
  2.267331E+00  5.105660E+00  8.735398E+00  2.828914E+01  2.914019E+01  3.189769E+01  3.377442E+01  4.298183E+01  4.704592E+01
            0.000000  0.151934  0.000000
  2.388133E+00  5.251427E+00  8.949822E+00  2.837649E+01  2.927836E+01  3.168200E+01  3.364923E+01  4.290456E+01  4.700743E+01
            0.000000  0.156999  0.000000
  2.511887E+00  5.393951E+00  9.151686E+00  2.846529E+01  2.941868E+01  3.145872E+01  3.351886E+01  4.282538E+01  4.696785E+01
            0.000000  0.162063  0.000000
  2.638464E+00  5.533402E+00  9.339616E+00  2.855541E+01  2.956095E+01  3.122906E+01  3.338447E+01  4.274435E+01  4.692724E+01
            0.000000  0.167128  0.000000
  2.767725E+00  5.670053E+00  9.512130E+00  2.864675E+01  2.970499E+01  3.099462E+01  3.324749E+01  4.266148E+01  4.688567E+01
            0.000000  0.172192  0.000000
  2.899519E+00  5.804285E+00  9.667627E+00  2.873918E+01  2.985063E+01  3.075730E+01  3.310957E+01  4.257682E+01  4.684322E+01
            0.000000  0.177257  0.000000
  3.033690E+00  5.936562E+00  9.804372E+00  2.883258E+01  2.999770E+01  3.051923E+01  3.297257E+01  4.249042E+01  4.679999E+01
            0.000000  0.182321  0.000000
  3.170075E+00  6.067400E+00  9.920478E+00  2.892686E+01  3.014603E+01  3.028269E+01  3.283842E+01  4.240233E+01  4.675609E+01
            0.000000  0.187386  0.000000
  3.308505E+00  6.197310E+00  1.001388E+01  2.902188E+01  3.004985E+01  3.029545E+01  3.270904E+01  4.231259E+01  4.671163E+01
            0.000000  0.192450  0.000000
  3.448811E+00  6.326731E+00  1.008231E+01  2.911753E+01  2.982262E+01  3.044580E+01  3.258616E+01  4.222128E+01  4.666672E+01
            0.000000  0.197515  0.000000
  3.590820E+00  6.455966E+00  1.012327E+01  2.921371E+01  2.960245E+01  3.059692E+01  3.247125E+01  4.212846E+01  4.662144E+01
            0.000000  0.202579  0.000000
  3.734360E+00  6.585129E+00  1.013397E+01  2.931030E+01  2.939020E+01  3.074866E+01  3.236543E+01  4.203421E+01  4.657585E+01
            0.000000  0.207644  0.000000
  3.879260E+00  6.714115E+00  1.011127E+01  2.918609E+01  2.940720E+01  3.090089E+01  3.226943E+01  4.193859E+01  4.653003E+01
            0.000000  0.212708  0.000000
  4.025351E+00  6.842611E+00  1.005163E+01  2.898978E+01  2.950428E+01  3.105345E+01  3.218366E+01  4.184171E+01  4.648398E+01
            0.000000  0.217772  0.000000
  4.172466E+00  6.970119E+00  9.951022E+00  2.880044E+01  2.960145E+01  3.120621E+01  3.210829E+01  4.174364E+01  4.643774E+01
            0.000000  0.222837  0.000000
  4.320441E+00  7.096010E+00  9.804812E+00  2.861695E+01  2.969860E+01  3.135905E+01  3.204335E+01  4.164448E+01  4.639132E+01
            0.000000  0.227901  0.000000
  4.469120E+00  7.219583E+00  9.607663E+00  2.843805E+01  2.979563E+01  3.151184E+01  3.198887E+01  4.154434E+01  4.634474E+01
            0.000000  0.232966  0.000000
  4.618346E+00  7.340119E+00  9.353351E+00  2.826253E+01  2.989243E+01  3.166446E+01  3.194497E+01  4.144332E+01  4.629802E+01
            0.000000  0.238030  0.000000
  4.767970E+00  7.456932E+00  9.034504E+00  2.808931E+01  2.998890E+01  3.181680E+01  3.191194E+01  4.134152E+01  4.625120E+01
            0.000000  0.243095  0.000000
  4.917849E+00  7.569409E+00  8.642151E+00  2.791760E+01  3.008496E+01  3.189023E+01  3.196875E+01  4.123906E+01  4.620432E+01
            0.000000  0.248159  0.000000
  5.067843E+00  7.677045E+00  8.164928E+00  2.774692E+01  3.018050E+01  3.188044E+01  3.212021E+01  4.113604E+01  4.615745E+01
            0.000000  0.253224  0.000000
  5.217818E+00  7.587558E+00  7.779467E+00  2.757718E+01  3.027543E+01  3.188331E+01  3.227109E+01  4.103260E+01  4.611064E+01
            0.000000  0.258288  0.000000
  5.367644E+00  6.887699E+00  7.876459E+00  2.740863E+01  3.036967E+01  3.189960E+01  3.242127E+01  4.092884E+01  4.606398E+01
            0.000000  0.263353  0.000000
  5.517198E+00  6.028590E+00  7.967981E+00  2.724190E+01  3.046313E+01  3.193007E+01  3.257069E+01  4.082489E+01  4.601752E+01
            0.000000  0.268417  0.000000
  4.937999E+00  5.666360E+00  8.054183E+00  2.707793E+01  3.055572E+01  3.197537E+01  3.271924E+01  4.072087E+01  4.597134E+01
            0.000000  0.273482  0.000000
  3.419725E+00  5.815013E+00  8.135420E+00  2.691794E+01  3.064737E+01  3.203601E+01  3.286684E+01  4.061690E+01  4.592549E+01
            0.000000  0.278546  0.000000
 -1.249412E+00  5.963046E+00  8.212249E+00  2.676333E+01  3.073799E+01  3.211226E+01  3.301342E+01  4.051311E+01  4.588003E+01
            0.000000  0.283611  0.000000
 -3.898301E+00  6.110352E+00  8.285428E+00  2.661560E+01  3.082752E+01  3.220411E+01  3.315887E+01  4.040962E+01  4.583499E+01
            0.000000  0.288675  0.000000
 -5.386196E+00  6.256826E+00  8.355891E+00  2.647626E+01  3.091589E+01  3.231125E+01  3.330313E+01  4.030656E+01  4.579038E+01
            0.000000  0.293740  0.000000
 -6.541862E+00  6.402365E+00  8.424721E+00  2.634676E+01  3.100302E+01  3.243309E+01  3.344611E+01  4.020406E+01  4.574621E+01
            0.000000  0.298804  0.000000
 -7.506357E+00  6.546871E+00  8.493097E+00  2.622836E+01  3.108885E+01  3.256879E+01  3.358773E+01  4.010226E+01  4.570245E+01
            0.000000  0.303869  0.000000
 -8.334550E+00  6.690247E+00  8.562242E+00  2.612211E+01  3.117333E+01  3.271726E+01  3.372789E+01  4.000128E+01  4.565907E+01
            0.000000  0.308933  0.000000
 -9.054158E+00  6.832399E+00  8.633359E+00  2.602877E+01  3.125640E+01  3.287730E+01  3.386650E+01  3.990126E+01  4.561602E+01
            0.000000  0.313998  0.000000
 -9.681594E+00  6.973236E+00  8.707568E+00  2.594881E+01  3.133800E+01  3.304754E+01  3.400348E+01  3.980236E+01  4.557325E+01
            0.000000  0.319062  0.000000
 -1.022784E+01  7.112667E+00  8.785847E+00  2.588240E+01  3.141808E+01  3.322657E+01  3.413871E+01  3.970470E+01  4.553069E+01
            0.000000  0.324126  0.000000
 -1.070103E+01  7.250604E+00  8.868989E+00  2.582944E+01  3.149661E+01  3.341292E+01  3.427208E+01  3.960844E+01  4.548827E+01
            0.000000  0.329191  0.000000
 -1.110775E+01  7.386962E+00  8.957571E+00  2.578958E+01  3.157353E+01  3.360515E+01  3.440349E+01  3.951375E+01  4.544593E+01
            0.000000  0.334255  0.000000
 -1.145359E+01  7.521657E+00  9.051938E+00  2.576226E+01  3.164882E+01  3.380185E+01  3.453280E+01  3.942079E+01  4.540359E+01
            0.000000  0.339320  0.000000
 -1.174359E+01  7.654607E+00  9.152203E+00  2.574679E+01  3.172243E+01  3.400171E+01  3.465988E+01  3.932972E+01  4.536122E+01
            0.000000  0.344384  0.000000
 -1.198233E+01  7.785732E+00  9.258269E+00  2.574232E+01  3.179434E+01  3.420351E+01  3.478456E+01  3.924074E+01  4.531879E+01
            0.000000  0.349449  0.000000
 -1.217407E+01  7.914956E+00  9.369850E+00  2.574797E+01  3.186452E+01  3.440615E+01  3.490669E+01  3.915405E+01  4.527630E+01
            0.000000  0.354513  0.000000
 -1.232281E+01  8.042205E+00  9.486504E+00  2.576278E+01  3.193295E+01  3.460860E+01  3.502607E+01  3.906986E+01  4.523379E+01
            0.000000  0.359578  0.000000
 -1.243229E+01  8.167405E+00  9.607673E+00  2.578579E+01  3.199962E+01  3.480999E+01  3.514249E+01  3.898839E+01  4.519135E+01
            0.000000  0.364642  0.000000
 -1.250601E+01  8.290488E+00  9.732712E+00  2.581602E+01  3.206451E+01  3.500950E+01  3.525574E+01  3.890989E+01  4.514911E+01
            0.000000  0.369707  0.000000
 -1.254722E+01  8.411387E+00  9.860931E+00  2.585252E+01  3.212761E+01  3.520646E+01  3.536555E+01  3.883464E+01  4.510729E+01
            0.000000  0.374771  0.000000
 -1.255891E+01  8.530038E+00  9.991619E+00  2.589435E+01  3.218891E+01  3.540026E+01  3.547164E+01  3.876292E+01  4.506619E+01
            0.000000  0.379836  0.000000
 -1.254382E+01  8.646380E+00  1.012407E+01  2.594062E+01  3.224842E+01  3.557370E+01  3.559043E+01  3.869506E+01  4.502622E+01
            0.000000  0.384900  0.000000
 -1.250438E+01  8.760357E+00  1.025760E+01  2.599046E+01  3.230613E+01  3.567139E+01  3.577659E+01  3.863139E+01  4.498793E+01
            0.000000  0.389965  0.000000
 -1.244276E+01  8.871912E+00  1.039157E+01  2.604307E+01  3.236206E+01  3.576434E+01  3.595844E+01  3.857228E+01  4.495204E+01
            0.000000  0.395029  0.000000
 -1.236083E+01  8.980993E+00  1.052538E+01  2.609772E+01  3.241620E+01  3.585215E+01  3.613577E+01  3.851812E+01  4.491943E+01
            0.000000  0.400094  0.000000
 -1.226019E+01  9.087552E+00  1.065850E+01  2.615373E+01  3.246857E+01  3.593439E+01  3.630844E+01  3.846933E+01  4.489111E+01
            0.000000  0.405158  0.000000
 -1.214220E+01  9.191541E+00  1.079043E+01  2.621049E+01  3.251918E+01  3.601065E+01  3.647637E+01  3.842632E+01  4.486821E+01
            0.000000  0.410223  0.000000
 -1.200809E+01  9.292917E+00  1.092076E+01  2.626750E+01  3.256806E+01  3.608049E+01  3.663948E+01  3.838948E+01  4.485179E+01
            0.000000  0.415287  0.000000
 -1.185903E+01  9.391639E+00  1.104911E+01  2.632430E+01  3.261521E+01  3.614352E+01  3.679770E+01  3.835918E+01  4.484268E+01
            0.000000  0.420352  0.000000
 -1.169627E+01  9.487666E+00  1.117515E+01  2.638053E+01  3.266065E+01  3.619941E+01  3.695086E+01  3.833573E+01  4.484128E+01
            0.000000  0.425416  0.000000
 -1.152131E+01  9.580962E+00  1.129860E+01  2.643592E+01  3.270442E+01  3.624793E+01  3.709873E+01  3.831933E+01  4.484735E+01
            0.000000  0.430480  0.000000
 -1.133582E+01  9.671493E+00  1.141922E+01  2.649024E+01  3.274652E+01  3.628896E+01  3.724093E+01  3.831006E+01  4.486002E+01
            0.000000  0.435545  0.000000
 -1.114168E+01  9.759223E+00  1.153679E+01  2.654335E+01  3.278699E+01  3.632253E+01  3.737706E+01  3.830783E+01  4.487789E+01
            0.000000  0.440609  0.000000
 -1.094078E+01  9.844123E+00  1.165114E+01  2.659512E+01  3.282584E+01  3.634885E+01  3.750670E+01  3.831241E+01  4.489932E+01
            0.000000  0.445674  0.000000
 -1.073492E+01  9.926162E+00  1.176211E+01  2.664551E+01  3.286310E+01  3.636828E+01  3.762947E+01  3.832338E+01  4.492269E+01
            0.000000  0.450738  0.000000
 -1.052571E+01  1.000531E+01  1.186956E+01  2.669446E+01  3.289879E+01  3.638133E+01  3.774509E+01  3.834020E+01  4.494659E+01
            0.000000  0.455803  0.000000
 -1.031455E+01  1.008155E+01  1.197337E+01  2.674195E+01  3.293294E+01  3.638860E+01  3.785334E+01  3.836220E+01  4.496994E+01
            0.000000  0.460867  0.000000
 -1.010264E+01  1.015484E+01  1.207343E+01  2.678796E+01  3.296557E+01  3.639078E+01  3.795407E+01  3.838863E+01  4.499199E+01
            0.000000  0.465932  0.000000
 -9.891059E+00  1.022516E+01  1.216966E+01  2.683245E+01  3.299669E+01  3.638858E+01  3.804718E+01  3.841875E+01  4.501229E+01
            0.000000  0.470996  0.000000
 -9.680788E+00  1.029250E+01  1.226196E+01  2.687539E+01  3.302634E+01  3.638272E+01  3.813259E+01  3.845177E+01  4.503058E+01
            0.000000  0.476061  0.000000
 -9.472790E+00  1.035682E+01  1.235026E+01  2.691671E+01  3.305452E+01  3.637387E+01  3.821022E+01  3.848698E+01  4.504676E+01
            0.000000  0.481125  0.000000
 -9.268031E+00  1.041812E+01  1.243449E+01  2.695634E+01  3.308125E+01  3.636265E+01  3.827997E+01  3.852369E+01  4.506079E+01
            0.000000  0.486190  0.000000
 -9.067518E+00  1.047636E+01  1.251459E+01  2.699419E+01  3.310655E+01  3.634963E+01  3.834171E+01  3.856127E+01  4.507270E+01
            0.000000  0.491254  0.000000
 -8.872299E+00  1.053153E+01  1.259051E+01  2.703016E+01  3.313043E+01  3.633533E+01  3.839527E+01  3.859916E+01  4.508252E+01
            0.000000  0.496319  0.000000
 -8.683479E+00  1.058362E+01  1.266219E+01  2.706414E+01  3.315292E+01  3.632018E+01  3.844039E+01  3.863687E+01  4.509027E+01
            0.000000  0.501383  0.000000
 -8.502205E+00  1.063261E+01  1.272960E+01  2.709602E+01  3.317400E+01  3.630458E+01  3.847678E+01  3.867396E+01  4.509598E+01
            0.000000  0.506448  0.000000
 -8.329657E+00  1.067849E+01  1.279271E+01  2.712571E+01  3.319371E+01  3.628885E+01  3.850404E+01  3.871005E+01  4.509962E+01
            0.000000  0.511512  0.000000
 -8.167031E+00  1.072125E+01  1.285149E+01  2.715313E+01  3.321203E+01  3.627329E+01  3.852170E+01  3.874480E+01  4.510115E+01
            0.000000  0.516577  0.000000
 -8.015514E+00  1.076087E+01  1.290591E+01  2.717822E+01  3.322899E+01  3.625813E+01  3.852919E+01  3.877791E+01  4.510051E+01
            0.000000  0.521641  0.000000
 -7.876250E+00  1.079734E+01  1.295596E+01  2.720094E+01  3.324458E+01  3.624358E+01  3.852590E+01  3.880915E+01  4.509761E+01
            0.000000  0.526706  0.000000
 -7.750292E+00  1.083066E+01  1.300163E+01  2.722130E+01  3.325881E+01  3.622982E+01  3.851120E+01  3.883829E+01  4.509236E+01
            0.000000  0.531770  0.000000
 -7.638538E+00  1.086083E+01  1.304293E+01  2.723931E+01  3.327168E+01  3.621700E+01  3.848461E+01  3.886515E+01  4.508474E+01
            0.000000  0.536834  0.000000
 -7.541629E+00  1.088783E+01  1.307984E+01  2.725504E+01  3.328320E+01  3.620524E+01  3.844606E+01  3.888956E+01  4.507479E+01
            0.000000  0.541899  0.000000
 -7.459800E+00  1.091166E+01  1.311238E+01  2.726857E+01  3.329336E+01  3.619465E+01  3.839631E+01  3.891139E+01  4.506280E+01
            0.000000  0.546963  0.000000
 -7.392716E+00  1.093232E+01  1.314056E+01  2.727998E+01  3.330216E+01  3.618532E+01  3.833760E+01  3.893053E+01  4.504938E+01
            0.000000  0.552028  0.000000
 -7.339329E+00  1.094980E+01  1.316437E+01  2.728938E+01  3.330961E+01  3.617731E+01  3.827425E+01  3.894688E+01  4.503560E+01
            0.000000  0.557092  0.000000
 -7.297963E+00  1.096411E+01  1.318384E+01  2.729689E+01  3.331571E+01  3.617068E+01  3.821265E+01  3.896036E+01  4.502289E+01
            0.000000  0.562157  0.000000
 -7.266776E+00  1.097524E+01  1.319897E+01  2.730261E+01  3.332045E+01  3.616548E+01  3.815992E+01  3.897091E+01  4.501266E+01
            0.000000  0.567221  0.000000
 -7.244486E+00  1.098319E+01  1.320977E+01  2.730662E+01  3.332384E+01  3.616174E+01  3.812144E+01  3.897847E+01  4.500572E+01
            0.000000  0.572286  0.000000
 -7.230819E+00  1.098796E+01  1.321624E+01  2.730900E+01  3.332587E+01  3.615949E+01  3.809900E+01  3.898303E+01  4.500199E+01
            0.000000  0.577350  0.000000
 -7.226173E+00  1.098955E+01  1.321840E+01  2.730978E+01  3.332655E+01  3.615874E+01  3.809178E+01  3.898455E+01  4.500086E+01
            0.005051  0.577350  0.000000
 -7.270678E+00  1.098988E+01  1.322721E+01  2.731398E+01  3.332743E+01  3.615822E+01  3.809166E+01  3.898362E+01  4.500024E+01
            0.010101  0.577350  0.000000
 -7.398967E+00  1.099084E+01  1.325317E+01  2.732664E+01  3.333005E+01  3.615668E+01  3.809133E+01  3.898086E+01  4.499839E+01
            0.015152  0.577350  0.000000
 -7.596271E+00  1.099246E+01  1.329499E+01  2.734790E+01  3.333442E+01  3.615410E+01  3.809079E+01  3.897627E+01  4.499532E+01
            0.020202  0.577350  0.000000
 -7.840525E+00  1.099471E+01  1.335077E+01  2.737805E+01  3.334054E+01  3.615049E+01  3.809009E+01  3.896986E+01  4.499105E+01
            0.025253  0.577350  0.000000
 -8.105063E+00  1.099760E+01  1.341821E+01  2.741747E+01  3.334839E+01  3.614586E+01  3.808927E+01  3.896166E+01  4.498561E+01
            0.030303  0.577350  0.000000
 -8.360954E+00  1.100113E+01  1.349497E+01  2.746664E+01  3.335799E+01  3.614021E+01  3.808840E+01  3.895171E+01  4.497903E+01
            0.035354  0.577350  0.000000
 -8.578836E+00  1.100529E+01  1.357883E+01  2.752609E+01  3.336931E+01  3.613355E+01  3.808755E+01  3.894003E+01  4.497134E+01
            0.040404  0.577350  0.000000
 -8.730423E+00  1.101008E+01  1.366786E+01  2.759637E+01  3.338235E+01  3.612588E+01  3.808680E+01  3.892668E+01  4.496259E+01
            0.045455  0.577350  0.000000
 -8.789965E+00  1.101549E+01  1.376054E+01  2.767787E+01  3.339711E+01  3.611721E+01  3.808622E+01  3.891169E+01  4.495283E+01
            0.050505  0.577350  0.000000
 -8.735720E+00  1.102151E+01  1.385577E+01  2.777080E+01  3.341356E+01  3.610755E+01  3.808589E+01  3.889513E+01  4.494211E+01
            0.055556  0.577350  0.000000
 -8.551198E+00  1.102813E+01  1.395285E+01  2.787497E+01  3.343170E+01  3.609692E+01  3.808586E+01  3.887705E+01  4.493050E+01
            0.060606  0.577350  0.000000
 -8.225632E+00  1.103534E+01  1.405146E+01  2.798977E+01  3.345152E+01  3.608532E+01  3.808614E+01  3.885751E+01  4.491804E+01
            0.065657  0.577350  0.000000
 -7.753124E+00  1.104312E+01  1.415160E+01  2.811416E+01  3.347298E+01  3.607277E+01  3.808674E+01  3.883658E+01  4.490481E+01
            0.070707  0.577350  0.000000
 -7.129884E+00  1.105147E+01  1.425347E+01  2.824670E+01  3.349608E+01  3.605928E+01  3.808760E+01  3.881432E+01  4.489088E+01
            0.075758  0.577350  0.000000
 -6.348703E+00  1.106037E+01  1.435747E+01  2.838571E+01  3.352079E+01  3.604488E+01  3.808866E+01  3.879082E+01  4.487631E+01
            0.080808  0.577350  0.000000
 -5.387728E+00  1.106979E+01  1.446403E+01  2.852944E+01  3.354708E+01  3.602957E+01  3.808982E+01  3.876614E+01  4.486119E+01
            0.085859  0.577350  0.000000
 -4.179913E+00  1.107971E+01  1.457361E+01  2.867624E+01  3.357492E+01  3.601339E+01  3.809098E+01  3.874036E+01  4.484560E+01
            0.090909  0.577350  0.000000
 -2.456703E+00  1.109012E+01  1.468659E+01  2.882461E+01  3.360429E+01  3.599636E+01  3.809201E+01  3.871356E+01  4.482960E+01
            0.095960  0.577350  0.000000
  2.230755E+00  1.110099E+01  1.480324E+01  2.897335E+01  3.363514E+01  3.597850E+01  3.809279E+01  3.868581E+01  4.481328E+01
            0.101010  0.577350  0.000000
  3.917876E+00  1.111229E+01  1.492370E+01  2.912149E+01  3.366744E+01  3.595984E+01  3.809319E+01  3.865719E+01  4.479673E+01
            0.106061  0.577350  0.000000
  4.995143E+00  1.112400E+01  1.504795E+01  2.926836E+01  3.370114E+01  3.594041E+01  3.809310E+01  3.862779E+01  4.478002E+01
            0.111111  0.577350  0.000000
  5.806192E+00  1.113609E+01  1.517579E+01  2.941347E+01  3.373620E+01  3.592024E+01  3.809238E+01  3.859767E+01  4.476323E+01
            0.116162  0.577350  0.000000
  6.450534E+00  1.114852E+01  1.530691E+01  2.955654E+01  3.377256E+01  3.589937E+01  3.809094E+01  3.856691E+01  4.474645E+01
            0.121212  0.577350  0.000000
  6.975391E+00  1.116128E+01  1.544086E+01  2.969742E+01  3.381016E+01  3.587784E+01  3.808867E+01  3.853559E+01  4.472975E+01
            0.126263  0.577350  0.000000
  7.408531E+00  1.117433E+01  1.557711E+01  2.983606E+01  3.384896E+01  3.585568E+01  3.808548E+01  3.850379E+01  4.471322E+01
            0.131313  0.577350  0.000000
  7.768400E+00  1.118763E+01  1.571506E+01  2.997251E+01  3.388888E+01  3.583294E+01  3.808127E+01  3.847158E+01  4.469692E+01
            0.136364  0.577350  0.000000
  8.068231E+00  1.120117E+01  1.585412E+01  3.010689E+01  3.392986E+01  3.580966E+01  3.807598E+01  3.843903E+01  4.468094E+01
            0.141414  0.577350  0.000000
  8.317999E+00  1.121490E+01  1.599368E+01  3.023938E+01  3.397182E+01  3.578590E+01  3.806954E+01  3.840621E+01  4.466535E+01
            0.146465  0.577350  0.000000
  8.525496E+00  1.122880E+01  1.613318E+01  3.037022E+01  3.401468E+01  3.576169E+01  3.806189E+01  3.837320E+01  4.465024E+01
            0.151515  0.577350  0.000000
  8.696959E+00  1.124285E+01  1.627209E+01  3.049972E+01  3.405837E+01  3.573709E+01  3.805301E+01  3.834005E+01  4.463568E+01
            0.156566  0.577350  0.000000
  8.837480E+00  1.125699E+01  1.640994E+01  3.062831E+01  3.410279E+01  3.571216E+01  3.804286E+01  3.830685E+01  4.462177E+01
            0.161616  0.577350  0.000000
  8.951270E+00  1.127122E+01  1.654631E+01  3.075650E+01  3.414785E+01  3.568695E+01  3.803145E+01  3.827364E+01  4.460861E+01
            0.166667  0.577350  0.000000
  9.041884E+00  1.128550E+01  1.668084E+01  3.088493E+01  3.419347E+01  3.566152E+01  3.801879E+01  3.824051E+01  4.459632E+01
            0.171717  0.577350  0.000000
  9.112340E+00  1.129981E+01  1.681321E+01  3.101440E+01  3.423953E+01  3.563592E+01  3.800490E+01  3.820752E+01  4.458501E+01
            0.176768  0.577350  0.000000
  9.165250E+00  1.131411E+01  1.694312E+01  3.114585E+01  3.428594E+01  3.561023E+01  3.798986E+01  3.817473E+01  4.457482E+01
            0.181818  0.577350  0.000000
  9.202878E+00  1.132839E+01  1.707029E+01  3.128033E+01  3.433259E+01  3.558450E+01  3.797372E+01  3.814220E+01  4.456590E+01
            0.186869  0.577350  0.000000
  9.227218E+00  1.134260E+01  1.719441E+01  3.141896E+01  3.437935E+01  3.555879E+01  3.795659E+01  3.811000E+01  4.455839E+01
            0.191919  0.577350  0.000000
  9.240005E+00  1.135674E+01  1.731515E+01  3.156276E+01  3.442613E+01  3.553317E+01  3.793853E+01  3.807820E+01  4.455244E+01
            0.196970  0.577350  0.000000
  9.242752E+00  1.137077E+01  1.743214E+01  3.171247E+01  3.447279E+01  3.550770E+01  3.791965E+01  3.804686E+01  4.454815E+01
            0.202020  0.577350  0.000000
  9.236706E+00  1.138466E+01  1.754492E+01  3.186832E+01  3.451922E+01  3.548245E+01  3.789999E+01  3.801606E+01  4.454556E+01
            0.207071  0.577350  0.000000
  9.222906E+00  1.139840E+01  1.765303E+01  3.202983E+01  3.456527E+01  3.545748E+01  3.787957E+01  3.798584E+01  4.454463E+01
            0.212121  0.577350  0.000000
  9.202123E+00  1.141196E+01  1.775598E+01  3.219578E+01  3.461084E+01  3.543286E+01  3.785838E+01  3.795629E+01  4.454523E+01
            0.217172  0.577350  0.000000
  9.174965E+00  1.142530E+01  1.785337E+01  3.236427E+01  3.465577E+01  3.540865E+01  3.783637E+01  3.792748E+01  4.454715E+01
            0.222222  0.577350  0.000000
  9.141936E+00  1.143841E+01  1.794485E+01  3.253299E+01  3.469995E+01  3.538491E+01  3.781347E+01  3.789947E+01  4.455010E+01
            0.227273  0.577350  0.000000
  9.103433E+00  1.145125E+01  1.803025E+01  3.269961E+01  3.474322E+01  3.536171E+01  3.778963E+01  3.787233E+01  4.455380E+01
            0.232323  0.577350  0.000000
  9.059912E+00  1.146381E+01  1.810952E+01  3.286200E+01  3.478545E+01  3.533911E+01  3.776485E+01  3.784614E+01  4.455794E+01
            0.237374  0.577350  0.000000
  9.011860E+00  1.147605E+01  1.818272E+01  3.301849E+01  3.482651E+01  3.531716E+01  3.773917E+01  3.782096E+01  4.456231E+01
            0.242424  0.577350  0.000000
  8.959865E+00  1.148795E+01  1.825002E+01  3.316788E+01  3.486625E+01  3.529594E+01  3.771268E+01  3.779687E+01  4.456670E+01
            0.247475  0.577350  0.000000
  8.904585E+00  1.149947E+01  1.831166E+01  3.330937E+01  3.490454E+01  3.527549E+01  3.768553E+01  3.777392E+01  4.457098E+01
            0.252525  0.577350  0.000000
  8.846761E+00  1.151060E+01  1.836790E+01  3.344254E+01  3.494124E+01  3.525587E+01  3.765792E+01  3.775220E+01  4.457509E+01
            0.257576  0.577350  0.000000
  8.787192E+00  1.152129E+01  1.841903E+01  3.356717E+01  3.497622E+01  3.523715E+01  3.763009E+01  3.773175E+01  4.457896E+01
            0.262626  0.577350  0.000000
  8.726715E+00  1.153152E+01  1.846533E+01  3.368320E+01  3.500935E+01  3.521938E+01  3.760231E+01  3.771263E+01  4.458258E+01
            0.267677  0.577350  0.000000
  8.666179E+00  1.154127E+01  1.850709E+01  3.379063E+01  3.504048E+01  3.520262E+01  3.757489E+01  3.769489E+01  4.458594E+01
            0.272727  0.577350  0.000000
  8.606423E+00  1.155050E+01  1.854455E+01  3.388949E+01  3.506947E+01  3.518698E+01  3.754813E+01  3.767858E+01  4.458904E+01
            0.277778  0.577350  0.000000
  8.548251E+00  1.155918E+01  1.857798E+01  3.397983E+01  3.509610E+01  3.517263E+01  3.752236E+01  3.766373E+01  4.459190E+01
            0.282828  0.577350  0.000000
  8.492405E+00  1.156728E+01  1.860758E+01  3.406167E+01  3.511970E+01  3.516017E+01  3.749790E+01  3.765035E+01  4.459451E+01
            0.287879  0.577350  0.000000
  8.439531E+00  1.157477E+01  1.863357E+01  3.413505E+01  3.513520E+01  3.515466E+01  3.747506E+01  3.763847E+01  4.459688E+01
            0.292929  0.577350  0.000000
  8.390169E+00  1.158162E+01  1.865613E+01  3.420000E+01  3.513099E+01  3.516768E+01  3.745411E+01  3.762806E+01  4.459901E+01
            0.297980  0.577350  0.000000
  8.344744E+00  1.158779E+01  1.867542E+01  3.425657E+01  3.512209E+01  3.518420E+01  3.743530E+01  3.761912E+01  4.460090E+01
            0.303030  0.577350  0.000000
  8.303567E+00  1.159326E+01  1.869160E+01  3.430482E+01  3.511367E+01  3.519908E+01  3.741881E+01  3.761162E+01  4.460254E+01
            0.308081  0.577350  0.000000
  8.266873E+00  1.159799E+01  1.870481E+01  3.434487E+01  3.510631E+01  3.521174E+01  3.740478E+01  3.760550E+01  4.460393E+01
            0.313131  0.577350  0.000000
  8.234886E+00  1.160194E+01  1.871519E+01  3.437688E+01  3.510018E+01  3.522205E+01  3.739325E+01  3.760071E+01  4.460506E+01
            0.318182  0.577350  0.000000
  8.207922E+00  1.160508E+01  1.872288E+01  3.440105E+01  3.509536E+01  3.523000E+01  3.738426E+01  3.759715E+01  4.460592E+01
            0.323232  0.577350  0.000000
  8.186542E+00  1.160737E+01  1.872803E+01  3.441765E+01  3.509189E+01  3.523560E+01  3.737778E+01  3.759475E+01  4.460650E+01
            0.328283  0.577350  0.000000
  8.171751E+00  1.160877E+01  1.873082E+01  3.442699E+01  3.508979E+01  3.523891E+01  3.737379E+01  3.759340E+01  4.460681E+01
            0.333333  0.577350  0.000000
  8.165234E+00  1.160925E+01  1.873148E+01  3.442943E+01  3.508909E+01  3.523999E+01  3.737228E+01  3.759297E+01  4.460682E+01
            0.330808  0.572976  0.000000
  8.171937E+00  1.160876E+01  1.873076E+01  3.442660E+01  3.508979E+01  3.523895E+01  3.737372E+01  3.759335E+01  4.460675E+01
            0.328283  0.568603  0.000000
  8.192986E+00  1.160725E+01  1.872844E+01  3.441746E+01  3.509188E+01  3.523589E+01  3.737797E+01  3.759440E+01  4.460640E+01
            0.325758  0.564229  0.000000
  8.232885E+00  1.160469E+01  1.872480E+01  3.440233E+01  3.509530E+01  3.523098E+01  3.738538E+01  3.759599E+01  4.460579E+01
            0.323232  0.559855  0.000000
  8.296655E+00  1.160103E+01  1.872012E+01  3.438152E+01  3.509995E+01  3.522443E+01  3.739646E+01  3.759795E+01  4.460496E+01
            0.320707  0.555481  0.000000
  8.388987E+00  1.159621E+01  1.871459E+01  3.435528E+01  3.510560E+01  3.521660E+01  3.741182E+01  3.760016E+01  4.460394E+01
            0.318182  0.551107  0.000000
  8.513052E+00  1.159018E+01  1.870828E+01  3.432379E+01  3.511179E+01  3.520805E+01  3.743205E+01  3.760246E+01  4.460279E+01
            0.315657  0.546733  0.000000
  8.669368E+00  1.158290E+01  1.870106E+01  3.428720E+01  3.511751E+01  3.519993E+01  3.745752E+01  3.760470E+01  4.460158E+01
            0.313131  0.542359  0.000000
  8.855196E+00  1.157430E+01  1.869264E+01  3.424563E+01  3.512073E+01  3.519434E+01  3.748830E+01  3.760674E+01  4.460036E+01
            0.310606  0.537985  0.000000
  9.064795E+00  1.156433E+01  1.868248E+01  3.419924E+01  3.511859E+01  3.519427E+01  3.752400E+01  3.760844E+01  4.459920E+01
            0.308081  0.533612  0.000000
  9.290472E+00  1.155293E+01  1.866997E+01  3.414822E+01  3.510975E+01  3.520115E+01  3.756383E+01  3.760965E+01  4.459816E+01
            0.305556  0.529238  0.000000
  9.523976E+00  1.154005E+01  1.865442E+01  3.409281E+01  3.509548E+01  3.521379E+01  3.760673E+01  3.761025E+01  4.459728E+01
            0.303030  0.524864  0.000000
  9.757732E+00  1.152562E+01  1.863518E+01  3.403332E+01  3.507754E+01  3.523053E+01  3.761010E+01  3.765150E+01  4.459661E+01
            0.300505  0.520490  0.000000
  9.985587E+00  1.150959E+01  1.861167E+01  3.397008E+01  3.505701E+01  3.525036E+01  3.760908E+01  3.769693E+01  4.459615E+01
            0.297980  0.516116  0.000000
  1.020306E+01  1.149188E+01  1.858344E+01  3.390345E+01  3.503446E+01  3.527276E+01  3.760706E+01  3.774195E+01  4.459593E+01
            0.295455  0.511742  0.000000
  1.040721E+01  1.147246E+01  1.855013E+01  3.383375E+01  3.501022E+01  3.529749E+01  3.760394E+01  3.778564E+01  4.459595E+01
            0.292929  0.507368  0.000000
  1.059639E+01  1.145124E+01  1.851150E+01  3.376132E+01  3.498445E+01  3.532441E+01  3.759960E+01  3.782727E+01  4.459622E+01
            0.290404  0.502995  0.000000
  1.076986E+01  1.142818E+01  1.846738E+01  3.368644E+01  3.495729E+01  3.535343E+01  3.759395E+01  3.786628E+01  4.459675E+01
            0.287879  0.498621  0.000000
  1.092755E+01  1.140322E+01  1.841766E+01  3.360936E+01  3.492880E+01  3.538452E+01  3.758688E+01  3.790223E+01  4.459753E+01
            0.285354  0.494247  0.000000
  1.106975E+01  1.137630E+01  1.836229E+01  3.353032E+01  3.489903E+01  3.541764E+01  3.757831E+01  3.793482E+01  4.459855E+01
            0.282828  0.489873  0.000000
  1.119704E+01  1.134737E+01  1.830125E+01  3.344950E+01  3.486803E+01  3.545277E+01  3.756815E+01  3.796383E+01  4.459982E+01
            0.280303  0.485499  0.000000
  1.131008E+01  1.131637E+01  1.823451E+01  3.336705E+01  3.483582E+01  3.548989E+01  3.755631E+01  3.798909E+01  4.460130E+01
            0.277778  0.481125  0.000000
  1.128326E+01  1.140959E+01  1.816207E+01  3.328312E+01  3.480240E+01  3.552898E+01  3.754273E+01  3.801049E+01  4.460299E+01
            0.275253  0.476751  0.000000
  1.124799E+01  1.149630E+01  1.808395E+01  3.319781E+01  3.476778E+01  3.557003E+01  3.752734E+01  3.802795E+01  4.460486E+01
            0.272727  0.472377  0.000000
  1.121051E+01  1.157087E+01  1.800015E+01  3.311121E+01  3.473197E+01  3.561302E+01  3.751007E+01  3.804141E+01  4.460689E+01
            0.270202  0.468004  0.000000
  1.117078E+01  1.163397E+01  1.791067E+01  3.302339E+01  3.469496E+01  3.565790E+01  3.749088E+01  3.805083E+01  4.460904E+01
            0.267677  0.463630  0.000000
  1.112877E+01  1.168619E+01  1.781551E+01  3.293444E+01  3.465674E+01  3.570467E+01  3.746972E+01  3.805616E+01  4.461129E+01
            0.265152  0.459256  0.000000
  1.108442E+01  1.172807E+01  1.771465E+01  3.284440E+01  3.461729E+01  3.575326E+01  3.744655E+01  3.805737E+01  4.461360E+01
            0.262626  0.454882  0.000000
  1.103771E+01  1.176011E+01  1.760810E+01  3.275335E+01  3.457660E+01  3.580364E+01  3.742137E+01  3.805443E+01  4.461594E+01
            0.260101  0.450508  0.000000
  1.098861E+01  1.178277E+01  1.749584E+01  3.266136E+01  3.453466E+01  3.585574E+01  3.739417E+01  3.804730E+01  4.461826E+01
            0.257576  0.446134  0.000000
  1.093707E+01  1.179645E+01  1.737784E+01  3.256848E+01  3.449144E+01  3.590947E+01  3.736496E+01  3.803595E+01  4.462052E+01
            0.255051  0.441760  0.000000
  1.088308E+01  1.180154E+01  1.725411E+01  3.247481E+01  3.444692E+01  3.596473E+01  3.733380E+01  3.802033E+01  4.462268E+01
            0.252525  0.437387  0.000000
  1.082661E+01  1.179838E+01  1.712461E+01  3.238042E+01  3.440109E+01  3.602135E+01  3.730078E+01  3.800041E+01  4.462470E+01
            0.250000  0.433013  0.000000
  1.076763E+01  1.178731E+01  1.698936E+01  3.228542E+01  3.435391E+01  3.607914E+01  3.726605E+01  3.797615E+01  4.462651E+01
            0.247475  0.428639  0.000000
  1.070611E+01  1.176862E+01  1.684835E+01  3.218990E+01  3.430537E+01  3.613779E+01  3.722985E+01  3.794750E+01  4.462806E+01
            0.244949  0.424265  0.000000
  1.064205E+01  1.174260E+01  1.670161E+01  3.209399E+01  3.425545E+01  3.619688E+01  3.719257E+01  3.791442E+01  4.462930E+01
            0.242424  0.419891  0.000000
  1.057541E+01  1.170953E+01  1.654917E+01  3.199780E+01  3.420412E+01  3.625577E+01  3.715479E+01  3.787687E+01  4.463015E+01
            0.239899  0.415517  0.000000
  1.050619E+01  1.166966E+01  1.639110E+01  3.190146E+01  3.415137E+01  3.631347E+01  3.711746E+01  3.783481E+01  4.463056E+01
            0.237374  0.411143  0.000000
  1.043437E+01  1.162323E+01  1.622752E+01  3.180512E+01  3.409718E+01  3.636842E+01  3.708208E+01  3.778821E+01  4.463047E+01
            0.234848  0.406770  0.000000
  1.035993E+01  1.157049E+01  1.605856E+01  3.170893E+01  3.404153E+01  3.641818E+01  3.705107E+01  3.773706E+01  4.462985E+01
            0.232323  0.402396  0.000000
  1.028287E+01  1.151166E+01  1.588446E+01  3.161305E+01  3.398440E+01  3.645904E+01  3.702808E+01  3.768132E+01  4.462871E+01
            0.229798  0.398022  0.000000
  1.020319E+01  1.144695E+01  1.570553E+01  3.151766E+01  3.392580E+01  3.648606E+01  3.701802E+01  3.762100E+01  4.462711E+01
            0.227273  0.393648  0.000000
  1.012087E+01  1.137657E+01  1.552220E+01  3.142298E+01  3.386570E+01  3.649453E+01  3.702558E+01  3.755610E+01  4.462521E+01
            0.224747  0.389274  0.000000
  1.003592E+01  1.130071E+01  1.533506E+01  3.132924E+01  3.380409E+01  3.648252E+01  3.705263E+01  3.748663E+01  4.462329E+01
            0.222222  0.384900  0.000000
  9.948339E+00  1.121956E+01  1.514488E+01  3.123672E+01  3.374098E+01  3.645204E+01  3.709715E+01  3.741261E+01  4.462177E+01
            0.219697  0.380526  0.000000
  9.858140E+00  1.113328E+01  1.495263E+01  3.114575E+01  3.367636E+01  3.640701E+01  3.715517E+01  3.733410E+01  4.462123E+01
            0.217172  0.376152  0.000000
  9.765333E+00  1.104204E+01  1.475948E+01  3.105669E+01  3.361023E+01  3.635115E+01  3.722297E+01  3.725111E+01  4.462240E+01
            0.214646  0.371779  0.000000
  9.669934E+00  1.094600E+01  1.456672E+01  3.096993E+01  3.354259E+01  3.628713E+01  3.716372E+01  3.729783E+01  4.462610E+01
            0.212121  0.367405  0.000000
  9.571963E+00  1.084534E+01  1.437567E+01  3.088585E+01  3.347345E+01  3.621671E+01  3.707197E+01  3.737796E+01  4.463314E+01
            0.209596  0.363031  0.000000
  9.471446E+00  1.074028E+01  1.418749E+01  3.080478E+01  3.340282E+01  3.614105E+01  3.697592E+01  3.746220E+01  4.464421E+01
            0.207071  0.358657  0.000000
  9.368414E+00  1.063114E+01  1.400310E+01  3.072700E+01  3.333070E+01  3.606089E+01  3.687567E+01  3.754977E+01  4.465978E+01
            0.204545  0.354283  0.000000
  9.262902E+00  1.051831E+01  1.382303E+01  3.065266E+01  3.325711E+01  3.597676E+01  3.677129E+01  3.764013E+01  4.468001E+01
            0.202020  0.349909  0.000000
  9.154950E+00  1.040226E+01  1.364743E+01  3.058179E+01  3.318207E+01  3.588900E+01  3.666290E+01  3.773291E+01  4.470479E+01
            0.199495  0.345535  0.000000
  9.044602E+00  1.028360E+01  1.347612E+01  3.051436E+01  3.310559E+01  3.579790E+01  3.655063E+01  3.782781E+01  4.473377E+01
            0.196970  0.341162  0.000000
  8.931908E+00  1.016296E+01  1.330869E+01  3.045024E+01  3.302769E+01  3.570366E+01  3.643462E+01  3.792461E+01  4.476644E+01
            0.194444  0.336788  0.000000
  8.816922E+00  1.004106E+01  1.314460E+01  3.038927E+01  3.294840E+01  3.560644E+01  3.631504E+01  3.802314E+01  4.480223E+01
            0.191919  0.332414  0.000000
  8.699702E+00  9.918607E+00  1.298328E+01  3.033128E+01  3.286773E+01  3.550638E+01  3.619206E+01  3.812324E+01  4.484060E+01
            0.189394  0.328040  0.000000
  8.580311E+00  9.796295E+00  1.282417E+01  3.027610E+01  3.278572E+01  3.540360E+01  3.606588E+01  3.822479E+01  4.488104E+01
            0.186869  0.323666  0.000000
  8.458812E+00  9.674812E+00  1.266682E+01  3.022354E+01  3.270238E+01  3.529820E+01  3.593668E+01  3.832767E+01  4.492314E+01
            0.184343  0.319292  0.000000
  8.335276E+00  9.554792E+00  1.251080E+01  3.017346E+01  3.261775E+01  3.519027E+01  3.580470E+01  3.843177E+01  4.496654E+01
            0.181818  0.314918  0.000000
  8.209774E+00  9.436811E+00  1.235578E+01  3.012572E+01  3.253185E+01  3.507991E+01  3.567013E+01  3.853701E+01  4.501099E+01
            0.179293  0.310544  0.000000
  8.082379E+00  9.321397E+00  1.220149E+01  3.008017E+01  3.244473E+01  3.496720E+01  3.553323E+01  3.864330E+01  4.505627E+01
            0.176768  0.306171  0.000000
  7.953166E+00  9.209033E+00  1.204775E+01  3.003672E+01  3.235640E+01  3.485220E+01  3.539422E+01  3.875054E+01  4.510225E+01
            0.174242  0.301797  0.000000
  7.822214E+00  9.100144E+00  1.189438E+01  2.999525E+01  3.226690E+01  3.473501E+01  3.525336E+01  3.885867E+01  4.514881E+01
            0.171717  0.297423  0.000000
  7.689600E+00  8.995121E+00  1.174128E+01  2.995565E+01  3.217627E+01  3.461568E+01  3.511092E+01  3.896760E+01  4.519589E+01
            0.169192  0.293049  0.000000
  7.555404E+00  8.894332E+00  1.158839E+01  2.991786E+01  3.208454E+01  3.449429E+01  3.496716E+01  3.907726E+01  4.524343E+01
            0.166667  0.288675  0.000000
  7.419706E+00  8.798120E+00  1.143566E+01  2.988179E+01  3.199174E+01  3.437091E+01  3.482239E+01  3.918758E+01  4.529139E+01
            0.164141  0.284301  0.000000
  7.282586E+00  8.706811E+00  1.128306E+01  2.984736E+01  3.189793E+01  3.424559E+01  3.467691E+01  3.929849E+01  4.533976E+01
            0.161616  0.279927  0.000000
  7.144126E+00  8.620720E+00  1.113062E+01  2.981452E+01  3.180312E+01  3.411842E+01  3.453103E+01  3.940991E+01  4.538851E+01
            0.159091  0.275554  0.000000
  7.004406E+00  8.540152E+00  1.097834E+01  2.978322E+01  3.170737E+01  3.398943E+01  3.438512E+01  3.952177E+01  4.543761E+01
            0.156566  0.271180  0.000000
  6.863509E+00  8.465392E+00  1.082626E+01  2.975339E+01  3.161071E+01  3.385872E+01  3.423952E+01  3.963401E+01  4.548706E+01
            0.154040  0.266806  0.000000
  6.721515E+00  8.396703E+00  1.067443E+01  2.972500E+01  3.151319E+01  3.372632E+01  3.409463E+01  3.974654E+01  4.553683E+01
            0.151515  0.262432  0.000000
  6.578509E+00  8.334321E+00  1.052291E+01  2.969803E+01  3.141485E+01  3.359232E+01  3.395086E+01  3.985930E+01  4.558689E+01
            0.148990  0.258058  0.000000
  6.434573E+00  8.278461E+00  1.037180E+01  2.967244E+01  3.131574E+01  3.345676E+01  3.380865E+01  3.997220E+01  4.563722E+01
            0.146465  0.253684  0.000000
  6.289793E+00  8.229307E+00  1.022120E+01  2.964826E+01  3.121591E+01  3.331973E+01  3.366846E+01  4.008516E+01  4.568778E+01
            0.143939  0.249310  0.000000
  6.144255E+00  8.187028E+00  1.007128E+01  2.962551E+01  3.111540E+01  3.318128E+01  3.353079E+01  4.019810E+01  4.573855E+01
            0.141414  0.244936  0.000000
  5.998048E+00  8.151790E+00  9.922263E+00  2.960432E+01  3.101426E+01  3.304148E+01  3.339618E+01  4.031094E+01  4.578949E+01
            0.138889  0.240563  0.000000
  5.851264E+00  8.123763E+00  9.774478E+00  2.958486E+01  3.091256E+01  3.290040E+01  3.326523E+01  4.042359E+01  4.584055E+01
            0.136364  0.236189  0.000000
  5.703997E+00  8.103110E+00  9.628429E+00  2.956745E+01  3.081034E+01  3.275812E+01  3.313859E+01  4.053595E+01  4.589170E+01
            0.133838  0.231815  0.000000
  5.556344E+00  8.089939E+00  9.484905E+00  2.955260E+01  3.070767E+01  3.261472E+01  3.301697E+01  4.064794E+01  4.594289E+01
            0.131313  0.227441  0.000000
  5.408407E+00  8.084135E+00  9.345185E+00  2.954105E+01  3.060461E+01  3.247026E+01  3.290118E+01  4.075945E+01  4.599407E+01
            0.128788  0.223067  0.000000
  5.260293E+00  8.085003E+00  9.211428E+00  2.953388E+01  3.050122E+01  3.232484E+01  3.279215E+01  4.087038E+01  4.604521E+01
            0.126263  0.218693  0.000000
  5.112112E+00  8.090489E+00  9.087372E+00  2.953258E+01  3.039756E+01  3.217855E+01  3.269094E+01  4.098065E+01  4.609624E+01
            0.123737  0.214319  0.000000
  4.963980E+00  8.095822E+00  8.979537E+00  2.953909E+01  3.029371E+01  3.203147E+01  3.259875E+01  4.109014E+01  4.614712E+01
            0.121212  0.209946  0.000000
  4.816018E+00  8.091839E+00  8.898560E+00  2.955584E+01  3.018973E+01  3.188371E+01  3.251700E+01  4.119876E+01  4.619779E+01
            0.118687  0.205572  0.000000
  4.668352E+00  8.065552E+00  8.858111E+00  2.958556E+01  3.008571E+01  3.173536E+01  3.244731E+01  4.130641E+01  4.624821E+01
            0.116162  0.201198  0.000000
  4.521114E+00  8.006995E+00  8.867365E+00  2.963102E+01  2.998171E+01  3.158653E+01  3.239152E+01  4.141298E+01  4.629832E+01
            0.113636  0.196824  0.000000
  4.374441E+00  7.916782E+00  8.922773E+00  2.969445E+01  2.987782E+01  3.143734E+01  3.235175E+01  4.151839E+01  4.634807E+01
            0.111111  0.192450  0.000000
  4.228474E+00  7.802929E+00  9.010792E+00  2.977412E+01  2.977676E+01  3.128790E+01  3.233035E+01  4.162254E+01  4.639740E+01
            0.108586  0.188076  0.000000
  4.083361E+00  7.673515E+00  9.115363E+00  2.967070E+01  2.987682E+01  3.113834E+01  3.232978E+01  4.172534E+01  4.644625E+01
            0.106061  0.183702  0.000000
  3.939250E+00  7.534021E+00  9.221408E+00  2.956763E+01  2.999101E+01  3.098878E+01  3.235241E+01  4.182670E+01  4.649456E+01
            0.103535  0.179328  0.000000
  3.796297E+00  7.387730E+00  9.315882E+00  2.946502E+01  3.011353E+01  3.083935E+01  3.240009E+01  4.192655E+01  4.654225E+01
            0.101010  0.174955  0.000000
  3.654657E+00  7.236563E+00  9.388506E+00  2.936295E+01  3.023770E+01  3.069020E+01  3.247349E+01  4.202481E+01  4.658926E+01
            0.098485  0.170581  0.000000
  3.514489E+00  7.081654E+00  9.432359E+00  2.926151E+01  3.035772E+01  3.054146E+01  3.257148E+01  4.212141E+01  4.663552E+01
            0.095960  0.166207  0.000000
  3.375952E+00  6.923682E+00  9.443978E+00  2.916080E+01  3.039329E+01  3.047031E+01  3.269092E+01  4.221628E+01  4.668096E+01
            0.093434  0.161833  0.000000
  3.239205E+00  6.763061E+00  9.422904E+00  2.906092E+01  3.024583E+01  3.057542E+01  3.282696E+01  4.230938E+01  4.672554E+01
            0.090909  0.157459  0.000000
  3.104405E+00  6.600039E+00  9.370892E+00  2.896196E+01  3.009925E+01  3.067589E+01  3.297399E+01  4.240065E+01  4.676924E+01
            0.088384  0.153085  0.000000
  2.971706E+00  6.434761E+00  9.291042E+00  2.886403E+01  2.995370E+01  3.077649E+01  3.312656E+01  4.249005E+01  4.681205E+01
            0.085859  0.148711  0.000000
  2.841258E+00  6.267306E+00  9.187017E+00  2.876723E+01  2.980935E+01  3.088276E+01  3.327998E+01  4.257754E+01  4.685397E+01
            0.083333  0.144338  0.000000
  2.713205E+00  6.097718E+00  9.062446E+00  2.867166E+01  2.966636E+01  3.099998E+01  3.343059E+01  4.266309E+01  4.689505E+01
            0.080808  0.139964  0.000000
  2.587685E+00  5.926029E+00  8.920499E+00  2.857742E+01  2.952490E+01  3.113224E+01  3.357575E+01  4.274668E+01  4.693529E+01
            0.078283  0.135590  0.000000
  2.464826E+00  5.752285E+00  8.763652E+00  2.848462E+01  2.938516E+01  3.128175E+01  3.371367E+01  4.282828E+01  4.697473E+01
            0.075758  0.131216  0.000000
  2.344747E+00  5.576562E+00  8.593630E+00  2.839337E+01  2.924730E+01  3.144847E+01  3.384323E+01  4.290787E+01  4.701334E+01
            0.073232  0.126842  0.000000
  2.227555E+00  5.398972E+00  8.411514E+00  2.830376E+01  2.911150E+01  3.163022E+01  3.396391E+01  4.298544E+01  4.705110E+01
            0.070707  0.122468  0.000000
  2.113344E+00  5.219666E+00  8.217956E+00  2.821590E+01  2.897794E+01  3.182319E+01  3.407555E+01  4.306097E+01  4.708796E+01
            0.068182  0.118094  0.000000
  2.002197E+00  5.038819E+00  8.013417E+00  2.812991E+01  2.884680E+01  3.202269E+01  3.417830E+01  4.313444E+01  4.712386E+01
            0.065657  0.113721  0.000000
  1.894178E+00  4.856618E+00  7.798359E+00  2.804588E+01  2.871828E+01  3.222402E+01  3.427248E+01  4.320586E+01  4.715875E+01
            0.063131  0.109347  0.000000
  1.789337E+00  4.673248E+00  7.573364E+00  2.796392E+01  2.859254E+01  3.242300E+01  3.435847E+01  4.327519E+01  4.719255E+01
            0.060606  0.104973  0.000000
  1.687708E+00  4.488883E+00  7.339166E+00  2.788414E+01  2.846979E+01  3.261633E+01  3.443664E+01  4.334242E+01  4.722524E+01
            0.058081  0.100599  0.000000
  1.589307E+00  4.303683E+00  7.096636E+00  2.780664E+01  2.835019E+01  3.280166E+01  3.450738E+01  4.340752E+01  4.725678E+01
            0.055556  0.096225  0.000000
  1.494131E+00  4.117788E+00  6.846740E+00  2.773153E+01  2.823394E+01  3.297750E+01  3.457101E+01  4.347048E+01  4.728715E+01
            0.053030  0.091851  0.000000
  1.402162E+00  3.931321E+00  6.590493E+00  2.765890E+01  2.812122E+01  3.314305E+01  3.462785E+01  4.353126E+01  4.731633E+01
            0.050505  0.087477  0.000000
  1.313362E+00  3.744388E+00  6.328921E+00  2.758886E+01  2.801222E+01  3.329803E+01  3.467819E+01  4.358983E+01  4.734433E+01
            0.047980  0.083103  0.000000
  1.227677E+00  3.557084E+00  6.063031E+00  2.752150E+01  2.790712E+01  3.344250E+01  3.472233E+01  4.364614E+01  4.737112E+01
            0.045455  0.078730  0.000000
  1.145037E+00  3.369490E+00  5.793787E+00  2.745693E+01  2.780610E+01  3.357674E+01  3.476055E+01  4.370015E+01  4.739669E+01
            0.042929  0.074356  0.000000
  1.065356E+00  3.181680E+00  5.522107E+00  2.739524E+01  2.770933E+01  3.370116E+01  3.479317E+01  4.375181E+01  4.742104E+01
            0.040404  0.069982  0.000000
  9.885342E-01  2.993720E+00  5.248849E+00  2.733651E+01  2.761700E+01  3.381622E+01  3.482048E+01  4.380106E+01  4.744414E+01
            0.037879  0.065608  0.000000
  9.144607E-01  2.805670E+00  4.974813E+00  2.728085E+01  2.752927E+01  3.392239E+01  3.484281E+01  4.384784E+01  4.746595E+01
            0.035354  0.061234  0.000000
  8.430142E-01  2.617588E+00  4.700742E+00  2.722834E+01  2.744632E+01  3.402013E+01  3.486047E+01  4.389207E+01  4.748646E+01
            0.032828  0.056860  0.000000
  7.740664E-01  2.429527E+00  4.427324E+00  2.717905E+01  2.736829E+01  3.410987E+01  3.487374E+01  4.393369E+01  4.750563E+01
            0.030303  0.052486  0.000000
  7.074853E-01  2.241534E+00  4.155189E+00  2.713308E+01  2.729536E+01  3.419197E+01  3.488291E+01  4.397264E+01  4.752342E+01
            0.027778  0.048113  0.000000
  6.431395E-01  2.053654E+00  3.884904E+00  2.709049E+01  2.722766E+01  3.426676E+01  3.488821E+01  4.400882E+01  4.753979E+01
            0.025253  0.043739  0.000000
  5.809032E-01  1.865924E+00  3.616961E+00  2.705135E+01  2.716533E+01  3.433454E+01  3.488983E+01  4.404217E+01  4.755472E+01
            0.022727  0.039365  0.000000
  5.206646E-01  1.678377E+00  3.351733E+00  2.701573E+01  2.710852E+01  3.439551E+01  3.488788E+01  4.407261E+01  4.756817E+01
            0.020202  0.034991  0.000000
  4.623374E-01  1.491032E+00  3.089409E+00  2.698370E+01  2.705734E+01  3.444984E+01  3.488240E+01  4.410007E+01  4.758012E+01
            0.017677  0.030617  0.000000
  4.058800E-01  1.303899E+00  2.829841E+00  2.695530E+01  2.701191E+01  3.449767E+01  3.487327E+01  4.412449E+01  4.759055E+01
            0.015152  0.026243  0.000000
  3.513300E-01  1.116968E+00  2.572258E+00  2.693058E+01  2.697231E+01  3.453905E+01  3.486022E+01  4.414579E+01  4.759944E+01
            0.012626  0.021869  0.000000
  2.988699E-01  9.302062E-01  2.314674E+00  2.690959E+01  2.693866E+01  3.457401E+01  3.484266E+01  4.416392E+01  4.760681E+01
            0.010101  0.017495  0.000000
  2.489625E-01  7.435352E-01  2.052618E+00  2.689237E+01  2.691102E+01  3.460252E+01  3.481960E+01  4.417883E+01  4.761269E+01
            0.007576  0.013122  0.000000
  2.026482E-01  5.567813E-01  1.776121E+00  2.687894E+01  2.688945E+01  3.462449E+01  3.478932E+01  4.419047E+01  4.761714E+01
            0.005051  0.008748  0.000000
  1.622091E-01  3.694612E-01  1.461244E+00  2.686933E+01  2.687401E+01  3.463970E+01  3.474881E+01  4.419881E+01  4.762038E+01
            0.002525  0.004374  0.000000
  1.324116E-01  1.790279E-01  1.035949E+00  2.686356E+01  2.686473E+01  3.464686E+01  3.469344E+01  4.420383E+01  4.762291E+01
            0.000000  0.000000  0.000000
 -5.168515E-02 -5.007329E-02  1.209080E-01  2.686163E+01  2.686163E+01  3.465132E+01  3.465156E+01  4.420550E+01  4.759086E+01


==> anc/fig11/phband01r1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -6.283015E-02 -6.150410E-02  1.208737E-01  2.686163E+01  2.686163E+01  3.463350E+01  3.463367E+01  4.420550E+01  4.766897E+01
            0.000000  0.005064  0.000000
  1.324412E-01  1.789332E-01  3.241512E-01  2.686357E+01  2.686474E+01  3.463068E+01  3.463162E+01  4.420382E+01  4.766821E+01
            0.000000  0.010129  0.000000
  1.623838E-01  3.739117E-01  6.567863E-01  2.686937E+01  2.687408E+01  3.462171E+01  3.462600E+01  4.419877E+01  4.766595E+01
            0.000000  0.015193  0.000000
  2.029930E-01  5.649152E-01  9.870524E-01  2.687903E+01  2.688961E+01  3.460678E+01  3.461664E+01  4.419039E+01  4.766217E+01
            0.000000  0.020258  0.000000
  2.494849E-01  7.546408E-01  1.316209E+00  2.689252E+01  2.691130E+01  3.458588E+01  3.460360E+01  4.417868E+01  4.765689E+01
            0.000000  0.025322  0.000000
  2.995787E-01  9.435062E-01  1.644331E+00  2.690983E+01  2.693911E+01  3.455903E+01  3.458691E+01  4.416369E+01  4.765011E+01
            0.000000  0.030387  0.000000
  3.522410E-01  1.131579E+00  1.971300E+00  2.693090E+01  2.697298E+01  3.452625E+01  3.456664E+01  4.414546E+01  4.764183E+01
            0.000000  0.035451  0.000000
  4.070187E-01  1.318838E+00  2.296936E+00  2.695570E+01  2.701284E+01  3.448753E+01  3.454286E+01  4.412404E+01  4.763207E+01
            0.000000  0.040516  0.000000
  4.637414E-01  1.505233E+00  2.621035E+00  2.698418E+01  2.705860E+01  3.444287E+01  3.451563E+01  4.409950E+01  4.762083E+01
            0.000000  0.045580  0.000000
  5.223856E-01  1.690711E+00  2.943375E+00  2.701628E+01  2.711016E+01  3.439225E+01  3.448504E+01  4.407189E+01  4.760813E+01
            0.000000  0.050645  0.000000
  5.830088E-01  1.875217E+00  3.263722E+00  2.705194E+01  2.716742E+01  3.433563E+01  3.445116E+01  4.404128E+01  4.759399E+01
            0.000000  0.055709  0.000000
  6.457149E-01  2.058702E+00  3.581832E+00  2.709109E+01  2.723027E+01  3.427296E+01  3.441405E+01  4.400776E+01  4.757843E+01
            0.000000  0.060774  0.000000
  7.106340E-01  2.241119E+00  3.897444E+00  2.713366E+01  2.729857E+01  3.420416E+01  3.437379E+01  4.397139E+01  4.756146E+01
            0.000000  0.065838  0.000000
  7.779107E-01  2.422420E+00  4.210286E+00  2.717956E+01  2.737219E+01  3.412912E+01  3.433044E+01  4.393225E+01  4.754311E+01
            0.000000  0.070903  0.000000
  8.476948E-01  2.602554E+00  4.520070E+00  2.722871E+01  2.745099E+01  3.404771E+01  3.428402E+01  4.389041E+01  4.752342E+01
            0.000000  0.075967  0.000000
  9.201360E-01  2.781466E+00  4.826492E+00  2.728102E+01  2.753482E+01  3.395975E+01  3.423458E+01  4.384596E+01  4.750239E+01
            0.000000  0.081032  0.000000
  9.953783E-01  2.959090E+00  5.129227E+00  2.733641E+01  2.762352E+01  3.386507E+01  3.418212E+01  4.379895E+01  4.748007E+01
            0.000000  0.086096  0.000000
  1.073557E+00  3.135349E+00  5.427932E+00  2.739477E+01  2.771692E+01  3.376343E+01  3.412666E+01  4.374947E+01  4.745648E+01
            0.000000  0.091161  0.000000
  1.154793E+00  3.310151E+00  5.722239E+00  2.745600E+01  2.781487E+01  3.365459E+01  3.406819E+01  4.369758E+01  4.743164E+01
            0.000000  0.096225  0.000000
  1.239196E+00  3.483388E+00  6.011755E+00  2.752001E+01  2.791718E+01  3.353827E+01  3.400667E+01  4.364334E+01  4.740557E+01
            0.000000  0.101290  0.000000
  1.326854E+00  3.654937E+00  6.296063E+00  2.758670E+01  2.802368E+01  3.341420E+01  3.394208E+01  4.358680E+01  4.737830E+01
            0.000000  0.106354  0.000000
  1.417840E+00  3.824656E+00  6.574711E+00  2.765595E+01  2.813418E+01  3.328207E+01  3.387440E+01  4.352801E+01  4.734984E+01
            0.000000  0.111418  0.000000
  1.512204E+00  3.992393E+00  6.847217E+00  2.772765E+01  2.824851E+01  3.314158E+01  3.380358E+01  4.346703E+01  4.732019E+01
            0.000000  0.116483  0.000000
  1.609977E+00  4.157981E+00  7.113061E+00  2.780171E+01  2.836648E+01  3.299243E+01  3.372962E+01  4.340390E+01  4.728936E+01
            0.000000  0.121547  0.000000
  1.711169E+00  4.321247E+00  7.371685E+00  2.787801E+01  2.848790E+01  3.283436E+01  3.365250E+01  4.333865E+01  4.725736E+01
            0.000000  0.126612  0.000000
  1.815770E+00  4.482015E+00  7.622484E+00  2.795643E+01  2.861259E+01  3.266715E+01  3.357226E+01  4.327132E+01  4.722417E+01
            0.000000  0.131676  0.000000
  1.923748E+00  4.640119E+00  7.864807E+00  2.803687E+01  2.874035E+01  3.249065E+01  3.348896E+01  4.320195E+01  4.718979E+01
            0.000000  0.136741  0.000000
  2.035053E+00  4.795405E+00  8.097945E+00  2.811921E+01  2.887099E+01  3.230481E+01  3.340273E+01  4.313055E+01  4.715422E+01
            0.000000  0.141805  0.000000
  2.149616E+00  4.947749E+00  8.321134E+00  2.820334E+01  2.900434E+01  3.210974E+01  3.331377E+01  4.305717E+01  4.711745E+01
            0.000000  0.146870  0.000000
  2.267350E+00  5.097069E+00  8.533541E+00  2.828914E+01  2.914019E+01  3.190572E+01  3.322239E+01  4.298183E+01  4.707948E+01
            0.000000  0.151934  0.000000
  2.388153E+00  5.243344E+00  8.734266E+00  2.837649E+01  2.927836E+01  3.169330E+01  3.312898E+01  4.290456E+01  4.704033E+01
            0.000000  0.156999  0.000000
  2.511909E+00  5.386625E+00  8.922331E+00  2.846529E+01  2.941868E+01  3.147330E+01  3.303411E+01  4.282539E+01  4.700002E+01
            0.000000  0.162063  0.000000
  2.638488E+00  5.527058E+00  9.096678E+00  2.855541E+01  2.956095E+01  3.124690E+01  3.293848E+01  4.274435E+01  4.695861E+01
            0.000000  0.167128  0.000000
  2.767750E+00  5.664888E+00  9.256169E+00  2.864675E+01  2.970499E+01  3.101559E+01  3.284295E+01  4.266148E+01  4.691613E+01
            0.000000  0.172192  0.000000
  2.899545E+00  5.800457E+00  9.399571E+00  2.873918E+01  2.985064E+01  3.078120E+01  3.274850E+01  4.257682E+01  4.687269E+01
            0.000000  0.177257  0.000000
  3.033717E+00  5.934195E+00  9.525562E+00  2.883258E+01  2.999771E+01  3.054579E+01  3.265623E+01  4.249042E+01  4.682836E+01
            0.000000  0.182321  0.000000
  3.170102E+00  6.066575E+00  9.632713E+00  2.892686E+01  3.014603E+01  3.031155E+01  3.256728E+01  4.240233E+01  4.678326E+01
            0.000000  0.187386  0.000000
  3.308533E+00  6.198069E+00  9.719475E+00  2.902188E+01  3.008059E+01  3.029545E+01  3.248274E+01  4.231260E+01  4.673749E+01
            0.000000  0.192450  0.000000
  3.448839E+00  6.329077E+00  9.784158E+00  2.911753E+01  2.985478E+01  3.044580E+01  3.240364E+01  4.222129E+01  4.669116E+01
            0.000000  0.197515  0.000000
  3.590848E+00  6.459865E+00  9.824901E+00  2.921371E+01  2.963555E+01  3.059692E+01  3.233083E+01  4.212847E+01  4.664436E+01
            0.000000  0.202579  0.000000
  3.734388E+00  6.590513E+00  9.839635E+00  2.931030E+01  2.942379E+01  3.074866E+01  3.226498E+01  4.203421E+01  4.659717E+01
            0.000000  0.207644  0.000000
  3.879287E+00  6.720889E+00  9.826039E+00  2.921980E+01  2.940720E+01  3.090089E+01  3.220656E+01  4.193860E+01  4.654966E+01
            0.000000  0.212708  0.000000
  4.025377E+00  6.850655E+00  9.781493E+00  2.902331E+01  2.950428E+01  3.105345E+01  3.215586E+01  4.184171E+01  4.650188E+01
            0.000000  0.217772  0.000000
  4.172491E+00  6.979295E+00  9.703030E+00  2.883365E+01  2.960145E+01  3.120621E+01  3.211305E+01  4.174364E+01  4.645385E+01
            0.000000  0.222837  0.000000
  4.320465E+00  7.106167E+00  9.587289E+00  2.864982E+01  2.969860E+01  3.135905E+01  3.207827E+01  4.164449E+01  4.640560E+01
            0.000000  0.227901  0.000000
  4.469142E+00  7.230563E+00  9.430454E+00  2.847071E+01  2.979563E+01  3.151184E+01  3.205165E+01  4.154434E+01  4.635716E+01
            0.000000  0.232966  0.000000
  4.618366E+00  7.351762E+00  9.228186E+00  2.829523E+01  2.989243E+01  3.166446E+01  3.203344E+01  4.144332E+01  4.630857E+01
            0.000000  0.238030  0.000000
  4.767989E+00  7.469083E+00  8.975525E+00  2.812244E+01  2.998890E+01  3.181680E+01  3.202400E+01  4.134152E+01  4.625986E+01
            0.000000  0.243095  0.000000
  4.917866E+00  7.581926E+00  8.666706E+00  2.795165E+01  3.008496E+01  3.196875E+01  3.202380E+01  4.123906E+01  4.621108E+01
            0.000000  0.248159  0.000000
  5.067858E+00  7.689804E+00  8.294876E+00  2.778245E+01  3.018050E+01  3.203344E+01  3.212021E+01  4.113605E+01  4.616230E+01
            0.000000  0.253224  0.000000
  5.217831E+00  7.792372E+00  7.851558E+00  2.761477E+01  3.027543E+01  3.205357E+01  3.227109E+01  4.103260E+01  4.611359E+01
            0.000000  0.258288  0.000000
  5.367656E+00  7.325660E+00  7.889446E+00  2.744888E+01  3.036967E+01  3.208489E+01  3.242127E+01  4.092884E+01  4.606501E+01
            0.000000  0.263353  0.000000
  5.517208E+00  6.701498E+00  7.981024E+00  2.728538E+01  3.046313E+01  3.212808E+01  3.257069E+01  4.082489E+01  4.601664E+01
            0.000000  0.268417  0.000000
  5.666367E+00  5.954434E+00  8.067302E+00  2.712516E+01  3.055572E+01  3.218373E+01  3.271924E+01  4.072087E+01  4.596857E+01
            0.000000  0.273482  0.000000
  5.039716E+00  5.815019E+00  8.148678E+00  2.696935E+01  3.064737E+01  3.225236E+01  3.286684E+01  4.061690E+01  4.592084E+01
            0.000000  0.278546  0.000000
  3.854884E+00  5.963050E+00  8.225755E+00  2.681922E+01  3.073799E+01  3.233426E+01  3.301342E+01  4.051311E+01  4.587352E+01
            0.000000  0.283611  0.000000
  1.994342E+00  6.110355E+00  8.299333E+00  2.667616E+01  3.082752E+01  3.242953E+01  3.315887E+01  4.040962E+01  4.582665E+01
            0.000000  0.288675  0.000000
 -2.664262E+00  6.256827E+00  8.370381E+00  2.654155E+01  3.091589E+01  3.253800E+01  3.330313E+01  4.030656E+01  4.578025E+01
            0.000000  0.293740  0.000000
 -4.267176E+00  6.402364E+00  8.440005E+00  2.641669E+01  3.100302E+01  3.265928E+01  3.344611E+01  4.020406E+01  4.573432E+01
            0.000000  0.298804  0.000000
 -5.403273E+00  6.546869E+00  8.509399E+00  2.630269E+01  3.108885E+01  3.279271E+01  3.358773E+01  4.010226E+01  4.568887E+01
            0.000000  0.303869  0.000000
 -6.317072E+00  6.690244E+00  8.579781E+00  2.620049E+01  3.117333E+01  3.293746E+01  3.372789E+01  4.000128E+01  4.564385E+01
            0.000000  0.308933  0.000000
 -7.085070E+00  6.832396E+00  8.652333E+00  2.611072E+01  3.125640E+01  3.309255E+01  3.386650E+01  3.990126E+01  4.559924E+01
            0.000000  0.313998  0.000000
 -7.742744E+00  6.973232E+00  8.728141E+00  2.603376E+01  3.133800E+01  3.325684E+01  3.400347E+01  3.980236E+01  4.555497E+01
            0.000000  0.319062  0.000000
 -8.310096E+00  7.112662E+00  8.808134E+00  2.596972E+01  3.141809E+01  3.342913E+01  3.413871E+01  3.970470E+01  4.551101E+01
            0.000000  0.324126  0.000000
 -8.799999E+00  7.250600E+00  8.893048E+00  2.591844E+01  3.149661E+01  3.360813E+01  3.427208E+01  3.960845E+01  4.546728E+01
            0.000000  0.329191  0.000000
 -9.221640E+00  7.386957E+00  8.983396E+00  2.587956E+01  3.157353E+01  3.379257E+01  3.440349E+01  3.951375E+01  4.542373E+01
            0.000000  0.334255  0.000000
 -9.582107E+00  7.521652E+00  9.079459E+00  2.585253E+01  3.164882E+01  3.398118E+01  3.453280E+01  3.942079E+01  4.538031E+01
            0.000000  0.339320  0.000000
 -9.887227E+00  7.654602E+00  9.181294E+00  2.583668E+01  3.172243E+01  3.417275E+01  3.465988E+01  3.932972E+01  4.533698E+01
            0.000000  0.344384  0.000000
 -1.014199E+01  7.785728E+00  9.288755E+00  2.583121E+01  3.179434E+01  3.436616E+01  3.478456E+01  3.924075E+01  4.529375E+01
            0.000000  0.349449  0.000000
 -1.035081E+01  7.914952E+00  9.401519E+00  2.583531E+01  3.186452E+01  3.456037E+01  3.490669E+01  3.915405E+01  4.525062E+01
            0.000000  0.354513  0.000000
 -1.051767E+01  8.042201E+00  9.519123E+00  2.584810E+01  3.193295E+01  3.475444E+01  3.502606E+01  3.906986E+01  4.520766E+01
            0.000000  0.359578  0.000000
 -1.064616E+01  8.167402E+00  9.640997E+00  2.586870E+01  3.199962E+01  3.494750E+01  3.514249E+01  3.898839E+01  4.516496E+01
            0.000000  0.364642  0.000000
 -1.073960E+01  8.290485E+00  9.766502E+00  2.589623E+01  3.206451E+01  3.513878E+01  3.525574E+01  3.890990E+01  4.512268E+01
            0.000000  0.369707  0.000000
 -1.080096E+01  8.411385E+00  9.894959E+00  2.592982E+01  3.212761E+01  3.532764E+01  3.536555E+01  3.883464E+01  4.508104E+01
            0.000000  0.374771  0.000000
 -1.083295E+01  8.530037E+00  1.002568E+01  2.596863E+01  3.218891E+01  3.547164E+01  3.551351E+01  3.876293E+01  4.504034E+01
            0.000000  0.379836  0.000000
 -1.083795E+01  8.646380E+00  1.015798E+01  2.601184E+01  3.224842E+01  3.557370E+01  3.569592E+01  3.869506E+01  4.500099E+01
            0.000000  0.384900  0.000000
 -1.081804E+01  8.760356E+00  1.029120E+01  2.605867E+01  3.230613E+01  3.567139E+01  3.587454E+01  3.863139E+01  4.496352E+01
            0.000000  0.389965  0.000000
 -1.077498E+01  8.871912E+00  1.042473E+01  2.610838E+01  3.236206E+01  3.576434E+01  3.604910E+01  3.857228E+01  4.492860E+01
            0.000000  0.395029  0.000000
 -1.071019E+01  8.980994E+00  1.055800E+01  2.616028E+01  3.241620E+01  3.585215E+01  3.621942E+01  3.851812E+01  4.489705E+01
            0.000000  0.400094  0.000000
 -1.062481E+01  9.087553E+00  1.069048E+01  2.621372E+01  3.246857E+01  3.593439E+01  3.638542E+01  3.846933E+01  4.486984E+01
            0.000000  0.405158  0.000000
 -1.051972E+01  9.191542E+00  1.082171E+01  2.626814E+01  3.251918E+01  3.601065E+01  3.654705E+01  3.842632E+01  4.484798E+01
            0.000000  0.410223  0.000000
 -1.039572E+01  9.292919E+00  1.095128E+01  2.632302E+01  3.256806E+01  3.608049E+01  3.670429E+01  3.838948E+01  4.483245E+01
            0.000000  0.415287  0.000000
 -1.025365E+01  9.391640E+00  1.107881E+01  2.637792E+01  3.261521E+01  3.614352E+01  3.685708E+01  3.835918E+01  4.482400E+01
            0.000000  0.420352  0.000000
 -1.009462E+01  9.487668E+00  1.120399E+01  2.643247E+01  3.266065E+01  3.619941E+01  3.700528E+01  3.833573E+01  4.482296E+01
            0.000000  0.425416  0.000000
 -9.920130E+00  9.580964E+00  1.132654E+01  2.648636E+01  3.270442E+01  3.624793E+01  3.714864E+01  3.831933E+01  4.482905E+01
            0.000000  0.430480  0.000000
 -9.732124E+00  9.671494E+00  1.144621E+01  2.653937E+01  3.274652E+01  3.628896E+01  3.728679E+01  3.831006E+01  4.484142E+01
            0.000000  0.435545  0.000000
 -9.532835E+00  9.759225E+00  1.156280E+01  2.659130E+01  3.278699E+01  3.632253E+01  3.741929E+01  3.830783E+01  4.485873E+01
            0.000000  0.440609  0.000000
 -9.324581E+00  9.844125E+00  1.167613E+01  2.664203E+01  3.282584E+01  3.634885E+01  3.754570E+01  3.831241E+01  4.487941E+01
            0.000000  0.445674  0.000000
 -9.109542E+00  9.926163E+00  1.178606E+01  2.669146E+01  3.286310E+01  3.636828E+01  3.766562E+01  3.832338E+01  4.490191E+01
            0.000000  0.450738  0.000000
 -8.889622E+00  1.000531E+01  1.189245E+01  2.673953E+01  3.289879E+01  3.638132E+01  3.777874E+01  3.834020E+01  4.492490E+01
            0.000000  0.455803  0.000000
 -8.666392E+00  1.008155E+01  1.199518E+01  2.678618E+01  3.293294E+01  3.638860E+01  3.788483E+01  3.836220E+01  4.494736E+01
            0.000000  0.460867  0.000000
 -8.441134E+00  1.015484E+01  1.209417E+01  2.683138E+01  3.296557E+01  3.639078E+01  3.798375E+01  3.838863E+01  4.496860E+01
            0.000000  0.465932  0.000000
 -8.214907E+00  1.022516E+01  1.218934E+01  2.687508E+01  3.299669E+01  3.638858E+01  3.807540E+01  3.841875E+01  4.498818E+01
            0.000000  0.470996  0.000000
 -7.988637E+00  1.029250E+01  1.228060E+01  2.691723E+01  3.302634E+01  3.638272E+01  3.815971E+01  3.845177E+01  4.500587E+01
            0.000000  0.476061  0.000000
 -7.763191E+00  1.035682E+01  1.236789E+01  2.695776E+01  3.305452E+01  3.637387E+01  3.823659E+01  3.848698E+01  4.502159E+01
            0.000000  0.481125  0.000000
 -7.539430E+00  1.041812E+01  1.245117E+01  2.699661E+01  3.308125E+01  3.636265E+01  3.830597E+01  3.852369E+01  4.503530E+01
            0.000000  0.486190  0.000000
 -7.318265E+00  1.047636E+01  1.253038E+01  2.703368E+01  3.310655E+01  3.634963E+01  3.836773E+01  3.856127E+01  4.504705E+01
            0.000000  0.491254  0.000000
 -7.100664E+00  1.053153E+01  1.260548E+01  2.706888E+01  3.313043E+01  3.633533E+01  3.842172E+01  3.859916E+01  4.505687E+01
            0.000000  0.496319  0.000000
 -6.887684E+00  1.058362E+01  1.267642E+01  2.710210E+01  3.315292E+01  3.632018E+01  3.846772E+01  3.863687E+01  4.506480E+01
            0.000000  0.501383  0.000000
 -6.680462E+00  1.063261E+01  1.274318E+01  2.713325E+01  3.317400E+01  3.630458E+01  3.850546E+01  3.867396E+01  4.507085E+01
            0.000000  0.506448  0.000000
 -6.480215E+00  1.067849E+01  1.280572E+01  2.716223E+01  3.319371E+01  3.628885E+01  3.853459E+01  3.871005E+01  4.507501E+01
            0.000000  0.511512  0.000000
 -6.288233E+00  1.072125E+01  1.286401E+01  2.718898E+01  3.321203E+01  3.627329E+01  3.855468E+01  3.874480E+01  4.507726E+01
            0.000000  0.516577  0.000000
 -6.105857E+00  1.076086E+01  1.291804E+01  2.721344E+01  3.322899E+01  3.625813E+01  3.856523E+01  3.877791E+01  4.507755E+01
            0.000000  0.521641  0.000000
 -5.934460E+00  1.079734E+01  1.296778E+01  2.723558E+01  3.324458E+01  3.624358E+01  3.856567E+01  3.880915E+01  4.507579E+01
            0.000000  0.526706  0.000000
 -5.775402E+00  1.083066E+01  1.301321E+01  2.725541E+01  3.325881E+01  3.622982E+01  3.855542E+01  3.883829E+01  4.507192E+01
            0.000000  0.531770  0.000000
 -5.629981E+00  1.086083E+01  1.305434E+01  2.727295E+01  3.327168E+01  3.621700E+01  3.853404E+01  3.886515E+01  4.506590E+01
            0.000000  0.536834  0.000000
 -5.499351E+00  1.088783E+01  1.309114E+01  2.728826E+01  3.328320E+01  3.620524E+01  3.850141E+01  3.888956E+01  4.505777E+01
            0.000000  0.541899  0.000000
 -5.384412E+00  1.091166E+01  1.312361E+01  2.730142E+01  3.329336E+01  3.619465E+01  3.845820E+01  3.891139E+01  4.504778E+01
            0.000000  0.546963  0.000000
 -5.285669E+00  1.093232E+01  1.315175E+01  2.731252E+01  3.330216E+01  3.618532E+01  3.840637E+01  3.893053E+01  4.503646E+01
            0.000000  0.552028  0.000000
 -5.203127E+00  1.094980E+01  1.317555E+01  2.732166E+01  3.330961E+01  3.617731E+01  3.834982E+01  3.894688E+01  4.502474E+01
            0.000000  0.557092  0.000000
 -5.136304E+00  1.096411E+01  1.319503E+01  2.732896E+01  3.331571E+01  3.617068E+01  3.829433E+01  3.896036E+01  4.501387E+01
            0.000000  0.562157  0.000000
 -5.084504E+00  1.097524E+01  1.321017E+01  2.733452E+01  3.332045E+01  3.616548E+01  3.824646E+01  3.897091E+01  4.500508E+01
            0.000000  0.567221  0.000000
 -5.047264E+00  1.098319E+01  1.322099E+01  2.733842E+01  3.332384E+01  3.616174E+01  3.821127E+01  3.897847E+01  4.499911E+01
            0.000000  0.572286  0.000000
 -5.024646E+00  1.098796E+01  1.322748E+01  2.734073E+01  3.332587E+01  3.615949E+01  3.819062E+01  3.898303E+01  4.499590E+01
            0.000000  0.577350  0.000000
 -5.017035E+00  1.098955E+01  1.322964E+01  2.734150E+01  3.332655E+01  3.615874E+01  3.818395E+01  3.898455E+01  4.499493E+01
            0.005051  0.577350  0.000000
 -5.072934E+00  1.098988E+01  1.323826E+01  2.734562E+01  3.332742E+01  3.615822E+01  3.818376E+01  3.898362E+01  4.499433E+01
            0.010101  0.577350  0.000000
 -5.232668E+00  1.099085E+01  1.326368E+01  2.735805E+01  3.333005E+01  3.615668E+01  3.818321E+01  3.898086E+01  4.499256E+01
            0.015152  0.577350  0.000000
 -5.474669E+00  1.099246E+01  1.330469E+01  2.737897E+01  3.333442E+01  3.615410E+01  3.818231E+01  3.897627E+01  4.498961E+01
            0.020202  0.577350  0.000000
 -5.769043E+00  1.099471E+01  1.335949E+01  2.740868E+01  3.334054E+01  3.615049E+01  3.818109E+01  3.896986E+01  4.498552E+01
            0.025253  0.577350  0.000000
 -6.082712E+00  1.099760E+01  1.342593E+01  2.744760E+01  3.334839E+01  3.614586E+01  3.817960E+01  3.896166E+01  4.498029E+01
            0.030303  0.577350  0.000000
 -6.382686E+00  1.100113E+01  1.350178E+01  2.749625E+01  3.335799E+01  3.614021E+01  3.817789E+01  3.895171E+01  4.497397E+01
            0.035354  0.577350  0.000000
 -6.637640E+00  1.100529E+01  1.358490E+01  2.755522E+01  3.336931E+01  3.613355E+01  3.817604E+01  3.894003E+01  4.496659E+01
            0.040404  0.577350  0.000000
 -6.818643E+00  1.101008E+01  1.367345E+01  2.762508E+01  3.338235E+01  3.612588E+01  3.817410E+01  3.892668E+01  4.495819E+01
            0.045455  0.577350  0.000000
 -6.899770E+00  1.101549E+01  1.376594E+01  2.770627E+01  3.339711E+01  3.611721E+01  3.817215E+01  3.891169E+01  4.494881E+01
            0.050505  0.577350  0.000000
 -6.858753E+00  1.102151E+01  1.386124E+01  2.779897E+01  3.341356E+01  3.610755E+01  3.817025E+01  3.889513E+01  4.493852E+01
            0.055556  0.577350  0.000000
 -6.677376E+00  1.102813E+01  1.395863E+01  2.790298E+01  3.343170E+01  3.609692E+01  3.816846E+01  3.887705E+01  4.492737E+01
            0.060606  0.577350  0.000000
 -6.340857E+00  1.103534E+01  1.405771E+01  2.801767E+01  3.345152E+01  3.608532E+01  3.816680E+01  3.885751E+01  4.491540E+01
            0.065657  0.577350  0.000000
 -5.835044E+00  1.104313E+01  1.415840E+01  2.814189E+01  3.347298E+01  3.607277E+01  3.816527E+01  3.883658E+01  4.490270E+01
            0.070707  0.577350  0.000000
 -5.139051E+00  1.105148E+01  1.426081E+01  2.827417E+01  3.349608E+01  3.605928E+01  3.816384E+01  3.881432E+01  4.488932E+01
            0.075758  0.577350  0.000000
 -4.205303E+00  1.106037E+01  1.436522E+01  2.841278E+01  3.352079E+01  3.604488E+01  3.816247E+01  3.879082E+01  4.487533E+01
            0.080808  0.577350  0.000000
 -2.879603E+00  1.106979E+01  1.447197E+01  2.855594E+01  3.354708E+01  3.602957E+01  3.816107E+01  3.876614E+01  4.486080E+01
            0.085859  0.577350  0.000000
  1.171942E+00  1.107971E+01  1.458142E+01  2.870200E+01  3.357492E+01  3.601339E+01  3.815958E+01  3.874036E+01  4.484581E+01
            0.090909  0.577350  0.000000
  3.313487E+00  1.109012E+01  1.469387E+01  2.884951E+01  3.360429E+01  3.599636E+01  3.815789E+01  3.871356E+01  4.483042E+01
            0.095960  0.577350  0.000000
  4.502041E+00  1.110099E+01  1.480953E+01  2.899729E+01  3.363514E+01  3.597850E+01  3.815590E+01  3.868581E+01  4.481472E+01
            0.101010  0.577350  0.000000
  5.390724E+00  1.111229E+01  1.492849E+01  2.914446E+01  3.366744E+01  3.595984E+01  3.815351E+01  3.865719E+01  4.479879E+01
            0.106061  0.577350  0.000000
  6.102368E+00  1.112400E+01  1.505073E+01  2.929037E+01  3.370114E+01  3.594041E+01  3.815062E+01  3.862779E+01  4.478269E+01
            0.111111  0.577350  0.000000
  6.689057E+00  1.113609E+01  1.517609E+01  2.943462E+01  3.373620E+01  3.592024E+01  3.814713E+01  3.859767E+01  4.476650E+01
            0.116162  0.577350  0.000000
  7.179937E+00  1.114853E+01  1.530430E+01  2.957697E+01  3.377256E+01  3.589937E+01  3.814294E+01  3.856691E+01  4.475030E+01
            0.121212  0.577350  0.000000
  7.593986E+00  1.116128E+01  1.543499E+01  2.971729E+01  3.381016E+01  3.587784E+01  3.813796E+01  3.853559E+01  4.473416E+01
            0.126263  0.577350  0.000000
  7.944750E+00  1.117433E+01  1.556774E+01  2.985558E+01  3.384896E+01  3.585568E+01  3.813210E+01  3.850379E+01  4.471815E+01
            0.131313  0.577350  0.000000
  8.242469E+00  1.118764E+01  1.570206E+01  2.999189E+01  3.388888E+01  3.583294E+01  3.812528E+01  3.847158E+01  4.470235E+01
            0.136364  0.577350  0.000000
  8.495181E+00  1.120117E+01  1.583746E+01  3.012635E+01  3.392986E+01  3.580966E+01  3.811744E+01  3.843903E+01  4.468682E+01
            0.141414  0.577350  0.000000
  8.709344E+00  1.121490E+01  1.597345E+01  3.025912E+01  3.397182E+01  3.578590E+01  3.810852E+01  3.840621E+01  4.467165E+01
            0.146465  0.577350  0.000000
  8.890246E+00  1.122881E+01  1.610954E+01  3.039043E+01  3.401468E+01  3.576169E+01  3.809845E+01  3.837320E+01  4.465690E+01
            0.151515  0.577350  0.000000
  9.042272E+00  1.124285E+01  1.624528E+01  3.052059E+01  3.405837E+01  3.573709E+01  3.808722E+01  3.834005E+01  4.464266E+01
            0.156566  0.577350  0.000000
  9.169100E+00  1.125699E+01  1.638027E+01  3.064997E+01  3.410279E+01  3.571216E+01  3.807479E+01  3.830685E+01  4.462901E+01
            0.161616  0.577350  0.000000
  9.273832E+00  1.127122E+01  1.651411E+01  3.077904E+01  3.414785E+01  3.568695E+01  3.806118E+01  3.827365E+01  4.461605E+01
            0.166667  0.577350  0.000000
  9.359122E+00  1.128551E+01  1.664646E+01  3.090840E+01  3.419347E+01  3.566152E+01  3.804640E+01  3.824051E+01  4.460389E+01
            0.171717  0.577350  0.000000
  9.427246E+00  1.129981E+01  1.677701E+01  3.103879E+01  3.423953E+01  3.563592E+01  3.803048E+01  3.820752E+01  4.459263E+01
            0.176768  0.577350  0.000000
  9.480180E+00  1.131411E+01  1.690545E+01  3.117108E+01  3.428594E+01  3.561023E+01  3.801351E+01  3.817473E+01  4.458241E+01
            0.181818  0.577350  0.000000
  9.519635E+00  1.132839E+01  1.703149E+01  3.130625E+01  3.433259E+01  3.558450E+01  3.799557E+01  3.814220E+01  4.457335E+01
            0.186869  0.577350  0.000000
  9.547117E+00  1.134260E+01  1.715480E+01  3.144533E+01  3.437935E+01  3.555879E+01  3.797676E+01  3.811000E+01  4.456561E+01
            0.191919  0.577350  0.000000
  9.563931E+00  1.135674E+01  1.727503E+01  3.158927E+01  3.442613E+01  3.553317E+01  3.795720E+01  3.807820E+01  4.455929E+01
            0.196970  0.577350  0.000000
  9.571222E+00  1.137077E+01  1.739179E+01  3.173876E+01  3.447279E+01  3.550770E+01  3.793700E+01  3.804687E+01  4.455449E+01
            0.202020  0.577350  0.000000
  9.569953E+00  1.138466E+01  1.750464E+01  3.189399E+01  3.451922E+01  3.548245E+01  3.791623E+01  3.801606E+01  4.455127E+01
            0.207071  0.577350  0.000000
  9.560958E+00  1.139840E+01  1.761309E+01  3.205452E+01  3.456527E+01  3.545748E+01  3.789493E+01  3.798584E+01  4.454957E+01
            0.212121  0.577350  0.000000
  9.544909E+00  1.141196E+01  1.771669E+01  3.221914E+01  3.461084E+01  3.543286E+01  3.787308E+01  3.795630E+01  4.454930E+01
            0.217172  0.577350  0.000000
  9.522392E+00  1.142530E+01  1.781501E+01  3.238604E+01  3.465577E+01  3.540865E+01  3.785064E+01  3.792748E+01  4.455027E+01
            0.222222  0.577350  0.000000
  9.493946E+00  1.143841E+01  1.790773E+01  3.255304E+01  3.469995E+01  3.538491E+01  3.782753E+01  3.789947E+01  4.455222E+01
            0.227273  0.577350  0.000000
  9.460044E+00  1.145125E+01  1.799464E+01  3.271789E+01  3.474322E+01  3.536171E+01  3.780366E+01  3.787233E+01  4.455490E+01
            0.232323  0.577350  0.000000
  9.421203E+00  1.146381E+01  1.807566E+01  3.287860E+01  3.478545E+01  3.533911E+01  3.777900E+01  3.784614E+01  4.455805E+01
            0.237374  0.577350  0.000000
  9.377961E+00  1.147605E+01  1.815084E+01  3.303355E+01  3.482651E+01  3.531716E+01  3.775354E+01  3.782096E+01  4.456145E+01
            0.242424  0.577350  0.000000
  9.330918E+00  1.148795E+01  1.822029E+01  3.318160E+01  3.486625E+01  3.529594E+01  3.772736E+01  3.779687E+01  4.456494E+01
            0.247475  0.577350  0.000000
  9.280718E+00  1.149947E+01  1.828422E+01  3.332200E+01  3.490454E+01  3.527549E+01  3.770057E+01  3.777392E+01  4.456841E+01
            0.252525  0.577350  0.000000
  9.228060E+00  1.151059E+01  1.834283E+01  3.345433E+01  3.494124E+01  3.525587E+01  3.767334E+01  3.775220E+01  4.457177E+01
            0.257576  0.577350  0.000000
  9.173683E+00  1.152129E+01  1.839639E+01  3.357837E+01  3.497622E+01  3.523715E+01  3.764589E+01  3.773175E+01  4.457497E+01
            0.262626  0.577350  0.000000
  9.118353E+00  1.153152E+01  1.844513E+01  3.369406E+01  3.500935E+01  3.521938E+01  3.761847E+01  3.771263E+01  4.457801E+01
            0.267677  0.577350  0.000000
  9.062845E+00  1.154127E+01  1.848931E+01  3.380137E+01  3.504048E+01  3.520262E+01  3.759138E+01  3.769489E+01  4.458085E+01
            0.272727  0.577350  0.000000
  9.007928E+00  1.155050E+01  1.852916E+01  3.390032E+01  3.506947E+01  3.518698E+01  3.756490E+01  3.767858E+01  4.458351E+01
            0.277778  0.577350  0.000000
  8.954341E+00  1.155918E+01  1.856490E+01  3.399091E+01  3.509610E+01  3.517263E+01  3.753937E+01  3.766373E+01  4.458598E+01
            0.282828  0.577350  0.000000
  8.902774E+00  1.156728E+01  1.859675E+01  3.407317E+01  3.511970E+01  3.516018E+01  3.751510E+01  3.765035E+01  4.458827E+01
            0.287879  0.577350  0.000000
  8.853842E+00  1.157477E+01  1.862488E+01  3.414709E+01  3.513520E+01  3.515466E+01  3.749239E+01  3.763847E+01  4.459036E+01
            0.292929  0.577350  0.000000
  8.808073E+00  1.158162E+01  1.864946E+01  3.421266E+01  3.513099E+01  3.516768E+01  3.747154E+01  3.762806E+01  4.459226E+01
            0.297980  0.577350  0.000000
  8.765898E+00  1.158779E+01  1.867065E+01  3.426991E+01  3.512209E+01  3.518420E+01  3.745279E+01  3.761912E+01  4.459396E+01
            0.303030  0.577350  0.000000
  8.727660E+00  1.159326E+01  1.868858E+01  3.431886E+01  3.511367E+01  3.519908E+01  3.743635E+01  3.761162E+01  4.459545E+01
            0.308081  0.577350  0.000000
  8.693632E+00  1.159799E+01  1.870337E+01  3.435961E+01  3.510631E+01  3.521174E+01  3.742236E+01  3.760550E+01  4.459672E+01
            0.313131  0.577350  0.000000
  8.664076E+00  1.160194E+01  1.871514E+01  3.439227E+01  3.510018E+01  3.522205E+01  3.741092E+01  3.760071E+01  4.459776E+01
            0.318182  0.577350  0.000000
  8.639320E+00  1.160508E+01  1.872400E+01  3.441701E+01  3.509536E+01  3.523000E+01  3.740205E+01  3.759715E+01  4.459855E+01
            0.323232  0.577350  0.000000
  8.619875E+00  1.160737E+01  1.873008E+01  3.443407E+01  3.509189E+01  3.523560E+01  3.739574E+01  3.759475E+01  4.459909E+01
            0.328283  0.577350  0.000000
  8.606597E+00  1.160877E+01  1.873353E+01  3.444373E+01  3.508979E+01  3.523891E+01  3.739197E+01  3.759340E+01  4.459937E+01
            0.333333  0.577350  0.000000
  8.600857E+00  1.160925E+01  1.873454E+01  3.444632E+01  3.508909E+01  3.523999E+01  3.739075E+01  3.759297E+01  4.459938E+01
            0.330808  0.572976  0.000000
  8.606697E+00  1.160876E+01  1.873355E+01  3.444336E+01  3.508979E+01  3.523895E+01  3.739205E+01  3.759335E+01  4.459931E+01
            0.328283  0.568603  0.000000
  8.624869E+00  1.160725E+01  1.873063E+01  3.443387E+01  3.509188E+01  3.523589E+01  3.739615E+01  3.759440E+01  4.459899E+01
            0.325758  0.564229  0.000000
  8.658891E+00  1.160469E+01  1.872607E+01  3.441819E+01  3.509530E+01  3.523098E+01  3.740333E+01  3.759599E+01  4.459842E+01
            0.323232  0.559855  0.000000
  8.712670E+00  1.160103E+01  1.872018E+01  3.439662E+01  3.509995E+01  3.522443E+01  3.741405E+01  3.759795E+01  4.459765E+01
            0.320707  0.555481  0.000000
  8.789846E+00  1.159621E+01  1.871321E+01  3.436940E+01  3.510560E+01  3.521660E+01  3.742883E+01  3.760016E+01  4.459670E+01
            0.318182  0.551107  0.000000
  8.892878E+00  1.159018E+01  1.870529E+01  3.433676E+01  3.511179E+01  3.520805E+01  3.744817E+01  3.760246E+01  4.459562E+01
            0.315657  0.546733  0.000000
  9.022163E+00  1.158290E+01  1.869640E+01  3.429885E+01  3.511751E+01  3.519993E+01  3.747241E+01  3.760470E+01  4.459449E+01
            0.313131  0.542359  0.000000
  9.175544E+00  1.157430E+01  1.868628E+01  3.425583E+01  3.512073E+01  3.519434E+01  3.750158E+01  3.760674E+01  4.459336E+01
            0.310606  0.537985  0.000000
  9.348485E+00  1.156433E+01  1.867450E+01  3.420785E+01  3.511859E+01  3.519427E+01  3.753534E+01  3.760844E+01  4.459229E+01
            0.308081  0.533612  0.000000
  9.534850E+00  1.155293E+01  1.866044E+01  3.415514E+01  3.510975E+01  3.520115E+01  3.757296E+01  3.760965E+01  4.459134E+01
            0.305556  0.529238  0.000000
  9.727996E+00  1.154005E+01  1.864344E+01  3.409796E+01  3.509548E+01  3.521379E+01  3.761025E+01  3.761348E+01  4.459056E+01
            0.303030  0.524864  0.000000
  9.921753E+00  1.152562E+01  1.862286E+01  3.403661E+01  3.507754E+01  3.523053E+01  3.761010E+01  3.765578E+01  4.458996E+01
            0.300505  0.520490  0.000000
  1.011105E+01  1.150959E+01  1.859809E+01  3.397145E+01  3.505701E+01  3.525036E+01  3.760908E+01  3.769875E+01  4.458957E+01
            0.297980  0.516116  0.000000
  1.029212E+01  1.149188E+01  1.856866E+01  3.390282E+01  3.503447E+01  3.527276E+01  3.760706E+01  3.774136E+01  4.458941E+01
            0.295455  0.511742  0.000000
  1.046246E+01  1.147246E+01  1.853420E+01  3.383107E+01  3.501022E+01  3.529749E+01  3.760394E+01  3.778276E+01  4.458948E+01
            0.292929  0.507368  0.000000
  1.062060E+01  1.145124E+01  1.849444E+01  3.375654E+01  3.498445E+01  3.532441E+01  3.759960E+01  3.782222E+01  4.458979E+01
            0.290404  0.502995  0.000000
  1.076583E+01  1.142818E+01  1.844921E+01  3.367953E+01  3.495729E+01  3.535343E+01  3.759395E+01  3.785918E+01  4.459034E+01
            0.287879  0.498621  0.000000
  1.089799E+01  1.140322E+01  1.839838E+01  3.360029E+01  3.492880E+01  3.538452E+01  3.758688E+01  3.789320E+01  4.459113E+01
            0.285354  0.494247  0.000000
  1.101727E+01  1.137630E+01  1.834189E+01  3.351908E+01  3.489903E+01  3.541764E+01  3.757831E+01  3.792394E+01  4.459215E+01
            0.282828  0.489873  0.000000
  1.112403E+01  1.134737E+01  1.827972E+01  3.343608E+01  3.486803E+01  3.545277E+01  3.756815E+01  3.795115E+01  4.459340E+01
            0.280303  0.485499  0.000000
  1.121877E+01  1.131637E+01  1.821185E+01  3.335147E+01  3.483582E+01  3.548989E+01  3.755631E+01  3.797464E+01  4.459486E+01
            0.277778  0.481125  0.000000
  1.128326E+01  1.130202E+01  1.813830E+01  3.326539E+01  3.480240E+01  3.552898E+01  3.754273E+01  3.799426E+01  4.459652E+01
            0.275253  0.476751  0.000000
  1.124799E+01  1.137432E+01  1.805908E+01  3.317796E+01  3.476779E+01  3.557003E+01  3.752734E+01  3.800989E+01  4.459835E+01
            0.272727  0.472377  0.000000
  1.121051E+01  1.143617E+01  1.797421E+01  3.308929E+01  3.473197E+01  3.561302E+01  3.751007E+01  3.802145E+01  4.460034E+01
            0.270202  0.468004  0.000000
  1.117078E+01  1.148807E+01  1.788371E+01  3.299947E+01  3.469496E+01  3.565790E+01  3.749088E+01  3.802887E+01  4.460245E+01
            0.267677  0.463630  0.000000
  1.112877E+01  1.153044E+01  1.778761E+01  3.290858E+01  3.465674E+01  3.570467E+01  3.746972E+01  3.803208E+01  4.460466E+01
            0.265152  0.459256  0.000000
  1.108442E+01  1.156370E+01  1.768592E+01  3.281669E+01  3.461729E+01  3.575326E+01  3.744655E+01  3.803104E+01  4.460693E+01
            0.262626  0.454882  0.000000
  1.103771E+01  1.158820E+01  1.757866E+01  3.272389E+01  3.457660E+01  3.580364E+01  3.742137E+01  3.802571E+01  4.460921E+01
            0.260101  0.450508  0.000000
  1.098861E+01  1.160427E+01  1.746585E+01  3.263025E+01  3.453466E+01  3.585574E+01  3.739417E+01  3.801605E+01  4.461148E+01
            0.257576  0.446134  0.000000
  1.093707E+01  1.161221E+01  1.734753E+01  3.253586E+01  3.449144E+01  3.590947E+01  3.736496E+01  3.800202E+01  4.461369E+01
            0.255051  0.441760  0.000000
  1.088308E+01  1.161229E+01  1.722370E+01  3.244082E+01  3.444692E+01  3.596473E+01  3.733380E+01  3.798359E+01  4.461579E+01
            0.252525  0.437387  0.000000
  1.082661E+01  1.160475E+01  1.709442E+01  3.234521E+01  3.440109E+01  3.602135E+01  3.730078E+01  3.796074E+01  4.461774E+01
            0.250000  0.433013  0.000000
  1.076763E+01  1.158982E+01  1.695971E+01  3.224916E+01  3.435391E+01  3.607914E+01  3.726605E+01  3.793344E+01  4.461947E+01
            0.247475  0.428639  0.000000
  1.070611E+01  1.156771E+01  1.681964E+01  3.215278E+01  3.430537E+01  3.613779E+01  3.722985E+01  3.790168E+01  4.462092E+01
            0.244949  0.424265  0.000000
  1.064205E+01  1.153862E+01  1.667429E+01  3.205620E+01  3.425545E+01  3.619688E+01  3.719257E+01  3.786541E+01  4.462203E+01
            0.242424  0.419891  0.000000
  1.057541E+01  1.150274E+01  1.652373E+01  3.195956E+01  3.420412E+01  3.625577E+01  3.715479E+01  3.782464E+01  4.462272E+01
            0.239899  0.415517  0.000000
  1.050619E+01  1.146024E+01  1.636811E+01  3.186300E+01  3.415137E+01  3.631347E+01  3.711746E+01  3.777934E+01  4.462294E+01
            0.237374  0.411143  0.000000
  1.043437E+01  1.141127E+01  1.620757E+01  3.176667E+01  3.409718E+01  3.636842E+01  3.708208E+01  3.772950E+01  4.462262E+01
            0.234848  0.406770  0.000000
  1.035993E+01  1.135601E+01  1.604230E+01  3.167072E+01  3.404153E+01  3.641818E+01  3.705107E+01  3.767512E+01  4.462173E+01
            0.232323  0.402396  0.000000
  1.028287E+01  1.129459E+01  1.587256E+01  3.157534E+01  3.398440E+01  3.645904E+01  3.702808E+01  3.761619E+01  4.462026E+01
            0.229798  0.398022  0.000000
  1.020319E+01  1.122717E+01  1.569867E+01  3.148070E+01  3.392580E+01  3.648606E+01  3.701802E+01  3.755272E+01  4.461827E+01
            0.227273  0.393648  0.000000
  1.012087E+01  1.115389E+01  1.552103E+01  3.138699E+01  3.386570E+01  3.649453E+01  3.702558E+01  3.748472E+01  4.461592E+01
            0.224747  0.389274  0.000000
  1.003592E+01  1.107492E+01  1.534017E+01  3.129443E+01  3.380409E+01  3.648252E+01  3.705263E+01  3.741220E+01  4.461349E+01
            0.222222  0.384900  0.000000
  9.948337E+00  1.099046E+01  1.515674E+01  3.120326E+01  3.374098E+01  3.645204E+01  3.709715E+01  3.733520E+01  4.461140E+01
            0.219697  0.380526  0.000000
  9.858138E+00  1.090072E+01  1.497153E+01  3.111378E+01  3.367636E+01  3.640701E+01  3.715517E+01  3.725375E+01  4.461025E+01
            0.217172  0.376152  0.000000
  9.765331E+00  1.080598E+01  1.478546E+01  3.102627E+01  3.361023E+01  3.635115E+01  3.716789E+01  3.722297E+01  4.461078E+01
            0.214646  0.371779  0.000000
  9.669932E+00  1.070656E+01  1.459951E+01  3.094106E+01  3.354259E+01  3.628712E+01  3.707769E+01  3.729783E+01  4.461384E+01
            0.212121  0.367405  0.000000
  9.571961E+00  1.060282E+01  1.441466E+01  3.085846E+01  3.347345E+01  3.621671E+01  3.698322E+01  3.737796E+01  4.462027E+01
            0.209596  0.363031  0.000000
  9.471445E+00  1.049518E+01  1.423178E+01  3.077874E+01  3.340282E+01  3.614105E+01  3.688458E+01  3.746220E+01  4.463079E+01
            0.207071  0.358657  0.000000
  9.368413E+00  1.038410E+01  1.405153E+01  3.070212E+01  3.333070E+01  3.606089E+01  3.678185E+01  3.754977E+01  4.464590E+01
            0.204545  0.354283  0.000000
  9.262900E+00  1.027004E+01  1.387429E+01  3.062873E+01  3.325711E+01  3.597675E+01  3.667514E+01  3.764013E+01  4.466577E+01
            0.202020  0.349909  0.000000
  9.154948E+00  1.015348E+01  1.370016E+01  3.055861E+01  3.318207E+01  3.588900E+01  3.656458E+01  3.773291E+01  4.469030E+01
            0.199495  0.345535  0.000000
  9.044600E+00  1.003490E+01  1.352903E+01  3.049172E+01  3.310559E+01  3.579790E+01  3.645026E+01  3.782781E+01  4.471914E+01
            0.196970  0.341162  0.000000
  8.931906E+00  9.914816E+00  1.336061E+01  3.042796E+01  3.302769E+01  3.570366E+01  3.633233E+01  3.792461E+01  4.475178E+01
            0.194444  0.336788  0.000000
  8.816921E+00  9.793740E+00  1.319453E+01  3.036721E+01  3.294840E+01  3.560644E+01  3.621091E+01  3.802314E+01  4.478765E+01
            0.191919  0.332414  0.000000
  8.699701E+00  9.672199E+00  1.303042E+01  3.030931E+01  3.286773E+01  3.550638E+01  3.608612E+01  3.812324E+01  4.482617E+01
            0.189394  0.328040  0.000000
  8.580310E+00  9.550732E+00  1.286790E+01  3.025412E+01  3.278572E+01  3.540360E+01  3.595812E+01  3.822479E+01  4.486684E+01
            0.186869  0.323666  0.000000
  8.458812E+00  9.429895E+00  1.270667E+01  3.020148E+01  3.270238E+01  3.529820E+01  3.582706E+01  3.832767E+01  4.490923E+01
            0.184343  0.319292  0.000000
  8.335276E+00  9.310237E+00  1.254647E+01  3.015126E+01  3.261775E+01  3.519027E+01  3.569312E+01  3.843177E+01  4.495298E+01
            0.181818  0.314918  0.000000
  8.209773E+00  9.192306E+00  1.238707E+01  3.010335E+01  3.253186E+01  3.507991E+01  3.555649E+01  3.853701E+01  4.499781E+01
            0.179293  0.310544  0.000000
  8.082378E+00  9.076648E+00  1.222834E+01  3.005761E+01  3.244473E+01  3.496720E+01  3.541737E+01  3.864330E+01  4.504351E+01
            0.176768  0.306171  0.000000
  7.953166E+00  8.963809E+00  1.207014E+01  3.001398E+01  3.235640E+01  3.485220E+01  3.527600E+01  3.875054E+01  4.508994E+01
            0.174242  0.301797  0.000000
  7.822214E+00  8.854328E+00  1.191241E+01  2.997234E+01  3.226690E+01  3.473501E+01  3.513266E+01  3.885867E+01  4.513697E+01
            0.171717  0.297423  0.000000
  7.689600E+00  8.748746E+00  1.175509E+01  2.993263E+01  3.217627E+01  3.461568E+01  3.498761E+01  3.896760E+01  4.518453E+01
            0.169192  0.293049  0.000000
  7.555404E+00  8.647615E+00  1.159816E+01  2.989479E+01  3.208454E+01  3.449429E+01  3.484119E+01  3.907726E+01  4.523256E+01
            0.166667  0.288675  0.000000
  7.419706E+00  8.551485E+00  1.144162E+01  2.985876E+01  3.199174E+01  3.437091E+01  3.469374E+01  3.918758E+01  4.528103E+01
            0.164141  0.284301  0.000000
  7.282586E+00  8.460908E+00  1.128549E+01  2.982449E+01  3.189793E+01  3.424560E+01  3.454565E+01  3.929849E+01  4.532989E+01
            0.161616  0.279927  0.000000
  7.144125E+00  8.376433E+00  1.112979E+01  2.979192E+01  3.180312E+01  3.411842E+01  3.439733E+01  3.940991E+01  4.537914E+01
            0.159091  0.275554  0.000000
  7.004405E+00  8.298595E+00  1.097456E+01  2.976103E+01  3.170737E+01  3.398944E+01  3.424925E+01  3.952177E+01  4.542875E+01
            0.156566  0.271180  0.000000
  6.863507E+00  8.227898E+00  1.081985E+01  2.973177E+01  3.161071E+01  3.385872E+01  3.410188E+01  3.963401E+01  4.547871E+01
            0.154040  0.266806  0.000000
  6.721513E+00  8.164804E+00  1.066571E+01  2.970408E+01  3.151319E+01  3.372632E+01  3.395576E+01  3.974654E+01  4.552897E+01
            0.151515  0.262432  0.000000
  6.578506E+00  8.109716E+00  1.051221E+01  2.967794E+01  3.141485E+01  3.359232E+01  3.381143E+01  3.985930E+01  4.557954E+01
            0.148990  0.258058  0.000000
  6.434570E+00  8.062968E+00  1.035942E+01  2.965329E+01  3.131574E+01  3.345677E+01  3.366951E+01  3.997220E+01  4.563038E+01
            0.146465  0.253684  0.000000
  6.289789E+00  8.024815E+00  1.020746E+01  2.963011E+01  3.121591E+01  3.331973E+01  3.353059E+01  4.008516E+01  4.568146E+01
            0.143939  0.249310  0.000000
  6.144251E+00  7.995427E+00  1.005646E+01  2.960838E+01  3.111540E+01  3.318128E+01  3.339536E+01  4.019810E+01  4.573276E+01
            0.141414  0.244936  0.000000
  5.998043E+00  7.974896E+00  9.906611E+00  2.958812E+01  3.101426E+01  3.304148E+01  3.326449E+01  4.031094E+01  4.578425E+01
            0.138889  0.240563  0.000000
  5.851258E+00  7.963225E+00  9.758211E+00  2.956943E+01  3.091256E+01  3.290041E+01  3.313870E+01  4.042359E+01  4.583588E+01
            0.136364  0.236189  0.000000
  5.703990E+00  7.960312E+00  9.611697E+00  2.955250E+01  3.081034E+01  3.275813E+01  3.301874E+01  4.053595E+01  4.588763E+01
            0.133838  0.231815  0.000000
  5.556337E+00  7.965886E+00  9.467767E+00  2.953770E+01  3.070767E+01  3.261472E+01  3.290539E+01  4.064794E+01  4.593946E+01
            0.131313  0.227441  0.000000
  5.408399E+00  7.979351E+00  9.327571E+00  2.952560E+01  3.060461E+01  3.247026E+01  3.279947E+01  4.075945E+01  4.599132E+01
            0.128788  0.223067  0.000000
  5.260284E+00  7.999433E+00  9.193064E+00  2.951711E+01  3.050121E+01  3.232485E+01  3.270182E+01  4.087038E+01  4.604319E+01
            0.126263  0.218693  0.000000
  5.112103E+00  8.023463E+00  9.067681E+00  2.951350E+01  3.039756E+01  3.217855E+01  3.261329E+01  4.098065E+01  4.609501E+01
            0.123737  0.214319  0.000000
  4.963970E+00  8.046066E+00  8.957518E+00  2.951651E+01  3.029371E+01  3.203147E+01  3.253479E+01  4.109014E+01  4.614674E+01
            0.121212  0.209946  0.000000
  4.816007E+00  8.057461E+00  8.872781E+00  2.952835E+01  3.018973E+01  3.188371E+01  3.246720E+01  4.119876E+01  4.619835E+01
            0.118687  0.205572  0.000000
  4.668341E+00  8.043770E+00  8.827108E+00  2.955165E+01  3.008571E+01  3.173536E+01  3.241142E+01  4.130641E+01  4.624979E+01
            0.116162  0.201198  0.000000
  4.521102E+00  7.994036E+00  8.830058E+00  2.958921E+01  2.998171E+01  3.158654E+01  3.236830E+01  4.141298E+01  4.630102E+01
            0.113636  0.196824  0.000000
  4.374428E+00  7.908961E+00  8.877900E+00  2.964359E+01  2.987782E+01  3.143734E+01  3.233863E+01  4.151839E+01  4.635200E+01
            0.111111  0.192450  0.000000
  4.228461E+00  7.797748E+00  8.956476E+00  2.971655E+01  2.977412E+01  3.128790E+01  3.232307E+01  4.162254E+01  4.640268E+01
            0.108586  0.188076  0.000000
  4.083346E+00  7.669583E+00  9.049853E+00  2.967070E+01  2.980842E+01  3.113834E+01  3.232209E+01  4.172534E+01  4.645301E+01
            0.106061  0.183702  0.000000
  3.939235E+00  7.530572E+00  9.144037E+00  2.956763E+01  2.991774E+01  3.098878E+01  3.233589E+01  4.182670E+01  4.650291E+01
            0.103535  0.179328  0.000000
  3.796282E+00  7.384305E+00  9.227508E+00  2.946502E+01  3.004123E+01  3.083935E+01  3.236429E+01  4.192655E+01  4.655233E+01
            0.101010  0.174955  0.000000
  3.654642E+00  7.232861E+00  9.291407E+00  2.936295E+01  3.017449E+01  3.069020E+01  3.240662E+01  4.202481E+01  4.660117E+01
            0.098485  0.170581  0.000000
  3.514474E+00  7.077467E+00  9.329757E+00  2.926151E+01  3.031298E+01  3.054146E+01  3.246173E+01  4.212141E+01  4.664936E+01
            0.095960  0.166207  0.000000
  3.375937E+00  6.918879E+00  9.339401E+00  2.916080E+01  3.039329E+01  3.045304E+01  3.252796E+01  4.221628E+01  4.669681E+01
            0.093434  0.161833  0.000000
  3.239190E+00  6.757578E+00  9.319593E+00  2.906092E+01  3.024583E+01  3.059266E+01  3.260330E+01  4.230938E+01  4.674345E+01
            0.090909  0.157459  0.000000
  3.104389E+00  6.593885E+00  9.271341E+00  2.896196E+01  3.009925E+01  3.073163E+01  3.268558E+01  4.240065E+01  4.678923E+01
            0.088384  0.153085  0.000000
  2.971690E+00  6.428021E+00  9.196727E+00  2.886403E+01  2.995370E+01  3.087137E+01  3.277267E+01  4.249005E+01  4.683411E+01
            0.085859  0.148711  0.000000
  2.841243E+00  6.260140E+00  9.098323E+00  2.876723E+01  2.980935E+01  3.101424E+01  3.286267E+01  4.257754E+01  4.687806E+01
            0.083333  0.144338  0.000000
  2.713190E+00  6.090355E+00  8.978775E+00  2.867166E+01  2.966636E+01  3.116289E+01  3.295397E+01  4.266309E+01  4.692107E+01
            0.080808  0.139964  0.000000
  2.587670E+00  5.918751E+00  8.840536E+00  2.857742E+01  2.952490E+01  3.131949E+01  3.304533E+01  4.274668E+01  4.696312E+01
            0.078283  0.135590  0.000000
  2.464811E+00  5.745402E+00  8.685726E+00  2.848462E+01  2.938516E+01  3.148518E+01  3.313579E+01  4.282828E+01  4.700418E+01
            0.075758  0.131216  0.000000
  2.344732E+00  5.570384E+00  8.516084E+00  2.839337E+01  2.924729E+01  3.165968E+01  3.322467E+01  4.290787E+01  4.704424E+01
            0.073232  0.126842  0.000000
  2.227541E+00  5.393781E+00  8.332999E+00  2.830376E+01  2.911149E+01  3.184139E+01  3.331150E+01  4.298544E+01  4.708324E+01
            0.070707  0.122468  0.000000
  2.113331E+00  5.215698E+00  8.137568E+00  2.821590E+01  2.897794E+01  3.202770E+01  3.339595E+01  4.306097E+01  4.712115E+01
            0.068182  0.118094  0.000000
  2.002184E+00  5.036256E+00  7.930684E+00  2.812991E+01  2.884680E+01  3.221550E+01  3.347781E+01  4.313444E+01  4.715792E+01
            0.065657  0.113721  0.000000
  1.894165E+00  4.855588E+00  7.713106E+00  2.804588E+01  2.871828E+01  3.240171E+01  3.355698E+01  4.320586E+01  4.719351E+01
            0.063131  0.109347  0.000000
  1.789325E+00  4.673834E+00  7.485517E+00  2.796392E+01  2.859254E+01  3.258363E+01  3.363338E+01  4.327519E+01  4.722789E+01
            0.060606  0.104973  0.000000
  1.687697E+00  4.491132E+00  7.248558E+00  2.788414E+01  2.846978E+01  3.275921E+01  3.370701E+01  4.334242E+01  4.726105E+01
            0.058081  0.100599  0.000000
  1.589296E+00  4.307612E+00  7.002841E+00  2.780664E+01  2.835019E+01  3.292698E+01  3.377787E+01  4.340752E+01  4.729297E+01
            0.055556  0.096225  0.000000
  1.494121E+00  4.123391E+00  6.748958E+00  2.773153E+01  2.823394E+01  3.308607E+01  3.384600E+01  4.347048E+01  4.732365E+01
            0.053030  0.091851  0.000000
  1.402152E+00  3.938572E+00  6.487482E+00  2.765890E+01  2.812122E+01  3.323606E+01  3.391142E+01  4.353126E+01  4.735311E+01
            0.050505  0.087477  0.000000
  1.313352E+00  3.753242E+00  6.218959E+00  2.758886E+01  2.801222E+01  3.337683E+01  3.397416E+01  4.358983E+01  4.738134E+01
            0.047980  0.083103  0.000000
  1.227668E+00  3.567473E+00  5.943913E+00  2.752150E+01  2.790712E+01  3.350850E+01  3.403424E+01  4.364614E+01  4.740835E+01
            0.045455  0.078730  0.000000
  1.145028E+00  3.381325E+00  5.662838E+00  2.745693E+01  2.780610E+01  3.363133E+01  3.409169E+01  4.370015E+01  4.743413E+01
            0.042929  0.074356  0.000000
  1.065347E+00  3.194844E+00  5.376204E+00  2.739524E+01  2.770933E+01  3.374564E+01  3.414652E+01  4.375181E+01  4.745868E+01
            0.040404  0.069982  0.000000
  9.885257E-01  3.008071E+00  5.084450E+00  2.733651E+01  2.761700E+01  3.385178E+01  3.419872E+01  4.380106E+01  4.748199E+01
            0.037879  0.065608  0.000000
  9.144523E-01  2.821035E+00  4.787989E+00  2.728085E+01  2.752927E+01  3.395010E+01  3.424828E+01  4.384784E+01  4.750404E+01
            0.035354  0.061234  0.000000
  8.430058E-01  2.633763E+00  4.487209E+00  2.722834E+01  2.744632E+01  3.404093E+01  3.429519E+01  4.389207E+01  4.752482E+01
            0.032828  0.056860  0.000000
  7.740580E-01  2.446275E+00  4.182472E+00  2.717905E+01  2.736829E+01  3.412458E+01  3.433941E+01  4.393369E+01  4.754429E+01
            0.030303  0.052486  0.000000
  7.074768E-01  2.258592E+00  3.874122E+00  2.713308E+01  2.729536E+01  3.420130E+01  3.438089E+01  4.397264E+01  4.756243E+01
            0.027778  0.048113  0.000000
  6.431306E-01  2.070729E+00  3.562478E+00  2.709049E+01  2.722766E+01  3.427133E+01  3.441955E+01  4.400882E+01  4.757923E+01
            0.025253  0.043739  0.000000
  5.808939E-01  1.882703E+00  3.247847E+00  2.705135E+01  2.716533E+01  3.433485E+01  3.445533E+01  4.404217E+01  4.759464E+01
            0.022727  0.039365  0.000000
  5.206548E-01  1.694526E+00  2.930518E+00  2.701573E+01  2.710852E+01  3.439204E+01  3.448813E+01  4.407261E+01  4.760865E+01
            0.020202  0.034991  0.000000
  4.623268E-01  1.506209E+00  2.610772E+00  2.698370E+01  2.705734E+01  3.444299E+01  3.451786E+01  4.410007E+01  4.762124E+01
            0.017677  0.030617  0.000000
  4.058684E-01  1.317758E+00  2.288875E+00  2.695530E+01  2.701191E+01  3.448781E+01  3.454442E+01  4.412449E+01  4.763238E+01
            0.015152  0.026243  0.000000
  3.513171E-01  1.129168E+00  1.965086E+00  2.693058E+01  2.697231E+01  3.452658E+01  3.456769E+01  4.414579E+01  4.764206E+01
            0.012626  0.021869  0.000000
  2.988551E-01  9.404177E-01  1.639651E+00  2.690959E+01  2.693866E+01  3.455932E+01  3.458759E+01  4.416392E+01  4.765027E+01
            0.010101  0.017495  0.000000
  2.489452E-01  7.514476E-01  1.312792E+00  2.689237E+01  2.691102E+01  3.458609E+01  3.460401E+01  4.417883E+01  4.765699E+01
            0.007576  0.013122  0.000000
  2.026273E-01  5.620941E-01  9.846766E-01  2.687894E+01  2.688945E+01  3.460689E+01  3.461687E+01  4.419047E+01  4.766223E+01
            0.005051  0.008748  0.000000
  1.621833E-01  3.718347E-01  6.552765E-01  2.686933E+01  2.687401E+01  3.462174E+01  3.462612E+01  4.419881E+01  4.766597E+01
            0.002525  0.004374  0.000000
  1.323802E-01  1.778675E-01  3.233673E-01  2.686356E+01  2.686473E+01  3.463065E+01  3.463169E+01  4.420383E+01  4.766822E+01
            0.000000  0.000000  0.000000
 -6.283015E-02 -6.150410E-02  1.208737E-01  2.686163E+01  2.686163E+01  3.463350E+01  3.463367E+01  4.420550E+01  4.766897E+01


==> anc/fig11/phband05cr1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -5.121338E-01  3.873102E-01  3.873725E-01  2.684316E+01  2.684332E+01  3.464426E+01  3.464497E+01  4.423670E+01  4.758639E+01
            0.000000  0.005064  0.000000
 -5.094278E-01  4.296252E-01  1.056660E+00  2.684525E+01  2.684627E+01  3.464205E+01  3.465440E+01  4.423501E+01  4.762826E+01
            0.000000  0.010129  0.000000
 -5.011841E-01  5.369037E-01  1.573515E+00  2.685105E+01  2.685559E+01  3.463331E+01  3.469883E+01  4.422994E+01  4.762784E+01
            0.000000  0.015193  0.000000
 -4.870025E-01  6.789846E-01  1.936837E+00  2.686069E+01  2.687111E+01  3.461873E+01  3.473498E+01  4.422151E+01  4.762624E+01
            0.000000  0.020258  0.000000
 -4.661330E-01  8.383011E-01  2.243376E+00  2.687416E+01  2.689280E+01  3.459831E+01  3.476592E+01  4.420975E+01  4.762317E+01
            0.000000  0.025322  0.000000
 -4.373055E-01  1.006634E+00  2.524899E+00  2.689144E+01  2.692059E+01  3.457203E+01  3.479328E+01  4.419469E+01  4.761853E+01
            0.000000  0.030387  0.000000
 -3.983472E-01  1.180047E+00  2.795390E+00  2.691248E+01  2.695443E+01  3.453989E+01  3.481789E+01  4.417637E+01  4.761228E+01
            0.000000  0.035451  0.000000
 -3.452058E-01  1.356495E+00  3.061761E+00  2.693725E+01  2.699426E+01  3.450183E+01  3.484007E+01  4.415485E+01  4.760444E+01
            0.000000  0.040516  0.000000
 -2.686207E-01  1.534816E+00  3.327599E+00  2.696569E+01  2.703997E+01  3.445783E+01  3.485982E+01  4.413019E+01  4.759502E+01
            0.000000  0.045580  0.000000
 -1.304425E-01  1.714292E+00  3.594767E+00  2.699776E+01  2.709148E+01  3.440783E+01  3.487692E+01  4.410245E+01  4.758404E+01
            0.000000  0.050645  0.000000
  2.167875E-01  1.894440E+00  3.864174E+00  2.703338E+01  2.714868E+01  3.435175E+01  3.489100E+01  4.407170E+01  4.757153E+01
            0.000000  0.055709  0.000000
  3.474566E-01  2.074910E+00  4.136175E+00  2.707250E+01  2.721145E+01  3.428948E+01  3.490158E+01  4.403802E+01  4.755752E+01
            0.000000  0.060774  0.000000
  4.529167E-01  2.255422E+00  4.410790E+00  2.711504E+01  2.727967E+01  3.422093E+01  3.490810E+01  4.400147E+01  4.754205E+01
            0.000000  0.065838  0.000000
  5.489080E-01  2.435742E+00  4.687821E+00  2.716092E+01  2.735319E+01  3.414593E+01  3.490996E+01  4.396214E+01  4.752514E+01
            0.000000  0.070903  0.000000
  6.406474E-01  2.615655E+00  4.966929E+00  2.721007E+01  2.743189E+01  3.406434E+01  3.490654E+01  4.392009E+01  4.750683E+01
            0.000000  0.075967  0.000000
  7.306513E-01  2.794958E+00  5.247668E+00  2.726239E+01  2.751561E+01  3.397595E+01  3.489721E+01  4.387541E+01  4.748716E+01
            0.000000  0.081032  0.000000
  8.203797E-01  2.973447E+00  5.529515E+00  2.731779E+01  2.760420E+01  3.388055E+01  3.488135E+01  4.382816E+01  4.746616E+01
            0.000000  0.086096  0.000000
  9.107822E-01  3.150920E+00  5.811884E+00  2.737618E+01  2.769749E+01  3.377790E+01  3.485838E+01  4.377841E+01  4.744387E+01
            0.000000  0.091161  0.000000
  1.002524E+00  3.327169E+00  6.094131E+00  2.743747E+01  2.779533E+01  3.366776E+01  3.482772E+01  4.372624E+01  4.742032E+01
            0.000000  0.096225  0.000000
  1.096094E+00  3.501981E+00  6.375565E+00  2.750155E+01  2.789753E+01  3.354985E+01  3.478888E+01  4.367169E+01  4.739553E+01
            0.000000  0.101290  0.000000
  1.191863E+00  3.675139E+00  6.655449E+00  2.756833E+01  2.800392E+01  3.342390E+01  3.474140E+01  4.361484E+01  4.736952E+01
            0.000000  0.106354  0.000000
  1.290110E+00  3.846420E+00  6.933004E+00  2.763769E+01  2.811433E+01  3.328960E+01  3.468490E+01  4.355573E+01  4.734231E+01
            0.000000  0.111418  0.000000
  1.391050E+00  4.015603E+00  7.207407E+00  2.770953E+01  2.822858E+01  3.314670E+01  3.461907E+01  4.349441E+01  4.731392E+01
            0.000000  0.116483  0.000000
  1.494839E+00  4.182470E+00  7.477800E+00  2.778374E+01  2.834647E+01  3.299491E+01  3.454368E+01  4.343093E+01  4.728433E+01
            0.000000  0.121547  0.000000
  1.601582E+00  4.346806E+00  7.743280E+00  2.786021E+01  2.846783E+01  3.283400E+01  3.445862E+01  4.336533E+01  4.725354E+01
            0.000000  0.126612  0.000000
  1.711343E+00  4.508412E+00  8.002904E+00  2.793884E+01  2.859247E+01  3.266379E+01  3.436384E+01  4.329765E+01  4.722156E+01
            0.000000  0.131676  0.000000
  1.824150E+00  4.667106E+00  8.255683E+00  2.801950E+01  2.872019E+01  3.248416E+01  3.425947E+01  4.322791E+01  4.718837E+01
            0.000000  0.136741  0.000000
  1.939993E+00  4.822734E+00  8.500580E+00  2.810209E+01  2.885081E+01  3.229512E+01  3.414575E+01  4.315616E+01  4.715396E+01
            0.000000  0.141805  0.000000
  2.058834E+00  4.975180E+00  8.736501E+00  2.818649E+01  2.898414E+01  3.209682E+01  3.402311E+01  4.308243E+01  4.711832E+01
            0.000000  0.146870  0.000000
  2.180610E+00  5.124380E+00  8.962287E+00  2.827258E+01  2.911998E+01  3.188959E+01  3.389215E+01  4.300674E+01  4.708144E+01
            0.000000  0.151934  0.000000
  2.305234E+00  5.270335E+00  9.176702E+00  2.836026E+01  2.925816E+01  3.167403E+01  3.375375E+01  4.292913E+01  4.704334E+01
            0.000000  0.156999  0.000000
  2.432602E+00  5.413126E+00  9.378424E+00  2.844941E+01  2.939849E+01  3.145104E+01  3.360903E+01  4.284962E+01  4.700404E+01
            0.000000  0.162063  0.000000
  2.562593E+00  5.552930E+00  9.566021E+00  2.853991E+01  2.954079E+01  3.122184E+01  3.345942E+01  4.276825E+01  4.696357E+01
            0.000000  0.167128  0.000000
  2.695075E+00  5.690021E+00  9.737943E+00  2.863165E+01  2.968487E+01  3.098800E+01  3.330662E+01  4.268506E+01  4.692198E+01
            0.000000  0.172192  0.000000
  2.829908E+00  5.824777E+00  9.892496E+00  2.872451E+01  2.983057E+01  3.075142E+01  3.315264E+01  4.260009E+01  4.687934E+01
            0.000000  0.177257  0.000000
  2.966946E+00  5.957652E+00  1.002782E+01  2.881838E+01  2.997770E+01  3.051423E+01  3.299964E+01  4.251338E+01  4.683574E+01
            0.000000  0.182321  0.000000
  3.106039E+00  6.089148E+00  1.014188E+01  2.891315E+01  3.012610E+01  3.027867E+01  3.284991E+01  4.242498E+01  4.679126E+01
            0.000000  0.187386  0.000000
  3.247032E+00  6.219759E+00  1.023240E+01  2.900869E+01  3.004690E+01  3.027561E+01  3.270566E+01  4.233494E+01  4.674601E+01
            0.000000  0.192450  0.000000
  3.389774E+00  6.349904E+00  1.029690E+01  2.910490E+01  2.982079E+01  3.042606E+01  3.256893E+01  4.224334E+01  4.670009E+01
            0.000000  0.197515  0.000000
  3.534110E+00  6.479867E+00  1.033260E+01  2.920165E+01  2.960176E+01  3.057731E+01  3.244141E+01  4.215023E+01  4.665359E+01
            0.000000  0.202579  0.000000
  3.679886E+00  6.609747E+00  1.033642E+01  2.929885E+01  2.939065E+01  3.072920E+01  3.232436E+01  4.205570E+01  4.660661E+01
            0.000000  0.207644  0.000000
  3.826950E+00  6.739426E+00  1.030488E+01  2.918764E+01  2.939637E+01  3.088159E+01  3.221863E+01  4.195981E+01  4.655921E+01
            0.000000  0.212708  0.000000
  3.975149E+00  6.868583E+00  1.023410E+01  2.899234E+01  2.949411E+01  3.103434E+01  3.212466E+01  4.186266E+01  4.651146E+01
            0.000000  0.217772  0.000000
  4.124332E+00  6.996716E+00  1.011966E+01  2.880391E+01  2.959196E+01  3.118731E+01  3.204256E+01  4.176434E+01  4.646341E+01
            0.000000  0.222837  0.000000
  4.274347E+00  7.123195E+00  9.956492E+00  2.862120E+01  2.968981E+01  3.134038E+01  3.197231E+01  4.166494E+01  4.641512E+01
            0.000000  0.227901  0.000000
  4.425044E+00  7.247318E+00  9.738776E+00  2.844291E+01  2.978755E+01  3.149341E+01  3.191385E+01  4.156456E+01  4.636664E+01
            0.000000  0.232966  0.000000
  4.576272E+00  7.368363E+00  9.459688E+00  2.826781E+01  2.988509E+01  3.164630E+01  3.186719E+01  4.146331E+01  4.631803E+01
            0.000000  0.238030  0.000000
  4.727883E+00  7.485642E+00  9.111088E+00  2.809482E+01  2.998231E+01  3.179891E+01  3.183250E+01  4.136129E+01  4.626934E+01
            0.000000  0.243095  0.000000
  4.879729E+00  7.598535E+00  8.682946E+00  2.792313E+01  3.007913E+01  3.181013E+01  3.195116E+01  4.125861E+01  4.622065E+01
            0.000000  0.248159  0.000000
  5.031665E+00  7.706525E+00  8.162308E+00  2.775227E+01  3.017543E+01  3.180060E+01  3.210292E+01  4.115539E+01  4.617203E+01
            0.000000  0.253224  0.000000
  5.183549E+00  7.531277E+00  7.809227E+00  2.758215E+01  3.027114E+01  3.180453E+01  3.225410E+01  4.105175E+01  4.612356E+01
            0.000000  0.258288  0.000000
  5.335242E+00  6.762676E+00  7.906409E+00  2.741304E+01  3.036616E+01  3.182259E+01  3.240461E+01  4.094781E+01  4.607532E+01
            0.000000  0.263353  0.000000
  5.486613E+00  5.809273E+00  7.998013E+00  2.724559E+01  3.046040E+01  3.185544E+01  3.255436E+01  4.084368E+01  4.602739E+01
            0.000000  0.268417  0.000000
  4.569466E+00  5.637533E+00  8.084175E+00  2.708077E+01  3.055377E+01  3.190364E+01  3.270325E+01  4.073948E+01  4.597984E+01
            0.000000  0.273482  0.000000
  2.698693E+00  5.787880E+00  8.165231E+00  2.691983E+01  3.064620E+01  3.196759E+01  3.285121E+01  4.063536E+01  4.593274E+01
            0.000000  0.278546  0.000000
 -2.619547E+00  5.937540E+00  8.241729E+00  2.676419E+01  3.073761E+01  3.204745E+01  3.299816E+01  4.053142E+01  4.588612E+01
            0.000000  0.283611  0.000000
 -4.620657E+00  6.086405E+00  8.314416E+00  2.661541E+01  3.082791E+01  3.214312E+01  3.314400E+01  4.042780E+01  4.584003E+01
            0.000000  0.288675  0.000000
 -5.996977E+00  6.234371E+00  8.384224E+00  2.647504E+01  3.091705E+01  3.225420E+01  3.328867E+01  4.032462E+01  4.579448E+01
            0.000000  0.293740  0.000000
 -7.104832E+00  6.381342E+00  8.452240E+00  2.634454E+01  3.100494E+01  3.238001E+01  3.343208E+01  4.022203E+01  4.574945E+01
            0.000000  0.298804  0.000000
 -8.042208E+00  6.527227E+00  8.519655E+00  2.622522E+01  3.109153E+01  3.251963E+01  3.357416E+01  4.012014E+01  4.570493E+01
            0.000000  0.303869  0.000000
 -8.851870E+00  6.671939E+00  8.587712E+00  2.611816E+01  3.117675E+01  3.267195E+01  3.371481E+01  4.001910E+01  4.566087E+01
            0.000000  0.308933  0.000000
 -9.556809E+00  6.815393E+00  8.657641E+00  2.602412E+01  3.126054E+01  3.283568E+01  3.385395E+01  3.991905E+01  4.561722E+01
            0.000000  0.313998  0.000000
 -1.017128E+01  6.957506E+00  8.730598E+00  2.594360E+01  3.134286E+01  3.300945E+01  3.399148E+01  3.982012E+01  4.557392E+01
            0.000000  0.319062  0.000000
 -1.070521E+01  7.098197E+00  8.807600E+00  2.587676E+01  3.142364E+01  3.319184E+01  3.412731E+01  3.972247E+01  4.553090E+01
            0.000000  0.324126  0.000000
 -1.116623E+01  7.237385E+00  8.889483E+00  2.582351E+01  3.150284E+01  3.338137E+01  3.426131E+01  3.962623E+01  4.548807E+01
            0.000000  0.329191  0.000000
 -1.156067E+01  7.374989E+00  8.976861E+00  2.578347E+01  3.158041E+01  3.357659E+01  3.439336E+01  3.953157E+01  4.544536E+01
            0.000000  0.334255  0.000000
 -1.189408E+01  7.510925E+00  9.070115E+00  2.575609E+01  3.165631E+01  3.377614E+01  3.452334E+01  3.943866E+01  4.540271E+01
            0.000000  0.339320  0.000000
 -1.217149E+01  7.645111E+00  9.169386E+00  2.574063E+01  3.173051E+01  3.397868E+01  3.465111E+01  3.934766E+01  4.536006E+01
            0.000000  0.344384  0.000000
 -1.239756E+01  7.777463E+00  9.274593E+00  2.573625E+01  3.180297E+01  3.418304E+01  3.477650E+01  3.925875E+01  4.531738E+01
            0.000000  0.349449  0.000000
 -1.257663E+01  7.907896E+00  9.385456E+00  2.574202E+01  3.187367E+01  3.438810E+01  3.489933E+01  3.917215E+01  4.527466E+01
            0.000000  0.354513  0.000000
 -1.271278E+01  8.036327E+00  9.501528E+00  2.575698E+01  3.194257E+01  3.459289E+01  3.501943E+01  3.908805E+01  4.523193E+01
            0.000000  0.359578  0.000000
 -1.280984E+01  8.162676E+00  9.622238E+00  2.578013E+01  3.200967E+01  3.479651E+01  3.513657E+01  3.900669E+01  4.518929E+01
            0.000000  0.364642  0.000000
 -1.287139E+01  8.286862E+00  9.746919E+00  2.581049E+01  3.207494E+01  3.499819E+01  3.525053E+01  3.892831E+01  4.514686E+01
            0.000000  0.369707  0.000000
 -1.290077E+01  8.408811E+00  9.874855E+00  2.584707E+01  3.213837E+01  3.519723E+01  3.536104E+01  3.885319E+01  4.510485E+01
            0.000000  0.374771  0.000000
 -1.290101E+01  8.528451E+00  1.000531E+01  2.588894E+01  3.219996E+01  3.539306E+01  3.546782E+01  3.878162E+01  4.506358E+01
            0.000000  0.379836  0.000000
 -1.287490E+01  8.645716E+00  1.013753E+01  2.593517E+01  3.225971E+01  3.557056E+01  3.558520E+01  3.871392E+01  4.502345E+01
            0.000000  0.384900  0.000000
 -1.282487E+01  8.760545E+00  1.027084E+01  2.598492E+01  3.231762E+01  3.566892E+01  3.577325E+01  3.865044E+01  4.498505E+01
            0.000000  0.389965  0.000000
 -1.275311E+01  8.872884E+00  1.040454E+01  2.603738E+01  3.237371E+01  3.576252E+01  3.595692E+01  3.859155E+01  4.494908E+01
            0.000000  0.395029  0.000000
 -1.266145E+01  8.982683E+00  1.053805E+01  2.609180E+01  3.242797E+01  3.585096E+01  3.613598E+01  3.853766E+01  4.491645E+01
            0.000000  0.400094  0.000000
 -1.255144E+01  9.089898E+00  1.067079E+01  2.614751E+01  3.248043E+01  3.593382E+01  3.631028E+01  3.848916E+01  4.488822E+01
            0.000000  0.405158  0.000000
 -1.242438E+01  9.194488E+00  1.080229E+01  2.620393E+01  3.253110E+01  3.601066E+01  3.647970E+01  3.844648E+01  4.486554E+01
            0.000000  0.410223  0.000000
 -1.228139E+01  9.296419E+00  1.093211E+01  2.626052E+01  3.258001E+01  3.608107E+01  3.664415E+01  3.841003E+01  4.484949E+01
            0.000000  0.415287  0.000000
 -1.212358E+01  9.395655E+00  1.105988E+01  2.631687E+01  3.262718E+01  3.614463E+01  3.680351E+01  3.838017E+01  4.484095E+01
            0.000000  0.420352  0.000000
 -1.195214E+01  9.492165E+00  1.118528E+01  2.637261E+01  3.267264E+01  3.620102E+01  3.695763E+01  3.835720E+01  4.484031E+01
            0.000000  0.425416  0.000000
 -1.176853E+01  9.585920E+00  1.130802E+01  2.642747E+01  3.271639E+01  3.625000E+01  3.710623E+01  3.834134E+01  4.484733E+01
            0.000000  0.430480  0.000000
 -1.157448E+01  9.676888E+00  1.142788E+01  2.648124E+01  3.275848E+01  3.629144E+01  3.724896E+01  3.833266E+01  4.486111E+01
            0.000000  0.435545  0.000000
 -1.137193E+01  9.765038E+00  1.154464E+01  2.653377E+01  3.279893E+01  3.632539E+01  3.738543E+01  3.833107E+01  4.488021E+01
            0.000000  0.440609  0.000000
 -1.116289E+01  9.850340E+00  1.165813E+01  2.658496E+01  3.283776E+01  3.635204E+01  3.751523E+01  3.833632E+01  4.490295E+01
            0.000000  0.445674  0.000000
 -1.094927E+01  9.932762E+00  1.176820E+01  2.663475E+01  3.287499E+01  3.637175E+01  3.763801E+01  3.834800E+01  4.492764E+01
            0.000000  0.450738  0.000000
 -1.073282E+01  1.001227E+01  1.187471E+01  2.668310E+01  3.291065E+01  3.638504E+01  3.775350E+01  3.836555E+01  4.495285E+01
            0.000000  0.455803  0.000000
 -1.051500E+01  1.008884E+01  1.197754E+01  2.672999E+01  3.294475E+01  3.639252E+01  3.786150E+01  3.838829E+01  4.497745E+01
            0.000000  0.460867  0.000000
 -1.029710E+01  1.016243E+01  1.207660E+01  2.677540E+01  3.297732E+01  3.639487E+01  3.796188E+01  3.841549E+01  4.500068E+01
            0.000000  0.465932  0.000000
 -1.008023E+01  1.023302E+01  1.217180E+01  2.681929E+01  3.300838E+01  3.639282E+01  3.805456E+01  3.844636E+01  4.502207E+01
            0.000000  0.470996  0.000000
 -9.865368E+00  1.030058E+01  1.226305E+01  2.686163E+01  3.303795E+01  3.638706E+01  3.813945E+01  3.848014E+01  4.504136E+01
            0.000000  0.476061  0.000000
 -9.653475E+00  1.036508E+01  1.235028E+01  2.690236E+01  3.306605E+01  3.637829E+01  3.821647E+01  3.851609E+01  4.505844E+01
            0.000000  0.481125  0.000000
 -9.445482E+00  1.042650E+01  1.243344E+01  2.694140E+01  3.309268E+01  3.636714E+01  3.828554E+01  3.855353E+01  4.507329E+01
            0.000000  0.486190  0.000000
 -9.242345E+00  1.048483E+01  1.251248E+01  2.697868E+01  3.311788E+01  3.635418E+01  3.834650E+01  3.859182E+01  4.508592E+01
            0.000000  0.491254  0.000000
 -9.045052E+00  1.054005E+01  1.258734E+01  2.701408E+01  3.314166E+01  3.633992E+01  3.839918E+01  3.863041E+01  4.509638E+01
            0.000000  0.496319  0.000000
 -8.854634E+00  1.059215E+01  1.265800E+01  2.704749E+01  3.316403E+01  3.632480E+01  3.844333E+01  3.866880E+01  4.510469E+01
            0.000000  0.501383  0.000000
 -8.672156E+00  1.064113E+01  1.272443E+01  2.707883E+01  3.318501E+01  3.630921E+01  3.847863E+01  3.870654E+01  4.511087E+01
            0.000000  0.506448  0.000000
 -8.498702E+00  1.068698E+01  1.278660E+01  2.710798E+01  3.320461E+01  3.629350E+01  3.850469E+01  3.874324E+01  4.511490E+01
            0.000000  0.511512  0.000000
 -8.335371E+00  1.072969E+01  1.284450E+01  2.713488E+01  3.322284E+01  3.627793E+01  3.852102E+01  3.877859E+01  4.511673E+01
            0.000000  0.516577  0.000000
 -8.183240E+00  1.076927E+01  1.289812E+01  2.715947E+01  3.323971E+01  3.626277E+01  3.852704E+01  3.881227E+01  4.511632E+01
            0.000000  0.521641  0.000000
 -8.043345E+00  1.080571E+01  1.294744E+01  2.718171E+01  3.325524E+01  3.624822E+01  3.852213E+01  3.884405E+01  4.511356E+01
            0.000000  0.526706  0.000000
 -7.916633E+00  1.083900E+01  1.299246E+01  2.720161E+01  3.326942E+01  3.623445E+01  3.850567E+01  3.887369E+01  4.510836E+01
            0.000000  0.531770  0.000000
 -7.803902E+00  1.086916E+01  1.303319E+01  2.721920E+01  3.328226E+01  3.622162E+01  3.847719E+01  3.890102E+01  4.510070E+01
            0.000000  0.536834  0.000000
 -7.705723E+00  1.089617E+01  1.306962E+01  2.723454E+01  3.329375E+01  3.620984E+01  3.843662E+01  3.892586E+01  4.509062E+01
            0.000000  0.541899  0.000000
 -7.622303E+00  1.092003E+01  1.310175E+01  2.724770E+01  3.330391E+01  3.619923E+01  3.838479E+01  3.894808E+01  4.507841E+01
            0.000000  0.546963  0.000000
 -7.553348E+00  1.094073E+01  1.312959E+01  2.725880E+01  3.331272E+01  3.618987E+01  3.832402E+01  3.896756E+01  4.506471E+01
            0.000000  0.552028  0.000000
 -7.497941E+00  1.095826E+01  1.315314E+01  2.726793E+01  3.332019E+01  3.618184E+01  3.825876E+01  3.898420E+01  4.505059E+01
            0.000000  0.557092  0.000000
 -7.454619E+00  1.097261E+01  1.317240E+01  2.727521E+01  3.332631E+01  3.617520E+01  3.819553E+01  3.899792E+01  4.503754E+01
            0.000000  0.562157  0.000000
 -7.421778E+00  1.098379E+01  1.318738E+01  2.728074E+01  3.333107E+01  3.616998E+01  3.814159E+01  3.900866E+01  4.502701E+01
            0.000000  0.567221  0.000000
 -7.398306E+00  1.099178E+01  1.319807E+01  2.728462E+01  3.333447E+01  3.616623E+01  3.810232E+01  3.901637E+01  4.501986E+01
            0.000000  0.572286  0.000000
 -7.383967E+00  1.099657E+01  1.320449E+01  2.728692E+01  3.333652E+01  3.616397E+01  3.807949E+01  3.902100E+01  4.501601E+01
            0.000000  0.577350  0.000000
 -7.379108E+00  1.099817E+01  1.320663E+01  2.728768E+01  3.333720E+01  3.616322E+01  3.807215E+01  3.902255E+01  4.501484E+01
            0.005051  0.577350  0.000000
 -7.423163E+00  1.099850E+01  1.321528E+01  2.729192E+01  3.333807E+01  3.616271E+01  3.807209E+01  3.902162E+01  4.501421E+01
            0.010101  0.577350  0.000000
 -7.550208E+00  1.099947E+01  1.324080E+01  2.730471E+01  3.334067E+01  3.616119E+01  3.807192E+01  3.901882E+01  4.501233E+01
            0.015152  0.577350  0.000000
 -7.745751E+00  1.100108E+01  1.328192E+01  2.732619E+01  3.334501E+01  3.615865E+01  3.807166E+01  3.901417E+01  4.500920E+01
            0.020202  0.577350  0.000000
 -7.988073E+00  1.100334E+01  1.333675E+01  2.735663E+01  3.335107E+01  3.615511E+01  3.807135E+01  3.900768E+01  4.500485E+01
            0.025253  0.577350  0.000000
 -8.250816E+00  1.100624E+01  1.340304E+01  2.739639E+01  3.335884E+01  3.615056E+01  3.807104E+01  3.899937E+01  4.499930E+01
            0.030303  0.577350  0.000000
 -8.505275E+00  1.100978E+01  1.347848E+01  2.744594E+01  3.336832E+01  3.614501E+01  3.807078E+01  3.898927E+01  4.499258E+01
            0.035354  0.577350  0.000000
 -8.722221E+00  1.101395E+01  1.356088E+01  2.750579E+01  3.337950E+01  3.613846E+01  3.807065E+01  3.897741E+01  4.498474E+01
            0.040404  0.577350  0.000000
 -8.873435E+00  1.101875E+01  1.364836E+01  2.757646E+01  3.339236E+01  3.613093E+01  3.807071E+01  3.896383E+01  4.497581E+01
            0.045455  0.577350  0.000000
 -8.933211E+00  1.102417E+01  1.373941E+01  2.765833E+01  3.340690E+01  3.612242E+01  3.807104E+01  3.894857E+01  4.496584E+01
            0.050505  0.577350  0.000000
 -8.879870E+00  1.103021E+01  1.383296E+01  2.775158E+01  3.342309E+01  3.611294E+01  3.807170E+01  3.893169E+01  4.495489E+01
            0.055556  0.577350  0.000000
 -8.697050E+00  1.103685E+01  1.392832E+01  2.785602E+01  3.344093E+01  3.610250E+01  3.807271E+01  3.891323E+01  4.494302E+01
            0.060606  0.577350  0.000000
 -8.374234E+00  1.104408E+01  1.402520E+01  2.797103E+01  3.346041E+01  3.609112E+01  3.807411E+01  3.889327E+01  4.493030E+01
            0.065657  0.577350  0.000000
 -7.905983E+00  1.105191E+01  1.412359E+01  2.809556E+01  3.348152E+01  3.607880E+01  3.807585E+01  3.887188E+01  4.491678E+01
            0.070707  0.577350  0.000000
 -7.289347E+00  1.106030E+01  1.422375E+01  2.822820E+01  3.350423E+01  3.606556E+01  3.807789E+01  3.884911E+01  4.490255E+01
            0.075758  0.577350  0.000000
 -6.518768E+00  1.106925E+01  1.432608E+01  2.836728E+01  3.352853E+01  3.605142E+01  3.808016E+01  3.882505E+01  4.488768E+01
            0.080808  0.577350  0.000000
 -5.576116E+00  1.107874E+01  1.443104E+01  2.851109E+01  3.355440E+01  3.603640E+01  3.808254E+01  3.879976E+01  4.487224E+01
            0.085859  0.577350  0.000000
 -4.405362E+00  1.108875E+01  1.453914E+01  2.865797E+01  3.358182E+01  3.602051E+01  3.808492E+01  3.877334E+01  4.485632E+01
            0.090909  0.577350  0.000000
 -2.799671E+00  1.109926E+01  1.465081E+01  2.880645E+01  3.361075E+01  3.600379E+01  3.808717E+01  3.874585E+01  4.484000E+01
            0.095960  0.577350  0.000000
  1.818162E+00  1.111025E+01  1.476636E+01  2.895535E+01  3.364116E+01  3.598624E+01  3.808916E+01  3.871738E+01  4.482337E+01
            0.101010  0.577350  0.000000
  3.715945E+00  1.112168E+01  1.488599E+01  2.910370E+01  3.367301E+01  3.596791E+01  3.809077E+01  3.868800E+01  4.480650E+01
            0.106061  0.577350  0.000000
  4.851181E+00  1.113354E+01  1.500972E+01  2.925084E+01  3.370626E+01  3.594882E+01  3.809186E+01  3.865779E+01  4.478950E+01
            0.111111  0.577350  0.000000
  5.693159E+00  1.114579E+01  1.513740E+01  2.939629E+01  3.374085E+01  3.592901E+01  3.809233E+01  3.862682E+01  4.477243E+01
            0.116162  0.577350  0.000000
  6.357690E+00  1.115841E+01  1.526876E+01  2.953975E+01  3.377673E+01  3.590850E+01  3.809206E+01  3.859517E+01  4.475538E+01
            0.121212  0.577350  0.000000
  6.897111E+00  1.117135E+01  1.540337E+01  2.968109E+01  3.381383E+01  3.588733E+01  3.809095E+01  3.856291E+01  4.473844E+01
            0.126263  0.577350  0.000000
  7.341399E+00  1.118460E+01  1.554071E+01  2.982026E+01  3.385210E+01  3.586554E+01  3.808889E+01  3.853012E+01  4.472168E+01
            0.131313  0.577350  0.000000
  7.710145E+00  1.119812E+01  1.568019E+01  2.995729E+01  3.389147E+01  3.584318E+01  3.808581E+01  3.849686E+01  4.470520E+01
            0.136364  0.577350  0.000000
  8.017245E+00  1.121187E+01  1.582118E+01  3.009230E+01  3.393187E+01  3.582028E+01  3.808163E+01  3.846321E+01  4.468905E+01
            0.141414  0.577350  0.000000
  8.273090E+00  1.122582E+01  1.596306E+01  3.022545E+01  3.397323E+01  3.579689E+01  3.807627E+01  3.842924E+01  4.467333E+01
            0.146465  0.577350  0.000000
  8.485756E+00  1.123995E+01  1.610522E+01  3.035700E+01  3.401547E+01  3.577306E+01  3.806968E+01  3.839502E+01  4.465812E+01
            0.151515  0.577350  0.000000
  8.661672E+00  1.125421E+01  1.624710E+01  3.048724E+01  3.405851E+01  3.574884E+01  3.806183E+01  3.836063E+01  4.464350E+01
            0.156566  0.577350  0.000000
  8.806073E+00  1.126858E+01  1.638817E+01  3.061659E+01  3.410227E+01  3.572427E+01  3.805268E+01  3.832613E+01  4.462958E+01
            0.161616  0.577350  0.000000
  8.923274E+00  1.128303E+01  1.652796E+01  3.074554E+01  3.414667E+01  3.569942E+01  3.804223E+01  3.829160E+01  4.461643E+01
            0.166667  0.577350  0.000000
  9.016904E+00  1.129754E+01  1.666606E+01  3.087474E+01  3.419162E+01  3.567434E+01  3.803049E+01  3.825712E+01  4.460419E+01
            0.171717  0.577350  0.000000
  9.090046E+00  1.131207E+01  1.680208E+01  3.100497E+01  3.423702E+01  3.564909E+01  3.801751E+01  3.822274E+01  4.459298E+01
            0.176768  0.577350  0.000000
  9.145357E+00  1.132660E+01  1.693568E+01  3.113715E+01  3.428278E+01  3.562373E+01  3.800335E+01  3.818855E+01  4.458293E+01
            0.181818  0.577350  0.000000
  9.185139E+00  1.134110E+01  1.706652E+01  3.127233E+01  3.432878E+01  3.559833E+01  3.798810E+01  3.815461E+01  4.457418E+01
            0.186869  0.577350  0.000000
  9.211422E+00  1.135555E+01  1.719425E+01  3.141160E+01  3.437492E+01  3.557294E+01  3.797185E+01  3.812100E+01  4.456690E+01
            0.191919  0.577350  0.000000
  9.225970E+00  1.136993E+01  1.731852E+01  3.155597E+01  3.442108E+01  3.554763E+01  3.795472E+01  3.808777E+01  4.456121E+01
            0.196970  0.577350  0.000000
  9.230324E+00  1.138420E+01  1.743889E+01  3.170616E+01  3.446714E+01  3.552247E+01  3.793680E+01  3.805501E+01  4.455720E+01
            0.202020  0.577350  0.000000
  9.225757E+00  1.139835E+01  1.755493E+01  3.186241E+01  3.451298E+01  3.549753E+01  3.791815E+01  3.802278E+01  4.455493E+01
            0.207071  0.577350  0.000000
  9.213325E+00  1.141234E+01  1.766614E+01  3.202424E+01  3.455845E+01  3.547286E+01  3.789879E+01  3.799115E+01  4.455435E+01
            0.212121  0.577350  0.000000
  9.193816E+00  1.142615E+01  1.777205E+01  3.219044E+01  3.460345E+01  3.544854E+01  3.787870E+01  3.796018E+01  4.455531E+01
            0.217172  0.577350  0.000000
  9.167845E+00  1.143976E+01  1.787224E+01  3.235912E+01  3.464781E+01  3.542464E+01  3.785781E+01  3.792995E+01  4.455760E+01
            0.222222  0.577350  0.000000
  9.135920E+00  1.145313E+01  1.796639E+01  3.252803E+01  3.469143E+01  3.540121E+01  3.783604E+01  3.790054E+01  4.456091E+01
            0.227273  0.577350  0.000000
  9.098436E+00  1.146623E+01  1.805434E+01  3.269483E+01  3.473415E+01  3.537832E+01  3.781329E+01  3.787201E+01  4.456495E+01
            0.232323  0.577350  0.000000
  9.055846E+00  1.147905E+01  1.813603E+01  3.285743E+01  3.477584E+01  3.535602E+01  3.778955E+01  3.784444E+01  4.456942E+01
            0.237374  0.577350  0.000000
  9.008634E+00  1.149154E+01  1.821153E+01  3.301416E+01  3.481637E+01  3.533439E+01  3.776483E+01  3.781791E+01  4.457408E+01
            0.242424  0.577350  0.000000
  8.957384E+00  1.150368E+01  1.828102E+01  3.316382E+01  3.485561E+01  3.531348E+01  3.773920E+01  3.779250E+01  4.457873E+01
            0.247475  0.577350  0.000000
  8.902756E+00  1.151545E+01  1.834474E+01  3.330563E+01  3.489341E+01  3.529334E+01  3.771281E+01  3.776829E+01  4.458325E+01
            0.252525  0.577350  0.000000
  8.845492E+00  1.152681E+01  1.840294E+01  3.343914E+01  3.492964E+01  3.527402E+01  3.768585E+01  3.774534E+01  4.458756E+01
            0.257576  0.577350  0.000000
  8.786394E+00  1.153774E+01  1.845590E+01  3.356413E+01  3.496418E+01  3.525560E+01  3.765855E+01  3.772373E+01  4.459160E+01
            0.262626  0.577350  0.000000
  8.726308E+00  1.154822E+01  1.850392E+01  3.368052E+01  3.499690E+01  3.523811E+01  3.763120E+01  3.770352E+01  4.459536E+01
            0.267677  0.577350  0.000000
  8.666087E+00  1.155821E+01  1.854725E+01  3.378831E+01  3.502766E+01  3.522162E+01  3.760410E+01  3.768478E+01  4.459884E+01
            0.272727  0.577350  0.000000
  8.606584E+00  1.156768E+01  1.858615E+01  3.388750E+01  3.505633E+01  3.520620E+01  3.757756E+01  3.766755E+01  4.460205E+01
            0.277778  0.577350  0.000000
  8.548613E+00  1.157661E+01  1.862087E+01  3.397814E+01  3.508274E+01  3.519196E+01  3.755192E+01  3.765186E+01  4.460499E+01
            0.282828  0.577350  0.000000
  8.492923E+00  1.158497E+01  1.865163E+01  3.406026E+01  3.510666E+01  3.517910E+01  3.752752E+01  3.763774E+01  4.460767E+01
            0.287879  0.577350  0.000000
  8.440171E+00  1.159273E+01  1.867862E+01  3.413386E+01  3.512735E+01  3.516831E+01  3.750468E+01  3.762519E+01  4.461010E+01
            0.292929  0.577350  0.000000
  8.390902E+00  1.159984E+01  1.870203E+01  3.419900E+01  3.514090E+01  3.516348E+01  3.748368E+01  3.761422E+01  4.461228E+01
            0.297980  0.577350  0.000000
  8.345542E+00  1.160627E+01  1.872203E+01  3.425571E+01  3.513950E+01  3.517242E+01  3.746477E+01  3.760480E+01  4.461422E+01
            0.303030  0.577350  0.000000
  8.304402E+00  1.161198E+01  1.873877E+01  3.430406E+01  3.513267E+01  3.518562E+01  3.744816E+01  3.759689E+01  4.461590E+01
            0.308081  0.577350  0.000000
  8.267709E+00  1.161693E+01  1.875240E+01  3.434419E+01  3.512592E+01  3.519760E+01  3.743398E+01  3.759044E+01  4.461731E+01
            0.313131  0.577350  0.000000
  8.235674E+00  1.162108E+01  1.876306E+01  3.437624E+01  3.512011E+01  3.520751E+01  3.742231E+01  3.758539E+01  4.461846E+01
            0.318182  0.577350  0.000000
  8.208602E+00  1.162438E+01  1.877091E+01  3.440045E+01  3.511549E+01  3.521520E+01  3.741316E+01  3.758164E+01  4.461933E+01
            0.323232  0.577350  0.000000
  8.187041E+00  1.162680E+01  1.877611E+01  3.441708E+01  3.511215E+01  3.522062E+01  3.740653E+01  3.757912E+01  4.461991E+01
            0.328283  0.577350  0.000000
  8.171993E+00  1.162828E+01  1.877885E+01  3.442644E+01  3.511013E+01  3.522381E+01  3.740239E+01  3.757770E+01  4.462020E+01
            0.333333  0.577350  0.000000
  8.165145E+00  1.162879E+01  1.877937E+01  3.442890E+01  3.510946E+01  3.522485E+01  3.740075E+01  3.757728E+01  4.462019E+01
            0.330808  0.572976  0.000000
  8.172006E+00  1.162827E+01  1.877871E+01  3.442606E+01  3.511012E+01  3.522384E+01  3.740227E+01  3.757767E+01  4.462013E+01
            0.328283  0.568603  0.000000
  8.193195E+00  1.162669E+01  1.877642E+01  3.441689E+01  3.511209E+01  3.522092E+01  3.740659E+01  3.757880E+01  4.461977E+01
            0.325758  0.564229  0.000000
  8.233276E+00  1.162401E+01  1.877277E+01  3.440173E+01  3.511525E+01  3.521629E+01  3.741408E+01  3.758052E+01  4.461915E+01
            0.323232  0.559855  0.000000
  8.297354E+00  1.162019E+01  1.876805E+01  3.438089E+01  3.511942E+01  3.521028E+01  3.742521E+01  3.758269E+01  4.461828E+01
            0.320707  0.555481  0.000000
  8.390209E+00  1.161520E+01  1.876246E+01  3.435460E+01  3.512415E+01  3.520343E+01  3.744059E+01  3.758516E+01  4.461719E+01
            0.318182  0.551107  0.000000
  8.515086E+00  1.160898E+01  1.875605E+01  3.432307E+01  3.512848E+01  3.519684E+01  3.746076E+01  3.758778E+01  4.461594E+01
            0.315657  0.546733  0.000000
  8.672538E+00  1.160148E+01  1.874872E+01  3.428642E+01  3.513047E+01  3.519256E+01  3.748611E+01  3.759041E+01  4.461458E+01
            0.313131  0.542359  0.000000
  8.859803E+00  1.159266E+01  1.874014E+01  3.424480E+01  3.512751E+01  3.519331E+01  3.751667E+01  3.759288E+01  4.461318E+01
            0.310606  0.537985  0.000000
  9.071072E+00  1.158246E+01  1.872980E+01  3.419834E+01  3.511863E+01  3.520020E+01  3.755206E+01  3.759506E+01  4.461180E+01
            0.308081  0.533612  0.000000
  9.298543E+00  1.157081E+01  1.871709E+01  3.414724E+01  3.510509E+01  3.521204E+01  3.759152E+01  3.759678E+01  4.461050E+01
            0.305556  0.529238  0.000000
  9.533851E+00  1.155765E+01  1.870131E+01  3.409174E+01  3.508834E+01  3.522749E+01  3.759791E+01  3.763399E+01  4.460932E+01
            0.303030  0.524864  0.000000
  9.769317E+00  1.154291E+01  1.868182E+01  3.403215E+01  3.506926E+01  3.524574E+01  3.759831E+01  3.767828E+01  4.460829E+01
            0.300505  0.520490  0.000000
  9.998710E+00  1.152654E+01  1.865806E+01  3.396880E+01  3.504832E+01  3.526641E+01  3.759785E+01  3.772324E+01  4.460745E+01
            0.297980  0.516116  0.000000
  1.021750E+01  1.150845E+01  1.862956E+01  3.390202E+01  3.502576E+01  3.528931E+01  3.759639E+01  3.776778E+01  4.460681E+01
            0.295455  0.511742  0.000000
  1.042272E+01  1.148860E+01  1.859600E+01  3.383218E+01  3.500174E+01  3.531434E+01  3.759383E+01  3.781103E+01  4.460638E+01
            0.292929  0.507368  0.000000
  1.061272E+01  1.146691E+01  1.855712E+01  3.375957E+01  3.497636E+01  3.534143E+01  3.759005E+01  3.785225E+01  4.460618E+01
            0.290404  0.502995  0.000000
  1.078679E+01  1.144334E+01  1.851275E+01  3.368451E+01  3.494968E+01  3.537055E+01  3.758494E+01  3.789088E+01  4.460622E+01
            0.287879  0.498621  0.000000
  1.094486E+01  1.141783E+01  1.846279E+01  3.360724E+01  3.492176E+01  3.540167E+01  3.757842E+01  3.792650E+01  4.460651E+01
            0.285354  0.494247  0.000000
  1.108727E+01  1.139032E+01  1.840718E+01  3.352800E+01  3.489262E+01  3.543479E+01  3.757038E+01  3.795880E+01  4.460703E+01
            0.282828  0.489873  0.000000
  1.121463E+01  1.136079E+01  1.834587E+01  3.344697E+01  3.486228E+01  3.546989E+01  3.756076E+01  3.798757E+01  4.460779E+01
            0.280303  0.485499  0.000000
  1.132763E+01  1.132918E+01  1.827885E+01  3.336432E+01  3.483077E+01  3.550695E+01  3.754946E+01  3.801262E+01  4.460877E+01
            0.277778  0.481125  0.000000
  1.129545E+01  1.142703E+01  1.820611E+01  3.328019E+01  3.479808E+01  3.554597E+01  3.753641E+01  3.803386E+01  4.460996E+01
            0.275253  0.476751  0.000000
  1.125957E+01  1.151359E+01  1.812763E+01  3.319469E+01  3.476423E+01  3.558692E+01  3.752155E+01  3.805119E+01  4.461135E+01
            0.272727  0.472377  0.000000
  1.122148E+01  1.158801E+01  1.804341E+01  3.310793E+01  3.472920E+01  3.562980E+01  3.750482E+01  3.806457E+01  4.461289E+01
            0.270202  0.468004  0.000000
  1.118115E+01  1.165096E+01  1.795343E+01  3.301998E+01  3.469299E+01  3.567458E+01  3.748615E+01  3.807393E+01  4.461456E+01
            0.267677  0.463630  0.000000
  1.113854E+01  1.170306E+01  1.785767E+01  3.293092E+01  3.465558E+01  3.572123E+01  3.746551E+01  3.807924E+01  4.461634E+01
            0.265152  0.459256  0.000000
  1.109361E+01  1.174486E+01  1.775612E+01  3.284082E+01  3.461697E+01  3.576974E+01  3.744284E+01  3.808048E+01  4.461817E+01
            0.262626  0.454882  0.000000
  1.104630E+01  1.177685E+01  1.764875E+01  3.274975E+01  3.457712E+01  3.582005E+01  3.741814E+01  3.807759E+01  4.462002E+01
            0.260101  0.450508  0.000000
  1.099659E+01  1.179948E+01  1.753553E+01  3.265777E+01  3.453602E+01  3.587210E+01  3.739137E+01  3.807056E+01  4.462185E+01
            0.257576  0.446134  0.000000
  1.094443E+01  1.181317E+01  1.741644E+01  3.256496E+01  3.449363E+01  3.592582E+01  3.736256E+01  3.805934E+01  4.462362E+01
            0.255051  0.441760  0.000000
  1.088979E+01  1.181828E+01  1.729147E+01  3.247140E+01  3.444994E+01  3.598110E+01  3.733176E+01  3.804389E+01  4.462527E+01
            0.252525  0.437387  0.000000
  1.083264E+01  1.181513E+01  1.716061E+01  3.237716E+01  3.440491E+01  3.603780E+01  3.729903E+01  3.802418E+01  4.462675E+01
            0.250000  0.433013  0.000000
  1.077295E+01  1.180404E+01  1.702385E+01  3.228234E+01  3.435851E+01  3.609571E+01  3.726452E+01  3.800015E+01  4.462801E+01
            0.247475  0.428639  0.000000
  1.071070E+01  1.178530E+01  1.688120E+01  3.218704E+01  3.431073E+01  3.615455E+01  3.722847E+01  3.797177E+01  4.462899E+01
            0.244949  0.424265  0.000000
  1.064589E+01  1.175917E+01  1.673269E+01  3.209135E+01  3.426152E+01  3.621389E+01  3.719125E+01  3.793898E+01  4.462962E+01
            0.242424  0.419891  0.000000
  1.057849E+01  1.172592E+01  1.657838E+01  3.199540E+01  3.421088E+01  3.627310E+01  3.715343E+01  3.790175E+01  4.462985E+01
            0.239899  0.415517  0.000000
  1.050851E+01  1.168581E+01  1.641834E+01  3.189929E+01  3.415878E+01  3.633119E+01  3.711597E+01  3.786003E+01  4.462959E+01
            0.237374  0.411143  0.000000
  1.043594E+01  1.163908E+01  1.625269E+01  3.180316E+01  3.410520E+01  3.638659E+01  3.708038E+01  3.781379E+01  4.462881E+01
            0.234848  0.406770  0.000000
  1.036078E+01  1.158598E+01  1.608158E+01  3.170714E+01  3.405013E+01  3.643678E+01  3.704915E+01  3.776300E+01  4.462746E+01
            0.232323  0.402396  0.000000
  1.028302E+01  1.152677E+01  1.590526E+01  3.161139E+01  3.399354E+01  3.647787E+01  3.702613E+01  3.770764E+01  4.462555E+01
            0.229798  0.398022  0.000000
  1.020267E+01  1.146168E+01  1.572403E+01  3.151608E+01  3.393544E+01  3.650465E+01  3.701649E+01  3.764770E+01  4.462316E+01
            0.227273  0.393648  0.000000
  1.011972E+01  1.139096E+01  1.553837E+01  3.142139E+01  3.387580E+01  3.651215E+01  3.702517E+01  3.758319E+01  4.462043E+01
            0.224747  0.389274  0.000000
  1.003417E+01  1.131483E+01  1.534887E+01  3.132757E+01  3.381462E+01  3.649861E+01  3.705390E+01  3.751411E+01  4.461765E+01
            0.222222  0.384900  0.000000
  9.946024E+00  1.123352E+01  1.515636E+01  3.123489E+01  3.375189E+01  3.646643E+01  3.710023E+01  3.744050E+01  4.461527E+01
            0.219697  0.380526  0.000000
  9.855276E+00  1.114723E+01  1.496189E+01  3.114367E+01  3.368761E+01  3.641990E+01  3.715987E+01  3.736238E+01  4.461388E+01
            0.217172  0.376152  0.000000
  9.761929E+00  1.105616E+01  1.476669E+01  3.105430E+01  3.362177E+01  3.636280E+01  3.722898E+01  3.727979E+01  4.461423E+01
            0.214646  0.371779  0.000000
  9.665990E+00  1.096048E+01  1.457218E+01  3.096717E+01  3.355437E+01  3.629778E+01  3.719277E+01  3.730490E+01  4.461717E+01
            0.212121  0.367405  0.000000
  9.567471E+00  1.086040E+01  1.437977E+01  3.088268E+01  3.348542E+01  3.622653E+01  3.710136E+01  3.738590E+01  4.462354E+01
            0.209596  0.363031  0.000000
  9.466389E+00  1.075616E+01  1.419074E+01  3.080120E+01  3.341491E+01  3.615016E+01  3.700563E+01  3.747084E+01  4.463405E+01
            0.207071  0.358657  0.000000
  9.362770E+00  1.064807E+01  1.400607E+01  3.072301E+01  3.334286E+01  3.606936E+01  3.690563E+01  3.755900E+01  4.464917E+01
            0.204545  0.354283  0.000000
  9.256649E+00  1.053654E+01  1.382633E+01  3.064828E+01  3.326927E+01  3.598463E+01  3.680145E+01  3.764987E+01  4.466909E+01
            0.202020  0.349909  0.000000
  9.148066E+00  1.042209E+01  1.365164E+01  3.057707E+01  3.319416E+01  3.589631E+01  3.669319E+01  3.774307E+01  4.469369E+01
            0.199495  0.345535  0.000000
  9.037069E+00  1.030532E+01  1.348178E+01  3.050935E+01  3.311756E+01  3.580465E+01  3.658097E+01  3.783835E+01  4.472261E+01
            0.196970  0.341162  0.000000
  8.923715E+00  1.018692E+01  1.331622E+01  3.044499E+01  3.303947E+01  3.570984E+01  3.646495E+01  3.793548E+01  4.475534E+01
            0.194444  0.336788  0.000000
  8.808063E+00  1.006765E+01  1.315434E+01  3.038384E+01  3.295993E+01  3.561205E+01  3.634530E+01  3.803429E+01  4.479129E+01
            0.191919  0.332414  0.000000
  8.690178E+00  9.948220E+00  1.299544E+01  3.032573E+01  3.287896E+01  3.551141E+01  3.622219E+01  3.813464E+01  4.482992E+01
            0.189394  0.328040  0.000000
  8.570126E+00  9.829370E+00  1.283889E+01  3.027047E+01  3.279659E+01  3.540804E+01  3.609585E+01  3.823641E+01  4.487071E+01
            0.186869  0.323666  0.000000
  8.447978E+00  9.711788E+00  1.268411E+01  3.021789E+01  3.271285E+01  3.530204E+01  3.596647E+01  3.833948E+01  4.491323E+01
            0.184343  0.319292  0.000000
  8.323799E+00  9.596097E+00  1.253062E+01  3.016784E+01  3.262778E+01  3.519350E+01  3.583429E+01  3.844375E+01  4.495713E+01
            0.181818  0.314918  0.000000
  8.197660E+00  9.482848E+00  1.237803E+01  3.012016E+01  3.254140E+01  3.508252E+01  3.569954E+01  3.854915E+01  4.500215E+01
            0.179293  0.310544  0.000000
  8.069628E+00  9.372526E+00  1.222602E+01  3.007474E+01  3.245376E+01  3.496917E+01  3.556245E+01  3.865557E+01  4.504807E+01
            0.176768  0.306171  0.000000
  7.939770E+00  9.265550E+00  1.207437E+01  3.003144E+01  3.236488E+01  3.485354E+01  3.542326E+01  3.876296E+01  4.509474E+01
            0.174242  0.301797  0.000000
  7.808153E+00  9.162265E+00  1.192290E+01  2.999015E+01  3.227480E+01  3.473569E+01  3.528224E+01  3.887122E+01  4.514207E+01
            0.171717  0.297423  0.000000
  7.674844E+00  9.062963E+00  1.177149E+01  2.995076E+01  3.218356E+01  3.461571E+01  3.513963E+01  3.898029E+01  4.518996E+01
            0.169192  0.293049  0.000000
  7.539914E+00  8.967900E+00  1.162008E+01  2.991318E+01  3.209118E+01  3.449365E+01  3.499569E+01  3.909009E+01  4.523838E+01
            0.166667  0.288675  0.000000
  7.403433E+00  8.877292E+00  1.146862E+01  2.987732E+01  3.199772E+01  3.436959E+01  3.485071E+01  3.920056E+01  4.528728E+01
            0.164141  0.284301  0.000000
  7.265476E+00  8.791325E+00  1.131712E+01  2.984309E+01  3.190320E+01  3.424360E+01  3.470497E+01  3.931162E+01  4.533662E+01
            0.161616  0.279927  0.000000
  7.126118E+00  8.710172E+00  1.116559E+01  2.981041E+01  3.180767E+01  3.411573E+01  3.455877E+01  3.942321E+01  4.538640E+01
            0.159091  0.275554  0.000000
  6.985441E+00  8.633988E+00  1.101409E+01  2.977921E+01  3.171116E+01  3.398605E+01  3.441241E+01  3.953524E+01  4.543657E+01
            0.156566  0.271180  0.000000
  6.843527E+00  8.562909E+00  1.086266E+01  2.974944E+01  3.161373E+01  3.385463E+01  3.426623E+01  3.964766E+01  4.548712E+01
            0.154040  0.266806  0.000000
  6.700463E+00  8.497054E+00  1.071138E+01  2.972103E+01  3.151541E+01  3.372154E+01  3.412058E+01  3.976038E+01  4.553801E+01
            0.151515  0.262432  0.000000
  6.556336E+00  8.436525E+00  1.056035E+01  2.969395E+01  3.141626E+01  3.358683E+01  3.397583E+01  3.987334E+01  4.558922E+01
            0.148990  0.258058  0.000000
  6.411237E+00  8.381412E+00  1.040967E+01  2.966819E+01  3.131632E+01  3.345058E+01  3.383237E+01  3.998645E+01  4.564070E+01
            0.146465  0.253684  0.000000
  6.265254E+00  8.331793E+00  1.025950E+01  2.964376E+01  3.121565E+01  3.331286E+01  3.369063E+01  4.009963E+01  4.569244E+01
            0.143939  0.249310  0.000000
  6.118479E+00  8.287751E+00  1.011001E+01  2.962070E+01  3.111430E+01  3.317372E+01  3.355107E+01  4.021281E+01  4.574437E+01
            0.141414  0.244936  0.000000
  5.971001E+00  8.249392E+00  9.961475E+00  2.959913E+01  3.101233E+01  3.303325E+01  3.341420E+01  4.032590E+01  4.579647E+01
            0.138889  0.240563  0.000000
  5.822910E+00  8.216853E+00  9.814270E+00  2.957925E+01  3.090980E+01  3.289151E+01  3.328057E+01  4.043882E+01  4.584868E+01
            0.136364  0.236189  0.000000
  5.674296E+00  8.190296E+00  9.668968E+00  2.956141E+01  3.080676E+01  3.274859E+01  3.315081E+01  4.055146E+01  4.590097E+01
            0.133838  0.231815  0.000000
  5.525252E+00  8.169859E+00  9.526452E+00  2.954610E+01  3.070328E+01  3.260455E+01  3.302565E+01  4.066375E+01  4.595329E+01
            0.131313  0.227441  0.000000
  5.375868E+00  8.155490E+00  9.388146E+00  2.953410E+01  3.059942E+01  3.245948E+01  3.290590E+01  4.077557E+01  4.600558E+01
            0.128788  0.223067  0.000000
  5.226243E+00  8.146584E+00  9.256406E+00  2.952649E+01  3.049525E+01  3.231346E+01  3.279253E+01  4.088684E+01  4.605780E+01
            0.126263  0.218693  0.000000
  5.076477E+00  8.141229E+00  9.135213E+00  2.952473E+01  3.039083E+01  3.216659E+01  3.268670E+01  4.099745E+01  4.610991E+01
            0.123737  0.214319  0.000000
  4.926677E+00  8.134968E+00  9.031244E+00  2.953075E+01  3.028622E+01  3.201895E+01  3.258977E+01  4.110730E+01  4.616185E+01
            0.121212  0.209946  0.000000
  4.776958E+00  8.119509E+00  8.954798E+00  2.954690E+01  3.018152E+01  3.187063E+01  3.250334E+01  4.121629E+01  4.621358E+01
            0.118687  0.205572  0.000000
  4.627442E+00  8.083699E+00  8.918254E+00  2.957579E+01  3.007677E+01  3.172175E+01  3.242934E+01  4.132431E+01  4.626504E+01
            0.116162  0.201198  0.000000
  4.478259E+00  8.019366E+00  8.929460E+00  2.962003E+01  2.997208E+01  3.157242E+01  3.237004E+01  4.143126E+01  4.631620E+01
            0.113636  0.196824  0.000000
  4.329549E+00  7.926929E+00  8.985335E+00  2.968155E+01  2.986750E+01  3.142273E+01  3.232808E+01  4.153705E+01  4.636700E+01
            0.111111  0.192450  0.000000
  4.181459E+00  7.812868E+00  9.073864E+00  2.976088E+01  2.976314E+01  3.127282E+01  3.230646E+01  4.164158E+01  4.641741E+01
            0.108586  0.188076  0.000000
  4.034142E+00  7.684057E+00  9.179843E+00  2.965907E+01  2.985635E+01  3.112280E+01  3.230843E+01  4.174476E+01  4.646736E+01
            0.106061  0.183702  0.000000
  3.887756E+00  7.545422E+00  9.288105E+00  2.955539E+01  2.996373E+01  3.097281E+01  3.233711E+01  4.184650E+01  4.651680E+01
            0.103535  0.179328  0.000000
  3.742463E+00  7.400043E+00  9.384994E+00  2.945218E+01  3.007677E+01  3.082297E+01  3.239490E+01  4.194672E+01  4.656565E+01
            0.101010  0.174955  0.000000
  3.598426E+00  7.249773E+00  9.459497E+00  2.934955E+01  3.018864E+01  3.067343E+01  3.248254E+01  4.204535E+01  4.661385E+01
            0.098485  0.170581  0.000000
  3.455809E+00  7.095717E+00  9.504106E+00  2.924757E+01  3.029401E+01  3.052434E+01  3.259836E+01  4.214232E+01  4.666132E+01
            0.095960  0.166207  0.000000
  3.314770E+00  6.938533E+00  9.515061E+00  2.914636E+01  3.037583E+01  3.039059E+01  3.273809E+01  4.223757E+01  4.670799E+01
            0.093434  0.161833  0.000000
  3.175465E+00  6.778608E+00  9.491959E+00  2.904601E+01  3.022807E+01  3.047954E+01  3.289560E+01  4.233104E+01  4.675378E+01
            0.090909  0.157459  0.000000
  3.038043E+00  6.616158E+00  9.436949E+00  2.894662E+01  3.008120E+01  3.056487E+01  3.306409E+01  4.242268E+01  4.679866E+01
            0.088384  0.153085  0.000000
  2.902645E+00  6.451296E+00  9.353804E+00  2.884829E+01  2.993540E+01  3.065225E+01  3.323724E+01  4.251246E+01  4.684259E+01
            0.085859  0.148711  0.000000
  2.769405E+00  6.284070E+00  9.247050E+00  2.875112E+01  2.979082E+01  3.074793E+01  3.340983E+01  4.260033E+01  4.688555E+01
            0.083333  0.144338  0.000000
  2.638447E+00  6.114506E+00  9.121225E+00  2.865521E+01  2.964763E+01  3.085763E+01  3.357784E+01  4.268627E+01  4.692753E+01
            0.080808  0.139964  0.000000
  2.509885E+00  5.942638E+00  8.980292E+00  2.856067E+01  2.950600E+01  3.098574E+01  3.373841E+01  4.277024E+01  4.696853E+01
            0.078283  0.135590  0.000000
  2.383823E+00  5.768533E+00  8.827242E+00  2.846759E+01  2.936610E+01  3.113455E+01  3.388960E+01  4.285222E+01  4.700852E+01
            0.075758  0.131216  0.000000
  2.260354E+00  5.592308E+00  8.663924E+00  2.837608E+01  2.922811E+01  3.130386E+01  3.403024E+01  4.293220E+01  4.704750E+01
            0.073232  0.126842  0.000000
  2.139558E+00  5.414133E+00  8.491148E+00  2.828625E+01  2.909221E+01  3.149111E+01  3.415981E+01  4.301015E+01  4.708542E+01
            0.070707  0.122468  0.000000
  2.021503E+00  5.234216E+00  8.308984E+00  2.819821E+01  2.895857E+01  3.169191E+01  3.427822E+01  4.308607E+01  4.712224E+01
            0.068182  0.118094  0.000000
  1.906241E+00  5.052785E+00  8.117157E+00  2.811204E+01  2.882737E+01  3.190093E+01  3.438571E+01  4.315994E+01  4.715791E+01
            0.065657  0.113721  0.000000
  1.793807E+00  4.870069E+00  7.915390E+00  2.802787E+01  2.869880E+01  3.211277E+01  3.448267E+01  4.323173E+01  4.719239E+01
            0.063131  0.109347  0.000000
  1.684217E+00  4.686285E+00  7.703629E+00  2.794579E+01  2.857303E+01  3.232263E+01  3.456956E+01  4.330144E+01  4.722563E+01
            0.060606  0.104973  0.000000
  1.577461E+00  4.501626E+00  7.482129E+00  2.786591E+01  2.845026E+01  3.252674E+01  3.464683E+01  4.336905E+01  4.725762E+01
            0.058081  0.100599  0.000000
  1.473505E+00  4.316263E+00  7.251443E+00  2.778833E+01  2.833066E+01  3.272239E+01  3.471486E+01  4.343452E+01  4.728834E+01
            0.055556  0.096225  0.000000
  1.372279E+00  4.130344E+00  7.012360E+00  2.771315E+01  2.821442E+01  3.290783E+01  3.477398E+01  4.349785E+01  4.731779E+01
            0.053030  0.091851  0.000000
  1.273678E+00  3.943999E+00  6.765825E+00  2.764048E+01  2.810173E+01  3.308216E+01  3.482452E+01  4.355898E+01  4.734599E+01
            0.050505  0.087477  0.000000
  1.177550E+00  3.757346E+00  6.512869E+00  2.757040E+01  2.799277E+01  3.324501E+01  3.486678E+01  4.361789E+01  4.737292E+01
            0.047980  0.083103  0.000000
  1.083689E+00  3.570490E+00  6.254554E+00  2.750301E+01  2.788772E+01  3.339646E+01  3.490106E+01  4.367453E+01  4.739861E+01
            0.045455  0.078730  0.000000
  9.918232E-01  3.383531E+00  5.991934E+00  2.743842E+01  2.778676E+01  3.353682E+01  3.492772E+01  4.372885E+01  4.742305E+01
            0.042929  0.074356  0.000000
  9.015903E-01  3.196569E+00  5.726029E+00  2.737671E+01  2.769006E+01  3.366655E+01  3.494716E+01  4.378080E+01  4.744624E+01
            0.040404  0.069982  0.000000
  8.125092E-01  3.009701E+00  5.457807E+00  2.731798E+01  2.759781E+01  3.378619E+01  3.495982E+01  4.383032E+01  4.746818E+01
            0.037879  0.065608  0.000000
  7.239202E-01  2.823029E+00  5.188171E+00  2.726231E+01  2.751017E+01  3.389628E+01  3.496618E+01  4.387735E+01  4.748884E+01
            0.035354  0.061234  0.000000
  6.348756E-01  2.636663E+00  4.917956E+00  2.720979E+01  2.742731E+01  3.399735E+01  3.496679E+01  4.392182E+01  4.750820E+01
            0.032828  0.056860  0.000000
  5.439090E-01  2.450721E+00  4.647911E+00  2.716050E+01  2.734937E+01  3.408991E+01  3.496219E+01  4.396366E+01  4.752623E+01
            0.030303  0.052486  0.000000
  4.484780E-01  2.265332E+00  4.378691E+00  2.711453E+01  2.727653E+01  3.417440E+01  3.495295E+01  4.400279E+01  4.754290E+01
            0.027778  0.048113  0.000000
  3.432659E-01  2.080647E+00  4.110824E+00  2.707195E+01  2.720891E+01  3.425121E+01  3.493966E+01  4.403915E+01  4.755818E+01
            0.025253  0.043739  0.000000
  2.119568E-01  1.896844E+00  3.844675E+00  2.703282E+01  2.714666E+01  3.432069E+01  3.492286E+01  4.407265E+01  4.757203E+01
            0.022727  0.039365  0.000000
 -1.359512E-01  1.714147E+00  3.580370E+00  2.699722E+01  2.708992E+01  3.438311E+01  3.490308E+01  4.410323E+01  4.758441E+01
            0.020202  0.034991  0.000000
 -2.705308E-01  1.532854E+00  3.317670E+00  2.696520E+01  2.703879E+01  3.443870E+01  3.488074E+01  4.413082E+01  4.759529E+01
            0.017677  0.030617  0.000000
 -3.462385E-01  1.353389E+00  3.055746E+00  2.693682E+01  2.699340E+01  3.448763E+01  3.485622E+01  4.415534E+01  4.760463E+01
            0.015152  0.026243  0.000000
 -3.989565E-01  1.176409E+00  2.792780E+00  2.691213E+01  2.695384E+01  3.453000E+01  3.482973E+01  4.417673E+01  4.761241E+01
            0.012626  0.021869  0.000000
 -4.376705E-01  1.003001E+00  2.525185E+00  2.689116E+01  2.692020E+01  3.456586E+01  3.480131E+01  4.419494E+01  4.761861E+01
            0.010101  0.017495  0.000000
 -4.663447E-01  8.351223E-01  2.246002E+00  2.687396E+01  2.689257E+01  3.459517E+01  3.477072E+01  4.420991E+01  4.762322E+01
            0.007576  0.013122  0.000000
 -4.871142E-01  6.765796E-01  1.941158E+00  2.686055E+01  2.687101E+01  3.461776E+01  3.473733E+01  4.422161E+01  4.762627E+01
            0.005051  0.008748  0.000000
 -5.012319E-01  5.353291E-01  1.578769E+00  2.685096E+01  2.685557E+01  3.463317E+01  3.469998E+01  4.422998E+01  4.762785E+01
            0.002525  0.004374  0.000000
 -5.094395E-01  4.277894E-01  1.062305E+00  2.684519E+01  2.684630E+01  3.463708E+01  3.465993E+01  4.423502E+01  4.762827E+01
            0.000000  0.000000  0.000000
 -5.121338E-01  3.873102E-01  3.873725E-01  2.684316E+01  2.684332E+01  3.464426E+01  3.464497E+01  4.423670E+01  4.758639E+01


==> anc/fig11/phband05r1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -5.083429E-01  3.781057E-01  3.796509E-01  2.684326E+01  2.684342E+01  3.462593E+01  3.462659E+01  4.423660E+01  4.767781E+01
            0.000000  0.005064  0.000000
 -5.056146E-01  4.241944E-01  5.018071E-01  2.684536E+01  2.684637E+01  3.462361E+01  3.462405E+01  4.423491E+01  4.767708E+01
            0.000000  0.010129  0.000000
 -4.973013E-01  5.359713E-01  7.603180E-01  2.685115E+01  2.685570E+01  3.461465E+01  3.461842E+01  4.422985E+01  4.767488E+01
            0.000000  0.015193  0.000000
 -4.829948E-01  6.825155E-01  1.058765E+00  2.686079E+01  2.687122E+01  3.459974E+01  3.460906E+01  4.422142E+01  4.767121E+01
            0.000000  0.020258  0.000000
 -4.619284E-01  8.456765E-01  1.370829E+00  2.687426E+01  2.689290E+01  3.457888E+01  3.459601E+01  4.420965E+01  4.766607E+01
            0.000000  0.025322  0.000000
 -4.327990E-01  1.017185E+00  1.688420E+00  2.689154E+01  2.692069E+01  3.455208E+01  3.457931E+01  4.419459E+01  4.765948E+01
            0.000000  0.030387  0.000000
 -3.933654E-01  1.193123E+00  2.008310E+00  2.691258E+01  2.695453E+01  3.451936E+01  3.455902E+01  4.417628E+01  4.765142E+01
            0.000000  0.035451  0.000000
 -3.394051E-01  1.371457E+00  2.328901E+00  2.693735E+01  2.699435E+01  3.448071E+01  3.453521E+01  4.415476E+01  4.764190E+01
            0.000000  0.040516  0.000000
 -2.610646E-01  1.551034E+00  2.649254E+00  2.696579E+01  2.704007E+01  3.443615E+01  3.450794E+01  4.413010E+01  4.763094E+01
            0.000000  0.045580  0.000000
 -1.139209E-01  1.731144E+00  2.968732E+00  2.699786E+01  2.709157E+01  3.438564E+01  3.447730E+01  4.410236E+01  4.761854E+01
            0.000000  0.050645  0.000000
  2.259926E-01  1.911324E+00  3.286843E+00  2.703348E+01  2.714877E+01  3.432916E+01  3.444335E+01  4.407161E+01  4.760472E+01
            0.000000  0.055709  0.000000
  3.533325E-01  2.091252E+00  3.603174E+00  2.707260E+01  2.721154E+01  3.426665E+01  3.440618E+01  4.403792E+01  4.758949E+01
            0.000000  0.060774  0.000000
  4.574889E-01  2.270694E+00  3.917355E+00  2.711514E+01  2.727976E+01  3.419802E+01  3.436584E+01  4.400137E+01  4.757288E+01
            0.000000  0.065838  0.000000
  5.527295E-01  2.449469E+00  4.229030E+00  2.716102E+01  2.735329E+01  3.412317E+01  3.432239E+01  4.396204E+01  4.755491E+01
            0.000000  0.070903  0.000000
  6.439630E-01  2.627429E+00  4.537853E+00  2.721016E+01  2.743199E+01  3.404197E+01  3.427588E+01  4.391999E+01  4.753560E+01
            0.000000  0.075967  0.000000
  7.335946E-01  2.804445E+00  4.843476E+00  2.726248E+01  2.751571E+01  3.395423E+01  3.422634E+01  4.387530E+01  4.751498E+01
            0.000000  0.081032  0.000000
  8.230331E-01  2.980397E+00  5.145541E+00  2.731788E+01  2.760429E+01  3.385978E+01  3.417380E+01  4.382805E+01  4.749308E+01
            0.000000  0.086096  0.000000
  9.132006E-01  3.155169E+00  5.443682E+00  2.737627E+01  2.769759E+01  3.375838E+01  3.411825E+01  4.377831E+01  4.746991E+01
            0.000000  0.091161  0.000000
  1.004746E+00  3.328640E+00  5.737513E+00  2.743756E+01  2.779542E+01  3.364978E+01  3.405970E+01  4.372613E+01  4.744551E+01
            0.000000  0.096225  0.000000
  1.098148E+00  3.500683E+00  6.026629E+00  2.750164E+01  2.789762E+01  3.353372E+01  3.399811E+01  4.367159E+01  4.741990E+01
            0.000000  0.101290  0.000000
  1.193770E+00  3.671162E+00  6.310603E+00  2.756841E+01  2.800402E+01  3.340990E+01  3.393348E+01  4.361473E+01  4.739308E+01
            0.000000  0.106354  0.000000
  1.291888E+00  3.839930E+00  6.588980E+00  2.763777E+01  2.811443E+01  3.327802E+01  3.386576E+01  4.355562E+01  4.736506E+01
            0.000000  0.111418  0.000000
  1.392711E+00  4.006831E+00  6.861275E+00  2.770961E+01  2.822867E+01  3.313777E+01  3.379493E+01  4.349430E+01  4.733586E+01
            0.000000  0.116483  0.000000
  1.496393E+00  4.171702E+00  7.126967E+00  2.778382E+01  2.834657E+01  3.298887E+01  3.372097E+01  4.343082E+01  4.730546E+01
            0.000000  0.121547  0.000000
  1.603039E+00  4.334373E+00  7.385498E+00  2.786029E+01  2.846793E+01  3.283105E+01  3.364387E+01  4.336522E+01  4.727387E+01
            0.000000  0.126612  0.000000
  1.712711E+00  4.494672E+00  7.636267E+00  2.793891E+01  2.859256E+01  3.266408E+01  3.356368E+01  4.329754E+01  4.724106E+01
            0.000000  0.131676  0.000000
  1.825434E+00  4.652437E+00  7.878622E+00  2.801957E+01  2.872028E+01  3.248782E+01  3.348046E+01  4.322780E+01  4.720703E+01
            0.000000  0.136741  0.000000
  1.941200E+00  4.807516E+00  8.111858E+00  2.810216E+01  2.885090E+01  3.230222E+01  3.339433E+01  4.315605E+01  4.717176E+01
            0.000000  0.141805  0.000000
  2.059969E+00  4.959786E+00  8.335213E+00  2.818655E+01  2.898423E+01  3.210738E+01  3.330551E+01  4.308232E+01  4.713524E+01
            0.000000  0.146870  0.000000
  2.181678E+00  5.109164E+00  8.547858E+00  2.827265E+01  2.912007E+01  3.190360E+01  3.321428E+01  4.300663E+01  4.709747E+01
            0.000000  0.151934  0.000000
  2.306239E+00  5.255623E+00  8.748892E+00  2.836033E+01  2.925825E+01  3.169141E+01  3.312107E+01  4.292901E+01  4.705846E+01
            0.000000  0.156999  0.000000
  2.433547E+00  5.399208E+00  8.937341E+00  2.844947E+01  2.939858E+01  3.147165E+01  3.302643E+01  4.284951E+01  4.701822E+01
            0.000000  0.162063  0.000000
  2.563483E+00  5.540054E+00  9.112151E+00  2.853997E+01  2.954088E+01  3.124548E+01  3.293106E+01  4.276814E+01  4.697681E+01
            0.000000  0.167128  0.000000
  2.695913E+00  5.678395E+00  9.272182E+00  2.863171E+01  2.968496E+01  3.101441E+01  3.283583E+01  4.268494E+01  4.693427E+01
            0.000000  0.172192  0.000000
  2.830699E+00  5.814560E+00  9.416209E+00  2.872457E+01  2.983065E+01  3.078026E+01  3.274172E+01  4.259997E+01  4.689069E+01
            0.000000  0.177257  0.000000
  2.967693E+00  5.948963E+00  9.542910E+00  2.881844E+01  2.997777E+01  3.054509E+01  3.264983E+01  4.251325E+01  4.684615E+01
            0.000000  0.182321  0.000000
  3.106744E+00  6.082064E+00  9.650861E+00  2.891320E+01  3.012617E+01  3.031108E+01  3.256129E+01  4.242485E+01  4.680077E+01
            0.000000  0.187386  0.000000
  3.247699E+00  6.214319E+00  9.738518E+00  2.900874E+01  3.008035E+01  3.027568E+01  3.247721E+01  4.233482E+01  4.675465E+01
            0.000000  0.192450  0.000000
  3.390406E+00  6.346115E+00  9.804195E+00  2.910495E+01  2.985475E+01  3.042613E+01  3.239860E+01  4.224321E+01  4.670791E+01
            0.000000  0.197515  0.000000
  3.534709E+00  6.477705E+00  9.846036E+00  2.920171E+01  2.963574E+01  3.057737E+01  3.232632E+01  4.215010E+01  4.666064E+01
            0.000000  0.202579  0.000000
  3.680455E+00  6.609159E+00  9.861979E+00  2.929890E+01  2.942418E+01  3.072926E+01  3.226102E+01  4.205556E+01  4.661292E+01
            0.000000  0.207644  0.000000
  3.827491E+00  6.740338E+00  9.849708E+00  2.922038E+01  2.939643E+01  3.088164E+01  3.220317E+01  4.195968E+01  4.656483E+01
            0.000000  0.212708  0.000000
  3.975664E+00  6.870894E+00  9.806613E+00  2.902407E+01  2.949417E+01  3.103438E+01  3.215306E+01  4.186252E+01  4.651641E+01
            0.000000  0.217772  0.000000
  4.124823E+00  7.000308E+00  9.729739E+00  2.883456E+01  2.959201E+01  3.118735E+01  3.211085E+01  4.176420E+01  4.646770E+01
            0.000000  0.222837  0.000000
  4.274815E+00  7.127932E+00  9.615736E+00  2.865087E+01  2.968986E+01  3.134041E+01  3.207667E+01  4.166480E+01  4.641873E+01
            0.000000  0.227901  0.000000
  4.425491E+00  7.253053E+00  9.460810E+00  2.847188E+01  2.978760E+01  3.149343E+01  3.205067E+01  4.156442E+01  4.636955E+01
            0.000000  0.232966  0.000000
  4.576700E+00  7.374947E+00  9.260652E+00  2.829651E+01  2.988514E+01  3.164631E+01  3.203307E+01  4.146316E+01  4.632018E+01
            0.000000  0.238030  0.000000
  4.728292E+00  7.492925E+00  9.010341E+00  2.812380E+01  2.998236E+01  3.179892E+01  3.202423E+01  4.136114E+01  4.627068E+01
            0.000000  0.243095  0.000000
  4.880120E+00  7.606383E+00  8.704177E+00  2.795307E+01  3.007918E+01  3.195116E+01  3.202463E+01  4.125846E+01  4.622111E+01
            0.000000  0.248159  0.000000
  5.032039E+00  7.714825E+00  8.335403E+00  2.778391E+01  3.017548E+01  3.203485E+01  3.210291E+01  4.115524E+01  4.617152E+01
            0.000000  0.253224  0.000000
  5.183906E+00  7.817898E+00  7.895698E+00  2.761625E+01  3.027119E+01  3.205555E+01  3.225409E+01  4.105160E+01  4.612201E+01
            0.000000  0.258288  0.000000
  5.335584E+00  7.374225E+00  7.915410E+00  2.745036E+01  3.036621E+01  3.208743E+01  3.240460E+01  4.094765E+01  4.607265E+01
            0.000000  0.263353  0.000000
  5.486940E+00  6.755758E+00  8.007351E+00  2.728685E+01  3.046045E+01  3.213116E+01  3.255434E+01  4.084352E+01  4.602351E+01
            0.000000  0.268417  0.000000
  5.637845E+00  6.016568E+00  8.093907E+00  2.712660E+01  3.055382E+01  3.218735E+01  3.270323E+01  4.073933E+01  4.597469E+01
            0.000000  0.273482  0.000000
  5.114041E+00  5.788179E+00  8.175470E+00  2.697073E+01  3.064625E+01  3.225650E+01  3.285119E+01  4.063520E+01  4.592624E+01
            0.000000  0.278546  0.000000
  3.952579E+00  5.937825E+00  8.252640E+00  2.682055E+01  3.073766E+01  3.233891E+01  3.299813E+01  4.053126E+01  4.587824E+01
            0.000000  0.283611  0.000000
  2.178420E+00  6.086677E+00  8.326213E+00  2.667742E+01  3.082797E+01  3.243466E+01  3.314397E+01  4.042763E+01  4.583073E+01
            0.000000  0.288675  0.000000
 -2.515439E+00  6.234630E+00  8.397160E+00  2.654272E+01  3.091710E+01  3.254362E+01  3.328864E+01  4.032446E+01  4.578374E+01
            0.000000  0.293740  0.000000
 -4.175842E+00  6.381589E+00  8.466590E+00  2.641775E+01  3.100500E+01  3.266534E+01  3.343206E+01  4.022186E+01  4.573726E+01
            0.000000  0.298804  0.000000
 -5.331630E+00  6.527463E+00  8.535702E+00  2.630363E+01  3.109159E+01  3.279921E+01  3.357414E+01  4.011997E+01  4.569131E+01
            0.000000  0.303869  0.000000
 -6.256238E+00  6.672163E+00  8.605726E+00  2.620129E+01  3.117681E+01  3.294439E+01  3.371479E+01  4.001893E+01  4.564585E+01
            0.000000  0.308933  0.000000
 -7.031323E+00  6.815605E+00  8.677857E+00  2.611136E+01  3.126061E+01  3.309987E+01  3.385393E+01  3.991888E+01  4.560084E+01
            0.000000  0.313998  0.000000
 -7.694111E+00  6.957707E+00  8.753190E+00  2.603421E+01  3.134292E+01  3.326454E+01  3.399147E+01  3.981995E+01  4.555625E+01
            0.000000  0.319062  0.000000
 -8.265386E+00  7.098387E+00  8.832671E+00  2.596996E+01  3.142370E+01  3.343717E+01  3.412730E+01  3.972229E+01  4.551200E+01
            0.000000  0.324126  0.000000
 -8.758428E+00  7.237565E+00  8.917048E+00  2.591843E+01  3.150290E+01  3.361651E+01  3.426130E+01  3.962605E+01  4.546805E+01
            0.000000  0.329191  0.000000
 -9.182661E+00  7.375157E+00  9.006843E+00  2.587927E+01  3.158047E+01  3.380125E+01  3.439336E+01  3.953139E+01  4.542433E+01
            0.000000  0.334255  0.000000
 -9.545323E+00  7.511083E+00  9.102349E+00  2.585192E+01  3.165637E+01  3.399013E+01  3.452335E+01  3.943847E+01  4.538080E+01
            0.000000  0.339320  0.000000
 -9.852338E+00  7.645258E+00  9.203628E+00  2.583570E+01  3.173057E+01  3.418195E+01  3.465112E+01  3.934747E+01  4.533742E+01
            0.000000  0.344384  0.000000
 -1.010877E+01  7.777599E+00  9.310536E+00  2.582984E+01  3.180303E+01  3.437559E+01  3.477651E+01  3.925856E+01  4.529417E+01
            0.000000  0.349449  0.000000
 -1.031907E+01  7.908022E+00  9.422752E+00  2.583351E+01  3.187373E+01  3.457000E+01  3.489936E+01  3.917196E+01  4.525108E+01
            0.000000  0.354513  0.000000
 -1.048726E+01  8.036443E+00  9.539809E+00  2.584583E+01  3.194263E+01  3.476423E+01  3.501946E+01  3.908786E+01  4.520819E+01
            0.000000  0.359578  0.000000
 -1.061697E+01  8.162781E+00  9.661138E+00  2.586593E+01  3.200973E+01  3.495744E+01  3.513661E+01  3.900649E+01  4.516561E+01
            0.000000  0.364642  0.000000
 -1.071152E+01  8.286958E+00  9.786092E+00  2.589293E+01  3.207500E+01  3.514885E+01  3.525057E+01  3.892812E+01  4.512347E+01
            0.000000  0.369707  0.000000
 -1.077392E+01  8.408897E+00  9.913991E+00  2.592597E+01  3.213843E+01  3.533781E+01  3.536108E+01  3.885300E+01  4.508200E+01
            0.000000  0.374771  0.000000
 -1.080689E+01  8.528528E+00  1.004414E+01  2.596420E+01  3.220002E+01  3.546787E+01  3.552375E+01  3.878143E+01  4.504150E+01
            0.000000  0.379836  0.000000
 -1.081282E+01  8.645785E+00  1.017585E+01  2.600683E+01  3.225977E+01  3.557062E+01  3.570621E+01  3.871373E+01  4.500236E+01
            0.000000  0.384900  0.000000
 -1.079381E+01  8.760606E+00  1.030848E+01  2.605306E+01  3.231768E+01  3.566897E+01  3.588485E+01  3.865026E+01  4.496512E+01
            0.000000  0.389965  0.000000
 -1.075163E+01  8.872938E+00  1.044139E+01  2.610217E+01  3.237376E+01  3.576257E+01  3.605941E+01  3.859138E+01  4.493044E+01
            0.000000  0.395029  0.000000
 -1.068773E+01  8.982730E+00  1.057403E+01  2.615347E+01  3.242802E+01  3.585101E+01  3.622971E+01  3.853748E+01  4.489914E+01
            0.000000  0.400094  0.000000
 -1.060325E+01  9.089938E+00  1.070587E+01  2.620631E+01  3.248048E+01  3.593387E+01  3.639565E+01  3.848899E+01  4.487217E+01
            0.000000  0.405158  0.000000
 -1.049913E+01  9.194523E+00  1.083645E+01  2.626014E+01  3.253115E+01  3.601071E+01  3.655719E+01  3.844632E+01  4.485057E+01
            0.000000  0.410223  0.000000
 -1.037615E+01  9.296448E+00  1.096536E+01  2.631444E+01  3.258006E+01  3.608111E+01  3.671431E+01  3.840988E+01  4.483529E+01
            0.000000  0.415287  0.000000
 -1.023520E+01  9.395679E+00  1.109222E+01  2.636876E+01  3.262723E+01  3.614467E+01  3.686694E+01  3.838003E+01  4.482711E+01
            0.000000  0.420352  0.000000
 -1.007740E+01  9.492185E+00  1.121671E+01  2.642274E+01  3.267268E+01  3.620105E+01  3.701495E+01  3.835708E+01  4.482632E+01
            0.000000  0.425416  0.000000
 -9.904294E+00  9.585935E+00  1.133856E+01  2.647608E+01  3.271643E+01  3.625002E+01  3.715808E+01  3.834123E+01  4.483269E+01
            0.000000  0.430480  0.000000
 -9.717842E+00  9.676898E+00  1.145752E+01  2.652852E+01  3.275852E+01  3.629145E+01  3.729597E+01  3.833256E+01  4.484533E+01
            0.000000  0.435545  0.000000
 -9.520302E+00  9.765045E+00  1.157338E+01  2.657990E+01  3.279897E+01  3.632539E+01  3.742817E+01  3.833098E+01  4.486293E+01
            0.000000  0.440609  0.000000
 -9.314011E+00  9.850344E+00  1.168596E+01  2.663007E+01  3.283779E+01  3.635203E+01  3.755426E+01  3.833625E+01  4.488389E+01
            0.000000  0.445674  0.000000
 -9.101166E+00  9.932762E+00  1.179509E+01  2.667894E+01  3.287502E+01  3.637174E+01  3.767382E+01  3.834794E+01  4.490668E+01
            0.000000  0.450738  0.000000
 -8.883684E+00  1.001227E+01  1.190065E+01  2.672645E+01  3.291068E+01  3.638502E+01  3.778657E+01  3.836550E+01  4.492996E+01
            0.000000  0.455803  0.000000
 -8.663143E+00  1.008883E+01  1.200253E+01  2.677253E+01  3.294478E+01  3.639249E+01  3.789228E+01  3.838826E+01  4.495271E+01
            0.000000  0.460867  0.000000
 -8.440825E+00  1.016242E+01  1.210061E+01  2.681715E+01  3.297735E+01  3.639484E+01  3.799080E+01  3.841546E+01  4.497424E+01
            0.000000  0.465932  0.000000
 -8.217785E+00  1.023301E+01  1.219483E+01  2.686027E+01  3.300841E+01  3.639277E+01  3.808204E+01  3.844634E+01  4.499412E+01
            0.000000  0.470996  0.000000
 -7.994936E+00  1.030056E+01  1.228510E+01  2.690182E+01  3.303797E+01  3.638702E+01  3.816594E+01  3.848013E+01  4.501211E+01
            0.000000  0.476061  0.000000
 -7.773129E+00  1.036506E+01  1.237138E+01  2.694176E+01  3.306607E+01  3.637824E+01  3.824242E+01  3.851609E+01  4.502811E+01
            0.000000  0.481125  0.000000
 -7.553203E+00  1.042648E+01  1.245361E+01  2.698001E+01  3.309270E+01  3.636709E+01  3.831140E+01  3.855354E+01  4.504211E+01
            0.000000  0.486190  0.000000
 -7.336041E+00  1.048481E+01  1.253176E+01  2.701648E+01  3.311790E+01  3.635412E+01  3.837277E+01  3.859184E+01  4.505414E+01
            0.000000  0.491254  0.000000
 -7.122581E+00  1.054003E+01  1.260580E+01  2.705108E+01  3.314168E+01  3.633986E+01  3.842638E+01  3.863043E+01  4.506423E+01
            0.000000  0.496319  0.000000
 -6.913842E+00  1.059214E+01  1.267570E+01  2.708370E+01  3.316404E+01  3.632474E+01  3.847202E+01  3.866882E+01  4.507240E+01
            0.000000  0.501383  0.000000
 -6.710922E+00  1.064111E+01  1.274143E+01  2.711426E+01  3.318502E+01  3.630915E+01  3.850942E+01  3.870657E+01  4.507868E+01
            0.000000  0.506448  0.000000
 -6.514997E+00  1.068696E+01  1.280299E+01  2.714267E+01  3.320462E+01  3.629344E+01  3.853822E+01  3.874328E+01  4.508306E+01
            0.000000  0.511512  0.000000
 -6.327310E+00  1.072967E+01  1.286036E+01  2.716885E+01  3.322285E+01  3.627787E+01  3.855800E+01  3.877863E+01  4.508551E+01
            0.000000  0.516577  0.000000
 -6.149156E+00  1.076925E+01  1.291353E+01  2.719276E+01  3.323972E+01  3.626271E+01  3.856826E+01  3.881231E+01  4.508596E+01
            0.000000  0.521641  0.000000
 -5.981857E+00  1.080569E+01  1.296249E+01  2.721439E+01  3.325525E+01  3.624816E+01  3.856842E+01  3.884409E+01  4.508434E+01
            0.000000  0.526706  0.000000
 -5.826723E+00  1.083899E+01  1.300723E+01  2.723372E+01  3.326943E+01  3.623439E+01  3.855793E+01  3.887374E+01  4.508059E+01
            0.000000  0.531770  0.000000
 -5.684997E+00  1.086914E+01  1.304773E+01  2.725080E+01  3.328226E+01  3.622156E+01  3.853632E+01  3.890106E+01  4.507467E+01
            0.000000  0.536834  0.000000
 -5.557785E+00  1.089615E+01  1.308400E+01  2.726568E+01  3.329376E+01  3.620978E+01  3.850349E+01  3.892590E+01  4.506661E+01
            0.000000  0.541899  0.000000
 -5.445939E+00  1.092001E+01  1.311602E+01  2.727846E+01  3.330392E+01  3.619917E+01  3.846009E+01  3.894813E+01  4.505668E+01
            0.000000  0.546963  0.000000
 -5.349926E+00  1.094071E+01  1.314379E+01  2.728921E+01  3.331273E+01  3.618982E+01  3.840811E+01  3.896761E+01  4.504540E+01
            0.000000  0.552028  0.000000
 -5.269721E+00  1.095824E+01  1.316730E+01  2.729807E+01  3.332020E+01  3.618179E+01  3.835142E+01  3.898425E+01  4.503370E+01
            0.000000  0.557092  0.000000
 -5.204829E+00  1.097260E+01  1.318655E+01  2.730512E+01  3.332631E+01  3.617514E+01  3.829582E+01  3.899797E+01  4.502284E+01
            0.000000  0.562157  0.000000
 -5.154544E+00  1.098377E+01  1.320153E+01  2.731048E+01  3.333108E+01  3.616993E+01  3.824786E+01  3.900871E+01  4.501407E+01
            0.000000  0.567221  0.000000
 -5.118401E+00  1.099176E+01  1.321223E+01  2.731424E+01  3.333448E+01  3.616618E+01  3.821260E+01  3.901642E+01  4.500811E+01
            0.000000  0.572286  0.000000
 -5.096450E+00  1.099655E+01  1.321865E+01  2.731647E+01  3.333652E+01  3.616392E+01  3.819190E+01  3.902105E+01  4.500490E+01
            0.000000  0.577350  0.000000
 -5.089063E+00  1.099815E+01  1.322079E+01  2.731721E+01  3.333721E+01  3.616316E+01  3.818521E+01  3.902260E+01  4.500393E+01
            0.005051  0.577350  0.000000
 -5.144143E+00  1.099848E+01  1.322928E+01  2.732135E+01  3.333807E+01  3.616266E+01  3.818504E+01  3.902167E+01  4.500333E+01
            0.010101  0.577350  0.000000
 -5.301645E+00  1.099945E+01  1.325433E+01  2.733383E+01  3.334068E+01  3.616113E+01  3.818451E+01  3.901887E+01  4.500154E+01
            0.015152  0.577350  0.000000
 -5.540545E+00  1.100106E+01  1.329476E+01  2.735484E+01  3.334501E+01  3.615860E+01  3.818365E+01  3.901422E+01  4.499855E+01
            0.020202  0.577350  0.000000
 -5.831562E+00  1.100332E+01  1.334881E+01  2.738468E+01  3.335107E+01  3.615505E+01  3.818249E+01  3.900773E+01  4.499440E+01
            0.025253  0.577350  0.000000
 -6.142118E+00  1.100623E+01  1.341438E+01  2.742375E+01  3.335884E+01  3.615050E+01  3.818109E+01  3.899942E+01  4.498911E+01
            0.030303  0.577350  0.000000
 -6.439555E+00  1.100976E+01  1.348928E+01  2.747260E+01  3.336833E+01  3.614495E+01  3.817950E+01  3.898932E+01  4.498271E+01
            0.035354  0.577350  0.000000
 -6.692745E+00  1.101394E+01  1.357142E+01  2.753179E+01  3.337950E+01  3.613840E+01  3.817778E+01  3.897746E+01  4.497523E+01
            0.040404  0.577350  0.000000
 -6.872881E+00  1.101874E+01  1.365900E+01  2.760190E+01  3.339236E+01  3.613086E+01  3.817602E+01  3.896387E+01  4.496672E+01
            0.045455  0.577350  0.000000
 -6.954139E+00  1.102416E+01  1.375054E+01  2.768337E+01  3.340690E+01  3.612235E+01  3.817427E+01  3.894861E+01  4.495722E+01
            0.050505  0.577350  0.000000
 -6.914376E+00  1.103019E+01  1.384495E+01  2.777639E+01  3.342309E+01  3.611286E+01  3.817261E+01  3.893172E+01  4.494679E+01
            0.055556  0.577350  0.000000
 -6.735578E+00  1.103683E+01  1.394151E+01  2.788075E+01  3.344093E+01  3.610242E+01  3.817107E+01  3.891327E+01  4.493548E+01
            0.060606  0.577350  0.000000
 -6.403325E+00  1.104407E+01  1.403984E+01  2.799581E+01  3.346042E+01  3.609103E+01  3.816968E+01  3.889330E+01  4.492336E+01
            0.065657  0.577350  0.000000
 -5.904167E+00  1.105189E+01  1.413984E+01  2.812044E+01  3.348152E+01  3.607871E+01  3.816844E+01  3.887190E+01  4.491049E+01
            0.070707  0.577350  0.000000
 -5.218758E+00  1.106029E+01  1.424165E+01  2.825315E+01  3.350423E+01  3.606546E+01  3.816730E+01  3.884913E+01  4.489695E+01
            0.075758  0.577350  0.000000
 -4.303715E+00  1.106924E+01  1.434554E+01  2.839222E+01  3.352853E+01  3.605132E+01  3.816622E+01  3.882507E+01  4.488279E+01
            0.080808  0.577350  0.000000
 -3.022887E+00  1.107873E+01  1.445186E+01  2.853587E+01  3.355441E+01  3.603629E+01  3.816511E+01  3.879978E+01  4.486810E+01
            0.085859  0.577350  0.000000
  7.237642E-01  1.108874E+01  1.456097E+01  2.868244E+01  3.358182E+01  3.602040E+01  3.816389E+01  3.877335E+01  4.485295E+01
            0.090909  0.577350  0.000000
  3.182920E+00  1.109925E+01  1.467318E+01  2.883047E+01  3.361075E+01  3.600367E+01  3.816247E+01  3.874586E+01  4.483743E+01
            0.095960  0.577350  0.000000
  4.407657E+00  1.111024E+01  1.478871E+01  2.897879E+01  3.364117E+01  3.598612E+01  3.816074E+01  3.871738E+01  4.482160E+01
            0.101010  0.577350  0.000000
  5.313423E+00  1.112167E+01  1.490769E+01  2.912651E+01  3.367302E+01  3.596779E+01  3.815861E+01  3.868800E+01  4.480554E+01
            0.106061  0.577350  0.000000
  6.035831E+00  1.113353E+01  1.503009E+01  2.927300E+01  3.370627E+01  3.594869E+01  3.815597E+01  3.865778E+01  4.478934E+01
            0.111111  0.577350  0.000000
  6.630371E+00  1.114578E+01  1.515579E+01  2.941784E+01  3.374086E+01  3.592887E+01  3.815274E+01  3.862681E+01  4.477307E+01
            0.116162  0.577350  0.000000
  7.127527E+00  1.115840E+01  1.528454E+01  2.956079E+01  3.377674E+01  3.590836E+01  3.814884E+01  3.859516E+01  4.475681E+01
            0.121212  0.577350  0.000000
  7.546913E+00  1.117134E+01  1.541598E+01  2.970172E+01  3.381384E+01  3.588719E+01  3.814416E+01  3.856290E+01  4.474063E+01
            0.126263  0.577350  0.000000
  7.902418E+00  1.118459E+01  1.554970E+01  2.984063E+01  3.385212E+01  3.586540E+01  3.813865E+01  3.853010E+01  4.472460E+01
            0.131313  0.577350  0.000000
  8.204475E+00  1.119811E+01  1.568523E+01  2.997758E+01  3.389149E+01  3.584303E+01  3.813221E+01  3.849684E+01  4.470880E+01
            0.136364  0.577350  0.000000
  8.461238E+00  1.121186E+01  1.582207E+01  3.011267E+01  3.393189E+01  3.582013E+01  3.812479E+01  3.846319E+01  4.469330E+01
            0.141414  0.577350  0.000000
  8.679235E+00  1.122581E+01  1.595974E+01  3.024608E+01  3.397324E+01  3.579674E+01  3.811632E+01  3.842922E+01  4.467816E+01
            0.146465  0.577350  0.000000
  8.863799E+00  1.123993E+01  1.609773E+01  3.037804E+01  3.401548E+01  3.577291E+01  3.810675E+01  3.839500E+01  4.466348E+01
            0.151515  0.577350  0.000000
  9.019343E+00  1.125420E+01  1.623559E+01  3.050884E+01  3.405852E+01  3.574868E+01  3.809605E+01  3.836060E+01  4.464933E+01
            0.156566  0.577350  0.000000
  9.149559E+00  1.126857E+01  1.637287E+01  3.063885E+01  3.410229E+01  3.572411E+01  3.808418E+01  3.832610E+01  4.463580E+01
            0.161616  0.577350  0.000000
  9.257562E+00  1.128302E+01  1.650916E+01  3.076855E+01  3.414669E+01  3.569926E+01  3.807114E+01  3.829157E+01  4.462297E+01
            0.166667  0.577350  0.000000
  9.346013E+00  1.129753E+01  1.664410E+01  3.089853E+01  3.419164E+01  3.567418E+01  3.805694E+01  3.825708E+01  4.461096E+01
            0.171717  0.577350  0.000000
  9.417192E+00  1.131206E+01  1.677732E+01  3.102954E+01  3.423705E+01  3.564892E+01  3.804162E+01  3.822271E+01  4.459987E+01
            0.176768  0.577350  0.000000
  9.473081E+00  1.132659E+01  1.690851E+01  3.116243E+01  3.428280E+01  3.562356E+01  3.802523E+01  3.818852E+01  4.458983E+01
            0.181818  0.577350  0.000000
  9.515397E+00  1.134110E+01  1.703732E+01  3.129819E+01  3.432881E+01  3.559815E+01  3.800787E+01  3.815458E+01  4.458098E+01
            0.186869  0.577350  0.000000
  9.545649E+00  1.135555E+01  1.716340E+01  3.143786E+01  3.437495E+01  3.557276E+01  3.798965E+01  3.812096E+01  4.457344E+01
            0.191919  0.577350  0.000000
  9.565148E+00  1.136992E+01  1.728639E+01  3.158237E+01  3.442112E+01  3.554745E+01  3.797066E+01  3.808774E+01  4.456734E+01
            0.196970  0.577350  0.000000
  9.575048E+00  1.138420E+01  1.740585E+01  3.173243E+01  3.446718E+01  3.552228E+01  3.795102E+01  3.805498E+01  4.456277E+01
            0.202020  0.577350  0.000000
  9.576319E+00  1.139834E+01  1.752133E+01  3.188822E+01  3.451301E+01  3.549733E+01  3.793081E+01  3.802275E+01  4.455976E+01
            0.207071  0.577350  0.000000
  9.569802E+00  1.141234E+01  1.763233E+01  3.204928E+01  3.455849E+01  3.547266E+01  3.791007E+01  3.799112E+01  4.455829E+01
            0.212121  0.577350  0.000000
  9.556178E+00  1.142615E+01  1.773837E+01  3.221441E+01  3.460349E+01  3.544834E+01  3.788879E+01  3.796015E+01  4.455824E+01
            0.217172  0.577350  0.000000
  9.536039E+00  1.143976E+01  1.783903E+01  3.238181E+01  3.464786E+01  3.542443E+01  3.786692E+01  3.792993E+01  4.455941E+01
            0.222222  0.577350  0.000000
  9.509933E+00  1.145313E+01  1.793398E+01  3.254928E+01  3.469148E+01  3.540099E+01  3.784438E+01  3.790051E+01  4.456155E+01
            0.227273  0.577350  0.000000
  9.478335E+00  1.146624E+01  1.802300E+01  3.271458E+01  3.473420E+01  3.537810E+01  3.782108E+01  3.787198E+01  4.456440E+01
            0.232323  0.577350  0.000000
  9.441768E+00  1.147905E+01  1.810603E+01  3.287569E+01  3.477590E+01  3.535580E+01  3.779699E+01  3.784442E+01  4.456771E+01
            0.237374  0.577350  0.000000
  9.400766E+00  1.149155E+01  1.818310E+01  3.303101E+01  3.481644E+01  3.533416E+01  3.777211E+01  3.781789E+01  4.457125E+01
            0.242424  0.577350  0.000000
  9.355929E+00  1.150369E+01  1.825433E+01  3.317939E+01  3.485567E+01  3.531324E+01  3.774648E+01  3.779248E+01  4.457486E+01
            0.247475  0.577350  0.000000
  9.307895E+00  1.151546E+01  1.831992E+01  3.332009E+01  3.489348E+01  3.529309E+01  3.772023E+01  3.776826E+01  4.457843E+01
            0.252525  0.577350  0.000000
  9.257354E+00  1.152682E+01  1.838010E+01  3.345267E+01  3.492972E+01  3.527378E+01  3.769351E+01  3.774532E+01  4.458188E+01
            0.257576  0.577350  0.000000
  9.205033E+00  1.153776E+01  1.843511E+01  3.357692E+01  3.496426E+01  3.525534E+01  3.766655E+01  3.772371E+01  4.458516E+01
            0.262626  0.577350  0.000000
  9.151688E+00  1.154823E+01  1.848519E+01  3.369277E+01  3.499698E+01  3.523785E+01  3.763958E+01  3.770350E+01  4.458825E+01
            0.267677  0.577350  0.000000
  9.098079E+00  1.155822E+01  1.853060E+01  3.380021E+01  3.502774E+01  3.522135E+01  3.761290E+01  3.768476E+01  4.459116E+01
            0.272727  0.577350  0.000000
  9.044963E+00  1.156769E+01  1.857157E+01  3.389925E+01  3.505642E+01  3.520593E+01  3.758680E+01  3.766753E+01  4.459387E+01
            0.277778  0.577350  0.000000
  8.993068E+00  1.157663E+01  1.860833E+01  3.398990E+01  3.508284E+01  3.519169E+01  3.756161E+01  3.765184E+01  4.459639E+01
            0.282828  0.577350  0.000000
  8.943071E+00  1.158499E+01  1.864108E+01  3.407217E+01  3.510676E+01  3.517883E+01  3.753765E+01  3.763772E+01  4.459872E+01
            0.287879  0.577350  0.000000
  8.895579E+00  1.159274E+01  1.867001E+01  3.414607E+01  3.512743E+01  3.516805E+01  3.751522E+01  3.762517E+01  4.460086E+01
            0.292929  0.577350  0.000000
  8.851111E+00  1.159985E+01  1.869529E+01  3.421160E+01  3.514087E+01  3.516334E+01  3.749462E+01  3.761420E+01  4.460281E+01
            0.297980  0.577350  0.000000
  8.810094E+00  1.160628E+01  1.871707E+01  3.426879E+01  3.513928E+01  3.517247E+01  3.747611E+01  3.760478E+01  4.460456E+01
            0.303030  0.577350  0.000000
  8.772865E+00  1.161199E+01  1.873549E+01  3.431767E+01  3.513242E+01  3.518570E+01  3.745988E+01  3.759687E+01  4.460609E+01
            0.308081  0.577350  0.000000
  8.739695E+00  1.161694E+01  1.875067E+01  3.435833E+01  3.512565E+01  3.519770E+01  3.744608E+01  3.759042E+01  4.460740E+01
            0.313131  0.577350  0.000000
  8.710841E+00  1.162109E+01  1.876274E+01  3.439090E+01  3.511984E+01  3.520762E+01  3.743481E+01  3.758537E+01  4.460847E+01
            0.318182  0.577350  0.000000
  8.686629E+00  1.162439E+01  1.877182E+01  3.441556E+01  3.511521E+01  3.521531E+01  3.742608E+01  3.758162E+01  4.460929E+01
            0.323232  0.577350  0.000000
  8.667568E+00  1.162681E+01  1.877803E+01  3.443255E+01  3.511187E+01  3.522073E+01  3.741988E+01  3.757909E+01  4.460985E+01
            0.328283  0.577350  0.000000
  8.654506E+00  1.162829E+01  1.878153E+01  3.444216E+01  3.510985E+01  3.522393E+01  3.741620E+01  3.757768E+01  4.461012E+01
            0.333333  0.577350  0.000000
  8.648806E+00  1.162880E+01  1.878250E+01  3.444472E+01  3.510917E+01  3.522497E+01  3.741501E+01  3.757725E+01  4.461012E+01
            0.330808  0.572976  0.000000
  8.654576E+00  1.162828E+01  1.878151E+01  3.444178E+01  3.510984E+01  3.522396E+01  3.741628E+01  3.757765E+01  4.461006E+01
            0.328283  0.568603  0.000000
  8.672475E+00  1.162670E+01  1.877851E+01  3.443234E+01  3.511181E+01  3.522104E+01  3.742030E+01  3.757877E+01  4.460972E+01
            0.325758  0.564229  0.000000
  8.706007E+00  1.162402E+01  1.877380E+01  3.441671E+01  3.511498E+01  3.521640E+01  3.742736E+01  3.758049E+01  4.460913E+01
            0.323232  0.559855  0.000000
  8.759067E+00  1.162020E+01  1.876769E+01  3.439521E+01  3.511915E+01  3.521038E+01  3.743791E+01  3.758266E+01  4.460830E+01
            0.320707  0.555481  0.000000
  8.835288E+00  1.161521E+01  1.876043E+01  3.436808E+01  3.512390E+01  3.520352E+01  3.745248E+01  3.758514E+01  4.460726E+01
            0.318182  0.551107  0.000000
  8.937135E+00  1.160899E+01  1.875216E+01  3.433552E+01  3.512826E+01  3.519689E+01  3.747158E+01  3.758776E+01  4.460608E+01
            0.315657  0.546733  0.000000
  9.065025E+00  1.160149E+01  1.874285E+01  3.429769E+01  3.513031E+01  3.519255E+01  3.749555E+01  3.759039E+01  4.460480E+01
            0.313131  0.542359  0.000000
  9.216838E+00  1.159267E+01  1.873227E+01  3.425475E+01  3.512745E+01  3.519321E+01  3.752443E+01  3.759286E+01  4.460349E+01
            0.310606  0.537985  0.000000
  9.388079E+00  1.158246E+01  1.871996E+01  3.420686E+01  3.511863E+01  3.520002E+01  3.755789E+01  3.759504E+01  4.460221E+01
            0.308081  0.533612  0.000000
  9.572659E+00  1.157081E+01  1.870534E+01  3.415422E+01  3.510513E+01  3.521183E+01  3.759522E+01  3.759676E+01  4.460101E+01
            0.305556  0.529238  0.000000
  9.763975E+00  1.155765E+01  1.868774E+01  3.409710E+01  3.508840E+01  3.522725E+01  3.759789E+01  3.763544E+01  4.459994E+01
            0.303030  0.524864  0.000000
  9.955887E+00  1.154292E+01  1.866651E+01  3.403581E+01  3.506934E+01  3.524549E+01  3.759829E+01  3.767745E+01  4.459901E+01
            0.300505  0.520490  0.000000
  1.014334E+01  1.152654E+01  1.864106E+01  3.397068E+01  3.504840E+01  3.526616E+01  3.759783E+01  3.772014E+01  4.459827E+01
            0.297980  0.516116  0.000000
  1.032258E+01  1.150845E+01  1.861092E+01  3.390209E+01  3.502584E+01  3.528905E+01  3.759638E+01  3.776249E+01  4.459772E+01
            0.295455  0.511742  0.000000
  1.049111E+01  1.148860E+01  1.857571E+01  3.383037E+01  3.500182E+01  3.531407E+01  3.759381E+01  3.780364E+01  4.459738E+01
            0.292929  0.507368  0.000000
  1.064745E+01  1.146691E+01  1.853518E+01  3.375585E+01  3.497644E+01  3.534116E+01  3.759003E+01  3.784288E+01  4.459726E+01
            0.290404  0.502995  0.000000
  1.079090E+01  1.144334E+01  1.848913E+01  3.367884E+01  3.494976E+01  3.537028E+01  3.758493E+01  3.787962E+01  4.459736E+01
            0.287879  0.498621  0.000000
  1.092129E+01  1.141782E+01  1.843747E+01  3.359961E+01  3.492184E+01  3.540141E+01  3.757840E+01  3.791343E+01  4.459770E+01
            0.285354  0.494247  0.000000
  1.103878E+01  1.139032E+01  1.838013E+01  3.351838E+01  3.489270E+01  3.543453E+01  3.757037E+01  3.794397E+01  4.459826E+01
            0.282828  0.489873  0.000000
  1.114377E+01  1.136078E+01  1.831708E+01  3.343537E+01  3.486236E+01  3.546962E+01  3.756075E+01  3.797098E+01  4.459905E+01
            0.280303  0.485499  0.000000
  1.123674E+01  1.132917E+01  1.824832E+01  3.335073E+01  3.483084E+01  3.550669E+01  3.754945E+01  3.799427E+01  4.460006E+01
            0.277778  0.481125  0.000000
  1.129544E+01  1.131822E+01  1.817385E+01  3.326463E+01  3.479815E+01  3.554570E+01  3.753640E+01  3.801369E+01  4.460128E+01
            0.275253  0.476751  0.000000
  1.125955E+01  1.138875E+01  1.809369E+01  3.317718E+01  3.476430E+01  3.558666E+01  3.752154E+01  3.802912E+01  4.460268E+01
            0.272727  0.472377  0.000000
  1.122147E+01  1.144886E+01  1.800787E+01  3.308848E+01  3.472927E+01  3.562953E+01  3.750481E+01  3.804048E+01  4.460424E+01
            0.270202  0.468004  0.000000
  1.118114E+01  1.149902E+01  1.791639E+01  3.299864E+01  3.469305E+01  3.567431E+01  3.748615E+01  3.804768E+01  4.460594E+01
            0.267677  0.463630  0.000000
  1.113853E+01  1.153968E+01  1.781930E+01  3.290774E+01  3.465565E+01  3.572097E+01  3.746550E+01  3.805067E+01  4.460774E+01
            0.265152  0.459256  0.000000
  1.109359E+01  1.157124E+01  1.771660E+01  3.281585E+01  3.461703E+01  3.576948E+01  3.744284E+01  3.804941E+01  4.460962E+01
            0.262626  0.454882  0.000000
  1.104629E+01  1.159408E+01  1.760831E+01  3.272305E+01  3.457718E+01  3.581979E+01  3.741813E+01  3.804384E+01  4.461152E+01
            0.260101  0.450508  0.000000
  1.099657E+01  1.160851E+01  1.749448E+01  3.262944E+01  3.453607E+01  3.587184E+01  3.739137E+01  3.803394E+01  4.461342E+01
            0.257576  0.446134  0.000000
  1.094441E+01  1.161484E+01  1.737512E+01  3.253509E+01  3.449368E+01  3.592556E+01  3.736256E+01  3.801966E+01  4.461527E+01
            0.255051  0.441760  0.000000
  1.088977E+01  1.161333E+01  1.725027E+01  3.244010E+01  3.444999E+01  3.598085E+01  3.733175E+01  3.800098E+01  4.461701E+01
            0.252525  0.437387  0.000000
  1.083262E+01  1.160424E+01  1.711998E+01  3.234456E+01  3.440496E+01  3.603755E+01  3.729902E+01  3.797788E+01  4.461861E+01
            0.250000  0.433013  0.000000
  1.077293E+01  1.158779E+01  1.698430E+01  3.224859E+01  3.435856E+01  3.609546E+01  3.726452E+01  3.795031E+01  4.462001E+01
            0.247475  0.428639  0.000000
  1.071069E+01  1.156419E+01  1.684331E+01  3.215231E+01  3.431077E+01  3.615430E+01  3.722847E+01  3.791827E+01  4.462113E+01
            0.244949  0.424265  0.000000
  1.064588E+01  1.153365E+01  1.669709E+01  3.205583E+01  3.426157E+01  3.621365E+01  3.719124E+01  3.788173E+01  4.462193E+01
            0.242424  0.419891  0.000000
  1.057848E+01  1.149636E+01  1.654577E+01  3.195929E+01  3.421093E+01  3.627286E+01  3.715342E+01  3.784068E+01  4.462232E+01
            0.239899  0.415517  0.000000
  1.050850E+01  1.145251E+01  1.638947E+01  3.186284E+01  3.415882E+01  3.633096E+01  3.711595E+01  3.779509E+01  4.462225E+01
            0.237374  0.411143  0.000000
  1.043593E+01  1.140229E+01  1.622836E+01  3.176662E+01  3.410524E+01  3.638636E+01  3.708036E+01  3.774496E+01  4.462165E+01
            0.234848  0.406770  0.000000
  1.036077E+01  1.134586E+01  1.606266E+01  3.167079E+01  3.405017E+01  3.643657E+01  3.704911E+01  3.769029E+01  4.462048E+01
            0.232323  0.402396  0.000000
  1.028302E+01  1.128339E+01  1.589262E+01  3.157552E+01  3.399358E+01  3.647768E+01  3.702607E+01  3.763107E+01  4.461875E+01
            0.229798  0.398022  0.000000
  1.020267E+01  1.121507E+01  1.571857E+01  3.148098E+01  3.393547E+01  3.650449E+01  3.701640E+01  3.756732E+01  4.461650E+01
            0.227273  0.393648  0.000000
  1.011972E+01  1.114105E+01  1.554092E+01  3.138737E+01  3.387583E+01  3.651202E+01  3.702505E+01  3.749904E+01  4.461390E+01
            0.224747  0.389274  0.000000
  1.003418E+01  1.106154E+01  1.536019E+01  3.129490E+01  3.381465E+01  3.649851E+01  3.705375E+01  3.742625E+01  4.461121E+01
            0.222222  0.384900  0.000000
  9.946029E+00  1.097672E+01  1.517702E+01  3.120383E+01  3.375192E+01  3.646636E+01  3.710006E+01  3.734899E+01  4.460887E+01
            0.219697  0.380526  0.000000
  9.855282E+00  1.088686E+01  1.499220E+01  3.111443E+01  3.368764E+01  3.641985E+01  3.715967E+01  3.726728E+01  4.460747E+01
            0.217172  0.376152  0.000000
  9.761937E+00  1.079223E+01  1.480663E+01  3.102701E+01  3.362180E+01  3.636276E+01  3.718119E+01  3.722878E+01  4.460775E+01
            0.214646  0.371779  0.000000
  9.665999E+00  1.069314E+01  1.462129E+01  3.094189E+01  3.355440E+01  3.629774E+01  3.709077E+01  3.730469E+01  4.461056E+01
            0.212121  0.367405  0.000000
  9.567481E+00  1.058998E+01  1.443713E+01  3.085937E+01  3.348545E+01  3.622650E+01  3.699609E+01  3.738568E+01  4.461674E+01
            0.209596  0.363031  0.000000
  9.466401E+00  1.048316E+01  1.425501E+01  3.077974E+01  3.341494E+01  3.615013E+01  3.689724E+01  3.747063E+01  4.462702E+01
            0.207071  0.358657  0.000000
  9.362784E+00  1.037313E+01  1.407557E+01  3.070321E+01  3.334289E+01  3.606934E+01  3.679432E+01  3.755878E+01  4.464189E+01
            0.204545  0.354283  0.000000
  9.256664E+00  1.026034E+01  1.389916E+01  3.062991E+01  3.326930E+01  3.598461E+01  3.668744E+01  3.764965E+01  4.466156E+01
            0.202020  0.349909  0.000000
  9.148083E+00  1.014527E+01  1.372587E+01  3.055989E+01  3.319419E+01  3.589629E+01  3.657671E+01  3.774286E+01  4.468590E+01
            0.199495  0.345535  0.000000
  9.037088E+00  1.002840E+01  1.355555E+01  3.049310E+01  3.311759E+01  3.580463E+01  3.646224E+01  3.783814E+01  4.471458E+01
            0.196970  0.341162  0.000000
  8.923736E+00  9.910221E+00  1.338790E+01  3.042945E+01  3.303950E+01  3.570982E+01  3.634416E+01  3.793527E+01  4.474709E+01
            0.194444  0.336788  0.000000
  8.808087E+00  9.791239E+00  1.322253E+01  3.036882E+01  3.295996E+01  3.561203E+01  3.622260E+01  3.803408E+01  4.478287E+01
            0.191919  0.332414  0.000000
  8.690204E+00  9.671966E+00  1.305906E+01  3.031106E+01  3.287899E+01  3.551139E+01  3.609768E+01  3.813444E+01  4.482134E+01
            0.189394  0.328040  0.000000
  8.570156E+00  9.552929E+00  1.289710E+01  3.025602E+01  3.279662E+01  3.540802E+01  3.596956E+01  3.823620E+01  4.486202E+01
            0.186869  0.323666  0.000000
  8.448010E+00  9.434668E+00  1.273633E+01  3.020355E+01  3.271288E+01  3.530202E+01  3.583840E+01  3.833928E+01  4.490446E+01
            0.184343  0.319292  0.000000
  8.323836E+00  9.317717E+00  1.257648E+01  3.015353E+01  3.262781E+01  3.519348E+01  3.570435E+01  3.844355E+01  4.494831E+01
            0.181818  0.314918  0.000000
  8.197700E+00  9.202604E+00  1.241734E+01  3.010583E+01  3.254143E+01  3.508250E+01  3.556762E+01  3.854895E+01  4.499331E+01
            0.179293  0.310544  0.000000
  8.069673E+00  9.089855E+00  1.225874E+01  3.006035E+01  3.245379E+01  3.496915E+01  3.542841E+01  3.865538E+01  4.503924E+01
            0.176768  0.306171  0.000000
  7.939819E+00  8.979991E+00  1.210057E+01  3.001698E+01  3.236491E+01  3.485352E+01  3.528694E+01  3.876277E+01  4.508595E+01
            0.174242  0.301797  0.000000
  7.808208E+00  8.873524E+00  1.194276E+01  2.997564E+01  3.227483E+01  3.473567E+01  3.514348E+01  3.887103E+01  4.513332E+01
            0.171717  0.297423  0.000000
  7.674907E+00  8.770962E+00  1.178525E+01  2.993626E+01  3.218359E+01  3.461569E+01  3.499832E+01  3.898011E+01  4.518129E+01
            0.169192  0.293049  0.000000
  7.539984E+00  8.672818E+00  1.162803E+01  2.989875E+01  3.209122E+01  3.449364E+01  3.485175E+01  3.908991E+01  4.522979E+01
            0.166667  0.288675  0.000000
  7.403512E+00  8.579605E+00  1.147112E+01  2.986307E+01  3.199775E+01  3.436958E+01  3.470413E+01  3.920038E+01  4.527879E+01
            0.164141  0.284301  0.000000
  7.265564E+00  8.491829E+00  1.131453E+01  2.982916E+01  3.190323E+01  3.424358E+01  3.455583E+01  3.931145E+01  4.532825E+01
            0.161616  0.279927  0.000000
  7.126218E+00  8.409996E+00  1.115831E+01  2.979696E+01  3.180770E+01  3.411572E+01  3.440726E+01  3.942303E+01  4.537814E+01
            0.159091  0.275554  0.000000
  6.985553E+00  8.334595E+00  1.100250E+01  2.976642E+01  3.171120E+01  3.398604E+01  3.425887E+01  3.953507E+01  4.542845E+01
            0.156566  0.271180  0.000000
  6.843653E+00  8.266091E+00  1.084717E+01  2.973750E+01  3.161376E+01  3.385463E+01  3.411115E+01  3.964749E+01  4.547916E+01
            0.154040  0.266806  0.000000
  6.700603E+00  8.204906E+00  1.069237E+01  2.971014E+01  3.151544E+01  3.372153E+01  3.396461E+01  3.976021E+01  4.553023E+01
            0.151515  0.262432  0.000000
  6.556492E+00  8.151411E+00  1.053820E+01  2.968429E+01  3.141629E+01  3.358683E+01  3.381982E+01  3.987317E+01  4.558163E+01
            0.148990  0.258058  0.000000
  6.411409E+00  8.105915E+00  1.038474E+01  2.965991E+01  3.131635E+01  3.345058E+01  3.367735E+01  3.998628E+01  4.563334E+01
            0.146465  0.253684  0.000000
  6.265444E+00  8.068653E+00  1.023211E+01  2.963696E+01  3.121569E+01  3.331286E+01  3.353784E+01  4.009947E+01  4.568533E+01
            0.143939  0.249310  0.000000
  6.118688E+00  8.039781E+00  1.008047E+01  2.961540E+01  3.111434E+01  3.317373E+01  3.340194E+01  4.021265E+01  4.573755E+01
            0.141414  0.244936  0.000000
  5.971229E+00  8.019378E+00  9.930032E+00  2.959528E+01  3.101237E+01  3.303326E+01  3.327034E+01  4.032574E+01  4.578997E+01
            0.138889  0.240563  0.000000
  5.823160E+00  8.007438E+00  9.781108E+00  2.957668E+01  3.090984E+01  3.289152E+01  3.314378E+01  4.043865E+01  4.584255E+01
            0.136364  0.236189  0.000000
  5.674568E+00  8.003843E+00  9.634174E+00  2.955979E+01  3.080680E+01  3.274860E+01  3.302300E+01  4.055130E+01  4.589524E+01
            0.133838  0.231815  0.000000
  5.525546E+00  8.008293E+00  9.489976E+00  2.954497E+01  3.070332E+01  3.260457E+01  3.290879E+01  4.066359E+01  4.594801E+01
            0.131313  0.227441  0.000000
  5.376187E+00  8.020141E+00  9.349740E+00  2.953281E+01  3.059946E+01  3.245950E+01  3.280197E+01  4.077541E+01  4.600081E+01
            0.128788  0.223067  0.000000
  5.226587E+00  8.038019E+00  9.215542E+00  2.952421E+01  3.049529E+01  3.231349E+01  3.270341E+01  4.088669E+01  4.605358E+01
            0.126263  0.218693  0.000000
  5.076847E+00  8.059101E+00  9.091002E+00  2.952044E+01  3.039087E+01  3.216661E+01  3.261397E+01  4.099730E+01  4.610629E+01
            0.123737  0.214319  0.000000
  4.927074E+00  8.077799E+00  8.982460E+00  2.952324E+01  3.028627E+01  3.201897E+01  3.253455E+01  4.110715E+01  4.615888E+01
            0.121212  0.209946  0.000000
  4.777384E+00  8.084234E+00  8.900258E+00  2.953484E+01  3.018156E+01  3.187066E+01  3.246606E+01  4.121614E+01  4.621131E+01
            0.118687  0.205572  0.000000
  4.627897E+00  8.065044E+00  8.857553E+00  2.955785E+01  3.007682E+01  3.172179E+01  3.240940E+01  4.132416E+01  4.626353E+01
            0.116162  0.201198  0.000000
  4.478745E+00  8.010566E+00  8.862656E+00  2.959507E+01  2.997212E+01  3.157245E+01  3.236544E+01  4.143111E+01  4.631550E+01
            0.113636  0.196824  0.000000
  4.330066E+00  7.922341E+00  8.911046E+00  2.964908E+01  2.986755E+01  3.142277E+01  3.233497E+01  4.153690E+01  4.636716E+01
            0.111111  0.192450  0.000000
  4.182009E+00  7.809315E+00  8.988874E+00  2.972164E+01  2.976319E+01  3.127286E+01  3.231865E+01  4.164143E+01  4.641847E+01
            0.108586  0.188076  0.000000
  4.034725E+00  7.680116E+00  9.080816E+00  2.965912E+01  2.981309E+01  3.112284E+01  3.231697E+01  4.174461E+01  4.646938E+01
            0.106061  0.183702  0.000000
  3.888373E+00  7.540482E+00  9.173291E+00  2.955544E+01  2.992195E+01  3.097285E+01  3.233013E+01  4.184635E+01  4.651980E+01
            0.103535  0.179328  0.000000
  3.743115E+00  7.393818E+00  9.255004E+00  2.945223E+01  3.004497E+01  3.082302E+01  3.235795E+01  4.194658E+01  4.656968E+01
            0.101010  0.174955  0.000000
  3.599114E+00  7.242110E+00  9.317210E+00  2.934960E+01  3.017774E+01  3.067348E+01  3.239976E+01  4.204521E+01  4.661893E+01
            0.098485  0.170581  0.000000
  3.456534E+00  7.086543E+00  9.353985E+00  2.924763E+01  3.031572E+01  3.052439E+01  3.245442E+01  4.214218E+01  4.666746E+01
            0.095960  0.166207  0.000000
  3.315532E+00  6.927848E+00  9.362196E+00  2.914642E+01  3.037588E+01  3.045526E+01  3.252027E+01  4.223744E+01  4.671519E+01
            0.093434  0.161833  0.000000
  3.176266E+00  6.766494E+00  9.341101E+00  2.904607E+01  3.022812E+01  3.059435E+01  3.259530E+01  4.233091E+01  4.676205E+01
            0.090909  0.157459  0.000000
  3.038884E+00  6.602794E+00  9.291702E+00  2.894668E+01  3.008126E+01  3.073280E+01  3.267732E+01  4.242256E+01  4.680799E+01
            0.088384  0.153085  0.000000
  2.903528E+00  6.436963E+00  9.216069E+00  2.884835E+01  2.993546E+01  3.087202E+01  3.276420E+01  4.251234E+01  4.685298E+01
            0.085859  0.148711  0.000000
  2.770331E+00  6.269155E+00  9.116762E+00  2.875118E+01  2.979088E+01  3.101440E+01  3.285402E+01  4.260021E+01  4.689698E+01
            0.083333  0.144338  0.000000
  2.639418E+00  6.099482E+00  8.996414E+00  2.865527E+01  2.964769E+01  3.116258E+01  3.294518E+01  4.268615E+01  4.693998E+01
            0.080808  0.139964  0.000000
  2.510903E+00  5.928033E+00  8.857466E+00  2.856073E+01  2.950606E+01  3.131876E+01  3.303643E+01  4.277012E+01  4.698198E+01
            0.078283  0.135590  0.000000
  2.384891E+00  5.754884E+00  8.702030E+00  2.846766E+01  2.936617E+01  3.148404E+01  3.312680E+01  4.285211E+01  4.702294E+01
            0.075758  0.131216  0.000000
  2.261475E+00  5.580115E+00  8.531839E+00  2.837615E+01  2.922818E+01  3.165817E+01  3.321563E+01  4.293209E+01  4.706284E+01
            0.073232  0.126842  0.000000
  2.140735E+00  5.403817E+00  8.348277E+00  2.828632E+01  2.909228E+01  3.183955E+01  3.330242E+01  4.301004E+01  4.710165E+01
            0.070707  0.122468  0.000000
  2.022740E+00  5.226098E+00  8.152439E+00  2.819828E+01  2.895864E+01  3.202554E+01  3.338685E+01  4.308596E+01  4.713931E+01
            0.068182  0.118094  0.000000
  1.907543E+00  5.047085E+00  7.945220E+00  2.811212E+01  2.882744E+01  3.221305E+01  3.346872E+01  4.315983E+01  4.717580E+01
            0.065657  0.113721  0.000000
  1.795179E+00  4.866914E+00  7.727380E+00  2.802795E+01  2.869887E+01  3.239897E+01  3.354790E+01  4.323162E+01  4.721106E+01
            0.063131  0.109347  0.000000
  1.685664E+00  4.685728E+00  7.499606E+00  2.794587E+01  2.857311E+01  3.258064E+01  3.362433E+01  4.330134E+01  4.724508E+01
            0.060606  0.104973  0.000000
  1.578990E+00  4.503667E+00  7.262540E+00  2.786599E+01  2.845033E+01  3.275595E+01  3.369801E+01  4.336894E+01  4.727784E+01
            0.058081  0.100599  0.000000
  1.475124E+00  4.320866E+00  7.016799E+00  2.778841E+01  2.833074E+01  3.292348E+01  3.376893E+01  4.343442E+01  4.730934E+01
            0.055556  0.096225  0.000000
  1.373997E+00  4.137444E+00  6.762976E+00  2.771323E+01  2.821450E+01  3.308233E+01  3.383713E+01  4.349774E+01  4.733959E+01
            0.053030  0.091851  0.000000
  1.275507E+00  3.953509E+00  6.501643E+00  2.764056E+01  2.810181E+01  3.323207E+01  3.390262E+01  4.355887E+01  4.736859E+01
            0.050505  0.087477  0.000000
  1.179504E+00  3.769155E+00  6.233349E+00  2.757048E+01  2.799285E+01  3.337260E+01  3.396543E+01  4.361778E+01  4.739635E+01
            0.047980  0.083103  0.000000
  1.085786E+00  3.584465E+00  5.958617E+00  2.750310E+01  2.788780E+01  3.350404E+01  3.402560E+01  4.367442E+01  4.742289E+01
            0.045455  0.078730  0.000000
  9.940848E-01  3.399513E+00  5.677945E+00  2.743851E+01  2.778684E+01  3.362663E+01  3.408314E+01  4.372875E+01  4.744820E+01
            0.042929  0.074356  0.000000
  9.040461E-01  3.214365E+00  5.391804E+00  2.737680E+01  2.769015E+01  3.374070E+01  3.413806E+01  4.378070E+01  4.747229E+01
            0.040404  0.069982  0.000000
  8.151988E-01  3.029085E+00  5.100640E+00  2.731807E+01  2.759790E+01  3.384661E+01  3.419036E+01  4.383022E+01  4.749514E+01
            0.037879  0.065608  0.000000
  7.268998E-01  2.843736E+00  4.804881E+00  2.726240E+01  2.751026E+01  3.394469E+01  3.424003E+01  4.387725E+01  4.751676E+01
            0.035354  0.061234  0.000000
  6.382292E-01  2.658387E+00  4.504933E+00  2.720988E+01  2.742740E+01  3.403529E+01  3.428704E+01  4.392172E+01  4.753711E+01
            0.032828  0.056860  0.000000
  5.477731E-01  2.473114E+00  4.201188E+00  2.716060E+01  2.734947E+01  3.411871E+01  3.433136E+01  4.396355E+01  4.755617E+01
            0.030303  0.052486  0.000000
  4.531029E-01  2.288008E+00  3.894028E+00  2.711463E+01  2.727662E+01  3.419523E+01  3.437294E+01  4.400269E+01  4.757393E+01
            0.027778  0.048113  0.000000
  3.492211E-01  2.103181E+00  3.583834E+00  2.707204E+01  2.720900E+01  3.426506E+01  3.441169E+01  4.403905E+01  4.759035E+01
            0.025253  0.043739  0.000000
  2.213751E-01  1.918780E+00  3.270992E+00  2.703292E+01  2.714676E+01  3.432841E+01  3.444756E+01  4.407255E+01  4.760541E+01
            0.022727  0.039365  0.000000
 -1.201696E-01  1.735001E+00  2.955909E+00  2.699732E+01  2.709001E+01  3.438543E+01  3.448044E+01  4.410313E+01  4.761910E+01
            0.020202  0.034991  0.000000
 -2.630220E-01  1.552122E+00  2.639032E+00  2.696530E+01  2.703889E+01  3.443625E+01  3.451023E+01  4.413072E+01  4.763137E+01
            0.017677  0.030617  0.000000
 -3.404505E-01  1.370557E+00  2.320891E+00  2.693692E+01  2.699349E+01  3.448095E+01  3.453684E+01  4.415524E+01  4.764223E+01
            0.015152  0.026243  0.000000
 -3.939792E-01  1.190954E+00  2.002166E+00  2.691223E+01  2.695394E+01  3.451962E+01  3.456015E+01  4.417663E+01  4.765166E+01
            0.012626  0.021869  0.000000
 -4.331656E-01  1.014396E+00  1.683841E+00  2.689126E+01  2.692030E+01  3.455228E+01  3.458008E+01  4.419484E+01  4.765965E+01
            0.010101  0.017495  0.000000
 -4.621406E-01  8.428356E-01  1.367565E+00  2.687407E+01  2.689267E+01  3.457899E+01  3.459653E+01  4.420982E+01  4.766619E+01
            0.007576  0.013122  0.000000
 -4.831066E-01  6.800915E-01  1.056625E+00  2.686066E+01  2.687111E+01  3.459974E+01  3.460941E+01  4.422151E+01  4.767127E+01
            0.005051  0.008748  0.000000
 -4.973491E-01  5.343028E-01  7.591802E-01  2.685106E+01  2.685568E+01  3.461455E+01  3.461868E+01  4.422989E+01  4.767491E+01
            0.002525  0.004374  0.000000
 -5.056263E-01  4.233756E-01  5.016178E-01  2.684530E+01  2.684640E+01  3.462337E+01  3.462432E+01  4.423492E+01  4.767709E+01
            0.000000  0.000000  0.000000
 -5.083429E-01  3.781057E-01  3.796509E-01  2.684326E+01  2.684342E+01  3.462593E+01  3.462659E+01  4.423660E+01  4.767781E+01


==> anc/fig11/phband13cr1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -1.205611E+00  4.408191E-01  4.525700E-01  2.703545E+01  2.703836E+01  3.460858E+01  3.461671E+01  4.436323E+01  4.708871E+01
            0.000000  0.005064  0.000000
 -1.202776E+00 -9.492975E-01  4.773694E-01  2.703729E+01  2.704131E+01  3.454089E+01  3.460860E+01  4.436143E+01  4.723379E+01
            0.000000  0.010129  0.000000
 -1.194325E+00  5.280763E-01  1.089836E+00  2.704279E+01  2.705015E+01  3.448562E+01  3.459875E+01  4.435602E+01  4.729864E+01
            0.000000  0.015193  0.000000
 -1.180410E+00  6.365999E-01  1.394852E+00  2.705194E+01  2.706486E+01  3.440306E+01  3.458321E+01  4.434704E+01  4.736745E+01
            0.000000  0.020258  0.000000
 -1.161272E+00  7.619818E-01  1.533551E+00  2.706470E+01  2.708544E+01  3.430329E+01  3.456187E+01  4.433453E+01  4.742707E+01
            0.000000  0.025322  0.000000
 -1.137222E+00  9.015993E-01  1.733955E+00  2.708104E+01  2.711185E+01  3.419271E+01  3.453471E+01  4.431855E+01  4.747022E+01
            0.000000  0.030387  0.000000
 -1.108618E+00  1.052111E+00  2.062091E+00  2.710090E+01  2.714405E+01  3.407497E+01  3.450179E+01  4.429917E+01  4.749405E+01
            0.000000  0.035451  0.000000
 -1.075822E+00  1.211525E+00  2.497177E+00  2.712423E+01  2.718200E+01  3.395197E+01  3.446320E+01  4.427649E+01  4.749873E+01
            0.000000  0.040516  0.000000
 -1.039161E+00  1.378786E+00  2.993943E+00  2.715097E+01  2.722562E+01  3.382445E+01  3.441906E+01  4.425058E+01  4.748651E+01
            0.000000  0.045580  0.000000
 -9.988675E-01  1.553164E+00  3.513733E+00  2.718107E+01  2.727485E+01  3.369262E+01  3.436947E+01  4.422156E+01  4.746087E+01
            0.000000  0.050645  0.000000
 -9.550078E-01  1.733989E+00  4.029592E+00  2.721447E+01  2.732959E+01  3.355647E+01  3.431450E+01  4.418950E+01  4.742583E+01
            0.000000  0.055709  0.000000
 -9.073910E-01  1.920565E+00  4.523987E+00  2.725111E+01  2.738976E+01  3.341609E+01  3.425422E+01  4.415453E+01  4.738548E+01
            0.000000  0.060774  0.000000
 -8.554482E-01  2.112133E+00  4.986250E+00  2.729093E+01  2.745523E+01  3.327184E+01  3.418865E+01  4.411672E+01  4.734356E+01
            0.000000  0.065838  0.000000
 -7.980506E-01  2.307859E+00  5.410806E+00  2.733389E+01  2.752588E+01  3.312446E+01  3.411778E+01  4.407617E+01  4.730315E+01
            0.000000  0.070903  0.000000
 -7.332181E-01  2.506843E+00  5.796006E+00  2.737994E+01  2.760157E+01  3.297512E+01  3.404154E+01  4.403295E+01  4.726653E+01
            0.000000  0.075967  0.000000
 -6.575332E-01  2.708124E+00  6.143275E+00  2.742902E+01  2.768217E+01  3.282538E+01  3.395979E+01  4.398714E+01  4.723507E+01
            0.000000  0.081032  0.000000
 -5.647498E-01  2.910700E+00  6.456395E+00  2.748107E+01  2.776750E+01  3.267713E+01  3.387235E+01  4.393880E+01  4.720929E+01
            0.000000  0.086096  0.000000
 -4.412656E-01  3.113550E+00  6.740820E+00  2.753604E+01  2.785741E+01  3.253244E+01  3.377895E+01  4.388797E+01  4.718893E+01
            0.000000  0.091161  0.000000
 -2.378260E-01  3.315651E+00  7.002958E+00  2.759387E+01  2.795174E+01  3.239354E+01  3.367928E+01  4.383471E+01  4.717312E+01
            0.000000  0.096225  0.000000
  3.145994E-01  3.516003E+00  7.249444E+00  2.765447E+01  2.805030E+01  3.226263E+01  3.357294E+01  4.377904E+01  4.716056E+01
            0.000000  0.101290  0.000000
  5.249716E-01  3.713649E+00  7.486423E+00  2.771777E+01  2.815292E+01  3.214182E+01  3.345949E+01  4.372098E+01  4.714971E+01
            0.000000  0.106354  0.000000
  6.907661E-01  3.907692E+00  7.718907E+00  2.778368E+01  2.825942E+01  3.203309E+01  3.333843E+01  4.366057E+01  4.713898E+01
            0.000000  0.111418  0.000000
  8.411639E-01  4.097318E+00  7.950297E+00  2.785209E+01  2.836964E+01  3.193826E+01  3.320924E+01  4.359781E+01  4.712683E+01
            0.000000  0.116483  0.000000
  9.852034E-01  4.281805E+00  8.182098E+00  2.792291E+01  2.848337E+01  3.185891E+01  3.307136E+01  4.353272E+01  4.711194E+01
            0.000000  0.121547  0.000000
  1.126960E+00  4.460542E+00  8.413894E+00  2.799603E+01  2.860046E+01  3.179641E+01  3.292425E+01  4.346532E+01  4.709325E+01
            0.000000  0.126612  0.000000
  1.268554E+00  4.633037E+00  8.643546E+00  2.807132E+01  2.872072E+01  3.175191E+01  3.276740E+01  4.339563E+01  4.707002E+01
            0.000000  0.131676  0.000000
  1.411136E+00  4.798931E+00  8.867593E+00  2.814868E+01  2.884398E+01  3.172621E+01  3.260034E+01  4.332366E+01  4.704180E+01
            0.000000  0.136741  0.000000
  1.555313E+00  4.958001E+00  9.081786E+00  2.822800E+01  2.897007E+01  3.171979E+01  3.242276E+01  4.324947E+01  4.700848E+01
            0.000000  0.141805  0.000000
  1.701358E+00  5.110176E+00  9.281677E+00  2.830915E+01  2.909880E+01  3.173266E+01  3.223446E+01  4.317307E+01  4.697022E+01
            0.000000  0.146870  0.000000
  1.849331E+00  5.255540E+00  9.463217E+00  2.839205E+01  2.923001E+01  3.176429E+01  3.203552E+01  4.309451E+01  4.692741E+01
            0.000000  0.151934  0.000000
  1.999154E+00  5.394342E+00  9.623263E+00  2.847659E+01  2.936354E+01  3.181205E+01  3.182773E+01  4.301386E+01  4.688061E+01
            0.000000  0.156999  0.000000
  2.150658E+00  5.527004E+00  9.759985E+00  2.856268E+01  2.949921E+01  3.160697E+01  3.187889E+01  4.293116E+01  4.683054E+01
            0.000000  0.162063  0.000000
  2.303624E+00  5.654122E+00  9.873076E+00  2.865023E+01  2.963686E+01  3.137932E+01  3.195721E+01  4.284649E+01  4.677803E+01
            0.000000  0.167128  0.000000
  2.457800E+00  5.776466E+00  9.963739E+00  2.873915E+01  2.977632E+01  3.114445E+01  3.204560E+01  4.275992E+01  4.672393E+01
            0.000000  0.172192  0.000000
  2.612925E+00  5.894964E+00  1.003440E+01  2.882938E+01  2.991744E+01  3.090425E+01  3.214031E+01  4.267154E+01  4.666913E+01
            0.000000  0.177257  0.000000
  2.768744E+00  6.010664E+00  1.008816E+01  2.892082E+01  3.006007E+01  3.066092E+01  3.223731E+01  4.258143E+01  4.661449E+01
            0.000000  0.182321  0.000000
  2.925013E+00  6.124685E+00  1.012797E+01  2.901339E+01  3.020403E+01  3.041687E+01  3.233264E+01  4.248967E+01  4.656083E+01
            0.000000  0.187386  0.000000
  3.081512E+00  6.238138E+00  1.015577E+01  2.910702E+01  3.017457E+01  3.034920E+01  3.242275E+01  4.239635E+01  4.650882E+01
            0.000000  0.192450  0.000000
  3.238049E+00  6.352030E+00  1.017164E+01  2.920161E+01  2.993628E+01  3.049542E+01  3.250485E+01  4.230156E+01  4.645905E+01
            0.000000  0.197515  0.000000
  3.394461E+00  6.467178E+00  1.017324E+01  2.929706E+01  2.970392E+01  3.064255E+01  3.257720E+01  4.220539E+01  4.641189E+01
            0.000000  0.202579  0.000000
  3.550621E+00  6.584127E+00  1.015569E+01  2.939328E+01  2.947886E+01  3.079046E+01  3.263918E+01  4.210794E+01  4.636756E+01
            0.000000  0.207644  0.000000
  3.706433E+00  6.703104E+00  1.011176E+01  2.926192E+01  2.949016E+01  3.093901E+01  3.269131E+01  4.200927E+01  4.632609E+01
            0.000000  0.212708  0.000000
  3.861834E+00  6.824010E+00  1.003241E+01  2.905330E+01  2.958757E+01  3.108809E+01  3.273499E+01  4.190950E+01  4.628731E+01
            0.000000  0.217772  0.000000
  4.016791E+00  6.946449E+00  9.907386E+00  2.885273E+01  2.968541E+01  3.123755E+01  3.277230E+01  4.180869E+01  4.625095E+01
            0.000000  0.222837  0.000000
  4.171294E+00  7.069776E+00  9.725664E+00  2.865961E+01  2.978355E+01  3.138730E+01  3.280565E+01  4.170695E+01  4.621662E+01
            0.000000  0.227901  0.000000
  4.325357E+00  7.193174E+00  9.475636E+00  2.847310E+01  2.988186E+01  3.153721E+01  3.283757E+01  4.160436E+01  4.618391E+01
            0.000000  0.232966  0.000000
  4.479005E+00  7.315715E+00  9.144915E+00  2.829232E+01  2.998022E+01  3.168717E+01  3.287052E+01  4.150102E+01  4.615236E+01
            0.000000  0.238030  0.000000
  4.632274E+00  7.436432E+00  8.719607E+00  2.811644E+01  3.007850E+01  3.183708E+01  3.290669E+01  4.139702E+01  4.612156E+01
            0.000000  0.243095  0.000000
  4.785204E+00  7.554371E+00  8.182771E+00  2.794479E+01  3.017660E+01  3.198682E+01  3.294796E+01  4.129249E+01  4.609111E+01
            0.000000  0.248159  0.000000
  4.937830E+00  7.511083E+00  7.668817E+00  2.777686E+01  3.027438E+01  3.213630E+01  3.299581E+01  4.118752E+01  4.606068E+01
            0.000000  0.253224  0.000000
  5.090176E+00  6.668613E+00  7.778616E+00  2.761239E+01  3.037174E+01  3.228540E+01  3.305131E+01  4.108223E+01  4.602999E+01
            0.000000  0.258288  0.000000
  5.242257E+00  5.587085E+00  7.883477E+00  2.745135E+01  3.046856E+01  3.243404E+01  3.311513E+01  4.097674E+01  4.599879E+01
            0.000000  0.263353  0.000000
  4.098071E+00  5.394067E+00  7.982893E+00  2.729395E+01  3.056475E+01  3.258210E+01  3.318765E+01  4.087119E+01  4.596690E+01
            0.000000  0.268417  0.000000
  1.176422E+00  5.545582E+00  8.076649E+00  2.714061E+01  3.066019E+01  3.272950E+01  3.326894E+01  4.076571E+01  4.593417E+01
            0.000000  0.273482  0.000000
 -3.847902E+00  5.696754E+00  8.164776E+00  2.699193E+01  3.075479E+01  3.287614E+01  3.335889E+01  4.066042E+01  4.590049E+01
            0.000000  0.278546  0.000000
 -5.616347E+00  5.847515E+00  8.247559E+00  2.684868E+01  3.084843E+01  3.302191E+01  3.345718E+01  4.055546E+01  4.586580E+01
            0.000000  0.283611  0.000000
 -6.969709E+00  5.997777E+00  8.325544E+00  2.671175E+01  3.094102E+01  3.316673E+01  3.356331E+01  4.045098E+01  4.583005E+01
            0.000000  0.288675  0.000000
 -8.102365E+00  6.147433E+00  8.399527E+00  2.658206E+01  3.103246E+01  3.331051E+01  3.367667E+01  4.034710E+01  4.579321E+01
            0.000000  0.293740  0.000000
 -9.082939E+00  6.296360E+00  8.470525E+00  2.646057E+01  3.112264E+01  3.345313E+01  3.379654E+01  4.024396E+01  4.575530E+01
            0.000000  0.298804  0.000000
 -9.943942E+00  6.444423E+00  8.539734E+00  2.634817E+01  3.121146E+01  3.359452E+01  3.392214E+01  4.014169E+01  4.571634E+01
            0.000000  0.303869  0.000000
 -1.070338E+01  6.591477E+00  8.608471E+00  2.624563E+01  3.129881E+01  3.373458E+01  3.405269E+01  4.004043E+01  4.567637E+01
            0.000000  0.308933  0.000000
 -1.137245E+01  6.737376E+00  8.678098E+00  2.615362E+01  3.138460E+01  3.387319E+01  3.418742E+01  3.994031E+01  4.563548E+01
            0.000000  0.313998  0.000000
 -1.195885E+01  6.881971E+00  8.749951E+00  2.607258E+01  3.146874E+01  3.401027E+01  3.432557E+01  3.984146E+01  4.559374E+01
            0.000000  0.319062  0.000000
 -1.246850E+01  7.025116E+00  8.825258E+00  2.600279E+01  3.155113E+01  3.414570E+01  3.446639E+01  3.974401E+01  4.555128E+01
            0.000000  0.324126  0.000000
 -1.290639E+01  7.166671E+00  8.905076E+00  2.594432E+01  3.163170E+01  3.427935E+01  3.460914E+01  3.964811E+01  4.550818E+01
            0.000000  0.329191  0.000000
 -1.327707E+01  7.306505E+00  8.990236E+00  2.589707E+01  3.171038E+01  3.441110E+01  3.475311E+01  3.955389E+01  4.546459E+01
            0.000000  0.334255  0.000000
 -1.358485E+01  7.444495E+00  9.081313E+00  2.586076E+01  3.178711E+01  3.454082E+01  3.489763E+01  3.946152E+01  4.542060E+01
            0.000000  0.339320  0.000000
 -1.383393E+01  7.580532E+00  9.178606E+00  2.583501E+01  3.186184E+01  3.466834E+01  3.504206E+01  3.937116E+01  4.537635E+01
            0.000000  0.344384  0.000000
 -1.402846E+01  7.714515E+00  9.282156E+00  2.581931E+01  3.193454E+01  3.479350E+01  3.518587E+01  3.928299E+01  4.533197E+01
            0.000000  0.349449  0.000000
 -1.417253E+01  7.846358E+00  9.391763E+00  2.581310E+01  3.200519E+01  3.491611E+01  3.532857E+01  3.919722E+01  4.528759E+01
            0.000000  0.354513  0.000000
 -1.427018E+01  7.975985E+00  9.507020E+00  2.581576E+01  3.207378E+01  3.503595E+01  3.546974E+01  3.911405E+01  4.524335E+01
            0.000000  0.359578  0.000000
 -1.432537E+01  8.103329E+00  9.627365E+00  2.582666E+01  3.214030E+01  3.515279E+01  3.560901E+01  3.903375E+01  4.519942E+01
            0.000000  0.364642  0.000000
 -1.434193E+01  8.228334E+00  9.752116E+00  2.584515E+01  3.220478E+01  3.526637E+01  3.574611E+01  3.895657E+01  4.515600E+01
            0.000000  0.369707  0.000000
 -1.432351E+01  8.350952E+00  9.880520E+00  2.587057E+01  3.226721E+01  3.537641E+01  3.588084E+01  3.888280E+01  4.511330E+01
            0.000000  0.374771  0.000000
 -1.427350E+01  8.471139E+00  1.001179E+01  2.590227E+01  3.232764E+01  3.548259E+01  3.601315E+01  3.881278E+01  4.507162E+01
            0.000000  0.379836  0.000000
 -1.419498E+01  8.588858E+00  1.014514E+01  2.593963E+01  3.238607E+01  3.558456E+01  3.614312E+01  3.874684E+01  4.503136E+01
            0.000000  0.384900  0.000000
 -1.409068E+01  8.704075E+00  1.027980E+01  2.598199E+01  3.244255E+01  3.568195E+01  3.627098E+01  3.868537E+01  4.499300E+01
            0.000000  0.389965  0.000000
 -1.396290E+01  8.816760E+00  1.041505E+01  2.602875E+01  3.249709E+01  3.577436E+01  3.639714E+01  3.862876E+01  4.495718E+01
            0.000000  0.395029  0.000000
 -1.381352E+01  8.926882E+00  1.055023E+01  2.607927E+01  3.254974E+01  3.586136E+01  3.652215E+01  3.857744E+01  4.492470E+01
            0.000000  0.400094  0.000000
 -1.364405E+01  9.034413E+00  1.068474E+01  2.613297E+01  3.260051E+01  3.594252E+01  3.664665E+01  3.853183E+01  4.489649E+01
            0.000000  0.405158  0.000000
 -1.345566E+01  9.139322E+00  1.081803E+01  2.618924E+01  3.264945E+01  3.601741E+01  3.677131E+01  3.849234E+01  4.487356E+01
            0.000000  0.410223  0.000000
 -1.324945E+01  9.241578E+00  1.094963E+01  2.624752E+01  3.269657E+01  3.608562E+01  3.689667E+01  3.845937E+01  4.485689E+01
            0.000000  0.415287  0.000000
 -1.302666E+01  9.341151E+00  1.107913E+01  2.630725E+01  3.274191E+01  3.614680E+01  3.702295E+01  3.843325E+01  4.484729E+01
            0.000000  0.420352  0.000000
 -1.278899E+01  9.438006E+00  1.120618E+01  2.636792E+01  3.278550E+01  3.620066E+01  3.714999E+01  3.841424E+01  4.484515E+01
            0.000000  0.425416  0.000000
 -1.253869E+01  9.532108E+00  1.133047E+01  2.642903E+01  3.282737E+01  3.624704E+01  3.727712E+01  3.840246E+01  4.485034E+01
            0.000000  0.430480  0.000000
 -1.227859E+01  9.623419E+00  1.145174E+01  2.649013E+01  3.286756E+01  3.628590E+01  3.740330E+01  3.839790E+01  4.486217E+01
            0.000000  0.435545  0.000000
 -1.201177E+01  9.711901E+00  1.156977E+01  2.655082E+01  3.290611E+01  3.631738E+01  3.752730E+01  3.840040E+01  4.487950E+01
            0.000000  0.440609  0.000000
 -1.174135E+01  9.797516E+00  1.168437E+01  2.661071E+01  3.294304E+01  3.634176E+01  3.764790E+01  3.840961E+01  4.490096E+01
            0.000000  0.445674  0.000000
 -1.147009E+01  9.880222E+00  1.179538E+01  2.666948E+01  3.297841E+01  3.635948E+01  3.776402E+01  3.842505E+01  4.492512E+01
            0.000000  0.450738  0.000000
 -1.120031E+01  9.959981E+00  1.190265E+01  2.672686E+01  3.301225E+01  3.637108E+01  3.787483E+01  3.844610E+01  4.495072E+01
            0.000000  0.455803  0.000000
 -1.093379E+01  1.003676E+01  1.200607E+01  2.678261E+01  3.304460E+01  3.637723E+01  3.797969E+01  3.847205E+01  4.497673E+01
            0.000000  0.460867  0.000000
 -1.067179E+01  1.011051E+01  1.210553E+01  2.683653E+01  3.307550E+01  3.637859E+01  3.807815E+01  3.850214E+01  4.500238E+01
            0.000000  0.465932  0.000000
 -1.041523E+01  1.018120E+01  1.220094E+01  2.688846E+01  3.310499E+01  3.637587E+01  3.816985E+01  3.853560E+01  4.502713E+01
            0.000000  0.470996  0.000000
 -1.016468E+01  1.024882E+01  1.229222E+01  2.693829E+01  3.313309E+01  3.636974E+01  3.825447E+01  3.857167E+01  4.505060E+01
            0.000000  0.476061  0.000000
 -9.920536E+00  1.031332E+01  1.237930E+01  2.698590E+01  3.315984E+01  3.636085E+01  3.833172E+01  3.860964E+01  4.507259E+01
            0.000000  0.481125  0.000000
 -9.683052E+00  1.037469E+01  1.246212E+01  2.703124E+01  3.318526E+01  3.634976E+01  3.840129E+01  3.864884E+01  4.509295E+01
            0.000000  0.486190  0.000000
 -9.452432E+00  1.043291E+01  1.254062E+01  2.707424E+01  3.320936E+01  3.633701E+01  3.846283E+01  3.868866E+01  4.511163E+01
            0.000000  0.491254  0.000000
 -9.228877E+00  1.048797E+01  1.261478E+01  2.711487E+01  3.323216E+01  3.632304E+01  3.851591E+01  3.872857E+01  4.512859E+01
            0.000000  0.496319  0.000000
 -9.012628E+00  1.053987E+01  1.268455E+01  2.715312E+01  3.325366E+01  3.630826E+01  3.856008E+01  3.876808E+01  4.514384E+01
            0.000000  0.501383  0.000000
 -8.803996E+00  1.058860E+01  1.274992E+01  2.718895E+01  3.327387E+01  3.629300E+01  3.859478E+01  3.880678E+01  4.515739E+01
            0.000000  0.506448  0.000000
 -8.603392E+00  1.063416E+01  1.281088E+01  2.722238E+01  3.329277E+01  3.627757E+01  3.861936E+01  3.884429E+01  4.516926E+01
            0.000000  0.511512  0.000000
 -8.411345E+00  1.067655E+01  1.286743E+01  2.725339E+01  3.331038E+01  3.626222E+01  3.863308E+01  3.888031E+01  4.517947E+01
            0.000000  0.516577  0.000000
 -8.228516E+00  1.071579E+01  1.291958E+01  2.728200E+01  3.332668E+01  3.624717E+01  3.863510E+01  3.891455E+01  4.518805E+01
            0.000000  0.521641  0.000000
 -8.055700E+00  1.075187E+01  1.296736E+01  2.730820E+01  3.334166E+01  3.623262E+01  3.862447E+01  3.894677E+01  4.519507E+01
            0.000000  0.526706  0.000000
 -7.893806E+00  1.078481E+01  1.301078E+01  2.733202E+01  3.335533E+01  3.621875E+01  3.860025E+01  3.897678E+01  4.520058E+01
            0.000000  0.531770  0.000000
 -7.743841E+00  1.081461E+01  1.304988E+01  2.735347E+01  3.336768E+01  3.620570E+01  3.856160E+01  3.900439E+01  4.520473E+01
            0.000000  0.536834  0.000000
 -7.606870E+00  1.084127E+01  1.308471E+01  2.737258E+01  3.337871E+01  3.619363E+01  3.850819E+01  3.902945E+01  4.520769E+01
            0.000000  0.541899  0.000000
 -7.483948E+00  1.086480E+01  1.311530E+01  2.738935E+01  3.338842E+01  3.618265E+01  3.844071E+01  3.905184E+01  4.520975E+01
            0.000000  0.546963  0.000000
 -7.376037E+00  1.088519E+01  1.314169E+01  2.740382E+01  3.339681E+01  3.617288E+01  3.836172E+01  3.907144E+01  4.521129E+01
            0.000000  0.552028  0.000000
 -7.283915E+00  1.090245E+01  1.316394E+01  2.741601E+01  3.340390E+01  3.616444E+01  3.827656E+01  3.908817E+01  4.521270E+01
            0.000000  0.557092  0.000000
 -7.208117E+00  1.091658E+01  1.318208E+01  2.742594E+01  3.340969E+01  3.615739E+01  3.819337E+01  3.910196E+01  4.521433E+01
            0.000000  0.562157  0.000000
 -7.148947E+00  1.092757E+01  1.319615E+01  2.743364E+01  3.341418E+01  3.615183E+01  3.812150E+01  3.911274E+01  4.521624E+01
            0.000000  0.567221  0.000000
 -7.106560E+00  1.093543E+01  1.320618E+01  2.743913E+01  3.341738E+01  3.614782E+01  3.806833E+01  3.912048E+01  4.521819E+01
            0.000000  0.572286  0.000000
 -7.081064E+00  1.094014E+01  1.321218E+01  2.744241E+01  3.341930E+01  3.614539E+01  3.803686E+01  3.912513E+01  4.521968E+01
            0.000000  0.577350  0.000000
 -7.072552E+00  1.094171E+01  1.321418E+01  2.744351E+01  3.341994E+01  3.614458E+01  3.802662E+01  3.912668E+01  4.522024E+01
            0.005051  0.577350  0.000000
 -7.122365E+00  1.094204E+01  1.322280E+01  2.744709E+01  3.342073E+01  3.614404E+01  3.802560E+01  3.912565E+01  4.521979E+01
            0.010101  0.577350  0.000000
 -7.265717E+00  1.094304E+01  1.324816E+01  2.745792E+01  3.342310E+01  3.614244E+01  3.802258E+01  3.912256E+01  4.521845E+01
            0.015152  0.577350  0.000000
 -7.485569E+00  1.094471E+01  1.328887E+01  2.747629E+01  3.342704E+01  3.613978E+01  3.801764E+01  3.911742E+01  4.521621E+01
            0.020202  0.577350  0.000000
 -7.756916E+00  1.094706E+01  1.334288E+01  2.750265E+01  3.343256E+01  3.613605E+01  3.801094E+01  3.911026E+01  4.521307E+01
            0.025253  0.577350  0.000000
 -8.050225E+00  1.095010E+01  1.340778E+01  2.753763E+01  3.343965E+01  3.613127E+01  3.800270E+01  3.910109E+01  4.520903E+01
            0.030303  0.577350  0.000000
 -8.334262E+00  1.095384E+01  1.348111E+01  2.758197E+01  3.344830E+01  3.612545E+01  3.799315E+01  3.908996E+01  4.520409E+01
            0.035354  0.577350  0.000000
 -8.578115E+00  1.095830E+01  1.356059E+01  2.763649E+01  3.345851E+01  3.611858E+01  3.798260E+01  3.907691E+01  4.519825E+01
            0.040404  0.577350  0.000000
 -8.752689E+00  1.096348E+01  1.364432E+01  2.770200E+01  3.347027E+01  3.611069E+01  3.797139E+01  3.906198E+01  4.519153E+01
            0.045455  0.577350  0.000000
 -8.832031E+00  1.096940E+01  1.373082E+01  2.777916E+01  3.348358E+01  3.610180E+01  3.795983E+01  3.904524E+01  4.518394E+01
            0.050505  0.577350  0.000000
 -8.794615E+00  1.097605E+01  1.381906E+01  2.786837E+01  3.349844E+01  3.609192E+01  3.794826E+01  3.902676E+01  4.517549E+01
            0.055556  0.577350  0.000000
 -8.624365E+00  1.098344E+01  1.390847E+01  2.796964E+01  3.351484E+01  3.608107E+01  3.793699E+01  3.900661E+01  4.516622E+01
            0.060606  0.577350  0.000000
 -8.310967E+00  1.099156E+01  1.399888E+01  2.808252E+01  3.353278E+01  3.606929E+01  3.792627E+01  3.898487E+01  4.515615E+01
            0.065657  0.577350  0.000000
 -7.848938E+00  1.100041E+01  1.409043E+01  2.820606E+01  3.355226E+01  3.605661E+01  3.791630E+01  3.896163E+01  4.514532E+01
            0.070707  0.577350  0.000000
 -7.234942E+00  1.100997E+01  1.418353E+01  2.833888E+01  3.357327E+01  3.604305E+01  3.790723E+01  3.893696E+01  4.513378E+01
            0.075758  0.577350  0.000000
 -6.462540E+00  1.102021E+01  1.427874E+01  2.847931E+01  3.359581E+01  3.602863E+01  3.789914E+01  3.891097E+01  4.512159E+01
            0.080808  0.577350  0.000000
 -5.511700E+00  1.103112E+01  1.437674E+01  2.862552E+01  3.361986E+01  3.601341E+01  3.789204E+01  3.888374E+01  4.510879E+01
            0.085859  0.577350  0.000000
 -4.321070E+00  1.104265E+01  1.447821E+01  2.877573E+01  3.364541E+01  3.599739E+01  3.788593E+01  3.885536E+01  4.509545E+01
            0.090909  0.577350  0.000000
 -2.656091E+00  1.105477E+01  1.458374E+01  2.892827E+01  3.367244E+01  3.598062E+01  3.788072E+01  3.882593E+01  4.508163E+01
            0.095960  0.577350  0.000000
  2.037487E+00  1.106743E+01  1.469386E+01  2.908168E+01  3.370093E+01  3.596311E+01  3.787631E+01  3.879552E+01  4.506740E+01
            0.101010  0.577350  0.000000
  3.836577E+00  1.108060E+01  1.480890E+01  2.923479E+01  3.373085E+01  3.594490E+01  3.787259E+01  3.876422E+01  4.505282E+01
            0.106061  0.577350  0.000000
  4.950163E+00  1.109422E+01  1.492902E+01  2.938663E+01  3.376215E+01  3.592600E+01  3.786939E+01  3.873211E+01  4.503796E+01
            0.111111  0.577350  0.000000
  5.781711E+00  1.110823E+01  1.505419E+01  2.953651E+01  3.379480E+01  3.590646E+01  3.786655E+01  3.869928E+01  4.502290E+01
            0.116162  0.577350  0.000000
  6.439370E+00  1.112260E+01  1.518420E+01  2.968389E+01  3.382876E+01  3.588628E+01  3.786387E+01  3.866582E+01  4.500770E+01
            0.121212  0.577350  0.000000
  6.973296E+00  1.113726E+01  1.531866E+01  2.982845E+01  3.386397E+01  3.586551E+01  3.786116E+01  3.863179E+01  4.499243E+01
            0.126263  0.577350  0.000000
  7.412700E+00  1.115216E+01  1.545708E+01  2.996997E+01  3.390037E+01  3.584416E+01  3.785822E+01  3.859728E+01  4.497715E+01
            0.131313  0.577350  0.000000
  7.776929E+00  1.116726E+01  1.559885E+01  3.010836E+01  3.393790E+01  3.582229E+01  3.785483E+01  3.856238E+01  4.496193E+01
            0.136364  0.577350  0.000000
  8.079858E+00  1.118250E+01  1.574334E+01  3.024367E+01  3.397650E+01  3.579990E+01  3.785078E+01  3.852715E+01  4.494682E+01
            0.141414  0.577350  0.000000
  8.331953E+00  1.119785E+01  1.588990E+01  3.037602E+01  3.401611E+01  3.577706E+01  3.784587E+01  3.849169E+01  4.493189E+01
            0.146465  0.577350  0.000000
  8.541387E+00  1.121327E+01  1.603788E+01  3.050564E+01  3.405664E+01  3.575379E+01  3.783990E+01  3.845607E+01  4.491717E+01
            0.151515  0.577350  0.000000
  8.714687E+00  1.122874E+01  1.618668E+01  3.063291E+01  3.409801E+01  3.573015E+01  3.783268E+01  3.842037E+01  4.490272E+01
            0.156566  0.577350  0.000000
  8.857149E+00  1.124422E+01  1.633572E+01  3.075831E+01  3.414016E+01  3.570617E+01  3.782402E+01  3.838466E+01  4.488856E+01
            0.161616  0.577350  0.000000
  8.973117E+00  1.125972E+01  1.648450E+01  3.088249E+01  3.418298E+01  3.568191E+01  3.781374E+01  3.834903E+01  4.487472E+01
            0.166667  0.577350  0.000000
  9.066204E+00  1.127521E+01  1.663251E+01  3.100628E+01  3.422638E+01  3.565742E+01  3.780166E+01  3.831355E+01  4.486124E+01
            0.171717  0.577350  0.000000
  9.139435E+00  1.129070E+01  1.677929E+01  3.113069E+01  3.427026E+01  3.563275E+01  3.778758E+01  3.827829E+01  4.484813E+01
            0.176768  0.577350  0.000000
  9.195378E+00  1.130619E+01  1.692441E+01  3.125692E+01  3.431452E+01  3.560796E+01  3.777132E+01  3.824333E+01  4.483543E+01
            0.181818  0.577350  0.000000
  9.236221E+00  1.132170E+01  1.706739E+01  3.138634E+01  3.435904E+01  3.558310E+01  3.775267E+01  3.820874E+01  4.482318E+01
            0.186869  0.577350  0.000000
  9.263857E+00  1.133722E+01  1.720776E+01  3.152035E+01  3.440370E+01  3.555824E+01  3.773144E+01  3.817459E+01  4.481141E+01
            0.191919  0.577350  0.000000
  9.279919E+00  1.135277E+01  1.734499E+01  3.166026E+01  3.444839E+01  3.553342E+01  3.770749E+01  3.814095E+01  4.480021E+01
            0.196970  0.577350  0.000000
  9.285819E+00  1.136837E+01  1.747851E+01  3.180706E+01  3.449297E+01  3.550871E+01  3.768073E+01  3.810791E+01  4.478966E+01
            0.202020  0.577350  0.000000
  9.282738E+00  1.138402E+01  1.760772E+01  3.196111E+01  3.453732E+01  3.548418E+01  3.765122E+01  3.807552E+01  4.477984E+01
            0.207071  0.577350  0.000000
  9.271664E+00  1.139972E+01  1.773198E+01  3.212201E+01  3.458130E+01  3.545989E+01  3.761918E+01  3.804386E+01  4.477083E+01
            0.212121  0.577350  0.000000
  9.253364E+00  1.141548E+01  1.785067E+01  3.228841E+01  3.462478E+01  3.543589E+01  3.758502E+01  3.801301E+01  4.476271E+01
            0.217172  0.577350  0.000000
  9.228461E+00  1.143127E+01  1.796326E+01  3.245825E+01  3.466761E+01  3.541227E+01  3.754935E+01  3.798304E+01  4.475549E+01
            0.222222  0.577350  0.000000
  9.197491E+00  1.144709E+01  1.806928E+01  3.262897E+01  3.470966E+01  3.538908E+01  3.751288E+01  3.795401E+01  4.474918E+01
            0.227273  0.577350  0.000000
  9.160893E+00  1.146290E+01  1.816841E+01  3.279792E+01  3.475079E+01  3.536640E+01  3.747635E+01  3.792601E+01  4.474370E+01
            0.232323  0.577350  0.000000
  9.119157E+00  1.147867E+01  1.826046E+01  3.296274E+01  3.479088E+01  3.534429E+01  3.744050E+01  3.789909E+01  4.473899E+01
            0.237374  0.577350  0.000000
  9.072805E+00  1.149433E+01  1.834532E+01  3.312147E+01  3.482977E+01  3.532282E+01  3.740595E+01  3.787333E+01  4.473496E+01
            0.242424  0.577350  0.000000
  9.022449E+00  1.150984E+01  1.842301E+01  3.327271E+01  3.486734E+01  3.530207E+01  3.737324E+01  3.784880E+01  4.473152E+01
            0.247475  0.577350  0.000000
  8.968774E+00  1.152512E+01  1.849360E+01  3.341554E+01  3.490346E+01  3.528209E+01  3.734278E+01  3.782555E+01  4.472861E+01
            0.252525  0.577350  0.000000
  8.912547E+00  1.154009E+01  1.855722E+01  3.354940E+01  3.493800E+01  3.526297E+01  3.731488E+01  3.780363E+01  4.472617E+01
            0.257576  0.577350  0.000000
  8.854596E+00  1.155466E+01  1.861404E+01  3.367402E+01  3.497082E+01  3.524477E+01  3.728975E+01  3.778310E+01  4.472417E+01
            0.262626  0.577350  0.000000
  8.795794E+00  1.156873E+01  1.866425E+01  3.378931E+01  3.500181E+01  3.522757E+01  3.726755E+01  3.776401E+01  4.472259E+01
            0.267677  0.577350  0.000000
  8.737026E+00  1.158222E+01  1.870809E+01  3.389526E+01  3.503082E+01  3.521146E+01  3.724834E+01  3.774637E+01  4.472141E+01
            0.272727  0.577350  0.000000
  8.679173E+00  1.159501E+01  1.874579E+01  3.399194E+01  3.505769E+01  3.519654E+01  3.723215E+01  3.773023E+01  4.472063E+01
            0.277778  0.577350  0.000000
  8.623078E+00  1.160701E+01  1.877764E+01  3.407946E+01  3.508219E+01  3.518303E+01  3.721892E+01  3.771560E+01  4.472026E+01
            0.282828  0.577350  0.000000
  8.569515E+00  1.161813E+01  1.880392E+01  3.415795E+01  3.510385E+01  3.517134E+01  3.720855E+01  3.770249E+01  4.472028E+01
            0.287879  0.577350  0.000000
  8.519157E+00  1.162826E+01  1.882496E+01  3.422754E+01  3.512125E+01  3.516289E+01  3.720085E+01  3.769089E+01  4.472069E+01
            0.292929  0.577350  0.000000
  8.472560E+00  1.163734E+01  1.884109E+01  3.428841E+01  3.512992E+01  3.516213E+01  3.719557E+01  3.768078E+01  4.472148E+01
            0.297980  0.577350  0.000000
  8.430150E+00  1.164527E+01  1.885266E+01  3.434076E+01  3.512794E+01  3.517097E+01  3.719243E+01  3.767214E+01  4.472263E+01
            0.303030  0.577350  0.000000
  8.392222E+00  1.165201E+01  1.886003E+01  3.438482E+01  3.512224E+01  3.518248E+01  3.719104E+01  3.766491E+01  4.472413E+01
            0.308081  0.577350  0.000000
  8.358977E+00  1.165751E+01  1.886358E+01  3.442089E+01  3.511639E+01  3.519314E+01  3.719102E+01  3.765904E+01  4.472593E+01
            0.313131  0.577350  0.000000
  8.330582E+00  1.166173E+01  1.886371E+01  3.444926E+01  3.511129E+01  3.520206E+01  3.719194E+01  3.765445E+01  4.472801E+01
            0.318182  0.577350  0.000000
  8.307277E+00  1.166465E+01  1.886083E+01  3.447029E+01  3.510724E+01  3.520900E+01  3.719341E+01  3.765106E+01  4.473031E+01
            0.323232  0.577350  0.000000
  8.289524E+00  1.166626E+01  1.885535E+01  3.448438E+01  3.510434E+01  3.521391E+01  3.719510E+01  3.764876E+01  4.473279E+01
            0.328283  0.577350  0.000000
  8.278211E+00  1.166658E+01  1.884772E+01  3.449191E+01  3.510264E+01  3.521682E+01  3.719680E+01  3.764745E+01  4.473539E+01
            0.333333  0.577350  0.000000
  8.274889E+00  1.166561E+01  1.883839E+01  3.449331E+01  3.510214E+01  3.521781E+01  3.719853E+01  3.764700E+01  4.473805E+01
            0.330808  0.572976  0.000000
  8.279814E+00  1.166572E+01  1.884255E+01  3.449133E+01  3.510276E+01  3.521693E+01  3.719814E+01  3.764737E+01  4.473658E+01
            0.328283  0.568603  0.000000
  8.298293E+00  1.166441E+01  1.884506E+01  3.448409E+01  3.510461E+01  3.521452E+01  3.719917E+01  3.764832E+01  4.473484E+01
            0.325758  0.564229  0.000000
  8.334883E+00  1.166166E+01  1.884596E+01  3.447184E+01  3.510752E+01  3.521083E+01  3.720268E+01  3.764972E+01  4.473296E+01
            0.323232  0.559855  0.000000
  8.394721E+00  1.165745E+01  1.884526E+01  3.445475E+01  3.511118E+01  3.520627E+01  3.721003E+01  3.765140E+01  4.473107E+01
            0.320707  0.555481  0.000000
  8.482673E+00  1.165176E+01  1.884294E+01  3.443292E+01  3.511499E+01  3.520152E+01  3.722279E+01  3.765323E+01  4.472931E+01
            0.318182  0.551107  0.000000
  8.602138E+00  1.164459E+01  1.883887E+01  3.440636E+01  3.511792E+01  3.519767E+01  3.724250E+01  3.765505E+01  4.472780E+01
            0.315657  0.546733  0.000000
  8.753862E+00  1.163593E+01  1.883275E+01  3.437504E+01  3.511844E+01  3.519633E+01  3.727035E+01  3.765673E+01  4.472669E+01
            0.313131  0.542359  0.000000
  8.935286E+00  1.162575E+01  1.882412E+01  3.433892E+01  3.511505E+01  3.519905E+01  3.730688E+01  3.765812E+01  4.472609E+01
            0.310606  0.537985  0.000000
  9.140775E+00  1.161405E+01  1.881239E+01  3.429800E+01  3.510725E+01  3.520640E+01  3.735184E+01  3.765909E+01  4.472611E+01
            0.308081  0.533612  0.000000
  9.362653E+00  1.160081E+01  1.879690E+01  3.425236E+01  3.509565E+01  3.521785E+01  3.740419E+01  3.765950E+01  4.472682E+01
            0.305556  0.529238  0.000000
  9.592630E+00  1.158601E+01  1.877701E+01  3.420216E+01  3.508109E+01  3.523259E+01  3.746231E+01  3.765924E+01  4.472827E+01
            0.303030  0.524864  0.000000
  9.823061E+00  1.156961E+01  1.875216E+01  3.414764E+01  3.506425E+01  3.525004E+01  3.752426E+01  3.765817E+01  4.473049E+01
            0.300505  0.520490  0.000000
  1.004772E+01  1.155159E+01  1.872196E+01  3.408909E+01  3.504554E+01  3.526984E+01  3.758802E+01  3.765619E+01  4.473347E+01
            0.297980  0.516116  0.000000
  1.026207E+01  1.153188E+01  1.868621E+01  3.402681E+01  3.502524E+01  3.529180E+01  3.765176E+01  3.765316E+01  4.473719E+01
            0.295455  0.511742  0.000000
  1.046314E+01  1.151045E+01  1.864484E+01  3.396108E+01  3.500350E+01  3.531583E+01  3.764899E+01  3.771388E+01  4.474157E+01
            0.292929  0.507368  0.000000
  1.064926E+01  1.148722E+01  1.859795E+01  3.389219E+01  3.498046E+01  3.534187E+01  3.764355E+01  3.777306E+01  4.474652E+01
            0.290404  0.502995  0.000000
  1.081971E+01  1.146212E+01  1.854573E+01  3.382036E+01  3.495617E+01  3.536992E+01  3.763675E+01  3.782829E+01  4.475190E+01
            0.287879  0.498621  0.000000
  1.097444E+01  1.143509E+01  1.848846E+01  3.374583E+01  3.493070E+01  3.539999E+01  3.762849E+01  3.787880E+01  4.475754E+01
            0.285354  0.494247  0.000000
  1.111382E+01  1.140604E+01  1.842646E+01  3.366877E+01  3.490408E+01  3.543209E+01  3.761867E+01  3.792405E+01  4.476324E+01
            0.282828  0.489873  0.000000
  1.123845E+01  1.137488E+01  1.836006E+01  3.358934E+01  3.487633E+01  3.546627E+01  3.760721E+01  3.796367E+01  4.476878E+01
            0.280303  0.485499  0.000000
  1.134153E+01  1.134910E+01  1.828958E+01  3.350768E+01  3.484745E+01  3.550254E+01  3.759402E+01  3.799743E+01  4.477391E+01
            0.277778  0.481125  0.000000
  1.130590E+01  1.144658E+01  1.821528E+01  3.342393E+01  3.481744E+01  3.554094E+01  3.757903E+01  3.802521E+01  4.477840E+01
            0.275253  0.476751  0.000000
  1.126791E+01  1.153168E+01  1.813740E+01  3.333819E+01  3.478629E+01  3.558150E+01  3.756217E+01  3.804696E+01  4.478203E+01
            0.272727  0.472377  0.000000
  1.122748E+01  1.160520E+01  1.805605E+01  3.325057E+01  3.475398E+01  3.562423E+01  3.754337E+01  3.806267E+01  4.478463E+01
            0.270202  0.468004  0.000000
  1.118454E+01  1.166786E+01  1.797129E+01  3.316117E+01  3.472050E+01  3.566917E+01  3.752259E+01  3.807238E+01  4.478606E+01
            0.267677  0.463630  0.000000
  1.113903E+01  1.172033E+01  1.788306E+01  3.307009E+01  3.468582E+01  3.571630E+01  3.749977E+01  3.807611E+01  4.478628E+01
            0.265152  0.459256  0.000000
  1.109092E+01  1.176322E+01  1.779118E+01  3.297742E+01  3.464993E+01  3.576563E+01  3.747488E+01  3.807393E+01  4.478527E+01
            0.262626  0.454882  0.000000
  1.104016E+01  1.179704E+01  1.769540E+01  3.288328E+01  3.461281E+01  3.581713E+01  3.744788E+01  3.806585E+01  4.478312E+01
            0.260101  0.450508  0.000000
  1.098674E+01  1.182227E+01  1.759533E+01  3.278777E+01  3.457444E+01  3.587076E+01  3.741875E+01  3.805192E+01  4.477996E+01
            0.257576  0.446134  0.000000
  1.093066E+01  1.183931E+01  1.749053E+01  3.269103E+01  3.453480E+01  3.592647E+01  3.738749E+01  3.803218E+01  4.477596E+01
            0.255051  0.441760  0.000000
  1.087194E+01  1.184847E+01  1.738045E+01  3.259320E+01  3.449388E+01  3.598417E+01  3.735410E+01  3.800668E+01  4.477134E+01
            0.252525  0.437387  0.000000
  1.081062E+01  1.185005E+01  1.726450E+01  3.249444E+01  3.445166E+01  3.604374E+01  3.731861E+01  3.797551E+01  4.476630E+01
            0.250000  0.433013  0.000000
  1.074672E+01  1.184426E+01  1.714207E+01  3.239493E+01  3.440813E+01  3.610500E+01  3.728110E+01  3.793878E+01  4.476107E+01
            0.247475  0.428639  0.000000
  1.068031E+01  1.183128E+01  1.701250E+01  3.229488E+01  3.436326E+01  3.616775E+01  3.724169E+01  3.789665E+01  4.475581E+01
            0.244949  0.424265  0.000000
  1.061145E+01  1.181128E+01  1.687516E+01  3.219449E+01  3.431704E+01  3.623165E+01  3.720060E+01  3.784931E+01  4.475068E+01
            0.242424  0.419891  0.000000
  1.054021E+01  1.178436E+01  1.672947E+01  3.209402E+01  3.426944E+01  3.629623E+01  3.715819E+01  3.779702E+01  4.474577E+01
            0.239899  0.415517  0.000000
  1.046665E+01  1.175063E+01  1.657488E+01  3.199370E+01  3.422044E+01  3.636076E+01  3.711509E+01  3.774002E+01  4.474116E+01
            0.237374  0.411143  0.000000
  1.039085E+01  1.171018E+01  1.641095E+01  3.189380E+01  3.417001E+01  3.642400E+01  3.707243E+01  3.767860E+01  4.473691E+01
            0.234848  0.406770  0.000000
  1.031285E+01  1.166309E+01  1.623738E+01  3.179459E+01  3.411812E+01  3.648379E+01  3.703228E+01  3.761304E+01  4.473308E+01
            0.232323  0.402396  0.000000
  1.023271E+01  1.160943E+01  1.605403E+01  3.169634E+01  3.406475E+01  3.653618E+01  3.699850E+01  3.754356E+01  4.472976E+01
            0.229798  0.398022  0.000000
  1.015048E+01  1.154925E+01  1.586100E+01  3.159929E+01  3.400986E+01  3.657430E+01  3.697787E+01  3.747037E+01  4.472714E+01
            0.227273  0.393648  0.000000
  1.006617E+01  1.148260E+01  1.565870E+01  3.150372E+01  3.395343E+01  3.658932E+01  3.697916E+01  3.739361E+01  4.472547E+01
            0.224747  0.389274  0.000000
  9.979797E+00  1.140951E+01  1.544792E+01  3.140987E+01  3.389542E+01  3.657677E+01  3.700679E+01  3.731336E+01  4.472515E+01
            0.222222  0.384900  0.000000
  9.891359E+00  1.132999E+01  1.522994E+01  3.131802E+01  3.383583E+01  3.654098E+01  3.705638E+01  3.722966E+01  4.472671E+01
            0.219697  0.380526  0.000000
  9.800836E+00  1.124403E+01  1.500657E+01  3.122841E+01  3.377462E+01  3.648943E+01  3.712043E+01  3.714251E+01  4.473080E+01
            0.217172  0.376152  0.000000
  9.708196E+00  1.115159E+01  1.478015E+01  3.114132E+01  3.371179E+01  3.642755E+01  3.705193E+01  3.719347E+01  4.473812E+01
            0.214646  0.371779  0.000000
  9.613392E+00  1.105263E+01  1.455345E+01  3.105700E+01  3.364733E+01  3.635845E+01  3.695796E+01  3.727242E+01  4.474934E+01
            0.212121  0.367405  0.000000
  9.516366E+00  1.094717E+01  1.432950E+01  3.097568E+01  3.358122E+01  3.628382E+01  3.686068E+01  3.735556E+01  4.476499E+01
            0.209596  0.363031  0.000000
  9.417053E+00  1.083540E+01  1.411123E+01  3.089755E+01  3.351346E+01  3.620463E+01  3.676021E+01  3.744195E+01  4.478536E+01
            0.207071  0.358657  0.000000
  9.315381E+00  1.071773E+01  1.390114E+01  3.082272E+01  3.344406E+01  3.612144E+01  3.665672E+01  3.753104E+01  4.481039E+01
            0.204545  0.354283  0.000000
  9.211274E+00  1.059489E+01  1.370099E+01  3.075121E+01  3.337300E+01  3.603461E+01  3.655031E+01  3.762248E+01  4.483972E+01
            0.202020  0.349909  0.000000
  9.104656E+00  1.046794E+01  1.351170E+01  3.068294E+01  3.330028E+01  3.594441E+01  3.644106E+01  3.771605E+01  4.487269E+01
            0.199495  0.345535  0.000000
  8.995456E+00  1.033830E+01  1.333333E+01  3.061775E+01  3.322591E+01  3.585100E+01  3.632895E+01  3.781160E+01  4.490849E+01
            0.196970  0.341162  0.000000
  8.883609E+00  1.020764E+01  1.316531E+01  3.055542E+01  3.314989E+01  3.575452E+01  3.621390E+01  3.790902E+01  4.494628E+01
            0.194444  0.336788  0.000000
  8.769060E+00  1.007782E+01  1.300663E+01  3.049571E+01  3.307222E+01  3.565509E+01  3.609573E+01  3.800821E+01  4.498524E+01
            0.191919  0.332414  0.000000
  8.651771E+00  9.950715E+00  1.285608E+01  3.043834E+01  3.299290E+01  3.555281E+01  3.597424E+01  3.810911E+01  4.502472E+01
            0.189394  0.328040  0.000000
  8.531721E+00  9.828137E+00  1.271241E+01  3.038305E+01  3.291196E+01  3.544778E+01  3.584917E+01  3.821163E+01  4.506423E+01
            0.186869  0.323666  0.000000
  8.408909E+00  9.711729E+00  1.257443E+01  3.032959E+01  3.282940E+01  3.534010E+01  3.572031E+01  3.831571E+01  4.510346E+01
            0.184343  0.319292  0.000000
  8.283361E+00  9.602846E+00  1.244105E+01  3.027774E+01  3.274525E+01  3.522984E+01  3.558745E+01  3.842127E+01  4.514230E+01
            0.181818  0.314918  0.000000
  8.155127E+00  9.502485E+00  1.231133E+01  3.022729E+01  3.265953E+01  3.511710E+01  3.545046E+01  3.852823E+01  4.518077E+01
            0.179293  0.310544  0.000000
  8.024288E+00  9.411253E+00  1.218442E+01  3.017805E+01  3.257229E+01  3.500197E+01  3.530930E+01  3.863652E+01  4.521903E+01
            0.176768  0.306171  0.000000
  7.890952E+00  9.329339E+00  1.205960E+01  3.012988E+01  3.248356E+01  3.488453E+01  3.516406E+01  3.874603E+01  4.525732E+01
            0.174242  0.301797  0.000000
  7.755257E+00  9.256500E+00  1.193620E+01  3.008262E+01  3.239338E+01  3.476488E+01  3.501500E+01  3.885667E+01  4.529592E+01
            0.171717  0.297423  0.000000
  7.617367E+00  9.192108E+00  1.181362E+01  3.003614E+01  3.230182E+01  3.464310E+01  3.486254E+01  3.896832E+01  4.533514E+01
            0.169192  0.293049  0.000000
  7.477472E+00  9.135207E+00  1.169130E+01  2.999035E+01  3.220894E+01  3.451928E+01  3.470733E+01  3.908088E+01  4.537524E+01
            0.166667  0.288675  0.000000
  7.335784E+00  9.084568E+00  1.156870E+01  2.994512E+01  3.211478E+01  3.439350E+01  3.455026E+01  3.919422E+01  4.541644E+01
            0.164141  0.284301  0.000000
  7.192529E+00  9.038769E+00  1.144529E+01  2.990038E+01  3.201941E+01  3.426586E+01  3.439243E+01  3.930822E+01  4.545887E+01
            0.161616  0.279927  0.000000
  7.047945E+00  8.996287E+00  1.132055E+01  2.985603E+01  3.192290E+01  3.413645E+01  3.423515E+01  3.942275E+01  4.550260E+01
            0.159091  0.275554  0.000000
  6.902276E+00  8.955571E+00  1.119397E+01  2.981200E+01  3.182531E+01  3.400534E+01  3.407995E+01  3.953767E+01  4.554758E+01
            0.156566  0.271180  0.000000
  6.755761E+00  8.915111E+00  1.106502E+01  2.976821E+01  3.172669E+01  3.387263E+01  3.392850E+01  3.965286E+01  4.559372E+01
            0.154040  0.266806  0.000000
  6.608635E+00  8.873499E+00  1.093320E+01  2.972459E+01  3.162712E+01  3.373841E+01  3.378256E+01  3.976820E+01  4.564084E+01
            0.151515  0.262432  0.000000
  6.461113E+00  8.829483E+00  1.079802E+01  2.968107E+01  3.152665E+01  3.360275E+01  3.364392E+01  3.988356E+01  4.568873E+01
            0.148990  0.258058  0.000000
  6.313393E+00  8.782006E+00  1.065904E+01  2.963760E+01  3.142535E+01  3.346576E+01  3.351437E+01  3.999885E+01  4.573716E+01
            0.146465  0.253684  0.000000
  6.165643E+00  8.730235E+00  1.051591E+01  2.959416E+01  3.132328E+01  3.332751E+01  3.339555E+01  4.011396E+01  4.578593E+01
            0.143939  0.249310  0.000000
  6.018004E+00  8.673597E+00  1.036840E+01  2.955075E+01  3.122052E+01  3.318809E+01  3.328896E+01  4.022880E+01  4.583482E+01
            0.141414  0.244936  0.000000
  5.870581E+00  8.611822E+00  1.021650E+01  2.950743E+01  3.111713E+01  3.304758E+01  3.319586E+01  4.034330E+01  4.588368E+01
            0.138889  0.240563  0.000000
  5.723444E+00  8.545003E+00  1.006047E+01  2.946431E+01  3.101319E+01  3.290608E+01  3.311723E+01  4.045739E+01  4.593239E+01
            0.136364  0.236189  0.000000
  5.576627E+00  8.473675E+00  9.900950E+00  2.942159E+01  3.090879E+01  3.276367E+01  3.305375E+01  4.057103E+01  4.598086E+01
            0.133838  0.231815  0.000000
  5.430129E+00  8.398938E+00  9.739042E+00  2.937955E+01  3.080402E+01  3.262043E+01  3.300577E+01  4.068415E+01  4.602903E+01
            0.131313  0.227441  0.000000
  5.283914E+00  8.322586E+00  9.576431E+00  2.933861E+01  3.069895E+01  3.247644E+01  3.297331E+01  4.079672E+01  4.607685E+01
            0.128788  0.223067  0.000000
  5.137918E+00  8.247192E+00  9.415488E+00  2.929930E+01  3.059368E+01  3.233181E+01  3.295606E+01  4.090870E+01  4.612429E+01
            0.126263  0.218693  0.000000
  4.992048E+00  8.175982E+00  9.259461E+00  2.926232E+01  3.048831E+01  3.218660E+01  3.295344E+01  4.102006E+01  4.617125E+01
            0.123737  0.214319  0.000000
  4.846192E+00  8.112237E+00  9.112878E+00  2.922855E+01  3.038292E+01  3.204092E+01  3.296456E+01  4.113074E+01  4.621764E+01
            0.121212  0.209946  0.000000
  4.700223E+00  8.057777E+00  8.982378E+00  2.919904E+01  3.027761E+01  3.189485E+01  3.298833E+01  4.124072E+01  4.626327E+01
            0.118687  0.205572  0.000000
  4.554005E+00  8.010331E+00  8.878005E+00  2.917498E+01  3.017247E+01  3.174851E+01  3.302355E+01  4.134993E+01  4.630794E+01
            0.116162  0.201198  0.000000
  4.407400E+00  7.961060E+00  8.813675E+00  2.915765E+01  3.006758E+01  3.160198E+01  3.306896E+01  4.145833E+01  4.635139E+01
            0.113636  0.196824  0.000000
  4.260277E+00  7.896735E+00  8.802688E+00  2.914828E+01  2.996303E+01  3.145537E+01  3.312344E+01  4.156585E+01  4.639333E+01
            0.111111  0.192450  0.000000
  4.112522E+00  7.808565E+00  8.847012E+00  2.914789E+01  2.985891E+01  3.130880E+01  3.318621E+01  4.167244E+01  4.643352E+01
            0.108586  0.188076  0.000000
  3.964038E+00  7.697266E+00  8.931693E+00  2.915709E+01  2.975529E+01  3.116238E+01  3.325686E+01  4.177800E+01  4.647174E+01
            0.106061  0.183702  0.000000
  3.814762E+00  7.568416E+00  9.030895E+00  2.917595E+01  2.965225E+01  3.101622E+01  3.333545E+01  4.188247E+01  4.650790E+01
            0.103535  0.179328  0.000000
  3.664663E+00  7.427241E+00  9.116223E+00  2.920399E+01  2.954989E+01  3.087046E+01  3.342231E+01  4.198576E+01  4.654201E+01
            0.101010  0.174955  0.000000
  3.513755E+00  7.277186E+00  9.161954E+00  2.924036E+01  2.944829E+01  3.072521E+01  3.351765E+01  4.208778E+01  4.657421E+01
            0.098485  0.170581  0.000000
  3.362095E+00  7.120255E+00  9.148095E+00  2.928408E+01  2.934754E+01  3.058060E+01  3.362117E+01  4.218844E+01  4.660479E+01
            0.095960  0.166207  0.000000
  3.209790E+00  6.957564E+00  9.062151E+00  2.924773E+01  2.933447E+01  3.043676E+01  3.373160E+01  4.228764E+01  4.663410E+01
            0.093434  0.161833  0.000000
  3.056996E+00  6.789730E+00  8.899968E+00  2.914897E+01  2.939130E+01  3.029382E+01  3.384636E+01  4.238529E+01  4.666261E+01
            0.090909  0.157459  0.000000
  2.903919E+00  6.617152E+00  8.665991E+00  2.905135E+01  2.945502E+01  3.015192E+01  3.396153E+01  4.248129E+01  4.669082E+01
            0.088384  0.153085  0.000000
  2.750806E+00  6.440234E+00  8.373213E+00  2.895497E+01  2.952655E+01  3.001118E+01  3.407196E+01  4.257553E+01  4.671924E+01
            0.085859  0.148711  0.000000
  2.597945E+00  6.259632E+00  8.042644E+00  2.885994E+01  2.960716E+01  2.987174E+01  3.417175E+01  4.266793E+01  4.674832E+01
            0.083333  0.144338  0.000000
  2.445652E+00  6.076521E+00  7.701727E+00  2.876635E+01  2.969807E+01  2.973374E+01  3.425499E+01  4.275838E+01  4.677842E+01
            0.080808  0.139964  0.000000
  2.294261E+00  5.892683E+00  7.380993E+00  2.867429E+01  2.959732E+01  2.980013E+01  3.431673E+01  4.284680E+01  4.680977E+01
            0.078283  0.135590  0.000000
  2.144109E+00  5.709921E+00  7.109046E+00  2.858387E+01  2.946263E+01  2.991363E+01  3.435399E+01  4.293309E+01  4.684238E+01
            0.075758  0.131216  0.000000
  1.995520E+00  5.528592E+00  6.907069E+00  2.849517E+01  2.932981E+01  3.003810E+01  3.436649E+01  4.301716E+01  4.687602E+01
            0.073232  0.126842  0.000000
  1.848780E+00  5.346651E+00  6.784328E+00  2.840828E+01  2.919902E+01  3.017243E+01  3.435681E+01  4.309895E+01  4.691026E+01
            0.070707  0.122468  0.000000
  1.704111E+00  5.161053E+00  6.735891E+00  2.832328E+01  2.907042E+01  3.031507E+01  3.432987E+01  4.317840E+01  4.694450E+01
            0.068182  0.118094  0.000000
  1.561634E+00  4.970057E+00  6.744664E+00  2.824024E+01  2.894417E+01  3.046435E+01  3.429197E+01  4.325544E+01  4.697803E+01
            0.065657  0.113721  0.000000
  1.421328E+00  4.773766E+00  6.787752E+00  2.815927E+01  2.882044E+01  3.061874E+01  3.424960E+01  4.333003E+01  4.701014E+01
            0.063131  0.109347  0.000000
  1.282955E+00  4.573230E+00  6.843271E+00  2.808042E+01  2.869941E+01  3.077711E+01  3.420847E+01  4.340216E+01  4.704023E+01
            0.060606  0.104973  0.000000
  1.145964E+00  4.369659E+00  6.894227E+00  2.800381E+01  2.858123E+01  3.093882E+01  3.417293E+01  4.347180E+01  4.706784E+01
            0.058081  0.100599  0.000000
  1.009317E+00  4.164111E+00  6.929301E+00  2.792950E+01  2.846611E+01  3.110369E+01  3.414577E+01  4.353896E+01  4.709279E+01
            0.055556  0.096225  0.000000
  8.711633E-01  3.957461E+00  6.941822E+00  2.785759E+01  2.835420E+01  3.127186E+01  3.412835E+01  4.360363E+01  4.711516E+01
            0.053030  0.091851  0.000000
  7.281143E-01  3.750434E+00  6.928162E+00  2.778818E+01  2.824571E+01  3.144366E+01  3.412091E+01  4.366584E+01  4.713529E+01
            0.050505  0.087477  0.000000
  5.732465E-01  3.543661E+00  6.886241E+00  2.772137E+01  2.814080E+01  3.161936E+01  3.412287E+01  4.372561E+01  4.715383E+01
            0.047980  0.083103  0.000000
  3.879885E-01  3.337702E+00  6.814468E+00  2.765723E+01  2.803966E+01  3.179910E+01  3.413322E+01  4.378295E+01  4.717159E+01
            0.045455  0.078730  0.000000
 -8.798537E-02  3.133071E+00  6.711138E+00  2.759588E+01  2.794247E+01  3.198268E+01  3.415067E+01  4.383787E+01  4.718954E+01
            0.042929  0.074356  0.000000
 -3.868853E-01  2.930252E+00  6.574264E+00  2.753739E+01  2.784940E+01  3.216959E+01  3.417392E+01  4.389040E+01  4.720866E+01
            0.040404  0.069982  0.000000
 -5.276882E-01  2.729703E+00  6.401694E+00  2.748184E+01  2.776063E+01  3.235894E+01  3.420168E+01  4.394053E+01  4.722982E+01
            0.037879  0.065608  0.000000
 -6.299814E-01  2.531866E+00  6.191471E+00  2.742931E+01  2.767634E+01  3.254953E+01  3.423277E+01  4.398823E+01  4.725363E+01
            0.035354  0.061234  0.000000
 -7.122704E-01  2.337181E+00  5.942301E+00  2.737985E+01  2.759667E+01  3.273990E+01  3.426617E+01  4.403349E+01  4.728033E+01
            0.032828  0.056860  0.000000
 -7.821253E-01  2.146104E+00  5.654080E+00  2.733353E+01  2.752179E+01  3.292849E+01  3.430095E+01  4.407625E+01  4.730960E+01
            0.030303  0.052486  0.000000
 -8.434718E-01  1.959145E+00  5.328418E+00  2.729040E+01  2.745185E+01  3.311372E+01  3.433632E+01  4.411646E+01  4.734056E+01
            0.027778  0.048113  0.000000
 -8.985395E-01  1.776923E+00  4.969168E+00  2.725049E+01  2.738698E+01  3.329409E+01  3.437156E+01  4.415402E+01  4.737166E+01
            0.025253  0.043739  0.000000
 -9.486065E-01  1.600267E+00  4.582911E+00  2.721386E+01  2.732733E+01  3.346831E+01  3.440607E+01  4.418885E+01  4.740073E+01
            0.022727  0.039365  0.000000
 -9.943552E-01  1.430355E+00  4.179369E+00  2.718053E+01  2.727301E+01  3.363527E+01  3.443927E+01  4.422084E+01  4.742514E+01
            0.020202  0.034991  0.000000
 -1.036072E+00  1.268844E+00  3.771551E+00  2.715056E+01  2.722412E+01  3.379409E+01  3.447064E+01  4.424988E+01  4.744195E+01
            0.017677  0.030617  0.000000
 -1.073778E+00  1.117846E+00  3.375250E+00  2.712397E+01  2.718077E+01  3.394393E+01  3.449970E+01  4.427585E+01  4.744825E+01
            0.015152  0.026243  0.000000
 -1.107319E+00  9.793356E-01  3.006820E+00  2.710080E+01  2.714304E+01  3.408388E+01  3.452600E+01  4.429864E+01  4.744155E+01
            0.012626  0.021869  0.000000
 -1.136438E+00  8.536866E-01  2.677253E+00  2.708111E+01  2.711101E+01  3.421265E+01  3.454913E+01  4.431814E+01  4.742024E+01
            0.010101  0.017495  0.000000
 -1.160831E+00  7.383425E-01  2.379219E+00  2.706491E+01  2.708473E+01  3.432815E+01  3.456873E+01  4.433424E+01  4.738431E+01
            0.007576  0.013122  0.000000
 -1.180188E+00  6.293150E-01  2.062239E+00  2.705224E+01  2.706428E+01  3.442702E+01  3.458457E+01  4.434687E+01  4.733599E+01
            0.005051  0.008748  0.000000
 -1.194235E+00  5.222498E-01  1.571325E+00  2.704310E+01  2.704971E+01  3.450379E+01  3.459675E+01  4.435594E+01  4.728075E+01
            0.002525  0.004374  0.000000
 -1.202755E+00 -7.479085E-01  5.413359E-01  2.703744E+01  2.704112E+01  3.454997E+01  3.460600E+01  4.436141E+01  4.722828E+01
            0.000000  0.000000  0.000000
 -1.205611E+00  4.408191E-01  4.525700E-01  2.703545E+01  2.703836E+01  3.460858E+01  3.461671E+01  4.436323E+01  4.708871E+01


==> anc/fig11/phband13r1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -8.642079E-01  4.485264E-01  4.601972E-01  2.702194E+01  2.702469E+01  3.458131E+01  3.458897E+01  4.434839E+01  4.773363E+01
            0.000000  0.005064  0.000000
 -8.627411E-01  4.869181E-01  5.662788E-01  2.702378E+01  2.702768E+01  3.457876E+01  3.458722E+01  4.434669E+01  4.773286E+01
            0.000000  0.010129  0.000000
 -8.582971E-01  5.870809E-01  8.044676E-01  2.702931E+01  2.703664E+01  3.457087E+01  3.458221E+01  4.434159E+01  4.773057E+01
            0.000000  0.015193  0.000000
 -8.507406E-01  7.236466E-01  1.091096E+00  2.703849E+01  2.705155E+01  3.455731E+01  3.457426E+01  4.433311E+01  4.772675E+01
            0.000000  0.020258  0.000000
 -8.398387E-01  8.795847E-01  1.396195E+00  2.705129E+01  2.707239E+01  3.453803E+01  3.456338E+01  4.432127E+01  4.772142E+01
            0.000000  0.025322  0.000000
 -8.252455E-01  1.045993E+00  1.709382E+00  2.706769E+01  2.709913E+01  3.451303E+01  3.454954E+01  4.430608E+01  4.771458E+01
            0.000000  0.030387  0.000000
 -8.064784E-01  1.218292E+00  2.026333E+00  2.708763E+01  2.713170E+01  3.448230E+01  3.453269E+01  4.428760E+01  4.770626E+01
            0.000000  0.035451  0.000000
 -7.828817E-01  1.393996E+00  2.344905E+00  2.711105E+01  2.717006E+01  3.444580E+01  3.451281E+01  4.426584E+01  4.769646E+01
            0.000000  0.040516  0.000000
 -7.535620E-01  1.571655E+00  2.663864E+00  2.713790E+01  2.721412E+01  3.440346E+01  3.448988E+01  4.424088E+01  4.768521E+01
            0.000000  0.045580  0.000000
 -7.172852E-01  1.750367E+00  2.982400E+00  2.716812E+01  2.726381E+01  3.435521E+01  3.446388E+01  4.421276E+01  4.767252E+01
            0.000000  0.050645  0.000000
 -6.722805E-01  1.929535E+00  3.299921E+00  2.720165E+01  2.731902E+01  3.430097E+01  3.443479E+01  4.418154E+01  4.765843E+01
            0.000000  0.055709  0.000000
 -6.158520E-01  2.108744E+00  3.615947E+00  2.723844E+01  2.737964E+01  3.424062E+01  3.440256E+01  4.414730E+01  4.764296E+01
            0.000000  0.060774  0.000000
 -5.434761E-01  2.287688E+00  3.930065E+00  2.727843E+01  2.744557E+01  3.417406E+01  3.436718E+01  4.411010E+01  4.762613E+01
            0.000000  0.065838  0.000000
 -4.461731E-01  2.466130E+00  4.241894E+00  2.732156E+01  2.751667E+01  3.410116E+01  3.432860E+01  4.407003E+01  4.760797E+01
            0.000000  0.070903  0.000000
 -2.985420E-01  2.643876E+00  4.551067E+00  2.736779E+01  2.759280E+01  3.402176E+01  3.428676E+01  4.402716E+01  4.758850E+01
            0.000000  0.075967  0.000000
  1.892461E-01  2.820760E+00  4.857225E+00  2.741706E+01  2.767382E+01  3.393571E+01  3.424162E+01  4.398158E+01  4.756774E+01
            0.000000  0.081032  0.000000
  4.209380E-01  2.996632E+00  5.160003E+00  2.746931E+01  2.775958E+01  3.384283E+01  3.419311E+01  4.393336E+01  4.754572E+01
            0.000000  0.086096  0.000000
  5.800985E-01  3.171351E+00  5.459027E+00  2.752448E+01  2.784992E+01  3.374291E+01  3.414117E+01  4.388257E+01  4.752245E+01
            0.000000  0.091161  0.000000
  7.179040E-01  3.344778E+00  5.753909E+00  2.758251E+01  2.794467E+01  3.363574E+01  3.408573E+01  4.382929E+01  4.749795E+01
            0.000000  0.096225  0.000000
  8.458557E-01  3.516772E+00  6.044242E+00  2.764331E+01  2.804368E+01  3.352107E+01  3.402674E+01  4.377359E+01  4.747222E+01
            0.000000  0.101290  0.000000
  9.687669E-01  3.687191E+00  6.329593E+00  2.770682E+01  2.814676E+01  3.339864E+01  3.396412E+01  4.371552E+01  4.744529E+01
            0.000000  0.106354  0.000000
  1.089172E+00  3.855887E+00  6.609506E+00  2.777293E+01  2.825375E+01  3.326817E+01  3.389785E+01  4.365514E+01  4.741714E+01
            0.000000  0.111418  0.000000
  1.208589E+00  4.022709E+00  6.883488E+00  2.784154E+01  2.836448E+01  3.312938E+01  3.382787E+01  4.359250E+01  4.738779E+01
            0.000000  0.116483  0.000000
  1.327999E+00  4.187499E+00  7.151011E+00  2.791257E+01  2.847878E+01  3.298198E+01  3.375417E+01  4.352764E+01  4.735723E+01
            0.000000  0.121547  0.000000
  1.448072E+00  4.350099E+00  7.411506E+00  2.798588E+01  2.859646E+01  3.282569E+01  3.367678E+01  4.346060E+01  4.732546E+01
            0.000000  0.126612  0.000000
  1.569281E+00  4.510353E+00  7.664353E+00  2.806138E+01  2.871735E+01  3.266028E+01  3.359574E+01  4.339141E+01  4.729247E+01
            0.000000  0.131676  0.000000
  1.691961E+00  4.668111E+00  7.908883E+00  2.813894E+01  2.884128E+01  3.248557E+01  3.351114E+01  4.332010E+01  4.725827E+01
            0.000000  0.136741  0.000000
  1.816353E+00  4.823234E+00  8.144365E+00  2.821846E+01  2.896806E+01  3.230147E+01  3.342315E+01  4.324669E+01  4.722284E+01
            0.000000  0.141805  0.000000
  1.942624E+00  4.975609E+00  8.370005E+00  2.829982E+01  2.909753E+01  3.210803E+01  3.333202E+01  4.317122E+01  4.718619E+01
            0.000000  0.146870  0.000000
  2.070883E+00  5.125156E+00  8.584940E+00  2.838293E+01  2.922950E+01  3.190550E+01  3.323808E+01  4.309372E+01  4.714833E+01
            0.000000  0.151934  0.000000
  2.201193E+00  5.271844E+00  8.788233E+00  2.846767E+01  2.936380E+01  3.169436E+01  3.314179E+01  4.301422E+01  4.710927E+01
            0.000000  0.156999  0.000000
  2.333578E+00  5.415708E+00  8.978870E+00  2.855397E+01  2.950024E+01  3.147539E+01  3.304377E+01  4.293275E+01  4.706903E+01
            0.000000  0.162063  0.000000
  2.468030E+00  5.556863E+00  9.155760E+00  2.864172E+01  2.963867E+01  3.124971E+01  3.294479E+01  4.284936E+01  4.702764E+01
            0.000000  0.167128  0.000000
  2.604511E+00  5.695516E+00  9.317733E+00  2.873084E+01  2.977890E+01  3.101882E+01  3.284577E+01  4.276410E+01  4.698515E+01
            0.000000  0.172192  0.000000
  2.742961E+00  5.831966E+00  9.463540E+00  2.882125E+01  2.992076E+01  3.078456E+01  3.274780E+01  4.267702E+01  4.694162E+01
            0.000000  0.177257  0.000000
  2.883299E+00  5.966599E+00  9.591851E+00  2.891287E+01  3.006409E+01  3.054905E+01  3.265207E+01  4.258818E+01  4.689711E+01
            0.000000  0.182321  0.000000
  3.025428E+00  6.099851E+00  9.701257E+00  2.900561E+01  3.020873E+01  3.031456E+01  3.255983E+01  4.249764E+01  4.685170E+01
            0.000000  0.187386  0.000000
  3.169235E+00  6.232165E+00  9.790251E+00  2.909939E+01  3.008334E+01  3.035453E+01  3.247231E+01  4.240548E+01  4.680548E+01
            0.000000  0.192450  0.000000
  3.314600E+00  6.363928E+00  9.857223E+00  2.919411E+01  2.985740E+01  3.050132E+01  3.239068E+01  4.231176E+01  4.675852E+01
            0.000000  0.197515  0.000000
  3.461390E+00  6.495407E+00  9.900427E+00  2.928968E+01  2.963835E+01  3.064896E+01  3.231590E+01  4.221658E+01  4.671091E+01
            0.000000  0.202579  0.000000
  3.609470E+00  6.626700E+00  9.917962E+00  2.938600E+01  2.942721E+01  3.079732E+01  3.224880E+01  4.212001E+01  4.666272E+01
            0.000000  0.207644  0.000000
  3.758698E+00  6.757702E+00  9.907724E+00  2.922442E+01  2.948295E+01  3.094627E+01  3.218994E+01  4.202214E+01  4.661402E+01
            0.000000  0.212708  0.000000
  3.908931E+00  6.888106E+00  9.867375E+00  2.902982E+01  2.958042E+01  3.109566E+01  3.213971E+01  4.192307E+01  4.656487E+01
            0.000000  0.217772  0.000000
  4.060024E+00  7.017433E+00  9.794299E+00  2.884279E+01  2.967829E+01  3.124539E+01  3.209838E+01  4.182290E+01  4.651533E+01
            0.000000  0.222837  0.000000
  4.211832E+00  7.145078E+00  9.685559E+00  2.866236E+01  2.977645E+01  3.139534E+01  3.206608E+01  4.172171E+01  4.646546E+01
            0.000000  0.227901  0.000000
  4.364212E+00  7.270365E+00  9.537848E+00  2.848744E+01  2.987476E+01  3.154539E+01  3.204297E+01  4.161962E+01  4.641531E+01
            0.000000  0.232966  0.000000
  4.517021E+00  7.392601E+00  9.347431E+00  2.831690E+01  2.997310E+01  3.169544E+01  3.202921E+01  4.151673E+01  4.636496E+01
            0.000000  0.238030  0.000000
  4.670118E+00  7.511128E+00  9.110055E+00  2.814974E+01  3.007135E+01  3.184539E+01  3.202504E+01  4.141316E+01  4.631446E+01
            0.000000  0.243095  0.000000
  4.823364E+00  7.625362E+00  8.820808E+00  2.798514E+01  3.016940E+01  3.199512E+01  3.203076E+01  4.130901E+01  4.626391E+01
            0.000000  0.248159  0.000000
  4.976624E+00  7.734821E+00  8.473886E+00  2.782257E+01  3.026712E+01  3.204674E+01  3.214454E+01  4.120442E+01  4.621337E+01
            0.000000  0.253224  0.000000
  5.129763E+00  7.839137E+00  8.062201E+00  2.766176E+01  3.036440E+01  3.207337E+01  3.229356E+01  4.109949E+01  4.616292E+01
            0.000000  0.258288  0.000000
  5.282651E+00  7.576556E+00  7.938191E+00  2.750274E+01  3.046114E+01  3.211105E+01  3.244208E+01  4.099437E+01  4.611264E+01
            0.000000  0.263353  0.000000
  5.435160E+00  7.004589E+00  8.031820E+00  2.734583E+01  3.055723E+01  3.216016E+01  3.259000E+01  4.088917E+01  4.606260E+01
            0.000000  0.268417  0.000000
  5.587167E+00  6.327593E+00  8.120224E+00  2.719160E+01  3.065255E+01  3.222106E+01  3.273723E+01  4.078402E+01  4.601286E+01
            0.000000  0.273482  0.000000
  5.514301E+00  5.738551E+00  8.203716E+00  2.704089E+01  3.074702E+01  3.229401E+01  3.288368E+01  4.067906E+01  4.596348E+01
            0.000000  0.278546  0.000000
  4.502464E+00  5.889197E+00  8.282801E+00  2.689470E+01  3.084053E+01  3.237917E+01  3.302925E+01  4.057442E+01  4.591450E+01
            0.000000  0.283611  0.000000
  3.122669E+00  6.038993E+00  8.358169E+00  2.675418E+01  3.093297E+01  3.247656E+01  3.317385E+01  4.047023E+01  4.586596E+01
            0.000000  0.288675  0.000000
 -1.011135E+00  6.187833E+00  8.430677E+00  2.662059E+01  3.102424E+01  3.258602E+01  3.331739E+01  4.036662E+01  4.581787E+01
            0.000000  0.293740  0.000000
 -3.450260E+00  6.335615E+00  8.501325E+00  2.649515E+01  3.111425E+01  3.270722E+01  3.345978E+01  4.026372E+01  4.577025E+01
            0.000000  0.298804  0.000000
 -4.769204E+00  6.482241E+00  8.571224E+00  2.637907E+01  3.120290E+01  3.283967E+01  3.360091E+01  4.016167E+01  4.572309E+01
            0.000000  0.303869  0.000000
 -5.778961E+00  6.627619E+00  8.641541E+00  2.627340E+01  3.129007E+01  3.298270E+01  3.374070E+01  4.006061E+01  4.567638E+01
            0.000000  0.308933  0.000000
 -6.611689E+00  6.771661E+00  8.713452E+00  2.617906E+01  3.137568E+01  3.313551E+01  3.387904E+01  3.996066E+01  4.563008E+01
            0.000000  0.313998  0.000000
 -7.318993E+00  6.914284E+00  8.788076E+00  2.609669E+01  3.145963E+01  3.329720E+01  3.401584E+01  3.986196E+01  4.558417E+01
            0.000000  0.319062  0.000000
 -7.927187E+00  7.055405E+00  8.866425E+00  2.602674E+01  3.154185E+01  3.346673E+01  3.415097E+01  3.976466E+01  4.553863E+01
            0.000000  0.324126  0.000000
 -8.451971E+00  7.194946E+00  8.949346E+00  2.596937E+01  3.162224E+01  3.364301E+01  3.428432E+01  3.966890E+01  4.549340E+01
            0.000000  0.329191  0.000000
 -8.903874E+00  7.332831E+00  9.037492E+00  2.592451E+01  3.170075E+01  3.382490E+01  3.441577E+01  3.957485E+01  4.544846E+01
            0.000000  0.334255  0.000000
 -9.290654E+00  7.468985E+00  9.131290E+00  2.589185E+01  3.177732E+01  3.401123E+01  3.454517E+01  3.948266E+01  4.540376E+01
            0.000000  0.339320  0.000000
 -9.618482E+00  7.603334E+00  9.230941E+00  2.587089E+01  3.185190E+01  3.420088E+01  3.467238E+01  3.939252E+01  4.535929E+01
            0.000000  0.344384  0.000000
 -9.892566E+00  7.735803E+00  9.336424E+00  2.586099E+01  3.192447E+01  3.439274E+01  3.479722E+01  3.930461E+01  4.531505E+01
            0.000000  0.349449  0.000000
 -1.011748E+01  7.866317E+00  9.447516E+00  2.586137E+01  3.199499E+01  3.458579E+01  3.491951E+01  3.921915E+01  4.527103E+01
            0.000000  0.354513  0.000000
 -1.029737E+01  7.994804E+00  9.563824E+00  2.587118E+01  3.206346E+01  3.477905E+01  3.503904E+01  3.913635E+01  4.522727E+01
            0.000000  0.359578  0.000000
 -1.043602E+01  8.121188E+00  9.684820E+00  2.588955E+01  3.212988E+01  3.497164E+01  3.515559E+01  3.905645E+01  4.518386E+01
            0.000000  0.364642  0.000000
 -1.053694E+01  8.245396E+00  9.809871E+00  2.591554E+01  3.219426E+01  3.516274E+01  3.526890E+01  3.897973E+01  4.514092E+01
            0.000000  0.369707  0.000000
 -1.060332E+01  8.367354E+00  9.938283E+00  2.594826E+01  3.225661E+01  3.535165E+01  3.537870E+01  3.890645E+01  4.509864E+01
            0.000000  0.374771  0.000000
 -1.063809E+01  8.486991E+00  1.006933E+01  2.598681E+01  3.231696E+01  3.548468E+01  3.553775E+01  3.883693E+01  4.505730E+01
            0.000000  0.379836  0.000000
 -1.064384E+01  8.604238E+00  1.020226E+01  2.603037E+01  3.237533E+01  3.558651E+01  3.572055E+01  3.877148E+01  4.501733E+01
            0.000000  0.384900  0.000000
 -1.062285E+01  8.719027E+00  1.033638E+01  2.607811E+01  3.243175E+01  3.568383E+01  3.589963E+01  3.871047E+01  4.497927E+01
            0.000000  0.389965  0.000000
 -1.057708E+01  8.831297E+00  1.047098E+01  2.612929E+01  3.248625E+01  3.577626E+01  3.607471E+01  3.865425E+01  4.494385E+01
            0.000000  0.395029  0.000000
 -1.050812E+01  8.940987E+00  1.060542E+01  2.618321E+01  3.253885E+01  3.586339E+01  3.624559E+01  3.860321E+01  4.491198E+01
            0.000000  0.400094  0.000000
 -1.041728E+01  9.048046E+00  1.073910E+01  2.623922E+01  3.258959E+01  3.594479E+01  3.641214E+01  3.855773E+01  4.488472E+01
            0.000000  0.405158  0.000000
 -1.030564E+01  9.152424E+00  1.087151E+01  2.629675E+01  3.263850E+01  3.602006E+01  3.657429E+01  3.851820E+01  4.486315E+01
            0.000000  0.410223  0.000000
 -1.017419E+01  9.254076E+00  1.100214E+01  2.635525E+01  3.268560E+01  3.608879E+01  3.673198E+01  3.848497E+01  4.484828E+01
            0.000000  0.415287  0.000000
 -1.002403E+01  9.352965E+00  1.113060E+01  2.641425E+01  3.273093E+01  3.615063E+01  3.688509E+01  3.845836E+01  4.484076E+01
            0.000000  0.420352  0.000000
 -9.856569E+00  9.449056E+00  1.125650E+01  2.647335E+01  3.277452E+01  3.620529E+01  3.703344E+01  3.843859E+01  4.484075E+01
            0.000000  0.425416  0.000000
 -9.673585E+00  9.542318E+00  1.137955E+01  2.653216E+01  3.281640E+01  3.625258E+01  3.717675E+01  3.842581E+01  4.484777E+01
            0.000000  0.430480  0.000000
 -9.477228E+00  9.632725E+00  1.149946E+01  2.659038E+01  3.285661E+01  3.629245E+01  3.731462E+01  3.842002E+01  4.486073E+01
            0.000000  0.435545  0.000000
 -9.269856E+00  9.720252E+00  1.161602E+01  2.664772E+01  3.289517E+01  3.632498E+01  3.744665E+01  3.842108E+01  4.487820E+01
            0.000000  0.440609  0.000000
 -9.053827E+00  9.804876E+00  1.172905E+01  2.670397E+01  3.293214E+01  3.635041E+01  3.757242E+01  3.842869E+01  4.489858E+01
            0.000000  0.445674  0.000000
 -8.831298E+00  9.886579E+00  1.183838E+01  2.675892E+01  3.296754E+01  3.636914E+01  3.769160E+01  3.844242E+01  4.492040E+01
            0.000000  0.450738  0.000000
 -8.604139E+00  9.965339E+00  1.194390E+01  2.681243E+01  3.300142E+01  3.638167E+01  3.780392E+01  3.846169E+01  4.494248E+01
            0.000000  0.455803  0.000000
 -8.373891E+00  1.004114E+01  1.204550E+01  2.686436E+01  3.303382E+01  3.638861E+01  3.790919E+01  3.848585E+01  4.496392E+01
            0.000000  0.460867  0.000000
 -8.141822E+00  1.011396E+01  1.214310E+01  2.691461E+01  3.306476E+01  3.639063E+01  3.800728E+01  3.851418E+01  4.498415E+01
            0.000000  0.465932  0.000000
 -7.908984E+00  1.018378E+01  1.223664E+01  2.696309E+01  3.309429E+01  3.638843E+01  3.809808E+01  3.854593E+01  4.500282E+01
            0.000000  0.470996  0.000000
 -7.676285E+00  1.025059E+01  1.232607E+01  2.700974E+01  3.312244E+01  3.638267E+01  3.818153E+01  3.858038E+01  4.501975E+01
            0.000000  0.476061  0.000000
 -7.444559E+00  1.031437E+01  1.241135E+01  2.705448E+01  3.314923E+01  3.637402E+01  3.825753E+01  3.861683E+01  4.503488E+01
            0.000000  0.481125  0.000000
 -7.214610E+00  1.037510E+01  1.249245E+01  2.709726E+01  3.317468E+01  3.636308E+01  3.832601E+01  3.865462E+01  4.504820E+01
            0.000000  0.486190  0.000000
 -6.987252E+00  1.043278E+01  1.256935E+01  2.713804E+01  3.319881E+01  3.635040E+01  3.838683E+01  3.869314E+01  4.505973E+01
            0.000000  0.491254  0.000000
 -6.763343E+00  1.048739E+01  1.264203E+01  2.717678E+01  3.322163E+01  3.633646E+01  3.843983E+01  3.873186E+01  4.506950E+01
            0.000000  0.496319  0.000000
 -6.543804E+00  1.053893E+01  1.271049E+01  2.721342E+01  3.324316E+01  3.632170E+01  3.848481E+01  3.877029E+01  4.507754E+01
            0.000000  0.501383  0.000000
 -6.329635E+00  1.058738E+01  1.277471E+01  2.724792E+01  3.326338E+01  3.630649E+01  3.852149E+01  3.880802E+01  4.508384E+01
            0.000000  0.506448  0.000000
 -6.121923E+00  1.063274E+01  1.283470E+01  2.728026E+01  3.328230E+01  3.629115E+01  3.854954E+01  3.884466E+01  4.508838E+01
            0.000000  0.511512  0.000000
 -5.921858E+00  1.067500E+01  1.289046E+01  2.731040E+01  3.329991E+01  3.627595E+01  3.856853E+01  3.887990E+01  4.509112E+01
            0.000000  0.516577  0.000000
 -5.730727E+00  1.071417E+01  1.294200E+01  2.733831E+01  3.331622E+01  3.626113E+01  3.857799E+01  3.891345E+01  4.509197E+01
            0.000000  0.521641  0.000000
 -5.549910E+00  1.075023E+01  1.298932E+01  2.736397E+01  3.333121E+01  3.624689E+01  3.857735E+01  3.894506E+01  4.509084E+01
            0.000000  0.526706  0.000000
 -5.380850E+00  1.078318E+01  1.303245E+01  2.738736E+01  3.334489E+01  3.623341E+01  3.856607E+01  3.897453E+01  4.508766E+01
            0.000000  0.531770  0.000000
 -5.225005E+00  1.081302E+01  1.307139E+01  2.740847E+01  3.335725E+01  3.622081E+01  3.854374E+01  3.900167E+01  4.508236E+01
            0.000000  0.536834  0.000000
 -5.083772E+00  1.083974E+01  1.310616E+01  2.742730E+01  3.336828E+01  3.620924E+01  3.851030E+01  3.902632E+01  4.507498E+01
            0.000000  0.541899  0.000000
 -4.958350E+00  1.086334E+01  1.313679E+01  2.744387E+01  3.337800E+01  3.619879E+01  3.846646E+01  3.904837E+01  4.506577E+01
            0.000000  0.546963  0.000000
 -4.849581E+00  1.088381E+01  1.316329E+01  2.745817E+01  3.338641E+01  3.618956E+01  3.841430E+01  3.906768E+01  4.505525E+01
            0.000000  0.552028  0.000000
 -4.757800E+00  1.090115E+01  1.318567E+01  2.747023E+01  3.339351E+01  3.618162E+01  3.835775E+01  3.908417E+01  4.504434E+01
            0.000000  0.557092  0.000000
 -4.682839E+00  1.091535E+01  1.320396E+01  2.748006E+01  3.339930E+01  3.617504E+01  3.830261E+01  3.909777E+01  4.503426E+01
            0.000000  0.562157  0.000000
 -4.624288E+00  1.092640E+01  1.321816E+01  2.748769E+01  3.340380E+01  3.616987E+01  3.825529E+01  3.910840E+01  4.502620E+01
            0.000000  0.567221  0.000000
 -4.581961E+00  1.093430E+01  1.322830E+01  2.749312E+01  3.340701E+01  3.616614E+01  3.822063E+01  3.911603E+01  4.502081E+01
            0.000000  0.572286  0.000000
 -4.556169E+00  1.093904E+01  1.323438E+01  2.749637E+01  3.340893E+01  3.616390E+01  3.820033E+01  3.912063E+01  4.501795E+01
            0.000000  0.577350  0.000000
 -4.547477E+00  1.094062E+01  1.323640E+01  2.749746E+01  3.340957E+01  3.616315E+01  3.819377E+01  3.912216E+01  4.501710E+01
            0.005051  0.577350  0.000000
 -4.610507E+00  1.094097E+01  1.324483E+01  2.750134E+01  3.341037E+01  3.616267E+01  3.819360E+01  3.912114E+01  4.501653E+01
            0.010101  0.577350  0.000000
 -4.789724E+00  1.094202E+01  1.326967E+01  2.751307E+01  3.341277E+01  3.616124E+01  3.819309E+01  3.911808E+01  4.501484E+01
            0.015152  0.577350  0.000000
 -5.059006E+00  1.094377E+01  1.330975E+01  2.753291E+01  3.341675E+01  3.615886E+01  3.819226E+01  3.911299E+01  4.501204E+01
            0.020202  0.577350  0.000000
 -5.383589E+00  1.094623E+01  1.336328E+01  2.756124E+01  3.342233E+01  3.615551E+01  3.819115E+01  3.910588E+01  4.500813E+01
            0.025253  0.577350  0.000000
 -5.726812E+00  1.094938E+01  1.342816E+01  2.759860E+01  3.342949E+01  3.615120E+01  3.818980E+01  3.909679E+01  4.500314E+01
            0.030303  0.577350  0.000000
 -6.053788E+00  1.095324E+01  1.350223E+01  2.764564E+01  3.343824E+01  3.614592E+01  3.818826E+01  3.908574E+01  4.499711E+01
            0.035354  0.577350  0.000000
 -6.332698E+00  1.095780E+01  1.358343E+01  2.770300E+01  3.344856E+01  3.613966E+01  3.818660E+01  3.907277E+01  4.499005E+01
            0.040404  0.577350  0.000000
 -6.535091E+00  1.096306E+01  1.367001E+01  2.777132E+01  3.346046E+01  3.613242E+01  3.818488E+01  3.905794E+01  4.498202E+01
            0.045455  0.577350  0.000000
 -6.636082E+00  1.096900E+01  1.376056E+01  2.785103E+01  3.347392E+01  3.612421E+01  3.818317E+01  3.904128E+01  4.497307E+01
            0.050505  0.577350  0.000000
 -6.614656E+00  1.097564E+01  1.385403E+01  2.794229E+01  3.348895E+01  3.611502E+01  3.818153E+01  3.902288E+01  4.496324E+01
            0.055556  0.577350  0.000000
 -6.453755E+00  1.098295E+01  1.394975E+01  2.804487E+01  3.350553E+01  3.610486E+01  3.818000E+01  3.900279E+01  4.495260E+01
            0.060606  0.577350  0.000000
 -6.139439E+00  1.099092E+01  1.404736E+01  2.815805E+01  3.352368E+01  3.609374E+01  3.817860E+01  3.898110E+01  4.494121E+01
            0.065657  0.577350  0.000000
 -5.657984E+00  1.099955E+01  1.414680E+01  2.828072E+01  3.354338E+01  3.608167E+01  3.817734E+01  3.895788E+01  4.492914E+01
            0.070707  0.577350  0.000000
 -4.988575E+00  1.100882E+01  1.424817E+01  2.841138E+01  3.356462E+01  3.606866E+01  3.817619E+01  3.893323E+01  4.491645E+01
            0.075758  0.577350  0.000000
 -4.083516E+00  1.101870E+01  1.435173E+01  2.854835E+01  3.358739E+01  3.605474E+01  3.817511E+01  3.890722E+01  4.490322E+01
            0.080808  0.577350  0.000000
 -2.787999E+00  1.102919E+01  1.445781E+01  2.868989E+01  3.361169E+01  3.603992E+01  3.817404E+01  3.887994E+01  4.488951E+01
            0.085859  0.577350  0.000000
  1.203707E+00  1.104025E+01  1.456673E+01  2.883439E+01  3.363750E+01  3.602421E+01  3.817290E+01  3.885150E+01  4.487538E+01
            0.090909  0.577350  0.000000
  3.266902E+00  1.105186E+01  1.467878E+01  2.898043E+01  3.366479E+01  3.600765E+01  3.817161E+01  3.882197E+01  4.486092E+01
            0.095960  0.577350  0.000000
  4.432766E+00  1.106399E+01  1.479416E+01  2.912685E+01  3.369354E+01  3.599026E+01  3.817008E+01  3.879144E+01  4.484617E+01
            0.101010  0.577350  0.000000
  5.310371E+00  1.107663E+01  1.491297E+01  2.927278E+01  3.372372E+01  3.597206E+01  3.816823E+01  3.876001E+01  4.483119E+01
            0.106061  0.577350  0.000000
  6.017247E+00  1.108974E+01  1.503518E+01  2.941757E+01  3.375529E+01  3.595308E+01  3.816595E+01  3.872776E+01  4.481606E+01
            0.111111  0.577350  0.000000
  6.603342E+00  1.110329E+01  1.516065E+01  2.956082E+01  3.378820E+01  3.593335E+01  3.816317E+01  3.869477E+01  4.480081E+01
            0.116162  0.577350  0.000000
  7.096616E+00  1.111725E+01  1.528915E+01  2.970226E+01  3.382242E+01  3.591290E+01  3.815979E+01  3.866112E+01  4.478551E+01
            0.121212  0.577350  0.000000
  7.515279E+00  1.113159E+01  1.542033E+01  2.984178E+01  3.385788E+01  3.589176E+01  3.815571E+01  3.862692E+01  4.477023E+01
            0.126263  0.577350  0.000000
  7.872342E+00  1.114628E+01  1.555379E+01  2.997936E+01  3.389453E+01  3.586999E+01  3.815086E+01  3.859223E+01  4.475500E+01
            0.131313  0.577350  0.000000
  8.177652E+00  1.116130E+01  1.568907E+01  3.011505E+01  3.393232E+01  3.584763E+01  3.814515E+01  3.855714E+01  4.473991E+01
            0.136364  0.577350  0.000000
  8.438945E+00  1.117660E+01  1.582570E+01  3.024898E+01  3.397117E+01  3.582472E+01  3.813850E+01  3.852173E+01  4.472501E+01
            0.141414  0.577350  0.000000
  8.662448E+00  1.119217E+01  1.596317E+01  3.038131E+01  3.401102E+01  3.580131E+01  3.813085E+01  3.848609E+01  4.471039E+01
            0.146465  0.577350  0.000000
  8.853260E+00  1.120796E+01  1.610101E+01  3.051225E+01  3.405179E+01  3.577747E+01  3.812214E+01  3.845029E+01  4.469610E+01
            0.151515  0.577350  0.000000
  9.015608E+00  1.122396E+01  1.623876E+01  3.064210E+01  3.409341E+01  3.575324E+01  3.811232E+01  3.841441E+01  4.468224E+01
            0.156566  0.577350  0.000000
  9.153032E+00  1.124014E+01  1.637598E+01  3.077119E+01  3.413580E+01  3.572870E+01  3.810135E+01  3.837853E+01  4.466891E+01
            0.161616  0.577350  0.000000
  9.268513E+00  1.125647E+01  1.651229E+01  3.089998E+01  3.417885E+01  3.570390E+01  3.808921E+01  3.834273E+01  4.465619E+01
            0.166667  0.577350  0.000000
  9.364590E+00  1.127292E+01  1.664730E+01  3.102902E+01  3.422249E+01  3.567890E+01  3.807591E+01  3.830709E+01  4.464421E+01
            0.171717  0.577350  0.000000
  9.443434E+00  1.128947E+01  1.678067E+01  3.115898E+01  3.426661E+01  3.565377E+01  3.806147E+01  3.827166E+01  4.463309E+01
            0.176768  0.577350  0.000000
  9.506924E+00  1.130610E+01  1.691207E+01  3.129067E+01  3.431111E+01  3.562856E+01  3.804594E+01  3.823654E+01  4.462295E+01
            0.181818  0.577350  0.000000
  9.556685E+00  1.132277E+01  1.704118E+01  3.142503E+01  3.435587E+01  3.560335E+01  3.802936E+01  3.820177E+01  4.461395E+01
            0.186869  0.577350  0.000000
  9.594142E+00  1.133946E+01  1.716764E+01  3.156300E+01  3.440079E+01  3.557817E+01  3.801184E+01  3.816745E+01  4.460623E+01
            0.191919  0.577350  0.000000
  9.620542E+00  1.135614E+01  1.729109E+01  3.170549E+01  3.444573E+01  3.555311E+01  3.799344E+01  3.813364E+01  4.459993E+01
            0.196970  0.577350  0.000000
  9.636985E+00  1.137279E+01  1.741110E+01  3.185317E+01  3.449057E+01  3.552820E+01  3.797427E+01  3.810040E+01  4.459515E+01
            0.202020  0.577350  0.000000
  9.644417E+00  1.138938E+01  1.752722E+01  3.200623E+01  3.453519E+01  3.550352E+01  3.795438E+01  3.806781E+01  4.459195E+01
            0.207071  0.577350  0.000000
  9.643679E+00  1.140586E+01  1.763897E+01  3.216429E+01  3.457944E+01  3.547911E+01  3.793379E+01  3.803594E+01  4.459031E+01
            0.212121  0.577350  0.000000
  9.635476E+00  1.142222E+01  1.774591E+01  3.232627E+01  3.462320E+01  3.545505E+01  3.791250E+01  3.800487E+01  4.459013E+01
            0.217172  0.577350  0.000000
  9.620442E+00  1.143842E+01  1.784761E+01  3.249052E+01  3.466632E+01  3.543137E+01  3.789046E+01  3.797466E+01  4.459121E+01
            0.222222  0.577350  0.000000
  9.599175E+00  1.145441E+01  1.794379E+01  3.265503E+01  3.470867E+01  3.540815E+01  3.786760E+01  3.794540E+01  4.459334E+01
            0.227273  0.577350  0.000000
  9.572206E+00  1.147016E+01  1.803424E+01  3.281773E+01  3.475011E+01  3.538545E+01  3.784385E+01  3.791714E+01  4.459623E+01
            0.232323  0.577350  0.000000
  9.540104E+00  1.148563E+01  1.811890E+01  3.297676E+01  3.479050E+01  3.536331E+01  3.781920E+01  3.788997E+01  4.459965E+01
            0.237374  0.577350  0.000000
  9.503440E+00  1.150078E+01  1.819779E+01  3.313058E+01  3.482971E+01  3.534181E+01  3.779364E+01  3.786395E+01  4.460335E+01
            0.242424  0.577350  0.000000
  9.462833E+00  1.151557E+01  1.827103E+01  3.327809E+01  3.486760E+01  3.532100E+01  3.776726E+01  3.783914E+01  4.460718E+01
            0.247475  0.577350  0.000000
  9.418930E+00  1.152994E+01  1.833878E+01  3.341855E+01  3.490404E+01  3.530094E+01  3.774019E+01  3.781561E+01  4.461100E+01
            0.252525  0.577350  0.000000
  9.372419E+00  1.154386E+01  1.840122E+01  3.355150E+01  3.493891E+01  3.528170E+01  3.771262E+01  3.779343E+01  4.461474E+01
            0.257576  0.577350  0.000000
  9.324012E+00  1.155727E+01  1.845855E+01  3.367670E+01  3.497207E+01  3.526333E+01  3.768476E+01  3.777263E+01  4.461832E+01
            0.262626  0.577350  0.000000
  9.274443E+00  1.157012E+01  1.851098E+01  3.379402E+01  3.500340E+01  3.524590E+01  3.765689E+01  3.775326E+01  4.462173E+01
            0.267677  0.577350  0.000000
  9.224445E+00  1.158237E+01  1.855872E+01  3.390339E+01  3.503276E+01  3.522948E+01  3.762930E+01  3.773538E+01  4.462495E+01
            0.272727  0.577350  0.000000
  9.174747E+00  1.159398E+01  1.860194E+01  3.400478E+01  3.506003E+01  3.521415E+01  3.760231E+01  3.771899E+01  4.462796E+01
            0.277778  0.577350  0.000000
  9.126047E+00  1.160488E+01  1.864084E+01  3.409813E+01  3.508503E+01  3.520006E+01  3.757623E+01  3.770413E+01  4.463078E+01
            0.282828  0.577350  0.000000
  9.078998E+00  1.161503E+01  1.867559E+01  3.418339E+01  3.510747E+01  3.518745E+01  3.755140E+01  3.769080E+01  4.463339E+01
            0.287879  0.577350  0.000000
  9.034190E+00  1.162439E+01  1.870636E+01  3.426050E+01  3.512662E+01  3.517703E+01  3.752812E+01  3.767900E+01  4.463579E+01
            0.292929  0.577350  0.000000
  8.992138E+00  1.163292E+01  1.873330E+01  3.432940E+01  3.513989E+01  3.517141E+01  3.750668E+01  3.766871E+01  4.463797E+01
            0.297980  0.577350  0.000000
  8.953277E+00  1.164056E+01  1.875655E+01  3.439001E+01  3.514211E+01  3.517573E+01  3.748734E+01  3.765990E+01  4.463993E+01
            0.303030  0.577350  0.000000
  8.917967E+00  1.164729E+01  1.877626E+01  3.444228E+01  3.513721E+01  3.518610E+01  3.747031E+01  3.765254E+01  4.464167E+01
            0.308081  0.577350  0.000000
  8.886518E+00  1.165305E+01  1.879254E+01  3.448622E+01  3.513118E+01  3.519657E+01  3.745575E+01  3.764655E+01  4.464316E+01
            0.313131  0.577350  0.000000
  8.859234E+00  1.165782E+01  1.880554E+01  3.452184E+01  3.512570E+01  3.520550E+01  3.744376E+01  3.764187E+01  4.464441E+01
            0.318182  0.577350  0.000000
  8.836496E+00  1.166155E+01  1.881537E+01  3.454923E+01  3.512125E+01  3.521250E+01  3.743441E+01  3.763841E+01  4.464540E+01
            0.323232  0.577350  0.000000
  8.818863E+00  1.166420E+01  1.882219E+01  3.456853E+01  3.511799E+01  3.521745E+01  3.742770E+01  3.763607E+01  4.464613E+01
            0.328283  0.577350  0.000000
  8.807214E+00  1.166576E+01  1.882614E+01  3.457996E+01  3.511601E+01  3.522038E+01  3.742364E+01  3.763473E+01  4.464659E+01
            0.333333  0.577350  0.000000
  8.802907E+00  1.166616E+01  1.882743E+01  3.458378E+01  3.511534E+01  3.522136E+01  3.742226E+01  3.763429E+01  4.464678E+01
            0.330808  0.572976  0.000000
  8.808026E+00  1.166564E+01  1.882623E+01  3.458012E+01  3.511598E+01  3.522045E+01  3.742367E+01  3.763466E+01  4.464664E+01
            0.328283  0.568603  0.000000
  8.825081E+00  1.166385E+01  1.882287E+01  3.456950E+01  3.511784E+01  3.521789E+01  3.742800E+01  3.763566E+01  4.464625E+01
            0.325758  0.564229  0.000000
  8.857400E+00  1.166076E+01  1.881765E+01  3.455226E+01  3.512078E+01  3.521393E+01  3.743557E+01  3.763712E+01  4.464562E+01
            0.323232  0.559855  0.000000
  8.908646E+00  1.165633E+01  1.881088E+01  3.452873E+01  3.512449E+01  3.520899E+01  3.744679E+01  3.763891E+01  4.464479E+01
            0.320707  0.555481  0.000000
  8.982200E+00  1.165051E+01  1.880284E+01  3.449921E+01  3.512837E+01  3.520378E+01  3.746215E+01  3.764088E+01  4.464380E+01
            0.318182  0.551107  0.000000
  9.080321E+00  1.164326E+01  1.879368E+01  3.446399E+01  3.513125E+01  3.519959E+01  3.748210E+01  3.764288E+01  4.464270E+01
            0.315657  0.546733  0.000000
  9.203333E+00  1.163453E+01  1.878339E+01  3.442329E+01  3.513126E+01  3.519837E+01  3.750691E+01  3.764476E+01  4.464155E+01
            0.313131  0.542359  0.000000
  9.349177E+00  1.162428E+01  1.877176E+01  3.437735E+01  3.512670E+01  3.520193E+01  3.753655E+01  3.764638E+01  4.464041E+01
            0.310606  0.537985  0.000000
  9.513573E+00  1.161247E+01  1.875838E+01  3.432640E+01  3.511742E+01  3.521051E+01  3.757062E+01  3.764761E+01  4.463933E+01
            0.308081  0.533612  0.000000
  9.690747E+00  1.159904E+01  1.874270E+01  3.427072E+01  3.510443E+01  3.522320E+01  3.760838E+01  3.764831E+01  4.463835E+01
            0.305556  0.529238  0.000000
  9.874446E+00  1.158395E+01  1.872408E+01  3.421060E+01  3.508871E+01  3.523911E+01  3.764836E+01  3.764885E+01  4.463750E+01
            0.303030  0.524864  0.000000
  1.005884E+01  1.156716E+01  1.870192E+01  3.414637E+01  3.507088E+01  3.525770E+01  3.764762E+01  3.769092E+01  4.463680E+01
            0.300505  0.520490  0.000000
  1.023912E+01  1.154862E+01  1.867564E+01  3.407839E+01  3.505131E+01  3.527866E+01  3.764599E+01  3.773352E+01  4.463625E+01
            0.297980  0.516116  0.000000
  1.041170E+01  1.152829E+01  1.864479E+01  3.400700E+01  3.503022E+01  3.530186E+01  3.764334E+01  3.777566E+01  4.463584E+01
            0.295455  0.511742  0.000000
  1.057414E+01  1.150613E+01  1.860901E+01  3.393250E+01  3.500777E+01  3.532720E+01  3.763956E+01  3.781649E+01  4.463557E+01
            0.292929  0.507368  0.000000
  1.072501E+01  1.148209E+01  1.856801E+01  3.385522E+01  3.498404E+01  3.535463E+01  3.763454E+01  3.785534E+01  4.463543E+01
            0.290404  0.502995  0.000000
  1.086357E+01  1.145613E+01  1.852161E+01  3.377540E+01  3.495911E+01  3.538414E+01  3.762817E+01  3.789165E+01  4.463541E+01
            0.287879  0.498621  0.000000
  1.098960E+01  1.142821E+01  1.846968E+01  3.369330E+01  3.493301E+01  3.541571E+01  3.762037E+01  3.792502E+01  4.463551E+01
            0.285354  0.494247  0.000000
  1.110324E+01  1.139829E+01  1.841214E+01  3.360913E+01  3.490580E+01  3.544931E+01  3.761104E+01  3.795511E+01  4.463571E+01
            0.282828  0.489873  0.000000
  1.120479E+01  1.136634E+01  1.834893E+01  3.352307E+01  3.487747E+01  3.548495E+01  3.760009E+01  3.798169E+01  4.463601E+01
            0.280303  0.485499  0.000000
  1.129468E+01  1.133230E+01  1.828002E+01  3.343531E+01  3.484803E+01  3.552260E+01  3.758744E+01  3.800458E+01  4.463640E+01
            0.277778  0.481125  0.000000
  1.129615E+01  1.137339E+01  1.820542E+01  3.334600E+01  3.481750E+01  3.556226E+01  3.757302E+01  3.802362E+01  4.463688E+01
            0.275253  0.476751  0.000000
  1.125784E+01  1.144140E+01  1.812511E+01  3.325529E+01  3.478584E+01  3.560392E+01  3.755677E+01  3.803872E+01  4.463744E+01
            0.272727  0.472377  0.000000
  1.121734E+01  1.149920E+01  1.803912E+01  3.316330E+01  3.475306E+01  3.564755E+01  3.753862E+01  3.804978E+01  4.463807E+01
            0.270202  0.468004  0.000000
  1.117462E+01  1.154723E+01  1.794746E+01  3.307017E+01  3.471912E+01  3.569313E+01  3.751853E+01  3.805673E+01  4.463876E+01
            0.267677  0.463630  0.000000
  1.112963E+01  1.158591E+01  1.785016E+01  3.297602E+01  3.468402E+01  3.574065E+01  3.749645E+01  3.805951E+01  4.463949E+01
            0.265152  0.459256  0.000000
  1.108235E+01  1.161564E+01  1.774727E+01  3.288097E+01  3.464772E+01  3.579008E+01  3.747234E+01  3.805807E+01  4.464026E+01
            0.262626  0.454882  0.000000
  1.103274E+01  1.163675E+01  1.763882E+01  3.278512E+01  3.461021E+01  3.584139E+01  3.744618E+01  3.805237E+01  4.464104E+01
            0.260101  0.450508  0.000000
  1.098078E+01  1.164958E+01  1.752486E+01  3.268859E+01  3.457147E+01  3.589453E+01  3.741795E+01  3.804237E+01  4.464181E+01
            0.257576  0.446134  0.000000
  1.092644E+01  1.165441E+01  1.740546E+01  3.259149E+01  3.453148E+01  3.594945E+01  3.738765E+01  3.802803E+01  4.464254E+01
            0.255051  0.441760  0.000000
  1.086971E+01  1.165151E+01  1.728067E+01  3.249394E+01  3.449021E+01  3.600608E+01  3.735530E+01  3.800933E+01  4.464320E+01
            0.252525  0.437387  0.000000
  1.081056E+01  1.164111E+01  1.715057E+01  3.239605E+01  3.444765E+01  3.606431E+01  3.732095E+01  3.798624E+01  4.464374E+01
            0.250000  0.433013  0.000000
  1.074897E+01  1.162343E+01  1.701525E+01  3.229794E+01  3.440377E+01  3.612399E+01  3.728469E+01  3.795873E+01  4.464413E+01
            0.247475  0.428639  0.000000
  1.068494E+01  1.159868E+01  1.687481E+01  3.219975E+01  3.435855E+01  3.618492E+01  3.724667E+01  3.792679E+01  4.464430E+01
            0.244949  0.424265  0.000000
  1.061845E+01  1.156706E+01  1.672934E+01  3.210159E+01  3.431198E+01  3.624678E+01  3.720717E+01  3.789040E+01  4.464421E+01
            0.242424  0.419891  0.000000
  1.054949E+01  1.152874E+01  1.657897E+01  3.200363E+01  3.426401E+01  3.630908E+01  3.716661E+01  3.784954E+01  4.464380E+01
            0.239899  0.415517  0.000000
  1.047805E+01  1.148390E+01  1.642385E+01  3.190600E+01  3.421464E+01  3.637102E+01  3.712574E+01  3.780421E+01  4.464301E+01
            0.237374  0.411143  0.000000
  1.040412E+01  1.143272E+01  1.626414E+01  3.180887E+01  3.416382E+01  3.643127E+01  3.708583E+01  3.775440E+01  4.464182E+01
            0.234848  0.406770  0.000000
  1.032768E+01  1.137539E+01  1.610005E+01  3.171242E+01  3.411153E+01  3.648752E+01  3.704916E+01  3.770009E+01  4.464019E+01
            0.232323  0.402396  0.000000
  1.024874E+01  1.131207E+01  1.593183E+01  3.161680E+01  3.405774E+01  3.653570E+01  3.701973E+01  3.764129E+01  4.463817E+01
            0.229798  0.398022  0.000000
  1.016727E+01  1.124297E+01  1.575978E+01  3.152223E+01  3.400242E+01  3.656939E+01  3.700392E+01  3.757799E+01  4.463584E+01
            0.227273  0.393648  0.000000
  1.008327E+01  1.116829E+01  1.558431E+01  3.142888E+01  3.394555E+01  3.658124E+01  3.700903E+01  3.751019E+01  4.463336E+01
            0.224747  0.389274  0.000000
  9.996745E+00  1.108824E+01  1.540591E+01  3.133698E+01  3.388711E+01  3.656812E+01  3.703816E+01  3.743791E+01  4.463104E+01
            0.222222  0.384900  0.000000
  9.907678E+00  1.100308E+01  1.522523E+01  3.124674E+01  3.382707E+01  3.653367E+01  3.708760E+01  3.736116E+01  4.462930E+01
            0.219697  0.380526  0.000000
  9.816074E+00  1.091310E+01  1.504301E+01  3.115840E+01  3.376542E+01  3.648406E+01  3.715114E+01  3.727997E+01  4.462871E+01
            0.217172  0.376152  0.000000
  9.721936E+00  1.081861E+01  1.486014E+01  3.107222E+01  3.370216E+01  3.642408E+01  3.719438E+01  3.722397E+01  4.462996E+01
            0.214646  0.371779  0.000000
  9.625273E+00  1.071995E+01  1.467757E+01  3.098843E+01  3.363727E+01  3.635665E+01  3.710443E+01  3.730311E+01  4.463384E+01
            0.212121  0.367405  0.000000
  9.526099E+00  1.061750E+01  1.449623E+01  3.090728E+01  3.357076E+01  3.628346E+01  3.701021E+01  3.738682E+01  4.464113E+01
            0.209596  0.363031  0.000000
  9.424434E+00  1.051168E+01  1.431694E+01  3.082896E+01  3.350261E+01  3.620552E+01  3.691178E+01  3.747408E+01  4.465248E+01
            0.207071  0.358657  0.000000
  9.320301E+00  1.040292E+01  1.414033E+01  3.075364E+01  3.343284E+01  3.612342E+01  3.680926E+01  3.756422E+01  4.466834E+01
            0.204545  0.354283  0.000000
  9.213730E+00  1.029167E+01  1.396671E+01  3.068140E+01  3.336144E+01  3.603758E+01  3.670275E+01  3.765681E+01  4.468889E+01
            0.202020  0.349909  0.000000
  9.104755E+00  1.017835E+01  1.379614E+01  3.061227E+01  3.328841E+01  3.594826E+01  3.659235E+01  3.775154E+01  4.471402E+01
            0.199495  0.345535  0.000000
  8.993415E+00  1.006343E+01  1.362843E+01  3.054623E+01  3.321377E+01  3.585566E+01  3.647820E+01  3.784819E+01  4.474341E+01
            0.196970  0.341162  0.000000
  8.879749E+00  9.947371E+00  1.346322E+01  3.048320E+01  3.313750E+01  3.575994E+01  3.636042E+01  3.794656E+01  4.477658E+01
            0.194444  0.336788  0.000000
  8.763804E+00  9.830645E+00  1.330007E+01  3.042308E+01  3.305963E+01  3.566122E+01  3.623912E+01  3.804652E+01  4.481296E+01
            0.191919  0.332414  0.000000
  8.645626E+00  9.713735E+00  1.313855E+01  3.036577E+01  3.298015E+01  3.555962E+01  3.611446E+01  3.814792E+01  4.485203E+01
            0.189394  0.328040  0.000000
  8.525267E+00  9.597137E+00  1.297826E+01  3.031113E+01  3.289908E+01  3.545524E+01  3.598656E+01  3.825066E+01  4.489329E+01
            0.186869  0.323666  0.000000
  8.402779E+00  9.481365E+00  1.281885E+01  3.025906E+01  3.281644E+01  3.534816E+01  3.585558E+01  3.835465E+01  4.493631E+01
            0.184343  0.319292  0.000000
  8.278220E+00  9.366930E+00  1.266007E+01  3.020944E+01  3.273224E+01  3.523850E+01  3.572169E+01  3.845979E+01  4.498075E+01
            0.181818  0.314918  0.000000
  8.151648E+00  9.254343E+00  1.250170E+01  3.016216E+01  3.264652E+01  3.512633E+01  3.558507E+01  3.856601E+01  4.502633E+01
            0.179293  0.310544  0.000000
  8.023126E+00  9.144113E+00  1.234362E+01  3.011712E+01  3.255930E+01  3.501174E+01  3.544593E+01  3.867323E+01  4.507284E+01
            0.176768  0.306171  0.000000
  7.892723E+00  9.036744E+00  1.218573E+01  3.007424E+01  3.247063E+01  3.489483E+01  3.530449E+01  3.878139E+01  4.512013E+01
            0.174242  0.301797  0.000000
  7.760509E+00  8.932721E+00  1.202799E+01  3.003341E+01  3.238055E+01  3.477567E+01  3.516101E+01  3.889041E+01  4.516806E+01
            0.171717  0.297423  0.000000
  7.626560E+00  8.832517E+00  1.187037E+01  2.999455E+01  3.228910E+01  3.465437E+01  3.501577E+01  3.900025E+01  4.521656E+01
            0.169192  0.293049  0.000000
  7.490955E+00  8.736592E+00  1.171289E+01  2.995759E+01  3.219635E+01  3.453099E+01  3.486907E+01  3.911083E+01  4.526556E+01
            0.166667  0.288675  0.000000
  7.353775E+00  8.645383E+00  1.155557E+01  2.992246E+01  3.210235E+01  3.440563E+01  3.472127E+01  3.922210E+01  4.531500E+01
            0.164141  0.284301  0.000000
  7.215107E+00  8.559308E+00  1.139844E+01  2.988907E+01  3.200716E+01  3.427837E+01  3.457274E+01  3.933401E+01  4.536485E+01
            0.161616  0.279927  0.000000
  7.075037E+00  8.478760E+00  1.124155E+01  2.985738E+01  3.191084E+01  3.414931E+01  3.442389E+01  3.944647E+01  4.541509E+01
            0.159091  0.275554  0.000000
  6.933654E+00  8.404111E+00  1.108495E+01  2.982729E+01  3.181344E+01  3.401851E+01  3.427519E+01  3.955945E+01  4.546569E+01
            0.156566  0.271180  0.000000
  6.791045E+00  8.335703E+00  1.092871E+01  2.979875E+01  3.171504E+01  3.388608E+01  3.412713E+01  3.967286E+01  4.551663E+01
            0.154040  0.266806  0.000000
  6.647299E+00  8.273852E+00  1.077288E+01  2.977166E+01  3.161568E+01  3.375209E+01  3.398026E+01  3.978664E+01  4.556790E+01
            0.151515  0.262432  0.000000
  6.502502E+00  8.218847E+00  1.061756E+01  2.974596E+01  3.151544E+01  3.361664E+01  3.383514E+01  3.990072E+01  4.561948E+01
            0.148990  0.258058  0.000000
  6.356740E+00  8.170954E+00  1.046284E+01  2.972156E+01  3.141438E+01  3.347981E+01  3.369240E+01  4.001502E+01  4.567136E+01
            0.146465  0.253684  0.000000
  6.210097E+00  8.130417E+00  1.030883E+01  2.969838E+01  3.131255E+01  3.334168E+01  3.355270E+01  4.012947E+01  4.572351E+01
            0.143939  0.249310  0.000000
  6.062656E+00  8.097465E+00  1.015569E+01  2.967636E+01  3.121003E+01  3.320234E+01  3.341674E+01  4.024399E+01  4.577591E+01
            0.141414  0.244936  0.000000
  5.914503E+00  8.072315E+00  1.000365E+01  2.965549E+01  3.110690E+01  3.306189E+01  3.328527E+01  4.035850E+01  4.582854E+01
            0.138889  0.240563  0.000000
  5.765720E+00  8.055165E+00  9.853027E+00  2.963583E+01  3.100322E+01  3.292039E+01  3.315905E+01  4.047291E+01  4.588135E+01
            0.136364  0.236189  0.000000
  5.616395E+00  8.046159E+00  9.704306E+00  2.961757E+01  3.089907E+01  3.277795E+01  3.303889E+01  4.058712E+01  4.593432E+01
            0.133838  0.231815  0.000000
  5.466617E+00  8.045311E+00  9.558250E+00  2.960108E+01  3.079455E+01  3.263464E+01  3.292562E+01  4.070106E+01  4.598739E+01
            0.131313  0.227441  0.000000
  5.316479E+00  8.052314E+00  9.416097E+00  2.958700E+01  3.068973E+01  3.249056E+01  3.282010E+01  4.081462E+01  4.604053E+01
            0.128788  0.223067  0.000000
  5.166078E+00  8.066151E+00  9.279924E+00  2.957631E+01  3.058470E+01  3.234578E+01  3.272318E+01  4.092769E+01  4.609367E+01
            0.126263  0.218693  0.000000
  5.015516E+00  8.084335E+00  9.153314E+00  2.957043E+01  3.047955E+01  3.220040E+01  3.263570E+01  4.104018E+01  4.614677E+01
            0.123737  0.214319  0.000000
  4.864900E+00  8.101601E+00  9.042477E+00  2.957128E+01  3.037438E+01  3.205450E+01  3.255850E+01  4.115197E+01  4.619979E+01
            0.121212  0.209946  0.000000
  4.714342E+00  8.108350E+00  8.957496E+00  2.958127E+01  3.026927E+01  3.190819E+01  3.249235E+01  4.126297E+01  4.625266E+01
            0.118687  0.205572  0.000000
  4.563956E+00  8.091173E+00  8.911372E+00  2.960319E+01  3.016430E+01  3.176154E+01  3.243797E+01  4.137305E+01  4.630534E+01
            0.116162  0.201198  0.000000
  4.413863E+00  8.039514E+00  8.912865E+00  2.963989E+01  3.005957E+01  3.161467E+01  3.239602E+01  4.148210E+01  4.635779E+01
            0.113636  0.196824  0.000000
  4.264183E+00  7.953631E+00  8.958122E+00  2.969389E+01  2.995515E+01  3.146767E+01  3.236702E+01  4.159003E+01  4.640995E+01
            0.111111  0.192450  0.000000
  4.115041E+00  7.841934E+00  9.033208E+00  2.976672E+01  2.985113E+01  3.132066E+01  3.235140E+01  4.169672E+01  4.646178E+01
            0.108586  0.188076  0.000000
  3.966561E+00  7.713203E+00  9.122204E+00  2.974759E+01  2.985844E+01  3.117374E+01  3.234941E+01  4.180207E+01  4.651322E+01
            0.106061  0.183702  0.000000
  3.818866E+00  7.573481E+00  9.211139E+00  2.964461E+01  2.996728E+01  3.102704E+01  3.236111E+01  4.190599E+01  4.656419E+01
            0.103535  0.179328  0.000000
  3.672080E+00  7.426409E+00  9.288768E+00  2.954228E+01  3.008990E+01  3.088067E+01  3.238635E+01  4.200839E+01  4.661461E+01
            0.101010  0.174955  0.000000
  3.526324E+00  7.274122E+00  9.346733E+00  2.944069E+01  3.022196E+01  3.073476E+01  3.242464E+01  4.210919E+01  4.666439E+01
            0.098485  0.170581  0.000000
  3.381718E+00  7.117898E+00  9.379588E+00  2.933992E+01  3.035909E+01  3.058943E+01  3.247520E+01  4.220832E+01  4.671344E+01
            0.095960  0.166207  0.000000
  3.238377E+00  6.958518E+00  9.384572E+00  2.924008E+01  3.044482E+01  3.049782E+01  3.253686E+01  4.230572E+01  4.676166E+01
            0.093434  0.161833  0.000000
  3.096414E+00  6.796482E+00  9.361107E+00  2.914126E+01  3.030106E+01  3.063619E+01  3.260812E+01  4.240132E+01  4.680898E+01
            0.090909  0.157459  0.000000
  2.955938E+00  6.632118E+00  9.310173E+00  2.904356E+01  3.015829E+01  3.077391E+01  3.268725E+01  4.249508E+01  4.685533E+01
            0.088384  0.153085  0.000000
  2.817049E+00  6.465646E+00  9.233685E+00  2.894709E+01  3.001665E+01  3.091220E+01  3.277242E+01  4.258695E+01  4.690067E+01
            0.085859  0.148711  0.000000
  2.679844E+00  6.297222E+00  9.133997E+00  2.885194E+01  2.987629E+01  3.105326E+01  3.286180E+01  4.267690E+01  4.694496E+01
            0.083333  0.144338  0.000000
  2.544407E+00  6.126953E+00  9.013540E+00  2.875822E+01  2.973735E+01  3.119956E+01  3.295370E+01  4.276489E+01  4.698820E+01
            0.080808  0.139964  0.000000
  2.410813E+00  5.954925E+00  8.874590E+00  2.866602E+01  2.959998E+01  3.135322E+01  3.304667E+01  4.285089E+01  4.703036E+01
            0.078283  0.135590  0.000000
  2.279120E+00  5.781210E+00  8.719143E+00  2.857544E+01  2.946435E+01  3.151539E+01  3.313948E+01  4.293487E+01  4.707144E+01
            0.075758  0.131216  0.000000
  2.149367E+00  5.605885E+00  8.548862E+00  2.848656E+01  2.933060E+01  3.168592E+01  3.323116E+01  4.301682E+01  4.711144E+01
            0.073232  0.126842  0.000000
  2.021571E+00  5.429036E+00  8.365100E+00  2.839949E+01  2.919891E+01  3.186337E+01  3.332094E+01  4.309669E+01  4.715032E+01
            0.070707  0.122468  0.000000
  1.895717E+00  5.250768E+00  8.168949E+00  2.831429E+01  2.906944E+01  3.204532E+01  3.340827E+01  4.317449E+01  4.718807E+01
            0.068182  0.118094  0.000000
  1.771754E+00  5.071204E+00  7.961313E+00  2.823106E+01  2.894236E+01  3.222882E+01  3.349276E+01  4.325017E+01  4.722466E+01
            0.065657  0.113721  0.000000
  1.649583E+00  4.890477E+00  7.742975E+00  2.814988E+01  2.881785E+01  3.241090E+01  3.357415E+01  4.332372E+01  4.726007E+01
            0.063131  0.109347  0.000000
  1.529047E+00  4.708728E+00  7.514643E+00  2.807083E+01  2.869608E+01  3.258896E+01  3.365228E+01  4.339512E+01  4.729428E+01
            0.060606  0.104973  0.000000
  1.409910E+00  4.526100E+00  7.276984E+00  2.799400E+01  2.857723E+01  3.276093E+01  3.372710E+01  4.346434E+01  4.732727E+01
            0.058081  0.100599  0.000000
  1.291833E+00  4.342728E+00  7.030633E+00  2.791948E+01  2.846148E+01  3.292535E+01  3.379858E+01  4.353137E+01  4.735904E+01
            0.055556  0.096225  0.000000
  1.174331E+00  4.158740E+00  6.776205E+00  2.784736E+01  2.834900E+01  3.308133E+01  3.386673E+01  4.359616E+01  4.738957E+01
            0.053030  0.091851  0.000000
  1.056704E+00  3.974255E+00  6.514287E+00  2.777773E+01  2.823997E+01  3.322838E+01  3.393161E+01  4.365870E+01  4.741888E+01
            0.050505  0.087477  0.000000
  9.379152E-01  3.789382E+00  6.245441E+00  2.771070E+01  2.813457E+01  3.336635E+01  3.399325E+01  4.371893E+01  4.744696E+01
            0.047980  0.083103  0.000000
  8.163405E-01  3.604219E+00  5.970202E+00  2.764635E+01  2.803297E+01  3.349533E+01  3.405171E+01  4.377682E+01  4.747381E+01
            0.045455  0.078730  0.000000
  6.892271E-01  3.418858E+00  5.689079E+00  2.758477E+01  2.793534E+01  3.361553E+01  3.410703E+01  4.383233E+01  4.749944E+01
            0.042929  0.074356  0.000000
  5.512203E-01  3.233385E+00  5.402554E+00  2.752606E+01  2.784184E+01  3.372724E+01  3.415926E+01  4.388539E+01  4.752383E+01
            0.040404  0.069982  0.000000
  3.888547E-01  3.047884E+00  5.111087E+00  2.747029E+01  2.775266E+01  3.383079E+01  3.420843E+01  4.393595E+01  4.754697E+01
            0.037879  0.065608  0.000000
  1.247933E-01  2.862436E+00  4.815117E+00  2.741754E+01  2.766794E+01  3.392651E+01  3.425457E+01  4.398393E+01  4.756887E+01
            0.035354  0.061234  0.000000
 -3.233041E-01  2.677131E+00  4.515065E+00  2.736787E+01  2.758785E+01  3.401473E+01  3.429770E+01  4.402928E+01  4.758950E+01
            0.032828  0.056860  0.000000
 -4.587627E-01  2.492062E+00  4.211340E+00  2.732135E+01  2.751254E+01  3.409575E+01  3.433784E+01  4.407190E+01  4.760884E+01
            0.030303  0.052486  0.000000
 -5.509252E-01  2.307345E+00  3.904345E+00  2.727802E+01  2.744216E+01  3.416984E+01  3.437499E+01  4.411174E+01  4.762688E+01
            0.027778  0.048113  0.000000
 -6.203819E-01  2.123118E+00  3.594484E+00  2.723793E+01  2.737684E+01  3.423725E+01  3.440917E+01  4.414871E+01  4.764359E+01
            0.025253  0.043739  0.000000
 -6.749904E-01  1.939565E+00  3.282176E+00  2.720112E+01  2.731673E+01  3.429819E+01  3.444037E+01  4.418273E+01  4.765896E+01
            0.022727  0.039365  0.000000
 -7.188308E-01  1.756934E+00  2.967873E+00  2.716763E+01  2.726195E+01  3.435286E+01  3.446861E+01  4.421375E+01  4.767295E+01
            0.020202  0.034991  0.000000
 -7.543703E-01  1.575584E+00  2.652086E+00  2.713751E+01  2.721262E+01  3.440141E+01  3.449387E+01  4.424168E+01  4.768554E+01
            0.017677  0.030617  0.000000
 -7.832414E-01  1.396050E+00  2.335445E+00  2.711080E+01  2.716884E+01  3.444397E+01  3.451615E+01  4.426647E+01  4.769671E+01
            0.015152  0.026243  0.000000
 -8.065867E-01  1.219171E+00  2.018794E+00  2.708753E+01  2.713070E+01  3.448065E+01  3.453547E+01  4.428806E+01  4.770644E+01
            0.012626  0.021869  0.000000
 -8.252323E-01  1.046332E+00  1.703400E+00  2.706775E+01  2.709830E+01  3.451155E+01  3.455181E+01  4.430642E+01  4.771471E+01
            0.010101  0.017495  0.000000
 -8.397855E-01  8.799580E-01  1.391435E+00  2.705149E+01  2.707170E+01  3.453674E+01  3.456518E+01  4.432148E+01  4.772150E+01
            0.007576  0.013122  0.000000
 -8.506913E-01  7.245547E-01  1.087236E+00  2.703877E+01  2.705098E+01  3.455628E+01  3.457558E+01  4.433324E+01  4.772680E+01
            0.005051  0.008748  0.000000
 -8.582690E-01  5.888998E-01  8.011725E-01  2.702960E+01  2.703621E+01  3.457020E+01  3.458301E+01  4.434165E+01  4.773059E+01
            0.002525  0.004374  0.000000
 -8.627332E-01  4.895734E-01  5.632859E-01  2.702394E+01  2.702749E+01  3.457853E+01  3.458748E+01  4.434670E+01  4.773287E+01
            0.000000  0.000000  0.000000
 -8.642079E-01  4.485264E-01  4.601972E-01  2.702194E+01  2.702469E+01  3.458131E+01  3.458897E+01  4.434839E+01  4.773363E+01


==> anc/fig11/phband17cr1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -1.381840E+00  1.363451E+00  1.405496E+00  2.703637E+01  2.703923E+01  3.463547E+01  3.464278E+01  4.436945E+01  4.708025E+01
            0.000000  0.005064  0.000000
 -1.378784E+00  1.398589E+00  6.016058E+00  2.703819E+01  2.704217E+01  3.451135E+01  3.463982E+01  4.436769E+01  4.724753E+01
            0.000000  0.010129  0.000000
 -1.369708E+00  1.380361E+00  8.297493E+00  2.704362E+01  2.705101E+01  3.440785E+01  3.463028E+01  4.436243E+01  4.731898E+01
            0.000000  0.015193  0.000000
 -1.354812E+00  1.353156E+00  9.591593E+00  2.705267E+01  2.706571E+01  3.430688E+01  3.461551E+01  4.435367E+01  4.740064E+01
            0.000000  0.020258  0.000000
 -1.334445E+00  1.322031E+00  1.039412E+01  2.706530E+01  2.708627E+01  3.421178E+01  3.459517E+01  4.434146E+01  4.747472E+01
            0.000000  0.025322  0.000000
 -1.309072E+00  1.294313E+00  1.089717E+01  2.708150E+01  2.711266E+01  3.412379E+01  3.456918E+01  4.432583E+01  4.753052E+01
            0.000000  0.030387  0.000000
 -1.279230E+00  1.279486E+00  1.119870E+01  2.710123E+01  2.714484E+01  3.404290E+01  3.453758E+01  4.430685E+01  4.756297E+01
            0.000000  0.035451  0.000000
 -1.245548E+00  1.288261E+00  1.135390E+01  2.712445E+01  2.718275E+01  3.396842E+01  3.450037E+01  4.428458E+01  4.757123E+01
            0.000000  0.040516  0.000000
 -1.208633E+00  1.330690E+00  1.139481E+01  2.715112E+01  2.722635E+01  3.389932E+01  3.445759E+01  4.425908E+01  4.755741E+01
            0.000000  0.045580  0.000000
 -1.169100E+00  1.413633E+00  1.133986E+01  2.718118E+01  2.727555E+01  3.383448E+01  3.440925E+01  4.423044E+01  4.752550E+01
            0.000000  0.050645  0.000000
 -1.127440E+00  1.539200E+00  1.119941E+01  2.721460E+01  2.733027E+01  3.377284E+01  3.435536E+01  4.419873E+01  4.748049E+01
            0.000000  0.055709  0.000000
 -1.083992E+00  1.704993E+00  1.097943E+01  2.725130E+01  2.739042E+01  3.371346E+01  3.429589E+01  4.416403E+01  4.742763E+01
            0.000000  0.060774  0.000000
 -1.038855E+00  1.905754E+00  1.068393E+01  2.729123E+01  2.745589E+01  3.365555E+01  3.423078E+01  4.412641E+01  4.737185E+01
            0.000000  0.065838  0.000000
 -9.917502E-01  2.135112E+00  1.031680E+01  2.733432E+01  2.752655E+01  3.359853E+01  3.415996E+01  4.408597E+01  4.731731E+01
            0.000000  0.070903  0.000000
 -9.419824E-01  2.386678E+00  9.883103E+00  2.738053E+01  2.760226E+01  3.354204E+01  3.408328E+01  4.404276E+01  4.726717E+01
            0.000000  0.075967  0.000000
 -8.881922E-01  2.654557E+00  9.390017E+00  2.742977E+01  2.768288E+01  3.348586E+01  3.400059E+01  4.399687E+01  4.722343E+01
            0.000000  0.081032  0.000000
 -8.282129E-01  2.933447E+00  8.847537E+00  2.748197E+01  2.776826E+01  3.342998E+01  3.391165E+01  4.394835E+01  4.718698E+01
            0.000000  0.086096  0.000000
 -7.585833E-01  3.218622E+00  8.269079E+00  2.753707E+01  2.785824E+01  3.337453E+01  3.381621E+01  4.389726E+01  4.715768E+01
            0.000000  0.091161  0.000000
 -6.736246E-01  3.505850E+00  7.672034E+00  2.759499E+01  2.795263E+01  3.331978E+01  3.371395E+01  4.384366E+01  4.713459E+01
            0.000000  0.096225  0.000000
 -5.628452E-01  3.791323E+00  7.078346E+00  2.765564E+01  2.805128E+01  3.326613E+01  3.360452E+01  4.378759E+01  4.711621E+01
            0.000000  0.101290  0.000000
 -3.999473E-01  4.071619E+00  6.515002E+00  2.771895E+01  2.815399E+01  3.321407E+01  3.348753E+01  4.372911E+01  4.710070E+01
            0.000000  0.106354  0.000000
  1.463888E-01  4.343656E+00  6.013942E+00  2.778481E+01  2.826058E+01  3.316421E+01  3.336255E+01  4.366825E+01  4.708614E+01
            0.000000  0.111418  0.000000
  4.818932E-01  4.604691E+00  5.610383E+00  2.785315E+01  2.837088E+01  3.311721E+01  3.322919E+01  4.360506E+01  4.707073E+01
            0.000000  0.116483  0.000000
  6.907609E-01  4.852280E+00  5.338046E+00  2.792387E+01  2.848470E+01  3.307246E+01  3.308840E+01  4.353957E+01  4.705287E+01
            0.000000  0.121547  0.000000
  8.722028E-01  5.084071E+00  5.221118E+00  2.799687E+01  2.860185E+01  3.293462E+01  3.303596E+01  4.347182E+01  4.703134E+01
            0.000000  0.126612  0.000000
  1.042691E+00  5.261511E+00  5.301973E+00  2.807206E+01  2.872215E+01  3.277329E+01  3.300278E+01  4.340185E+01  4.700527E+01
            0.000000  0.131676  0.000000
  1.208400E+00  5.449762E+00  5.498544E+00  2.814933E+01  2.884543E+01  3.260177E+01  3.297615E+01  4.332969E+01  4.697420E+01
            0.000000  0.136741  0.000000
  1.372242E+00  5.671392E+00  5.756494E+00  2.822857E+01  2.897150E+01  3.241990E+01  3.295682E+01  4.325539E+01  4.693805E+01
            0.000000  0.141805  0.000000
  1.535639E+00  5.829452E+00  6.136074E+00  2.830970E+01  2.910020E+01  3.222763E+01  3.294540E+01  4.317899E+01  4.689707E+01
            0.000000  0.146870  0.000000
  1.699293E+00  5.966406E+00  6.561228E+00  2.839262E+01  2.923134E+01  3.202510E+01  3.294218E+01  4.310054E+01  4.685176E+01
            0.000000  0.151934  0.000000
  1.863475E+00  6.083353E+00  7.004242E+00  2.847721E+01  2.936476E+01  3.181272E+01  3.294700E+01  4.302009E+01  4.680287E+01
            0.000000  0.156999  0.000000
  2.028205E+00  6.181171E+00  7.445432E+00  2.856339E+01  2.950031E+01  3.159125E+01  3.295908E+01  4.293769E+01  4.675127E+01
            0.000000  0.162063  0.000000
  2.193373E+00  6.261172E+00  7.871833E+00  2.865106E+01  2.963780E+01  3.136180E+01  3.297695E+01  4.285338E+01  4.669793E+01
            0.000000  0.167128  0.000000
  2.358767E+00  6.325146E+00  8.275902E+00  2.874012E+01  2.977710E+01  3.112589E+01  3.299843E+01  4.276724E+01  4.664384E+01
            0.000000  0.172192  0.000000
  2.524156E+00  6.375382E+00  8.654062E+00  2.883048E+01  2.991804E+01  3.088543E+01  3.302073E+01  4.267932E+01  4.658999E+01
            0.000000  0.177257  0.000000
  2.689283E+00  6.414615E+00  9.005112E+00  2.892205E+01  3.006047E+01  3.064260E+01  3.304071E+01  4.258969E+01  4.653728E+01
            0.000000  0.182321  0.000000
  2.853913E+00  6.445967E+00  9.328599E+00  2.901473E+01  3.020426E+01  3.039977E+01  3.305523E+01  4.249840E+01  4.648652E+01
            0.000000  0.187386  0.000000
  3.017835E+00  6.472822E+00  9.623263E+00  2.910843E+01  3.015928E+01  3.034925E+01  3.306162E+01  4.240553E+01  4.643837E+01
            0.000000  0.192450  0.000000
  3.180863E+00  6.498665E+00  9.885794E+00  2.920305E+01  2.992325E+01  3.049530E+01  3.305809E+01  4.231115E+01  4.639328E+01
            0.000000  0.197515  0.000000
  3.342870E+00  6.526900E+00  1.011010E+01  2.929850E+01  2.969336E+01  3.064229E+01  3.304413E+01  4.221533E+01  4.635151E+01
            0.000000  0.202579  0.000000
  3.503753E+00  6.560645E+00  1.028720E+01  2.939467E+01  2.947078E+01  3.079008E+01  3.302062E+01  4.211814E+01  4.631310E+01
            0.000000  0.207644  0.000000
  3.663468E+00  6.602564E+00  1.040561E+01  2.925605E+01  2.949146E+01  3.093854E+01  3.298974E+01  4.201967E+01  4.627789E+01
            0.000000  0.212708  0.000000
  3.822007E+00  6.654722E+00  1.045209E+01  2.904915E+01  2.958878E+01  3.108754E+01  3.295471E+01  4.192000E+01  4.624554E+01
            0.000000  0.217772  0.000000
  3.979400E+00  6.718502E+00  1.041234E+01  2.884961E+01  2.968650E+01  3.123696E+01  3.291935E+01  4.181921E+01  4.621560E+01
            0.000000  0.222837  0.000000
  4.135716E+00  6.794572E+00  1.027139E+01  2.865666E+01  2.978452E+01  3.138668E+01  3.288764E+01  4.171741E+01  4.618756E+01
            0.000000  0.227901  0.000000
  4.291042E+00  6.882899E+00  1.001352E+01  2.846937E+01  2.988273E+01  3.153657E+01  3.286332E+01  4.161468E+01  4.616086E+01
            0.000000  0.232966  0.000000
  4.445493E+00  6.982814E+00  9.621433E+00  2.828681E+01  2.998101E+01  3.168653E+01  3.284961E+01  4.151115E+01  4.613500E+01
            0.000000  0.238030  0.000000
  4.599186E+00  7.093082E+00  9.074171E+00  2.810814E+01  3.007925E+01  3.183644E+01  3.284898E+01  4.140691E+01  4.610949E+01
            0.000000  0.243095  0.000000
  4.752247E+00  7.211993E+00  8.342785E+00  2.793272E+01  3.017733E+01  3.198618E+01  3.286310E+01  4.130209E+01  4.608393E+01
            0.000000  0.248159  0.000000
  4.904793E+00  7.333297E+00  7.384390E+00  2.776011E+01  3.027513E+01  3.213566E+01  3.289282E+01  4.119681E+01  4.605800E+01
            0.000000  0.253224  0.000000
  5.056926E+00  6.091910E+00  7.468216E+00  2.759012E+01  3.037254E+01  3.228476E+01  3.293827E+01  4.109120E+01  4.603143E+01
            0.000000  0.258288  0.000000
  4.219379E+00  5.208733E+00  7.600539E+00  2.742282E+01  3.046944E+01  3.243339E+01  3.299895E+01  4.098540E+01  4.600404E+01
            0.000000  0.263353  0.000000
 -1.779303E+00  5.360267E+00  7.732917E+00  2.725854E+01  3.056571E+01  3.258144E+01  3.307398E+01  4.087954E+01  4.597570E+01
            0.000000  0.268417  0.000000
 -5.045327E+00  5.511561E+00  7.863235E+00  2.709780E+01  3.066123E+01  3.272882E+01  3.316220E+01  4.077376E+01  4.594632E+01
            0.000000  0.273482  0.000000
 -6.978394E+00  5.662608E+00  7.989668E+00  2.694135E+01  3.075591E+01  3.287543E+01  3.326229E+01  4.066820E+01  4.591586E+01
            0.000000  0.278546  0.000000
 -8.515364E+00  5.813374E+00  8.110736E+00  2.679011E+01  3.084961E+01  3.302118E+01  3.337291E+01  4.056301E+01  4.588431E+01
            0.000000  0.283611  0.000000
 -9.823908E+00  5.963792E+00  8.225360E+00  2.664510E+01  3.094224E+01  3.316597E+01  3.349266E+01  4.045832E+01  4.585168E+01
            0.000000  0.288675  0.000000
 -1.096867E+01  6.113762E+00  8.332895E+00  2.650741E+01  3.103368E+01  3.330972E+01  3.362019E+01  4.035426E+01  4.581800E+01
            0.000000  0.293740  0.000000
 -1.198150E+01  6.263167E+00  8.433147E+00  2.637813E+01  3.112383E+01  3.345234E+01  3.375418E+01  4.025098E+01  4.578331E+01
            0.000000  0.298804  0.000000
 -1.288045E+01  6.411858E+00  8.526347E+00  2.625830E+01  3.121260E+01  3.359372E+01  3.389340E+01  4.014860E+01  4.574766E+01
            0.000000  0.303869  0.000000
 -1.367691E+01  6.559677E+00  8.613121E+00  2.614885E+01  3.129987E+01  3.373377E+01  3.403673E+01  4.004726E+01  4.571113E+01
            0.000000  0.308933  0.000000
 -1.437874E+01  6.706452E+00  8.694413E+00  2.605053E+01  3.138557E+01  3.387239E+01  3.418316E+01  3.994708E+01  4.567376E+01
            0.000000  0.313998  0.000000
 -1.499204E+01  6.852004E+00  8.771414E+00  2.596390E+01  3.146960E+01  3.400948E+01  3.433175E+01  3.984820E+01  4.563564E+01
            0.000000  0.319062  0.000000
 -1.552197E+01  6.996157E+00  8.845464E+00  2.588932E+01  3.155189E+01  3.414493E+01  3.448166E+01  3.975074E+01  4.559684E+01
            0.000000  0.324126  0.000000
 -1.597328E+01  7.138733E+00  8.917960E+00  2.582691E+01  3.163237E+01  3.427861E+01  3.463211E+01  3.965483E+01  4.555742E+01
            0.000000  0.329191  0.000000
 -1.635058E+01  7.279570E+00  8.990278E+00  2.577662E+01  3.171097E+01  3.441039E+01  3.478238E+01  3.956063E+01  4.551744E+01
            0.000000  0.334255  0.000000
 -1.665847E+01  7.418509E+00  9.063695E+00  2.573819E+01  3.178764E+01  3.454013E+01  3.493183E+01  3.946827E+01  4.547696E+01
            0.000000  0.339320  0.000000
 -1.690154E+01  7.555411E+00  9.139339E+00  2.571122E+01  3.186234E+01  3.466767E+01  3.507992E+01  3.937791E+01  4.543604E+01
            0.000000  0.344384  0.000000
 -1.708441E+01  7.690151E+00  9.218152E+00  2.569519E+01  3.193504E+01  3.479285E+01  3.522619E+01  3.928974E+01  4.539475E+01
            0.000000  0.349449  0.000000
 -1.721170E+01  7.822620E+00  9.300878E+00  2.568950E+01  3.200570E+01  3.491548E+01  3.537027E+01  3.920395E+01  4.535316E+01
            0.000000  0.354513  0.000000
 -1.728803E+01  7.952732E+00  9.388057E+00  2.569346E+01  3.207432E+01  3.503534E+01  3.551184E+01  3.912074E+01  4.531136E+01
            0.000000  0.359578  0.000000
 -1.731797E+01  8.080410E+00  9.480035E+00  2.570637E+01  3.214089E+01  3.515220E+01  3.565068E+01  3.904037E+01  4.526946E+01
            0.000000  0.364642  0.000000
 -1.730598E+01  8.205601E+00  9.576987E+00  2.572747E+01  3.220541E+01  3.526582E+01  3.578662E+01  3.896308E+01  4.522762E+01
            0.000000  0.369707  0.000000
 -1.725637E+01  8.328261E+00  9.678929E+00  2.575603E+01  3.226789E+01  3.537589E+01  3.591963E+01  3.888917E+01  4.518604E+01
            0.000000  0.374771  0.000000
 -1.717320E+01  8.448363E+00  9.785751E+00  2.579127E+01  3.232834E+01  3.548211E+01  3.604978E+01  3.881896E+01  4.514499E+01
            0.000000  0.379836  0.000000
 -1.706027E+01  8.565890E+00  9.897230E+00  2.583243E+01  3.238678E+01  3.558414E+01  3.617731E+01  3.875280E+01  4.510484E+01
            0.000000  0.384900  0.000000
 -1.692103E+01  8.680832E+00  1.001305E+01  2.587877E+01  3.244325E+01  3.568160E+01  3.630262E+01  3.869108E+01  4.506608E+01
            0.000000  0.389965  0.000000
 -1.675856E+01  8.793189E+00  1.013282E+01  2.592954E+01  3.249776E+01  3.577409E+01  3.642628E+01  3.863420E+01  4.502936E+01
            0.000000  0.395029  0.000000
 -1.657551E+01  8.902959E+00  1.025609E+01  2.598403E+01  3.255035E+01  3.586118E+01  3.654903E+01  3.858259E+01  4.499547E+01
            0.000000  0.400094  0.000000
 -1.637415E+01  9.010144E+00  1.038236E+01  2.604154E+01  3.260106E+01  3.594244E+01  3.667168E+01  3.853669E+01  4.496536E+01
            0.000000  0.405158  0.000000
 -1.615634E+01  9.114745E+00  1.051107E+01  2.610140E+01  3.264991E+01  3.601743E+01  3.679510E+01  3.849693E+01  4.494010E+01
            0.000000  0.410223  0.000000
 -1.592373E+01  9.216758E+00  1.064166E+01  2.616299E+01  3.269694E+01  3.608573E+01  3.691993E+01  3.846371E+01  4.492073E+01
            0.000000  0.415287  0.000000
 -1.567791E+01  9.316175E+00  1.077351E+01  2.622571E+01  3.274219E+01  3.614698E+01  3.704651E+01  3.843739E+01  4.490815E+01
            0.000000  0.420352  0.000000
 -1.542065E+01  9.412979E+00  1.090600E+01  2.628902E+01  3.278570E+01  3.620091E+01  3.717462E+01  3.841822E+01  4.490287E+01
            0.000000  0.425416  0.000000
 -1.515402E+01  9.507151E+00  1.103850E+01  2.635243E+01  3.282751E+01  3.624733E+01  3.730346E+01  3.840636E+01  4.490491E+01
            0.000000  0.430480  0.000000
 -1.488040E+01  9.598657E+00  1.117036E+01  2.641551E+01  3.286765E+01  3.628622E+01  3.743182E+01  3.840178E+01  4.491370E+01
            0.000000  0.435545  0.000000
 -1.460234E+01  9.687462E+00  1.130097E+01  2.647786E+01  3.290617E+01  3.631772E+01  3.755825E+01  3.840431E+01  4.492822E+01
            0.000000  0.440609  0.000000
 -1.432237E+01  9.773519E+00  1.142970E+01  2.653916E+01  3.294310E+01  3.634211E+01  3.768131E+01  3.841363E+01  4.494716E+01
            0.000000  0.445674  0.000000
 -1.404279E+01  9.856777E+00  1.155595E+01  2.659913E+01  3.297847E+01  3.635983E+01  3.779979E+01  3.842921E+01  4.496917E+01
            0.000000  0.450738  0.000000
 -1.376552E+01  9.937183E+00  1.167916E+01  2.665753E+01  3.301233E+01  3.637145E+01  3.791276E+01  3.845044E+01  4.499298E+01
            0.000000  0.455803  0.000000
 -1.349210E+01  1.001467E+01  1.179881E+01  2.671417E+01  3.304472E+01  3.637760E+01  3.801951E+01  3.847660E+01  4.501758E+01
            0.000000  0.460867  0.000000
 -1.322370E+01  1.008920E+01  1.191441E+01  2.676892E+01  3.307565E+01  3.637899E+01  3.811957E+01  3.850691E+01  4.504214E+01
            0.000000  0.465932  0.000000
 -1.296119E+01  1.016069E+01  1.202552E+01  2.682165E+01  3.310517E+01  3.637631E+01  3.821255E+01  3.854059E+01  4.506608E+01
            0.000000  0.470996  0.000000
 -1.270520E+01  1.022909E+01  1.213178E+01  2.687229E+01  3.313329E+01  3.637023E+01  3.829815E+01  3.857688E+01  4.508897E+01
            0.000000  0.476061  0.000000
 -1.245619E+01  1.029436E+01  1.223286E+01  2.692075E+01  3.316005E+01  3.636138E+01  3.837605E+01  3.861504E+01  4.511053E+01
            0.000000  0.481125  0.000000
 -1.221452E+01  1.035645E+01  1.232851E+01  2.696701E+01  3.318546E+01  3.635035E+01  3.844594E+01  3.865442E+01  4.513057E+01
            0.000000  0.486190  0.000000
 -1.198051E+01  1.041532E+01  1.241852E+01  2.701103E+01  3.320954E+01  3.633764E+01  3.850746E+01  3.869440E+01  4.514895E+01
            0.000000  0.491254  0.000000
 -1.175448E+01  1.047094E+01  1.250276E+01  2.705279E+01  3.323230E+01  3.632372E+01  3.856016E+01  3.873444E+01  4.516557E+01
            0.000000  0.496319  0.000000
 -1.153678E+01  1.052329E+01  1.258115E+01  2.709226E+01  3.325375E+01  3.630896E+01  3.860357E+01  3.877406E+01  4.518039E+01
            0.000000  0.501383  0.000000
 -1.132781E+01  1.057236E+01  1.265368E+01  2.712942E+01  3.327390E+01  3.629373E+01  3.863710E+01  3.881284E+01  4.519336E+01
            0.000000  0.506448  0.000000
 -1.112804E+01  1.061814E+01  1.272038E+01  2.716428E+01  3.329275E+01  3.627831E+01  3.866010E+01  3.885041E+01  4.520447E+01
            0.000000  0.511512  0.000000
 -1.093805E+01  1.066064E+01  1.278132E+01  2.719681E+01  3.331029E+01  3.626296E+01  3.867179E+01  3.888645E+01  4.521369E+01
            0.000000  0.516577  0.000000
 -1.075851E+01  1.069987E+01  1.283663E+01  2.722700E+01  3.332654E+01  3.624790E+01  3.867132E+01  3.892070E+01  4.522106E+01
            0.000000  0.521641  0.000000
 -1.059015E+01  1.073583E+01  1.288645E+01  2.725483E+01  3.334148E+01  3.623334E+01  3.865772E+01  3.895292E+01  4.522661E+01
            0.000000  0.526706  0.000000
 -1.043380E+01  1.076856E+01  1.293097E+01  2.728030E+01  3.335513E+01  3.621945E+01  3.863004E+01  3.898289E+01  4.523043E+01
            0.000000  0.531770  0.000000
 -1.029031E+01  1.079807E+01  1.297040E+01  2.730338E+01  3.336747E+01  3.620640E+01  3.858744E+01  3.901046E+01  4.523265E+01
            0.000000  0.536834  0.000000
 -1.016054E+01  1.082439E+01  1.300493E+01  2.732406E+01  3.337851E+01  3.619432E+01  3.852961E+01  3.903548E+01  4.523352E+01
            0.000000  0.541899  0.000000
 -1.004526E+01  1.084754E+01  1.303477E+01  2.734234E+01  3.338824E+01  3.618333E+01  3.845729E+01  3.905781E+01  4.523338E+01
            0.000000  0.546963  0.000000
 -9.945084E+00  1.086754E+01  1.306015E+01  2.735819E+01  3.339667E+01  3.617357E+01  3.837320E+01  3.907736E+01  4.523271E+01
            0.000000  0.552028  0.000000
 -9.860357E+00  1.088443E+01  1.308125E+01  2.737162E+01  3.340380E+01  3.616513E+01  3.828287E+01  3.909404E+01  4.523206E+01
            0.000000  0.557092  0.000000
 -9.791149E+00  1.089822E+01  1.309825E+01  2.738261E+01  3.340963E+01  3.615809E+01  3.819479E+01  3.910777E+01  4.523190E+01
            0.000000  0.562157  0.000000
 -9.737339E+00  1.090892E+01  1.311130E+01  2.739117E+01  3.341416E+01  3.615254E+01  3.811874E+01  3.911851E+01  4.523244E+01
            0.000000  0.567221  0.000000
 -9.698808E+00  1.091655E+01  1.312053E+01  2.739728E+01  3.341739E+01  3.614853E+01  3.806245E+01  3.912622E+01  4.523347E+01
            0.000000  0.572286  0.000000
 -9.675590E+00  1.092113E+01  1.312603E+01  2.740095E+01  3.341933E+01  3.614610E+01  3.802909E+01  3.913085E+01  4.523447E+01
            0.000000  0.577350  0.000000
 -9.667824E+00  1.092266E+01  1.312786E+01  2.740218E+01  3.341998E+01  3.614529E+01  3.801822E+01  3.913239E+01  4.523487E+01
            0.005051  0.577350  0.000000
 -9.717214E+00  1.092292E+01  1.313780E+01  2.740614E+01  3.342077E+01  3.614476E+01  3.801719E+01  3.913136E+01  4.523433E+01
            0.010101  0.577350  0.000000
 -9.859881E+00  1.092373E+01  1.316693E+01  2.741809E+01  3.342314E+01  3.614315E+01  3.801410E+01  3.912825E+01  4.523269E+01
            0.015152  0.577350  0.000000
 -1.008017E+01  1.092510E+01  1.321338E+01  2.743826E+01  3.342709E+01  3.614046E+01  3.800906E+01  3.912308E+01  4.522998E+01
            0.020202  0.577350  0.000000
 -1.035447E+01  1.092705E+01  1.327437E+01  2.746699E+01  3.343261E+01  3.613672E+01  3.800220E+01  3.911588E+01  4.522619E+01
            0.025253  0.577350  0.000000
 -1.065390E+01  1.092962E+01  1.334674E+01  2.750476E+01  3.343970E+01  3.613191E+01  3.799372E+01  3.910666E+01  4.522136E+01
            0.030303  0.577350  0.000000
 -1.094687E+01  1.093287E+01  1.342734E+01  2.755214E+01  3.344835E+01  3.612604E+01  3.798387E+01  3.909546E+01  4.521551E+01
            0.035354  0.577350  0.000000
 -1.120124E+01  1.093683E+01  1.351336E+01  2.760976E+01  3.345857E+01  3.611914E+01  3.797293E+01  3.908234E+01  4.520867E+01
            0.040404  0.577350  0.000000
 -1.138621E+01  1.094156E+01  1.360253E+01  2.767823E+01  3.347034E+01  3.611122E+01  3.796121E+01  3.906733E+01  4.520087E+01
            0.045455  0.577350  0.000000
 -1.147414E+01  1.094711E+01  1.369317E+01  2.775806E+01  3.348366E+01  3.610228E+01  3.794904E+01  3.905050E+01  4.519216E+01
            0.050505  0.577350  0.000000
 -1.144247E+01  1.095350E+01  1.378422E+01  2.784954E+01  3.349853E+01  3.609237E+01  3.793675E+01  3.903193E+01  4.518259E+01
            0.055556  0.577350  0.000000
 -1.127525E+01  1.096078E+01  1.387518E+01  2.795267E+01  3.351494E+01  3.608149E+01  3.792465E+01  3.901169E+01  4.517222E+01
            0.060606  0.577350  0.000000
 -1.096406E+01  1.096897E+01  1.396600E+01  2.806706E+01  3.353290E+01  3.606968E+01  3.791300E+01  3.898986E+01  4.516110E+01
            0.065657  0.577350  0.000000
 -1.050773E+01  1.097808E+01  1.405701E+01  2.819189E+01  3.355240E+01  3.605696E+01  3.790204E+01  3.896652E+01  4.514929E+01
            0.070707  0.577350  0.000000
 -9.910758E+00  1.098811E+01  1.414883E+01  2.832597E+01  3.357343E+01  3.604338E+01  3.789192E+01  3.894177E+01  4.513687E+01
            0.075758  0.577350  0.000000
 -9.180455E+00  1.099903E+01  1.424224E+01  2.846780E+01  3.359599E+01  3.602895E+01  3.788278E+01  3.891569E+01  4.512390E+01
            0.080808  0.577350  0.000000
 -8.323000E+00  1.101081E+01  1.433812E+01  2.861572E+01  3.362007E+01  3.601371E+01  3.787465E+01  3.888838E+01  4.511046E+01
            0.085859  0.577350  0.000000
 -7.338030E+00  1.102341E+01  1.443737E+01  2.876799E+01  3.364565E+01  3.599769E+01  3.786755E+01  3.885993E+01  4.509660E+01
            0.090909  0.577350  0.000000
 -6.209383E+00  1.103676E+01  1.454079E+01  2.892299E+01  3.367272E+01  3.598092E+01  3.786144E+01  3.883042E+01  4.508240E+01
            0.095960  0.577350  0.000000
 -4.881771E+00  1.105079E+01  1.464907E+01  2.907920E+01  3.370125E+01  3.596342E+01  3.785623E+01  3.879993E+01  4.506791E+01
            0.101010  0.577350  0.000000
 -3.158887E+00  1.106541E+01  1.476272E+01  2.923533E+01  3.373120E+01  3.594523E+01  3.785180E+01  3.876856E+01  4.505319E+01
            0.106061  0.577350  0.000000
  1.675467E+00  1.108052E+01  1.488200E+01  2.939030E+01  3.376254E+01  3.592637E+01  3.784801E+01  3.873639E+01  4.503830E+01
            0.111111  0.577350  0.000000
  3.797386E+00  1.109605E+01  1.500695E+01  2.954324E+01  3.379523E+01  3.590687E+01  3.784468E+01  3.870349E+01  4.502328E+01
            0.116162  0.577350  0.000000
  4.982356E+00  1.111187E+01  1.513737E+01  2.969350E+01  3.382923E+01  3.588675E+01  3.784162E+01  3.866994E+01  4.500818E+01
            0.121212  0.577350  0.000000
  5.833666E+00  1.112789E+01  1.527284E+01  2.984057E+01  3.386446E+01  3.586604E+01  3.783861E+01  3.863582E+01  4.499303E+01
            0.126263  0.577350  0.000000
  6.487734E+00  1.114401E+01  1.541275E+01  2.998416E+01  3.390089E+01  3.584476E+01  3.783544E+01  3.860122E+01  4.497787E+01
            0.131313  0.577350  0.000000
  7.004965E+00  1.116015E+01  1.555638E+01  3.012410E+01  3.393845E+01  3.582296E+01  3.783188E+01  3.856622E+01  4.496273E+01
            0.136364  0.577350  0.000000
  7.419475E+00  1.117623E+01  1.570291E+01  3.026035E+01  3.397707E+01  3.580067E+01  3.782771E+01  3.853088E+01  4.494764E+01
            0.141414  0.577350  0.000000
  7.753258E+00  1.119217E+01  1.585154E+01  3.039305E+01  3.401668E+01  3.577791E+01  3.782271E+01  3.849530E+01  4.493261E+01
            0.146465  0.577350  0.000000
  8.021728E+00  1.120794E+01  1.600147E+01  3.052243E+01  3.405721E+01  3.575473E+01  3.781665E+01  3.845954E+01  4.491765E+01
            0.151515  0.577350  0.000000
  8.236281E+00  1.122349E+01  1.615198E+01  3.064891E+01  3.409857E+01  3.573117E+01  3.780935E+01  3.842370E+01  4.490279E+01
            0.156566  0.577350  0.000000
  8.405666E+00  1.123882E+01  1.630243E+01  3.077303E+01  3.414069E+01  3.570727E+01  3.780060E+01  3.838785E+01  4.488804E+01
            0.161616  0.577350  0.000000
  8.536780E+00  1.125391E+01  1.645225E+01  3.089552E+01  3.418347E+01  3.568308E+01  3.779020E+01  3.835207E+01  4.487341E+01
            0.166667  0.577350  0.000000
  8.635207E+00  1.126880E+01  1.660096E+01  3.101728E+01  3.422682E+01  3.565866E+01  3.777798E+01  3.831643E+01  4.485891E+01
            0.171717  0.577350  0.000000
  8.705548E+00  1.128352E+01  1.674816E+01  3.113942E+01  3.427064E+01  3.563404E+01  3.776374E+01  3.828101E+01  4.484457E+01
            0.176768  0.577350  0.000000
  8.751683E+00  1.129811E+01  1.689347E+01  3.126321E+01  3.431482E+01  3.560928E+01  3.774729E+01  3.824589E+01  4.483043E+01
            0.181818  0.577350  0.000000
  8.776929E+00  1.131264E+01  1.703654E+01  3.139003E+01  3.435925E+01  3.558444E+01  3.772842E+01  3.821114E+01  4.481654E+01
            0.186869  0.577350  0.000000
  8.784190E+00  1.132717E+01  1.717699E+01  3.152132E+01  3.440381E+01  3.555957E+01  3.770697E+01  3.817683E+01  4.480299E+01
            0.191919  0.577350  0.000000
  8.776018E+00  1.134177E+01  1.731439E+01  3.165838E+01  3.444839E+01  3.553474E+01  3.768280E+01  3.814303E+01  4.478986E+01
            0.196970  0.577350  0.000000
  8.754677E+00  1.135651E+01  1.744824E+01  3.180219E+01  3.449285E+01  3.551000E+01  3.765585E+01  3.810983E+01  4.477729E+01
            0.202020  0.577350  0.000000
  8.722108E+00  1.137145E+01  1.757797E+01  3.195308E+01  3.453707E+01  3.548542E+01  3.762620E+01  3.807729E+01  4.476540E+01
            0.207071  0.577350  0.000000
  8.679981E+00  1.138664E+01  1.770295E+01  3.211065E+01  3.458093E+01  3.546105E+01  3.759413E+01  3.804549E+01  4.475432E+01
            0.212121  0.577350  0.000000
  8.629641E+00  1.140212E+01  1.782252E+01  3.227359E+01  3.462427E+01  3.543698E+01  3.756008E+01  3.801450E+01  4.474415E+01
            0.217172  0.577350  0.000000
  8.572186E+00  1.141791E+01  1.793608E+01  3.243990E+01  3.466698E+01  3.541326E+01  3.752471E+01  3.798440E+01  4.473495E+01
            0.222222  0.577350  0.000000
  8.508561E+00  1.143401E+01  1.804313E+01  3.260712E+01  3.470891E+01  3.538997E+01  3.748876E+01  3.795525E+01  4.472676E+01
            0.227273  0.577350  0.000000
  8.439535E+00  1.145041E+01  1.814331E+01  3.277271E+01  3.474994E+01  3.536718E+01  3.745300E+01  3.792714E+01  4.471954E+01
            0.232323  0.577350  0.000000
  8.365902E+00  1.146705E+01  1.823640E+01  3.293437E+01  3.478992E+01  3.534496E+01  3.741819E+01  3.790013E+01  4.471327E+01
            0.237374  0.577350  0.000000
  8.288460E+00  1.148387E+01  1.832231E+01  3.309022E+01  3.482874E+01  3.532338E+01  3.738495E+01  3.787429E+01  4.470790E+01
            0.242424  0.577350  0.000000
  8.208085E+00  1.150079E+01  1.840105E+01  3.323887E+01  3.486624E+01  3.530252E+01  3.735380E+01  3.784969E+01  4.470338E+01
            0.247475  0.577350  0.000000
  8.125708E+00  1.151769E+01  1.847270E+01  3.337938E+01  3.490232E+01  3.528244E+01  3.732512E+01  3.782638E+01  4.469967E+01
            0.252525  0.577350  0.000000
  8.042312E+00  1.153445E+01  1.853736E+01  3.351118E+01  3.493683E+01  3.526322E+01  3.729919E+01  3.780441E+01  4.469676E+01
            0.257576  0.577350  0.000000
  7.958910E+00  1.155093E+01  1.859516E+01  3.363392E+01  3.496966E+01  3.524493E+01  3.727618E+01  3.778385E+01  4.469462E+01
            0.262626  0.577350  0.000000
  7.876520E+00  1.156698E+01  1.864625E+01  3.374747E+01  3.500067E+01  3.522766E+01  3.725619E+01  3.776472E+01  4.469326E+01
            0.267677  0.577350  0.000000
  7.796118E+00  1.158243E+01  1.869076E+01  3.385178E+01  3.502972E+01  3.521147E+01  3.723923E+01  3.774707E+01  4.469267E+01
            0.272727  0.577350  0.000000
  7.718622E+00  1.159712E+01  1.872884E+01  3.394687E+01  3.505668E+01  3.519648E+01  3.722526E+01  3.773091E+01  4.469283E+01
            0.277778  0.577350  0.000000
  7.644860E+00  1.161088E+01  1.876066E+01  3.403281E+01  3.508131E+01  3.518287E+01  3.721418E+01  3.771627E+01  4.469373E+01
            0.282828  0.577350  0.000000
  7.575534E+00  1.162358E+01  1.878640E+01  3.410972E+01  3.510321E+01  3.517101E+01  3.720582E+01  3.770316E+01  4.469534E+01
            0.287879  0.577350  0.000000
  7.511191E+00  1.163506E+01  1.880627E+01  3.417772E+01  3.512110E+01  3.516214E+01  3.719996E+01  3.769155E+01  4.469762E+01
            0.292929  0.577350  0.000000
  7.452216E+00  1.164520E+01  1.882053E+01  3.423701E+01  3.513056E+01  3.516067E+01  3.719631E+01  3.768145E+01  4.470052E+01
            0.297980  0.577350  0.000000
  7.398838E+00  1.165391E+01  1.882946E+01  3.428779E+01  3.512879E+01  3.516940E+01  3.719454E+01  3.767280E+01  4.470398E+01
            0.303030  0.577350  0.000000
  7.351143E+00  1.166109E+01  1.883341E+01  3.433034E+01  3.512307E+01  3.518105E+01  3.719429E+01  3.766558E+01  4.470793E+01
            0.308081  0.577350  0.000000
  7.309150E+00  1.166670E+01  1.883278E+01  3.436495E+01  3.511720E+01  3.519182E+01  3.719515E+01  3.765971E+01  4.471227E+01
            0.313131  0.577350  0.000000
  7.272921E+00  1.167070E+01  1.882803E+01  3.439197E+01  3.511212E+01  3.520081E+01  3.719671E+01  3.765514E+01  4.471693E+01
            0.318182  0.577350  0.000000
  7.242735E+00  1.167311E+01  1.881969E+01  3.441181E+01  3.510809E+01  3.520780E+01  3.719862E+01  3.765175E+01  4.472179E+01
            0.323232  0.577350  0.000000
  7.219328E+00  1.167394E+01  1.880837E+01  3.442488E+01  3.510523E+01  3.521274E+01  3.720058E+01  3.764947E+01  4.472677E+01
            0.328283  0.577350  0.000000
  7.204207E+00  1.167325E+01  1.879475E+01  3.443163E+01  3.510355E+01  3.521565E+01  3.720241E+01  3.764816E+01  4.473176E+01
            0.333333  0.577350  0.000000
  7.200020E+00  1.167110E+01  1.877961E+01  3.443255E+01  3.510308E+01  3.521661E+01  3.720415E+01  3.764772E+01  4.473666E+01
            0.330808  0.572976  0.000000
  7.206750E+00  1.167178E+01  1.878647E+01  3.443089E+01  3.510368E+01  3.521576E+01  3.720382E+01  3.764808E+01  4.473409E+01
            0.328283  0.568603  0.000000
  7.233151E+00  1.167094E+01  1.879162E+01  3.442442E+01  3.510547E+01  3.521342E+01  3.720490E+01  3.764902E+01  4.473126E+01
            0.325758  0.564229  0.000000
  7.286942E+00  1.166859E+01  1.879533E+01  3.441345E+01  3.510828E+01  3.520987E+01  3.720843E+01  3.765041E+01  4.472836E+01
            0.323232  0.559855  0.000000
  7.376640E+00  1.166471E+01  1.879790E+01  3.439822E+01  3.511174E+01  3.520555E+01  3.721578E+01  3.765209E+01  4.472560E+01
            0.320707  0.555481  0.000000
  7.510000E+00  1.165931E+01  1.879962E+01  3.437888E+01  3.511522E+01  3.520118E+01  3.722850E+01  3.765392E+01  4.472321E+01
            0.318182  0.551107  0.000000
  7.691942E+00  1.165240E+01  1.880062E+01  3.435547E+01  3.511765E+01  3.519791E+01  3.724812E+01  3.765576E+01  4.472139E+01
            0.315657  0.546733  0.000000
  7.922716E+00  1.164396E+01  1.880084E+01  3.432795E+01  3.511753E+01  3.519730E+01  3.727578E+01  3.765745E+01  4.472032E+01
            0.313131  0.542359  0.000000
  8.197176E+00  1.163402E+01  1.879995E+01  3.429621E+01  3.511355E+01  3.520074E+01  3.731204E+01  3.765886E+01  4.472019E+01
            0.310606  0.537985  0.000000
  8.505592E+00  1.162257E+01  1.879738E+01  3.426018E+01  3.510538E+01  3.520862E+01  3.735661E+01  3.765985E+01  4.472111E+01
            0.308081  0.533612  0.000000
  8.835663E+00  1.160959E+01  1.879240E+01  3.421981E+01  3.509362E+01  3.522039E+01  3.740848E+01  3.766028E+01  4.472317E+01
            0.305556  0.529238  0.000000
  9.174849E+00  1.159508E+01  1.878425E+01  3.417515E+01  3.507907E+01  3.523533E+01  3.746604E+01  3.766004E+01  4.472642E+01
            0.303030  0.524864  0.000000
  9.512165E+00  1.157899E+01  1.877221E+01  3.412632E+01  3.506231E+01  3.525292E+01  3.752736E+01  3.765898E+01  4.473085E+01
            0.300505  0.520490  0.000000
  9.839099E+00  1.156129E+01  1.875570E+01  3.407351E+01  3.504373E+01  3.527283E+01  3.759046E+01  3.765700E+01  4.473643E+01
            0.297980  0.516116  0.000000
  1.014974E+01  1.154192E+01  1.873430E+01  3.401694E+01  3.502357E+01  3.529488E+01  3.765348E+01  3.765398E+01  4.474307E+01
            0.295455  0.511742  0.000000
  1.044042E+01  1.152082E+01  1.870776E+01  3.395683E+01  3.500200E+01  3.531897E+01  3.764979E+01  3.771483E+01  4.475063E+01
            0.292929  0.507368  0.000000
  1.070923E+01  1.149790E+01  1.867594E+01  3.389342E+01  3.497912E+01  3.534508E+01  3.764435E+01  3.777321E+01  4.475893E+01
            0.290404  0.502995  0.000000
  1.095544E+01  1.147308E+01  1.863885E+01  3.382691E+01  3.495500E+01  3.537319E+01  3.763754E+01  3.782758E+01  4.476775E+01
            0.287879  0.498621  0.000000
  1.117912E+01  1.144625E+01  1.859653E+01  3.375747E+01  3.492968E+01  3.540330E+01  3.762927E+01  3.787720E+01  4.477680E+01
            0.285354  0.494247  0.000000
  1.138080E+01  1.141731E+01  1.854907E+01  3.368526E+01  3.490321E+01  3.543545E+01  3.761944E+01  3.792153E+01  4.478578E+01
            0.282828  0.489873  0.000000
  1.138615E+01  1.156126E+01  1.849656E+01  3.361043E+01  3.487559E+01  3.546966E+01  3.760797E+01  3.796021E+01  4.479432E+01
            0.280303  0.485499  0.000000
  1.135265E+01  1.172143E+01  1.843908E+01  3.353309E+01  3.484684E+01  3.550596E+01  3.759478E+01  3.799304E+01  4.480209E+01
            0.277778  0.481125  0.000000
  1.131672E+01  1.186224E+01  1.837666E+01  3.345334E+01  3.481695E+01  3.554438E+01  3.757979E+01  3.801993E+01  4.480872E+01
            0.275253  0.476751  0.000000
  1.127825E+01  1.198467E+01  1.830927E+01  3.337128E+01  3.478592E+01  3.558496E+01  3.756294E+01  3.804087E+01  4.481393E+01
            0.272727  0.472377  0.000000
  1.123714E+01  1.208962E+01  1.823683E+01  3.328698E+01  3.475374E+01  3.562772E+01  3.754415E+01  3.805588E+01  4.481746E+01
            0.270202  0.468004  0.000000
  1.119334E+01  1.217799E+01  1.815919E+01  3.320053E+01  3.472038E+01  3.567266E+01  3.752338E+01  3.806505E+01  4.481915E+01
            0.267677  0.463630  0.000000
  1.114677E+01  1.225066E+01  1.807613E+01  3.311201E+01  3.468585E+01  3.571981E+01  3.750057E+01  3.806844E+01  4.481894E+01
            0.265152  0.459256  0.000000
  1.109739E+01  1.230845E+01  1.798735E+01  3.302150E+01  3.465010E+01  3.576914E+01  3.747569E+01  3.806613E+01  4.481687E+01
            0.262626  0.454882  0.000000
  1.104520E+01  1.235220E+01  1.789251E+01  3.292912E+01  3.461313E+01  3.582063E+01  3.744870E+01  3.805817E+01  4.481307E+01
            0.260101  0.450508  0.000000
  1.099019E+01  1.238271E+01  1.779122E+01  3.283498E+01  3.457490E+01  3.587426E+01  3.741957E+01  3.804462E+01  4.480780E+01
            0.257576  0.446134  0.000000
  1.093239E+01  1.240082E+01  1.768304E+01  3.273923E+01  3.453541E+01  3.592996E+01  3.738830E+01  3.802553E+01  4.480136E+01
            0.255051  0.441760  0.000000
  1.087185E+01  1.240734E+01  1.756757E+01  3.264202E+01  3.449464E+01  3.598764E+01  3.735490E+01  3.800096E+01  4.479411E+01
            0.252525  0.437387  0.000000
  1.080863E+01  1.240315E+01  1.744437E+01  3.254357E+01  3.445255E+01  3.604719E+01  3.731940E+01  3.797097E+01  4.478643E+01
            0.250000  0.433013  0.000000
  1.074282E+01  1.238911E+01  1.731305E+01  3.244408E+01  3.440913E+01  3.610844E+01  3.728188E+01  3.793565E+01  4.477870E+01
            0.247475  0.428639  0.000000
  1.067452E+01  1.236614E+01  1.717326E+01  3.234383E+01  3.436437E+01  3.617119E+01  3.724246E+01  3.789514E+01  4.477126E+01
            0.244949  0.424265  0.000000
  1.060384E+01  1.233516E+01  1.702471E+01  3.224308E+01  3.431823E+01  3.623510E+01  3.720135E+01  3.784960E+01  4.476441E+01
            0.242424  0.419891  0.000000
  1.053087E+01  1.229712E+01  1.686720E+01  3.214215E+01  3.427071E+01  3.629972E+01  3.715893E+01  3.779921E+01  4.475838E+01
            0.239899  0.415517  0.000000
  1.045574E+01  1.225298E+01  1.670059E+01  3.204134E+01  3.422178E+01  3.636431E+01  3.711582E+01  3.774419E+01  4.475338E+01
            0.237374  0.411143  0.000000
  1.037854E+01  1.220367E+01  1.652486E+01  3.194098E+01  3.417141E+01  3.642765E+01  3.707315E+01  3.768477E+01  4.474954E+01
            0.234848  0.406770  0.000000
  1.029937E+01  1.215009E+01  1.634010E+01  3.184138E+01  3.411958E+01  3.648757E+01  3.703299E+01  3.762113E+01  4.474701E+01
            0.232323  0.402396  0.000000
  1.021829E+01  1.209304E+01  1.614657E+01  3.174286E+01  3.406627E+01  3.654008E+01  3.699924E+01  3.755346E+01  4.474594E+01
            0.229798  0.398022  0.000000
  1.013537E+01  1.203324E+01  1.594475E+01  3.164571E+01  3.401145E+01  3.657824E+01  3.697878E+01  3.748190E+01  4.474652E+01
            0.227273  0.393648  0.000000
  1.005064E+01  1.197123E+01  1.573536E+01  3.155021E+01  3.395510E+01  3.659307E+01  3.698050E+01  3.740652E+01  4.474902E+01
            0.224747  0.389274  0.000000
  9.964109E+00  1.190737E+01  1.551949E+01  3.145664E+01  3.389719E+01  3.658014E+01  3.700877E+01  3.732735E+01  4.475381E+01
            0.222222  0.384900  0.000000
  9.875762E+00  1.184181E+01  1.529867E+01  3.136528E+01  3.383770E+01  3.654398E+01  3.705902E+01  3.724440E+01  4.476133E+01
            0.219697  0.380526  0.000000
  9.785562E+00  1.177448E+01  1.507492E+01  3.127640E+01  3.377661E+01  3.649214E+01  3.712367E+01  3.715765E+01  4.477209E+01
            0.217172  0.376152  0.000000
  9.693447E+00  1.170509E+01  1.485068E+01  3.119031E+01  3.371389E+01  3.643005E+01  3.706709E+01  3.719726E+01  4.478661E+01
            0.214646  0.371779  0.000000
  9.599334E+00  1.163323E+01  1.462876E+01  3.110728E+01  3.364954E+01  3.636079E+01  3.697277E+01  3.727670E+01  4.480531E+01
            0.212121  0.367405  0.000000
  9.503122E+00  1.155844E+01  1.441199E+01  3.102759E+01  3.358354E+01  3.628603E+01  3.687479E+01  3.736031E+01  4.482841E+01
            0.209596  0.363031  0.000000
  9.404696E+00  1.148038E+01  1.420296E+01  3.095142E+01  3.351588E+01  3.620672E+01  3.677332E+01  3.744715E+01  4.485587E+01
            0.207071  0.358657  0.000000
  9.303932E+00  1.139885E+01  1.400361E+01  3.087887E+01  3.344655E+01  3.612342E+01  3.666855E+01  3.753666E+01  4.488733E+01
            0.204545  0.354283  0.000000
  9.200701E+00  1.131386E+01  1.381502E+01  3.080990E+01  3.337554E+01  3.603648E+01  3.656068E+01  3.762851E+01  4.492214E+01
            0.202020  0.349909  0.000000
  9.094872E+00  1.122555E+01  1.363737E+01  3.074432E+01  3.330287E+01  3.594617E+01  3.644985E+01  3.772245E+01  4.495945E+01
            0.199495  0.345535  0.000000
  8.986322E+00  1.113418E+01  1.347010E+01  3.068181E+01  3.322851E+01  3.585265E+01  3.633616E+01  3.781834E+01  4.499830E+01
            0.196970  0.341162  0.000000
  8.874939E+00  1.104005E+01  1.331211E+01  3.062198E+01  3.315250E+01  3.575605E+01  3.621961E+01  3.791607E+01  4.503776E+01
            0.194444  0.336788  0.000000
  8.760628E+00  1.094339E+01  1.316202E+01  3.056439E+01  3.307482E+01  3.565651E+01  3.610018E+01  3.801552E+01  4.507701E+01
            0.191919  0.332414  0.000000
  8.643313E+00  1.084436E+01  1.301837E+01  3.050858E+01  3.299550E+01  3.555411E+01  3.597776E+01  3.811663E+01  4.511540E+01
            0.189394  0.328040  0.000000
  8.522948E+00  1.074302E+01  1.287979E+01  3.045414E+01  3.291455E+01  3.544896E+01  3.585222E+01  3.821931E+01  4.515252E+01
            0.186869  0.323666  0.000000
  8.399515E+00  1.063941E+01  1.274500E+01  3.040067E+01  3.283199E+01  3.534115E+01  3.572346E+01  3.832349E+01  4.518814E+01
            0.184343  0.319292  0.000000
  8.273035E+00  1.053346E+01  1.261287E+01  3.034786E+01  3.274785E+01  3.523076E+01  3.559136E+01  3.842910E+01  4.522228E+01
            0.181818  0.314918  0.000000
  8.143559E+00  1.042508E+01  1.248239E+01  3.029546E+01  3.266215E+01  3.511789E+01  3.545586E+01  3.853606E+01  4.525512E+01
            0.179293  0.310544  0.000000
  8.011183E+00  1.031419E+01  1.235266E+01  3.024327E+01  3.257493E+01  3.500262E+01  3.531699E+01  3.864427E+01  4.528699E+01
            0.176768  0.306171  0.000000
  7.876038E+00  1.020077E+01  1.222287E+01  3.019116E+01  3.248622E+01  3.488504E+01  3.517485E+01  3.875367E+01  4.531834E+01
            0.174242  0.301797  0.000000
  7.738299E+00  1.008484E+01  1.209229E+01  3.013907E+01  3.239607E+01  3.476525E+01  3.502971E+01  3.886414E+01  4.534968E+01
            0.171717  0.297423  0.000000
  7.598172E+00  9.966568E+00  1.196028E+01  3.008699E+01  3.230452E+01  3.464333E+01  3.488196E+01  3.897560E+01  4.538151E+01
            0.169192  0.293049  0.000000
  7.455897E+00  9.846264E+00  1.182633E+01  3.003494E+01  3.221163E+01  3.451938E+01  3.473221E+01  3.908793E+01  4.541430E+01
            0.166667  0.288675  0.000000
  7.311744E+00  9.724424E+00  1.169006E+01  2.998303E+01  3.211745E+01  3.439348E+01  3.458121E+01  3.920104E+01  4.544847E+01
            0.164141  0.284301  0.000000
  7.166005E+00  9.601736E+00  1.155122E+01  2.993134E+01  3.202204E+01  3.426573E+01  3.442992E+01  3.931480E+01  4.548431E+01
            0.161616  0.279927  0.000000
  7.018984E+00  9.479100E+00  1.140976E+01  2.988002E+01  3.192546E+01  3.413621E+01  3.427947E+01  3.942911E+01  4.552199E+01
            0.159091  0.275554  0.000000
  6.870993E+00  9.357622E+00  1.126579E+01  2.982921E+01  3.182778E+01  3.400502E+01  3.413113E+01  3.954385E+01  4.556157E+01
            0.156566  0.271180  0.000000
  6.722339E+00  9.238592E+00  1.111959E+01  2.977906E+01  3.172907E+01  3.387224E+01  3.398626E+01  3.965891E+01  4.560301E+01
            0.154040  0.266806  0.000000
  6.573323E+00  9.123449E+00  1.097156E+01  2.972969E+01  3.162938E+01  3.373795E+01  3.384629E+01  3.977418E+01  4.564614E+01
            0.151515  0.262432  0.000000
  6.424218E+00  9.013745E+00  1.082223E+01  2.968123E+01  3.152880E+01  3.360225E+01  3.371267E+01  3.988955E+01  4.569076E+01
            0.148990  0.258058  0.000000
  6.275271E+00  8.911084E+00  1.067218E+01  2.963377E+01  3.142738E+01  3.346521E+01  3.358677E+01  4.000492E+01  4.573661E+01
            0.146465  0.253684  0.000000
  6.126690E+00  8.817057E+00  1.052203E+01  2.958736E+01  3.132522E+01  3.332693E+01  3.346990E+01  4.012019E+01  4.578344E+01
            0.143939  0.249310  0.000000
  5.978640E+00  8.733185E+00  1.037239E+01  2.954206E+01  3.122236E+01  3.318748E+01  3.336323E+01  4.023528E+01  4.583099E+01
            0.141414  0.244936  0.000000
  5.831233E+00  8.660892E+00  1.022388E+01  2.949788E+01  3.111890E+01  3.304695E+01  3.326777E+01  4.035011E+01  4.587905E+01
            0.138889  0.240563  0.000000
  5.684531E+00  8.601493E+00  1.007714E+01  2.945487E+01  3.101491E+01  3.290542E+01  3.318433E+01  4.046460E+01  4.592743E+01
            0.136364  0.236189  0.000000
  5.538539E+00  8.556213E+00  9.932874E+00  2.941308E+01  3.091047E+01  3.276298E+01  3.311351E+01  4.057870E+01  4.597599E+01
            0.133838  0.231815  0.000000
  5.393210E+00  8.526196E+00  9.792030E+00  2.937266E+01  3.080566E+01  3.261971E+01  3.305569E+01  4.069233E+01  4.602459E+01
            0.131313  0.227441  0.000000
  5.248446E+00  8.512420E+00  9.656053E+00  2.933387E+01  3.070056E+01  3.247569E+01  3.301105E+01  4.080545E+01  4.607311E+01
            0.128788  0.223067  0.000000
  5.104102E+00  8.515256E+00  9.527505E+00  2.929715E+01  3.059525E+01  3.233102E+01  3.297954E+01  4.091798E+01  4.612142E+01
            0.126263  0.218693  0.000000
  4.959993E+00  8.533135E+00  9.411395E+00  2.926323E+01  3.048984E+01  3.218578E+01  3.296088E+01  4.102989E+01  4.616932E+01
            0.123737  0.214319  0.000000
  4.815903E+00  8.559301E+00  9.318141E+00  2.923321E+01  3.038439E+01  3.204007E+01  3.295463E+01  4.114112E+01  4.621659E+01
            0.121212  0.209946  0.000000
  4.671596E+00  8.576501E+00  9.268068E+00  2.920863E+01  3.027901E+01  3.189398E+01  3.296015E+01  4.125160E+01  4.626292E+01
            0.118687  0.205572  0.000000
  4.526822E+00  8.558808E+00  9.288140E+00  2.919165E+01  3.017379E+01  3.174763E+01  3.297668E+01  4.136126E+01  4.630795E+01
            0.116162  0.201198  0.000000
  4.381331E+00  8.494175E+00  9.387341E+00  2.918506E+01  3.006880E+01  3.160110E+01  3.300342E+01  4.147006E+01  4.635128E+01
            0.113636  0.196824  0.000000
  4.234884E+00  8.393316E+00  9.545574E+00  2.919228E+01  2.996416E+01  3.145452E+01  3.303961E+01  4.157790E+01  4.639251E+01
            0.111111  0.192450  0.000000
  4.087264E+00  8.270064E+00  9.731629E+00  2.921726E+01  2.985994E+01  3.130798E+01  3.308467E+01  4.168472E+01  4.643127E+01
            0.108586  0.188076  0.000000
  3.938281E+00  8.132392E+00  9.912000E+00  2.926401E+01  2.975623E+01  3.116162E+01  3.313829E+01  4.179043E+01  4.646730E+01
            0.106061  0.183702  0.000000
  3.787790E+00  7.983937E+00  1.005123E+01  2.933611E+01  2.965313E+01  3.101554E+01  3.320048E+01  4.189496E+01  4.650050E+01
            0.103535  0.179328  0.000000
  3.635690E+00  7.826100E+00  1.011353E+01  2.943582E+01  2.955073E+01  3.086986E+01  3.327148E+01  4.199822E+01  4.653092E+01
            0.101010  0.174955  0.000000
  3.481940E+00  7.659119E+00  1.006621E+01  2.944911E+01  2.956350E+01  3.072472E+01  3.335154E+01  4.210011E+01  4.655883E+01
            0.098485  0.170581  0.000000
  3.326550E+00  7.482454E+00  9.883191E+00  2.934836E+01  2.971720E+01  3.058024E+01  3.344061E+01  4.220056E+01  4.658466E+01
            0.095960  0.166207  0.000000
  3.169594E+00  7.294678E+00  9.547367E+00  2.924858E+01  2.989287E+01  3.043653E+01  3.353791E+01  4.229947E+01  4.660895E+01
            0.093434  0.161833  0.000000
  3.011206E+00  7.092564E+00  9.052185E+00  2.914986E+01  3.008506E+01  3.029374E+01  3.364162E+01  4.239677E+01  4.663237E+01
            0.090909  0.157459  0.000000
  2.851580E+00  6.867435E+00  8.404634E+00  2.905228E+01  3.015199E+01  3.028773E+01  3.374860E+01  4.249235E+01  4.665560E+01
            0.088384  0.153085  0.000000
  2.690954E+00  6.587202E+00  7.641857E+00  2.895593E+01  3.001141E+01  3.049516E+01  3.385437E+01  4.258615E+01  4.667933E+01
            0.085859  0.148711  0.000000
  2.529615E+00  6.101729E+00  6.923617E+00  2.886092E+01  2.987213E+01  3.070245E+01  3.395341E+01  4.267808E+01  4.670418E+01
            0.083333  0.144338  0.000000
  2.367874E+00  5.181135E+00  6.489417E+00  2.876733E+01  2.973429E+01  3.090586E+01  3.403979E+01  4.276806E+01  4.673061E+01
            0.080808  0.139964  0.000000
  2.206068E+00  3.964415E+00  6.196641E+00  2.867525E+01  2.959802E+01  3.110279E+01  3.410820E+01  4.285601E+01  4.675892E+01
            0.078283  0.135590  0.000000
  2.044509E+00  2.487785E+00  5.934508E+00  2.858479E+01  2.946347E+01  3.129161E+01  3.415502E+01  4.294187E+01  4.678916E+01
            0.075758  0.131216  0.000000
 -9.646203E-01  1.883478E+00  5.678251E+00  2.849602E+01  2.933079E+01  3.147146E+01  3.417928E+01  4.302557E+01  4.682110E+01
            0.073232  0.126842  0.000000
 -2.324213E+00  1.723173E+00  5.421513E+00  2.840904E+01  2.920012E+01  3.164201E+01  3.418285E+01  4.310705E+01  4.685429E+01
            0.070707  0.122468  0.000000
 -2.705366E+00  1.563668E+00  5.162828E+00  2.832395E+01  2.907162E+01  3.180329E+01  3.417010E+01  4.318627E+01  4.688805E+01
            0.068182  0.118094  0.000000
 -2.640180E+00  1.404791E+00  4.902886E+00  2.824083E+01  2.894544E+01  3.195550E+01  3.414681E+01  4.326317E+01  4.692158E+01
            0.065657  0.113721  0.000000
 -2.173018E+00  1.246019E+00  4.644435E+00  2.815978E+01  2.882176E+01  3.209901E+01  3.411906E+01  4.333771E+01  4.695408E+01
            0.063131  0.109347  0.000000
 -9.703320E-01  1.086212E+00  4.394566E+00  2.808089E+01  2.870075E+01  3.223429E+01  3.409220E+01  4.340988E+01  4.698486E+01
            0.060606  0.104973  0.000000
  9.231196E-01  1.989185E+00  4.176507E+00  2.800424E+01  2.858257E+01  3.236190E+01  3.407027E+01  4.347964E+01  4.701341E+01
            0.058081  0.100599  0.000000
  7.521433E-01  2.980784E+00  4.110712E+00  2.792993E+01  2.846741E+01  3.248246E+01  3.405583E+01  4.354699E+01  4.703953E+01
            0.055556  0.096225  0.000000
  5.625430E-01  3.231833E+00  4.580061E+00  2.785805E+01  2.835546E+01  3.259668E+01  3.405011E+01  4.361192E+01  4.706332E+01
            0.053030  0.091851  0.000000
  3.161517E-01  3.076055E+00  5.364503E+00  2.778869E+01  2.824689E+01  3.270531E+01  3.405327E+01  4.367442E+01  4.708526E+01
            0.050505  0.087477  0.000000
 -2.972128E-01  2.844670E+00  6.169072E+00  2.772193E+01  2.814189E+01  3.280909E+01  3.406480E+01  4.373450E+01  4.710610E+01
            0.047980  0.083103  0.000000
 -5.029791E-01  2.598069E+00  6.948013E+00  2.765785E+01  2.804065E+01  3.290877E+01  3.408372E+01  4.379215E+01  4.712688E+01
            0.045455  0.078730  0.000000
 -6.312292E-01  2.351519E+00  7.691482E+00  2.759655E+01  2.794335E+01  3.300502E+01  3.410889E+01  4.384737E+01  4.714879E+01
            0.042929  0.074356  0.000000
 -7.272626E-01  2.112060E+00  8.393344E+00  2.753809E+01  2.785018E+01  3.309846E+01  3.413911E+01  4.390014E+01  4.717302E+01
            0.040404  0.069982  0.000000
 -8.050860E-01  1.884817E+00  9.047307E+00  2.748256E+01  2.776132E+01  3.318957E+01  3.417325E+01  4.395044E+01  4.720062E+01
            0.037879  0.065608  0.000000
 -8.715040E-01  1.674706E+00  9.646805E+00  2.743002E+01  2.767693E+01  3.327875E+01  3.421026E+01  4.399826E+01  4.723227E+01
            0.035354  0.061234  0.000000
 -9.304388E-01  1.487068E+00  1.018539E+01  2.738054E+01  2.759719E+01  3.336631E+01  3.424922E+01  4.404354E+01  4.726815E+01
            0.032828  0.056860  0.000000
 -9.842974E-01  1.327823E+00  1.065707E+01  2.733418E+01  2.752226E+01  3.345248E+01  3.428930E+01  4.408624E+01  4.730773E+01
            0.030303  0.052486  0.000000
 -1.034552E+00  1.203020E+00  1.105645E+01  2.729100E+01  2.745229E+01  3.353749E+01  3.432976E+01  4.412629E+01  4.734967E+01
            0.027778  0.048113  0.000000
 -1.082027E+00  1.117531E+00  1.137859E+01  2.725105E+01  2.738742E+01  3.362158E+01  3.436993E+01  4.416361E+01  4.739177E+01
            0.025253  0.043739  0.000000
 -1.127097E+00  1.072963E+00  1.161848E+01  2.721439E+01  2.732777E+01  3.370508E+01  3.440917E+01  4.419814E+01  4.743108E+01
            0.022727  0.039365  0.000000
 -1.169783E+00  1.066042E+00  1.177017E+01  2.718105E+01  2.727347E+01  3.378843E+01  3.444690E+01  4.422976E+01  4.746401E+01
            0.020202  0.034991  0.000000
 -1.209867E+00  1.088961E+00  1.182536E+01  2.715109E+01  2.722462E+01  3.387220E+01  3.448255E+01  4.425840E+01  4.748674E+01
            0.017677  0.030617  0.000000
 -1.246953E+00  1.131720E+00  1.177133E+01  2.712454E+01  2.718131E+01  3.395709E+01  3.451560E+01  4.428395E+01  4.749558E+01
            0.015152  0.026243  0.000000
 -1.280564E+00  1.184584E+00  1.158773E+01  2.710144E+01  2.714364E+01  3.404388E+01  3.454554E+01  4.430632E+01  4.748758E+01
            0.012626  0.021869  0.000000
 -1.310168E+00  1.239513E+00  1.124155E+01  2.708182E+01  2.711165E+01  3.413333E+01  3.457193E+01  4.432542E+01  4.746123E+01
            0.010101  0.017495  0.000000
 -1.335243E+00  1.290480E+00  1.067808E+01  2.706571E+01  2.708543E+01  3.422601E+01  3.459435E+01  4.434117E+01  4.741729E+01
            0.007576  0.013122  0.000000
 -1.355297E+00  1.333288E+00  9.802042E+00  2.705312E+01  2.706501E+01  3.432208E+01  3.461246E+01  4.435350E+01  4.735967E+01
            0.005051  0.008748  0.000000
 -1.369933E+00  1.365200E+00  8.427101E+00  2.704403E+01  2.705049E+01  3.442090E+01  3.462594E+01  4.436235E+01  4.729649E+01
            0.002525  0.004374  0.000000
 -1.378844E+00  1.384655E+00  6.068556E+00  2.703838E+01  2.704195E+01  3.452067E+01  3.463455E+01  4.436767E+01  4.724101E+01
            0.000000  0.000000  0.000000
 -1.381840E+00  1.363451E+00  1.405496E+00  2.703637E+01  2.703923E+01  3.463547E+01  3.464278E+01  4.436945E+01  4.708025E+01


==> anc/fig11/phband17r1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -9.874179E-01  1.245837E+00  1.282440E+00  2.702278E+01  2.702545E+01  3.459670E+01  3.460350E+01  4.434679E+01  4.773457E+01
            0.000000  0.005064  0.000000
 -9.861198E-01  1.286769E+00  1.298439E+00  2.702460E+01  2.702844E+01  3.459481E+01  3.460105E+01  4.434509E+01  4.773381E+01
            0.000000  0.010129  0.000000
 -9.822126E-01  1.336202E+00  1.410945E+00  2.703006E+01  2.703741E+01  3.458840E+01  3.459443E+01  4.433999E+01  4.773151E+01
            0.000000  0.015193  0.000000
 -9.755763E-01  1.401760E+00  1.591950E+00  2.703914E+01  2.705234E+01  3.457562E+01  3.458548E+01  4.433150E+01  4.772770E+01
            0.000000  0.020258  0.000000
 -9.660351E-01  1.488313E+00  1.814952E+00  2.705183E+01  2.707320E+01  3.455638E+01  3.457428E+01  4.431963E+01  4.772236E+01
            0.000000  0.025322  0.000000
 -9.533278E-01  1.592361E+00  2.065889E+00  2.706810E+01  2.709995E+01  3.453120E+01  3.456028E+01  4.430443E+01  4.771552E+01
            0.000000  0.030387  0.000000
 -9.370767E-01  1.710535E+00  2.335264E+00  2.708791E+01  2.713253E+01  3.450020E+01  3.454331E+01  4.428593E+01  4.770719E+01
            0.000000  0.035451  0.000000
 -9.168159E-01  1.839890E+00  2.616830E+00  2.711123E+01  2.717089E+01  3.446339E+01  3.452331E+01  4.426416E+01  4.769738E+01
            0.000000  0.040516  0.000000
 -8.918876E-01  1.978007E+00  2.906452E+00  2.713801E+01  2.721496E+01  3.442075E+01  3.450024E+01  4.423918E+01  4.768611E+01
            0.000000  0.045580  0.000000
 -8.614695E-01  2.122925E+00  3.201304E+00  2.716820E+01  2.726463E+01  3.437220E+01  3.447409E+01  4.421105E+01  4.767341E+01
            0.000000  0.050645  0.000000
 -8.244235E-01  2.273093E+00  3.499397E+00  2.720174E+01  2.731982E+01  3.431767E+01  3.444484E+01  4.417984E+01  4.765929E+01
            0.000000  0.055709  0.000000
 -7.791894E-01  2.427281E+00  3.799261E+00  2.723859E+01  2.738043E+01  3.425706E+01  3.441246E+01  4.414560E+01  4.764378E+01
            0.000000  0.060774  0.000000
 -7.235141E-01  2.584504E+00  4.099770E+00  2.727868E+01  2.744632E+01  3.419027E+01  3.437690E+01  4.410842E+01  4.762691E+01
            0.000000  0.065838  0.000000
 -6.538269E-01  2.743980E+00  4.400021E+00  2.732194E+01  2.751738E+01  3.411715E+01  3.433815E+01  4.406836E+01  4.760870E+01
            0.000000  0.070903  0.000000
 -5.638880E-01  2.905062E+00  4.699259E+00  2.736832E+01  2.759347E+01  3.403758E+01  3.429614E+01  4.402552E+01  4.758918E+01
            0.000000  0.075967  0.000000
 -4.399220E-01  3.067225E+00  4.996825E+00  2.741774E+01  2.767445E+01  3.395137E+01  3.425082E+01  4.397995E+01  4.756837E+01
            0.000000  0.081032  0.000000
 -2.297069E-01  3.230019E+00  5.292127E+00  2.747013E+01  2.776016E+01  3.385834E+01  3.420214E+01  4.393175E+01  4.754630E+01
            0.000000  0.086096  0.000000
  3.253541E-01  3.393060E+00  5.584607E+00  2.752542E+01  2.785047E+01  3.375828E+01  3.415003E+01  4.388098E+01  4.752298E+01
            0.000000  0.091161  0.000000
  5.328587E-01  3.556011E+00  5.873735E+00  2.758353E+01  2.794519E+01  3.365097E+01  3.409442E+01  4.382772E+01  4.749843E+01
            0.000000  0.096225  0.000000
  6.950761E-01  3.718564E+00  6.158985E+00  2.764438E+01  2.804417E+01  3.353615E+01  3.403527E+01  4.377202E+01  4.747267E+01
            0.000000  0.101290  0.000000
  8.397725E-01  3.880444E+00  6.439829E+00  2.770788E+01  2.814724E+01  3.341357E+01  3.397250E+01  4.371396E+01  4.744571E+01
            0.000000  0.106354  0.000000
  9.756886E-01  4.041387E+00  6.715730E+00  2.777395E+01  2.825423E+01  3.328293E+01  3.390607E+01  4.365357E+01  4.741755E+01
            0.000000  0.111418  0.000000
  1.106923E+00  4.201147E+00  6.986129E+00  2.784250E+01  2.836496E+01  3.314396E+01  3.383593E+01  4.359092E+01  4.738820E+01
            0.000000  0.116483  0.000000
  1.235740E+00  4.359487E+00  7.250444E+00  2.791343E+01  2.847926E+01  3.299638E+01  3.376209E+01  4.352604E+01  4.735766E+01
            0.000000  0.121547  0.000000
  1.363540E+00  4.516181E+00  7.508058E+00  2.798663E+01  2.859696E+01  3.283992E+01  3.368454E+01  4.345898E+01  4.732591E+01
            0.000000  0.126612  0.000000
  1.491257E+00  4.671019E+00  7.758316E+00  2.806203E+01  2.871786E+01  3.267435E+01  3.360334E+01  4.338976E+01  4.729297E+01
            0.000000  0.131676  0.000000
  1.619513E+00  4.823799E+00  8.000517E+00  2.813950E+01  2.884179E+01  3.249951E+01  3.351859E+01  4.331843E+01  4.725882E+01
            0.000000  0.136741  0.000000
  1.748765E+00  4.974348E+00  8.233907E+00  2.821896E+01  2.896858E+01  3.231532E+01  3.343046E+01  4.324500E+01  4.722346E+01
            0.000000  0.141805  0.000000
  1.879316E+00  5.122516E+00  8.457674E+00  2.830030E+01  2.909804E+01  3.212187E+01  3.333919E+01  4.316952E+01  4.718688E+01
            0.000000  0.146870  0.000000
  2.011388E+00  5.268198E+00  8.670943E+00  2.838342E+01  2.923000E+01  3.191941E+01  3.324512E+01  4.309201E+01  4.714910E+01
            0.000000  0.151934  0.000000
  2.145122E+00  5.411340E+00  8.872771E+00  2.846822E+01  2.936428E+01  3.170843E+01  3.314874E+01  4.301251E+01  4.711011E+01
            0.000000  0.156999  0.000000
  2.280601E+00  5.551957E+00  9.062139E+00  2.855460E+01  2.950069E+01  3.148973E+01  3.305065E+01  4.293105E+01  4.706995E+01
            0.000000  0.162063  0.000000
  2.417866E+00  5.690148E+00  9.237958E+00  2.864247E+01  2.963908E+01  3.126445E+01  3.295162E+01  4.284768E+01  4.702864E+01
            0.000000  0.167128  0.000000
  2.556911E+00  5.826100E+00  9.399058E+00  2.873172E+01  2.977927E+01  3.103407E+01  3.285260E+01  4.276244E+01  4.698622E+01
            0.000000  0.172192  0.000000
  2.697709E+00  5.960097E+00  9.544194E+00  2.882226E+01  2.992108E+01  3.080039E+01  3.275465E+01  4.267538E+01  4.694276E+01
            0.000000  0.177257  0.000000
  2.840195E+00  6.092495E+00  9.672037E+00  2.891400E+01  3.006437E+01  3.056550E+01  3.265896E+01  4.258657E+01  4.689832E+01
            0.000000  0.182321  0.000000
  2.984294E+00  6.223703E+00  9.781173E+00  2.900683E+01  3.020896E+01  3.033157E+01  3.256677E+01  4.249605E+01  4.685297E+01
            0.000000  0.187386  0.000000
  3.129909E+00  6.354124E+00  9.870093E+00  2.910068E+01  3.010076E+01  3.035472E+01  3.247929E+01  4.240391E+01  4.680680E+01
            0.000000  0.192450  0.000000
  3.276929E+00  6.484104E+00  9.937172E+00  2.919543E+01  2.987498E+01  3.050147E+01  3.239764E+01  4.231022E+01  4.675989E+01
            0.000000  0.197515  0.000000
  3.425239E+00  6.613871E+00  9.980651E+00  2.929099E+01  2.965572E+01  3.064910E+01  3.232278E+01  4.221504E+01  4.671233E+01
            0.000000  0.202579  0.000000
  3.574707E+00  6.743482E+00  9.998607E+00  2.938726E+01  2.944393E+01  3.079744E+01  3.225550E+01  4.211848E+01  4.666419E+01
            0.000000  0.207644  0.000000
  3.725208E+00  6.872810E+00  9.988919E+00  2.924001E+01  2.948414E+01  3.094638E+01  3.219635E+01  4.202061E+01  4.661553E+01
            0.000000  0.212708  0.000000
  3.876607E+00  7.001534E+00  9.949237E+00  2.904380E+01  2.958151E+01  3.109578E+01  3.214573E+01  4.192153E+01  4.656642E+01
            0.000000  0.217772  0.000000
  4.028766E+00  7.129178E+00  9.876939E+00  2.885474E+01  2.967928E+01  3.124552E+01  3.210391E+01  4.182133E+01  4.651694E+01
            0.000000  0.222837  0.000000
  4.181555E+00  7.255153E+00  9.769100E+00  2.867200E+01  2.977733E+01  3.139548E+01  3.207105E+01  4.172013E+01  4.646712E+01
            0.000000  0.227901  0.000000
  4.334833E+00  7.378805E+00  9.622443E+00  2.849461E+01  2.987555E+01  3.154555E+01  3.204732E+01  4.161802E+01  4.641705E+01
            0.000000  0.232966  0.000000
  4.488471E+00  7.499471E+00  9.433291E+00  2.832163E+01  2.997382E+01  3.169561E+01  3.203291E+01  4.151512E+01  4.636677E+01
            0.000000  0.238030  0.000000
  4.642332E+00  7.616516E+00  9.197483E+00  2.815221E+01  3.007203E+01  3.184556E+01  3.202809E+01  4.141153E+01  4.631638E+01
            0.000000  0.243095  0.000000
  4.796287E+00  7.729379E+00  8.910244E+00  2.798569E+01  3.017007E+01  3.199529E+01  3.203319E+01  4.130739E+01  4.626592E+01
            0.000000  0.248159  0.000000
  4.950204E+00  7.837588E+00  8.565976E+00  2.782165E+01  3.026781E+01  3.204858E+01  3.214471E+01  4.120280E+01  4.621549E+01
            0.000000  0.253224  0.000000
  5.103955E+00  7.940744E+00  8.157927E+00  2.765987E+01  3.036514E+01  3.207470E+01  3.229371E+01  4.109789E+01  4.616515E+01
            0.000000  0.258288  0.000000
  5.257416E+00  7.677100E+00  8.038970E+00  2.750043E+01  3.046194E+01  3.211195E+01  3.244221E+01  4.099278E+01  4.611497E+01
            0.000000  0.263353  0.000000
  5.410461E+00  7.112196E+00  8.131742E+00  2.734360E+01  3.055811E+01  3.216072E+01  3.259010E+01  4.088761E+01  4.606503E+01
            0.000000  0.268417  0.000000
  5.562971E+00  6.445564E+00  8.219444E+00  2.718993E+01  3.065352E+01  3.222138E+01  3.273730E+01  4.078249E+01  4.601537E+01
            0.000000  0.273482  0.000000
  5.648508E+00  5.714826E+00  8.302355E+00  2.704012E+01  3.074806E+01  3.229418E+01  3.288371E+01  4.067757E+01  4.596606E+01
            0.000000  0.278546  0.000000
  4.665340E+00  5.865915E+00  8.380963E+00  2.689506E+01  3.084162E+01  3.237930E+01  3.302925E+01  4.057296E+01  4.591713E+01
            0.000000  0.283611  0.000000
  3.353076E+00  6.016128E+00  8.455936E+00  2.675579E+01  3.093409E+01  3.247672E+01  3.317382E+01  4.046880E+01  4.586864E+01
            0.000000  0.288675  0.000000
  6.867646E-01  6.165359E+00  8.528106E+00  2.662339E+01  3.102537E+01  3.258630E+01  3.331734E+01  4.036521E+01  4.582059E+01
            0.000000  0.293740  0.000000
 -3.225847E+00  6.313510E+00  8.598449E+00  2.649899E+01  3.111536E+01  3.270769E+01  3.345970E+01  4.026234E+01  4.577300E+01
            0.000000  0.298804  0.000000
 -4.608912E+00  6.460482E+00  8.668039E+00  2.638368E+01  3.120395E+01  3.284036E+01  3.360083E+01  4.016030E+01  4.572586E+01
            0.000000  0.303869  0.000000
 -5.647006E+00  6.606186E+00  8.738014E+00  2.627846E+01  3.129105E+01  3.298364E+01  3.374062E+01  4.005924E+01  4.567916E+01
            0.000000  0.308933  0.000000
 -6.496482E+00  6.750535E+00  8.809514E+00  2.618417E+01  3.137657E+01  3.313672E+01  3.387898E+01  3.995929E+01  4.563289E+01
            0.000000  0.313998  0.000000
 -7.215155E+00  6.893446E+00  8.883631E+00  2.610149E+01  3.146043E+01  3.329866E+01  3.401578E+01  3.986059E+01  4.558701E+01
            0.000000  0.319062  0.000000
 -7.831767E+00  7.034839E+00  8.961349E+00  2.603084E+01  3.154255E+01  3.346843E+01  3.415094E+01  3.976329E+01  4.554149E+01
            0.000000  0.324126  0.000000
 -8.363184E+00  7.174635E+00  9.043503E+00  2.597247E+01  3.162286E+01  3.364492E+01  3.428431E+01  3.966753E+01  4.549629E+01
            0.000000  0.329191  0.000000
 -8.820568E+00  7.312761E+00  9.130739E+00  2.592635E+01  3.170130E+01  3.382697E+01  3.441578E+01  3.957348E+01  4.545137E+01
            0.000000  0.334255  0.000000
 -9.212040E+00  7.449139E+00  9.223494E+00  2.589227E+01  3.177782E+01  3.401342E+01  3.454520E+01  3.948130E+01  4.540670E+01
            0.000000  0.339320  0.000000
 -9.543984E+00  7.583696E+00  9.321985E+00  2.586982E+01  3.185237E+01  3.420314E+01  3.467242E+01  3.939118E+01  4.536224E+01
            0.000000  0.344384  0.000000
 -9.821731E+00  7.716359E+00  9.426219E+00  2.585843E+01  3.192493E+01  3.439503E+01  3.479727E+01  3.930331E+01  4.531799E+01
            0.000000  0.349449  0.000000
 -1.004993E+01  7.847052E+00  9.536005E+00  2.585741E+01  3.199547E+01  3.458807E+01  3.491956E+01  3.921788E+01  4.527395E+01
            0.000000  0.354513  0.000000
 -1.023276E+01  7.975702E+00  9.650985E+00  2.586598E+01  3.206397E+01  3.478130E+01  3.503909E+01  3.913513E+01  4.523015E+01
            0.000000  0.359578  0.000000
 -1.037403E+01  8.102233E+00  9.770661E+00  2.588329E+01  3.213043E+01  3.497383E+01  3.515562E+01  3.905529E+01  4.518666E+01
            0.000000  0.364642  0.000000
 -1.047724E+01  8.226573E+00  9.894430E+00  2.590845E+01  3.219485E+01  3.516487E+01  3.526893E+01  3.897862E+01  4.514361E+01
            0.000000  0.369707  0.000000
 -1.054560E+01  8.348647E+00  1.002162E+01  2.594056E+01  3.225724E+01  3.535370E+01  3.537871E+01  3.890540E+01  4.510118E+01
            0.000000  0.374771  0.000000
 -1.058204E+01  8.468385E+00  1.015151E+01  2.597875E+01  3.231762E+01  3.548469E+01  3.553973E+01  3.883592E+01  4.505966E+01
            0.000000  0.379836  0.000000
 -1.058915E+01  8.585720E+00  1.028337E+01  2.602214E+01  3.237600E+01  3.558651E+01  3.572245E+01  3.877053E+01  4.501945E+01
            0.000000  0.384900  0.000000
 -1.056923E+01  8.700584E+00  1.041647E+01  2.606990E+01  3.243240E+01  3.568383E+01  3.590146E+01  3.870955E+01  4.498111E+01
            0.000000  0.389965  0.000000
 -1.052423E+01  8.812920E+00  1.055013E+01  2.612125E+01  3.248687E+01  3.577626E+01  3.607649E+01  3.865336E+01  4.494538E+01
            0.000000  0.395029  0.000000
 -1.045575E+01  8.922667E+00  1.068369E+01  2.617546E+01  3.253942E+01  3.586339E+01  3.624733E+01  3.860234E+01  4.491320E+01
            0.000000  0.400094  0.000000
 -1.036510E+01  9.029776E+00  1.081654E+01  2.623183E+01  3.259009E+01  3.594481E+01  3.641385E+01  3.855688E+01  4.488563E+01
            0.000000  0.405158  0.000000
 -1.025334E+01  9.134199E+00  1.094815E+01  2.628976E+01  3.263892E+01  3.602009E+01  3.657599E+01  3.851736E+01  4.486382E+01
            0.000000  0.410223  0.000000
 -1.012147E+01  9.235894E+00  1.107802E+01  2.634869E+01  3.268594E+01  3.608883E+01  3.673370E+01  3.848414E+01  4.484880E+01
            0.000000  0.415287  0.000000
 -9.970585E+00  9.334825E+00  1.120573E+01  2.640813E+01  3.273119E+01  3.615068E+01  3.688686E+01  3.845754E+01  4.484125E+01
            0.000000  0.420352  0.000000
 -9.802101E+00  9.430957E+00  1.133092E+01  2.646763E+01  3.277471E+01  3.620534E+01  3.703528E+01  3.843779E+01  4.484134E+01
            0.000000  0.425416  0.000000
 -9.617847E+00  9.524262E+00  1.145327E+01  2.652682E+01  3.281653E+01  3.625263E+01  3.717867E+01  3.842504E+01  4.484856E+01
            0.000000  0.430480  0.000000
 -9.420027E+00  9.614713E+00  1.157253E+01  2.658539E+01  3.285669E+01  3.629249E+01  3.731665E+01  3.841929E+01  4.486181E+01
            0.000000  0.435545  0.000000
 -9.211050E+00  9.702285E+00  1.168847E+01  2.664306E+01  3.289523E+01  3.632501E+01  3.744877E+01  3.842039E+01  4.487957E+01
            0.000000  0.440609  0.000000
 -8.993308E+00  9.786958E+00  1.180091E+01  2.669961E+01  3.293219E+01  3.635044E+01  3.757463E+01  3.842805E+01  4.490024E+01
            0.000000  0.445674  0.000000
 -8.768974E+00  9.868707E+00  1.190972E+01  2.675487E+01  3.296760E+01  3.636916E+01  3.769389E+01  3.844183E+01  4.492231E+01
            0.000000  0.450738  0.000000
 -8.539899E+00  9.947516E+00  1.201477E+01  2.680867E+01  3.300150E+01  3.638168E+01  3.780628E+01  3.846116E+01  4.494458E+01
            0.000000  0.455803  0.000000
 -8.307598E+00  1.002336E+01  1.211596E+01  2.686091E+01  3.303392E+01  3.638863E+01  3.791161E+01  3.848537E+01  4.496618E+01
            0.000000  0.460867  0.000000
 -8.073290E+00  1.009623E+01  1.221321E+01  2.691148E+01  3.306490E+01  3.639065E+01  3.800976E+01  3.851375E+01  4.498652E+01
            0.000000  0.465932  0.000000
 -7.837982E+00  1.016610E+01  1.230647E+01  2.696031E+01  3.309446E+01  3.638845E+01  3.810063E+01  3.854555E+01  4.500527E+01
            0.000000  0.470996  0.000000
 -7.602538E+00  1.023295E+01  1.239568E+01  2.700733E+01  3.312262E+01  3.638271E+01  3.818415E+01  3.858004E+01  4.502226E+01
            0.000000  0.476061  0.000000
 -7.367756E+00  1.029677E+01  1.248078E+01  2.705248E+01  3.314942E+01  3.637407E+01  3.826023E+01  3.861652E+01  4.503744E+01
            0.000000  0.481125  0.000000
 -7.134416E+00  1.035754E+01  1.256175E+01  2.709571E+01  3.317486E+01  3.636313E+01  3.832878E+01  3.865433E+01  4.505080E+01
            0.000000  0.486190  0.000000
 -6.903325E+00  1.041526E+01  1.263856E+01  2.713698E+01  3.319897E+01  3.635045E+01  3.838969E+01  3.869288E+01  4.506238E+01
            0.000000  0.491254  0.000000
 -6.675352E+00  1.046990E+01  1.271117E+01  2.717623E+01  3.322176E+01  3.633652E+01  3.844279E+01  3.873162E+01  4.507221E+01
            0.000000  0.496319  0.000000
 -6.451443E+00  1.052146E+01  1.277957E+01  2.721342E+01  3.324323E+01  3.632175E+01  3.848787E+01  3.877007E+01  4.508030E+01
            0.000000  0.501383  0.000000
 -6.232644E+00  1.056993E+01  1.284374E+01  2.724851E+01  3.326340E+01  3.630652E+01  3.852466E+01  3.880781E+01  4.508666E+01
            0.000000  0.506448  0.000000
 -6.020106E+00  1.061531E+01  1.290367E+01  2.728145E+01  3.328227E+01  3.629117E+01  3.855282E+01  3.884447E+01  4.509127E+01
            0.000000  0.511512  0.000000
 -5.815092E+00  1.065759E+01  1.295937E+01  2.731222E+01  3.329983E+01  3.627595E+01  3.857194E+01  3.887972E+01  4.509408E+01
            0.000000  0.516577  0.000000
 -5.618980E+00  1.069676E+01  1.301083E+01  2.734076E+01  3.331609E+01  3.626112E+01  3.858152E+01  3.891328E+01  4.509500E+01
            0.000000  0.521641  0.000000
 -5.433244E+00  1.073283E+01  1.305806E+01  2.736706E+01  3.333104E+01  3.624687E+01  3.858102E+01  3.894491E+01  4.509395E+01
            0.000000  0.526706  0.000000
 -5.259431E+00  1.076578E+01  1.310107E+01  2.739109E+01  3.334470E+01  3.623338E+01  3.856988E+01  3.897438E+01  4.509084E+01
            0.000000  0.531770  0.000000
 -5.099103E+00  1.079561E+01  1.313988E+01  2.741284E+01  3.335705E+01  3.622079E+01  3.854770E+01  3.900154E+01  4.508561E+01
            0.000000  0.536834  0.000000
 -4.953756E+00  1.082233E+01  1.317451E+01  2.743228E+01  3.336809E+01  3.620923E+01  3.851438E+01  3.902620E+01  4.507830E+01
            0.000000  0.541899  0.000000
 -4.824683E+00  1.084592E+01  1.320499E+01  2.744943E+01  3.337783E+01  3.619879E+01  3.847062E+01  3.904825E+01  4.506913E+01
            0.000000  0.546963  0.000000
 -4.712795E+00  1.086638E+01  1.323134E+01  2.746427E+01  3.338627E+01  3.618958E+01  3.841843E+01  3.906758E+01  4.505863E+01
            0.000000  0.552028  0.000000
 -4.618475E+00  1.088370E+01  1.325358E+01  2.747680E+01  3.339341E+01  3.618167E+01  3.836169E+01  3.908407E+01  4.504769E+01
            0.000000  0.557092  0.000000
 -4.541553E+00  1.089789E+01  1.327174E+01  2.748705E+01  3.339924E+01  3.617511E+01  3.830614E+01  3.909768E+01  4.503754E+01
            0.000000  0.562157  0.000000
 -4.481582E+00  1.090893E+01  1.328584E+01  2.749500E+01  3.340377E+01  3.616996E+01  3.825822E+01  3.910831E+01  4.502936E+01
            0.000000  0.567221  0.000000
 -4.438308E+00  1.091681E+01  1.329590E+01  2.750068E+01  3.340701E+01  3.616626E+01  3.822291E+01  3.911595E+01  4.502384E+01
            0.000000  0.572286  0.000000
 -4.411973E+00  1.092155E+01  1.330193E+01  2.750408E+01  3.340895E+01  3.616402E+01  3.820210E+01  3.912054E+01  4.502089E+01
            0.000000  0.577350  0.000000
 -4.403106E+00  1.092313E+01  1.330394E+01  2.750522E+01  3.340960E+01  3.616328E+01  3.819534E+01  3.912207E+01  4.501999E+01
            0.005051  0.577350  0.000000
 -4.467649E+00  1.092348E+01  1.331228E+01  2.750907E+01  3.341040E+01  3.616280E+01  3.819518E+01  3.912105E+01  4.501942E+01
            0.010101  0.577350  0.000000
 -4.650961E+00  1.092453E+01  1.333690E+01  2.752070E+01  3.341278E+01  3.616137E+01  3.819468E+01  3.911800E+01  4.501771E+01
            0.015152  0.577350  0.000000
 -4.925897E+00  1.092628E+01  1.337663E+01  2.754036E+01  3.341676E+01  3.615897E+01  3.819388E+01  3.911291E+01  4.501486E+01
            0.020202  0.577350  0.000000
 -5.256663E+00  1.092873E+01  1.342974E+01  2.756848E+01  3.342232E+01  3.615562E+01  3.819279E+01  3.910582E+01  4.501089E+01
            0.025253  0.577350  0.000000
 -5.605863E+00  1.093188E+01  1.349415E+01  2.760559E+01  3.342946E+01  3.615129E+01  3.819147E+01  3.909673E+01  4.500584E+01
            0.030303  0.577350  0.000000
 -5.938171E+00  1.093574E+01  1.356773E+01  2.765236E+01  3.343818E+01  3.614600E+01  3.818997E+01  3.908569E+01  4.499972E+01
            0.035354  0.577350  0.000000
 -6.221475E+00  1.094029E+01  1.364846E+01  2.770946E+01  3.344848E+01  3.613973E+01  3.818835E+01  3.907274E+01  4.499259E+01
            0.040404  0.577350  0.000000
 -6.427063E+00  1.094553E+01  1.373458E+01  2.777755E+01  3.346034E+01  3.613248E+01  3.818667E+01  3.905791E+01  4.498447E+01
            0.045455  0.577350  0.000000
 -6.529738E+00  1.095147E+01  1.382467E+01  2.785707E+01  3.347378E+01  3.612425E+01  3.818500E+01  3.904127E+01  4.497543E+01
            0.050505  0.577350  0.000000
 -6.508076E+00  1.095809E+01  1.391769E+01  2.794820E+01  3.348878E+01  3.611505E+01  3.818338E+01  3.902288E+01  4.496552E+01
            0.055556  0.577350  0.000000
 -6.344455E+00  1.096540E+01  1.401295E+01  2.805071E+01  3.350534E+01  3.610488E+01  3.818187E+01  3.900280E+01  4.495480E+01
            0.060606  0.577350  0.000000
 -6.024076E+00  1.097336E+01  1.411011E+01  2.816391E+01  3.352346E+01  3.609375E+01  3.818048E+01  3.898112E+01  4.494333E+01
            0.065657  0.577350  0.000000
 -5.531710E+00  1.098199E+01  1.420906E+01  2.828665E+01  3.354314E+01  3.608168E+01  3.817921E+01  3.895792E+01  4.493120E+01
            0.070707  0.577350  0.000000
 -4.843331E+00  1.099125E+01  1.430994E+01  2.841745E+01  3.356436E+01  3.606867E+01  3.817804E+01  3.893328E+01  4.491846E+01
            0.075758  0.577350  0.000000
 -3.902284E+00  1.100114E+01  1.441298E+01  2.855458E+01  3.358713E+01  3.605474E+01  3.817691E+01  3.890728E+01  4.490518E+01
            0.080808  0.577350  0.000000
 -2.510751E+00  1.101163E+01  1.451851E+01  2.869631E+01  3.361142E+01  3.603992E+01  3.817578E+01  3.888002E+01  4.489144E+01
            0.085859  0.577350  0.000000
  1.714785E+00  1.102270E+01  1.462684E+01  2.884100E+01  3.363722E+01  3.602422E+01  3.817456E+01  3.885159E+01  4.487730E+01
            0.090909  0.577350  0.000000
  3.490825E+00  1.103433E+01  1.473827E+01  2.898721E+01  3.366452E+01  3.600766E+01  3.817316E+01  3.882208E+01  4.486283E+01
            0.095960  0.577350  0.000000
  4.602408E+00  1.104649E+01  1.485300E+01  2.913377E+01  3.369327E+01  3.599028E+01  3.817152E+01  3.879157E+01  4.484808E+01
            0.101010  0.577350  0.000000
  5.454300E+00  1.105916E+01  1.497112E+01  2.927978E+01  3.372346E+01  3.597208E+01  3.816952E+01  3.876015E+01  4.483312E+01
            0.106061  0.577350  0.000000
  6.145713E+00  1.107230E+01  1.509262E+01  2.942459E+01  3.375504E+01  3.595311E+01  3.816709E+01  3.872791E+01  4.481800E+01
            0.111111  0.577350  0.000000
  6.721325E+00  1.108589E+01  1.521737E+01  2.956778E+01  3.378797E+01  3.593339E+01  3.816414E+01  3.869494E+01  4.480278E+01
            0.116162  0.577350  0.000000
  7.206939E+00  1.109989E+01  1.534514E+01  2.970909E+01  3.382220E+01  3.591295E+01  3.816057E+01  3.866131E+01  4.478751E+01
            0.121212  0.577350  0.000000
  7.619703E+00  1.111427E+01  1.547559E+01  2.984839E+01  3.385768E+01  3.589183E+01  3.815630E+01  3.862712E+01  4.477226E+01
            0.126263  0.577350  0.000000
  7.972039E+00  1.112900E+01  1.560835E+01  2.998567E+01  3.389436E+01  3.587008E+01  3.815126E+01  3.859245E+01  4.475707E+01
            0.131313  0.577350  0.000000
  8.273446E+00  1.114405E+01  1.574295E+01  3.012099E+01  3.393216E+01  3.584773E+01  3.814536E+01  3.855737E+01  4.474203E+01
            0.136364  0.577350  0.000000
  8.531440E+00  1.115939E+01  1.587894E+01  3.025448E+01  3.397103E+01  3.582484E+01  3.813854E+01  3.852198E+01  4.472718E+01
            0.141414  0.577350  0.000000
  8.752107E+00  1.117499E+01  1.601582E+01  3.038633E+01  3.401088E+01  3.580146E+01  3.813072E+01  3.848636E+01  4.471261E+01
            0.146465  0.577350  0.000000
  8.940455E+00  1.119081E+01  1.615313E+01  3.051676E+01  3.405166E+01  3.577763E+01  3.812185E+01  3.845058E+01  4.469839E+01
            0.151515  0.577350  0.000000
  9.100654E+00  1.120684E+01  1.629039E+01  3.064609E+01  3.409328E+01  3.575343E+01  3.811190E+01  3.841473E+01  4.468461E+01
            0.156566  0.577350  0.000000
  9.236204E+00  1.122304E+01  1.642718E+01  3.077469E+01  3.413566E+01  3.572891E+01  3.810081E+01  3.837887E+01  4.467136E+01
            0.161616  0.577350  0.000000
  9.350064E+00  1.123939E+01  1.656309E+01  3.090302E+01  3.417871E+01  3.570413E+01  3.808859E+01  3.834310E+01  4.465875E+01
            0.166667  0.577350  0.000000
  9.444759E+00  1.125587E+01  1.669775E+01  3.103165E+01  3.422233E+01  3.567915E+01  3.807523E+01  3.830748E+01  4.464687E+01
            0.171717  0.577350  0.000000
  9.522452E+00  1.127243E+01  1.683080E+01  3.116130E+01  3.426642E+01  3.565403E+01  3.806076E+01  3.827208E+01  4.463587E+01
            0.176768  0.577350  0.000000
  9.585012E+00  1.128907E+01  1.696190E+01  3.129279E+01  3.431089E+01  3.562883E+01  3.804521E+01  3.823698E+01  4.462587E+01
            0.181818  0.577350  0.000000
  9.634057E+00  1.130575E+01  1.709072E+01  3.142704E+01  3.435562E+01  3.560362E+01  3.802865E+01  3.820225E+01  4.461701E+01
            0.186869  0.577350  0.000000
  9.671008E+00  1.132245E+01  1.721690E+01  3.156502E+01  3.440050E+01  3.557846E+01  3.801117E+01  3.816795E+01  4.460945E+01
            0.191919  0.577350  0.000000
  9.697100E+00  1.133915E+01  1.734007E+01  3.170763E+01  3.444539E+01  3.555340E+01  3.799284E+01  3.813416E+01  4.460331E+01
            0.196970  0.577350  0.000000
  9.713423E+00  1.135580E+01  1.745980E+01  3.185550E+01  3.449019E+01  3.552849E+01  3.797376E+01  3.810094E+01  4.459869E+01
            0.202020  0.577350  0.000000
  9.720914E+00  1.137238E+01  1.757563E+01  3.200880E+01  3.453476E+01  3.550381E+01  3.795398E+01  3.806837E+01  4.459565E+01
            0.207071  0.577350  0.000000
  9.720402E+00  1.138887E+01  1.768711E+01  3.216712E+01  3.457896E+01  3.547941E+01  3.793352E+01  3.803652E+01  4.459416E+01
            0.212121  0.577350  0.000000
  9.712584E+00  1.140523E+01  1.779377E+01  3.232935E+01  3.462267E+01  3.545534E+01  3.791238E+01  3.800546E+01  4.459412E+01
            0.217172  0.577350  0.000000
  9.698088E+00  1.142141E+01  1.789522E+01  3.249381E+01  3.466575E+01  3.543167E+01  3.789050E+01  3.797526E+01  4.459534E+01
            0.222222  0.577350  0.000000
  9.677503E+00  1.143740E+01  1.799116E+01  3.265849E+01  3.470805E+01  3.540845E+01  3.786781E+01  3.794599E+01  4.459759E+01
            0.227273  0.577350  0.000000
  9.651361E+00  1.145315E+01  1.808140E+01  3.282131E+01  3.474945E+01  3.538574E+01  3.784424E+01  3.791774E+01  4.460059E+01
            0.232323  0.577350  0.000000
  9.620228E+00  1.146862E+01  1.816588E+01  3.298040E+01  3.478980E+01  3.536362E+01  3.781977E+01  3.789056E+01  4.460410E+01
            0.237374  0.577350  0.000000
  9.584677E+00  1.148377E+01  1.824464E+01  3.313425E+01  3.482898E+01  3.534212E+01  3.779441E+01  3.786454E+01  4.460789E+01
            0.242424  0.577350  0.000000
  9.545326E+00  1.149855E+01  1.831777E+01  3.328175E+01  3.486684E+01  3.532133E+01  3.776822E+01  3.783972E+01  4.461179E+01
            0.247475  0.577350  0.000000
  9.502820E+00  1.151292E+01  1.838544E+01  3.342217E+01  3.490326E+01  3.530128E+01  3.774135E+01  3.781619E+01  4.461568E+01
            0.252525  0.577350  0.000000
  9.457839E+00  1.152684E+01  1.844783E+01  3.355507E+01  3.493810E+01  3.528206E+01  3.771396E+01  3.779399E+01  4.461947E+01
            0.257576  0.577350  0.000000
  9.411087E+00  1.154026E+01  1.850515E+01  3.368021E+01  3.497125E+01  3.526371E+01  3.768629E+01  3.777317E+01  4.462311E+01
            0.262626  0.577350  0.000000
  9.363280E+00  1.155313E+01  1.855758E+01  3.379746E+01  3.500256E+01  3.524629E+01  3.765860E+01  3.775380E+01  4.462657E+01
            0.267677  0.577350  0.000000
  9.315128E+00  1.156539E+01  1.860532E+01  3.390676E+01  3.503192E+01  3.522990E+01  3.763119E+01  3.773590E+01  4.462983E+01
            0.272727  0.577350  0.000000
  9.267330E+00  1.157701E+01  1.864857E+01  3.400807E+01  3.505919E+01  3.521460E+01  3.760436E+01  3.771950E+01  4.463289E+01
            0.277778  0.577350  0.000000
  9.220551E+00  1.158792E+01  1.868750E+01  3.410135E+01  3.508418E+01  3.520053E+01  3.757845E+01  3.770462E+01  4.463574E+01
            0.282828  0.577350  0.000000
  9.175407E+00  1.159809E+01  1.872228E+01  3.418656E+01  3.510662E+01  3.518795E+01  3.755376E+01  3.769128E+01  4.463838E+01
            0.287879  0.577350  0.000000
  9.132451E+00  1.160747E+01  1.875308E+01  3.426362E+01  3.512579E+01  3.517754E+01  3.753061E+01  3.767947E+01  4.464080E+01
            0.292929  0.577350  0.000000
  9.092160E+00  1.161600E+01  1.878006E+01  3.433248E+01  3.513927E+01  3.517172E+01  3.750929E+01  3.766917E+01  4.464301E+01
            0.297980  0.577350  0.000000
  9.054940E+00  1.162366E+01  1.880335E+01  3.439306E+01  3.514205E+01  3.517551E+01  3.749005E+01  3.766036E+01  4.464498E+01
            0.303030  0.577350  0.000000
  9.021122E+00  1.163039E+01  1.882310E+01  3.444532E+01  3.513746E+01  3.518558E+01  3.747311E+01  3.765299E+01  4.464673E+01
            0.308081  0.577350  0.000000
  8.990998E+00  1.163617E+01  1.883944E+01  3.448926E+01  3.513156E+01  3.519593E+01  3.745863E+01  3.764701E+01  4.464823E+01
            0.313131  0.577350  0.000000
  8.964858E+00  1.164094E+01  1.885250E+01  3.452490E+01  3.512615E+01  3.520480E+01  3.744670E+01  3.764233E+01  4.464947E+01
            0.318182  0.577350  0.000000
  8.943072E+00  1.164467E+01  1.886240E+01  3.455232E+01  3.512174E+01  3.521174E+01  3.743739E+01  3.763888E+01  4.465046E+01
            0.323232  0.577350  0.000000
  8.926185E+00  1.164734E+01  1.886929E+01  3.457168E+01  3.511852E+01  3.521665E+01  3.743070E+01  3.763654E+01  4.465118E+01
            0.328283  0.577350  0.000000
  8.915052E+00  1.164889E+01  1.887332E+01  3.458318E+01  3.511656E+01  3.521954E+01  3.742665E+01  3.763522E+01  4.465162E+01
            0.333333  0.577350  0.000000
  8.910993E+00  1.164930E+01  1.887468E+01  3.458708E+01  3.511592E+01  3.522046E+01  3.742525E+01  3.763478E+01  4.465179E+01
            0.330808  0.572976  0.000000
  8.915997E+00  1.164878E+01  1.887346E+01  3.458336E+01  3.511655E+01  3.521957E+01  3.742669E+01  3.763515E+01  4.465167E+01
            0.328283  0.568603  0.000000
  8.932739E+00  1.164700E+01  1.887009E+01  3.457269E+01  3.511840E+01  3.521702E+01  3.743106E+01  3.763613E+01  4.465130E+01
            0.325758  0.564229  0.000000
  8.964523E+00  1.164393E+01  1.886487E+01  3.455543E+01  3.512130E+01  3.521307E+01  3.743865E+01  3.763759E+01  4.465069E+01
            0.323232  0.559855  0.000000
  9.014986E+00  1.163953E+01  1.885812E+01  3.453190E+01  3.512496E+01  3.520815E+01  3.744990E+01  3.763937E+01  4.464987E+01
            0.320707  0.555481  0.000000
  9.087488E+00  1.163374E+01  1.885011E+01  3.450243E+01  3.512874E+01  3.520300E+01  3.746528E+01  3.764134E+01  4.464888E+01
            0.318182  0.551107  0.000000
  9.184274E+00  1.162652E+01  1.884098E+01  3.446728E+01  3.513145E+01  3.519894E+01  3.748525E+01  3.764334E+01  4.464777E+01
            0.315657  0.546733  0.000000
  9.305658E+00  1.161783E+01  1.883074E+01  3.442668E+01  3.513121E+01  3.519793E+01  3.751006E+01  3.764523E+01  4.464661E+01
            0.313131  0.542359  0.000000
  9.449592E+00  1.160761E+01  1.881916E+01  3.438086E+01  3.512638E+01  3.520174E+01  3.753968E+01  3.764686E+01  4.464544E+01
            0.310606  0.537985  0.000000
  9.611830E+00  1.159582E+01  1.880583E+01  3.433005E+01  3.511689E+01  3.521052E+01  3.757371E+01  3.764810E+01  4.464433E+01
            0.308081  0.533612  0.000000
  9.786661E+00  1.158242E+01  1.879019E+01  3.427450E+01  3.510378E+01  3.522332E+01  3.761138E+01  3.764882E+01  4.464332E+01
            0.305556  0.529238  0.000000
  9.967915E+00  1.156736E+01  1.877162E+01  3.421453E+01  3.508800E+01  3.523930E+01  3.764887E+01  3.765172E+01  4.464243E+01
            0.303030  0.524864  0.000000
  1.014985E+01  1.155058E+01  1.874949E+01  3.415045E+01  3.507016E+01  3.525791E+01  3.764813E+01  3.769362E+01  4.464168E+01
            0.300505  0.520490  0.000000
  1.032775E+01  1.153205E+01  1.872325E+01  3.408260E+01  3.505060E+01  3.527889E+01  3.764649E+01  3.773602E+01  4.464107E+01
            0.297980  0.516116  0.000000
  1.049807E+01  1.151173E+01  1.869244E+01  3.401132E+01  3.502954E+01  3.530209E+01  3.764383E+01  3.777793E+01  4.464061E+01
            0.295455  0.511742  0.000000
  1.065844E+01  1.148956E+01  1.865669E+01  3.393693E+01  3.500711E+01  3.532742E+01  3.764002E+01  3.781854E+01  4.464028E+01
            0.292929  0.507368  0.000000
  1.080742E+01  1.146552E+01  1.861575E+01  3.385972E+01  3.498342E+01  3.535484E+01  3.763498E+01  3.785716E+01  4.464009E+01
            0.290404  0.502995  0.000000
  1.094429E+01  1.143955E+01  1.856943E+01  3.377996E+01  3.495851E+01  3.538433E+01  3.762859E+01  3.789326E+01  4.464002E+01
            0.287879  0.498621  0.000000
  1.106884E+01  1.141162E+01  1.851759E+01  3.369790E+01  3.493244E+01  3.541588E+01  3.762077E+01  3.792644E+01  4.464007E+01
            0.285354  0.494247  0.000000
  1.118116E+01  1.138168E+01  1.846015E+01  3.361376E+01  3.490524E+01  3.544946E+01  3.761141E+01  3.795637E+01  4.464023E+01
            0.282828  0.489873  0.000000
  1.128155E+01  1.134971E+01  1.839707E+01  3.352772E+01  3.487692E+01  3.548507E+01  3.760045E+01  3.798282E+01  4.464048E+01
            0.280303  0.485499  0.000000
  1.131565E+01  1.137042E+01  1.832833E+01  3.343998E+01  3.484749E+01  3.552270E+01  3.758779E+01  3.800560E+01  4.464083E+01
            0.277778  0.481125  0.000000
  1.127947E+01  1.144822E+01  1.825390E+01  3.335068E+01  3.481695E+01  3.556234E+01  3.757336E+01  3.802458E+01  4.464126E+01
            0.275253  0.476751  0.000000
  1.124114E+01  1.151544E+01  1.817379E+01  3.325998E+01  3.478529E+01  3.560397E+01  3.755711E+01  3.803963E+01  4.464176E+01
            0.272727  0.472377  0.000000
  1.120061E+01  1.157253E+01  1.808802E+01  3.316802E+01  3.475251E+01  3.564758E+01  3.753897E+01  3.805068E+01  4.464232E+01
            0.270202  0.468004  0.000000
  1.115785E+01  1.161993E+01  1.799660E+01  3.307491E+01  3.471859E+01  3.569315E+01  3.751889E+01  3.805763E+01  4.464294E+01
            0.267677  0.463630  0.000000
  1.111282E+01  1.165805E+01  1.789957E+01  3.298080E+01  3.468351E+01  3.574065E+01  3.749681E+01  3.806045E+01  4.464360E+01
            0.265152  0.459256  0.000000
  1.106550E+01  1.168728E+01  1.779696E+01  3.288579E+01  3.464725E+01  3.579006E+01  3.747271E+01  3.805905E+01  4.464428E+01
            0.262626  0.454882  0.000000
  1.101585E+01  1.170796E+01  1.768881E+01  3.278999E+01  3.460979E+01  3.584134E+01  3.744656E+01  3.805342E+01  4.464496E+01
            0.260101  0.450508  0.000000
  1.096386E+01  1.172041E+01  1.757517E+01  3.269353E+01  3.457110E+01  3.589446E+01  3.741834E+01  3.804349E+01  4.464563E+01
            0.257576  0.446134  0.000000
  1.090948E+01  1.172493E+01  1.745611E+01  3.259651E+01  3.453115E+01  3.594934E+01  3.738805E+01  3.802923E+01  4.464626E+01
            0.255051  0.441760  0.000000
  1.085271E+01  1.172177E+01  1.733168E+01  3.249904E+01  3.448993E+01  3.600593E+01  3.735571E+01  3.801062E+01  4.464682E+01
            0.252525  0.437387  0.000000
  1.079353E+01  1.171119E+01  1.720197E+01  3.240125E+01  3.444741E+01  3.606411E+01  3.732136E+01  3.798762E+01  4.464726E+01
            0.250000  0.433013  0.000000
  1.073192E+01  1.169341E+01  1.706706E+01  3.230326E+01  3.440357E+01  3.612374E+01  3.728511E+01  3.796020E+01  4.464756E+01
            0.247475  0.428639  0.000000
  1.066787E+01  1.166864E+01  1.692705E+01  3.220519E+01  3.435838E+01  3.618461E+01  3.724711E+01  3.792835E+01  4.464765E+01
            0.244949  0.424265  0.000000
  1.060137E+01  1.163706E+01  1.678205E+01  3.210719E+01  3.431181E+01  3.624641E+01  3.720762E+01  3.789204E+01  4.464748E+01
            0.242424  0.419891  0.000000
  1.053240E+01  1.159888E+01  1.663219E+01  3.200939E+01  3.426384E+01  3.630864E+01  3.716708E+01  3.785127E+01  4.464700E+01
            0.239899  0.415517  0.000000
  1.046095E+01  1.155427E+01  1.647762E+01  3.191195E+01  3.421446E+01  3.637052E+01  3.712622E+01  3.780601E+01  4.464616E+01
            0.237374  0.411143  0.000000
  1.038701E+01  1.150341E+01  1.631849E+01  3.181502E+01  3.416362E+01  3.643072E+01  3.708633E+01  3.775625E+01  4.464491E+01
            0.234848  0.406770  0.000000
  1.031057E+01  1.144647E+01  1.615502E+01  3.171877E+01  3.411131E+01  3.648692E+01  3.704967E+01  3.770199E+01  4.464325E+01
            0.232323  0.402396  0.000000
  1.023162E+01  1.138364E+01  1.598746E+01  3.162339E+01  3.405751E+01  3.653509E+01  3.702022E+01  3.764323E+01  4.464120E+01
            0.229798  0.398022  0.000000
  1.015015E+01  1.131510E+01  1.581612E+01  3.152904E+01  3.400218E+01  3.656884E+01  3.700432E+01  3.757996E+01  4.463884E+01
            0.227273  0.393648  0.000000
  1.006615E+01  1.124105E+01  1.564141E+01  3.143593E+01  3.394531E+01  3.658082E+01  3.700927E+01  3.751219E+01  4.463637E+01
            0.224747  0.389274  0.000000
  9.979605E+00  1.116170E+01  1.546382E+01  3.134425E+01  3.388689E+01  3.656787E+01  3.703820E+01  3.743992E+01  4.463407E+01
            0.222222  0.384900  0.000000
  9.890519E+00  1.107730E+01  1.528398E+01  3.125424E+01  3.382688E+01  3.653358E+01  3.708745E+01  3.736318E+01  4.463238E+01
            0.219697  0.380526  0.000000
  9.798888E+00  1.098812E+01  1.510267E+01  3.116612E+01  3.376527E+01  3.648408E+01  3.715085E+01  3.728200E+01  4.463188E+01
            0.217172  0.376152  0.000000
  9.704715E+00  1.089447E+01  1.492074E+01  3.108014E+01  3.370206E+01  3.642417E+01  3.719641E+01  3.722357E+01  4.463325E+01
            0.214646  0.371779  0.000000
  9.608008E+00  1.079667E+01  1.473913E+01  3.099654E+01  3.363722E+01  3.635677E+01  3.710647E+01  3.730262E+01  4.463728E+01
            0.212121  0.367405  0.000000
  9.508780E+00  1.069511E+01  1.455877E+01  3.091556E+01  3.357075E+01  3.628361E+01  3.701224E+01  3.738626E+01  4.464473E+01
            0.209596  0.363031  0.000000
  9.407050E+00  1.059017E+01  1.438043E+01  3.083739E+01  3.350265E+01  3.620567E+01  3.691382E+01  3.747345E+01  4.465622E+01
            0.207071  0.358657  0.000000
  9.302842E+00  1.048230E+01  1.420471E+01  3.076219E+01  3.343291E+01  3.612357E+01  3.681130E+01  3.756354E+01  4.467219E+01
            0.204545  0.354283  0.000000
  9.196184E+00  1.037190E+01  1.403190E+01  3.069005E+01  3.336154E+01  3.603772E+01  3.670478E+01  3.765607E+01  4.469278E+01
            0.202020  0.349909  0.000000
  9.087112E+00  1.025942E+01  1.386204E+01  3.062099E+01  3.328853E+01  3.594840E+01  3.659437E+01  3.775076E+01  4.471788E+01
            0.199495  0.345535  0.000000
  8.975661E+00  1.014529E+01  1.369493E+01  3.055499E+01  3.321388E+01  3.585580E+01  3.648020E+01  3.784736E+01  4.474715E+01
            0.196970  0.341162  0.000000
  8.861875E+00  1.002997E+01  1.353023E+01  3.049197E+01  3.313762E+01  3.576008E+01  3.636238E+01  3.794569E+01  4.478012E+01
            0.194444  0.336788  0.000000
  8.745798E+00  9.913917E+00  1.336753E+01  3.043184E+01  3.305974E+01  3.566136E+01  3.624104E+01  3.804561E+01  4.481625E+01
            0.191919  0.332414  0.000000
  8.627478E+00  9.797610E+00  1.320640E+01  3.037449E+01  3.298026E+01  3.555977E+01  3.611631E+01  3.814698E+01  4.485503E+01
            0.189394  0.328040  0.000000
  8.506966E+00  9.681536E+00  1.304648E+01  3.031979E+01  3.289920E+01  3.545540E+01  3.598834E+01  3.824970E+01  4.489598E+01
            0.186869  0.323666  0.000000
  8.384315E+00  9.566201E+00  1.288743E+01  3.026763E+01  3.281658E+01  3.534834E+01  3.585727E+01  3.835366E+01  4.493870E+01
            0.184343  0.319292  0.000000
  8.259584E+00  9.452114E+00  1.272901E+01  3.021789E+01  3.273241E+01  3.523868E+01  3.572328E+01  3.845879E+01  4.498285E+01
            0.181818  0.314918  0.000000
  8.132831E+00  9.339783E+00  1.257103E+01  3.017048E+01  3.264672E+01  3.512653E+01  3.558655E+01  3.856499E+01  4.502817E+01
            0.179293  0.310544  0.000000
  8.004121E+00  9.229726E+00  1.241335E+01  3.012530E+01  3.255955E+01  3.501195E+01  3.544728E+01  3.867219E+01  4.507445E+01
            0.176768  0.306171  0.000000
  7.873521E+00  9.122462E+00  1.225591E+01  3.008226E+01  3.247093E+01  3.489504E+01  3.530571E+01  3.878032E+01  4.512153E+01
            0.174242  0.301797  0.000000
  7.741105E+00  9.018502E+00  1.209864E+01  3.004129E+01  3.238090E+01  3.477589E+01  3.516209E+01  3.888932E+01  4.516931E+01
            0.171717  0.297423  0.000000
  7.606945E+00  8.918353E+00  1.194154E+01  3.000229E+01  3.228951E+01  3.465458E+01  3.501671E+01  3.899912E+01  4.521768E+01
            0.169192  0.293049  0.000000
  7.471122E+00  8.822519E+00  1.178461E+01  2.996522E+01  3.219680E+01  3.453120E+01  3.486987E+01  3.910967E+01  4.526657E+01
            0.166667  0.288675  0.000000
  7.333717E+00  8.731488E+00  1.162788E+01  2.993000E+01  3.210282E+01  3.440584E+01  3.472192E+01  3.922091E+01  4.531595E+01
            0.164141  0.284301  0.000000
  7.194817E+00  8.645732E+00  1.147141E+01  2.989658E+01  3.200764E+01  3.427858E+01  3.457327E+01  3.933277E+01  4.536575E+01
            0.161616  0.279927  0.000000
  7.054506E+00  8.565702E+00  1.131524E+01  2.986488E+01  3.191131E+01  3.414951E+01  3.442431E+01  3.944520E+01  4.541596E+01
            0.159091  0.275554  0.000000
  6.912870E+00  8.491820E+00  1.115944E+01  2.983486E+01  3.181389E+01  3.401871E+01  3.427553E+01  3.955813E+01  4.546655E+01
            0.156566  0.271180  0.000000
  6.769997E+00  8.424475E+00  1.100409E+01  2.980645E+01  3.171545E+01  3.388628E+01  3.412744E+01  3.967150E+01  4.551749E+01
            0.154040  0.266806  0.000000
  6.625974E+00  8.364011E+00  1.084927E+01  2.977958E+01  3.161605E+01  3.375230E+01  3.398057E+01  3.978524E+01  4.556878E+01
            0.151515  0.262432  0.000000
  6.480885E+00  8.310731E+00  1.069507E+01  2.975417E+01  3.151577E+01  3.361686E+01  3.383552E+01  3.989929E+01  4.562038E+01
            0.148990  0.258058  0.000000
  6.334812E+00  8.264892E+00  1.054160E+01  2.973017E+01  3.141467E+01  3.348003E+01  3.369293E+01  4.001356E+01  4.567229E+01
            0.146465  0.253684  0.000000
  6.187838E+00  8.226702E+00  1.038899E+01  2.970750E+01  3.131281E+01  3.334191E+01  3.355347E+01  4.012799E+01  4.572447E+01
            0.143939  0.249310  0.000000
  6.040046E+00  8.196329E+00  1.023741E+01  2.968612E+01  3.121029E+01  3.320258E+01  3.341785E+01  4.024249E+01  4.577692E+01
            0.141414  0.244936  0.000000
  5.891514E+00  8.173890E+00  1.008709E+01  2.966603E+01  3.110716E+01  3.306212E+01  3.328682E+01  4.035698E+01  4.582959E+01
            0.138889  0.240563  0.000000
  5.742325E+00  8.159449E+00  9.938355E+00  2.964730E+01  3.100350E+01  3.292063E+01  3.316116E+01  4.047137E+01  4.588245E+01
            0.136364  0.236189  0.000000
  5.592562E+00  8.152975E+00  9.791714E+00  2.963010E+01  3.089939E+01  3.277818E+01  3.304166E+01  4.058557E+01  4.593548E+01
            0.133838  0.231815  0.000000
  5.442311E+00  8.154254E+00  9.647962E+00  2.961479E+01  3.079491E+01  3.263486E+01  3.292915E+01  4.069949E+01  4.598861E+01
            0.131313  0.227441  0.000000
  5.291660E+00  8.162697E+00  9.508392E+00  2.960196E+01  3.069014E+01  3.249076E+01  3.282446E+01  4.081303E+01  4.604180E+01
            0.128788  0.223067  0.000000
  5.140704E+00  8.176944E+00  9.375172E+00  2.959255E+01  3.058516E+01  3.234597E+01  3.272839E+01  4.092609E+01  4.609500E+01
            0.126263  0.218693  0.000000
  4.989540E+00  8.194132E+00  9.252003E+00  2.958788E+01  3.048006E+01  3.220057E+01  3.264177E+01  4.103856E+01  4.614816E+01
            0.123737  0.214319  0.000000
  4.838271E+00  8.208697E+00  9.145161E+00  2.958976E+01  3.037491E+01  3.205466E+01  3.256536E+01  4.115034E+01  4.620122E+01
            0.121212  0.209946  0.000000
  4.687005E+00  8.211156E+00  9.064443E+00  2.960045E+01  3.026981E+01  3.190832E+01  3.249990E+01  4.126131E+01  4.625413E+01
            0.118687  0.205572  0.000000
  4.535854E+00  8.189207E+00  9.021699E+00  2.962260E+01  3.016485E+01  3.176167E+01  3.244605E+01  4.137138E+01  4.630684E+01
            0.116162  0.201198  0.000000
  4.384931E+00  8.134105E+00  9.024008E+00  2.965898E+01  3.006010E+01  3.161479E+01  3.240443E+01  4.148042E+01  4.635929E+01
            0.113636  0.196824  0.000000
  4.234354E+00  8.046931E+00  9.067023E+00  2.971206E+01  2.995566E+01  3.146780E+01  3.237554E+01  4.158834E+01  4.641143E+01
            0.111111  0.192450  0.000000
  4.084244E+00  7.935555E+00  9.137838E+00  2.978346E+01  2.985162E+01  3.132079E+01  3.235979E+01  4.169502E+01  4.646322E+01
            0.108586  0.188076  0.000000
  3.934719E+00  7.808002E+00  9.221854E+00  2.974807E+01  2.987342E+01  3.117389E+01  3.235745E+01  4.180037E+01  4.651459E+01
            0.106061  0.183702  0.000000
  3.785897E+00  7.669874E+00  9.306046E+00  2.964508E+01  2.998047E+01  3.102720E+01  3.236863E+01  4.190430E+01  4.656548E+01
            0.103535  0.179328  0.000000
  3.637894E+00  7.524611E+00  9.379710E+00  2.954277E+01  3.010152E+01  3.088085E+01  3.239321E+01  4.200671E+01  4.661582E+01
            0.101010  0.174955  0.000000
  3.490829E+00  7.374273E+00  9.434695E+00  2.944120E+01  3.023243E+01  3.073496E+01  3.243079E+01  4.210753E+01  4.666551E+01
            0.098485  0.170581  0.000000
  3.344809E+00  7.220109E+00  9.465535E+00  2.934048E+01  3.036892E+01  3.058966E+01  3.248064E+01  4.220667E+01  4.671446E+01
            0.095960  0.166207  0.000000
  3.199941E+00  7.062897E+00  9.469321E+00  2.924070E+01  3.044507E+01  3.050746E+01  3.254166E+01  4.230408E+01  4.676260E+01
            0.093434  0.161833  0.000000
  3.056325E+00  6.903136E+00  9.445295E+00  2.914194E+01  3.030133E+01  3.064596E+01  3.261241E+01  4.239970E+01  4.680984E+01
            0.090909  0.157459  0.000000
  2.914061E+00  6.741164E+00  9.394271E+00  2.904431E+01  3.015857E+01  3.078400E+01  3.269116E+01  4.249346E+01  4.685612E+01
            0.088384  0.153085  0.000000
  2.773232E+00  6.577212E+00  9.318040E+00  2.894789E+01  3.001695E+01  3.092266E+01  3.277610E+01  4.258534E+01  4.690140E+01
            0.085859  0.148711  0.000000
  2.633913E+00  6.411449E+00  9.218873E+00  2.885279E+01  2.987659E+01  3.106406E+01  3.286537E+01  4.267529E+01  4.694564E+01
            0.083333  0.144338  0.000000
  2.496169E+00  6.244002E+00  9.099154E+00  2.875909E+01  2.973766E+01  3.121063E+01  3.295729E+01  4.276327E+01  4.698884E+01
            0.080808  0.139964  0.000000
  2.360051E+00  6.074979E+00  8.961134E+00  2.866689E+01  2.960030E+01  3.136449E+01  3.305036E+01  4.284926E+01  4.703097E+01
            0.078283  0.135590  0.000000
  2.225582E+00  5.904477E+00  8.806799E+00  2.857628E+01  2.946467E+01  3.152679E+01  3.314334E+01  4.293323E+01  4.707202E+01
            0.075758  0.131216  0.000000
  2.092761E+00  5.732600E+00  8.637813E+00  2.848736E+01  2.933094E+01  3.169745E+01  3.323523E+01  4.301516E+01  4.711200E+01
            0.073232  0.126842  0.000000
  1.961554E+00  5.559463E+00  8.455533E+00  2.840022E+01  2.919926E+01  3.187504E+01  3.332527E+01  4.309503E+01  4.715086E+01
            0.070707  0.122468  0.000000
  1.831887E+00  5.385204E+00  8.261061E+00  2.831495E+01  2.906980E+01  3.205718E+01  3.341289E+01  4.317281E+01  4.718860E+01
            0.068182  0.118094  0.000000
  1.703619E+00  5.209973E+00  8.055312E+00  2.823165E+01  2.894274E+01  3.224091E+01  3.349769E+01  4.324849E+01  4.722518E+01
            0.065657  0.113721  0.000000
  1.576539E+00  5.033937E+00  7.839084E+00  2.815041E+01  2.881824E+01  3.242328E+01  3.357940E+01  4.332204E+01  4.726059E+01
            0.063131  0.109347  0.000000
  1.450336E+00  4.857275E+00  7.613106E+00  2.807132E+01  2.869648E+01  3.260165E+01  3.365787E+01  4.339344E+01  4.729479E+01
            0.060606  0.104973  0.000000
  1.324561E+00  4.680170E+00  7.378070E+00  2.799446E+01  2.857764E+01  3.277395E+01  3.373303E+01  4.346267E+01  4.732778E+01
            0.058081  0.100599  0.000000
  1.198551E+00  4.502804E+00  7.134644E+00  2.791994E+01  2.846190E+01  3.293872E+01  3.380486E+01  4.352970E+01  4.735955E+01
            0.055556  0.096225  0.000000
  1.071334E+00  4.325364E+00  6.883480E+00  2.784784E+01  2.834943E+01  3.309503E+01  3.387337E+01  4.359450E+01  4.739009E+01
            0.053030  0.091851  0.000000
  9.414105E-01  4.148035E+00  6.625213E+00  2.777825E+01  2.824040E+01  3.324239E+01  3.393861E+01  4.365704E+01  4.741942E+01
            0.050505  0.087477  0.000000
  8.063179E-01  3.971008E+00  6.360463E+00  2.771127E+01  2.813501E+01  3.338065E+01  3.400061E+01  4.371728E+01  4.744752E+01
            0.047980  0.083103  0.000000
  6.615122E-01  3.794476E+00  6.089834E+00  2.764696E+01  2.803341E+01  3.350988E+01  3.405944E+01  4.377518E+01  4.747440E+01
            0.045455  0.078730  0.000000
  4.968140E-01  3.618649E+00  5.813917E+00  2.758543E+01  2.793578E+01  3.363030E+01  3.411513E+01  4.383069E+01  4.750005E+01
            0.042929  0.074356  0.000000
  2.758881E-01  3.443748E+00  5.533292E+00  2.752675E+01  2.784229E+01  3.374220E+01  3.416773E+01  4.388375E+01  4.752448E+01
            0.040404  0.069982  0.000000
 -2.759645E-01  3.270024E+00  5.248541E+00  2.747099E+01  2.775311E+01  3.384590E+01  3.421727E+01  4.393430E+01  4.754766E+01
            0.037879  0.065608  0.000000
 -4.599274E-01  3.097757E+00  4.960248E+00  2.741822E+01  2.766840E+01  3.394176E+01  3.426378E+01  4.398228E+01  4.756959E+01
            0.035354  0.061234  0.000000
 -5.757401E-01  2.927274E+00  4.669019E+00  2.736853E+01  2.758832E+01  3.403009E+01  3.430728E+01  4.402761E+01  4.759026E+01
            0.032828  0.056860  0.000000
 -6.613220E-01  2.758965E+00  4.375495E+00  2.732196E+01  2.751303E+01  3.411122E+01  3.434779E+01  4.407023E+01  4.760964E+01
            0.030303  0.052486  0.000000
 -7.282903E-01  2.593295E+00  4.080381E+00  2.727858E+01  2.744267E+01  3.418541E+01  3.438530E+01  4.411006E+01  4.762771E+01
            0.027778  0.048113  0.000000
 -7.821866E-01  2.430843E+00  3.784478E+00  2.723844E+01  2.737737E+01  3.425293E+01  3.441984E+01  4.414702E+01  4.764445E+01
            0.025253  0.043739  0.000000
 -8.262290E-01  2.272324E+00  3.488735E+00  2.720160E+01  2.731729E+01  3.431399E+01  3.445139E+01  4.418105E+01  4.765984E+01
            0.022727  0.039365  0.000000
 -8.624906E-01  2.118645E+00  3.194327E+00  2.716810E+01  2.726253E+01  3.436878E+01  3.447996E+01  4.421206E+01  4.767385E+01
            0.020202  0.034991  0.000000
 -8.924122E-01  1.970951E+00  2.902777E+00  2.713799E+01  2.721322E+01  3.441746E+01  3.450554E+01  4.424000E+01  4.768646E+01
            0.017677  0.030617  0.000000
 -9.170274E-01  1.830707E+00  2.616143E+00  2.711132E+01  2.716946E+01  3.446015E+01  3.452814E+01  4.426480E+01  4.769764E+01
            0.015152  0.026243  0.000000
 -9.371249E-01  1.699761E+00  2.337321E+00  2.708810E+01  2.713134E+01  3.449695E+01  3.454774E+01  4.428641E+01  4.770738E+01
            0.012626  0.021869  0.000000
 -9.532951E-01  1.580422E+00  2.070542E+00  2.706839E+01  2.709896E+01  3.452795E+01  3.456437E+01  4.430478E+01  4.771565E+01
            0.010101  0.017495  0.000000
 -9.659893E-01  1.475469E+00  1.822168E+00  2.705221E+01  2.707238E+01  3.455317E+01  3.457804E+01  4.431986E+01  4.772244E+01
            0.007576  0.013122  0.000000
 -9.755337E-01  1.388023E+00  1.601887E+00  2.703956E+01  2.705167E+01  3.457263E+01  3.458878E+01  4.433162E+01  4.772774E+01
            0.005051  0.008748  0.000000
 -9.821865E-01  1.320833E+00  1.424325E+00  2.703045E+01  2.703691E+01  3.458629E+01  3.459668E+01  4.434005E+01  4.773153E+01
            0.002525  0.004374  0.000000
 -9.861154E-01  1.272370E+00  1.312275E+00  2.702480E+01  2.702822E+01  3.459418E+01  3.460171E+01  4.434511E+01  4.773381E+01
            0.000000  0.000000  0.000000
 -9.874179E-01  1.245837E+00  1.282440E+00  2.702278E+01  2.702545E+01  3.459670E+01  3.460350E+01  4.434679E+01  4.773457E+01


==> anc/fig11/phband22cr1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
 -7.983167E-01  5.743962E-01  8.594303E-01  2.698734E+01  2.700772E+01  3.445078E+01  3.448101E+01  4.446259E+01  4.641747E+01
            0.000000  0.005064  0.000000
 -2.213302E+00 -9.175081E-01  1.016335E+01  2.700441E+01  2.701858E+01  3.377943E+01  3.458361E+01  4.446064E+01  4.668401E+01
            0.000000  0.010129  0.000000
 -2.460747E+00 -7.005671E-01  1.376455E+01  2.700852E+01  2.702502E+01  3.329767E+01  3.453462E+01  4.445400E+01  4.684037E+01
            0.000000  0.015193  0.000000
 -2.825007E+00 -5.233092E-02  1.586852E+01  2.701454E+01  2.703462E+01  3.280791E+01  3.450048E+01  4.444225E+01  4.704800E+01
            0.000000  0.020258  0.000000
 -3.117379E+00  7.251603E-01  1.714131E+01  2.702262E+01  2.704784E+01  3.235950E+01  3.446768E+01  4.442529E+01  4.725243E+01
            0.000000  0.025322  0.000000
 -3.329231E+00  1.086197E+00  1.786279E+01  2.703377E+01  2.706490E+01  3.197716E+01  3.443213E+01  4.440344E+01  4.741699E+01
            0.000000  0.030387  0.000000
 -3.468045E+00  1.433538E+00  1.818502E+01  2.704942E+01  2.708576E+01  3.166869E+01  3.439244E+01  4.437719E+01  4.752150E+01
            0.000000  0.035451  0.000000
 -3.542843E+00  1.795818E+00  1.820085E+01  2.707075E+01  2.711028E+01  3.143038E+01  3.434817E+01  4.434710E+01  4.755913E+01
            0.000000  0.040516  0.000000
 -3.561148E+00  2.170508E+00  1.796853E+01  2.709841E+01  2.713832E+01  3.125217E+01  3.429929E+01  4.431376E+01  4.753301E+01
            0.000000  0.045580  0.000000
 -3.527119E+00  2.541587E+00  1.752210E+01  2.713266E+01  2.716970E+01  3.112193E+01  3.424591E+01  4.427771E+01  4.745304E+01
            0.000000  0.050645  0.000000
 -3.440437E+00  2.887224E+00  1.687669E+01  2.717367E+01  2.720432E+01  3.102821E+01  3.418816E+01  4.423946E+01  4.733329E+01
            0.000000  0.055709  0.000000
 -3.296131E+00  3.184459E+00  1.603168E+01  2.722167E+01  2.724229E+01  3.096156E+01  3.412612E+01  4.419945E+01  4.718968E+01
            0.000000  0.060774  0.000000
 -3.084624E+00  3.411824E+00  1.497224E+01  2.727498E+01  2.728610E+01  3.091488E+01  3.405974E+01  4.415804E+01  4.703795E+01
            0.000000  0.065838  0.000000
 -2.790908E+00  3.550296E+00  1.366805E+01  2.732273E+01  2.734778E+01  3.088326E+01  3.398883E+01  4.411552E+01  4.689206E+01
            0.000000  0.070903  0.000000
 -2.391457E+00  3.582979E+00  1.206599E+01  2.736940E+01  2.742415E+01  3.086361E+01  3.391298E+01  4.407210E+01  4.676294E+01
            0.000000  0.075967  0.000000
 -1.848627E+00  3.493365E+00  1.006648E+01  2.741845E+01  2.751288E+01  3.085423E+01  3.383169E+01  4.402788E+01  4.665784E+01
            0.000000  0.081032  0.000000
 -1.170116E+00  3.258743E+00  7.446672E+00  2.747023E+01  2.761419E+01  3.085445E+01  3.374432E+01  4.398292E+01  4.658024E+01
            0.000000  0.086096  0.000000
 -2.452981E+00  2.788261E+00  3.968446E+00  2.752479E+01  2.772788E+01  3.086437E+01  3.365023E+01  4.393711E+01  4.653020E+01
            0.000000  0.091161  0.000000
 -6.721231E+00  2.177628E+00  3.189430E+00  2.758210E+01  2.785297E+01  3.088462E+01  3.354880E+01  4.389027E+01  4.650509E+01
            0.000000  0.096225  0.000000
 -9.549319E+00  1.070310E+00  3.569504E+00  2.764207E+01  2.798774E+01  3.091625E+01  3.343950E+01  4.384208E+01  4.650051E+01
            0.000000  0.101290  0.000000
 -1.164609E+01 -1.726633E+00  4.034948E+00  2.770462E+01  2.812989E+01  3.096063E+01  3.332191E+01  4.379212E+01  4.651107E+01
            0.000000  0.106354  0.000000
 -1.330237E+01 -2.695442E+00  4.480313E+00  2.776964E+01  2.827678E+01  3.101939E+01  3.319573E+01  4.373992E+01  4.653112E+01
            0.000000  0.111418  0.000000
 -1.463425E+01 -3.381417E+00  4.889278E+00  2.783701E+01  2.842572E+01  3.109437E+01  3.306077E+01  4.368499E+01  4.655528E+01
            0.000000  0.116483  0.000000
 -1.570108E+01 -3.904279E+00  5.258370E+00  2.790663E+01  2.857423E+01  3.118752E+01  3.291694E+01  4.362687E+01  4.657874E+01
            0.000000  0.121547  0.000000
 -1.653895E+01 -4.299216E+00  5.586719E+00  2.797841E+01  2.872024E+01  3.130082E+01  3.276428E+01  4.356516E+01  4.659751E+01
            0.000000  0.126612  0.000000
 -1.717319E+01 -4.580940E+00  5.874078E+00  2.805225E+01  2.886222E+01  3.143606E+01  3.260300E+01  4.349955E+01  4.660842E+01
            0.000000  0.131676  0.000000
 -1.762381E+01 -4.756876E+00  6.120402E+00  2.812810E+01  2.899932E+01  3.159441E+01  3.243374E+01  4.342984E+01  4.660918E+01
            0.000000  0.136741  0.000000
 -1.790815E+01 -4.831254E+00  6.325802E+00  2.820587E+01  2.913127E+01  3.177462E+01  3.225924E+01  4.335595E+01  4.659827E+01
            0.000000  0.141805  0.000000
 -1.804209E+01 -4.806506E+00  6.490585E+00  2.828551E+01  2.925833E+01  3.194391E+01  3.211317E+01  4.327791E+01  4.657491E+01
            0.000000  0.146870  0.000000
 -1.804050E+01 -4.683525E+00  6.615348E+00  2.836695E+01  2.938111E+01  3.184255E+01  3.225536E+01  4.319586E+01  4.653897E+01
            0.000000  0.151934  0.000000
 -1.791706E+01 -4.461165E+00  6.701059E+00  2.845012E+01  2.950044E+01  3.164503E+01  3.251028E+01  4.311003E+01  4.649090E+01
            0.000000  0.156999  0.000000
 -1.768378E+01 -4.134823E+00  6.749174E+00  2.853493E+01  2.961720E+01  3.143373E+01  3.279307E+01  4.302073E+01  4.643166E+01
            0.000000  0.162063  0.000000
 -1.735014E+01 -3.693073E+00  6.761744E+00  2.862130E+01  2.973223E+01  3.121381E+01  3.309430E+01  4.292830E+01  4.636264E+01
            0.000000  0.167128  0.000000
 -1.692227E+01 -3.108716E+00  6.741525E+00  2.870913E+01  2.984631E+01  3.098706E+01  3.340600E+01  4.283312E+01  4.628563E+01
            0.000000  0.172192  0.000000
 -1.640219E+01 -2.306184E+00  6.692099E+00  2.879834E+01  2.996011E+01  3.075498E+01  3.371865E+01  4.273558E+01  4.620274E+01
            0.000000  0.177257  0.000000
 -1.578759E+01 -8.664067E-01  6.617968E+00  2.888884E+01  3.007423E+01  3.051924E+01  3.402121E+01  4.263606E+01  4.611636E+01
            0.000000  0.182321  0.000000
 -1.507214E+01  1.973117E+00  6.524656E+00  2.898052E+01  3.018859E+01  3.028231E+01  3.430178E+01  4.253493E+01  4.602907E+01
            0.000000  0.187386  0.000000
 -1.424649E+01  2.911008E+00  6.418785E+00  2.907330E+01  3.004320E+01  3.030672E+01  3.454873E+01  4.243255E+01  4.594360E+01
            0.000000  0.192450  0.000000
 -1.329978E+01  3.586416E+00  6.308151E+00  2.916708E+01  2.980780E+01  3.042531E+01  3.475195E+01  4.232922E+01  4.586273E+01
            0.000000  0.197515  0.000000
 -1.222136E+01  4.115766E+00  6.201813E+00  2.926154E+01  2.957643E+01  3.054664E+01  3.490410E+01  4.222525E+01  4.578919E+01
            0.000000  0.202579  0.000000
 -1.100225E+01  4.538157E+00  6.110233E+00  2.933599E+01  2.937140E+01  3.067108E+01  3.500163E+01  4.212090E+01  4.572546E+01
            0.000000  0.207644  0.000000
 -9.635760E+00  4.870622E+00  6.045311E+00  2.912823E+01  2.945604E+01  3.079902E+01  3.504549E+01  4.201639E+01  4.567355E+01
            0.000000  0.212708  0.000000
 -8.116391E+00  5.121666E+00  6.019256E+00  2.891593E+01  2.955325E+01  3.093086E+01  3.504122E+01  4.191193E+01  4.563476E+01
            0.000000  0.217772  0.000000
 -6.434336E+00  5.300602E+00  6.039242E+00  2.871064E+01  2.965153E+01  3.106690E+01  3.499854E+01  4.180766E+01  4.560955E+01
            0.000000  0.222837  0.000000
 -4.553325E+00  5.427636E+00  6.098635E+00  2.851223E+01  2.975062E+01  3.120736E+01  3.493040E+01  4.170372E+01  4.559740E+01
            0.000000  0.227901  0.000000
 -2.255604E+00  5.530728E+00  6.179385E+00  2.832003E+01  2.985040E+01  3.135236E+01  3.485143E+01  4.160020E+01  4.559698E+01
            0.000000  0.232966  0.000000
  2.142362E+00  5.626802E+00  6.266427E+00  2.813310E+01  2.995077E+01  3.150184E+01  3.477618E+01  4.149715E+01  4.560631E+01
            0.000000  0.238030  0.000000
  2.787477E+00  5.712405E+00  6.354378E+00  2.795044E+01  3.005164E+01  3.165556E+01  3.471742E+01  4.139460E+01  4.562306E+01
            0.000000  0.243095  0.000000
  2.046334E+00  5.782511E+00  6.448224E+00  2.777107E+01  3.015291E+01  3.181298E+01  3.468470E+01  4.129252E+01  4.564482E+01
            0.000000  0.248159  0.000000
 -2.501251E+00  5.842488E+00  6.560490E+00  2.759420E+01  3.025446E+01  3.197331E+01  3.468364E+01  4.119088E+01  4.566932E+01
            0.000000  0.253224  0.000000
 -4.819696E+00  5.893532E+00  6.700769E+00  2.741929E+01  3.035615E+01  3.213554E+01  3.471592E+01  4.108958E+01  4.569459E+01
            0.000000  0.258288  0.000000
 -6.781596E+00  5.935822E+00  6.869476E+00  2.724611E+01  3.045783E+01  3.229853E+01  3.477994E+01  4.098854E+01  4.571905E+01
            0.000000  0.263353  0.000000
 -8.576718E+00  5.974325E+00  7.060190E+00  2.707478E+01  3.055934E+01  3.246117E+01  3.487176E+01  4.088763E+01  4.574148E+01
            0.000000  0.268417  0.000000
 -1.023931E+01  6.016611E+00  7.264366E+00  2.690576E+01  3.066047E+01  3.262246E+01  3.498615E+01  4.078675E+01  4.576102E+01
            0.000000  0.273482  0.000000
 -1.177711E+01  6.069980E+00  7.474086E+00  2.673980E+01  3.076104E+01  3.278161E+01  3.511745E+01  4.068580E+01  4.577713E+01
            0.000000  0.278546  0.000000
 -1.319115E+01  6.140150E+00  7.682872E+00  2.657792E+01  3.086082E+01  3.293801E+01  3.526020E+01  4.058471E+01  4.578951E+01
            0.000000  0.283611  0.000000
 -1.448095E+01  6.230845E+00  7.885688E+00  2.642131E+01  3.095960E+01  3.309128E+01  3.540952E+01  4.048347E+01  4.579801E+01
            0.000000  0.288675  0.000000
 -1.564631E+01  6.343731E+00  8.078761E+00  2.627123E+01  3.105717E+01  3.324119E+01  3.556129E+01  4.038211E+01  4.580266E+01
            0.000000  0.293740  0.000000
 -1.668796E+01  6.478542E+00  8.259390E+00  2.612901E+01  3.115330E+01  3.338769E+01  3.571217E+01  4.028072E+01  4.580352E+01
            0.000000  0.298804  0.000000
 -1.760771E+01  6.633348E+00  8.425776E+00  2.599589E+01  3.124778E+01  3.353082E+01  3.585960E+01  4.017944E+01  4.580075E+01
            0.000000  0.303869  0.000000
 -1.840859E+01  6.804902E+00  8.576892E+00  2.587304E+01  3.134039E+01  3.367075E+01  3.600169E+01  4.007847E+01  4.579448E+01
            0.000000  0.308933  0.000000
 -1.909475E+01  6.989047E+00  8.712363E+00  2.576146E+01  3.143092E+01  3.380768E+01  3.613710E+01  3.997806E+01  4.578489E+01
            0.000000  0.313998  0.000000
 -1.967140E+01  7.181114E+00  8.832376E+00  2.566202E+01  3.151920E+01  3.394189E+01  3.626491E+01  3.987848E+01  4.577216E+01
            0.000000  0.319062  0.000000
 -2.014471E+01  7.376284E+00  8.937595E+00  2.557539E+01  3.160503E+01  3.407367E+01  3.638455E+01  3.978004E+01  4.575646E+01
            0.000000  0.324126  0.000000
 -2.052167E+01  7.569880E+00  9.029097E+00  2.550207E+01  3.168830E+01  3.420329E+01  3.649563E+01  3.968306E+01  4.573798E+01
            0.000000  0.329191  0.000000
 -2.080985E+01  7.757604E+00  9.108305E+00  2.544239E+01  3.176888E+01  3.433101E+01  3.659797E+01  3.958784E+01  4.571694E+01
            0.000000  0.334255  0.000000
 -2.101718E+01  7.935700E+00  9.176936E+00  2.539649E+01  3.184669E+01  3.445704E+01  3.669150E+01  3.949468E+01  4.569355E+01
            0.000000  0.339320  0.000000
 -2.115165E+01  8.101061E+00  9.236946E+00  2.536430E+01  3.192170E+01  3.458153E+01  3.677628E+01  3.940388E+01  4.566807E+01
            0.000000  0.344384  0.000000
 -2.122112E+01  8.251293E+00  9.290471E+00  2.534558E+01  3.199389E+01  3.470455E+01  3.685247E+01  3.931569E+01  4.564078E+01
            0.000000  0.349449  0.000000
 -2.123312E+01  8.384736E+00  9.339770E+00  2.533985E+01  3.206330E+01  3.482610E+01  3.692028E+01  3.923037E+01  4.561202E+01
            0.000000  0.354513  0.000000
 -2.119475E+01  8.500460E+00  9.387162E+00  2.534646E+01  3.212997E+01  3.494606E+01  3.697998E+01  3.914813E+01  4.558214E+01
            0.000000  0.359578  0.000000
 -2.111255E+01  8.598255E+00  9.434942E+00  2.536452E+01  3.219399E+01  3.506423E+01  3.703192E+01  3.906918E+01  4.555155E+01
            0.000000  0.364642  0.000000
 -2.099246E+01  8.678617E+00  9.485285E+00  2.539298E+01  3.225546E+01  3.518031E+01  3.707650E+01  3.899375E+01  4.552064E+01
            0.000000  0.369707  0.000000
 -2.083977E+01  8.742748E+00  9.540128E+00  2.543064E+01  3.231449E+01  3.529390E+01  3.711432E+01  3.892206E+01  4.548981E+01
            0.000000  0.374771  0.000000
 -2.065908E+01  8.792539E+00  9.601070E+00  2.547617E+01  3.237122E+01  3.540448E+01  3.714619E+01  3.885437E+01  4.545941E+01
            0.000000  0.379836  0.000000
 -2.045437E+01  8.830504E+00  9.669318E+00  2.552822E+01  3.242579E+01  3.551148E+01  3.717328E+01  3.879096E+01  4.542974E+01
            0.000000  0.384900  0.000000
 -2.022902E+01  8.859653E+00  9.745698E+00  2.558541E+01  3.247835E+01  3.561422E+01  3.719712E+01  3.873218E+01  4.540096E+01
            0.000000  0.389965  0.000000
 -1.998583E+01  8.883323E+00  9.830701E+00  2.564647E+01  3.252905E+01  3.571201E+01  3.721973E+01  3.867843E+01  4.537315E+01
            0.000000  0.395029  0.000000
 -1.972704E+01  8.904986E+00  9.924551E+00  2.571022E+01  3.257804E+01  3.580409E+01  3.724360E+01  3.863014E+01  4.534624E+01
            0.000000  0.400094  0.000000
 -1.945435E+01  8.928076E+00  1.002724E+01  2.577566E+01  3.262549E+01  3.588977E+01  3.727166E+01  3.858777E+01  4.532004E+01
            0.000000  0.405158  0.000000
 -1.916895E+01  8.955818E+00  1.013856E+01  2.584200E+01  3.267155E+01  3.596838E+01  3.730709E+01  3.855176E+01  4.529436E+01
            0.000000  0.410223  0.000000
 -1.887164E+01  8.991078E+00  1.025811E+01  2.590864E+01  3.271637E+01  3.603937E+01  3.735297E+01  3.852251E+01  4.526909E+01
            0.000000  0.415287  0.000000
 -1.856299E+01  9.036226E+00  1.038527E+01  2.597515E+01  3.276006E+01  3.610232E+01  3.741182E+01  3.850032E+01  4.524435E+01
            0.000000  0.420352  0.000000
 -1.824357E+01  9.093022E+00  1.051924E+01  2.604132E+01  3.280274E+01  3.615695E+01  3.748506E+01  3.848535E+01  4.522056E+01
            0.000000  0.425416  0.000000
 -1.791424E+01  9.162540E+00  1.065902E+01  2.610703E+01  3.284451E+01  3.620319E+01  3.757265E+01  3.847760E+01  4.519849E+01
            0.000000  0.430480  0.000000
 -1.757632E+01  9.245130E+00  1.080343E+01  2.617227E+01  3.288540E+01  3.624111E+01  3.767304E+01  3.847686E+01  4.517906E+01
            0.000000  0.435545  0.000000
 -1.723167E+01  9.340419E+00  1.095114E+01  2.623705E+01  3.292543E+01  3.627098E+01  3.778346E+01  3.848270E+01  4.516317E+01
            0.000000  0.440609  0.000000
 -1.688254E+01  9.447369E+00  1.110072E+01  2.630140E+01  3.296459E+01  3.629326E+01  3.790053E+01  3.849458E+01  4.515142E+01
            0.000000  0.445674  0.000000
 -1.653133E+01  9.564363E+00  1.125069E+01  2.636530E+01  3.300281E+01  3.630853E+01  3.802085E+01  3.851176E+01  4.514397E+01
            0.000000  0.450738  0.000000
 -1.618043E+01  9.689317E+00  1.139955E+01  2.642866E+01  3.303997E+01  3.631751E+01  3.814136E+01  3.853349E+01  4.514061E+01
            0.000000  0.455803  0.000000
 -1.583198E+01  9.819819E+00  1.154586E+01  2.649132E+01  3.307594E+01  3.632095E+01  3.825954E+01  3.855897E+01  4.514078E+01
            0.000000  0.460867  0.000000
 -1.548784E+01  9.953262E+00  1.168826E+01  2.655305E+01  3.311054E+01  3.631964E+01  3.837334E+01  3.858746E+01  4.514378E+01
            0.000000  0.465932  0.000000
 -1.514961E+01  1.008698E+01  1.182552E+01  2.661354E+01  3.314356E+01  3.631435E+01  3.848101E+01  3.861830E+01  4.514886E+01
            0.000000  0.470996  0.000000
 -1.481864E+01  1.021837E+01  1.195658E+01  2.667246E+01  3.317482E+01  3.630583E+01  3.858086E+01  3.865108E+01  4.515532E+01
            0.000000  0.476061  0.000000
 -1.449617E+01  1.034498E+01  1.208055E+01  2.672944E+01  3.320410E+01  3.629475E+01  3.866876E+01  3.868805E+01  4.516258E+01
            0.000000  0.481125  0.000000
 -1.418336E+01  1.046464E+01  1.219676E+01  2.678415E+01  3.323122E+01  3.628176E+01  3.871584E+01  3.875628E+01  4.517017E+01
            0.000000  0.486190  0.000000
 -1.388138E+01  1.057545E+01  1.230475E+01  2.683624E+01  3.325606E+01  3.626743E+01  3.875087E+01  3.882538E+01  4.517776E+01
            0.000000  0.491254  0.000000
 -1.359143E+01  1.067591E+01  1.240426E+01  2.688548E+01  3.327851E+01  3.625229E+01  3.878504E+01  3.888258E+01  4.518516E+01
            0.000000  0.496319  0.000000
 -1.331476E+01  1.076491E+01  1.249523E+01  2.693164E+01  3.329853E+01  3.623680E+01  3.881831E+01  3.892648E+01  4.519227E+01
            0.000000  0.501383  0.000000
 -1.305268E+01  1.084175E+01  1.257779E+01  2.697462E+01  3.331615E+01  3.622137E+01  3.885001E+01  3.895636E+01  4.519911E+01
            0.000000  0.506448  0.000000
 -1.280652E+01  1.090612E+01  1.265220E+01  2.701437E+01  3.333143E+01  3.620636E+01  3.887868E+01  3.897238E+01  4.520577E+01
            0.000000  0.511512  0.000000
 -1.257755E+01  1.095814E+01  1.271883E+01  2.705091E+01  3.334452E+01  3.619208E+01  3.890005E+01  3.897755E+01  4.521245E+01
            0.000000  0.516577  0.000000
 -1.236696E+01  1.099830E+01  1.277813E+01  2.708433E+01  3.335558E+01  3.617878E+01  3.890187E+01  3.898288E+01  4.521940E+01
            0.000000  0.521641  0.000000
 -1.217577E+01  1.102742E+01  1.283060E+01  2.711474E+01  3.336481E+01  3.616663E+01  3.887253E+01  3.899874E+01  4.522691E+01
            0.000000  0.526706  0.000000
 -1.200472E+01  1.104663E+01  1.287672E+01  2.714230E+01  3.337244E+01  3.615576E+01  3.881593E+01  3.902016E+01  4.523534E+01
            0.000000  0.531770  0.000000
 -1.185427E+01  1.105729E+01  1.291700E+01  2.716714E+01  3.337869E+01  3.614624E+01  3.873610E+01  3.904223E+01  4.524509E+01
            0.000000  0.536834  0.000000
 -1.172446E+01  1.106093E+01  1.295186E+01  2.718941E+01  3.338379E+01  3.613810E+01  3.863472E+01  3.906315E+01  4.525649E+01
            0.000000  0.541899  0.000000
 -1.161492E+01  1.105921E+01  1.298168E+01  2.720921E+01  3.338793E+01  3.613128E+01  3.851391E+01  3.908219E+01  4.526976E+01
            0.000000  0.546963  0.000000
 -1.152480E+01  1.105377E+01  1.300680E+01  2.722660E+01  3.339128E+01  3.612574E+01  3.837807E+01  3.909897E+01  4.528483E+01
            0.000000  0.552028  0.000000
 -1.145279E+01  1.104623E+01  1.302748E+01  2.724162E+01  3.339399E+01  3.612136E+01  3.823522E+01  3.911330E+01  4.530104E+01
            0.000000  0.557092  0.000000
 -1.139717E+01  1.103807E+01  1.304392E+01  2.725427E+01  3.339616E+01  3.611804E+01  3.809726E+01  3.912505E+01  4.531709E+01
            0.000000  0.562157  0.000000
 -1.135605E+01  1.103060E+01  1.305628E+01  2.726454E+01  3.339786E+01  3.611567E+01  3.797770E+01  3.913416E+01  4.533126E+01
            0.000000  0.567221  0.000000
 -1.132762E+01  1.102483E+01  1.306470E+01  2.727237E+01  3.339913E+01  3.611412E+01  3.788751E+01  3.914059E+01  4.534196E+01
            0.000000  0.572286  0.000000
 -1.131053E+01  1.102153E+01  1.306926E+01  2.727769E+01  3.339998E+01  3.611332E+01  3.783195E+01  3.914434E+01  4.534838E+01
            0.000000  0.577350  0.000000
 -1.130401E+01  1.102110E+01  1.307005E+01  2.728046E+01  3.340042E+01  3.611321E+01  3.781166E+01  3.914541E+01  4.535035E+01
            0.005051  0.577350  0.000000
 -1.136414E+01  1.101736E+01  1.308075E+01  2.728389E+01  3.340070E+01  3.611220E+01  3.780839E+01  3.914434E+01  4.535078E+01
            0.010101  0.577350  0.000000
 -1.153799E+01  1.100595E+01  1.311178E+01  2.729529E+01  3.340235E+01  3.610938E+01  3.779901E+01  3.914158E+01  4.535216E+01
            0.015152  0.577350  0.000000
 -1.180521E+01  1.098739E+01  1.316019E+01  2.731505E+01  3.340562E+01  3.610479E+01  3.778379E+01  3.913717E+01  4.535439E+01
            0.020202  0.577350  0.000000
 -1.213512E+01  1.096256E+01  1.322191E+01  2.734373E+01  3.341084E+01  3.609846E+01  3.776317E+01  3.913116E+01  4.535733E+01
            0.025253  0.577350  0.000000
 -1.249085E+01  1.093262E+01  1.329257E+01  2.738191E+01  3.341837E+01  3.609047E+01  3.773773E+01  3.912358E+01  4.536075E+01
            0.030303  0.577350  0.000000
 -1.283321E+01  1.089897E+01  1.336827E+01  2.743022E+01  3.342851E+01  3.608094E+01  3.770824E+01  3.911446E+01  4.536441E+01
            0.035354  0.577350  0.000000
 -1.312391E+01  1.086325E+01  1.344593E+01  2.748923E+01  3.344148E+01  3.607003E+01  3.767557E+01  3.910382E+01  4.536802E+01
            0.040404  0.577350  0.000000
 -1.332821E+01  1.082719E+01  1.352350E+01  2.755938E+01  3.345734E+01  3.605799E+01  3.764069E+01  3.909165E+01  4.537129E+01
            0.045455  0.577350  0.000000
 -1.341743E+01  1.079261E+01  1.359982E+01  2.764097E+01  3.347598E+01  3.604507E+01  3.760468E+01  3.907794E+01  4.537390E+01
            0.050505  0.577350  0.000000
 -1.337106E+01  1.076134E+01  1.367453E+01  2.773401E+01  3.349710E+01  3.603161E+01  3.756863E+01  3.906266E+01  4.537557E+01
            0.055556  0.577350  0.000000
 -1.317818E+01  1.073511E+01  1.374783E+01  2.783821E+01  3.352026E+01  3.601791E+01  3.753362E+01  3.904580E+01  4.537598E+01
            0.060606  0.577350  0.000000
 -1.283775E+01  1.071550E+01  1.382028E+01  2.795285E+01  3.354488E+01  3.600432E+01  3.750071E+01  3.902733E+01  4.537485E+01
            0.065657  0.577350  0.000000
 -1.235718E+01  1.070384E+01  1.389271E+01  2.807686E+01  3.357037E+01  3.599111E+01  3.747084E+01  3.900723E+01  4.537191E+01
            0.070707  0.577350  0.000000
 -1.174980E+01  1.070117E+01  1.396608E+01  2.820885E+01  3.359614E+01  3.597852E+01  3.744487E+01  3.898549E+01  4.536695E+01
            0.075758  0.577350  0.000000
 -1.103157E+01  1.070819E+01  1.404143E+01  2.834718E+01  3.362172E+01  3.596669E+01  3.742347E+01  3.896210E+01  4.535978E+01
            0.080808  0.577350  0.000000
 -1.021773E+01  1.072520E+01  1.411987E+01  2.849018E+01  3.364682E+01  3.595567E+01  3.740713E+01  3.893704E+01  4.535030E+01
            0.085859  0.577350  0.000000
 -9.320063E+00  1.075211E+01  1.420254E+01  2.863625E+01  3.367133E+01  3.594538E+01  3.739614E+01  3.891028E+01  4.533849E+01
            0.090909  0.577350  0.000000
 -8.344260E+00  1.078839E+01  1.429056E+01  2.878395E+01  3.369543E+01  3.593565E+01  3.739051E+01  3.888180E+01  4.532442E+01
            0.095960  0.577350  0.000000
 -7.286750E+00  1.083317E+01  1.438505E+01  2.893211E+01  3.371948E+01  3.592617E+01  3.739000E+01  3.885153E+01  4.530823E+01
            0.101010  0.577350  0.000000
 -6.128208E+00  1.088518E+01  1.448705E+01  2.907980E+01  3.374404E+01  3.591658E+01  3.739414E+01  3.881939E+01  4.529014E+01
            0.106061  0.577350  0.000000
 -4.814853E+00  1.094285E+01  1.459742E+01  2.922634E+01  3.376978E+01  3.590642E+01  3.740219E+01  3.878530E+01  4.527045E+01
            0.111111  0.577350  0.000000
 -3.175675E+00  1.100437E+01  1.471680E+01  2.937125E+01  3.379739E+01  3.589519E+01  3.741323E+01  3.874916E+01  4.524948E+01
            0.116162  0.577350  0.000000
  1.300820E+00  1.106771E+01  1.484549E+01  2.951417E+01  3.382752E+01  3.588242E+01  3.742619E+01  3.871088E+01  4.522761E+01
            0.121212  0.577350  0.000000
  3.484983E+00  1.113072E+01  1.498344E+01  2.965483E+01  3.386073E+01  3.586765E+01  3.743993E+01  3.867040E+01  4.520519E+01
            0.126263  0.577350  0.000000
  4.615566E+00  1.119123E+01  1.513019E+01  2.979297E+01  3.389738E+01  3.585050E+01  3.745327E+01  3.862771E+01  4.518260E+01
            0.131313  0.577350  0.000000
  5.405695E+00  1.124705E+01  1.528491E+01  2.992833E+01  3.393762E+01  3.583073E+01  3.746504E+01  3.858286E+01  4.516017E+01
            0.136364  0.577350  0.000000
  5.997633E+00  1.129615E+01  1.544647E+01  3.006062E+01  3.398142E+01  3.580822E+01  3.747418E+01  3.853597E+01  4.513820E+01
            0.141414  0.577350  0.000000
  6.452707E+00  1.133670E+01  1.561352E+01  3.018958E+01  3.402852E+01  3.578301E+01  3.747974E+01  3.848726E+01  4.511693E+01
            0.146465  0.577350  0.000000
  6.805086E+00  1.136712E+01  1.578462E+01  3.031494E+01  3.407850E+01  3.575530E+01  3.748090E+01  3.843702E+01  4.509652E+01
            0.151515  0.577350  0.000000
  7.076653E+00  1.138620E+01  1.595831E+01  3.043659E+01  3.413078E+01  3.572543E+01  3.747704E+01  3.838560E+01  4.507708E+01
            0.156566  0.577350  0.000000
  7.282666E+00  1.139314E+01  1.613324E+01  3.055456E+01  3.418472E+01  3.569389E+01  3.746765E+01  3.833345E+01  4.505862E+01
            0.161616  0.577350  0.000000
  7.434368E+00  1.138756E+01  1.630816E+01  3.066916E+01  3.423962E+01  3.566121E+01  3.745241E+01  3.828102E+01  4.504109E+01
            0.166667  0.577350  0.000000
  7.540405E+00  1.136952E+01  1.648200E+01  3.078099E+01  3.429481E+01  3.562797E+01  3.743112E+01  3.822882E+01  4.502438E+01
            0.171717  0.577350  0.000000
  7.607654E+00  1.133957E+01  1.665377E+01  3.089101E+01  3.434970E+01  3.559473E+01  3.740366E+01  3.817734E+01  4.500834E+01
            0.176768  0.577350  0.000000
  7.641764E+00  1.129868E+01  1.682263E+01  3.100049E+01  3.440382E+01  3.556196E+01  3.737002E+01  3.812706E+01  4.499277E+01
            0.181818  0.577350  0.000000
  7.647499E+00  1.124828E+01  1.698771E+01  3.111090E+01  3.445686E+01  3.553000E+01  3.733025E+01  3.807842E+01  4.497751E+01
            0.186869  0.577350  0.000000
  7.628999E+00  1.119016E+01  1.714821E+01  3.122377E+01  3.450873E+01  3.549905E+01  3.728452E+01  3.803180E+01  4.496239E+01
            0.191919  0.577350  0.000000
  7.589896E+00  1.112646E+01  1.730324E+01  3.134043E+01  3.455950E+01  3.546910E+01  3.723311E+01  3.798754E+01  4.494735E+01
            0.196970  0.577350  0.000000
  7.533366E+00  1.105957E+01  1.745189E+01  3.146177E+01  3.460943E+01  3.544002E+01  3.717651E+01  3.794586E+01  4.493236E+01
            0.202020  0.577350  0.000000
  7.462067E+00  1.099211E+01  1.759320E+01  3.158802E+01  3.465886E+01  3.541154E+01  3.711544E+01  3.790695E+01  4.491753E+01
            0.207071  0.577350  0.000000
  7.378142E+00  1.092676E+01  1.772618E+01  3.171865E+01  3.470816E+01  3.538338E+01  3.705087E+01  3.787091E+01  4.490303E+01
            0.212121  0.577350  0.000000
  7.283192E+00  1.086623E+01  1.784990E+01  3.185250E+01  3.475757E+01  3.535533E+01  3.698396E+01  3.783778E+01  4.488911E+01
            0.217172  0.577350  0.000000
  7.178385E+00  1.081313E+01  1.796358E+01  3.198797E+01  3.480708E+01  3.532739E+01  3.691598E+01  3.780757E+01  4.487605E+01
            0.222222  0.577350  0.000000
  7.064547E+00  1.076983E+01  1.806659E+01  3.212334E+01  3.485618E+01  3.529996E+01  3.684818E+01  3.778026E+01  4.486411E+01
            0.227273  0.577350  0.000000
  6.942386E+00  1.073840E+01  1.815862E+01  3.225706E+01  3.490355E+01  3.527420E+01  3.678173E+01  3.775580E+01  4.485352E+01
            0.232323  0.577350  0.000000
  6.812672E+00  1.072047E+01  1.823962E+01  3.238796E+01  3.494642E+01  3.525262E+01  3.671771E+01  3.773413E+01  4.484440E+01
            0.237374  0.577350  0.000000
  6.676393E+00  1.071718E+01  1.830983E+01  3.251529E+01  3.497983E+01  3.523982E+01  3.665710E+01  3.771517E+01  4.483681E+01
            0.242424  0.577350  0.000000
  6.534915E+00  1.072907E+01  1.836979E+01  3.263873E+01  3.499740E+01  3.524173E+01  3.660085E+01  3.769880E+01  4.483071E+01
            0.247475  0.577350  0.000000
  6.390049E+00  1.075613E+01  1.842024E+01  3.275829E+01  3.499655E+01  3.526044E+01  3.654994E+01  3.768488E+01  4.482601E+01
            0.252525  0.577350  0.000000
  6.244086E+00  1.079772E+01  1.846213E+01  3.287417E+01  3.498193E+01  3.529080E+01  3.650535E+01  3.767324E+01  4.482253E+01
            0.257576  0.577350  0.000000
  6.099762E+00  1.085270E+01  1.849650E+01  3.298668E+01  3.496042E+01  3.532546E+01  3.646809E+01  3.766365E+01  4.482008E+01
            0.262626  0.577350  0.000000
  5.960159E+00  1.091943E+01  1.852447E+01  3.309615E+01  3.493714E+01  3.535902E+01  3.643909E+01  3.765588E+01  4.481840E+01
            0.267677  0.577350  0.000000
  5.828528E+00  1.099588E+01  1.854715E+01  3.320281E+01  3.491536E+01  3.538809E+01  3.641912E+01  3.764964E+01  4.481727E+01
            0.272727  0.577350  0.000000
  5.708087E+00  1.107974E+01  1.856559E+01  3.330681E+01  3.489730E+01  3.541058E+01  3.640874E+01  3.764461E+01  4.481645E+01
            0.277778  0.577350  0.000000
  5.601786E+00  1.116846E+01  1.858075E+01  3.340811E+01  3.488455E+01  3.542531E+01  3.640818E+01  3.764045E+01  4.481573E+01
            0.282828  0.577350  0.000000
  5.512067E+00  1.125938E+01  1.859345E+01  3.350651E+01  3.487824E+01  3.543168E+01  3.641741E+01  3.763682E+01  4.481495E+01
            0.287879  0.577350  0.000000
  5.440657E+00  1.134982E+01  1.860434E+01  3.360160E+01  3.487910E+01  3.542958E+01  3.643614E+01  3.763342E+01  4.481397E+01
            0.292929  0.577350  0.000000
  5.388445E+00  1.143716E+01  1.861389E+01  3.369276E+01  3.488750E+01  3.541918E+01  3.646392E+01  3.762996E+01  4.481272E+01
            0.297980  0.577350  0.000000
  5.355475E+00  1.151895E+01  1.862241E+01  3.377919E+01  3.490342E+01  3.540091E+01  3.650016E+01  3.762629E+01  4.481117E+01
            0.303030  0.577350  0.000000
  5.341065E+00  1.159299E+01  1.863000E+01  3.385994E+01  3.492647E+01  3.537544E+01  3.654415E+01  3.762232E+01  4.480934E+01
            0.308081  0.577350  0.000000
  5.344028E+00  1.165741E+01  1.863666E+01  3.393394E+01  3.495587E+01  3.534375E+01  3.659501E+01  3.761811E+01  4.480729E+01
            0.313131  0.577350  0.000000
  5.363016E+00  1.171078E+01  1.864224E+01  3.400014E+01  3.499039E+01  3.530714E+01  3.665167E+01  3.761381E+01  4.480509E+01
            0.318182  0.577350  0.000000
  5.396910E+00  1.175218E+01  1.864656E+01  3.405755E+01  3.502828E+01  3.526748E+01  3.671288E+01  3.760971E+01  4.480283E+01
            0.323232  0.577350  0.000000
  5.445246E+00  1.178128E+01  1.864942E+01  3.410540E+01  3.506663E+01  3.522777E+01  3.677723E+01  3.760613E+01  4.480061E+01
            0.328283  0.577350  0.000000
  5.508600E+00  1.179835E+01  1.865068E+01  3.414321E+01  3.509818E+01  3.519545E+01  3.684315E+01  3.760344E+01  4.479853E+01
            0.333333  0.577350  0.000000
  5.588902E+00  1.180433E+01  1.865032E+01  3.417087E+01  3.510164E+01  3.519197E+01  3.690906E+01  3.760200E+01  4.479664E+01
            0.330808  0.572976  0.000000
  5.540300E+00  1.179779E+01  1.864739E+01  3.416282E+01  3.509638E+01  3.519561E+01  3.685064E+01  3.760331E+01  4.479702E+01
            0.328283  0.568603  0.000000
  5.523639E+00  1.178296E+01  1.864230E+01  3.414859E+01  3.507341E+01  3.521576E+01  3.679686E+01  3.760586E+01  4.479722E+01
            0.325758  0.564229  0.000000
  5.552853E+00  1.176250E+01  1.863538E+01  3.413084E+01  3.504810E+01  3.523639E+01  3.675006E+01  3.760967E+01  4.479731E+01
            0.323232  0.559855  0.000000
  5.642166E+00  1.173948E+01  1.862719E+01  3.411228E+01  3.502555E+01  3.525219E+01  3.671250E+01  3.761456E+01  4.479730E+01
            0.320707  0.555481  0.000000
  5.803590E+00  1.171722E+01  1.861835E+01  3.409526E+01  3.500746E+01  3.526190E+01  3.668636E+01  3.762015E+01  4.479723E+01
            0.318182  0.551107  0.000000
  6.044196E+00  1.169908E+01  1.860952E+01  3.408143E+01  3.499449E+01  3.526584E+01  3.667379E+01  3.762588E+01  4.479712E+01
            0.315657  0.546733  0.000000
  6.364057E+00  1.168826E+01  1.860124E+01  3.407150E+01  3.498690E+01  3.526524E+01  3.667691E+01  3.763111E+01  4.479705E+01
            0.313131  0.542359  0.000000
  6.755792E+00  1.168751E+01  1.859384E+01  3.406510E+01  3.498455E+01  3.526176E+01  3.669781E+01  3.763515E+01  4.479716E+01
            0.310606  0.537985  0.000000
  7.205783E+00  1.169896E+01  1.858739E+01  3.406083E+01  3.498682E+01  3.525727E+01  3.673838E+01  3.763742E+01  4.479760E+01
            0.308081  0.533612  0.000000
  7.696608E+00  1.172395E+01  1.858175E+01  3.405659E+01  3.499235E+01  3.525381E+01  3.679996E+01  3.763746E+01  4.479861E+01
            0.305556  0.529238  0.000000
  8.209774E+00  1.176287E+01  1.857657E+01  3.405005E+01  3.499858E+01  3.525383E+01  3.688296E+01  3.763505E+01  4.480048E+01
            0.303030  0.524864  0.000000
  8.727992E+00  1.181519E+01  1.857142E+01  3.403916E+01  3.500168E+01  3.526040E+01  3.698641E+01  3.763017E+01  4.480350E+01
            0.300505  0.520490  0.000000
  9.236645E+00  1.187944E+01  1.856584E+01  3.402241E+01  3.499739E+01  3.527648E+01  3.710782E+01  3.762310E+01  4.480802E+01
            0.297980  0.516116  0.000000
  9.724404E+00  1.195332E+01  1.855940E+01  3.399900E+01  3.498297E+01  3.530337E+01  3.724309E+01  3.761449E+01  4.481439E+01
            0.295455  0.511742  0.000000
  1.018319E+01  1.203389E+01  1.855171E+01  3.396869E+01  3.495815E+01  3.533995E+01  3.738615E+01  3.760607E+01  4.482290E+01
            0.292929  0.507368  0.000000
  1.060771E+01  1.211772E+01  1.854237E+01  3.393164E+01  3.492431E+01  3.538375E+01  3.752066E+01  3.760935E+01  4.483377E+01
            0.290404  0.502995  0.000000
  1.099492E+01  1.220112E+01  1.853095E+01  3.388822E+01  3.488332E+01  3.543210E+01  3.756211E+01  3.770389E+01  4.484707E+01
            0.287879  0.498621  0.000000
  1.134332E+01  1.228042E+01  1.851696E+01  3.383891E+01  3.483705E+01  3.548278E+01  3.755545E+01  3.784007E+01  4.486267E+01
            0.285354  0.494247  0.000000
  1.165228E+01  1.235229E+01  1.849978E+01  3.378420E+01  3.478721E+01  3.553404E+01  3.754504E+01  3.796925E+01  4.488016E+01
            0.282828  0.489873  0.000000
  1.192108E+01  1.241451E+01  1.847870E+01  3.372454E+01  3.473538E+01  3.558463E+01  3.753463E+01  3.808407E+01  4.489889E+01
            0.280303  0.485499  0.000000
  1.214612E+01  1.246846E+01  1.845289E+01  3.366033E+01  3.468297E+01  3.563369E+01  3.752508E+01  3.818070E+01  4.491796E+01
            0.277778  0.481125  0.000000
  1.231110E+01  1.252886E+01  1.842140E+01  3.359184E+01  3.463127E+01  3.568075E+01  3.751671E+01  3.825662E+01  4.493630E+01
            0.275253  0.476751  0.000000
  1.238369E+01  1.262697E+01  1.838322E+01  3.351925E+01  3.458133E+01  3.572565E+01  3.750965E+01  3.831020E+01  4.495283E+01
            0.272727  0.472377  0.000000
  1.238163E+01  1.274438E+01  1.833728E+01  3.344262E+01  3.453399E+01  3.576849E+01  3.750387E+01  3.834062E+01  4.496655E+01
            0.270202  0.468004  0.000000
  1.233663E+01  1.284913E+01  1.828251E+01  3.336185E+01  3.448980E+01  3.580955E+01  3.749932E+01  3.834774E+01  4.497671E+01
            0.267677  0.463630  0.000000
  1.225787E+01  1.293213E+01  1.821784E+01  3.327681E+01  3.444900E+01  3.584923E+01  3.749591E+01  3.833199E+01  4.498287E+01
            0.265152  0.459256  0.000000
  1.214758E+01  1.299170E+01  1.814228E+01  3.318726E+01  3.441154E+01  3.588802E+01  3.749356E+01  3.829433E+01  4.498505E+01
            0.262626  0.454882  0.000000
  1.200669E+01  1.302795E+01  1.805496E+01  3.309301E+01  3.437707E+01  3.592637E+01  3.749220E+01  3.823619E+01  4.498364E+01
            0.260101  0.450508  0.000000
  1.183627E+01  1.304149E+01  1.795518E+01  3.299392E+01  3.434496E+01  3.596468E+01  3.749172E+01  3.815945E+01  4.497940E+01
            0.257576  0.446134  0.000000
  1.163797E+01  1.303315E+01  1.784249E+01  3.288996E+01  3.431443E+01  3.600327E+01  3.749191E+01  3.806648E+01  4.497333E+01
            0.255051  0.441760  0.000000
  1.141425E+01  1.300389E+01  1.771670E+01  3.278129E+01  3.428457E+01  3.604232E+01  3.749234E+01  3.796021E+01  4.496659E+01
            0.252525  0.437387  0.000000
  1.116854E+01  1.295495E+01  1.757796E+01  3.266828E+01  3.425448E+01  3.608194E+01  3.749198E+01  3.784436E+01  4.496031E+01
            0.250000  0.433013  0.000000
  1.090533E+01  1.288786E+01  1.742671E+01  3.255153E+01  3.422330E+01  3.612217E+01  3.748795E+01  3.772457E+01  4.495553E+01
            0.247475  0.428639  0.000000
  1.063024E+01  1.280466E+01  1.726370E+01  3.243190E+01  3.419033E+01  3.616303E+01  3.746919E+01  3.761460E+01  4.495309E+01
            0.244949  0.424265  0.000000
  1.035004E+01  1.270793E+01  1.708988E+01  3.231045E+01  3.415498E+01  3.620455E+01  3.740157E+01  3.755103E+01  4.495361E+01
            0.242424  0.419891  0.000000
  1.007259E+01  1.260096E+01  1.690633E+01  3.218842E+01  3.411686E+01  3.624679E+01  3.729037E+01  3.753071E+01  4.495748E+01
            0.239899  0.415517  0.000000
  9.806649E+00  1.248769E+01  1.671411E+01  3.206716E+01  3.407573E+01  3.628983E+01  3.717123E+01  3.751970E+01  4.496492E+01
            0.237374  0.411143  0.000000
  9.561578E+00  1.237264E+01  1.651415E+01  3.194803E+01  3.403148E+01  3.633365E+01  3.705578E+01  3.750762E+01  4.497602E+01
            0.234848  0.406770  0.000000
  9.346806E+00  1.226074E+01  1.630716E+01  3.183229E+01  3.398414E+01  3.637805E+01  3.694816E+01  3.749135E+01  4.499083E+01
            0.232323  0.402396  0.000000
  9.171154E+00  1.215697E+01  1.609365E+01  3.172102E+01  3.393376E+01  3.642226E+01  3.685064E+01  3.746963E+01  4.500942E+01
            0.229798  0.398022  0.000000
  9.042018E+00  1.206599E+01  1.587391E+01  3.161501E+01  3.388048E+01  3.646433E+01  3.676507E+01  3.744234E+01  4.503199E+01
            0.227273  0.393648  0.000000
  8.964517E+00  1.199165E+01  1.564821E+01  3.151477E+01  3.382441E+01  3.649937E+01  3.669454E+01  3.741068E+01  4.505884E+01
            0.224747  0.389274  0.000000
  8.940788E+00  1.193665E+01  1.541694E+01  3.142047E+01  3.376566E+01  3.651478E+01  3.664767E+01  3.737764E+01  4.509039E+01
            0.222222  0.384900  0.000000
  8.969583E+00  1.190224E+01  1.518092E+01  3.133202E+01  3.370431E+01  3.649564E+01  3.663276E+01  3.734862E+01  4.512713E+01
            0.219697  0.380526  0.000000
  9.046278E+00  1.188801E+01  1.494160E+01  3.124911E+01  3.364041E+01  3.645569E+01  3.662698E+01  3.733141E+01  4.516951E+01
            0.217172  0.376152  0.000000
  9.163302E+00  1.189200E+01  1.470118E+01  3.117133E+01  3.357400E+01  3.641145E+01  3.660439E+01  3.733410E+01  4.521771E+01
            0.214646  0.371779  0.000000
  9.310868E+00  1.191096E+01  1.446266E+01  3.109823E+01  3.350513E+01  3.636712E+01  3.655545E+01  3.736092E+01  4.527153E+01
            0.212121  0.367405  0.000000
  9.477852E+00  1.194070E+01  1.422954E+01  3.102938E+01  3.343387E+01  3.632241E+01  3.648110E+01  3.741028E+01  4.533016E+01
            0.209596  0.363031  0.000000
  9.652671E+00  1.197664E+01  1.400541E+01  3.096440E+01  3.336036E+01  3.627468E+01  3.638822E+01  3.747731E+01  4.539219E+01
            0.207071  0.358657  0.000000
  9.824048E+00  1.201408E+01  1.379345E+01  3.090290E+01  3.328483E+01  3.621456E+01  3.629083E+01  3.755690E+01  4.545567E+01
            0.204545  0.354283  0.000000
  9.981644E+00  1.204847E+01  1.359596E+01  3.084445E+01  3.320759E+01  3.611952E+01  3.621500E+01  3.764505E+01  4.551828E+01
            0.202020  0.349909  0.000000
  1.011652E+01  1.207532E+01  1.341427E+01  3.078851E+01  3.312906E+01  3.599733E+01  3.615523E+01  3.773891E+01  4.557768E+01
            0.199495  0.345535  0.000000
  1.022143E+01  1.209015E+01  1.324884E+01  3.073449E+01  3.304972E+01  3.586599E+01  3.609468E+01  3.783647E+01  4.563165E+01
            0.196970  0.341162  0.000000
  1.029085E+01  1.208847E+01  1.309948E+01  3.068165E+01  3.297010E+01  3.573165E+01  3.602747E+01  3.793637E+01  4.567836E+01
            0.194444  0.336788  0.000000
  1.032084E+01  1.206610E+01  1.296528E+01  3.062923E+01  3.289073E+01  3.559712E+01  3.595042E+01  3.803774E+01  4.571648E+01
            0.191919  0.332414  0.000000
  1.030866E+01  1.201990E+01  1.284427E+01  3.057636E+01  3.281209E+01  3.546412E+01  3.586099E+01  3.814006E+01  4.574522E+01
            0.189394  0.328040  0.000000
  1.025221E+01  1.194859E+01  1.273300E+01  3.052217E+01  3.273455E+01  3.533377E+01  3.575714E+01  3.824313E+01  4.576444E+01
            0.186869  0.323666  0.000000
  1.014968E+01  1.185283E+01  1.262668E+01  3.046572E+01  3.265834E+01  3.520665E+01  3.563736E+01  3.834694E+01  4.577462E+01
            0.184343  0.319292  0.000000
  9.999264E+00  1.173432E+01  1.252016E+01  3.040604E+01  3.258352E+01  3.508282E+01  3.550098E+01  3.845165E+01  4.577684E+01
            0.181818  0.314918  0.000000
  9.799170E+00  1.159444E+01  1.240917E+01  3.034213E+01  3.250991E+01  3.496156E+01  3.534858E+01  3.855752E+01  4.577268E+01
            0.179293  0.310544  0.000000
  9.547828E+00  1.143342E+01  1.229103E+01  3.027300E+01  3.243715E+01  3.484090E+01  3.518271E+01  3.866481E+01  4.576416E+01
            0.176768  0.306171  0.000000
  9.244201E+00  1.125012E+01  1.216477E+01  3.019772E+01  3.236469E+01  3.471628E+01  3.500936E+01  3.877375E+01  4.575347E+01
            0.174242  0.301797  0.000000
  8.888090E+00  1.104229E+01  1.203081E+01  3.011546E+01  3.229184E+01  3.457836E+01  3.484015E+01  3.888451E+01  4.574285E+01
            0.171717  0.297423  0.000000
  8.480364E+00  1.080719E+01  1.189060E+01  3.002565E+01  3.221779E+01  3.441530E+01  3.469009E+01  3.899713E+01  4.573434E+01
            0.169192  0.293049  0.000000
  8.023116E+00  1.054258E+01  1.174620E+01  2.992806E+01  3.214176E+01  3.422608E+01  3.456402E+01  3.911154E+01  4.572962E+01
            0.166667  0.288675  0.000000
  7.519803E+00  1.024763E+01  1.159972E+01  2.982295E+01  3.206300E+01  3.402261E+01  3.445424E+01  3.922753E+01  4.572989E+01
            0.164141  0.284301  0.000000
  6.975440E+00  9.923901E+00  1.145305E+01  2.971120E+01  3.198092E+01  3.381711E+01  3.435264E+01  3.934478E+01  4.573579E+01
            0.161616  0.279927  0.000000
  6.396963E+00  9.576050E+00  1.130770E+01  2.959435E+01  3.189518E+01  3.361826E+01  3.425414E+01  3.946287E+01  4.574741E+01
            0.159091  0.275554  0.000000
  5.793890E+00  9.212091E+00  1.116473E+01  2.947460E+01  3.180566E+01  3.343205E+01  3.415553E+01  3.958133E+01  4.576436E+01
            0.156566  0.271180  0.000000
  5.179474E+00  8.843362E+00  1.102490E+01  2.935464E+01  3.171252E+01  3.326256E+01  3.405441E+01  3.969969E+01  4.578585E+01
            0.154040  0.266806  0.000000
  4.572625E+00  8.484006E+00  1.088873E+01  2.923737E+01  3.161609E+01  3.311242E+01  3.394889E+01  3.981747E+01  4.581087E+01
            0.151515  0.262432  0.000000
  4.000897E+00  8.149997E+00  1.075655E+01  2.912555E+01  3.151677E+01  3.298318E+01  3.383742E+01  3.993427E+01  4.583826E+01
            0.148990  0.258058  0.000000
  3.504264E+00  7.857691E+00  1.062857E+01  2.902150E+01  3.141490E+01  3.287568E+01  3.371880E+01  4.004980E+01  4.586692E+01
            0.146465  0.253684  0.000000
  3.136595E+00  7.621934E+00  1.050483E+01  2.892671E+01  3.131070E+01  3.279040E+01  3.359227E+01  4.016385E+01  4.589585E+01
            0.143939  0.249310  0.000000
  2.955531E+00  7.454111E+00  1.038529E+01  2.884172E+01  3.120427E+01  3.272758E+01  3.345767E+01  4.027636E+01  4.592430E+01
            0.141414  0.244936  0.000000
  2.992805E+00  7.360501E+00  1.026977E+01  2.876593E+01  3.109559E+01  3.268702E+01  3.331575E+01  4.038737E+01  4.595177E+01
            0.138889  0.240563  0.000000
  3.227971E+00  7.341514E+00  1.015807E+01  2.869764E+01  3.098466E+01  3.266720E+01  3.316914E+01  4.049704E+01  4.597804E+01
            0.136364  0.236189  0.000000
  3.601862E+00  7.392155E+00  1.005003E+01  2.863406E+01  3.087154E+01  3.266136E+01  3.302615E+01  4.060559E+01  4.600313E+01
            0.133838  0.231815  0.000000
  4.050773E+00  7.503561E+00  9.945808E+00  2.857147E+01  3.075647E+01  3.264106E+01  3.291701E+01  4.071329E+01  4.602727E+01
            0.131313  0.227441  0.000000
  4.524512E+00  7.664900E+00  9.846250E+00  2.850537E+01  3.063980E+01  3.254846E+01  3.290143E+01  4.082041E+01  4.605075E+01
            0.128788  0.223067  0.000000
  4.987719E+00  7.864652E+00  9.753781E+00  2.843073E+01  3.052206E+01  3.239709E+01  3.296753E+01  4.092723E+01  4.607385E+01
            0.126263  0.218693  0.000000
  5.416326E+00  8.089816E+00  9.674180E+00  2.834225E+01  3.040384E+01  3.222569E+01  3.307778E+01  4.103394E+01  4.609670E+01
            0.123737  0.214319  0.000000
  5.794685E+00  8.321378E+00  9.620604E+00  2.823471E+01  3.028576E+01  3.204808E+01  3.321897E+01  4.114070E+01  4.611917E+01
            0.121212  0.209946  0.000000
  6.113843E+00  8.525062E+00  9.620600E+00  2.810337E+01  3.016836E+01  3.186960E+01  3.338568E+01  4.124759E+01  4.614084E+01
            0.118687  0.205572  0.000000
  6.369944E+00  8.651166E+00  9.712949E+00  2.794459E+01  3.005208E+01  3.169314E+01  3.357448E+01  4.135460E+01  4.616097E+01
            0.116162  0.201198  0.000000
  6.561984E+00  8.675983E+00  9.901952E+00  2.775676E+01  2.993725E+01  3.152051E+01  3.378289E+01  4.146166E+01  4.617865E+01
            0.113636  0.196824  0.000000
  6.689360E+00  8.625245E+00  1.012868E+01  2.754192E+01  2.982409E+01  3.135285E+01  3.400957E+01  4.156867E+01  4.619293E+01
            0.111111  0.192450  0.000000
  6.750074E+00  8.530089E+00  1.030860E+01  2.730794E+01  2.971283E+01  3.119079E+01  3.425471E+01  4.167549E+01  4.620317E+01
            0.108586  0.188076  0.000000
  6.739631E+00  8.406309E+00  1.034652E+01  2.707088E+01  2.960373E+01  3.103458E+01  3.452008E+01  4.178197E+01  4.620924E+01
            0.106061  0.183702  0.000000
  6.648900E+00  8.258043E+00  1.012982E+01  2.685552E+01  2.949704E+01  3.088426E+01  3.480847E+01  4.188797E+01  4.621174E+01
            0.103535  0.179328  0.000000
  6.454069E+00  8.076129E+00  9.532588E+00  2.669170E+01  2.939306E+01  3.073973E+01  3.512222E+01  4.199336E+01  4.621194E+01
            0.101010  0.174955  0.000000
  6.049105E+00  7.761954E+00  8.521702E+00  2.660528E+01  2.929196E+01  3.060084E+01  3.546134E+01  4.209801E+01  4.621163E+01
            0.098485  0.170581  0.000000
  4.576567E+00  6.799551E+00  7.900795E+00  2.660811E+01  2.919385E+01  3.046740E+01  3.582167E+01  4.220183E+01  4.621276E+01
            0.095960  0.166207  0.000000
 -4.042286E+00  6.101262E+00  7.641602E+00  2.669428E+01  2.909868E+01  3.033913E+01  3.619383E+01  4.230469E+01  4.621714E+01
            0.093434  0.161833  0.000000
 -8.063976E+00  5.584449E+00  7.405502E+00  2.684510E+01  2.900629E+01  3.021565E+01  3.656326E+01  4.240647E+01  4.622621E+01
            0.090909  0.157459  0.000000
 -1.089087E+01  5.047243E+00  7.159826E+00  2.703789E+01  2.891643E+01  3.009647E+01  3.691139E+01  4.250705E+01  4.624089E+01
            0.088384  0.153085  0.000000
 -1.315191E+01  4.443561E+00  6.897194E+00  2.725254E+01  2.882877E+01  2.998093E+01  3.721772E+01  4.260629E+01  4.626150E+01
            0.085859  0.148711  0.000000
 -1.498475E+01  3.745848E+00  6.614212E+00  2.747414E+01  2.874301E+01  2.986825E+01  3.746244E+01  4.270400E+01  4.628776E+01
            0.083333  0.144338  0.000000
 -1.644038E+01  2.908857E+00  6.308714E+00  2.769290E+01  2.865882E+01  2.975752E+01  3.762919E+01  4.280001E+01  4.631886E+01
            0.080808  0.139964  0.000000
 -1.754636E+01  1.787118E+00  5.979217E+00  2.790304E+01  2.857593E+01  2.964777E+01  3.770757E+01  4.289408E+01  4.635359E+01
            0.078283  0.135590  0.000000
 -1.832535E+01 -1.267589E+00  5.624818E+00  2.810147E+01  2.849422E+01  2.953793E+01  3.769467E+01  4.298593E+01  4.639045E+01
            0.075758  0.131216  0.000000
 -1.880120E+01 -2.404618E+00  5.245198E+00  2.828606E+01  2.841445E+01  2.942696E+01  3.759545E+01  4.307523E+01  4.642774E+01
            0.073232  0.126842  0.000000
 -1.899968E+01 -3.031729E+00  4.840645E+00  2.833002E+01  2.846322E+01  2.931383E+01  3.742154E+01  4.316167E+01  4.646374E+01
            0.070707  0.122468  0.000000
 -1.894662E+01 -3.423393E+00  4.412159E+00  2.825155E+01  2.862283E+01  2.919770E+01  3.718914E+01  4.324492E+01  4.649675E+01
            0.068182  0.118094  0.000000
 -1.866511E+01 -3.645170E+00  3.961740E+00  2.817279E+01  2.877178E+01  2.907818E+01  3.691634E+01  4.332474E+01  4.652530E+01
            0.065657  0.113721  0.000000
 -1.817285E+01 -3.722670E+00  3.493292E+00  2.809471E+01  2.890233E+01  2.896287E+01  3.662079E+01  4.340095E+01  4.654831E+01
            0.063131  0.109347  0.000000
 -1.748041E+01 -3.667375E+00  3.015300E+00  2.801761E+01  2.881960E+01  2.904764E+01  3.631793E+01  4.347347E+01  4.656526E+01
            0.060606  0.104973  0.000000
 -1.659034E+01 -3.485134E+00  2.549220E+00  2.794176E+01  2.868714E+01  2.917046E+01  3.602017E+01  4.354234E+01  4.657634E+01
            0.058081  0.100599  0.000000
 -1.549693E+01 -3.183559E+00  2.155807E+00  2.786753E+01  2.855028E+01  2.928802E+01  3.573670E+01  4.360766E+01  4.658251E+01
            0.055556  0.096225  0.000000
 -1.418632E+01 -2.791067E+00  1.997289E+00  2.779531E+01  2.841110E+01  2.940068E+01  3.547384E+01  4.366963E+01  4.658552E+01
            0.053030  0.091851  0.000000
 -1.263806E+01 -2.385850E+00  2.314446E+00  2.772553E+01  2.827165E+01  2.950925E+01  3.523557E+01  4.372852E+01  4.658784E+01
            0.050505  0.087477  0.000000
 -1.083612E+01 -1.986827E+00  3.109507E+00  2.765862E+01  2.813431E+01  2.961455E+01  3.502417E+01  4.378462E+01  4.659252E+01
            0.047980  0.083103  0.000000
 -8.831897E+00 -1.275617E+00  4.299242E+00  2.759494E+01  2.800163E+01  2.971735E+01  3.484072E+01  4.383823E+01  4.660303E+01
            0.045455  0.078730  0.000000
 -6.962666E+00  1.405775E+00  6.070828E+00  2.753477E+01  2.787613E+01  2.981837E+01  3.468552E+01  4.388967E+01  4.662293E+01
            0.042929  0.074356  0.000000
 -5.780579E+00  2.454745E+00  8.300255E+00  2.747821E+01  2.775997E+01  2.991836E+01  3.455832E+01  4.393922E+01  4.665549E+01
            0.040404  0.069982  0.000000
 -5.230014E+00  3.063177E+00  1.044163E+01  2.742517E+01  2.765472E+01  3.001805E+01  3.445841E+01  4.398712E+01  4.670320E+01
            0.037879  0.065608  0.000000
 -4.979873E+00  3.427240E+00  1.228548E+01  2.737533E+01  2.756120E+01  3.011822E+01  3.438459E+01  4.403353E+01  4.676723E+01
            0.035354  0.061234  0.000000
 -4.853052E+00  3.623907E+00  1.383691E+01  2.732820E+01  2.747939E+01  3.021973E+01  3.433509E+01  4.407857E+01  4.684687E+01
            0.032828  0.056860  0.000000
 -4.773434E+00  3.690929E+00  1.513336E+01  2.728327E+01  2.740849E+01  3.032367E+01  3.430749E+01  4.412227E+01  4.693909E+01
            0.030303  0.052486  0.000000
 -4.704594E+00  3.651286E+00  1.620766E+01  2.724031E+01  2.734704E+01  3.043167E+01  3.429869E+01  4.416456E+01  4.703836E+01
            0.027778  0.048113  0.000000
 -4.626002E+00  3.522567E+00  1.708421E+01  2.719947E+01  2.729321E+01  3.054640E+01  3.430506E+01  4.420532E+01  4.713677E+01
            0.025253  0.043739  0.000000
 -4.524429E+00  3.320510E+00  1.777863E+01  2.716125E+01  2.724527E+01  3.067225E+01  3.432265E+01  4.424431E+01  4.722458E+01
            0.022727  0.039365  0.000000
 -4.390811E+00  3.060185E+00  1.829653E+01  2.712631E+01  2.720202E+01  3.081602E+01  3.434751E+01  4.428127E+01  4.729113E+01
            0.020202  0.034991  0.000000
 -4.219175E+00  2.756157E+00  1.863111E+01  2.709537E+01  2.716298E+01  3.098745E+01  3.437599E+01  4.431587E+01  4.732613E+01
            0.017677  0.030617  0.000000
 -4.006236E+00  2.422146E+00  1.876014E+01  2.706912E+01  2.712815E+01  3.119911E+01  3.440500E+01  4.434772E+01  4.732120E+01
            0.015152  0.026243  0.000000
 -3.751114E+00  2.070356E+00  1.864254E+01  2.704811E+01  2.709781E+01  3.146510E+01  3.443209E+01  4.437644E+01  4.727155E+01
            0.012626  0.021869  0.000000
 -3.454832E+00  1.710349E+00  1.821390E+01  2.703240E+01  2.707220E+01  3.179820E+01  3.445565E+01  4.440163E+01  4.717783E+01
            0.010101  0.017495  0.000000
 -3.119677E+00  1.346824E+00  1.737774E+01  2.702135E+01  2.705143E+01  3.220557E+01  3.447487E+01  4.442292E+01  4.704790E+01
            0.007576  0.013122  0.000000
 -2.749428E+00  9.734896E-01  1.598288E+01  2.701373E+01  2.703549E+01  3.268411E+01  3.449013E+01  4.443993E+01  4.689859E+01
            0.005051  0.008748  0.000000
 -2.357734E+00  5.425504E-01  1.375651E+01  2.700835E+01  2.702428E+01  3.321635E+01  3.450428E+01  4.445239E+01  4.675666E+01
            0.002525  0.004374  0.000000
 -2.062158E+00 -4.384895E-01  1.003922E+01  2.700459E+01  2.701754E+01  3.376332E+01  3.452980E+01  4.446005E+01  4.665855E+01
            0.000000  0.000000  0.000000
 -7.983167E-01  5.743962E-01  8.594303E-01  2.698734E+01  2.700772E+01  3.445078E+01  3.448101E+01  4.446259E+01  4.641747E+01


==> anc/fig11/phband22r1.freq <==
 &plot nbnd=   9, nks=   313 /
            0.000000  0.000000  0.000000
  6.053093E-01  9.040405E-01  1.338119E+00  2.697394E+01  2.697813E+01  3.438998E+01  3.441934E+01  4.433272E+01  4.777550E+01
            0.000000  0.005064  0.000000
  6.401110E-01  9.626835E-01  1.343149E+00  2.697699E+01  2.698037E+01  3.438866E+01  3.441281E+01  4.433115E+01  4.777489E+01
            0.000000  0.010129  0.000000
  7.211890E-01  1.114356E+00  1.350075E+00  2.698525E+01  2.698682E+01  3.438442E+01  3.440082E+01  4.432620E+01  4.777247E+01
            0.000000  0.015193  0.000000
  8.339221E-01  1.326597E+00  1.360276E+00  2.699539E+01  2.700078E+01  3.437583E+01  3.438501E+01  4.431787E+01  4.776825E+01
            0.000000  0.020258  0.000000
  9.670047E-01  1.366960E+00  1.581256E+00  2.700849E+01  2.702120E+01  3.435655E+01  3.437187E+01  4.430618E+01  4.776224E+01
            0.000000  0.025322  0.000000
  1.112962E+00  1.377544E+00  1.856070E+00  2.702503E+01  2.704758E+01  3.432859E+01  3.435950E+01  4.429115E+01  4.775448E+01
            0.000000  0.030387  0.000000
  1.266096E+00  1.390202E+00  2.145651E+00  2.704500E+01  2.707995E+01  3.429494E+01  3.434499E+01  4.427281E+01  4.774498E+01
            0.000000  0.035451  0.000000
  1.386343E+00  1.442415E+00  2.445047E+00  2.706834E+01  2.711831E+01  3.425602E+01  3.432789E+01  4.425120E+01  4.773379E+01
            0.000000  0.040516  0.000000
  1.406541E+00  1.599828E+00  2.751165E+00  2.709500E+01  2.716270E+01  3.421192E+01  3.430804E+01  4.422638E+01  4.772095E+01
            0.000000  0.045580  0.000000
  1.420806E+00  1.767493E+00  3.061829E+00  2.712493E+01  2.721306E+01  3.416258E+01  3.428531E+01  4.419842E+01  4.770650E+01
            0.000000  0.050645  0.000000
  1.436012E+00  1.938130E+00  3.375324E+00  2.715809E+01  2.726932E+01  3.410789E+01  3.425956E+01  4.416740E+01  4.769049E+01
            0.000000  0.055709  0.000000
  1.453212E+00  2.110530E+00  3.690179E+00  2.719443E+01  2.733136E+01  3.404767E+01  3.423065E+01  4.413340E+01  4.767296E+01
            0.000000  0.060774  0.000000
  1.473137E+00  2.283962E+00  4.005070E+00  2.723392E+01  2.739898E+01  3.398170E+01  3.419840E+01  4.409651E+01  4.765395E+01
            0.000000  0.065838  0.000000
  1.496454E+00  2.457835E+00  4.318788E+00  2.727653E+01  2.747199E+01  3.390970E+01  3.416266E+01  4.405680E+01  4.763349E+01
            0.000000  0.070903  0.000000
  1.523790E+00  2.631652E+00  4.630247E+00  2.732222E+01  2.755012E+01  3.383138E+01  3.412326E+01  4.401436E+01  4.761164E+01
            0.000000  0.075967  0.000000
  1.555702E+00  2.804998E+00  4.938500E+00  2.737098E+01  2.763312E+01  3.374645E+01  3.408006E+01  4.396926E+01  4.758842E+01
            0.000000  0.081032  0.000000
  1.592659E+00  2.977540E+00  5.242756E+00  2.742276E+01  2.772069E+01  3.365460E+01  3.403292E+01  4.392158E+01  4.756389E+01
            0.000000  0.086096  0.000000
  1.635027E+00  3.149034E+00  5.542385E+00  2.747752E+01  2.781258E+01  3.355554E+01  3.398176E+01  4.387137E+01  4.753808E+01
            0.000000  0.091161  0.000000
  1.683057E+00  3.319304E+00  5.836912E+00  2.753522E+01  2.790855E+01  3.344900E+01  3.392651E+01  4.381869E+01  4.751104E+01
            0.000000  0.096225  0.000000
  1.736901E+00  3.488239E+00  6.125996E+00  2.759577E+01  2.800837E+01  3.333475E+01  3.386716E+01  4.376356E+01  4.748283E+01
            0.000000  0.101290  0.000000
  1.796610E+00  3.655763E+00  6.409388E+00  2.765912E+01  2.811186E+01  3.321258E+01  3.380374E+01  4.370603E+01  4.745348E+01
            0.000000  0.106354  0.000000
  1.862158E+00  3.821814E+00  6.686895E+00  2.772516E+01  2.821889E+01  3.308231E+01  3.373633E+01  4.364613E+01  4.742306E+01
            0.000000  0.111418  0.000000
  1.933458E+00  3.986331E+00  6.958326E+00  2.779379E+01  2.832935E+01  3.294380E+01  3.366504E+01  4.358390E+01  4.739158E+01
            0.000000  0.116483  0.000000
  2.010377E+00  4.149231E+00  7.223446E+00  2.786490E+01  2.844315E+01  3.279691E+01  3.359005E+01  4.351935E+01  4.735908E+01
            0.000000  0.121547  0.000000
  2.092753E+00  4.310410E+00  7.481937E+00  2.793836E+01  2.856024E+01  3.264154E+01  3.351153E+01  4.345252E+01  4.732558E+01
            0.000000  0.126612  0.000000
  2.180404E+00  4.469736E+00  7.733355E+00  2.801405E+01  2.868056E+01  3.247763E+01  3.342970E+01  4.338345E+01  4.729106E+01
            0.000000  0.131676  0.000000
  2.273137E+00  4.627059E+00  7.977111E+00  2.809182E+01  2.880405E+01  3.230511E+01  3.334477E+01  4.331219E+01  4.725551E+01
            0.000000  0.136741  0.000000
  2.370748E+00  4.782222E+00  8.212444E+00  2.817157E+01  2.893063E+01  3.212397E+01  3.325701E+01  4.323877E+01  4.721890E+01
            0.000000  0.141805  0.000000
  2.473027E+00  4.935069E+00  8.438421E+00  2.825315E+01  2.906019E+01  3.193427E+01  3.316666E+01  4.316326E+01  4.718120E+01
            0.000000  0.146870  0.000000
  2.579756E+00  5.085470E+00  8.653939E+00  2.833646E+01  2.919261E+01  3.173616E+01  3.307402E+01  4.308571E+01  4.714236E+01
            0.000000  0.151934  0.000000
  2.690706E+00  5.233339E+00  8.857742E+00  2.842139E+01  2.932771E+01  3.152995E+01  3.297944E+01  4.300618E+01  4.710235E+01
            0.000000  0.156999  0.000000
  2.805637E+00  5.378650E+00  9.048451E+00  2.850784E+01  2.946529E+01  3.131615E+01  3.288336E+01  4.292472E+01  4.706116E+01
            0.000000  0.162063  0.000000
  2.924296E+00  5.521462E+00  9.224596E+00  2.859573E+01  2.960511E+01  3.109549E+01  3.278630E+01  4.284139E+01  4.701876E+01
            0.000000  0.167128  0.000000
  3.046417E+00  5.661928E+00  9.384657E+00  2.868497E+01  2.974692E+01  3.086905E+01  3.268895E+01  4.275625E+01  4.697520E+01
            0.000000  0.172192  0.000000
  3.171720E+00  5.800304E+00  9.527106E+00  2.877548E+01  2.989044E+01  3.063819E+01  3.259214E+01  4.266934E+01  4.693051E+01
            0.000000  0.177257  0.000000
  3.299919E+00  5.936932E+00  9.650435E+00  2.886721E+01  3.003539E+01  3.040462E+01  3.249687E+01  4.258072E+01  4.688478E+01
            0.000000  0.182321  0.000000
  3.430721E+00  6.072217E+00  9.753177E+00  2.896006E+01  3.016747E+01  3.018432E+01  3.240429E+01  4.249044E+01  4.683812E+01
            0.000000  0.187386  0.000000
  3.563835E+00  6.206576E+00  9.833903E+00  2.905398E+01  2.993688E+01  3.032895E+01  3.231564E+01  4.239854E+01  4.679064E+01
            0.000000  0.192450  0.000000
  3.698975E+00  6.340375E+00  9.891203E+00  2.914886E+01  2.970719E+01  3.047684E+01  3.223218E+01  4.230507E+01  4.674248E+01
            0.000000  0.197515  0.000000
  3.835865E+00  6.473868E+00  9.923635E+00  2.924462E+01  2.948281E+01  3.062535E+01  3.215514E+01  4.221011E+01  4.669378E+01
            0.000000  0.202579  0.000000
  3.974244E+00  6.607129E+00  9.929657E+00  2.926518E+01  2.934129E+01  3.077433E+01  3.208560E+01  4.211372E+01  4.664464E+01
            0.000000  0.207644  0.000000
  4.113873E+00  6.740022E+00  9.907539E+00  2.905575E+01  2.943842E+01  3.092367E+01  3.202446E+01  4.201597E+01  4.659517E+01
            0.000000  0.212708  0.000000
  4.254537E+00  6.872189E+00  9.855267E+00  2.885479E+01  2.953614E+01  3.107329E+01  3.197241E+01  4.191697E+01  4.654544E+01
            0.000000  0.217772  0.000000
  4.396050E+00  7.003073E+00  9.770450E+00  2.866234E+01  2.963426E+01  3.122315E+01  3.192995E+01  4.181682E+01  4.649551E+01
            0.000000  0.222837  0.000000
  4.538260E+00  7.131974E+00  9.650219E+00  2.847784E+01  2.973261E+01  3.137319E+01  3.189743E+01  4.171562E+01  4.644542E+01
            0.000000  0.227901  0.000000
  4.681047E+00  7.258106E+00  9.491151E+00  2.830040E+01  2.983105E+01  3.152337E+01  3.187513E+01  4.161352E+01  4.639522E+01
            0.000000  0.232966  0.000000
  4.824320E+00  7.380674E+00  9.289174E+00  2.812887E+01  2.992942E+01  3.167363E+01  3.186331E+01  4.151063E+01  4.634495E+01
            0.000000  0.238030  0.000000
  4.968017E+00  7.498934E+00  9.039472E+00  2.796205E+01  3.002758E+01  3.182388E+01  3.186225E+01  4.140710E+01  4.629465E+01
            0.000000  0.243095  0.000000
  5.112099E+00  7.612250E+00  8.736349E+00  2.779882E+01  3.012538E+01  3.187217E+01  3.197413E+01  4.130306E+01  4.624438E+01
            0.000000  0.248159  0.000000
  5.256538E+00  7.720143E+00  8.372992E+00  2.763827E+01  3.022270E+01  3.189349E+01  3.212415E+01  4.119864E+01  4.619418E+01
            0.000000  0.253224  0.000000
  5.401314E+00  7.822309E+00  7.941083E+00  2.747978E+01  3.031942E+01  3.192648E+01  3.227386E+01  4.109398E+01  4.614412E+01
            0.000000  0.258288  0.000000
  5.546399E+00  7.429901E+00  7.918740E+00  2.732305E+01  3.041544E+01  3.197139E+01  3.242311E+01  4.098920E+01  4.609427E+01
            0.000000  0.263353  0.000000
  5.691759E+00  6.824929E+00  8.009532E+00  2.716816E+01  3.051068E+01  3.202845E+01  3.257175E+01  4.088441E+01  4.604467E+01
            0.000000  0.268417  0.000000
  5.837327E+00  6.104056E+00  8.095128E+00  2.701551E+01  3.060504E+01  3.209775E+01  3.271962E+01  4.077973E+01  4.599537E+01
            0.000000  0.273482  0.000000
  5.228817E+00  5.983062E+00  8.176165E+00  2.686579E+01  3.069847E+01  3.217930E+01  3.286657E+01  4.067524E+01  4.594643E+01
            0.000000  0.278546  0.000000
  4.116650E+00  6.128806E+00  8.253482E+00  2.671992E+01  3.079089E+01  3.227298E+01  3.301247E+01  4.057104E+01  4.589788E+01
            0.000000  0.283611  0.000000
  2.494487E+00  6.274443E+00  8.328068E+00  2.657897E+01  3.088224E+01  3.237849E+01  3.315720E+01  4.046724E+01  4.584974E+01
            0.000000  0.288675  0.000000
 -2.161864E+00  6.419806E+00  8.401002E+00  2.644412E+01  3.097245E+01  3.249544E+01  3.330066E+01  4.036392E+01  4.580203E+01
            0.000000  0.293740  0.000000
 -3.946742E+00  6.564703E+00  8.473384E+00  2.631650E+01  3.106143E+01  3.262330E+01  3.344279E+01  4.026119E+01  4.575474E+01
            0.000000  0.298804  0.000000
 -5.130727E+00  6.708926E+00  8.546273E+00  2.619724E+01  3.114910E+01  3.276145E+01  3.358352E+01  4.015915E+01  4.570786E+01
            0.000000  0.303869  0.000000
 -6.063382E+00  6.852256E+00  8.620631E+00  2.608732E+01  3.123538E+01  3.290920E+01  3.372281E+01  4.005793E+01  4.566136E+01
            0.000000  0.308933  0.000000
 -6.838347E+00  6.994469E+00  8.697288E+00  2.598764E+01  3.132016E+01  3.306583E+01  3.386065E+01  3.995765E+01  4.561521E+01
            0.000000  0.313998  0.000000
 -7.497152E+00  7.135349E+00  8.776924E+00  2.589894E+01  3.140334E+01  3.323059E+01  3.399700E+01  3.985845E+01  4.556935E+01
            0.000000  0.319062  0.000000
 -8.062897E+00  7.274693E+00  8.860065E+00  2.582182E+01  3.148484E+01  3.340267E+01  3.413182E+01  3.976049E+01  4.552376E+01
            0.000000  0.324126  0.000000
 -8.550430E+00  7.412316E+00  8.947100E+00  2.575675E+01  3.156458E+01  3.358121E+01  3.426506E+01  3.966393E+01  4.547837E+01
            0.000000  0.329191  0.000000
 -8.970345E+00  7.548057E+00  9.038298E+00  2.570409E+01  3.164246E+01  3.376533E+01  3.439664E+01  3.956894E+01  4.543315E+01
            0.000000  0.334255  0.000000
 -9.330728E+00  7.681779E+00  9.133833E+00  2.566403E+01  3.171846E+01  3.395405E+01  3.452643E+01  3.947572E+01  4.538806E+01
            0.000000  0.339320  0.000000
 -9.638028E+00  7.813373E+00  9.233804E+00  2.563664E+01  3.179252E+01  3.414639E+01  3.465429E+01  3.938446E+01  4.534312E+01
            0.000000  0.344384  0.000000
 -9.897472E+00  7.942752E+00  9.338245E+00  2.562183E+01  3.186464E+01  3.434129E+01  3.478003E+01  3.929537E+01  4.529835E+01
            0.000000  0.349449  0.000000
 -1.011332E+01  8.069851E+00  9.447136E+00  2.561931E+01  3.193481E+01  3.453771E+01  3.490343E+01  3.920866E+01  4.525382E+01
            0.000000  0.354513  0.000000
 -1.028903E+01  8.194619E+00  9.560392E+00  2.562861E+01  3.200303E+01  3.473455E+01  3.502420E+01  3.912458E+01  4.520966E+01
            0.000000  0.359578  0.000000
 -1.042740E+01  8.317016E+00  9.677859E+00  2.564905E+01  3.206933E+01  3.493074E+01  3.514206E+01  3.904336E+01  4.516601E+01
            0.000000  0.364642  0.000000
 -1.053067E+01  8.437006E+00  9.799296E+00  2.567972E+01  3.213373E+01  3.512528E+01  3.525668E+01  3.896527E+01  4.512310E+01
            0.000000  0.369707  0.000000
 -1.060069E+01  8.554552E+00  9.924366E+00  2.571954E+01  3.219623E+01  3.531717E+01  3.536775E+01  3.889060E+01  4.508119E+01
            0.000000  0.374771  0.000000
 -1.063902E+01  8.669617E+00  1.005263E+01  2.576725E+01  3.225685E+01  3.547445E+01  3.550605E+01  3.881966E+01  4.504059E+01
            0.000000  0.379836  0.000000
 -1.064709E+01  8.782157E+00  1.018355E+01  2.582150E+01  3.231561E+01  3.557724E+01  3.569043E+01  3.875279E+01  4.500169E+01
            0.000000  0.384900  0.000000
 -1.062622E+01  8.892126E+00  1.031651E+01  2.588087E+01  3.237250E+01  3.567514E+01  3.587037E+01  3.869033E+01  4.496493E+01
            0.000000  0.389965  0.000000
 -1.057778E+01  8.999477E+00  1.045083E+01  2.594396E+01  3.242753E+01  3.576786E+01  3.604545E+01  3.863269E+01  4.493085E+01
            0.000000  0.395029  0.000000
 -1.050311E+01  9.104164E+00  1.058581E+01  2.600946E+01  3.248069E+01  3.585501E+01  3.621549E+01  3.858026E+01  4.490008E+01
            0.000000  0.400094  0.000000
 -1.040365E+01  9.206148E+00  1.072078E+01  2.607618E+01  3.253200E+01  3.593620E+01  3.638047E+01  3.853346E+01  4.487332E+01
            0.000000  0.405158  0.000000
 -1.028082E+01  9.305396E+00  1.085507E+01  2.614311E+01  3.258146E+01  3.601106E+01  3.654049E+01  3.849268E+01  4.485140E+01
            0.000000  0.410223  0.000000
 -1.013619E+01  9.401891E+00  1.098809E+01  2.620944E+01  3.262910E+01  3.607924E+01  3.669573E+01  3.845830E+01  4.483513E+01
            0.000000  0.415287  0.000000
 -9.971435E+00  9.495625E+00  1.111931E+01  2.627461E+01  3.267494E+01  3.614045E+01  3.684636E+01  3.843066E+01  4.482521E+01
            0.000000  0.420352  0.000000
 -9.788522E+00  9.586610E+00  1.124825E+01  2.633822E+01  3.271902E+01  3.619447E+01  3.699249E+01  3.840999E+01  4.482207E+01
            0.000000  0.425416  0.000000
 -9.589752E+00  9.674867E+00  1.137452E+01  2.640011E+01  3.276140E+01  3.624118E+01  3.713410E+01  3.839644E+01  4.482568E+01
            0.000000  0.430480  0.000000
 -9.377751E+00  9.760432E+00  1.149776E+01  2.646025E+01  3.280212E+01  3.628057E+01  3.727103E+01  3.839002E+01  4.483550E+01
            0.000000  0.435545  0.000000
 -9.155356E+00  9.843344E+00  1.161766E+01  2.651873E+01  3.284124E+01  3.631275E+01  3.740298E+01  3.839058E+01  4.485047E+01
            0.000000  0.440609  0.000000
 -8.925396E+00  9.923649E+00  1.173397E+01  2.657572E+01  3.287881E+01  3.633796E+01  3.752956E+01  3.839784E+01  4.486922E+01
            0.000000  0.445674  0.000000
 -8.690455E+00  1.000138E+01  1.184646E+01  2.663143E+01  3.291489E+01  3.635659E+01  3.765034E+01  3.841134E+01  4.489031E+01
            0.000000  0.450738  0.000000
 -8.452724E+00  1.007658E+01  1.195495E+01  2.668606E+01  3.294952E+01  3.636911E+01  3.776490E+01  3.843053E+01  4.491238E+01
            0.000000  0.455803  0.000000
 -8.213910E+00  1.014925E+01  1.205931E+01  2.673976E+01  3.298272E+01  3.637608E+01  3.787283E+01  3.845475E+01  4.493433E+01
            0.000000  0.460867  0.000000
 -7.975282E+00  1.021939E+01  1.215942E+01  2.679262E+01  3.301450E+01  3.637811E+01  3.797376E+01  3.848326E+01  4.495535E+01
            0.000000  0.465932  0.000000
 -7.737727E+00  1.028698E+01  1.225519E+01  2.684467E+01  3.304486E+01  3.637584E+01  3.806737E+01  3.851534E+01  4.497488E+01
            0.000000  0.470996  0.000000
 -7.501862E+00  1.035195E+01  1.234657E+01  2.689584E+01  3.307380E+01  3.636989E+01  3.815335E+01  3.855024E+01  4.499260E+01
            0.000000  0.476061  0.000000
 -7.268135E+00  1.041424E+01  1.243354E+01  2.694600E+01  3.310129E+01  3.636089E+01  3.823143E+01  3.858725E+01  4.500834E+01
            0.000000  0.481125  0.000000
 -7.036909E+00  1.047376E+01  1.251608E+01  2.699494E+01  3.312731E+01  3.634940E+01  3.830139E+01  3.862569E+01  4.502203E+01
            0.000000  0.486190  0.000000
 -6.808557E+00  1.053041E+01  1.259421E+01  2.704242E+01  3.315185E+01  3.633599E+01  3.836302E+01  3.866494E+01  4.503369E+01
            0.000000  0.491254  0.000000
 -6.583503E+00  1.058409E+01  1.266797E+01  2.708815E+01  3.317488E+01  3.632115E+01  3.841614E+01  3.870445E+01  4.504336E+01
            0.000000  0.496319  0.000000
 -6.362301E+00  1.063469E+01  1.273741E+01  2.713186E+01  3.319642E+01  3.630535E+01  3.846060E+01  3.874370E+01  4.505111E+01
            0.000000  0.501383  0.000000
 -6.145662E+00  1.068212E+01  1.280259E+01  2.717327E+01  3.321648E+01  3.628901E+01  3.849624E+01  3.878223E+01  4.505700E+01
            0.000000  0.506448  0.000000
 -5.934480E+00  1.072631E+01  1.286357E+01  2.721214E+01  3.323509E+01  3.627252E+01  3.852290E+01  3.881965E+01  4.506109E+01
            0.000000  0.511512  0.000000
 -5.729860E+00  1.076722E+01  1.292043E+01  2.724827E+01  3.325228E+01  3.625621E+01  3.854036E+01  3.885561E+01  4.506341E+01
            0.000000  0.516577  0.000000
 -5.533102E+00  1.080483E+01  1.297323E+01  2.728154E+01  3.326811E+01  3.624039E+01  3.854834E+01  3.888979E+01  4.506398E+01
            0.000000  0.521641  0.000000
 -5.345701E+00  1.083914E+01  1.302200E+01  2.731185E+01  3.328263E+01  3.622529E+01  3.854650E+01  3.892195E+01  4.506277E+01
            0.000000  0.526706  0.000000
 -5.169293E+00  1.087020E+01  1.306677E+01  2.733916E+01  3.329589E+01  3.621115E+01  3.853443E+01  3.895184E+01  4.505976E+01
            0.000000  0.531770  0.000000
 -5.005592E+00  1.089806E+01  1.310755E+01  2.736352E+01  3.330792E+01  3.619811E+01  3.851180E+01  3.897930E+01  4.505493E+01
            0.000000  0.536834  0.000000
 -4.856289E+00  1.092280E+01  1.314430E+01  2.738497E+01  3.331877E+01  3.618632E+01  3.847853E+01  3.900417E+01  4.504834E+01
            0.000000  0.541899  0.000000
 -4.722902E+00  1.094451E+01  1.317698E+01  2.740362E+01  3.332845E+01  3.617586E+01  3.843515E+01  3.902633E+01  4.504020E+01
            0.000000  0.546963  0.000000
 -4.606613E+00  1.096327E+01  1.320553E+01  2.741958E+01  3.333697E+01  3.616679E+01  3.838338E+01  3.904567E+01  4.503094E+01
            0.000000  0.552028  0.000000
 -4.508094E+00  1.097917E+01  1.322984E+01  2.743298E+01  3.334431E+01  3.615913E+01  3.832661E+01  3.906213E+01  4.502133E+01
            0.000000  0.557092  0.000000
 -4.427477E+00  1.099227E+01  1.324984E+01  2.744394E+01  3.335044E+01  3.615290E+01  3.827002E+01  3.907564E+01  4.501241E+01
            0.000000  0.562157  0.000000
 -4.364538E+00  1.100260E+01  1.326543E+01  2.745258E+01  3.335533E+01  3.614808E+01  3.821963E+01  3.908618E+01  4.500517E+01
            0.000000  0.567221  0.000000
 -4.319048E+00  1.101018E+01  1.327655E+01  2.745897E+01  3.335894E+01  3.614466E+01  3.818055E+01  3.909371E+01  4.500022E+01
            0.000000  0.572286  0.000000
 -4.291059E+00  1.101499E+01  1.328313E+01  2.746319E+01  3.336122E+01  3.614262E+01  3.815553E+01  3.909822E+01  4.499752E+01
            0.000000  0.577350  0.000000
 -4.280836E+00  1.101700E+01  1.328515E+01  2.746524E+01  3.336214E+01  3.614195E+01  3.814534E+01  3.909970E+01  4.499670E+01
            0.005051  0.577350  0.000000
 -4.352376E+00  1.101746E+01  1.329350E+01  2.746846E+01  3.336236E+01  3.614133E+01  3.814513E+01  3.909847E+01  4.499609E+01
            0.010101  0.577350  0.000000
 -4.556604E+00  1.101855E+01  1.331825E+01  2.747942E+01  3.336366E+01  3.613960E+01  3.814460E+01  3.909508E+01  4.499432E+01
            0.015152  0.577350  0.000000
 -4.860224E+00  1.102023E+01  1.335818E+01  2.749850E+01  3.336616E+01  3.613677E+01  3.814379E+01  3.908958E+01  4.499140E+01
            0.020202  0.577350  0.000000
 -5.219989E+00  1.102251E+01  1.341148E+01  2.752627E+01  3.337004E+01  3.613288E+01  3.814278E+01  3.908208E+01  4.498737E+01
            0.025253  0.577350  0.000000
 -5.592132E+00  1.102538E+01  1.347610E+01  2.756342E+01  3.337547E+01  3.612797E+01  3.814166E+01  3.907268E+01  4.498226E+01
            0.030303  0.577350  0.000000
 -5.936814E+00  1.102882E+01  1.354998E+01  2.761073E+01  3.338262E+01  3.612207E+01  3.814052E+01  3.906149E+01  4.497611E+01
            0.035354  0.577350  0.000000
 -6.219342E+00  1.103286E+01  1.363126E+01  2.766900E+01  3.339163E+01  3.611521E+01  3.813944E+01  3.904861E+01  4.496896E+01
            0.040404  0.577350  0.000000
 -6.410302E+00  1.103751E+01  1.371835E+01  2.773888E+01  3.340259E+01  3.610744E+01  3.813849E+01  3.903412E+01  4.496087E+01
            0.045455  0.577350  0.000000
 -6.485711E+00  1.104278E+01  1.381003E+01  2.782077E+01  3.341553E+01  3.609878E+01  3.813771E+01  3.901808E+01  4.495186E+01
            0.050505  0.577350  0.000000
 -6.427201E+00  1.104871E+01  1.390537E+01  2.791465E+01  3.343041E+01  3.608925E+01  3.813710E+01  3.900052E+01  4.494197E+01
            0.055556  0.577350  0.000000
 -6.221738E+00  1.105534E+01  1.400368E+01  2.801996E+01  3.344715E+01  3.607888E+01  3.813663E+01  3.898148E+01  4.493124E+01
            0.060606  0.577350  0.000000
 -5.859943E+00  1.106270E+01  1.410447E+01  2.813561E+01  3.346563E+01  3.606767E+01  3.813624E+01  3.896097E+01  4.491968E+01
            0.065657  0.577350  0.000000
 -5.331802E+00  1.107083E+01  1.420743E+01  2.826002E+01  3.348572E+01  3.605561E+01  3.813586E+01  3.893900E+01  4.490733E+01
            0.070707  0.577350  0.000000
 -4.616989E+00  1.107975E+01  1.431237E+01  2.839134E+01  3.350729E+01  3.604273E+01  3.813541E+01  3.891559E+01  4.489420E+01
            0.075758  0.577350  0.000000
 -3.658535E+00  1.108949E+01  1.441922E+01  2.852762E+01  3.353021E+01  3.602900E+01  3.813479E+01  3.889078E+01  4.488031E+01
            0.080808  0.577350  0.000000
 -2.235710E+00  1.110006E+01  1.452800E+01  2.866708E+01  3.355443E+01  3.601445E+01  3.813393E+01  3.886464E+01  4.486570E+01
            0.085859  0.577350  0.000000
  1.878540E+00  1.111145E+01  1.463883E+01  2.880817E+01  3.357990E+01  3.599907E+01  3.813277E+01  3.883723E+01  4.485041E+01
            0.090909  0.577350  0.000000
  3.456893E+00  1.112364E+01  1.475191E+01  2.894972E+01  3.360664E+01  3.598288E+01  3.813127E+01  3.880868E+01  4.483450E+01
            0.095960  0.577350  0.000000
  4.481624E+00  1.113660E+01  1.486745E+01  2.909088E+01  3.363472E+01  3.596589E+01  3.812938E+01  3.877911E+01  4.481805E+01
            0.101010  0.577350  0.000000
  5.273620E+00  1.115026E+01  1.498564E+01  2.923108E+01  3.366420E+01  3.594815E+01  3.812707E+01  3.874865E+01  4.480117E+01
            0.106061  0.577350  0.000000
  5.920466E+00  1.116457E+01  1.510665E+01  2.937000E+01  3.369517E+01  3.592969E+01  3.812433E+01  3.871745E+01  4.478396E+01
            0.111111  0.577350  0.000000
  6.462623E+00  1.117944E+01  1.523053E+01  2.950747E+01  3.372771E+01  3.591054E+01  3.812109E+01  3.868565E+01  4.476657E+01
            0.116162  0.577350  0.000000
  6.923508E+00  1.119481E+01  1.535724E+01  2.964340E+01  3.376185E+01  3.589076E+01  3.811731E+01  3.865334E+01  4.474914E+01
            0.121212  0.577350  0.000000
  7.318568E+00  1.121058E+01  1.548659E+01  2.977779E+01  3.379760E+01  3.587039E+01  3.811291E+01  3.862065E+01  4.473184E+01
            0.126263  0.577350  0.000000
  7.658896E+00  1.122668E+01  1.561828E+01  2.991063E+01  3.383492E+01  3.584948E+01  3.810779E+01  3.858763E+01  4.471481E+01
            0.131313  0.577350  0.000000
  7.952953E+00  1.124304E+01  1.575191E+01  3.004197E+01  3.387371E+01  3.582807E+01  3.810185E+01  3.855433E+01  4.469822E+01
            0.136364  0.577350  0.000000
  8.207479E+00  1.125959E+01  1.588700E+01  3.017187E+01  3.391385E+01  3.580618E+01  3.809495E+01  3.852078E+01  4.468218E+01
            0.141414  0.577350  0.000000
  8.428006E+00  1.127626E+01  1.602303E+01  3.030042E+01  3.395517E+01  3.578384E+01  3.808697E+01  3.848699E+01  4.466683E+01
            0.146465  0.577350  0.000000
  8.619179E+00  1.129301E+01  1.615949E+01  3.042779E+01  3.399747E+01  3.576106E+01  3.807780E+01  3.845297E+01  4.465226E+01
            0.151515  0.577350  0.000000
  8.784948E+00  1.130979E+01  1.629590E+01  3.055424E+01  3.404056E+01  3.573786E+01  3.806733E+01  3.841871E+01  4.463856E+01
            0.156566  0.577350  0.000000
  8.928691E+00  1.132659E+01  1.643185E+01  3.068015E+01  3.408427E+01  3.571423E+01  3.805549E+01  3.838423E+01  4.462578E+01
            0.161616  0.577350  0.000000
  9.053283E+00  1.134339E+01  1.656700E+01  3.080604E+01  3.412843E+01  3.569019E+01  3.804224E+01  3.834955E+01  4.461397E+01
            0.166667  0.577350  0.000000
  9.161161E+00  1.136017E+01  1.670108E+01  3.093260E+01  3.417290E+01  3.566575E+01  3.802759E+01  3.831473E+01  4.460319E+01
            0.171717  0.577350  0.000000
  9.254358E+00  1.137694E+01  1.683390E+01  3.106066E+01  3.421757E+01  3.564094E+01  3.801159E+01  3.827985E+01  4.459351E+01
            0.176768  0.577350  0.000000
  9.334551E+00  1.139371E+01  1.696526E+01  3.119122E+01  3.426235E+01  3.561581E+01  3.799430E+01  3.824499E+01  4.458499E+01
            0.181818  0.577350  0.000000
  9.403087E+00  1.141047E+01  1.709498E+01  3.132536E+01  3.430719E+01  3.559043E+01  3.797586E+01  3.821030E+01  4.457775E+01
            0.186869  0.577350  0.000000
  9.461025E+00  1.142723E+01  1.722280E+01  3.146412E+01  3.435201E+01  3.556488E+01  3.795641E+01  3.817589E+01  4.457191E+01
            0.191919  0.577350  0.000000
  9.509160E+00  1.144398E+01  1.734837E+01  3.160837E+01  3.439676E+01  3.553928E+01  3.793609E+01  3.814192E+01  4.456761E+01
            0.196970  0.577350  0.000000
  9.548059E+00  1.146069E+01  1.747123E+01  3.175862E+01  3.444137E+01  3.551374E+01  3.791507E+01  3.810853E+01  4.456494E+01
            0.202020  0.577350  0.000000
  9.578070E+00  1.147736E+01  1.759081E+01  3.191482E+01  3.448574E+01  3.548839E+01  3.789346E+01  3.807586E+01  4.456398E+01
            0.207071  0.577350  0.000000
  9.599371E+00  1.149393E+01  1.770643E+01  3.207627E+01  3.452976E+01  3.546338E+01  3.787136E+01  3.804401E+01  4.456471E+01
            0.212121  0.577350  0.000000
  9.611997E+00  1.151038E+01  1.781740E+01  3.224164E+01  3.457330E+01  3.543882E+01  3.784882E+01  3.801309E+01  4.456702E+01
            0.217172  0.577350  0.000000
  9.615916E+00  1.152667E+01  1.792302E+01  3.240912E+01  3.461621E+01  3.541484E+01  3.782582E+01  3.798317E+01  4.457072E+01
            0.222222  0.577350  0.000000
  9.611075E+00  1.154277E+01  1.802268E+01  3.257667E+01  3.465832E+01  3.539152E+01  3.780234E+01  3.795430E+01  4.457554E+01
            0.227273  0.577350  0.000000
  9.597474E+00  1.155864E+01  1.811586E+01  3.274227E+01  3.469946E+01  3.536895E+01  3.777831E+01  3.792654E+01  4.458118E+01
            0.232323  0.577350  0.000000
  9.575227E+00  1.157426E+01  1.820220E+01  3.290412E+01  3.473947E+01  3.534719E+01  3.775369E+01  3.789990E+01  4.458732E+01
            0.237374  0.577350  0.000000
  9.544596E+00  1.158961E+01  1.828146E+01  3.306079E+01  3.477817E+01  3.532626E+01  3.772842E+01  3.787441E+01  4.459368E+01
            0.242424  0.577350  0.000000
  9.506039E+00  1.160467E+01  1.835357E+01  3.321120E+01  3.481542E+01  3.530618E+01  3.770250E+01  3.785010E+01  4.459999E+01
            0.247475  0.577350  0.000000
  9.460217E+00  1.161941E+01  1.841861E+01  3.335463E+01  3.485109E+01  3.528697E+01  3.767598E+01  3.782701E+01  4.460606E+01
            0.252525  0.577350  0.000000
  9.408000E+00  1.163382E+01  1.847680E+01  3.349066E+01  3.488507E+01  3.526864E+01  3.764895E+01  3.780520E+01  4.461173E+01
            0.257576  0.577350  0.000000
  9.350450E+00  1.164785E+01  1.852850E+01  3.361907E+01  3.491724E+01  3.525119E+01  3.762157E+01  3.778472E+01  4.461690E+01
            0.262626  0.577350  0.000000
  9.288794E+00  1.166148E+01  1.857416E+01  3.373982E+01  3.494753E+01  3.523467E+01  3.759402E+01  3.776566E+01  4.462153E+01
            0.267677  0.577350  0.000000
  9.224367E+00  1.167465E+01  1.861432E+01  3.385289E+01  3.497584E+01  3.521910E+01  3.756657E+01  3.774811E+01  4.462560E+01
            0.272727  0.577350  0.000000
  9.158565E+00  1.168730E+01  1.864954E+01  3.395835E+01  3.500209E+01  3.520456E+01  3.753951E+01  3.773214E+01  4.462914E+01
            0.277778  0.577350  0.000000
  9.092781E+00  1.169933E+01  1.868039E+01  3.405619E+01  3.502616E+01  3.519115E+01  3.751317E+01  3.771784E+01  4.463217E+01
            0.282828  0.577350  0.000000
  9.028347E+00  1.171065E+01  1.870742E+01  3.414641E+01  3.504794E+01  3.517900E+01  3.748787E+01  3.770523E+01  4.463476E+01
            0.287879  0.577350  0.000000
  8.966476E+00  1.172117E+01  1.873109E+01  3.422891E+01  3.506724E+01  3.516830E+01  3.746397E+01  3.769435E+01  4.463696E+01
            0.292929  0.577350  0.000000
  8.908231E+00  1.173079E+01  1.875181E+01  3.430353E+01  3.508380E+01  3.515935E+01  3.744180E+01  3.768517E+01  4.463882E+01
            0.297980  0.577350  0.000000
  8.854494E+00  1.173941E+01  1.876988E+01  3.437006E+01  3.509711E+01  3.515267E+01  3.742165E+01  3.767762E+01  4.464039E+01
            0.303030  0.577350  0.000000
  8.805986E+00  1.174694E+01  1.878550E+01  3.442824E+01  3.510637E+01  3.514906E+01  3.740379E+01  3.767162E+01  4.464171E+01
            0.308081  0.577350  0.000000
  8.763289E+00  1.175334E+01  1.879879E+01  3.447779E+01  3.511098E+01  3.514917E+01  3.738847E+01  3.766704E+01  4.464278E+01
            0.313131  0.577350  0.000000
  8.726915E+00  1.175857E+01  1.880978E+01  3.451847E+01  3.511188E+01  3.515205E+01  3.737583E+01  3.766371E+01  4.464362E+01
            0.318182  0.577350  0.000000
  8.697392E+00  1.176259E+01  1.881849E+01  3.455012E+01  3.511108E+01  3.515574E+01  3.736601E+01  3.766146E+01  4.464421E+01
            0.323232  0.577350  0.000000
  8.675374E+00  1.176543E+01  1.882491E+01  3.457264E+01  3.510997E+01  3.515887E+01  3.735907E+01  3.766011E+01  4.464454E+01
            0.328283  0.577350  0.000000
  8.661758E+00  1.176708E+01  1.882905E+01  3.458610E+01  3.510911E+01  3.516092E+01  3.735503E+01  3.765950E+01  4.464457E+01
            0.333333  0.577350  0.000000
  8.657781E+00  1.176756E+01  1.883097E+01  3.459068E+01  3.510862E+01  3.516184E+01  3.735392E+01  3.765945E+01  4.464429E+01
            0.330808  0.572976  0.000000
  8.664367E+00  1.176673E+01  1.882918E+01  3.458851E+01  3.510896E+01  3.516106E+01  3.735503E+01  3.765969E+01  4.464407E+01
            0.328283  0.568603  0.000000
  8.684967E+00  1.176473E+01  1.882574E+01  3.457793E+01  3.510929E+01  3.515987E+01  3.735941E+01  3.766010E+01  4.464361E+01
            0.325758  0.564229  0.000000
  8.722241E+00  1.176160E+01  1.882092E+01  3.455932E+01  3.510894E+01  3.515907E+01  3.736717E+01  3.766061E+01  4.464289E+01
            0.323232  0.559855  0.000000
  8.778939E+00  1.175733E+01  1.881498E+01  3.453311E+01  3.510695E+01  3.515969E+01  3.737854E+01  3.766115E+01  4.464189E+01
            0.320707  0.555481  0.000000
  8.857508E+00  1.175193E+01  1.880813E+01  3.449978E+01  3.510251E+01  3.516267E+01  3.739379E+01  3.766169E+01  4.464061E+01
            0.318182  0.551107  0.000000
  8.959622E+00  1.174534E+01  1.880048E+01  3.445979E+01  3.509535E+01  3.516840E+01  3.741329E+01  3.766221E+01  4.463905E+01
            0.315657  0.546733  0.000000
  9.085683E+00  1.173750E+01  1.879199E+01  3.441364E+01  3.508567E+01  3.517679E+01  3.743732E+01  3.766268E+01  4.463723E+01
            0.313131  0.542359  0.000000
  9.234471E+00  1.172834E+01  1.878248E+01  3.436179E+01  3.507382E+01  3.518763E+01  3.746603E+01  3.766303E+01  4.463520E+01
            0.310606  0.537985  0.000000
  9.403046E+00  1.171774E+01  1.877158E+01  3.430476E+01  3.506007E+01  3.520074E+01  3.749931E+01  3.766318E+01  4.463299E+01
            0.308081  0.533612  0.000000
  9.587005E+00  1.170561E+01  1.875880E+01  3.424301E+01  3.504463E+01  3.521604E+01  3.753669E+01  3.766303E+01  4.463066E+01
            0.305556  0.529238  0.000000
  9.781024E+00  1.169186E+01  1.874353E+01  3.417703E+01  3.502766E+01  3.523350E+01  3.757742E+01  3.766243E+01  4.462828E+01
            0.303030  0.524864  0.000000
  9.979544E+00  1.167640E+01  1.872515E+01  3.410726E+01  3.500925E+01  3.525310E+01  3.762045E+01  3.766122E+01  4.462590E+01
            0.300505  0.520490  0.000000
  1.017741E+01  1.165916E+01  1.870306E+01  3.403409E+01  3.498951E+01  3.527483E+01  3.765877E+01  3.766509E+01  4.462357E+01
            0.297980  0.516116  0.000000
  1.037028E+01  1.164009E+01  1.867671E+01  3.395787E+01  3.496851E+01  3.529868E+01  3.765604E+01  3.770902E+01  4.462137E+01
            0.295455  0.511742  0.000000
  1.055486E+01  1.161915E+01  1.864564E+01  3.387888E+01  3.494630E+01  3.532463E+01  3.765183E+01  3.775222E+01  4.461935E+01
            0.292929  0.507368  0.000000
  1.072885E+01  1.159632E+01  1.860944E+01  3.379735E+01  3.492294E+01  3.535267E+01  3.764626E+01  3.779352E+01  4.461761E+01
            0.290404  0.502995  0.000000
  1.089083E+01  1.157158E+01  1.856781E+01  3.371350E+01  3.489845E+01  3.538275E+01  3.763919E+01  3.783221E+01  4.461621E+01
            0.287879  0.498621  0.000000
  1.104005E+01  1.154491E+01  1.852045E+01  3.362751E+01  3.487286E+01  3.541484E+01  3.763053E+01  3.786780E+01  4.461525E+01
            0.285354  0.494247  0.000000
  1.117627E+01  1.151631E+01  1.846716E+01  3.353959E+01  3.484617E+01  3.544892E+01  3.762021E+01  3.789992E+01  4.461481E+01
            0.282828  0.489873  0.000000
  1.129944E+01  1.148587E+01  1.840774E+01  3.344995E+01  3.481837E+01  3.548496E+01  3.760819E+01  3.792834E+01  4.461493E+01
            0.280303  0.485499  0.000000
  1.140814E+01  1.145525E+01  1.834203E+01  3.335882E+01  3.478946E+01  3.552295E+01  3.759447E+01  3.795293E+01  4.461567E+01
            0.277778  0.481125  0.000000
  1.141600E+01  1.151115E+01  1.826990E+01  3.326646E+01  3.475941E+01  3.556287E+01  3.757904E+01  3.797358E+01  4.461702E+01
            0.275253  0.476751  0.000000
  1.137957E+01  1.159734E+01  1.819126E+01  3.317310E+01  3.472820E+01  3.560472E+01  3.756193E+01  3.799024E+01  4.461893E+01
            0.272727  0.472377  0.000000
  1.134027E+01  1.167269E+01  1.810606E+01  3.307901E+01  3.469580E+01  3.564851E+01  3.754312E+01  3.800285E+01  4.462134E+01
            0.270202  0.468004  0.000000
  1.129849E+01  1.173706E+01  1.801426E+01  3.298438E+01  3.466218E+01  3.569425E+01  3.752259E+01  3.801136E+01  4.462413E+01
            0.267677  0.463630  0.000000
  1.125424E+01  1.179062E+01  1.791590E+01  3.288942E+01  3.462734E+01  3.574193E+01  3.750032E+01  3.801571E+01  4.462716E+01
            0.265152  0.459256  0.000000
  1.120750E+01  1.183354E+01  1.781105E+01  3.279426E+01  3.459125E+01  3.579155E+01  3.747624E+01  3.801583E+01  4.463027E+01
            0.262626  0.454882  0.000000
  1.115825E+01  1.186594E+01  1.769984E+01  3.269899E+01  3.455391E+01  3.584309E+01  3.745027E+01  3.801167E+01  4.463331E+01
            0.260101  0.450508  0.000000
  1.110650E+01  1.188793E+01  1.758245E+01  3.260364E+01  3.451532E+01  3.589650E+01  3.742232E+01  3.800317E+01  4.463612E+01
            0.257576  0.446134  0.000000
  1.105227E+01  1.189962E+01  1.745910E+01  3.250822E+01  3.447546E+01  3.595174E+01  3.739232E+01  3.799026E+01  4.463857E+01
            0.255051  0.441760  0.000000
  1.099562E+01  1.190116E+01  1.733006E+01  3.241269E+01  3.443431E+01  3.600870E+01  3.736021E+01  3.797291E+01  4.464056E+01
            0.252525  0.437387  0.000000
  1.093659E+01  1.189276E+01  1.719562E+01  3.231702E+01  3.439187E+01  3.606727E+01  3.732596E+01  3.795108E+01  4.464200E+01
            0.250000  0.433013  0.000000
  1.087525E+01  1.187469E+01  1.705611E+01  3.222117E+01  3.434809E+01  3.612727E+01  3.728964E+01  3.792477E+01  4.464286E+01
            0.247475  0.428639  0.000000
  1.081166E+01  1.184733E+01  1.691185E+01  3.212512E+01  3.430293E+01  3.618846E+01  3.725138E+01  3.789399E+01  4.464314E+01
            0.244949  0.424265  0.000000
  1.074586E+01  1.181111E+01  1.676314E+01  3.202890E+01  3.425634E+01  3.625050E+01  3.721147E+01  3.785876E+01  4.464285E+01
            0.242424  0.419891  0.000000
  1.067791E+01  1.176657E+01  1.661027E+01  3.193257E+01  3.420828E+01  3.631286E+01  3.717041E+01  3.781911E+01  4.464206E+01
            0.239899  0.415517  0.000000
  1.060782E+01  1.171429E+01  1.645349E+01  3.183625E+01  3.415868E+01  3.637472E+01  3.712902E+01  3.777508E+01  4.464080E+01
            0.237374  0.411143  0.000000
  1.053558E+01  1.165487E+01  1.629297E+01  3.174006E+01  3.410750E+01  3.643470E+01  3.708872E+01  3.772670E+01  4.463916E+01
            0.234848  0.406770  0.000000
  1.046120E+01  1.158891E+01  1.612888E+01  3.164418E+01  3.405472E+01  3.649042E+01  3.705192E+01  3.767400E+01  4.463719E+01
            0.232323  0.402396  0.000000
  1.038463E+01  1.151697E+01  1.596134E+01  3.154880E+01  3.400033E+01  3.653773E+01  3.702280E+01  3.761699E+01  4.463497E+01
            0.229798  0.398022  0.000000
  1.030585E+01  1.143956E+01  1.579050E+01  3.145411E+01  3.394434E+01  3.657019E+01  3.700781E+01  3.755567E+01  4.463257E+01
            0.227273  0.393648  0.000000
  1.022482E+01  1.135712E+01  1.561654E+01  3.136032E+01  3.388677E+01  3.658070E+01  3.701405E+01  3.749001E+01  4.463010E+01
            0.224747  0.389274  0.000000
  1.014150E+01  1.126999E+01  1.543975E+01  3.126759E+01  3.382767E+01  3.656657E+01  3.704416E+01  3.741997E+01  4.462777E+01
            0.222222  0.384900  0.000000
  1.005584E+01  1.117848E+01  1.526056E+01  3.117609E+01  3.376710E+01  3.653162E+01  3.709426E+01  3.734550E+01  4.462586E+01
            0.219697  0.380526  0.000000
  9.967803E+00  1.108286E+01  1.507955E+01  3.108598E+01  3.370513E+01  3.648185E+01  3.715820E+01  3.726656E+01  4.462484E+01
            0.217172  0.376152  0.000000
  9.877357E+00  1.098336E+01  1.489751E+01  3.099741E+01  3.364179E+01  3.642187E+01  3.718294E+01  3.723146E+01  4.462533E+01
            0.214646  0.371779  0.000000
  9.784463E+00  1.088024E+01  1.471536E+01  3.091052E+01  3.357712E+01  3.635445E+01  3.709494E+01  3.731081E+01  4.462811E+01
            0.212121  0.367405  0.000000
  9.689083E+00  1.077383E+01  1.453405E+01  3.082549E+01  3.351114E+01  3.628118E+01  3.700232E+01  3.739479E+01  4.463404E+01
            0.209596  0.363031  0.000000
  9.591182E+00  1.066446E+01  1.435453E+01  3.074251E+01  3.344383E+01  3.620300E+01  3.690516E+01  3.748230E+01  4.464397E+01
            0.207071  0.358657  0.000000
  9.490719E+00  1.055254E+01  1.417750E+01  3.066178E+01  3.337515E+01  3.612050E+01  3.680354E+01  3.757269E+01  4.465853E+01
            0.204545  0.354283  0.000000
  9.387657E+00  1.043847E+01  1.400344E+01  3.058353E+01  3.330504E+01  3.603408E+01  3.669757E+01  3.766552E+01  4.467809E+01
            0.202020  0.349909  0.000000
  9.281957E+00  1.032266E+01  1.383248E+01  3.050801E+01  3.323342E+01  3.594407E+01  3.658740E+01  3.776047E+01  4.470267E+01
            0.199495  0.345535  0.000000
  9.173584E+00  1.020551E+01  1.366449E+01  3.043544E+01  3.316021E+01  3.585072E+01  3.647316E+01  3.785731E+01  4.473195E+01
            0.196970  0.341162  0.000000
  9.062511E+00  1.008742E+01  1.349913E+01  3.036606E+01  3.308535E+01  3.575425E+01  3.635505E+01  3.795585E+01  4.476541E+01
            0.194444  0.336788  0.000000
  8.948725E+00  9.968749E+00  1.333596E+01  3.030007E+01  3.300877E+01  3.565487E+01  3.623324E+01  3.805594E+01  4.480237E+01
            0.191919  0.332414  0.000000
  8.832236E+00  9.849826E+00  1.317447E+01  3.023760E+01  3.293044E+01  3.555276E+01  3.610791E+01  3.815745E+01  4.484213E+01
            0.189394  0.328040  0.000000
  8.713080E+00  9.730931E+00  1.301420E+01  3.017876E+01  3.285038E+01  3.544807E+01  3.597925E+01  3.826025E+01  4.488405E+01
            0.186869  0.323666  0.000000
  8.591321E+00  9.612299E+00  1.285472E+01  3.012355E+01  3.276862E+01  3.534090E+01  3.584743E+01  3.836423E+01  4.492758E+01
            0.184343  0.319292  0.000000
  8.467058E+00  9.494126E+00  1.269569E+01  3.007193E+01  3.268523E+01  3.523136E+01  3.571263E+01  3.846930E+01  4.497227E+01
            0.181818  0.314918  0.000000
  8.340418E+00  9.376590E+00  1.253684E+01  3.002375E+01  3.260031E+01  3.511948E+01  3.557502E+01  3.857536E+01  4.501781E+01
            0.179293  0.310544  0.000000
  8.211558E+00  9.259907E+00  1.237803E+01  2.997879E+01  3.251396E+01  3.500531E+01  3.543477E+01  3.868231E+01  4.506397E+01
            0.176768  0.306171  0.000000
  8.080650E+00  9.144380E+00  1.221917E+01  2.993681E+01  3.242628E+01  3.488887E+01  3.529207E+01  3.879008E+01  4.511064E+01
            0.174242  0.301797  0.000000
  7.947882E+00  9.030438E+00  1.206028E+01  2.989752E+01  3.233737E+01  3.477016E+01  3.514711E+01  3.889860E+01  4.515774E+01
            0.171717  0.297423  0.000000
  7.813452E+00  8.918684E+00  1.190145E+01  2.986061E+01  3.224730E+01  3.464920E+01  3.500011E+01  3.900780E+01  4.520528E+01
            0.169192  0.293049  0.000000
  7.677552E+00  8.809903E+00  1.174282E+01  2.982581E+01  3.215609E+01  3.452603E+01  3.485135E+01  3.911765E+01  4.525325E+01
            0.166667  0.288675  0.000000
  7.540374E+00  8.705036E+00  1.158455E+01  2.979287E+01  3.206374E+01  3.440069E+01  3.470111E+01  3.922811E+01  4.530168E+01
            0.164141  0.284301  0.000000
  7.402099E+00  8.605130E+00  1.142678E+01  2.976157E+01  3.197023E+01  3.427327E+01  3.454975E+01  3.933914E+01  4.535059E+01
            0.161616  0.279927  0.000000
  7.262897E+00  8.511262E+00  1.126964E+01  2.973176E+01  3.187551E+01  3.414387E+01  3.439769E+01  3.945071E+01  4.539998E+01
            0.159091  0.275554  0.000000
  7.122928E+00  8.424422E+00  1.111323E+01  2.970331E+01  3.177952E+01  3.401262E+01  3.424539E+01  3.956279E+01  4.544982E+01
            0.156566  0.271180  0.000000
  6.982341E+00  8.345414E+00  1.095757E+01  2.967614E+01  3.168222E+01  3.387968E+01  3.409336E+01  3.967535E+01  4.550009E+01
            0.154040  0.266806  0.000000
  6.841279E+00  8.274766E+00  1.080266E+01  2.965016E+01  3.158358E+01  3.374518E+01  3.394217E+01  3.978834E+01  4.555072E+01
            0.151515  0.262432  0.000000
  6.699876E+00  8.212673E+00  1.064847E+01  2.962528E+01  3.148362E+01  3.360929E+01  3.379242E+01  3.990170E+01  4.560167E+01
            0.148990  0.258058  0.000000
  6.558263E+00  8.158993E+00  1.049494E+01  2.960141E+01  3.138241E+01  3.347213E+01  3.364474E+01  4.001538E+01  4.565285E+01
            0.146465  0.253684  0.000000
  6.416562E+00  8.113304E+00  1.034202E+01  2.957842E+01  3.128005E+01  3.333381E+01  3.349981E+01  4.012928E+01  4.570421E+01
            0.143939  0.249310  0.000000
  6.274889E+00  8.075009E+00  1.018972E+01  2.955615E+01  3.117669E+01  3.319440E+01  3.335830E+01  4.024331E+01  4.575569E+01
            0.141414  0.244936  0.000000
  6.133349E+00  8.043497E+00  1.003810E+01  2.953447E+01  3.107253E+01  3.305395E+01  3.322091E+01  4.035739E+01  4.580725E+01
            0.138889  0.240563  0.000000
  5.992035E+00  8.018298E+00  9.887347E+00  2.951324E+01  3.096777E+01  3.291246E+01  3.308836E+01  4.047140E+01  4.585885E+01
            0.136364  0.236189  0.000000
  5.851026E+00  7.999232E+00  9.737836E+00  2.949246E+01  3.086264E+01  3.276995E+01  3.296139E+01  4.058525E+01  4.591048E+01
            0.133838  0.231815  0.000000
  5.710382E+00  7.986474E+00  9.590200E+00  2.947226E+01  3.075735E+01  3.262640E+01  3.284075E+01  4.069884E+01  4.596213E+01
            0.131313  0.227441  0.000000
  5.570146E+00  7.980478E+00  9.445484E+00  2.945305E+01  3.065206E+01  3.248182E+01  3.272721E+01  4.081207E+01  4.601380E+01
            0.128788  0.223067  0.000000
  5.430350E+00  7.981668E+00  9.305399E+00  2.943562E+01  3.054693E+01  3.233624E+01  3.262159E+01  4.092484E+01  4.606552E+01
            0.126263  0.218693  0.000000
  5.291010E+00  7.989749E+00  9.172780E+00  2.942124E+01  3.044203E+01  3.218969E+01  3.252475E+01  4.103706E+01  4.611730E+01
            0.123737  0.214319  0.000000
  5.152131E+00  8.002465E+00  9.052432E+00  2.941180E+01  3.033739E+01  3.204229E+01  3.243759E+01  4.114865E+01  4.616915E+01
            0.121212  0.209946  0.000000
  5.013713E+00  8.013750E+00  8.952395E+00  2.940983E+01  3.023303E+01  3.189415E+01  3.236108E+01  4.125951E+01  4.622109E+01
            0.118687  0.205572  0.000000
  4.875755E+00  8.012243E+00  8.884728E+00  2.941847E+01  3.012890E+01  3.174544E+01  3.229621E+01  4.136954E+01  4.627312E+01
            0.116162  0.201198  0.000000
  4.738260E+00  7.983831E+00  8.862254E+00  2.944118E+01  3.002496E+01  3.159637E+01  3.224402E+01  4.147864E+01  4.632524E+01
            0.113636  0.196824  0.000000
  4.601238E+00  7.920554E+00  8.889146E+00  2.948134E+01  2.992116E+01  3.144715E+01  3.220551E+01  4.158669E+01  4.637744E+01
            0.111111  0.192450  0.000000
  4.464720E+00  7.825843E+00  8.955619E+00  2.954149E+01  2.981751E+01  3.129801E+01  3.218161E+01  4.169358E+01  4.642967E+01
            0.108586  0.188076  0.000000
  4.328762E+00  7.708613E+00  9.044387E+00  2.962250E+01  2.971419E+01  3.114915E+01  3.217312E+01  4.179919E+01  4.648187E+01
            0.106061  0.183702  0.000000
  4.193447E+00  7.576653E+00  9.138411E+00  2.961020E+01  2.972445E+01  3.100078E+01  3.218053E+01  4.190339E+01  4.653394E+01
            0.103535  0.179328  0.000000
  4.058890E+00  7.435031E+00  9.223936E+00  2.950734E+01  2.984263E+01  3.085305E+01  3.220394E+01  4.200606E+01  4.658575E+01
            0.101010  0.174955  0.000000
  3.925236E+00  7.286742E+00  9.291093E+00  2.940481E+01  2.997366E+01  3.070609E+01  3.224292E+01  4.210710E+01  4.663716E+01
            0.098485  0.170581  0.000000
  3.792659E+00  7.133514E+00  9.333769E+00  2.930293E+01  3.011286E+01  3.055999E+01  3.229641E+01  4.220638E+01  4.668801E+01
            0.095960  0.166207  0.000000
  3.661355E+00  6.976341E+00  9.349041E+00  2.920192E+01  3.025650E+01  3.041483E+01  3.236271E+01  4.230384E+01  4.673814E+01
            0.093434  0.161833  0.000000
  3.531542E+00  6.815806E+00  9.336356E+00  2.910200E+01  3.027054E+01  3.040259E+01  3.243961E+01  4.239939E+01  4.678743E+01
            0.090909  0.157459  0.000000
  3.403452E+00  6.652263E+00  9.296642E+00  2.900336E+01  3.012736E+01  3.055059E+01  3.252463E+01  4.249298E+01  4.683577E+01
            0.088384  0.153085  0.000000
  3.277334E+00  6.485947E+00  9.231585E+00  2.890616E+01  2.998521E+01  3.070156E+01  3.261521E+01  4.258458E+01  4.688310E+01
            0.085859  0.148711  0.000000
  3.153448E+00  6.317033E+00  9.143119E+00  2.881054E+01  2.984419E+01  3.085704E+01  3.270903E+01  4.267417E+01  4.692937E+01
            0.083333  0.144338  0.000000
  3.032068E+00  6.145658E+00  9.033154E+00  2.871655E+01  2.970443E+01  3.101850E+01  3.280411E+01  4.276171E+01  4.697455E+01
            0.080808  0.139964  0.000000
  2.913474E+00  5.971936E+00  8.903462E+00  2.862424E+01  2.956608E+01  3.118667E+01  3.289888E+01  4.284722E+01  4.701864E+01
            0.078283  0.135590  0.000000
  2.797960E+00  5.795965E+00  8.755660E+00  2.853360E+01  2.942934E+01  3.136127E+01  3.299219E+01  4.293067E+01  4.706160E+01
            0.075758  0.131216  0.000000
  2.685822E+00  5.617842E+00  8.591237E+00  2.844461E+01  2.929444E+01  3.154099E+01  3.308328E+01  4.301207E+01  4.710342E+01
            0.073232  0.126842  0.000000
  2.577359E+00  5.437671E+00  8.411599E+00  2.835727E+01  2.916166E+01  3.172376E+01  3.317167E+01  4.309141E+01  4.714406E+01
            0.070707  0.122468  0.000000
  2.472863E+00  5.255582E+00  8.218093E+00  2.827158E+01  2.903124E+01  3.190714E+01  3.325710E+01  4.316866E+01  4.718349E+01
            0.068182  0.118094  0.000000
  2.372614E+00  5.071743E+00  8.012019E+00  2.818757E+01  2.890344E+01  3.208870E+01  3.333947E+01  4.324382E+01  4.722168E+01
            0.065657  0.113721  0.000000
  2.276871E+00  4.886354E+00  7.794614E+00  2.810532E+01  2.877851E+01  3.226633E+01  3.341877E+01  4.331684E+01  4.725863E+01
            0.063131  0.109347  0.000000
  2.185862E+00  4.699644E+00  7.567019E+00  2.802497E+01  2.865662E+01  3.243839E+01  3.349500E+01  4.338771E+01  4.729434E+01
            0.060606  0.104973  0.000000
  2.099772E+00  4.511863E+00  7.330248E+00  2.794668E+01  2.853793E+01  3.260373E+01  3.356818E+01  4.345639E+01  4.732884E+01
            0.058081  0.100599  0.000000
  2.018747E+00  4.323281E+00  7.085158E+00  2.787065E+01  2.842256E+01  3.276164E+01  3.363829E+01  4.352284E+01  4.736215E+01
            0.055556  0.096225  0.000000
  1.942890E+00  4.134189E+00  6.832431E+00  2.779711E+01  2.831056E+01  3.291174E+01  3.370529E+01  4.358704E+01  4.739431E+01
            0.053030  0.091851  0.000000
  1.872264E+00  3.944898E+00  6.572579E+00  2.772627E+01  2.820199E+01  3.305389E+01  3.376909E+01  4.364895E+01  4.742536E+01
            0.050505  0.087477  0.000000
  1.806890E+00  3.755736E+00  6.305966E+00  2.765834E+01  2.809690E+01  3.318806E+01  3.382960E+01  4.370855E+01  4.745530E+01
            0.047980  0.083103  0.000000
  1.746762E+00  3.567053E+00  6.032843E+00  2.759348E+01  2.799534E+01  3.331433E+01  3.388670E+01  4.376579E+01  4.748417E+01
            0.045455  0.078730  0.000000
  1.691852E+00  3.379202E+00  5.753392E+00  2.753181E+01  2.789738E+01  3.343280E+01  3.394033E+01  4.382066E+01  4.751195E+01
            0.042929  0.074356  0.000000
  1.642103E+00  3.192529E+00  5.467783E+00  2.747342E+01  2.780315E+01  3.354356E+01  3.399044E+01  4.387311E+01  4.753862E+01
            0.040404  0.069982  0.000000
  1.597427E+00  3.007360E+00  5.176229E+00  2.741832E+01  2.771281E+01  3.364673E+01  3.403706E+01  4.392311E+01  4.756414E+01
            0.037879  0.065608  0.000000
  1.557703E+00  2.824000E+00  4.879046E+00  2.736650E+01  2.762658E+01  3.374242E+01  3.408024E+01  4.397059E+01  4.758848E+01
            0.035354  0.061234  0.000000
  1.522767E+00  2.642730E+00  4.576706E+00  2.731792E+01  2.754472E+01  3.383079E+01  3.412013E+01  4.401550E+01  4.761157E+01
            0.032828  0.056860  0.000000
  1.492395E+00  2.463818E+00  4.269878E+00  2.727254E+01  2.746751E+01  3.391200E+01  3.415688E+01  4.405778E+01  4.763335E+01
            0.030303  0.052486  0.000000
  1.466291E+00  2.287528E+00  3.959451E+00  2.723029E+01  2.739525E+01  3.398625E+01  3.419068E+01  4.409733E+01  4.765378E+01
            0.027778  0.048113  0.000000
  1.444083E+00  2.114146E+00  3.646537E+00  2.719115E+01  2.732824E+01  3.405377E+01  3.422172E+01  4.413409E+01  4.767279E+01
            0.025253  0.043739  0.000000
  1.425325E+00  1.943997E+00  3.332456E+00  2.715510E+01  2.726672E+01  3.411482E+01  3.425016E+01  4.416797E+01  4.769033E+01
            0.022727  0.039365  0.000000
  1.409470E+00  1.777497E+00  3.018707E+00  2.712215E+01  2.721093E+01  3.416966E+01  3.427613E+01  4.419887E+01  4.770635E+01
            0.020202  0.034991  0.000000
  1.395777E+00  1.615295E+00  2.706973E+00  2.709236E+01  2.716102E+01  3.421856E+01  3.429970E+01  4.422672E+01  4.772080E+01
            0.017677  0.030617  0.000000
  1.381847E+00  1.459837E+00  2.399187E+00  2.706580E+01  2.711708E+01  3.426171E+01  3.432092E+01  4.425145E+01  4.773363E+01
            0.015152  0.026243  0.000000
  1.298680E+00  1.380404E+00  2.097768E+00  2.704254E+01  2.707914E+01  3.429924E+01  3.433985E+01  4.427297E+01  4.774481E+01
            0.012626  0.021869  0.000000
  1.154595E+00  1.369256E+00  1.806191E+00  2.702268E+01  2.704721E+01  3.433103E+01  3.435664E+01  4.429125E+01  4.775429E+01
            0.010101  0.017495  0.000000
  1.015935E+00  1.360631E+00  1.530474E+00  2.700628E+01  2.702124E+01  3.435628E+01  3.437209E+01  4.430622E+01  4.776206E+01
            0.007576  0.013122  0.000000
  8.848893E-01  1.278899E+00  1.355424E+00  2.699334E+01  2.700124E+01  3.437317E+01  3.438789E+01  4.431788E+01  4.776807E+01
            0.005051  0.008748  0.000000
  7.613048E-01  1.077527E+00  1.347987E+00  2.698356E+01  2.698749E+01  3.438293E+01  3.440266E+01  4.432618E+01  4.777232E+01
            0.002525  0.004374  0.000000
  6.545056E-01  9.487026E-01  1.342387E+00  2.697657E+01  2.698032E+01  3.438825E+01  3.441349E+01  4.433113E+01  4.777480E+01
            0.000000  0.000000  0.000000
  6.053093E-01  9.040405E-01  1.338119E+00  2.697394E+01  2.697813E+01  3.438998E+01  3.441934E+01  4.433272E+01  4.777550E+01


==> anc/fig11/ref.freq <==
 &plot nbnd=   9, nks=  57 /
            0.000000  0.000000  0.000000
    0.1738    0.1738    1.1109  218.2328  218.2328  279.2975
  279.2975  357.4557  385.1518
            0.000000  0.024056  0.000000
    4.1967    7.2373   12.6564  218.5614  218.7757  278.7786
  279.0113  357.0548  384.9586
            0.000000  0.048113  0.000000
    5.6815   14.4014   25.1324  219.5352  220.3806  277.2351
  278.2374  356.1437  384.5506
            0.000000  0.072169  0.000000
    7.4427   21.4224   37.2345  221.1167  222.9764  274.5914
  276.9286  354.7375  383.9161
            0.000000  0.096225  0.000000
   10.0289   28.2167   48.7253  223.2484  226.4533  270.7239
  275.0646  352.8535  383.0552
            0.000000  0.120281  0.000000
   13.5198   34.6840   59.2931  225.8584  230.6741  265.4383
  272.6055  350.5143  381.9648
            0.000000  0.144338  0.000000
   17.7790   40.7077   68.4953  228.8668  235.4871  258.5271
  269.4933  347.7504  380.6408
            0.000000  0.168394  0.000000
   22.6276   46.2115   75.6715  232.1899  240.7373  250.1027
  265.9137  344.6038  379.0902
            0.000000  0.192450  0.000000
   27.9003   51.3343   79.8578  235.7434  241.2524  246.2773
  262.5492  341.1289  377.3444
            0.000000  0.216506  0.000000
   33.4500   56.3476   79.6172  233.5051  239.4412  251.9746
  260.0504  337.3941  375.4592
            0.000000  0.240563  0.000000
   39.1464   61.0678   72.7786  226.9321  243.1930  257.7158
  258.9505  333.4804  373.5145
            0.000000  0.264619  0.000000
   44.8739   55.8305   65.0126  220.8290  246.9028  259.9449
  263.4062  329.4796  371.5943
            0.000000  0.288675  0.000000
    9.0632   50.5274   68.0879  215.3088  250.4716  263.2351
  268.9642  325.4930  369.7370
            0.000000  0.312731  0.000000
  -55.0705   56.0107   70.8649  211.2446  253.8062  268.6159
  274.3115  321.6312  367.9468
            0.000000  0.336788  0.000000
  -73.3534   61.2372   74.2154  209.3103  256.8321  275.5047
  279.3578  318.0192  366.2294
            0.000000  0.360844  0.000000
  -81.2694   66.1313   78.5426  209.3959  259.5043  282.8517
  283.9781  314.8078  364.5700
            0.000000  0.384900  0.000000
  -82.5871   70.6298   83.5438  210.8349  261.8102  287.9798
  289.8677  312.1993  363.0484
            0.000000  0.408956  0.000000
  -79.3145   74.6813   88.6449  212.9158  263.7643  291.0729
  296.2506  310.4750  362.0656
            0.000000  0.433013  0.000000
  -72.5592   78.2476   93.3939  215.1356  265.3960  292.9370
  301.7965  309.9281  362.1635
            0.000000  0.457069  0.000000
  -63.8498   81.3002   97.5425  217.2087  266.7378  293.5374
  306.2448  310.5527  362.9062
            0.000000  0.481125  0.000000
  -54.7204   83.8185  100.9680  218.9510  267.8160  293.2977
  309.4092  311.8784  363.5278
            0.000000  0.505181  0.000000
  -45.9146   85.7890  103.6345  220.3579  268.6474  292.7328
  311.1547  313.3430  363.8477
            0.000000  0.529238  0.000000
  -38.3962   87.2020  105.5217  221.3245  269.2400  292.1742
  311.2601  314.5753  363.8395
            0.000000  0.553294  0.000000
  -33.2035   88.0519  106.6586  221.9370  269.5959  291.7895
  309.6534  315.3767  363.5171
            0.000000  0.577350  0.000000
  -31.3906   88.3357  107.0279  222.1150  269.7147  291.6542
  308.5509  315.6532  363.3404
            0.020833  0.577350  0.000000
  -38.9879   88.3848  108.1262  222.6928  269.8237  291.5857
  308.5306  315.5163  363.2665
            0.041667  0.577350  0.000000
  -48.4403   88.5336  110.6934  224.5673  270.1466  291.3824
  308.4620  315.1069  363.0505
            0.062500  0.577350  0.000000
  -43.4529   88.7754  113.8652  227.8853  270.6886  291.0450
  308.3448  314.4593  362.7068
            0.083333  0.577350  0.000000
   10.3354   89.1060  117.3133  232.3677  271.4420  290.5802
  308.3084  313.6055  362.2735
            0.104167  0.577350  0.000000
   48.6874   89.5129  121.1786  237.1558  272.4038  289.9965
  308.1366  312.6016  361.7685
            0.125000  0.577350  0.000000
   64.1902   89.9861  125.4623  241.8662  273.5504  289.3105
  308.0563  311.4898  361.2579
            0.145833  0.577350  0.000000
   72.3283   90.5082  130.0059  246.2939  274.8580  288.5436
  307.7136  310.3270  360.7539
            0.166667  0.577350  0.000000
   76.6921   91.0639  134.5412  250.6049  276.2795  287.7235
  307.3780  309.1509  360.3089
            0.187500  0.577350  0.000000
   78.4916   91.6325  138.8566  255.0521  277.7668  286.8825
  306.7711  308.0104  359.9872
            0.208333  0.577350  0.000000
   78.9583   92.1952  142.7457  260.1120  279.2507  286.0546
  306.1620  306.9389  359.8555
            0.229167  0.577350  0.000000
   78.0078   92.7310  145.9315  265.5149  280.6636  285.2759
  305.3424  305.9810  359.8890
            0.250000  0.577350  0.000000
   76.9221   93.2187  148.3671  270.4409  281.9240  284.5803
  304.5355  305.1706  360.0004
            0.270833  0.577350  0.000000
   75.0868   93.6383  150.0554  274.3252  282.9558  284.0071
  303.5676  304.5452  360.0902
            0.291667  0.577350  0.000000
   73.6431   93.9661  151.1554  277.1550  283.4712  283.8087
  302.7685  304.1217  360.1571
            0.312500  0.577350  0.000000
   70.8199   94.1818  151.5879  278.7619  283.2445  284.2076
  301.9920  303.8977  360.1910
            0.333333  0.577350  0.000000
   71.9439   94.2583  151.9271  279.3586  283.1534  284.3452
  302.0033  303.8361  360.2107
            0.312500  0.541266  0.000000
   76.6471   93.8970  151.4841  277.5432  283.3641  284.0663
  303.0368  303.9290  360.1713
            0.291667  0.505181  0.000000
   87.7592   92.6744  149.7021  273.0526  282.2797  285.2518
  303.7908  305.7096  360.1574
            0.270833  0.469097  0.000000
   90.3982   93.6536  145.0864  267.2227  280.3093  287.7676
  302.9052  307.1853  360.2260
            0.250000  0.433013  0.000000
   86.9110   94.2835  137.3951  260.8316  277.6872  291.3472
  300.9648  306.4207  360.3031
            0.229167  0.396928  0.000000
   82.0981   90.8987  126.8938  254.3904  274.3247  295.0317
  298.6309  303.2155  360.2799
            0.208333  0.360844  0.000000
   75.9080   84.5368  114.8747  248.6433  270.1254  291.8696
  297.5507  302.6106  360.5653
            0.187500  0.324760  0.000000
   68.3994   76.7359  103.7831  244.4379  265.0446  285.5138
  289.6995  309.0930  362.6315
            0.166667  0.288675  0.000000
   59.7818   69.7207   93.3295  241.6771  259.1346  277.7107
  280.3040  316.2953  365.6999
            0.145833  0.252591  0.000000
   50.3976   65.4231   82.9733  239.8521  252.5775  268.8701
  270.6192  323.8401  369.0589
            0.125000  0.216506  0.000000
   40.6572   65.0539   73.3863  238.7890  245.6652  259.3761
  263.1759  331.3590  372.5409
            0.104167  0.180422  0.000000
   31.0058   60.1570   74.8326  238.7529  243.1394  249.6287
  261.5375  338.4593  375.9868
            0.083333  0.144338  0.000000
   21.9608   49.3767   72.7839  232.2350  240.1183  253.0629
  266.2849  344.7685  379.1475
            0.062500  0.108253  0.000000
   14.1809   37.5104   60.1856  226.5325  231.4781  264.0619
  272.1423  349.9890  381.7070
            0.041667  0.072169  0.000000
    8.5048   25.1014   42.3654  222.0678  224.4638  272.9146
  276.2029  353.9198  383.5468
            0.020833  0.036084  0.000000
    5.2925   12.5553   21.7818  219.2147  219.8479  277.7718
  278.5272  356.4370  384.6883
            0.000000  0.000000  0.000000
    0.1738    0.1738    1.1109  218.2328  218.2328  279.2975
  279.2975  357.4557  385.1518


==> anc/fig12/cos.dat <==
 &plot nbnd=   1, nks=   248 /
            0.333333  0.577350  0.000000
 0.998
            0.330808  0.572976  0.000000
 0.998
            0.328283  0.568603  0.000000
 0.998
            0.325758  0.564229  0.000000
 0.997
            0.323232  0.559855  0.000000
 0.997
            0.320707  0.555481  0.000000
 0.997
            0.318182  0.551107  0.000000
 0.997
            0.315657  0.546733  0.000000
 0.997
            0.313131  0.542359  0.000000
 0.997
            0.310606  0.537985  0.000000
 0.996
            0.308081  0.533612  0.000000
 0.996
            0.305556  0.529238  0.000000
 0.996
            0.303030  0.524864  0.000000
 0.995
            0.300505  0.520490  0.000000
 0.995
            0.297980  0.516116  0.000000
 0.995
            0.295455  0.511742  0.000000
 0.994
            0.292929  0.507368  0.000000
 0.994
            0.290404  0.502995  0.000000
 0.994
            0.287879  0.498621  0.000000
 0.993
            0.285354  0.494247  0.000000
 0.993
            0.282828  0.489873  0.000000
 0.992
            0.280303  0.485499  0.000000
 0.992
            0.277778  0.481125  0.000000
 0.992
            0.275253  0.476751  0.000000
 0.991
            0.272727  0.472377  0.000000
 0.991
            0.270202  0.468004  0.000000
 0.990
            0.267677  0.463630  0.000000
 0.990
            0.265152  0.459256  0.000000
 0.989
            0.262626  0.454882  0.000000
 0.989
            0.260101  0.450508  0.000000
 0.988
            0.257576  0.446134  0.000000
 0.988
            0.255051  0.441760  0.000000
 0.987
            0.252525  0.437387  0.000000
 0.987
            0.250000  0.433013  0.000000
 0.986
            0.247475  0.428639  0.000000
 0.985
            0.244949  0.424265  0.000000
 0.985
            0.242424  0.419891  0.000000
 0.984
            0.239899  0.415517  0.000000
 0.984
            0.237374  0.411143  0.000000
 0.983
            0.234848  0.406770  0.000000
 0.982
            0.232323  0.402396  0.000000
 0.982
            0.229798  0.398022  0.000000
 0.981
            0.227273  0.393648  0.000000
 0.980
            0.224747  0.389274  0.000000
 0.979
            0.222222  0.384900  0.000000
 0.978
            0.219697  0.380526  0.000000
 0.977
            0.217172  0.376152  0.000000
 0.976
            0.214646  0.371779  0.000000
 0.975
            0.212121  0.367405  0.000000
 0.974
            0.209596  0.363031  0.000000
 0.973
            0.207071  0.358657  0.000000
 0.972
            0.204545  0.354283  0.000000
 0.971
            0.202020  0.349909  0.000000
 0.969
            0.199495  0.345535  0.000000
 0.968
            0.196970  0.341162  0.000000
 0.966
            0.194444  0.336788  0.000000
 0.965
            0.191919  0.332414  0.000000
 0.963
            0.189394  0.328040  0.000000
 0.961
            0.186869  0.323666  0.000000
 0.960
            0.184343  0.319292  0.000000
 0.958
            0.181818  0.314918  0.000000
 0.956
            0.179293  0.310544  0.000000
 0.954
            0.176768  0.306171  0.000000
 0.952
            0.174242  0.301797  0.000000
 0.950
            0.171717  0.297423  0.000000
 0.948
            0.169192  0.293049  0.000000
 0.946
            0.166667  0.288675  0.000000
 0.943
            0.164141  0.284301  0.000000
 0.941
            0.161616  0.279927  0.000000
 0.939
            0.159091  0.275554  0.000000
 0.936
            0.156566  0.271180  0.000000
 0.934
            0.154040  0.266806  0.000000
 0.931
            0.151515  0.262432  0.000000
 0.928
            0.148990  0.258058  0.000000
 0.926
            0.146465  0.253684  0.000000
 0.923
            0.143939  0.249310  0.000000
 0.920
            0.141414  0.244936  0.000000
 0.917
            0.138889  0.240563  0.000000
 0.914
            0.136364  0.236189  0.000000
 0.910
            0.133838  0.231815  0.000000
 0.907
            0.131313  0.227441  0.000000
 0.904
            0.128788  0.223067  0.000000
 0.900
            0.126263  0.218693  0.000000
 0.897
            0.123737  0.214319  0.000000
 0.893
            0.121212  0.209946  0.000000
 0.890
            0.118687  0.205572  0.000000
 0.886
            0.116162  0.201198  0.000000
 0.883
            0.113636  0.196824  0.000000
 0.879
            0.111111  0.192450  0.000000
 0.875
            0.108586  0.188076  0.000000
 0.871
            0.106061  0.183702  0.000000
 0.868
            0.103535  0.179328  0.000000
 0.864
            0.101010  0.174955  0.000000
 0.860
            0.098485  0.170581  0.000000
 0.856
            0.095960  0.166207  0.000000
 0.852
            0.093434  0.161833  0.000000
 0.848
            0.090909  0.157459  0.000000
 0.844
            0.088384  0.153085  0.000000
 0.840
            0.085859  0.148711  0.000000
 0.835
            0.083333  0.144338  0.000000
 0.831
            0.080808  0.139964  0.000000
 0.826
            0.078283  0.135590  0.000000
 0.821
            0.075758  0.131216  0.000000
 0.815
            0.073232  0.126842  0.000000
 0.810
            0.070707  0.122468  0.000000
 0.804
            0.068182  0.118094  0.000000
 0.798
            0.065657  0.113721  0.000000
 0.791
            0.063131  0.109347  0.000000
 0.784
            0.060606  0.104973  0.000000
 0.776
            0.058081  0.100599  0.000000
 0.768
            0.055556  0.096225  0.000000
 0.759
            0.053030  0.091851  0.000000
 0.749
            0.050505  0.087477  0.000000
 0.738
            0.047980  0.083103  0.000000
 0.727
            0.045455  0.078730  0.000000
 0.714
            0.042929  0.074356  0.000000
 0.701
            0.040404  0.069982  0.000000
 0.686
            0.037879  0.065608  0.000000
 0.670
            0.035354  0.061234  0.000000
 0.652
            0.032828  0.056860  0.000000
 0.633
            0.030303  0.052486  0.000000
 0.612
            0.027778  0.048113  0.000000
 0.590
            0.025253  0.043739  0.000000
 0.565
            0.022727  0.039365  0.000000
 0.538
            0.020202  0.034991  0.000000
 0.509
            0.017677  0.030617  0.000000
 0.477
            0.015152  0.026243  0.000000
 0.443
            0.012626  0.021869  0.000000
 0.407
            0.010101  0.017495  0.000000
 0.368
            0.007576  0.013122  0.000000
 0.327
            0.005051  0.008748  0.000000
 0.284
            0.002525  0.004374  0.000000
 0.239
            0.000253  0.000437  0.000000
 0.197
            0.000000  0.000506  0.000000
 0.197
            0.000000  0.005064  0.000000
 0.239
            0.000000  0.010129  0.000000
 0.284
            0.000000  0.015193  0.000000
 0.328
            0.000000  0.020258  0.000000
 0.369
            0.000000  0.025322  0.000000
 0.407
            0.000000  0.030387  0.000000
 0.444
            0.000000  0.035451  0.000000
 0.478
            0.000000  0.040516  0.000000
 0.509
            0.000000  0.045580  0.000000
 0.539
            0.000000  0.050645  0.000000
 0.566
            0.000000  0.055709  0.000000
 0.590
            0.000000  0.060774  0.000000
 0.613
            0.000000  0.065838  0.000000
 0.634
            0.000000  0.070903  0.000000
 0.653
            0.000000  0.075967  0.000000
 0.671
            0.000000  0.081032  0.000000
 0.687
            0.000000  0.086096  0.000000
 0.701
            0.000000  0.091161  0.000000
 0.715
            0.000000  0.096225  0.000000
 0.727
            0.000000  0.101290  0.000000
 0.738
            0.000000  0.106354  0.000000
 0.749
            0.000000  0.111418  0.000000
 0.758
            0.000000  0.116483  0.000000
 0.767
            0.000000  0.121547  0.000000
 0.775
            0.000000  0.126612  0.000000
 0.783
            0.000000  0.131676  0.000000
 0.790
            0.000000  0.136741  0.000000
 0.796
            0.000000  0.141805  0.000000
 0.802
            0.000000  0.146870  0.000000
 0.808
            0.000000  0.151934  0.000000
 0.813
            0.000000  0.156999  0.000000
 0.818
            0.000000  0.162063  0.000000
 0.823
            0.000000  0.167128  0.000000
 0.828
            0.000000  0.172192  0.000000
 0.832
            0.000000  0.177257  0.000000
 0.836
            0.000000  0.182321  0.000000
 0.840
            0.000000  0.187386  0.000000
 0.843
            0.000000  0.192450  0.000000
 0.847
            0.000000  0.197515  0.000000
 0.850
            0.000000  0.202579  0.000000
 0.854
            0.000000  0.207644  0.000000
 0.857
            0.000000  0.212708  0.000000
 0.860
            0.000000  0.217772  0.000000
 0.864
            0.000000  0.222837  0.000000
 0.867
            0.000000  0.227901  0.000000
 0.870
            0.000000  0.232966  0.000000
 0.873
            0.000000  0.238030  0.000000
 0.876
            0.000000  0.243095  0.000000
 0.879
            0.000000  0.248159  0.000000
 0.882
            0.000000  0.253224  0.000000
 0.885
            0.000000  0.258288  0.000000
 0.888
            0.000000  0.263353  0.000000
 0.891
            0.000000  0.268417  0.000000
 0.893
            0.000000  0.273482  0.000000
 0.896
            0.000000  0.278546  0.000000
 0.899
            0.000000  0.283611  0.000000
 0.902
            0.000000  0.288675  0.000000
 0.905
            0.000000  0.293740  0.000000
 0.907
            0.000000  0.298804  0.000000
 0.910
            0.000000  0.303869  0.000000
 0.913
            0.000000  0.308933  0.000000
 0.916
            0.000000  0.313998  0.000000
 0.918
            0.000000  0.319062  0.000000
 0.921
            0.000000  0.324126  0.000000
 0.924
            0.000000  0.329191  0.000000
 0.927
            0.000000  0.334255  0.000000
 0.930
            0.000000  0.339320  0.000000
 0.933
            0.000000  0.344384  0.000000
 0.936
            0.000000  0.349449  0.000000
 0.939
            0.000000  0.354513  0.000000
 0.942
            0.000000  0.359578  0.000000
 0.945
            0.000000  0.364642  0.000000
 0.948
            0.000000  0.369707  0.000000
 0.951
            0.000000  0.374771  0.000000
 0.954
            0.000000  0.379836  0.000000
 0.956
            0.000000  0.384900  0.000000
 0.959
            0.000000  0.389965  0.000000
 0.962
            0.000000  0.395029  0.000000
 0.965
            0.000000  0.400094  0.000000
 0.967
            0.000000  0.405158  0.000000
 0.970
            0.000000  0.410223  0.000000
 0.972
            0.000000  0.415287  0.000000
 0.974
            0.000000  0.420352  0.000000
 0.976
            0.000000  0.425416  0.000000
 0.978
            0.000000  0.430480  0.000000
 0.980
            0.000000  0.435545  0.000000
 0.982
            0.000000  0.440609  0.000000
 0.983
            0.000000  0.445674  0.000000
 0.985
            0.000000  0.450738  0.000000
 0.986
            0.000000  0.455803  0.000000
 0.987
            0.000000  0.460867  0.000000
 0.989
            0.000000  0.465932  0.000000
 0.990
            0.000000  0.470996  0.000000
 0.990
            0.000000  0.476061  0.000000
 0.991
            0.000000  0.481125  0.000000
 0.992
            0.000000  0.486190  0.000000
 0.993
            0.000000  0.491254  0.000000
 0.993
            0.000000  0.496319  0.000000
 0.994
            0.000000  0.501383  0.000000
 0.994
            0.000000  0.506448  0.000000
 0.995
            0.000000  0.511512  0.000000
 0.995
            0.000000  0.516577  0.000000
 0.996
            0.000000  0.521641  0.000000
 0.996
            0.000000  0.526706  0.000000
 0.996
            0.000000  0.531770  0.000000
 0.996
            0.000000  0.536834  0.000000
 0.997
            0.000000  0.541899  0.000000
 0.997
            0.000000  0.546963  0.000000
 0.997
            0.000000  0.552028  0.000000
 0.997
            0.000000  0.557092  0.000000
 0.997
            0.000000  0.562157  0.000000
 0.997
            0.000000  0.567221  0.000000
 0.997
            0.000000  0.572286  0.000000
 0.997
            0.000000  0.577350  0.000000
 0.997


==> anc/fig12/cosnol.dat <==
 &plot nbnd=   1, nks=   248 /
            0.333333  0.577350  0.000000
 0.998
            0.330808  0.572976  0.000000
 0.998
            0.328283  0.568603  0.000000
 0.998
            0.325758  0.564229  0.000000
 0.997
            0.323232  0.559855  0.000000
 0.997
            0.320707  0.555481  0.000000
 0.997
            0.318182  0.551107  0.000000
 0.997
            0.315657  0.546733  0.000000
 0.997
            0.313131  0.542359  0.000000
 0.997
            0.310606  0.537985  0.000000
 0.996
            0.308081  0.533612  0.000000
 0.996
            0.305556  0.529238  0.000000
 0.996
            0.303030  0.524864  0.000000
 0.995
            0.300505  0.520490  0.000000
 0.995
            0.297980  0.516116  0.000000
 0.995
            0.295455  0.511742  0.000000
 0.994
            0.292929  0.507368  0.000000
 0.994
            0.290404  0.502995  0.000000
 0.994
            0.287879  0.498621  0.000000
 0.993
            0.285354  0.494247  0.000000
 0.993
            0.282828  0.489873  0.000000
 0.992
            0.280303  0.485499  0.000000
 0.992
            0.277778  0.481125  0.000000
 0.992
            0.275253  0.476751  0.000000
 0.991
            0.272727  0.472377  0.000000
 0.991
            0.270202  0.468004  0.000000
 0.990
            0.267677  0.463630  0.000000
 0.990
            0.265152  0.459256  0.000000
 0.990
            0.262626  0.454882  0.000000
 0.989
            0.260101  0.450508  0.000000
 0.988
            0.257576  0.446134  0.000000
 0.988
            0.255051  0.441760  0.000000
 0.987
            0.252525  0.437387  0.000000
 0.987
            0.250000  0.433013  0.000000
 0.986
            0.247475  0.428639  0.000000
 0.985
            0.244949  0.424265  0.000000
 0.985
            0.242424  0.419891  0.000000
 0.984
            0.239899  0.415517  0.000000
 0.983
            0.237374  0.411143  0.000000
 0.982
            0.234848  0.406770  0.000000
 0.981
            0.232323  0.402396  0.000000
 0.981
            0.229798  0.398022  0.000000
 0.980
            0.227273  0.393648  0.000000
 0.979
            0.224747  0.389274  0.000000
 0.978
            0.222222  0.384900  0.000000
 0.977
            0.219697  0.380526  0.000000
 0.976
            0.217172  0.376152  0.000000
 0.976
            0.214646  0.371779  0.000000
 0.975
            0.212121  0.367405  0.000000
 0.974
            0.209596  0.363031  0.000000
 0.973
            0.207071  0.358657  0.000000
 0.972
            0.204545  0.354283  0.000000
 0.971
            0.202020  0.349909  0.000000
 0.970
            0.199495  0.345535  0.000000
 0.969
            0.196970  0.341162  0.000000
 0.968
            0.194444  0.336788  0.000000
 0.967
            0.191919  0.332414  0.000000
 0.965
            0.189394  0.328040  0.000000
 0.964
            0.186869  0.323666  0.000000
 0.962
            0.184343  0.319292  0.000000
 0.961
            0.181818  0.314918  0.000000
 0.959
            0.179293  0.310544  0.000000
 0.957
            0.176768  0.306171  0.000000
 0.954
            0.174242  0.301797  0.000000
 0.952
            0.171717  0.297423  0.000000
 0.949
            0.169192  0.293049  0.000000
 0.946
            0.166667  0.288675  0.000000
 0.943
            0.164141  0.284301  0.000000
 0.940
            0.161616  0.279927  0.000000
 0.937
            0.159091  0.275554  0.000000
 0.934
            0.156566  0.271180  0.000000
 0.930
            0.154040  0.266806  0.000000
 0.927
            0.151515  0.262432  0.000000
 0.923
            0.148990  0.258058  0.000000
 0.920
            0.146465  0.253684  0.000000
 0.917
            0.143939  0.249310  0.000000
 0.914
            0.141414  0.244936  0.000000
 0.911
            0.138889  0.240563  0.000000
 0.908
            0.136364  0.236189  0.000000
 0.906
            0.133838  0.231815  0.000000
 0.903
            0.131313  0.227441  0.000000
 0.901
            0.128788  0.223067  0.000000
 0.899
            0.126263  0.218693  0.000000
 0.898
            0.123737  0.214319  0.000000
 0.896
            0.121212  0.209946  0.000000
 0.894
            0.118687  0.205572  0.000000
 0.893
            0.116162  0.201198  0.000000
 0.891
            0.113636  0.196824  0.000000
 0.889
            0.111111  0.192450  0.000000
 0.887
            0.108586  0.188076  0.000000
 0.885
            0.106061  0.183702  0.000000
 0.882
            0.103535  0.179328  0.000000
 0.879
            0.101010  0.174955  0.000000
 0.875
            0.098485  0.170581  0.000000
 0.871
            0.095960  0.166207  0.000000
 0.866
            0.093434  0.161833  0.000000
 0.860
            0.090909  0.157459  0.000000
 0.853
            0.088384  0.153085  0.000000
 0.846
            0.085859  0.148711  0.000000
 0.839
            0.083333  0.144338  0.000000
 0.831
            0.080808  0.139964  0.000000
 0.822
            0.078283  0.135590  0.000000
 0.813
            0.075758  0.131216  0.000000
 0.803
            0.073232  0.126842  0.000000
 0.794
            0.070707  0.122468  0.000000
 0.785
            0.068182  0.118094  0.000000
 0.776
            0.065657  0.113721  0.000000
 0.767
            0.063131  0.109347  0.000000
 0.759
            0.060606  0.104973  0.000000
 0.751
            0.058081  0.100599  0.000000
 0.745
            0.055556  0.096225  0.000000
 0.739
            0.053030  0.091851  0.000000
 0.735
            0.050505  0.087477  0.000000
 0.732
            0.047980  0.083103  0.000000
 0.730
            0.045455  0.078730  0.000000
 0.730
            0.042929  0.074356  0.000000
 0.732
            0.040404  0.069982  0.000000
 0.735
            0.037879  0.065608  0.000000
 0.741
            0.035354  0.061234  0.000000
 0.749
            0.032828  0.056860  0.000000
 0.759
            0.030303  0.052486  0.000000
 0.772
            0.027778  0.048113  0.000000
 0.787
            0.025253  0.043739  0.000000
 0.804
            0.022727  0.039365  0.000000
 0.825
            0.020202  0.034991  0.000000
 0.847
            0.017677  0.030617  0.000000
 0.871
            0.015152  0.026243  0.000000
 0.896
            0.012626  0.021869  0.000000
 0.922
            0.010101  0.017495  0.000000
 0.946
            0.007576  0.013122  0.000000
 0.968
            0.005051  0.008748  0.000000
 0.985
            0.002525  0.004374  0.000000
 0.996
            0.000253  0.000437  0.000000
 1.000
            0.000000  0.000506  0.000000
 1.000
            0.000000  0.005064  0.000000
 0.996
            0.000000  0.010129  0.000000
 0.985
            0.000000  0.015193  0.000000
 0.968
            0.000000  0.020258  0.000000
 0.946
            0.000000  0.025322  0.000000
 0.922
            0.000000  0.030387  0.000000
 0.896
            0.000000  0.035451  0.000000
 0.871
            0.000000  0.040516  0.000000
 0.846
            0.000000  0.045580  0.000000
 0.824
            0.000000  0.050645  0.000000
 0.804
            0.000000  0.055709  0.000000
 0.786
            0.000000  0.060774  0.000000
 0.771
            0.000000  0.065838  0.000000
 0.758
            0.000000  0.070903  0.000000
 0.748
            0.000000  0.075967  0.000000
 0.740
            0.000000  0.081032  0.000000
 0.734
            0.000000  0.086096  0.000000
 0.730
            0.000000  0.091161  0.000000
 0.727
            0.000000  0.096225  0.000000
 0.727
            0.000000  0.101290  0.000000
 0.728
            0.000000  0.106354  0.000000
 0.730
            0.000000  0.111418  0.000000
 0.734
            0.000000  0.116483  0.000000
 0.739
            0.000000  0.121547  0.000000
 0.744
            0.000000  0.126612  0.000000
 0.751
            0.000000  0.131676  0.000000
 0.758
            0.000000  0.136741  0.000000
 0.765
            0.000000  0.141805  0.000000
 0.773
            0.000000  0.146870  0.000000
 0.781
            0.000000  0.151934  0.000000
 0.789
            0.000000  0.156999  0.000000
 0.798
            0.000000  0.162063  0.000000
 0.806
            0.000000  0.167128  0.000000
 0.814
            0.000000  0.172192  0.000000
 0.821
            0.000000  0.177257  0.000000
 0.828
            0.000000  0.182321  0.000000
 0.835
            0.000000  0.187386  0.000000
 0.841
            0.000000  0.192450  0.000000
 0.847
            0.000000  0.197515  0.000000
 0.852
            0.000000  0.202579  0.000000
 0.857
            0.000000  0.207644  0.000000
 0.861
            0.000000  0.212708  0.000000
 0.865
            0.000000  0.217772  0.000000
 0.869
            0.000000  0.222837  0.000000
 0.872
            0.000000  0.227901  0.000000
 0.875
            0.000000  0.232966  0.000000
 0.878
            0.000000  0.238030  0.000000
 0.880
            0.000000  0.243095  0.000000
 0.883
            0.000000  0.248159  0.000000
 0.885
            0.000000  0.253224  0.000000
 0.887
            0.000000  0.258288  0.000000
 0.890
            0.000000  0.263353  0.000000
 0.892
            0.000000  0.268417  0.000000
 0.894
            0.000000  0.273482  0.000000
 0.897
            0.000000  0.278546  0.000000
 0.899
            0.000000  0.283611  0.000000
 0.902
            0.000000  0.288675  0.000000
 0.905
            0.000000  0.293740  0.000000
 0.907
            0.000000  0.298804  0.000000
 0.910
            0.000000  0.303869  0.000000
 0.913
            0.000000  0.308933  0.000000
 0.916
            0.000000  0.313998  0.000000
 0.919
            0.000000  0.319062  0.000000
 0.922
            0.000000  0.324126  0.000000
 0.925
            0.000000  0.329191  0.000000
 0.928
            0.000000  0.334255  0.000000
 0.931
            0.000000  0.339320  0.000000
 0.934
            0.000000  0.344384  0.000000
 0.937
            0.000000  0.349449  0.000000
 0.940
            0.000000  0.354513  0.000000
 0.942
            0.000000  0.359578  0.000000
 0.945
            0.000000  0.364642  0.000000
 0.948
            0.000000  0.369707  0.000000
 0.951
            0.000000  0.374771  0.000000
 0.954
            0.000000  0.379836  0.000000
 0.957
            0.000000  0.384900  0.000000
 0.959
            0.000000  0.389965  0.000000
 0.962
            0.000000  0.395029  0.000000
 0.964
            0.000000  0.400094  0.000000
 0.967
            0.000000  0.405158  0.000000
 0.969
            0.000000  0.410223  0.000000
 0.972
            0.000000  0.415287  0.000000
 0.974
            0.000000  0.420352  0.000000
 0.976
            0.000000  0.425416  0.000000
 0.978
            0.000000  0.430480  0.000000
 0.980
            0.000000  0.435545  0.000000
 0.982
            0.000000  0.440609  0.000000
 0.983
            0.000000  0.445674  0.000000
 0.985
            0.000000  0.450738  0.000000
 0.986
            0.000000  0.455803  0.000000
 0.987
            0.000000  0.460867  0.000000
 0.988
            0.000000  0.465932  0.000000
 0.989
            0.000000  0.470996  0.000000
 0.990
            0.000000  0.476061  0.000000
 0.991
            0.000000  0.481125  0.000000
 0.992
            0.000000  0.486190  0.000000
 0.993
            0.000000  0.491254  0.000000
 0.993
            0.000000  0.496319  0.000000
 0.994
            0.000000  0.501383  0.000000
 0.994
            0.000000  0.506448  0.000000
 0.995
            0.000000  0.511512  0.000000
 0.995
            0.000000  0.516577  0.000000
 0.996
            0.000000  0.521641  0.000000
 0.996
            0.000000  0.526706  0.000000
 0.996
            0.000000  0.531770  0.000000
 0.996
            0.000000  0.536834  0.000000
 0.997
            0.000000  0.541899  0.000000
 0.997
            0.000000  0.546963  0.000000
 0.997
            0.000000  0.552028  0.000000
 0.997
            0.000000  0.557092  0.000000
 0.997
            0.000000  0.562157  0.000000
 0.997
            0.000000  0.567221  0.000000
 0.997
            0.000000  0.572286  0.000000
 0.997
            0.000000  0.577350  0.000000
 0.997


==> anc/fig12/eig.dat <==
 &plot nbnd=   2, nks=   248 /
            0.333333  0.577350  0.000000
 -0.000000432  0.000364228
            0.330808  0.572976  0.000000
 -0.000000435  0.000364121
            0.328283  0.568603  0.000000
 -0.000000444  0.000363705
            0.325758  0.564229  0.000000
 -0.000000459  0.000362976
            0.323232  0.559855  0.000000
 -0.000000479  0.000361940
            0.320707  0.555481  0.000000
 -0.000000505  0.000360610
            0.318182  0.551107  0.000000
 -0.000000535  0.000359008
            0.315657  0.546733  0.000000
 -0.000000570  0.000357160
            0.313131  0.542359  0.000000
 -0.000000608  0.000355097
            0.310606  0.537985  0.000000
 -0.000000650  0.000352852
            0.308081  0.533612  0.000000
 -0.000000694  0.000350460
            0.305556  0.529238  0.000000
 -0.000000741  0.000347953
            0.303030  0.524864  0.000000
 -0.000000790  0.000345364
            0.300505  0.520490  0.000000
 -0.000000841  0.000342723
            0.297980  0.516116  0.000000
 -0.000000893  0.000340057
            0.295455  0.511742  0.000000
 -0.000000946  0.000337391
            0.292929  0.507368  0.000000
 -0.000001002  0.000334746
            0.290404  0.502995  0.000000
 -0.000001058  0.000332143
            0.287879  0.498621  0.000000
 -0.000001116  0.000329598
            0.285354  0.494247  0.000000
 -0.000001175  0.000327127
            0.282828  0.489873  0.000000
 -0.000001235  0.000324744
            0.280303  0.485499  0.000000
 -0.000001297  0.000322461
            0.277778  0.481125  0.000000
 -0.000001359  0.000320288
            0.275253  0.476751  0.000000
 -0.000001424  0.000318235
            0.272727  0.472377  0.000000
 -0.000001489  0.000316311
            0.270202  0.468004  0.000000
 -0.000001556  0.000314524
            0.267677  0.463630  0.000000
 -0.000001624  0.000312881
            0.265152  0.459256  0.000000
 -0.000001693  0.000311386
            0.262626  0.454882  0.000000
 -0.000001764  0.000310045
            0.260101  0.450508  0.000000
 -0.000001837  0.000308861
            0.257576  0.446134  0.000000
 -0.000001912  0.000307837
            0.255051  0.441760  0.000000
 -0.000001988  0.000306974
            0.252525  0.437387  0.000000
 -0.000002068  0.000306270
            0.250000  0.433013  0.000000
 -0.000002149  0.000305725
            0.247475  0.428639  0.000000
 -0.000002234  0.000305335
            0.244949  0.424265  0.000000
 -0.000002323  0.000305096
            0.242424  0.419891  0.000000
 -0.000002415  0.000305001
            0.239899  0.415517  0.000000
 -0.000002513  0.000305044
            0.237374  0.411143  0.000000
 -0.000002615  0.000305216
            0.234848  0.406770  0.000000
 -0.000002724  0.000305507
            0.232323  0.402396  0.000000
 -0.000002838  0.000305908
            0.229798  0.398022  0.000000
 -0.000002960  0.000306408
            0.227273  0.393648  0.000000
 -0.000003090  0.000306995
            0.224747  0.389274  0.000000
 -0.000003228  0.000307658
            0.222222  0.384900  0.000000
 -0.000003375  0.000308387
            0.219697  0.380526  0.000000
 -0.000003531  0.000309171
            0.217172  0.376152  0.000000
 -0.000003698  0.000310000
            0.214646  0.371779  0.000000
 -0.000003875  0.000310866
            0.212121  0.367405  0.000000
 -0.000004064  0.000311762
            0.209596  0.363031  0.000000
 -0.000004264  0.000312681
            0.207071  0.358657  0.000000
 -0.000004476  0.000313621
            0.204545  0.354283  0.000000
 -0.000004700  0.000314580
            0.202020  0.349909  0.000000
 -0.000004937  0.000315557
            0.199495  0.345535  0.000000
 -0.000005186  0.000316556
            0.196970  0.341162  0.000000
 -0.000005449  0.000317582
            0.194444  0.336788  0.000000
 -0.000005725  0.000318643
            0.191919  0.332414  0.000000
 -0.000006015  0.000319749
            0.189394  0.328040  0.000000
 -0.000006319  0.000320912
            0.186869  0.323666  0.000000
 -0.000006638  0.000322148
            0.184343  0.319292  0.000000
 -0.000006973  0.000323472
            0.181818  0.314918  0.000000
 -0.000007323  0.000324905
            0.179293  0.310544  0.000000
 -0.000007691  0.000326466
            0.176768  0.306171  0.000000
 -0.000008076  0.000328177
            0.174242  0.301797  0.000000
 -0.000008482  0.000330063
            0.171717  0.297423  0.000000
 -0.000008908  0.000332146
            0.169192  0.293049  0.000000
 -0.000009357  0.000334452
            0.166667  0.288675  0.000000
 -0.000009831  0.000337005
            0.164141  0.284301  0.000000
 -0.000010333  0.000339829
            0.161616  0.279927  0.000000
 -0.000010864  0.000342949
            0.159091  0.275554  0.000000
 -0.000011428  0.000346387
            0.156566  0.271180  0.000000
 -0.000012028  0.000350165
            0.154040  0.266806  0.000000
 -0.000012666  0.000354304
            0.151515  0.262432  0.000000
 -0.000013347  0.000358823
            0.148990  0.258058  0.000000
 -0.000014073  0.000363739
            0.146465  0.253684  0.000000
 -0.000014848  0.000369067
            0.143939  0.249310  0.000000
 -0.000015676  0.000374820
            0.141414  0.244936  0.000000
 -0.000016560  0.000381009
            0.138889  0.240563  0.000000
 -0.000017503  0.000387644
            0.136364  0.236189  0.000000
 -0.000018510  0.000394731
            0.133838  0.231815  0.000000
 -0.000019582  0.000402275
            0.131313  0.227441  0.000000
 -0.000020723  0.000410278
            0.128788  0.223067  0.000000
 -0.000021936  0.000418740
            0.126263  0.218693  0.000000
 -0.000023223  0.000427659
            0.123737  0.214319  0.000000
 -0.000024587  0.000437032
            0.121212  0.209946  0.000000
 -0.000026030  0.000446853
            0.118687  0.205572  0.000000
 -0.000027554  0.000457113
            0.116162  0.201198  0.000000
 -0.000029161  0.000467803
            0.113636  0.196824  0.000000
 -0.000030853  0.000478912
            0.111111  0.192450  0.000000
 -0.000032632  0.000490425
            0.108586  0.188076  0.000000
 -0.000034500  0.000502329
            0.106061  0.183702  0.000000
 -0.000036460  0.000514606
            0.103535  0.179328  0.000000
 -0.000038516  0.000527241
            0.101010  0.174955  0.000000
 -0.000040671  0.000540214
            0.098485  0.170581  0.000000
 -0.000042931  0.000553506
            0.095960  0.166207  0.000000
 -0.000045302  0.000567100
            0.093434  0.161833  0.000000
 -0.000047792  0.000580975
            0.090909  0.157459  0.000000
 -0.000050410  0.000595113
            0.088384  0.153085  0.000000
 -0.000053167  0.000609497
            0.085859  0.148711  0.000000
 -0.000056077  0.000624111
            0.083333  0.144338  0.000000
 -0.000059156  0.000638941
            0.080808  0.139964  0.000000
 -0.000062422  0.000653975
            0.078283  0.135590  0.000000
 -0.000065896  0.000669204
            0.075758  0.131216  0.000000
 -0.000069604  0.000684625
            0.073232  0.126842  0.000000
 -0.000073572  0.000700235
            0.070707  0.122468  0.000000
 -0.000077834  0.000716041
            0.068182  0.118094  0.000000
 -0.000082425  0.000732051
            0.065657  0.113721  0.000000
 -0.000087389  0.000748282
            0.063131  0.109347  0.000000
 -0.000092774  0.000764757
            0.060606  0.104973  0.000000
 -0.000098636  0.000781510
            0.058081  0.100599  0.000000
 -0.000105041  0.000798581
            0.055556  0.096225  0.000000
 -0.000112066  0.000816024
            0.053030  0.091851  0.000000
 -0.000119804  0.000833907
            0.050505  0.087477  0.000000
 -0.000128361  0.000852312
            0.047980  0.083103  0.000000
 -0.000137868  0.000871343
            0.045455  0.078730  0.000000
 -0.000148481  0.000891127
            0.042929  0.074356  0.000000
 -0.000160388  0.000911822
            0.040404  0.069982  0.000000
 -0.000173819  0.000933621
            0.037879  0.065608  0.000000
 -0.000189052  0.000956768
            0.035354  0.061234  0.000000
 -0.000206433  0.000981562
            0.032828  0.056860  0.000000
 -0.000226386  0.001008382
            0.030303  0.052486  0.000000
 -0.000249445  0.001037705
            0.027778  0.048113  0.000000
 -0.000276278  0.001070138
            0.025253  0.043739  0.000000
 -0.000307743  0.001106468
            0.022727  0.039365  0.000000
 -0.000344949  0.001147719
            0.020202  0.034991  0.000000
 -0.000389356  0.001195253
            0.017677  0.030617  0.000000
 -0.000442930  0.001250911
            0.015152  0.026243  0.000000
 -0.000508379  0.001317247
            0.012626  0.021869  0.000000
 -0.000589548  0.001397896
            0.010101  0.017495  0.000000
 -0.000692084  0.001498213
            0.007576  0.013122  0.000000
 -0.000824647  0.001626428
            0.005051  0.008748  0.000000
 -0.001001250  0.001795869
            0.002525  0.004374  0.000000
 -0.001246163  0.002029638
            0.000253  0.000437  0.000000
 -0.001562227  0.002330487
            0.000000  0.000506  0.000000
 -0.001562105  0.002330382
            0.000000  0.005064  0.000000
 -0.001245311  0.002028916
            0.000000  0.010129  0.000000
 -0.001000039  0.001794852
            0.000000  0.015193  0.000000
 -0.000823297  0.001625294
            0.000000  0.020258  0.000000
 -0.000690701  0.001497038
            0.000000  0.025322  0.000000
 -0.000588188  0.001396711
            0.000000  0.030387  0.000000
 -0.000507070  0.001316061
            0.000000  0.035451  0.000000
 -0.000441686  0.001249723
            0.000000  0.040516  0.000000
 -0.000388185  0.001194055
            0.000000  0.045580  0.000000
 -0.000343854  0.001146504
            0.000000  0.050645  0.000000
 -0.000306724  0.001105225
            0.000000  0.055709  0.000000
 -0.000275333  0.001068857
            0.000000  0.060774  0.000000
 -0.000248571  0.001036374
            0.000000  0.065838  0.000000
 -0.000225583  0.001006991
            0.000000  0.070903  0.000000
 -0.000205697  0.000980099
            0.000000  0.075967  0.000000
 -0.000188382  0.000955220
            0.000000  0.081032  0.000000
 -0.000173213  0.000931974
            0.000000  0.086096  0.000000
 -0.000159845  0.000910058
            0.000000  0.091161  0.000000
 -0.000147998  0.000889229
            0.000000  0.096225  0.000000
 -0.000137445  0.000869288
            0.000000  0.101290  0.000000
 -0.000127995  0.000850076
            0.000000  0.106354  0.000000
 -0.000119494  0.000831462
            0.000000  0.111418  0.000000
 -0.000111812  0.000813340
            0.000000  0.116483  0.000000
 -0.000104839  0.000795624
            0.000000  0.121547  0.000000
 -0.000098484  0.000778244
            0.000000  0.126612  0.000000
 -0.000092670  0.000761146
            0.000000  0.131676  0.000000
 -0.000087330  0.000744284
            0.000000  0.136741  0.000000
 -0.000082409  0.000727626
            0.000000  0.141805  0.000000
 -0.000077858  0.000711148
            0.000000  0.146870  0.000000
 -0.000073635  0.000694834
            0.000000  0.151934  0.000000
 -0.000069702  0.000678673
            0.000000  0.156999  0.000000
 -0.000066029  0.000662663
            0.000000  0.162063  0.000000
 -0.000062588  0.000646806
            0.000000  0.167128  0.000000
 -0.000059355  0.000631108
            0.000000  0.172192  0.000000
 -0.000056308  0.000615579
            0.000000  0.177257  0.000000
 -0.000053431  0.000600233
            0.000000  0.182321  0.000000
 -0.000050707  0.000585086
            0.000000  0.187386  0.000000
 -0.000048124  0.000570154
            0.000000  0.192450  0.000000
 -0.000045670  0.000555456
            0.000000  0.197515  0.000000
 -0.000043336  0.000541010
            0.000000  0.202579  0.000000
 -0.000041114  0.000526837
            0.000000  0.207644  0.000000
 -0.000038997  0.000512953
            0.000000  0.212708  0.000000
 -0.000036981  0.000499375
            0.000000  0.217772  0.000000
 -0.000035059  0.000486120
            0.000000  0.222837  0.000000
 -0.000033229  0.000473202
            0.000000  0.227901  0.000000
 -0.000031486  0.000460634
            0.000000  0.232966  0.000000
 -0.000029828  0.000448427
            0.000000  0.238030  0.000000
 -0.000028250  0.000436591
            0.000000  0.243095  0.000000
 -0.000026752  0.000425133
            0.000000  0.248159  0.000000
 -0.000025329  0.000414060
            0.000000  0.253224  0.000000
 -0.000023979  0.000403377
            0.000000  0.258288  0.000000
 -0.000022699  0.000393089
            0.000000  0.263353  0.000000
 -0.000021486  0.000383199
            0.000000  0.268417  0.000000
 -0.000020337  0.000373711
            0.000000  0.273482  0.000000
 -0.000019250  0.000364627
            0.000000  0.278546  0.000000
 -0.000018222  0.000355950
            0.000000  0.283611  0.000000
 -0.000017248  0.000347684
            0.000000  0.288675  0.000000
 -0.000016327  0.000339831
            0.000000  0.293740  0.000000
 -0.000015456  0.000332396
            0.000000  0.298804  0.000000
 -0.000014631  0.000325384
            0.000000  0.303869  0.000000
 -0.000013850  0.000318801
            0.000000  0.308933  0.000000
 -0.000013110  0.000312654
            0.000000  0.313998  0.000000
 -0.000012409  0.000306949
            0.000000  0.319062  0.000000
 -0.000011744  0.000301696
            0.000000  0.324126  0.000000
 -0.000011113  0.000296904
            0.000000  0.329191  0.000000
 -0.000010515  0.000292581
            0.000000  0.334255  0.000000
 -0.000009946  0.000288739
            0.000000  0.339320  0.000000
 -0.000009405  0.000285388
            0.000000  0.344384  0.000000
 -0.000008891  0.000282537
            0.000000  0.349449  0.000000
 -0.000008401  0.000280198
            0.000000  0.354513  0.000000
 -0.000007936  0.000278380
            0.000000  0.359578  0.000000
 -0.000007492  0.000277092
            0.000000  0.364642  0.000000
 -0.000007069  0.000276341
            0.000000  0.369707  0.000000
 -0.000006667  0.000276134
            0.000000  0.374771  0.000000
 -0.000006283  0.000276476
            0.000000  0.379836  0.000000
 -0.000005917  0.000277369
            0.000000  0.384900  0.000000
 -0.000005569  0.000278814
            0.000000  0.389965  0.000000
 -0.000005237  0.000280809
            0.000000  0.395029  0.000000
 -0.000004922  0.000283349
            0.000000  0.400094  0.000000
 -0.000004622  0.000286426
            0.000000  0.405158  0.000000
 -0.000004336  0.000290031
            0.000000  0.410223  0.000000
 -0.000004066  0.000294149
            0.000000  0.415287  0.000000
 -0.000003809  0.000298764
            0.000000  0.420352  0.000000
 -0.000003566  0.000303855
            0.000000  0.425416  0.000000
 -0.000003336  0.000309400
            0.000000  0.430480  0.000000
 -0.000003119  0.000315371
            0.000000  0.435545  0.000000
 -0.000002915  0.000321740
            0.000000  0.440609  0.000000
 -0.000002722  0.000328474
            0.000000  0.445674  0.000000
 -0.000002541  0.000335539
            0.000000  0.450738  0.000000
 -0.000002371  0.000342898
            0.000000  0.455803  0.000000
 -0.000002211  0.000350509
            0.000000  0.460867  0.000000
 -0.000002062  0.000358333
            0.000000  0.465932  0.000000
 -0.000001923  0.000366324
            0.000000  0.470996  0.000000
 -0.000001793  0.000374437
            0.000000  0.476061  0.000000
 -0.000001671  0.000382625
            0.000000  0.481125  0.000000
 -0.000001559  0.000390840
            0.000000  0.486190  0.000000
 -0.000001454  0.000399032
            0.000000  0.491254  0.000000
 -0.000001357  0.000407152
            0.000000  0.496319  0.000000
 -0.000001267  0.000415149
            0.000000  0.501383  0.000000
 -0.000001185  0.000422973
            0.000000  0.506448  0.000000
 -0.000001109  0.000430574
            0.000000  0.511512  0.000000
 -0.000001040  0.000437903
            0.000000  0.516577  0.000000
 -0.000000977  0.000444911
            0.000000  0.521641  0.000000
 -0.000000920  0.000451553
            0.000000  0.526706  0.000000
 -0.000000869  0.000457783
            0.000000  0.531770  0.000000
 -0.000000824  0.000463559
            0.000000  0.536834  0.000000
 -0.000000783  0.000468842
            0.000000  0.541899  0.000000
 -0.000000748  0.000473594
            0.000000  0.546963  0.000000
 -0.000000718  0.000477783
            0.000000  0.552028  0.000000
 -0.000000693  0.000481380
            0.000000  0.557092  0.000000
 -0.000000672  0.000484357
            0.000000  0.562157  0.000000
 -0.000000657  0.000486696
            0.000000  0.567221  0.000000
 -0.000000646  0.000488378
            0.000000  0.572286  0.000000
 -0.000000639  0.000489393
            0.000000  0.577350  0.000000
 -0.000000637  0.000489732


==> anc/fig12/eig00.dat <==
 &plot nbnd=   1, nks=   248 /
            0.333333  0.577350  0.000000
  0.000319823
            0.330808  0.572976  0.000000
  0.000319766
            0.328283  0.568603  0.000000
  0.000319505
            0.325758  0.564229  0.000000
  0.000319033
            0.323232  0.559855  0.000000
  0.000318351
            0.320707  0.555481  0.000000
  0.000317462
            0.318182  0.551107  0.000000
  0.000316380
            0.315657  0.546733  0.000000
  0.000315119
            0.313131  0.542359  0.000000
  0.000313700
            0.310606  0.537985  0.000000
  0.000312144
            0.308081  0.533612  0.000000
  0.000310475
            0.305556  0.529238  0.000000
  0.000308716
            0.303030  0.524864  0.000000
  0.000306890
            0.300505  0.520490  0.000000
  0.000305019
            0.297980  0.516116  0.000000
  0.000303124
            0.295455  0.511742  0.000000
  0.000301225
            0.292929  0.507368  0.000000
  0.000299340
            0.290404  0.502995  0.000000
  0.000297484
            0.287879  0.498621  0.000000
  0.000295674
            0.285354  0.494247  0.000000
  0.000293923
            0.282828  0.489873  0.000000
  0.000292244
            0.280303  0.485499  0.000000
  0.000290648
            0.277778  0.481125  0.000000
  0.000289148
            0.275253  0.476751  0.000000
  0.000287752
            0.272727  0.472377  0.000000
  0.000286470
            0.270202  0.468004  0.000000
  0.000285310
            0.267677  0.463630  0.000000
  0.000284280
            0.265152  0.459256  0.000000
  0.000283385
            0.262626  0.454882  0.000000
  0.000282631
            0.260101  0.450508  0.000000
  0.000282022
            0.257576  0.446134  0.000000
  0.000281561
            0.255051  0.441760  0.000000
  0.000281248
            0.252525  0.437387  0.000000
  0.000281083
            0.250000  0.433013  0.000000
  0.000281066
            0.247475  0.428639  0.000000
  0.000281193
            0.244949  0.424265  0.000000
  0.000281460
            0.242424  0.419891  0.000000
  0.000281861
            0.239899  0.415517  0.000000
  0.000282391
            0.237374  0.411143  0.000000
  0.000283042
            0.234848  0.406770  0.000000
  0.000283804
            0.232323  0.402396  0.000000
  0.000284670
            0.229798  0.398022  0.000000
  0.000285630
            0.227273  0.393648  0.000000
  0.000286675
            0.224747  0.389274  0.000000
  0.000287797
            0.222222  0.384900  0.000000
  0.000288985
            0.219697  0.380526  0.000000
  0.000290234
            0.217172  0.376152  0.000000
  0.000291535
            0.214646  0.371779  0.000000
  0.000292884
            0.212121  0.367405  0.000000
  0.000294277
            0.209596  0.363031  0.000000
  0.000295712
            0.207071  0.358657  0.000000
  0.000297188
            0.204545  0.354283  0.000000
  0.000298708
            0.202020  0.349909  0.000000
  0.000300275
            0.199495  0.345535  0.000000
  0.000301897
            0.196970  0.341162  0.000000
  0.000303581
            0.194444  0.336788  0.000000
  0.000305338
            0.191919  0.332414  0.000000
  0.000307183
            0.189394  0.328040  0.000000
  0.000309129
            0.186869  0.323666  0.000000
  0.000311194
            0.184343  0.319292  0.000000
  0.000313398
            0.181818  0.314918  0.000000
  0.000315760
            0.179293  0.310544  0.000000
  0.000318302
            0.176768  0.306171  0.000000
  0.000321047
            0.174242  0.301797  0.000000
  0.000324018
            0.171717  0.297423  0.000000
  0.000327238
            0.169192  0.293049  0.000000
  0.000330732
            0.166667  0.288675  0.000000
  0.000334522
            0.164141  0.284301  0.000000
  0.000338631
            0.161616  0.279927  0.000000
  0.000343080
            0.159091  0.275554  0.000000
  0.000347889
            0.156566  0.271180  0.000000
  0.000353077
            0.154040  0.266806  0.000000
  0.000358659
            0.151515  0.262432  0.000000
  0.000364651
            0.148990  0.258058  0.000000
  0.000371065
            0.146465  0.253684  0.000000
  0.000377911
            0.143939  0.249310  0.000000
  0.000385197
            0.141414  0.244936  0.000000
  0.000392928
            0.138889  0.240563  0.000000
  0.000401108
            0.136364  0.236189  0.000000
  0.000409737
            0.133838  0.231815  0.000000
  0.000418813
            0.131313  0.227441  0.000000
  0.000428335
            0.128788  0.223067  0.000000
  0.000438296
            0.126263  0.218693  0.000000
  0.000448689
            0.123737  0.214319  0.000000
  0.000459505
            0.121212  0.209946  0.000000
  0.000470735
            0.118687  0.205572  0.000000
  0.000482364
            0.116162  0.201198  0.000000
  0.000494380
            0.113636  0.196824  0.000000
  0.000506766
            0.111111  0.192450  0.000000
  0.000519506
            0.108586  0.188076  0.000000
  0.000532580
            0.106061  0.183702  0.000000
  0.000545968
            0.103535  0.179328  0.000000
  0.000559648
            0.101010  0.174955  0.000000
  0.000573594
            0.098485  0.170581  0.000000
  0.000587780
            0.095960  0.166207  0.000000
  0.000602179
            0.093434  0.161833  0.000000
  0.000616759
            0.090909  0.157459  0.000000
  0.000631489
            0.088384  0.153085  0.000000
  0.000646333
            0.085859  0.148711  0.000000
  0.000661257
            0.083333  0.144338  0.000000
  0.000676223
            0.080808  0.139964  0.000000
  0.000691192
            0.078283  0.135590  0.000000
  0.000706123
            0.075758  0.131216  0.000000
  0.000720977
            0.073232  0.126842  0.000000
  0.000735713
            0.070707  0.122468  0.000000
  0.000750289
            0.068182  0.118094  0.000000
  0.000764667
            0.065657  0.113721  0.000000
  0.000778806
            0.063131  0.109347  0.000000
  0.000792668
            0.060606  0.104973  0.000000
  0.000806219
            0.058081  0.100599  0.000000
  0.000819423
            0.055556  0.096225  0.000000
  0.000832250
            0.053030  0.091851  0.000000
  0.000844668
            0.050505  0.087477  0.000000
  0.000856652
            0.047980  0.083103  0.000000
  0.000868177
            0.045455  0.078730  0.000000
  0.000879220
            0.042929  0.074356  0.000000
  0.000889761
            0.040404  0.069982  0.000000
  0.000899783
            0.037879  0.065608  0.000000
  0.000909268
            0.035354  0.061234  0.000000
  0.000918203
            0.032828  0.056860  0.000000
  0.000926575
            0.030303  0.052486  0.000000
  0.000934372
            0.027778  0.048113  0.000000
  0.000941583
            0.025253  0.043739  0.000000
  0.000948198
            0.022727  0.039365  0.000000
  0.000954211
            0.020202  0.034991  0.000000
  0.000959611
            0.017677  0.030617  0.000000
  0.000964393
            0.015152  0.026243  0.000000
  0.000968551
            0.012626  0.021869  0.000000
  0.000972078
            0.010101  0.017495  0.000000
  0.000974971
            0.007576  0.013122  0.000000
  0.000977225
            0.005051  0.008748  0.000000
  0.000978837
            0.002525  0.004374  0.000000
  0.000979805
            0.000253  0.000437  0.000000
  0.000980125
            0.000000  0.000506  0.000000
  0.000980124
            0.000000  0.005064  0.000000
  0.000979801
            0.000000  0.010129  0.000000
  0.000978822
            0.000000  0.015193  0.000000
  0.000977192
            0.000000  0.020258  0.000000
  0.000974912
            0.000000  0.025322  0.000000
  0.000971986
            0.000000  0.030387  0.000000
  0.000968418
            0.000000  0.035451  0.000000
  0.000964212
            0.000000  0.040516  0.000000
  0.000959374
            0.000000  0.045580  0.000000
  0.000953909
            0.000000  0.050645  0.000000
  0.000947824
            0.000000  0.055709  0.000000
  0.000941127
            0.000000  0.060774  0.000000
  0.000933825
            0.000000  0.065838  0.000000
  0.000925928
            0.000000  0.070903  0.000000
  0.000917445
            0.000000  0.075967  0.000000
  0.000908389
            0.000000  0.081032  0.000000
  0.000898770
            0.000000  0.086096  0.000000
  0.000888604
            0.000000  0.091161  0.000000
  0.000877905
            0.000000  0.096225  0.000000
  0.000866692
            0.000000  0.101290  0.000000
  0.000854984
            0.000000  0.106354  0.000000
  0.000842803
            0.000000  0.111418  0.000000
  0.000830174
            0.000000  0.116483  0.000000
  0.000817124
            0.000000  0.121547  0.000000
  0.000803682
            0.000000  0.126612  0.000000
  0.000789881
            0.000000  0.131676  0.000000
  0.000775754
            0.000000  0.136741  0.000000
  0.000761339
            0.000000  0.141805  0.000000
  0.000746672
            0.000000  0.146870  0.000000
  0.000731793
            0.000000  0.151934  0.000000
  0.000716741
            0.000000  0.156999  0.000000
  0.000701557
            0.000000  0.162063  0.000000
  0.000686280
            0.000000  0.167128  0.000000
  0.000670951
            0.000000  0.172192  0.000000
  0.000655606
            0.000000  0.177257  0.000000
  0.000640282
            0.000000  0.182321  0.000000
  0.000625014
            0.000000  0.187386  0.000000
  0.000609836
            0.000000  0.192450  0.000000
  0.000594777
            0.000000  0.197515  0.000000
  0.000579866
            0.000000  0.202579  0.000000
  0.000565129
            0.000000  0.207644  0.000000
  0.000550590
            0.000000  0.212708  0.000000
  0.000536270
            0.000000  0.217772  0.000000
  0.000522188
            0.000000  0.222837  0.000000
  0.000508362
            0.000000  0.227901  0.000000
  0.000494808
            0.000000  0.232966  0.000000
  0.000481540
            0.000000  0.238030  0.000000
  0.000468571
            0.000000  0.243095  0.000000
  0.000455913
            0.000000  0.248159  0.000000
  0.000443576
            0.000000  0.253224  0.000000
  0.000431570
            0.000000  0.258288  0.000000
  0.000419905
            0.000000  0.263353  0.000000
  0.000408589
            0.000000  0.268417  0.000000
  0.000397632
            0.000000  0.273482  0.000000
  0.000387041
            0.000000  0.278546  0.000000
  0.000376826
            0.000000  0.283611  0.000000
  0.000366994
            0.000000  0.288675  0.000000
  0.000357557
            0.000000  0.293740  0.000000
  0.000348522
            0.000000  0.298804  0.000000
  0.000339899
            0.000000  0.303869  0.000000
  0.000331701
            0.000000  0.308933  0.000000
  0.000323936
            0.000000  0.313998  0.000000
  0.000316618
            0.000000  0.319062  0.000000
  0.000309757
            0.000000  0.324126  0.000000
  0.000303368
            0.000000  0.329191  0.000000
  0.000297461
            0.000000  0.334255  0.000000
  0.000292052
            0.000000  0.339320  0.000000
  0.000287152
            0.000000  0.344384  0.000000
  0.000282774
            0.000000  0.349449  0.000000
  0.000278932
            0.000000  0.354513  0.000000
  0.000275637
            0.000000  0.359578  0.000000
  0.000272900
            0.000000  0.364642  0.000000
  0.000270732
            0.000000  0.369707  0.000000
  0.000269139
            0.000000  0.374771  0.000000
  0.000268130
            0.000000  0.379836  0.000000
  0.000267707
            0.000000  0.384900  0.000000
  0.000267874
            0.000000  0.389965  0.000000
  0.000268629
            0.000000  0.395029  0.000000
  0.000269968
            0.000000  0.400094  0.000000
  0.000271885
            0.000000  0.405158  0.000000
  0.000274370
            0.000000  0.410223  0.000000
  0.000277408
            0.000000  0.415287  0.000000
  0.000280983
            0.000000  0.420352  0.000000
  0.000285075
            0.000000  0.425416  0.000000
  0.000289659
            0.000000  0.430480  0.000000
  0.000294708
            0.000000  0.435545  0.000000
  0.000300193
            0.000000  0.440609  0.000000
  0.000306080
            0.000000  0.445674  0.000000
  0.000312333
            0.000000  0.450738  0.000000
  0.000318914
            0.000000  0.455803  0.000000
  0.000325782
            0.000000  0.460867  0.000000
  0.000332894
            0.000000  0.465932  0.000000
  0.000340205
            0.000000  0.470996  0.000000
  0.000347669
            0.000000  0.476061  0.000000
  0.000355239
            0.000000  0.481125  0.000000
  0.000362866
            0.000000  0.486190  0.000000
  0.000370499
            0.000000  0.491254  0.000000
  0.000378090
            0.000000  0.496319  0.000000
  0.000385588
            0.000000  0.501383  0.000000
  0.000392942
            0.000000  0.506448  0.000000
  0.000400102
            0.000000  0.511512  0.000000
  0.000407021
            0.000000  0.516577  0.000000
  0.000413649
            0.000000  0.521641  0.000000
  0.000419940
            0.000000  0.526706  0.000000
  0.000425850
            0.000000  0.531770  0.000000
  0.000431337
            0.000000  0.536834  0.000000
  0.000436360
            0.000000  0.541899  0.000000
  0.000440884
            0.000000  0.546963  0.000000
  0.000444875
            0.000000  0.552028  0.000000
  0.000448304
            0.000000  0.557092  0.000000
  0.000451145
            0.000000  0.562157  0.000000
  0.000453378
            0.000000  0.567221  0.000000
  0.000454984
            0.000000  0.572286  0.000000
  0.000455953
            0.000000  0.577350  0.000000
  0.000456277


==> anc/fig12/eignol.dat <==
 &plot nbnd=   2, nks=   248 /
            0.333333  0.577350  0.000000
 -0.000000432  0.000364228
            0.330808  0.572976  0.000000
 -0.000000435  0.000364122
            0.328283  0.568603  0.000000
 -0.000000445  0.000363709
            0.325758  0.564229  0.000000
 -0.000000460  0.000362984
            0.323232  0.559855  0.000000
 -0.000000482  0.000361951
            0.320707  0.555481  0.000000
 -0.000000510  0.000360624
            0.318182  0.551107  0.000000
 -0.000000543  0.000359021
            0.315657  0.546733  0.000000
 -0.000000580  0.000357171
            0.313131  0.542359  0.000000
 -0.000000622  0.000355102
            0.310606  0.537985  0.000000
 -0.000000666  0.000352848
            0.308081  0.533612  0.000000
 -0.000000713  0.000350442
            0.305556  0.529238  0.000000
 -0.000000761  0.000347917
            0.303030  0.524864  0.000000
 -0.000000811  0.000345305
            0.300505  0.520490  0.000000
 -0.000000862  0.000342637
            0.297980  0.516116  0.000000
 -0.000000914  0.000339939
            0.295455  0.511742  0.000000
 -0.000000965  0.000337238
            0.292929  0.507368  0.000000
 -0.000001017  0.000334555
            0.290404  0.502995  0.000000
 -0.000001069  0.000331912
            0.287879  0.498621  0.000000
 -0.000001121  0.000329327
            0.285354  0.494247  0.000000
 -0.000001173  0.000326816
            0.282828  0.489873  0.000000
 -0.000001225  0.000324395
            0.280303  0.485499  0.000000
 -0.000001279  0.000322077
            0.277778  0.481125  0.000000
 -0.000001333  0.000319875
            0.275253  0.476751  0.000000
 -0.000001389  0.000317801
            0.272727  0.472377  0.000000
 -0.000001447  0.000315864
            0.270202  0.468004  0.000000
 -0.000001507  0.000314074
            0.267677  0.463630  0.000000
 -0.000001571  0.000312440
            0.265152  0.459256  0.000000
 -0.000001638  0.000310967
            0.262626  0.454882  0.000000
 -0.000001710  0.000309663
            0.260101  0.450508  0.000000
 -0.000001786  0.000308530
            0.257576  0.446134  0.000000
 -0.000001868  0.000307571
            0.255051  0.441760  0.000000
 -0.000001956  0.000306785
            0.252525  0.437387  0.000000
 -0.000002049  0.000306171
            0.250000  0.433013  0.000000
 -0.000002149  0.000305725
            0.247475  0.428639  0.000000
 -0.000002256  0.000305441
            0.244949  0.424265  0.000000
 -0.000002368  0.000305309
            0.242424  0.419891  0.000000
 -0.000002486  0.000305321
            0.239899  0.415517  0.000000
 -0.000002609  0.000305464
            0.237374  0.411143  0.000000
 -0.000002737  0.000305724
            0.234848  0.406770  0.000000
 -0.000002868  0.000306088
            0.232323  0.402396  0.000000
 -0.000003002  0.000306541
            0.229798  0.398022  0.000000
 -0.000003139  0.000307068
            0.227273  0.393648  0.000000
 -0.000003277  0.000307654
            0.224747  0.389274  0.000000
 -0.000003417  0.000308285
            0.222222  0.384900  0.000000
 -0.000003557  0.000308950
            0.219697  0.380526  0.000000
 -0.000003699  0.000309638
            0.217172  0.376152  0.000000
 -0.000003842  0.000310341
            0.214646  0.371779  0.000000
 -0.000003986  0.000311052
            0.212121  0.367405  0.000000
 -0.000004133  0.000311770
            0.209596  0.363031  0.000000
 -0.000004285  0.000312493
            0.207071  0.358657  0.000000
 -0.000004441  0.000313225
            0.204545  0.354283  0.000000
 -0.000004605  0.000313970
            0.202020  0.349909  0.000000
 -0.000004778  0.000314738
            0.199495  0.345535  0.000000
 -0.000004962  0.000315540
            0.196970  0.341162  0.000000
 -0.000005161  0.000316388
            0.194444  0.336788  0.000000
 -0.000005378  0.000317298
            0.191919  0.332414  0.000000
 -0.000005615  0.000318288
            0.189394  0.328040  0.000000
 -0.000005875  0.000319376
            0.186869  0.323666  0.000000
 -0.000006163  0.000320583
            0.184343  0.319292  0.000000
 -0.000006481  0.000321930
            0.181818  0.314918  0.000000
 -0.000006834  0.000323437
            0.179293  0.310544  0.000000
 -0.000007224  0.000325127
            0.176768  0.306171  0.000000
 -0.000007655  0.000327020
            0.174242  0.301797  0.000000
 -0.000008130  0.000329136
            0.171717  0.297423  0.000000
 -0.000008650  0.000331494
            0.169192  0.293049  0.000000
 -0.000009217  0.000334112
            0.166667  0.288675  0.000000
 -0.000009831  0.000337005
            0.164141  0.284301  0.000000
 -0.000010492  0.000340188
            0.161616  0.279927  0.000000
 -0.000011198  0.000343673
            0.159091  0.275554  0.000000
 -0.000011946  0.000347469
            0.156566  0.271180  0.000000
 -0.000012731  0.000351583
            0.154040  0.266806  0.000000
 -0.000013549  0.000356022
            0.151515  0.262432  0.000000
 -0.000014392  0.000360789
            0.148990  0.258058  0.000000
 -0.000015256  0.000365887
            0.146465  0.253684  0.000000
 -0.000016132  0.000371316
            0.143939  0.249310  0.000000
 -0.000017013  0.000377078
            0.141414  0.244936  0.000000
 -0.000017894  0.000383172
            0.138889  0.240563  0.000000
 -0.000018769  0.000389600
            0.136364  0.236189  0.000000
 -0.000019635  0.000396364
            0.133838  0.231815  0.000000
 -0.000020491  0.000403467
            0.131313  0.227441  0.000000
 -0.000021337  0.000410914
            0.128788  0.223067  0.000000
 -0.000022177  0.000418713
            0.126263  0.218693  0.000000
 -0.000023019  0.000426872
            0.123737  0.214319  0.000000
 -0.000023873  0.000435405
            0.121212  0.209946  0.000000
 -0.000024752  0.000444326
            0.118687  0.205572  0.000000
 -0.000025674  0.000453652
            0.116162  0.201198  0.000000
 -0.000026661  0.000463404
            0.113636  0.196824  0.000000
 -0.000027735  0.000473603
            0.111111  0.192450  0.000000
 -0.000028925  0.000484273
            0.108586  0.188076  0.000000
 -0.000030261  0.000495440
            0.106061  0.183702  0.000000
 -0.000031775  0.000507128
            0.103535  0.179328  0.000000
 -0.000033503  0.000519365
            0.101010  0.174955  0.000000
 -0.000035481  0.000532174
            0.098485  0.170581  0.000000
 -0.000037745  0.000545577
            0.095960  0.166207  0.000000
 -0.000040332  0.000559592
            0.093434  0.161833  0.000000
 -0.000043277  0.000574232
            0.090909  0.157459  0.000000
 -0.000046611  0.000589500
            0.088384  0.153085  0.000000
 -0.000050359  0.000605390
            0.085859  0.148711  0.000000
 -0.000054538  0.000621882
            0.083333  0.144338  0.000000
 -0.000059156  0.000638941
            0.080808  0.139964  0.000000
 -0.000064207  0.000656511
            0.078283  0.135590  0.000000
 -0.000069670  0.000674519
            0.075758  0.131216  0.000000
 -0.000075508  0.000692865
            0.073232  0.126842  0.000000
 -0.000081663  0.000711428
            0.070707  0.122468  0.000000
 -0.000088060  0.000730063
            0.068182  0.118094  0.000000
 -0.000094603  0.000748601
            0.065657  0.113721  0.000000
 -0.000101176  0.000766852
            0.063131  0.109347  0.000000
 -0.000107647  0.000784609
            0.060606  0.104973  0.000000
 -0.000113868  0.000801650
            0.058081  0.100599  0.000000
 -0.000119679  0.000817744
            0.055556  0.096225  0.000000
 -0.000124912  0.000832659
            0.053030  0.091851  0.000000
 -0.000129396  0.000846163
            0.050505  0.087477  0.000000
 -0.000132960  0.000858038
            0.047980  0.083103  0.000000
 -0.000135440  0.000868079
            0.045455  0.078730  0.000000
 -0.000136688  0.000876108
            0.042929  0.074356  0.000000
 -0.000136569  0.000881979
            0.040404  0.069982  0.000000
 -0.000134976  0.000885582
            0.037879  0.065608  0.000000
 -0.000131834  0.000886854
            0.035354  0.061234  0.000000
 -0.000127103  0.000885783
            0.032828  0.056860  0.000000
 -0.000120787  0.000882411
            0.030303  0.052486  0.000000
 -0.000112940  0.000876845
            0.027778  0.048113  0.000000
 -0.000103672  0.000869257
            0.025253  0.043739  0.000000
 -0.000093153  0.000859888
            0.022727  0.039365  0.000000
 -0.000081621  0.000849053
            0.020202  0.034991  0.000000
 -0.000069379  0.000837140
            0.017677  0.030617  0.000000
 -0.000056805  0.000824606
            0.015152  0.026243  0.000000
 -0.000044337  0.000811976
            0.012626  0.021869  0.000000
 -0.000032472  0.000799822
            0.010101  0.017495  0.000000
 -0.000021742  0.000788748
            0.007576  0.013122  0.000000
 -0.000012681  0.000779351
            0.005051  0.008748  0.000000
 -0.000005788  0.000772179
            0.002525  0.004374  0.000000
 -0.000001471  0.000767680
            0.000253  0.000437  0.000000
 -0.000000015  0.000766161
            0.000000  0.000506  0.000000
 -0.000000015  0.000766161
            0.000000  0.005064  0.000000
 -0.000001479  0.000767685
            0.000000  0.010129  0.000000
 -0.000005819  0.000772198
            0.000000  0.015193  0.000000
 -0.000012748  0.000779390
            0.000000  0.020258  0.000000
 -0.000021853  0.000788810
            0.000000  0.025322  0.000000
 -0.000032633  0.000799906
            0.000000  0.030387  0.000000
 -0.000044550  0.000812079
            0.000000  0.035451  0.000000
 -0.000057071  0.000824725
            0.000000  0.040516  0.000000
 -0.000069699  0.000837269
            0.000000  0.045580  0.000000
 -0.000081995  0.000849192
            0.000000  0.050645  0.000000
 -0.000093588  0.000860039
            0.000000  0.055709  0.000000
 -0.000104177  0.000869428
            0.000000  0.060774  0.000000
 -0.000113529  0.000877049
            0.000000  0.065838  0.000000
 -0.000121480  0.000882667
            0.000000  0.070903  0.000000
 -0.000127926  0.000886117
            0.000000  0.075967  0.000000
 -0.000132817  0.000887296
            0.000000  0.081032  0.000000
 -0.000136156  0.000886165
            0.000000  0.086096  0.000000
 -0.000137983  0.000882738
            0.000000  0.091161  0.000000
 -0.000138377  0.000877077
            0.000000  0.096225  0.000000
 -0.000137445  0.000869288
            0.000000  0.101290  0.000000
 -0.000135316  0.000859510
            0.000000  0.106354  0.000000
 -0.000132137  0.000847914
            0.000000  0.111418  0.000000
 -0.000128064  0.000834689
            0.000000  0.116483  0.000000
 -0.000123258  0.000820042
            0.000000  0.121547  0.000000
 -0.000117880  0.000804187
            0.000000  0.126612  0.000000
 -0.000112087  0.000787342
            0.000000  0.131676  0.000000
 -0.000106026  0.000769718
            0.000000  0.136741  0.000000
 -0.000099832  0.000751523
            0.000000  0.141805  0.000000
 -0.000093626  0.000732948
            0.000000  0.146870  0.000000
 -0.000087513  0.000714169
            0.000000  0.151934  0.000000
 -0.000081580  0.000695345
            0.000000  0.156999  0.000000
 -0.000075896  0.000676614
            0.000000  0.162063  0.000000
 -0.000070514  0.000658092
            0.000000  0.167128  0.000000
 -0.000065470  0.000639877
            0.000000  0.172192  0.000000
 -0.000060786  0.000622043
            0.000000  0.177257  0.000000
 -0.000056471  0.000604651
            0.000000  0.182321  0.000000
 -0.000052522  0.000587739
            0.000000  0.187386  0.000000
 -0.000048928  0.000571336
            0.000000  0.192450  0.000000
 -0.000045670  0.000555456
            0.000000  0.197515  0.000000
 -0.000042725  0.000540102
            0.000000  0.202579  0.000000
 -0.000040068  0.000525271
            0.000000  0.207644  0.000000
 -0.000037669  0.000510954
            0.000000  0.212708  0.000000
 -0.000035500  0.000497135
            0.000000  0.217772  0.000000
 -0.000033533  0.000483800
            0.000000  0.222837  0.000000
 -0.000031740  0.000470930
            0.000000  0.227901  0.000000
 -0.000030097  0.000458506
            0.000000  0.232966  0.000000
 -0.000028581  0.000446511
            0.000000  0.238030  0.000000
 -0.000027172  0.000434930
            0.000000  0.243095  0.000000
 -0.000025851  0.000423747
            0.000000  0.248159  0.000000
 -0.000024605  0.000412950
            0.000000  0.253224  0.000000
 -0.000023422  0.000402530
            0.000000  0.258288  0.000000
 -0.000022291  0.000392478
            0.000000  0.263353  0.000000
 -0.000021205  0.000382791
            0.000000  0.268417  0.000000
 -0.000020159  0.000373466
            0.000000  0.273482  0.000000
 -0.000019150  0.000364504
            0.000000  0.278546  0.000000
 -0.000018176  0.000355907
            0.000000  0.283611  0.000000
 -0.000017235  0.000347680
            0.000000  0.288675  0.000000
 -0.000016327  0.000339831
            0.000000  0.293740  0.000000
 -0.000015454  0.000332368
            0.000000  0.298804  0.000000
 -0.000014616  0.000325302
            0.000000  0.303869  0.000000
 -0.000013813  0.000318645
            0.000000  0.308933  0.000000
 -0.000013047  0.000312411
            0.000000  0.313998  0.000000
 -0.000012319  0.000306612
            0.000000  0.319062  0.000000
 -0.000011628  0.000301265
            0.000000  0.324126  0.000000
 -0.000010975  0.000296383
            0.000000  0.329191  0.000000
 -0.000010360  0.000291982
            0.000000  0.334255  0.000000
 -0.000009780  0.000288078
            0.000000  0.339320  0.000000
 -0.000009236  0.000284683
            0.000000  0.344384  0.000000
 -0.000008724  0.000281813
            0.000000  0.349449  0.000000
 -0.000008244  0.000279479
            0.000000  0.354513  0.000000
 -0.000007793  0.000277692
            0.000000  0.359578  0.000000
 -0.000007369  0.000276461
            0.000000  0.364642  0.000000
 -0.000006969  0.000275794
            0.000000  0.369707  0.000000
 -0.000006591  0.000275695
            0.000000  0.374771  0.000000
 -0.000006234  0.000276167
            0.000000  0.379836  0.000000
 -0.000005893  0.000277207
            0.000000  0.384900  0.000000
 -0.000005569  0.000278814
            0.000000  0.389965  0.000000
 -0.000005259  0.000280979
            0.000000  0.395029  0.000000
 -0.000004962  0.000283692
            0.000000  0.400094  0.000000
 -0.000004677  0.000286941
            0.000000  0.405158  0.000000
 -0.000004403  0.000290708
            0.000000  0.410223  0.000000
 -0.000004139  0.000294974
            0.000000  0.415287  0.000000
 -0.000003886  0.000299717
            0.000000  0.420352  0.000000
 -0.000003642  0.000304911
            0.000000  0.425416  0.000000
 -0.000003410  0.000310530
            0.000000  0.430480  0.000000
 -0.000003187  0.000316544
            0.000000  0.435545  0.000000
 -0.000002975  0.000322920
            0.000000  0.440609  0.000000
 -0.000002774  0.000329628
            0.000000  0.445674  0.000000
 -0.000002583  0.000336631
            0.000000  0.450738  0.000000
 -0.000002404  0.000343895
            0.000000  0.455803  0.000000
 -0.000002236  0.000351383
            0.000000  0.460867  0.000000
 -0.000002080  0.000359057
            0.000000  0.465932  0.000000
 -0.000001934  0.000366880
            0.000000  0.470996  0.000000
 -0.000001799  0.000374812
            0.000000  0.476061  0.000000
 -0.000001674  0.000382812
            0.000000  0.481125  0.000000
 -0.000001559  0.000390840
            0.000000  0.486190  0.000000
 -0.000001453  0.000398853
            0.000000  0.491254  0.000000
 -0.000001356  0.000406808
            0.000000  0.496319  0.000000
 -0.000001267  0.000414661
            0.000000  0.501383  0.000000
 -0.000001185  0.000422367
            0.000000  0.506448  0.000000
 -0.000001111  0.000429879
            0.000000  0.511512  0.000000
 -0.000001043  0.000437152
            0.000000  0.516577  0.000000
 -0.000000982  0.000444136
            0.000000  0.521641  0.000000
 -0.000000926  0.000450785
            0.000000  0.526706  0.000000
 -0.000000875  0.000457052
            0.000000  0.531770  0.000000
 -0.000000830  0.000462889
            0.000000  0.536834  0.000000
 -0.000000789  0.000468254
            0.000000  0.541899  0.000000
 -0.000000754  0.000473101
            0.000000  0.546963  0.000000
 -0.000000723  0.000477392
            0.000000  0.552028  0.000000
 -0.000000696  0.000481090
            0.000000  0.557092  0.000000
 -0.000000675  0.000484163
            0.000000  0.562157  0.000000
 -0.000000658  0.000486582
            0.000000  0.567221  0.000000
 -0.000000646  0.000488326
            0.000000  0.572286  0.000000
 -0.000000639  0.000489379
            0.000000  0.577350  0.000000
 -0.000000637  0.000489732


==> anc/fig12/fig12.py <==
#!/usr/bin/env python3

import copy
import elphmod
import numpy as np
import storylines

comm = elphmod.MPI.comm

Margin = 0.96
margin = 0.12

orange = storylines.Color(241, 163, 64)
mauve = storylines.Color(153, 142, 195)

q, x, (G, M, K, G) = elphmod.bravais.GMKG(12, mesh=True, corner_indices=True)
x = np.concatenate((x[K:] - x[K], x[-1] + x[1:M + 1] - x[K]))

def fixx(q, x):
    a, b = sorted(np.argsort(np.linalg.norm(q, axis=1))[:2])
    x[b:] -= x[b] - x[a]
    x[b:] += np.linalg.norm(q[a]) + np.linalg.norm(q[b])

qq, xq, eigq = elphmod.el.read_bands('eig.dat')
qn, xn, eign = elphmod.el.read_bands('eignol.dat')
q0, x0, eig0 = elphmod.el.read_bands('eig00.dat')

qq, xq, cosq = elphmod.el.read_bands('cos.dat')
qn, xn, cosn = elphmod.el.read_bands('cosnol.dat')

fixx(qq, xq)
fixx(qn, xn)

if comm.rank != 0:
    raise SystemExit

def new_plot(label, **kwargs):
    plot = storylines.Plot(
        style='APS',
        preamble=r'\let\Re\relax\DeclareMathOperator\Re{Re}',

        margin=margin,

        xticks=list(zip(x, [
            r'$\,\mathrm K$',
            '', '', '',
            r'$\Gamma$',
            '', '', '', '', '',
            r'$\mathrm M\,$',
            ])),

        line_cap='butt',

        **kwargs)

    plot.width = (Margin + 3 * margin - plot.single) / 2
    plot.height = (Margin + 2 * margin - plot.single) / 2

    plot.node(0, plot.ymax, '(%s)' % label, below_right=True)

    return plot

plot = new_plot(label='a', xlabels=False, left=Margin, top=Margin / 2,
    ylabel=r'$\mathcal G^{(1, 2)}$ (eV\textsuperscript3)',
    title=r'No $\mathcal L$', ymin=-0.0017, ymax=0.0027)

plot.line(x0, eig0[0], color='lightgray')
plot.line(y=0.0, color='lightgray')

for nu in range(len(eign)):
    plot.line(xn, eign[nu], thick=True, color=mauve)

plot.save('fig12a.pdf')

plot = new_plot(label='b', xlabels=False, ylabels=False, top=Margin / 2,
    title=r'$\mathbf Z^*$ and $Q$', ymin=-0.0017, ymax=0.0027)

plot.line(x0, eig0[0], color='lightgray')
plot.line(y=0.0, color='lightgray')

for nu in range(len(eign)):
    plot.line(xq, eigq[nu], thick=True, color=mauve)

plot.save('fig12b.pdf')

plot = new_plot(label='c', left=Margin, bottom=Margin / 2,
    ylabel=r'$\Re \bar{\mathbf g}^{\text p} \cdot \mathbf g '
        r'/ (|\mathbf g^{\text p}| |\mathbf g|)$',
    yticks=[(0, r'0\rlap{ \smash{($\perp$)}}'), 0.5,
        (1, r'1\rlap{ \smash{($\parallel$)}}')],
    ymin=0.0, ymax=1.2, lpos='cbbbt')

plot.line(y=1.0, color='lightgray',
    label=r'$\mathbf g^{\text p} \rightarrow \mathbf g$')

plot.line(xn, cosn[0], thick=True, color=orange)

plot.save('fig12c.pdf')

plot = new_plot(label='d', ylabels=False, bottom=Margin / 2,
    ymin=0.0, ymax=1.2, ystep=0.5)

plot.line(y=1.0, color='lightgray')

plot.line(xq, cosq[0], thick=True, color=orange)

plot.save('fig12d.pdf')

storylines.combine('fig12.pdf', ['fig12%s' % a for a in 'abcd'], columns=2)


==> anc/fitQ/epw.in <==
TaS2
&INPUTEPW
    prefix = 'TaS2'
    outdir = 'work'
    dvscf_dir = 'save'

    wannierize = .true.
    elph = .true.
    use_ws = .true.
    epwwrite = .true.

    nbndsub = 3
    bands_skipped = 'exclude_bands = 1:12'

    proj(1) = 'Ta: dz2; dx2-y2; dxy'

    dis_froz_max = -4

    num_iter = 0
    wdata(1) = 'dis_num_iter 10000'

    asr_typ = 'none'

    nk1 = 4, nk2 = 4, nk3 = 1
    nq1 = 4, nq2 = 4, nq3 = 1

    nkf1 = 4, nkf2 = 4, nkf3 = 1
    nqf1 = 4, nqf2 = 4, nqf3 = 1
/


==> anc/fitQ/fitQ.py <==
#!/usr/bin/env python3

import elphmod
import numpy as np
import scipy.optimize
import storylines

comm = elphmod.MPI.comm
info = elphmod.MPI.info

plot_coupling_in_mode_basis = True # otherwise in Cartesian basis

info('Load tight-binding, mass-spring, and coupling models')

el = elphmod.el.Model('TaS2')
ph = elphmod.ph.Model('dyn', lr=False)
elph = elphmod.elph.Model('work/TaS2.epmatwp', 'work/TaS2.wigner', el, ph)
elph.sample_orig()

info('Set up q-point path')

q, x, special = elphmod.bravais.path([(0.0, 0.5 / d, 0.0) for d in [6e3, 2, 1]],
    ibrav=4, N=198)

q0, x0, w0 = elphmod.el.read_bands('dynref.freq')

q0 = 2 * np.pi * np.dot(q0, ph.a.T) / np.linalg.norm(ph.a[0])
x0 += x[-1] - x0[-1]

info('Load reference data')

sqrtM = np.sqrt(np.repeat(ph.M, 3))

D0 = np.empty((len(q0), ph.size, ph.size), dtype=complex)

for iq in range(len(q0)):
    D0[iq] = elphmod.ph.read_flfrc('dynref%d' % (iq + 1))[0][1][0]

D0 /= sqrtM[np.newaxis, np.newaxis, :]
D0 /= sqrtM[np.newaxis, :, np.newaxis]

g0 = np.empty((len(q0), ph.size), dtype=complex)

iq = 0

with open('phref.out') as lines:
    for line in lines:
        if 'Printing the electron-phonon matrix elements' in line:
            next(lines)

            for i in range(ph.size):
                re, im = next(lines).split()
                g0[iq, i] = float(re) + 1j * float(im)

            iq += 1

g0 /= sqrtM[np.newaxis, :]

info('Optimize long-range separation parameter')

ph.lr = True

def objective(L):
    ph.L, = L
    ph.update_short_range()

    return ph.sum_force_constants()

scipy.optimize.minimize(objective, [1.0], tol=0.1)

elph.update_short_range()

info('Interpolate dynamical matrix and coupling for Q = 0')

def sample(q):
    D = elphmod.dispersion.sample(ph.D, q)

    g = elphmod.dispersion.sample(elph.g, q, elbnd=True,
        comm=elphmod.MPI.I)[:, :, 0, 0]

    return D, g

Dd, gd = sample(q)

info('Optimze quadrupole tensors')

def error():
    D, g = sample(q0)

    dD = (abs(D - D0) ** 2).sum()
    dg = (abs(abs(g) - abs(g0)) ** 2).sum()

    return dD, dg

dD0, dg0 = error()

def objective(Q):
    ph.Q = np.zeros((ph.nat, 3, 3, 3))

    ph.Q[1, 1, 1, 1] = Q[0] # Ta y y y
    ph.Q[2, 1, 1, 1] = Q[1] # S  y y y
    ph.Q[2, 2, 1, 1] = Q[2] # S  z y y

    ph.Q[:, 0, 0, 1] = ph.Q[:, 0, 1, 0] = ph.Q[:, 1, 0, 0] = -ph.Q[:, 1, 1, 1]
    ph.Q[:, 2, 0, 0] = ph.Q[:, 2, 1, 1]

    ph.Q[0, :2] = ph.Q[2, :2]
    ph.Q[0, 2] = -ph.Q[2, 2]

    ph.Q[Q == 0.0] = 0.0 # avoid negative zeros

    ph.update_short_range()
    elph.update_short_range()

    dD, dg = error()

    dD /= dD0
    dg /= dg0

    info('error(D) = %.10g%%' % (100 * dD))
    info('error(g) = %.10g%%' % (100 * dg))

    return np.sqrt(dD ** 2 + dg ** 2)

scipy.optimize.minimize(objective, np.ones(3), tol=1e-3)

info('Interpolate dynamical matrix and coupling for optimal Q')

Dq, gq = sample(q)

info('Plot results')

if comm.rank != 0:
    raise SystemExit

elphmod.ph.write_quadrupole_fmt('quadrupole.fmt', ph.Q)

orange = storylines.Color(241, 163, 64)
mauve = storylines.Color(153, 142, 195)

marks = dict(mark='*', mark_size='0.8pt', only_marks=True)

plot = storylines.Plot(
    style='APS',

    xticks=list(zip(x[special], [r'$\Gamma$', None, 'M'])),

    lpos='rt',
    lopt='below left',
    )

plot.width = plot.single / 2

plot.ylabel = 'Phonon energy (meV)'
plot.axes()

wd2, ud = np.linalg.eigh(Dd)
wq2, uq = np.linalg.eigh(Dq)
w02, u0 = np.linalg.eigh(D0)

wd = elphmod.ph.sgnsqrt(wd2)
wq = elphmod.ph.sgnsqrt(wq2)
w0 = elphmod.ph.sgnsqrt(w02)

for nu in range(ph.size):
    plot.line(x, wd[:, nu] * 1e3 * elphmod.misc.Ry, color=orange, thick=True)

for nu in range(ph.size):
    plot.line(x, wq[:, nu] * 1e3 * elphmod.misc.Ry, color=mauve, thick=True)

for nu in range(ph.size):
    plot.line(x0, w0[:, nu] * 1e3 * elphmod.misc.Ry, **marks)

plot.save('fitQa.pdf')

plot.clear()

plot.ylabel = r'Electron-phonon coupling (eV\textsuperscript{3/2})'
plot.ymin = 0.0
plot.axes()

if plot_coupling_in_mode_basis:
    gd = np.einsum('qx,qxv->qv', gd, ud)
    gq = np.einsum('qx,qxv->qv', gq, uq)
    g0 = np.einsum('qx,qxv->qv', g0, u0)

gd = np.sort(abs(gd), axis=1)
gq = np.sort(abs(gq), axis=1)
g0 = np.sort(abs(g0), axis=1)

for nu in range(ph.size):
    plot.line(x, gd[:, nu] * elphmod.misc.Ry ** 1.5, color=orange, thick=True,
        label=r'$\mathbf Z^*$ only')

for nu in range(ph.size):
    plot.line(x, gq[:, nu] * elphmod.misc.Ry ** 1.5, color=mauve, thick=True,
        label=r'$\mathbf Z^*$ and $Q$')

for nu in range(ph.size):
    plot.line(x0, g0[:, nu] * elphmod.misc.Ry ** 1.5, **marks)

plot.save('fitQb.pdf')

storylines.combine('fitQ.pdf', ['fitQ%s' % a for a in 'ab'])


==> anc/fitQ/nscf.in <==
&CONTROL
    prefix = 'TaS2'
    outdir = 'work'
    pseudo_dir = '.'

    calculation = 'nscf'
/
&SYSTEM
    ibrav = 4
    ntyp = 2
    nat = 3

    a = 3.34
    c = 15.0

    assume_isolated = '2D'

    ecutwfc = 30.0 ! 100.0

    occupations = 'smearing'
    smearing = 'marzari-vanderbilt'
    degauss = 0.02
/
&ELECTRONS
    conv_thr = 1e-10 ! 1e-15
    diago_full_acc = .true.
/

ATOMIC_SPECIES
Ta 180.95 Ta.upf
S   32.06  S.upf

ATOMIC_POSITIONS crystal
S   0.3333333333  0.6666666667  0.1041893571
Ta  0.0000000000  0.0000000000  0.0000000000
S   0.3333333333  0.6666666667 -0.1041893571

K_POINTS crystal
16 ! 144
0.00 0.00 0.0 0.0625
0.00 0.25 0.0 0.0625
0.00 0.50 0.0 0.0625
0.00 0.75 0.0 0.0625
0.25 0.00 0.0 0.0625
0.25 0.25 0.0 0.0625
0.25 0.50 0.0 0.0625
0.25 0.75 0.0 0.0625
0.50 0.00 0.0 0.0625
0.50 0.25 0.0 0.0625
0.50 0.50 0.0 0.0625
0.50 0.75 0.0 0.0625
0.75 0.00 0.0 0.0625
0.75 0.25 0.0 0.0625
0.75 0.50 0.0 0.0625
0.75 0.75 0.0 0.0625


==> anc/fitQ/ph.in <==
TaS2
&INPUTPH
    prefix = 'TaS2'
    outdir = 'work'

    fildyn = 'dyn'
    fildvscf = 'dvscf'

    tr2_ph = 1e-12 ! 1e-21

    bare = .true.
    ldisp = .true.

    nq1 = 4 ! 12
    nq2 = 4 ! 12
    nq3 = 1
/


==> anc/fitQ/phref.in <==
TaS2
&INPUTPH
    prefix = 'TaS2'
    outdir = 'work'

    fildyn = 'dynref'
    fildvscf = 'dvscfref'

    tr2_ph = 1e-12 ! 1e-21

    bare = .true.
    ldisp = .true.
    qplot = .true.

    electron_phonon = 'simple'
    ibndprt = 13
/
7
0.0 0.0009622504 0.0 1
0.0 0.0962250449 0.0 1
0.0 0.1924500897 0.0 1
0.0 0.2886751346 0.0 1
0.0 0.3849001795 0.0 1
0.0 0.4811252243 0.0 1
0.0 0.5773502692 0.0 1


==> anc/fitQ/run.sh <==
#!/bin/bash

source elphmodenv

url=http://www.pseudo-dojo.org/pseudos/nc-sr-04_pbe_standard # [1, 2]

for pp in Ta.upf S.upf
do
    test -e $pp || (wget $url/$pp.gz && gunzip $pp)
done

# [1] van Setten et al., Comput. Phys. Commun. 226, 39 (2018)
# [2] Hamann, Phys. Rev. B 88, 085117 (2013)

nk=2

mpirun pw.x -nk $nk < scf.in | tee scf.out
mpirun ph.x -nk $nk < ph.in | tee ph.out
ph2epw

mpirun pw.x -nk $nk < nscf.in | tee nscf.out
mpirun -n $nk epw.x -nk $nk < epw.in | tee epw.out

mpirun pw.x -nk $nk < scf.in | tee scf.out
mpirun ph.x -nk $nk < phref.in | tee phref.out

python3 fitQ.py


==> anc/fitQ/scf.in <==
&CONTROL
    prefix = 'TaS2'
    outdir = 'work'
    pseudo_dir = '.'
/
&SYSTEM
    ibrav = 4
    ntyp = 2
    nat = 3

    a = 3.34
    c = 15.0

    assume_isolated = '2D'

    ecutwfc = 30.0 ! 100.0

    occupations = 'smearing'
    smearing = 'marzari-vanderbilt'
    degauss = 0.02
/
&ELECTRONS
    conv_thr = 1e-12 ! 1e-18
    diago_full_acc = .true.
/

ATOMIC_SPECIES
Ta 180.95 Ta.upf
S   32.06  S.upf

ATOMIC_POSITIONS crystal
S   0.3333333333  0.6666666667  0.1041893571
Ta  0.0000000000  0.0000000000  0.0000000000
S   0.3333333333  0.6666666667 -0.1041893571

K_POINTS automatic
4 4 1 0 0 0 ! 12 12 1 0 0 0


==> anc/input/MoS2/epw.in <==
MoS2
&INPUTEPW
    prefix = 'MoS2'
    outdir = 'work/'
    dvscf_dir = 'DFPT'
    cdfpt_dir = 'cDFPT'

    band_plot = .true.
    elph = .true.
    epwwrite = .true.
    lpolarc = .true.
    system_2d = .true.
    unscreen_fine = .true.
    use_ws = .true.
    wannierize = .false.

    asr_typ = 'none'

    L = 3.8

    nbndsub = 5
    bands_skipped = 'exclude_bands = 1:12'
    proj(1) = 'Mo: d'

    num_iter = 0
    wdata(1) = 'dis_num_iter 10000'

    nk1 = 12, nk2 = 12, nk3 = 1
    nq1 = 12, nq2 = 12, nq3 = 1

    filqf = 'GMKG.dat'
    nkf1 = 96, nkf2 = 96, nkf3 = 1

    phlabel = 'phband'

    nstemp = 2
    temps(1) = 299.98627 ! 1.9 mRy
    types(1) = -99 ! Fermi-Dirac
    temps(2) = 3157.750248 ! 20 mRy
    types(2) = -1 ! Marzari-Vanderbilt
/


==> anc/input/MoS2/ph.in <==
MoS2
&INPUTPH
    prefix = 'MoS2'
    outdir = 'work'

    fildyn = 'dyn'
    fildvscf = 'dvscf'

    tr2_ph = 1e-21

    ldisp = .true.

    nq1 = 12
    nq2 = 12
    nq3 = 1

    ! for 5 bands:
    !cdfpt_min = -5.75
    !cdfpt_max = 0.09

    !qplot = .true.
    !electron_phonon = 'simple'
    !ibndprt = 13
/
! for reference along G-M-K-G:
!57
!0.0000000000 0.0000000000 0.0 1
!0.0000000000 0.0240562612 0.0 1
!0.0000000000 0.0481125224 0.0 1
!0.0000000000 0.0721687836 0.0 1
!0.0000000000 0.0962250449 0.0 1
!0.0000000000 0.1202813061 0.0 1
!0.0000000000 0.1443375673 0.0 1
!0.0000000000 0.1683938285 0.0 1
!0.0000000000 0.1924500897 0.0 1
!0.0000000000 0.2165063509 0.0 1
!0.0000000000 0.2405626122 0.0 1
!0.0000000000 0.2646188734 0.0 1
!0.0000000000 0.2886751346 0.0 1
!0.0000000000 0.3127313958 0.0 1
!0.0000000000 0.3367876570 0.0 1
!0.0000000000 0.3608439182 0.0 1
!0.0000000000 0.3849001795 0.0 1
!0.0000000000 0.4089564407 0.0 1
!0.0000000000 0.4330127019 0.0 1
!0.0000000000 0.4570689631 0.0 1
!0.0000000000 0.4811252243 0.0 1
!0.0000000000 0.5051814855 0.0 1
!0.0000000000 0.5292377468 0.0 1
!0.0000000000 0.5532940080 0.0 1
!0.0000000000 0.5773502692 0.0 1
!0.0208333333 0.5773502692 0.0 1
!0.0416666667 0.5773502692 0.0 1
!0.0625000000 0.5773502692 0.0 1
!0.0833333333 0.5773502692 0.0 1
!0.1041666667 0.5773502692 0.0 1
!0.1250000000 0.5773502692 0.0 1
!0.1458333333 0.5773502692 0.0 1
!0.1666666667 0.5773502692 0.0 1
!0.1875000000 0.5773502692 0.0 1
!0.2083333333 0.5773502692 0.0 1
!0.2291666667 0.5773502692 0.0 1
!0.2500000000 0.5773502692 0.0 1
!0.2708333333 0.5773502692 0.0 1
!0.2916666667 0.5773502692 0.0 1
!0.3125000000 0.5773502692 0.0 1
!0.3333333333 0.5773502692 0.0 1
!0.3125000000 0.5412658774 0.0 1
!0.2916666667 0.5051814855 0.0 1
!0.2708333333 0.4690970937 0.0 1
!0.2500000000 0.4330127019 0.0 1
!0.2291666667 0.3969283101 0.0 1
!0.2083333333 0.3608439182 0.0 1
!0.1875000000 0.3247595264 0.0 1
!0.1666666667 0.2886751346 0.0 1
!0.1458333333 0.2525907428 0.0 1
!0.1250000000 0.2165063509 0.0 1
!0.1041666667 0.1804219591 0.0 1
!0.0833333333 0.1443375673 0.0 1
!0.0625000000 0.1082531755 0.0 1
!0.0416666667 0.0721687836 0.0 1
!0.0208333333 0.0360843918 0.0 1
!0.0000000000 0.0000000000 0.0 1

! for reference along K-G-M:
!42
!0.3333333333 0.5773502692 0.0 1
!0.3125000000 0.5412658774 0.0 1
!0.2916666667 0.5051814855 0.0 1
!0.2708333333 0.4690970937 0.0 1
!0.2500000000 0.4330127019 0.0 1
!0.2291666667 0.3969283101 0.0 1
!0.2083333333 0.3608439182 0.0 1
!0.1875000000 0.3247595264 0.0 1
!0.1666666667 0.2886751346 0.0 1
!0.1458333333 0.2525907428 0.0 1
!0.1250000000 0.2165063509 0.0 1
!0.1041666667 0.1804219591 0.0 1
!0.0833333333 0.1443375673 0.0 1
!0.0625000000 0.1082531755 0.0 1
!0.0416666667 0.0721687836 0.0 1
!0.0208333333 0.0360843918 0.0 1
!0.0020833333 0.0036084392 0.0 1
!0.0000000000 0.0024056261 0.0 1
!0.0000000000 0.0240562612 0.0 1
!0.0000000000 0.0481125224 0.0 1
!0.0000000000 0.0721687836 0.0 1
!0.0000000000 0.0962250449 0.0 1
!0.0000000000 0.1202813061 0.0 1
!0.0000000000 0.1443375673 0.0 1
!0.0000000000 0.1683938285 0.0 1
!0.0000000000 0.1924500897 0.0 1
!0.0000000000 0.2165063509 0.0 1
!0.0000000000 0.2405626122 0.0 1
!0.0000000000 0.2646188734 0.0 1
!0.0000000000 0.2886751346 0.0 1
!0.0000000000 0.3127313958 0.0 1
!0.0000000000 0.3367876570 0.0 1
!0.0000000000 0.3608439182 0.0 1
!0.0000000000 0.3849001795 0.0 1
!0.0000000000 0.4089564407 0.0 1
!0.0000000000 0.4330127019 0.0 1
!0.0000000000 0.4570689631 0.0 1
!0.0000000000 0.4811252243 0.0 1
!0.0000000000 0.5051814855 0.0 1
!0.0000000000 0.5292377468 0.0 1
!0.0000000000 0.5532940080 0.0 1
!0.0000000000 0.5773502692 0.0 1


==> anc/input/MoS2/pw.in <==
&CONTROL
    prefix = 'MoS2'
    outdir = 'work'
    pseudo_dir = 'pp'

    !calculation = 'nscf'
/
&SYSTEM
    ibrav = 4
    ntyp = 2
    nat = 3

    a = 3.185463346637291
    c = 15.0

    assume_isolated = '2D'

    ecutwfc = 100.0

    occupations = 'smearing'
    smearing = 'marzari-vanderbilt'
    degauss = 0.02
    !smearing = 'fermi-dirac'
    !degauss = 0.0019

    tot_charge = -0.1
/
&ELECTRONS
    conv_thr = 1e-18 ! 1e-15 for 'nscf'
    diago_full_acc = .true.
/

ATOMIC_SPECIES
Mo 95.95 Mo.upf
S  32.06  S.upf

ATOMIC_POSITIONS crystal
S   0.3333333333  0.6666666667  0.1042047358
Mo  0.0000000000  0.0000000000  0.0000000000
S   0.3333333333  0.6666666667 -0.1042047358

K_POINTS automatic
12 12 1 0 0 0

! for 300 K Fermi-Dirac smearing:
!
!ATOMIC_POSITIONS crystal
!S   0.3333333333  0.6666666667  0.1039304097
!Mo  0.0000000000  0.0000000000  0.0000000000
!S   0.3333333333  0.6666666667 -0.1039304097
!
!K_POINTS automatic
!48 48 1 0 0 0

! for 'nscf' calculation:
!
!K_POINTS crystal
!144
!0.0000000000 0.0000000000 0.0 0.0069444444
!0.0000000000 0.0833333333 0.0 0.0069444444
!0.0000000000 0.1666666667 0.0 0.0069444444
!0.0000000000 0.2500000000 0.0 0.0069444444
!0.0000000000 0.3333333333 0.0 0.0069444444
!0.0000000000 0.4166666667 0.0 0.0069444444
!0.0000000000 0.5000000000 0.0 0.0069444444
!0.0000000000 0.5833333333 0.0 0.0069444444
!0.0000000000 0.6666666667 0.0 0.0069444444
!0.0000000000 0.7500000000 0.0 0.0069444444
!0.0000000000 0.8333333333 0.0 0.0069444444
!0.0000000000 0.9166666667 0.0 0.0069444444
!0.0833333333 0.0000000000 0.0 0.0069444444
!0.0833333333 0.0833333333 0.0 0.0069444444
!0.0833333333 0.1666666667 0.0 0.0069444444
!0.0833333333 0.2500000000 0.0 0.0069444444
!0.0833333333 0.3333333333 0.0 0.0069444444
!0.0833333333 0.4166666667 0.0 0.0069444444
!0.0833333333 0.5000000000 0.0 0.0069444444
!0.0833333333 0.5833333333 0.0 0.0069444444
!0.0833333333 0.6666666667 0.0 0.0069444444
!0.0833333333 0.7500000000 0.0 0.0069444444
!0.0833333333 0.8333333333 0.0 0.0069444444
!0.0833333333 0.9166666667 0.0 0.0069444444
!0.1666666667 0.0000000000 0.0 0.0069444444
!0.1666666667 0.0833333333 0.0 0.0069444444
!0.1666666667 0.1666666667 0.0 0.0069444444
!0.1666666667 0.2500000000 0.0 0.0069444444
!0.1666666667 0.3333333333 0.0 0.0069444444
!0.1666666667 0.4166666667 0.0 0.0069444444
!0.1666666667 0.5000000000 0.0 0.0069444444
!0.1666666667 0.5833333333 0.0 0.0069444444
!0.1666666667 0.6666666667 0.0 0.0069444444
!0.1666666667 0.7500000000 0.0 0.0069444444
!0.1666666667 0.8333333333 0.0 0.0069444444
!0.1666666667 0.9166666667 0.0 0.0069444444
!0.2500000000 0.0000000000 0.0 0.0069444444
!0.2500000000 0.0833333333 0.0 0.0069444444
!0.2500000000 0.1666666667 0.0 0.0069444444
!0.2500000000 0.2500000000 0.0 0.0069444444
!0.2500000000 0.3333333333 0.0 0.0069444444
!0.2500000000 0.4166666667 0.0 0.0069444444
!0.2500000000 0.5000000000 0.0 0.0069444444
!0.2500000000 0.5833333333 0.0 0.0069444444
!0.2500000000 0.6666666667 0.0 0.0069444444
!0.2500000000 0.7500000000 0.0 0.0069444444
!0.2500000000 0.8333333333 0.0 0.0069444444
!0.2500000000 0.9166666667 0.0 0.0069444444
!0.3333333333 0.0000000000 0.0 0.0069444444
!0.3333333333 0.0833333333 0.0 0.0069444444
!0.3333333333 0.1666666667 0.0 0.0069444444
!0.3333333333 0.2500000000 0.0 0.0069444444
!0.3333333333 0.3333333333 0.0 0.0069444444
!0.3333333333 0.4166666667 0.0 0.0069444444
!0.3333333333 0.5000000000 0.0 0.0069444444
!0.3333333333 0.5833333333 0.0 0.0069444444
!0.3333333333 0.6666666667 0.0 0.0069444444
!0.3333333333 0.7500000000 0.0 0.0069444444
!0.3333333333 0.8333333333 0.0 0.0069444444
!0.3333333333 0.9166666667 0.0 0.0069444444
!0.4166666667 0.0000000000 0.0 0.0069444444
!0.4166666667 0.0833333333 0.0 0.0069444444
!0.4166666667 0.1666666667 0.0 0.0069444444
!0.4166666667 0.2500000000 0.0 0.0069444444
!0.4166666667 0.3333333333 0.0 0.0069444444
!0.4166666667 0.4166666667 0.0 0.0069444444
!0.4166666667 0.5000000000 0.0 0.0069444444
!0.4166666667 0.5833333333 0.0 0.0069444444
!0.4166666667 0.6666666667 0.0 0.0069444444
!0.4166666667 0.7500000000 0.0 0.0069444444
!0.4166666667 0.8333333333 0.0 0.0069444444
!0.4166666667 0.9166666667 0.0 0.0069444444
!0.5000000000 0.0000000000 0.0 0.0069444444
!0.5000000000 0.0833333333 0.0 0.0069444444
!0.5000000000 0.1666666667 0.0 0.0069444444
!0.5000000000 0.2500000000 0.0 0.0069444444
!0.5000000000 0.3333333333 0.0 0.0069444444
!0.5000000000 0.4166666667 0.0 0.0069444444
!0.5000000000 0.5000000000 0.0 0.0069444444
!0.5000000000 0.5833333333 0.0 0.0069444444
!0.5000000000 0.6666666667 0.0 0.0069444444
!0.5000000000 0.7500000000 0.0 0.0069444444
!0.5000000000 0.8333333333 0.0 0.0069444444
!0.5000000000 0.9166666667 0.0 0.0069444444
!0.5833333333 0.0000000000 0.0 0.0069444444
!0.5833333333 0.0833333333 0.0 0.0069444444
!0.5833333333 0.1666666667 0.0 0.0069444444
!0.5833333333 0.2500000000 0.0 0.0069444444
!0.5833333333 0.3333333333 0.0 0.0069444444
!0.5833333333 0.4166666667 0.0 0.0069444444
!0.5833333333 0.5000000000 0.0 0.0069444444
!0.5833333333 0.5833333333 0.0 0.0069444444
!0.5833333333 0.6666666667 0.0 0.0069444444
!0.5833333333 0.7500000000 0.0 0.0069444444
!0.5833333333 0.8333333333 0.0 0.0069444444
!0.5833333333 0.9166666667 0.0 0.0069444444
!0.6666666667 0.0000000000 0.0 0.0069444444
!0.6666666667 0.0833333333 0.0 0.0069444444
!0.6666666667 0.1666666667 0.0 0.0069444444
!0.6666666667 0.2500000000 0.0 0.0069444444
!0.6666666667 0.3333333333 0.0 0.0069444444
!0.6666666667 0.4166666667 0.0 0.0069444444
!0.6666666667 0.5000000000 0.0 0.0069444444
!0.6666666667 0.5833333333 0.0 0.0069444444
!0.6666666667 0.6666666667 0.0 0.0069444444
!0.6666666667 0.7500000000 0.0 0.0069444444
!0.6666666667 0.8333333333 0.0 0.0069444444
!0.6666666667 0.9166666667 0.0 0.0069444444
!0.7500000000 0.0000000000 0.0 0.0069444444
!0.7500000000 0.0833333333 0.0 0.0069444444
!0.7500000000 0.1666666667 0.0 0.0069444444
!0.7500000000 0.2500000000 0.0 0.0069444444
!0.7500000000 0.3333333333 0.0 0.0069444444
!0.7500000000 0.4166666667 0.0 0.0069444444
!0.7500000000 0.5000000000 0.0 0.0069444444
!0.7500000000 0.5833333333 0.0 0.0069444444
!0.7500000000 0.6666666667 0.0 0.0069444444
!0.7500000000 0.7500000000 0.0 0.0069444444
!0.7500000000 0.8333333333 0.0 0.0069444444
!0.7500000000 0.9166666667 0.0 0.0069444444
!0.8333333333 0.0000000000 0.0 0.0069444444
!0.8333333333 0.0833333333 0.0 0.0069444444
!0.8333333333 0.1666666667 0.0 0.0069444444
!0.8333333333 0.2500000000 0.0 0.0069444444
!0.8333333333 0.3333333333 0.0 0.0069444444
!0.8333333333 0.4166666667 0.0 0.0069444444
!0.8333333333 0.5000000000 0.0 0.0069444444
!0.8333333333 0.5833333333 0.0 0.0069444444
!0.8333333333 0.6666666667 0.0 0.0069444444
!0.8333333333 0.7500000000 0.0 0.0069444444
!0.8333333333 0.8333333333 0.0 0.0069444444
!0.8333333333 0.9166666667 0.0 0.0069444444
!0.9166666667 0.0000000000 0.0 0.0069444444
!0.9166666667 0.0833333333 0.0 0.0069444444
!0.9166666667 0.1666666667 0.0 0.0069444444
!0.9166666667 0.2500000000 0.0 0.0069444444
!0.9166666667 0.3333333333 0.0 0.0069444444
!0.9166666667 0.4166666667 0.0 0.0069444444
!0.9166666667 0.5000000000 0.0 0.0069444444
!0.9166666667 0.5833333333 0.0 0.0069444444
!0.9166666667 0.6666666667 0.0 0.0069444444
!0.9166666667 0.7500000000 0.0 0.0069444444
!0.9166666667 0.8333333333 0.0 0.0069444444
!0.9166666667 0.9166666667 0.0 0.0069444444


==> anc/input/MoS2/quadrupolec.fmt <==
atom dir    Qxx    Qyy  Qzz  Qyz  Qxz   Qxy   5 bands
   1   1   0.00   0.00  0.0  0.0  0.0  0.13
   1   2   0.13  -0.13  0.0  0.0  0.0  0.00
   1   3  -4.77  -4.77  0.0  0.0  0.0  0.00
   2   1   0.00   0.00  0.0  0.0  0.0 -2.75
   2   2  -2.75   2.75  0.0  0.0  0.0  0.00
   2   3   0.00   0.00  0.0  0.0  0.0  0.00
   3   1   0.00   0.00  0.0  0.0  0.0  0.13
   3   2   0.13  -0.13  0.0  0.0  0.0  0.00
   3   3   4.77   4.77  0.0  0.0  0.0  0.00


==> anc/input/TaS2/epw.in <==
TaS2
&INPUTEPW
    prefix = 'TaS2'
    outdir = 'work/'
    dvscf_dir = 'DFPT_20mRy'
    cdfpt_dir = 'cDFPT_20mRy'
    !xdfpt_dir = 'DFPT_300K'

    band_plot = .true.
    elph = .true.
    epwwrite = .true.
    lpolarc = .true.
    system_2d = .true.
    unscreen_fine = .true. ! .false.
    use_ws = .true.
    wannierize = .true.

    asr_typ = 'none'

    num_iter = 0
    wdata(1) = 'dis_num_iter 10000'

    nbndsub = 3
    bands_skipped = 'exclude_bands = 1:12'
    proj(1) = 'Ta: dz2; dx2-y2; dxy'
    L = 6.8

    !nbndsub = 5
    !bands_skipped = 'exclude_bands = 1:12'
    !proj(2) = 'Ta: dxz; dyz'
    !L = 6.4

    !nbndsub = 13
    !bands_skipped = 'exclude_bands = 1:4'
    !proj(3) = 'S: s; p'
    !L = 5.4

    !nbndsub = 17
    !proj(4) = 'Ta: s; p'
    !L = 5.3

    !nbndsub = 22
    !proj(5) = 'Ta: s:r=2'
    !proj(6) = 'f=0.6666666667,0.8333333333,0.0: s'
    !proj(7) = 'f=0.1666666667,0.8333333333,0.0: s'
    !proj(8) = 'f=0.1666666667,0.3333333333,0.0: s'
    !proj(9) = 'f=0.3333333333,0.6666666667,0.0: s'
    !L = 5.5

    !L = 3.8 ! for bare phonons

    nq1 = 12, nq2 = 12, nq3 = 1
    nk1 = 12, nk2 = 12, nk3 = 1

    filqf = 'GMKG.dat'
    nkf1 = 96, nkf2 = 96, nkf3 = 1

    phlabel = 'phband'

    nstemp = 2
    temps(1) = 299.98627 ! 1.9 mRy
    types(1) = -99 ! Fermi-Dirac
    temps(2) = 3157.750248 ! 20 mRy
    types(2) = -1 ! Marzari-Vanderbilt

    corr = 0 ! 1, 2

    !nkf1 = 2000, nkf2 = 2000, nkf3 = 1
    !specfun_ph = .true.
    !wmin_specfun = 0.00005 ! eV
    !wmax_specfun = 0.04995 ! eV
    !nw_specfun = 500
    !degaussw = 0.002 ! eV
    !degaussq = 0.05 ! meV
/


==> anc/input/TaS2/ph.in <==
TaS2
&INPUTPH
    prefix = 'TaS2'
    outdir = 'work'

    fildyn = 'dyn'
    fildvscf = 'dvscf'

    tr2_ph = 1e-21

    ldisp = .true.

    nq1 = 12
    nq2 = 12
    nq3 = 1

    ! for 1 band:
    !cdfpt_min = -6.6
    !cdfpt_max = -4.2

    ! for 5 bands:
    !cdfpt_min = -6.6
    !cdfpt_max = 0.0

    ! for 13 bands:
    !cdfpt_min = -30.0
    !cdfpt_max = 0.0

    ! for 17 bands:
    !cdfpt_min = -90.0
    !cdfpt_max = 0.0

    ! for 22 bands:
    !cdfpt_min = -90.0
    !cdfpt_max = 10.0

    ! for all bands:
    !bare = .true.

    !qplot = .true.
    !electron_phonon = 'simple'
    !ibndprt = 13
/
! for reference along G-M-K-G:
!57
!0.0000000000 0.0000000000 0.0 1
!0.0000000000 0.0240562612 0.0 1
!0.0000000000 0.0481125224 0.0 1
!0.0000000000 0.0721687836 0.0 1
!0.0000000000 0.0962250449 0.0 1
!0.0000000000 0.1202813061 0.0 1
!0.0000000000 0.1443375673 0.0 1
!0.0000000000 0.1683938285 0.0 1
!0.0000000000 0.1924500897 0.0 1
!0.0000000000 0.2165063509 0.0 1
!0.0000000000 0.2405626122 0.0 1
!0.0000000000 0.2646188734 0.0 1
!0.0000000000 0.2886751346 0.0 1
!0.0000000000 0.3127313958 0.0 1
!0.0000000000 0.3367876570 0.0 1
!0.0000000000 0.3608439182 0.0 1
!0.0000000000 0.3849001795 0.0 1
!0.0000000000 0.4089564407 0.0 1
!0.0000000000 0.4330127019 0.0 1
!0.0000000000 0.4570689631 0.0 1
!0.0000000000 0.4811252243 0.0 1
!0.0000000000 0.5051814855 0.0 1
!0.0000000000 0.5292377468 0.0 1
!0.0000000000 0.5532940080 0.0 1
!0.0000000000 0.5773502692 0.0 1
!0.0208333333 0.5773502692 0.0 1
!0.0416666667 0.5773502692 0.0 1
!0.0625000000 0.5773502692 0.0 1
!0.0833333333 0.5773502692 0.0 1
!0.1041666667 0.5773502692 0.0 1
!0.1250000000 0.5773502692 0.0 1
!0.1458333333 0.5773502692 0.0 1
!0.1666666667 0.5773502692 0.0 1
!0.1875000000 0.5773502692 0.0 1
!0.2083333333 0.5773502692 0.0 1
!0.2291666667 0.5773502692 0.0 1
!0.2500000000 0.5773502692 0.0 1
!0.2708333333 0.5773502692 0.0 1
!0.2916666667 0.5773502692 0.0 1
!0.3125000000 0.5773502692 0.0 1
!0.3333333333 0.5773502692 0.0 1
!0.3125000000 0.5412658774 0.0 1
!0.2916666667 0.5051814855 0.0 1
!0.2708333333 0.4690970937 0.0 1
!0.2500000000 0.4330127019 0.0 1
!0.2291666667 0.3969283101 0.0 1
!0.2083333333 0.3608439182 0.0 1
!0.1875000000 0.3247595264 0.0 1
!0.1666666667 0.2886751346 0.0 1
!0.1458333333 0.2525907428 0.0 1
!0.1250000000 0.2165063509 0.0 1
!0.1041666667 0.1804219591 0.0 1
!0.0833333333 0.1443375673 0.0 1
!0.0625000000 0.1082531755 0.0 1
!0.0416666667 0.0721687836 0.0 1
!0.0208333333 0.0360843918 0.0 1
!0.0000000000 0.0000000000 0.0 1

! for reference along K-G-M:
!42
!0.3333333333 0.5773502692 0.0 1
!0.3125000000 0.5412658774 0.0 1
!0.2916666667 0.5051814855 0.0 1
!0.2708333333 0.4690970937 0.0 1
!0.2500000000 0.4330127019 0.0 1
!0.2291666667 0.3969283101 0.0 1
!0.2083333333 0.3608439182 0.0 1
!0.1875000000 0.3247595264 0.0 1
!0.1666666667 0.2886751346 0.0 1
!0.1458333333 0.2525907428 0.0 1
!0.1250000000 0.2165063509 0.0 1
!0.1041666667 0.1804219591 0.0 1
!0.0833333333 0.1443375673 0.0 1
!0.0625000000 0.1082531755 0.0 1
!0.0416666667 0.0721687836 0.0 1
!0.0208333333 0.0360843918 0.0 1
!0.0020833333 0.0036084392 0.0 1
!0.0000000000 0.0024056261 0.0 1
!0.0000000000 0.0240562612 0.0 1
!0.0000000000 0.0481125224 0.0 1
!0.0000000000 0.0721687836 0.0 1
!0.0000000000 0.0962250449 0.0 1
!0.0000000000 0.1202813061 0.0 1
!0.0000000000 0.1443375673 0.0 1
!0.0000000000 0.1683938285 0.0 1
!0.0000000000 0.1924500897 0.0 1
!0.0000000000 0.2165063509 0.0 1
!0.0000000000 0.2405626122 0.0 1
!0.0000000000 0.2646188734 0.0 1
!0.0000000000 0.2886751346 0.0 1
!0.0000000000 0.3127313958 0.0 1
!0.0000000000 0.3367876570 0.0 1
!0.0000000000 0.3608439182 0.0 1
!0.0000000000 0.3849001795 0.0 1
!0.0000000000 0.4089564407 0.0 1
!0.0000000000 0.4330127019 0.0 1
!0.0000000000 0.4570689631 0.0 1
!0.0000000000 0.4811252243 0.0 1
!0.0000000000 0.5051814855 0.0 1
!0.0000000000 0.5292377468 0.0 1
!0.0000000000 0.5532940080 0.0 1
!0.0000000000 0.5773502692 0.0 1


==> anc/input/TaS2/pw.in <==
&CONTROL
    prefix = 'TaS2'
    outdir = 'work'
    pseudo_dir = 'pp'

    !calculation = 'nscf'
/
&SYSTEM
    ibrav = 4
    ntyp = 2
    nat = 3

    a = 3.34
    c = 15.0

    assume_isolated = '2D'

    ecutwfc = 100.0

    occupations = 'smearing'
    smearing = 'marzari-vanderbilt'
    degauss = 0.02
    !smearing = 'fermi-dirac'
    !degauss = 0.0019

    !nbnd = 22
/
&ELECTRONS
    conv_thr = 1e-18 ! 1e-15 for 'nscf'
    diago_full_acc = .true.
/

ATOMIC_SPECIES
Ta 180.95 Ta.upf
S   32.06  S.upf

ATOMIC_POSITIONS crystal
S   0.3333333333  0.6666666667  0.1041893571
Ta  0.0000000000  0.0000000000  0.0000000000
S   0.3333333333  0.6666666667 -0.1041893571

K_POINTS automatic
12 12 1 0 0 0

! for 300 K Fermi-Dirac smearing:
!
!ATOMIC_POSITIONS crystal
!S   0.3333333333  0.6666666667  0.1041533379
!Ta  0.0000000000  0.0000000000  0.0000000000
!S   0.3333333333  0.6666666667 -0.1041533379
!
!K_POINTS automatic
!48 48 1 0 0 0

! for 'nscf' calculation:
!
!K_POINTS crystal
!144
!0.0000000000 0.0000000000 0.0 0.0069444444
!0.0000000000 0.0833333333 0.0 0.0069444444
!0.0000000000 0.1666666667 0.0 0.0069444444
!0.0000000000 0.2500000000 0.0 0.0069444444
!0.0000000000 0.3333333333 0.0 0.0069444444
!0.0000000000 0.4166666667 0.0 0.0069444444
!0.0000000000 0.5000000000 0.0 0.0069444444
!0.0000000000 0.5833333333 0.0 0.0069444444
!0.0000000000 0.6666666667 0.0 0.0069444444
!0.0000000000 0.7500000000 0.0 0.0069444444
!0.0000000000 0.8333333333 0.0 0.0069444444
!0.0000000000 0.9166666667 0.0 0.0069444444
!0.0833333333 0.0000000000 0.0 0.0069444444
!0.0833333333 0.0833333333 0.0 0.0069444444
!0.0833333333 0.1666666667 0.0 0.0069444444
!0.0833333333 0.2500000000 0.0 0.0069444444
!0.0833333333 0.3333333333 0.0 0.0069444444
!0.0833333333 0.4166666667 0.0 0.0069444444
!0.0833333333 0.5000000000 0.0 0.0069444444
!0.0833333333 0.5833333333 0.0 0.0069444444
!0.0833333333 0.6666666667 0.0 0.0069444444
!0.0833333333 0.7500000000 0.0 0.0069444444
!0.0833333333 0.8333333333 0.0 0.0069444444
!0.0833333333 0.9166666667 0.0 0.0069444444
!0.1666666667 0.0000000000 0.0 0.0069444444
!0.1666666667 0.0833333333 0.0 0.0069444444
!0.1666666667 0.1666666667 0.0 0.0069444444
!0.1666666667 0.2500000000 0.0 0.0069444444
!0.1666666667 0.3333333333 0.0 0.0069444444
!0.1666666667 0.4166666667 0.0 0.0069444444
!0.1666666667 0.5000000000 0.0 0.0069444444
!0.1666666667 0.5833333333 0.0 0.0069444444
!0.1666666667 0.6666666667 0.0 0.0069444444
!0.1666666667 0.7500000000 0.0 0.0069444444
!0.1666666667 0.8333333333 0.0 0.0069444444
!0.1666666667 0.9166666667 0.0 0.0069444444
!0.2500000000 0.0000000000 0.0 0.0069444444
!0.2500000000 0.0833333333 0.0 0.0069444444
!0.2500000000 0.1666666667 0.0 0.0069444444
!0.2500000000 0.2500000000 0.0 0.0069444444
!0.2500000000 0.3333333333 0.0 0.0069444444
!0.2500000000 0.4166666667 0.0 0.0069444444
!0.2500000000 0.5000000000 0.0 0.0069444444
!0.2500000000 0.5833333333 0.0 0.0069444444
!0.2500000000 0.6666666667 0.0 0.0069444444
!0.2500000000 0.7500000000 0.0 0.0069444444
!0.2500000000 0.8333333333 0.0 0.0069444444
!0.2500000000 0.9166666667 0.0 0.0069444444
!0.3333333333 0.0000000000 0.0 0.0069444444
!0.3333333333 0.0833333333 0.0 0.0069444444
!0.3333333333 0.1666666667 0.0 0.0069444444
!0.3333333333 0.2500000000 0.0 0.0069444444
!0.3333333333 0.3333333333 0.0 0.0069444444
!0.3333333333 0.4166666667 0.0 0.0069444444
!0.3333333333 0.5000000000 0.0 0.0069444444
!0.3333333333 0.5833333333 0.0 0.0069444444
!0.3333333333 0.6666666667 0.0 0.0069444444
!0.3333333333 0.7500000000 0.0 0.0069444444
!0.3333333333 0.8333333333 0.0 0.0069444444
!0.3333333333 0.9166666667 0.0 0.0069444444
!0.4166666667 0.0000000000 0.0 0.0069444444
!0.4166666667 0.0833333333 0.0 0.0069444444
!0.4166666667 0.1666666667 0.0 0.0069444444
!0.4166666667 0.2500000000 0.0 0.0069444444
!0.4166666667 0.3333333333 0.0 0.0069444444
!0.4166666667 0.4166666667 0.0 0.0069444444
!0.4166666667 0.5000000000 0.0 0.0069444444
!0.4166666667 0.5833333333 0.0 0.0069444444
!0.4166666667 0.6666666667 0.0 0.0069444444
!0.4166666667 0.7500000000 0.0 0.0069444444
!0.4166666667 0.8333333333 0.0 0.0069444444
!0.4166666667 0.9166666667 0.0 0.0069444444
!0.5000000000 0.0000000000 0.0 0.0069444444
!0.5000000000 0.0833333333 0.0 0.0069444444
!0.5000000000 0.1666666667 0.0 0.0069444444
!0.5000000000 0.2500000000 0.0 0.0069444444
!0.5000000000 0.3333333333 0.0 0.0069444444
!0.5000000000 0.4166666667 0.0 0.0069444444
!0.5000000000 0.5000000000 0.0 0.0069444444
!0.5000000000 0.5833333333 0.0 0.0069444444
!0.5000000000 0.6666666667 0.0 0.0069444444
!0.5000000000 0.7500000000 0.0 0.0069444444
!0.5000000000 0.8333333333 0.0 0.0069444444
!0.5000000000 0.9166666667 0.0 0.0069444444
!0.5833333333 0.0000000000 0.0 0.0069444444
!0.5833333333 0.0833333333 0.0 0.0069444444
!0.5833333333 0.1666666667 0.0 0.0069444444
!0.5833333333 0.2500000000 0.0 0.0069444444
!0.5833333333 0.3333333333 0.0 0.0069444444
!0.5833333333 0.4166666667 0.0 0.0069444444
!0.5833333333 0.5000000000 0.0 0.0069444444
!0.5833333333 0.5833333333 0.0 0.0069444444
!0.5833333333 0.6666666667 0.0 0.0069444444
!0.5833333333 0.7500000000 0.0 0.0069444444
!0.5833333333 0.8333333333 0.0 0.0069444444
!0.5833333333 0.9166666667 0.0 0.0069444444
!0.6666666667 0.0000000000 0.0 0.0069444444
!0.6666666667 0.0833333333 0.0 0.0069444444
!0.6666666667 0.1666666667 0.0 0.0069444444
!0.6666666667 0.2500000000 0.0 0.0069444444
!0.6666666667 0.3333333333 0.0 0.0069444444
!0.6666666667 0.4166666667 0.0 0.0069444444
!0.6666666667 0.5000000000 0.0 0.0069444444
!0.6666666667 0.5833333333 0.0 0.0069444444
!0.6666666667 0.6666666667 0.0 0.0069444444
!0.6666666667 0.7500000000 0.0 0.0069444444
!0.6666666667 0.8333333333 0.0 0.0069444444
!0.6666666667 0.9166666667 0.0 0.0069444444
!0.7500000000 0.0000000000 0.0 0.0069444444
!0.7500000000 0.0833333333 0.0 0.0069444444
!0.7500000000 0.1666666667 0.0 0.0069444444
!0.7500000000 0.2500000000 0.0 0.0069444444
!0.7500000000 0.3333333333 0.0 0.0069444444
!0.7500000000 0.4166666667 0.0 0.0069444444
!0.7500000000 0.5000000000 0.0 0.0069444444
!0.7500000000 0.5833333333 0.0 0.0069444444
!0.7500000000 0.6666666667 0.0 0.0069444444
!0.7500000000 0.7500000000 0.0 0.0069444444
!0.7500000000 0.8333333333 0.0 0.0069444444
!0.7500000000 0.9166666667 0.0 0.0069444444
!0.8333333333 0.0000000000 0.0 0.0069444444
!0.8333333333 0.0833333333 0.0 0.0069444444
!0.8333333333 0.1666666667 0.0 0.0069444444
!0.8333333333 0.2500000000 0.0 0.0069444444
!0.8333333333 0.3333333333 0.0 0.0069444444
!0.8333333333 0.4166666667 0.0 0.0069444444
!0.8333333333 0.5000000000 0.0 0.0069444444
!0.8333333333 0.5833333333 0.0 0.0069444444
!0.8333333333 0.6666666667 0.0 0.0069444444
!0.8333333333 0.7500000000 0.0 0.0069444444
!0.8333333333 0.8333333333 0.0 0.0069444444
!0.8333333333 0.9166666667 0.0 0.0069444444
!0.9166666667 0.0000000000 0.0 0.0069444444
!0.9166666667 0.0833333333 0.0 0.0069444444
!0.9166666667 0.1666666667 0.0 0.0069444444
!0.9166666667 0.2500000000 0.0 0.0069444444
!0.9166666667 0.3333333333 0.0 0.0069444444
!0.9166666667 0.4166666667 0.0 0.0069444444
!0.9166666667 0.5000000000 0.0 0.0069444444
!0.9166666667 0.5833333333 0.0 0.0069444444
!0.9166666667 0.6666666667 0.0 0.0069444444
!0.9166666667 0.7500000000 0.0 0.0069444444
!0.9166666667 0.8333333333 0.0 0.0069444444
!0.9166666667 0.9166666667 0.0 0.0069444444


==> anc/input/TaS2/quadrupolec.fmt <==
atom dir    Qxx    Qyy  Qzz  Qyz  Qxz   Qxy   1 band
   1   1   0.00   0.00  0.0  0.0  0.0 -1.25
   1   2  -1.25   1.25  0.0  0.0  0.0  0.00
   1   3  -4.39  -4.39  0.0  0.0  0.0  0.00
   2   1   0.00   0.00  0.0  0.0  0.0 -6.20
   2   2  -6.20   6.20  0.0  0.0  0.0  0.00
   2   3   0.00   0.00  0.0  0.0  0.0  0.00
   3   1   0.00   0.00  0.0  0.0  0.0 -1.25
   3   2  -1.25   1.25  0.0  0.0  0.0  0.00
   3   3   4.39   4.39  0.0  0.0  0.0  0.00

atom dir    Qxx    Qyy  Qzz  Qyz  Qxz   Qxy   5 bands
   1   1   0.00   0.00  0.0  0.0  0.0 -1.82
   1   2  -1.82   1.82  0.0  0.0  0.0  0.00
   1   3  -5.48  -5.48  0.0  0.0  0.0  0.00
   2   1   0.00   0.00  0.0  0.0  0.0 -6.21
   2   2  -6.21   6.21  0.0  0.0  0.0  0.00
   2   3   0.00   0.00  0.0  0.0  0.0  0.00
   3   1   0.00   0.00  0.0  0.0  0.0 -1.82
   3   2  -1.82   1.82  0.0  0.0  0.0  0.00
   3   3   5.48   5.48  0.0  0.0  0.0  0.00

atom dir    Qxx    Qyy  Qzz  Qyz  Qxz   Qxy  13 bands
   1   1   0.00   0.00  0.0  0.0  0.0  2.64
   1   2   2.64  -2.64  0.0  0.0  0.0  0.00
   1   3 -15.01 -15.01  0.0  0.0  0.0  0.00
   2   1   0.00   0.00  0.0  0.0  0.0 -3.84
   2   2  -3.84   3.84  0.0  0.0  0.0  0.00
   2   3   0.00   0.00  0.0  0.0  0.0  0.00
   3   1   0.00   0.00  0.0  0.0  0.0  2.64
   3   2   2.64  -2.64  0.0  0.0  0.0  0.00
   3   3  15.01  15.01  0.0  0.0  0.0  0.00

atom dir    Qxx    Qyy  Qzz  Qyz  Qxz   Qxy  17 bands
   1   1   0.00   0.00  0.0  0.0  0.0  2.59
   1   2   2.59  -2.59  0.0  0.0  0.0  0.00
   1   3 -14.80 -14.80  0.0  0.0  0.0  0.00
   2   1   0.00   0.00  0.0  0.0  0.0 -6.22
   2   2  -6.22   6.22  0.0  0.0  0.0  0.00
   2   3   0.00   0.00  0.0  0.0  0.0  0.00
   3   1   0.00   0.00  0.0  0.0  0.0  2.59
   3   2   2.59  -2.59  0.0  0.0  0.0  0.00
   3   3  14.80  14.80  0.0  0.0  0.0  0.00

atom dir    Qxx    Qyy  Qzz  Qyz  Qxz   Qxy  22 bands
   1   1   0.00   0.00  0.0  0.0  0.0  1.01
   1   2   1.01  -1.01  0.0  0.0  0.0  0.00
   1   3 -19.73 -19.73  0.0  0.0  0.0  0.00
   2   1   0.00   0.00  0.0  0.0  0.0 -9.71
   2   2  -9.71   9.71  0.0  0.0  0.0  0.00
   2   3   0.00   0.00  0.0  0.0  0.0  0.00
   3   1   0.00   0.00  0.0  0.0  0.0  1.01
   3   2   1.01  -1.01  0.0  0.0  0.0  0.00
   3   3  19.73  19.73  0.0  0.0  0.0  0.00

atom dir    Qxx    Qyy  Qzz  Qyz  Qxz   Qxy all bands
   1   1   0.00   0.00  0.0  0.0  0.0 -0.38
   1   2  -0.38   0.38  0.0  0.0  0.0  0.00
   1   3 -35.06 -35.06  0.0  0.0  0.0  0.00
   2   1   0.00   0.00  0.0  0.0  0.0 -0.23
   2   2  -0.23   0.23  0.0  0.0  0.0  0.00
   2   3   0.00   0.00  0.0  0.0  0.0  0.00
   3   1   0.00   0.00  0.0  0.0  0.0 -0.38
   3   2  -0.38   0.38  0.0  0.0  0.0  0.00
   3   3  35.06  35.06  0.0  0.0  0.0  0.00

atom dir    Qxx    Qyy  Qzz  Qyz  Qxz   Qxy all bands (SC)
   1   1   0.00   0.00  0.0  0.0  0.0 -0.23
   1   2  -0.23   0.23  0.0  0.0  0.0  0.00
   1   3 -82.08 -82.08  0.0  0.0  0.0  0.00
   2   1   0.00   0.00  0.0  0.0  0.0 -7.31
   2   2  -7.31   7.31  0.0  0.0  0.0  0.00
   2   3   0.00   0.00  0.0  0.0  0.0  0.00
   3   1   0.00   0.00  0.0  0.0  0.0 -0.23
   3   2  -0.23   0.23  0.0  0.0  0.0  0.00
   3   3  82.08  82.08  0.0  0.0  0.0  0.00


==> anc/qe2screen.patch <==
diff --git a/EPW/src/bcast_epw_input.f90 b/EPW/src/bcast_epw_input.f90
index 847190887..9500fbc94 100644
--- a/EPW/src/bcast_epw_input.f90
+++ b/EPW/src/bcast_epw_input.f90
@@ -53,7 +53,11 @@
                             wannier_plot_supercell, wannier_plot_radius,      &
                             fixsym, epw_no_t_rev, epw_tr, epw_nosym, epw_noinv, &
                             epw_crysym, bfieldx, bfieldy, bfieldz, tc_linear, &
-                            tc_linear_solver
+                            tc_linear_solver, bare, cdfpt_dir, cdfpt_max,     &
+                            cdfpt_min, corr, eig_plot, geff, L, lcdfpt,       &
+                            lpolarc, lpolarx, lxdfpt, perp, phlabel, prtgkkc, &
+                            prtgkkx, temp_inf, type_inf, types,               &
+                            unscreen_fine, xdfpt_dir
   USE elph2,         ONLY : elph
   USE mp,            ONLY : mp_bcast
   USE mp_world,      ONLY : world_comm
@@ -88,6 +92,7 @@
   CALL mp_bcast(plselfen        , meta_ionode_id, world_comm)
   CALL mp_bcast(ephwrite        , meta_ionode_id, world_comm)
   CALL mp_bcast(band_plot       , meta_ionode_id, world_comm)
+  CALL mp_bcast(eig_plot        , meta_ionode_id, world_comm)
   CALL mp_bcast(fermi_plot      , meta_ionode_id, world_comm)
   CALL mp_bcast(vme             , meta_ionode_id, world_comm)
   CALL mp_bcast(epbread         , meta_ionode_id, world_comm)
@@ -122,6 +127,8 @@
   CALL mp_bcast(tc_linear       , meta_ionode_id, world_comm)
   CALL mp_bcast(tc_linear_solver, meta_ionode_id, world_comm)
   CALL mp_bcast(lpolar          , meta_ionode_id, world_comm)
+  CALL mp_bcast(lpolarc         , meta_ionode_id, world_comm)
+  CALL mp_bcast(lpolarx         , meta_ionode_id, world_comm)
   CALL mp_bcast(lifc            , meta_ionode_id, world_comm)
   CALL mp_bcast(lscreen         , meta_ionode_id, world_comm)
   CALL mp_bcast(cumulant        , meta_ionode_id, world_comm)
@@ -147,6 +154,8 @@
   CALL mp_bcast(carrier         , meta_ionode_id, world_comm)
   CALL mp_bcast(restart         , meta_ionode_id, world_comm)
   CALL mp_bcast(prtgkk          , meta_ionode_id, world_comm)
+  CALL mp_bcast(prtgkkc         , meta_ionode_id, world_comm)
+  CALL mp_bcast(prtgkkx         , meta_ionode_id, world_comm)
   CALL mp_bcast(lphase          , meta_ionode_id, world_comm)
   CALL mp_bcast(lindabs         , meta_ionode_id, world_comm)
   CALL mp_bcast(use_ws          , meta_ionode_id, world_comm)
@@ -161,6 +170,12 @@
   CALL mp_bcast(epw_nosym       , meta_ionode_id, world_comm)
   CALL mp_bcast(epw_noinv       , meta_ionode_id, world_comm)
   CALL mp_bcast(epw_crysym      , meta_ionode_id, world_comm)
+  CALL mp_bcast(lcdfpt          , meta_ionode_id, world_comm)
+  CALL mp_bcast(lxdfpt          , meta_ionode_id, world_comm)
+  CALL mp_bcast(unscreen_fine   , meta_ionode_id, world_comm)
+  CALL mp_bcast(geff            , meta_ionode_id, world_comm)
+  CALL mp_bcast(bare            , meta_ionode_id, world_comm)
+  CALL mp_bcast(perp            , meta_ionode_id, world_comm)
   !
   ! integers
   !
@@ -200,6 +215,9 @@
   CALL mp_bcast(bnd_cum     , meta_ionode_id, world_comm)
   CALL mp_bcast(mob_maxiter , meta_ionode_id, world_comm)
   CALL mp_bcast(wannier_plot_supercell, meta_ionode_id, world_comm)
+  CALL mp_bcast(types       , meta_ionode_id, world_comm)
+  CALL mp_bcast(type_inf    , meta_ionode_id, world_comm)
+  CALL mp_bcast(corr        , meta_ionode_id, world_comm)
   !
   ! REAL*8
   !
@@ -219,6 +237,7 @@
   CALL mp_bcast(tempsmin      , meta_ionode_id, world_comm)
   CALL mp_bcast(tempsmax      , meta_ionode_id, world_comm)
   CALL mp_bcast(temps         , meta_ionode_id, world_comm)
+  CALL mp_bcast(temp_inf      , meta_ionode_id, world_comm)
   CALL mp_bcast(conv_thr_raxis, meta_ionode_id, world_comm)
   CALL mp_bcast(conv_thr_iaxis, meta_ionode_id, world_comm)
   CALL mp_bcast(conv_thr_racon, meta_ionode_id, world_comm)
@@ -245,6 +264,9 @@
   CALL mp_bcast(bfieldx       , meta_ionode_id, world_comm)
   CALL mp_bcast(bfieldy       , meta_ionode_id, world_comm)
   CALL mp_bcast(bfieldz       , meta_ionode_id, world_comm)
+  CALL mp_bcast(L             , meta_ionode_id, world_comm)
+  CALL mp_bcast(cdfpt_min     , meta_ionode_id, world_comm)
+  CALL mp_bcast(cdfpt_max     , meta_ionode_id, world_comm)
   !
   ! characters
   !
@@ -257,6 +279,9 @@
   CALL mp_bcast(filqf            , meta_ionode_id, world_comm)
   CALL mp_bcast(fileig           , meta_ionode_id, world_comm)
   CALL mp_bcast(dvscf_dir        , meta_ionode_id, world_comm)
+  CALL mp_bcast(cdfpt_dir        , meta_ionode_id, world_comm)
+  CALL mp_bcast(xdfpt_dir        , meta_ionode_id, world_comm)
+  CALL mp_bcast(phlabel          , meta_ionode_id, world_comm)
   CALL mp_bcast(fila2f           , meta_ionode_id, world_comm)
   CALL mp_bcast(restart_filq     , meta_ionode_id, world_comm)
   CALL mp_bcast(asr_typ          , meta_ionode_id, world_comm)
diff --git a/EPW/src/bloch2wan.f90 b/EPW/src/bloch2wan.f90
index a7a59c881..633e21375 100644
--- a/EPW/src/bloch2wan.f90
+++ b/EPW/src/bloch2wan.f90
@@ -460,7 +460,7 @@
     !------------------------------------------------------------------------
     !
     !------------------------------------------------------------------------
-    SUBROUTINE dynbloch2wan(nmodes, nq, xk, dynq, nrr, irvec, wslen )
+    SUBROUTINE dynbloch2wan(nmodes, nq, xk, dynq, rdw, nrr, irvec, wslen, lpolar, qrpl, epsi, zstar, Qmat, suffix)
     !------------------------------------------------------------------------
     !!
     !!  From the Dynamical Matrix in Bloch representation (coarse mesh),
@@ -478,8 +478,7 @@
     USE kinds,         ONLY : DP
     USE cell_base,     ONLY : at, bg, alat
     USE ions_base,     ONLY : nat, tau
-    USE elph2,         ONLY : rdw, epsi, zstar, qrpl
-    USE epwcom,        ONLY : lpolar, nqc1, nqc2, nqc3
+    USE epwcom,        ONLY : nqc1, nqc2, nqc3
     USE io_var,        ONLY : iudecaydyn
     USE constants_epw, ONLY : bohr2ang, twopi, ci, czero
     USE io_global,     ONLY : ionode_id
@@ -504,6 +503,20 @@
     !! WS vectors length (alat units)
     COMPLEX(KIND = DP), INTENT(inout) :: dynq(nmodes, nmodes, nq)
     !! dynamical matrix in bloch representation (Cartesian coordinates)
+    COMPLEX(KIND = DP), INTENT(inout) :: rdw(nmodes, nmodes, nrr)
+    !! dynamical matrix in wannier basis (real)
+    LOGICAL, INTENT(in) :: lpolar
+    !! if .TRUE. enable the correct Wannier interpolation in the case of polar material
+    LOGICAL, INTENT(in) :: qrpl
+    !! If true use quadrupole during interpolation
+    REAL(KIND = DP), INTENT(in) :: epsi(3, 3)
+    !! dielectric constant tensor
+    REAL(KIND = DP), INTENT(inout) :: zstar(3, 3, nat)
+    !! effective charges tensor
+    REAL(KIND = DP), INTENT(in) :: Qmat(nat, 3, 3, 3)
+    !! Quadrupole tensor
+    CHARACTER(*), INTENT(in) :: suffix
+    !! Extra label for filenames
     !
     ! Local variables
     INTEGER :: ik
@@ -521,7 +534,7 @@
     IF (lpolar .OR. qrpl) THEN
       DO ik = 1, nq
         !xk has to be in cart. coord.
-        CALL rgd_blk(nqc1, nqc2, nqc3, nat, dynq(:, :, ik), xk(:, ik), tau, epsi, zstar, -1.d0)
+        CALL rgd_blk(nqc1, nqc2, nqc3, nat, dynq(:, :, ik), xk(:, ik), tau, lpolar, epsi, zstar, Qmat, -1.d0)
         !
       ENDDO
     ENDIF
@@ -563,7 +576,7 @@
     ! the unit in r-space is angstrom, and I am plotting the matrix for the first mode only
     !
     IF (mpime == ionode_id) THEN
-      OPEN(UNIT = iudecaydyn, FILE = 'decay.dynmat')
+      OPEN(UNIT = iudecaydyn, FILE = 'decay.dynmat' // suffix)
       WRITE(iudecaydyn, '(a)') '# Spatial decay of Dynamical matrix in Wannier basis'
       WRITE(iudecaydyn, '(a)') '# R_p [Ang]      max_{mu,nu} |D(mu,nu)| [Ry] '
       DO ir = 1, nrr
@@ -1121,7 +1134,7 @@
     !--------------------------------------------------------------------------
     !
     !--------------------------------------------------------------------------
-    SUBROUTINE ephbloch2wanp(nbnd, nmodes, xk, nq, irvec_k, irvec_g, nrr_k, nrr_g, epmatwe)
+    SUBROUTINE ephbloch2wanp(nbnd, nmodes, xk, nq, irvec_k, irvec_g, nrr_k, nrr_g, epmatwe, epmatwp, suffix)
     !--------------------------------------------------------------------------
     !!
     !!  From the EP matrix in electron-Wannier representation and
@@ -1131,7 +1144,6 @@
     !
     USE kinds,         ONLY : DP
     USE cell_base,     ONLY : at, bg, alat
-    USE elph2,         ONLY : epmatwp
     USE constants_epw, ONLY : bohr2ang, twopi, ci, czero
     USE io_var,        ONLY : iuwanep, iuwane
     USE io_global,     ONLY : ionode_id
@@ -1163,6 +1175,10 @@
     COMPLEX(KIND = DP), INTENT(in) :: epmatwe(nbnd, nbnd, nrr_k, nmodes, nq)
     !! EP matrix in electron-Wannier representation and phonon-Bloch representation
     !!   (Cartesian coordinates)
+    COMPLEX(KIND = DP), INTENT(out) :: epmatwp(nbnd, nbnd, nrr_k, nmodes, nrr_g)
+    !! EP matrix in electron- and phonon-Wannier representation
+    CHARACTER(*), INTENT(in) :: suffix
+    !! Extra label for filenames
     !
     ! Work variables
     !
@@ -1231,14 +1247,14 @@
       len1(ire) = DSQRT(rvec1(1)**2.d0 + rvec1(2)**2.d0 + rvec1(3)**2.d0)
     ENDDO
     !
-    OPEN(UNIT = iuwane, FILE = 'decay.epmate', STATUS = 'unknown')
+    OPEN(UNIT = iuwane, FILE = 'decay.epmate' // suffix, STATUS = 'unknown')
     WRITE(iuwane, '(a)') '#   R_e [Ang]    max_{m,n,nu} |g(m, n, nu, R_e, :)| [Ry] '
     DO ire = 1, nrr_k
       WRITE(iuwane, '(2f15.10, 1E20.10)') len1(ire) * alat * bohr2ang, MAXVAL(tmp(ire, :))
     ENDDO
     CLOSE(iuwane)
     !
-    OPEN(UNIT = iuwanep, FILE = 'decay.epmatp', STATUS = 'unknown')
+    OPEN(UNIT = iuwanep, FILE = 'decay.epmatp' // suffix, STATUS = 'unknown')
     WRITE(iuwanep, '(a)') '#   R_p [Ang]    max_{m,n,nu} |g(m, n, nu, :, R_p)| [Ry] '
     DO ir = 1, nrr_g
       WRITE(iuwanep, '(2f15.10, 1E20.10)') len2(ir) * alat * bohr2ang, MAXVAL(tmp(:, ir))
@@ -1254,7 +1270,7 @@
     ! -----------------------------------------------------------
     !
     !--------------------------------------------------------------------------
-    SUBROUTINE ephbloch2wanp_mem(nbnd, nmodes, xk, nq, irvec_k, irvec_g, nrr_k, nrr_g)
+    SUBROUTINE ephbloch2wanp_mem(nbnd, nmodes, xk, nq, irvec_k, irvec_g, nrr_k, nrr_g, iunepmatwe, iunepmatwp, suffix)
     !--------------------------------------------------------------------------
     !
     !!  From the EP matrix in electron-Wannier representation and
@@ -1267,7 +1283,7 @@
     USE kinds,            ONLY : DP
     USE cell_base,        ONLY : at, bg, alat
     USE constants_epw,    ONLY : bohr2ang, twopi, ci, czero, zero
-    USE io_var,           ONLY : iunepmatwe, iunepmatwp, iuwanep, iuwane
+    USE io_var,           ONLY : iuwanep, iuwane
     USE io_global,        ONLY : ionode_id, stdout
     USE mp_global,        ONLY : world_comm
     USE mp,               ONLY : mp_barrier, mp_bcast, mp_sum
@@ -1301,6 +1317,12 @@
     !! Coordinates of real space vector
     REAL(KIND = DP), INTENT(in) :: xk(3, nq)
     !! K-point coordinates (cartesian in units of 2piba)
+    INTEGER, INTENT(in) :: iunepmatwe
+    !! The unit with the e-ph matrix in Wannier-Bloch representation
+    INTEGER, INTENT(in) :: iunepmatwp
+    !! The unit with the e-ph matrix in Wannier-Wannier representation
+    CHARACTER(*), INTENT(in) :: suffix
+    !! Extra label for filenames
     !
     ! Local variables
     !
@@ -1392,23 +1414,23 @@
                                 INT(nmodes, KIND = MPI_OFFSET_KIND)
     !
     ! Open the epmatwe file
-    filint = TRIM(tmp_dir) // TRIM(prefix)//'.epmatwe1'
+    filint = TRIM(tmp_dir) // TRIM(prefix) // '.epmatwe' // suffix // '1'
     CALL MPI_FILE_OPEN(world_comm, filint, MPI_MODE_RDONLY + MPI_MODE_DELETE_ON_CLOSE, MPI_INFO_NULL, iunepmatwe, ierr)
     !CALL MPI_FILE_OPEN(world_comm, filint, MPI_MODE_RDONLY, MPI_INFO_NULL, iunepmatwe, ierr)
     IF (ierr /= 0) CALL errore('ephbloch2wanp_mem', 'error in MPI_FILE_OPEN epmatwe', 1)
     !
     ! Open the epmatwp file
-    filint = TRIM(tmp_dir) // TRIM(prefix)//'.epmatwp'
+    filint = TRIM(tmp_dir) // TRIM(prefix) // '.epmatwp' // suffix
     CALL MPI_FILE_OPEN(world_comm, filint, MPI_MODE_WRONLY + MPI_MODE_CREATE, MPI_INFO_NULL, iunepmatwp, ierr)
     IF (ierr /= 0) CALL errore('ephbloch2wanp_mem', 'error in MPI_FILE_OPEN epmatwp', 1)
 #else
     ! Size of the read array
     lsize = INT(2 * nbnd * nbnd * nrr_k * nmodes, KIND = 4)
-    filint   = TRIM(tmp_dir) // TRIM(prefix)//'.epmatwe'
-    CALL diropn(iunepmatwe, 'epmatwe', lsize, exst)
+    filint = TRIM(tmp_dir) // TRIM(prefix) // '.epmatwe' // suffix
+    CALL diropn(iunepmatwe, 'epmatwe' // suffix, lsize, exst)
     IF (.NOT. exst) CALL errore('ephbloch2wanp_mem', 'file ' // TRIM(filint) // ' not found', 1)
     !
-    CALL diropn(iunepmatwp, 'epmatwp', lsize, exst)
+    CALL diropn(iunepmatwp, 'epmatwp' // suffix, lsize, exst)
 #endif
     !
     DO ir = ir_start, ir_stop + add
@@ -1486,14 +1508,14 @@
         len1(ire) = DSQRT(rvec1(1)**2.d0 + rvec1(2)**2.d0 + rvec1(3)**2.d0)
       ENDDO
       !
-      OPEN(UNIT = iuwane, FILE = 'decay.epmate', STATUS = 'unknown')
+      OPEN(UNIT = iuwane, FILE = 'decay.epmate' // suffix, STATUS = 'unknown')
       WRITE(iuwane, '(a)') '#   R_e [Ang]    max_{m,n,nu} |g(m, n, nu, R_e, :)| [Ry] '
       DO ire = 1, nrr_k
         WRITE(iuwane, '(2f15.10, 1E20.10)') len1(ire) * alat * bohr2ang, MAXVAL(tmp(ire, :))
       ENDDO
       CLOSE(iuwane)
       !
-      OPEN(UNIT = iuwanep, FILE = 'decay.epmatp', STATUS = 'unknown')
+      OPEN(UNIT = iuwanep, FILE = 'decay.epmatp' // suffix, STATUS = 'unknown')
       WRITE(iuwanep, '(a)') '#   R_p [Ang]    max_{m,n,nu} |g(m, n, nu, :, R_p)| [Ry] '
       DO ir = 1, nrr_g
         WRITE(iuwanep, '(2f15.10, 1E20.10)') len2(ir) * alat * bohr2ang, MAXVAL(tmp(:, ir))
diff --git a/EPW/src/close_epw.f90 b/EPW/src/close_epw.f90
index 5aa7549c2..41097c6c0 100644
--- a/EPW/src/close_epw.f90
+++ b/EPW/src/close_epw.f90
@@ -26,9 +26,9 @@
     !!
     USE kinds,         ONLY : DP
     USE io_var,        ONLY : iunepmat, iunsparseq,  &
-                              iunsparseqcb, iunepmatcb, iunepmatwp2
+                              iunsparseqcb, iunepmatcb, iunepmatwp2, iunepmatwpc2, iunepmatwpx2
     USE epwcom,        ONLY : iterative_bte, int_mob, carrier, etf_mem, assume_metal
-    USE epwcom,        ONLY : int_mob, carrier, ncarrier
+    USE epwcom,        ONLY : int_mob, carrier, ncarrier, lcdfpt, lxdfpt
 #if defined(__MPI)
     USE parallel_include, ONLY : MPI_MODE_WRONLY, MPI_MODE_CREATE, MPI_INFO_NULL
 #endif
@@ -43,6 +43,14 @@
     IF (etf_mem == 1) then
       CALL MPI_FILE_CLOSE(iunepmatwp2, ierr)
       IF (ierr /= 0) CALL errore('iter_close', 'error in MPI_FILE_CLOSE', 1)
+      IF (lcdfpt) THEN
+        CALL MPI_FILE_CLOSE(iunepmatwpc2, ierr)
+        IF (ierr /= 0) CALL errore('iter_close', 'error in MPI_FILE_CLOSE', 1)
+      ENDIF
+      IF (lxdfpt) THEN
+        CALL MPI_FILE_CLOSE(iunepmatwpx2, ierr)
+        IF (ierr /= 0) CALL errore('iter_close', 'error in MPI_FILE_CLOSE', 1)
+      ENDIF
     ENDIF
 #endif
     !
@@ -77,8 +85,8 @@
     USE phcom,             ONLY : drc, dyn
     USE noncollin_module,  ONLY : m_loc
     USE control_lr,        ONLY : nbnd_occ
-    USE elph2,             ONLY : epsi, etf, wkf, wqf, &
-                                  zstar, xkf, xqf
+    USE elph2,             ONLY : epsi, epsic, epsix, etf, wkf, wqf, &
+                                  zstar, zstarc, zstarx, xkf, xqf
     USE klist_epw,         ONLY : xk_all, xk_loc, xk_cryst, et_all, et_loc, &
                                   isk_loc, isk_all
     USE epwcom,            ONLY : epbread, epwread
@@ -101,7 +109,11 @@
       IF(ASSOCIATED(igkq))    DEALLOCATE(igkq)
       IF(ALLOCATED(dyn))      DEALLOCATE(dyn)
       IF(ALLOCATED(epsi))     DEALLOCATE(epsi)
+      IF(ALLOCATED(epsic))    DEALLOCATE(epsic)
+      IF(ALLOCATED(epsix))    DEALLOCATE(epsix)
       IF(ALLOCATED(zstar))    DEALLOCATE(zstar)
+      IF(ALLOCATED(zstarc))   DEALLOCATE(zstarc)
+      IF(ALLOCATED(zstarx))   DEALLOCATE(zstarx)
       IF(ALLOCATED(nbnd_occ)) DEALLOCATE(nbnd_occ)
       IF(ALLOCATED(m_loc))    DEALLOCATE(m_loc)
       IF(ALLOCATED(drc))      DEALLOCATE(drc)
diff --git a/EPW/src/dvqpsi.f90 b/EPW/src/dvqpsi.f90
index 32f4afb22..604458afa 100644
--- a/EPW/src/dvqpsi.f90
+++ b/EPW/src/dvqpsi.f90
@@ -60,6 +60,8 @@
     USE xc_lib,                ONLY : xclib_dft_is
     USE elph2,                 ONLY : lower_band, upper_band, ibndstart
     USE constants_epw,         ONLY : czero, eps12
+    USE Coul_cut_2D,           ONLY : do_cutoff_2D
+    USE Coul_cut_2D_ph,        ONLY : cutoff_localq
     !
     IMPLICIT NONE
     !
@@ -161,6 +163,7 @@
           gu = gu0 + g(1, ig) * u1 + g(2, ig) * u2 + g(3, ig) * u3
           aux1(dffts%nl(ig)) = aux1(dffts%nl(ig)) + vlocq(ig, nt) * gu * fact * gtau
         ENDDO
+        IF (do_cutoff_2D) CALL cutoff_localq(aux1, fact, u1, u2, u3, gu0, nt, na)
       ENDIF
     ENDDO
     !
@@ -600,6 +603,7 @@
     !!
     !! Roxana Margine - Dec 2018: Updated based on QE 6.3
     !! SP: Sept. 2019 - Cleaning
+    !! SP: Jan. 2022 - Addition 2D Coulomb
     !!
     !! HL: Mar 2020 - Parallelization over G using intra image communicator 
     !!
@@ -622,6 +626,8 @@
     USE constants_epw,    ONLY : zero, czero
     USE mp_images,        ONLY : intra_image_comm
     USE elph2,            ONLY : veff, ig_s, ig_e
+    USE Coul_cut_2D,      ONLY : do_cutoff_2D
+    USE Coul_cut_2D_ph,   ONLY : lr_Vlocq
     !
     IMPLICIT NONE
     !
@@ -773,12 +779,22 @@
                   !    nb is the atom of the augmentation function
                   !
                   nta = ityp(na)
-                  DO ig = 1, ngvec
-                    sk(ig) = vlocq(ig + ig_s - 1, nta) &
-                             * eigts1(mill(1, ig + ig_s - 1), na) &
-                             * eigts2(mill(2, ig + ig_s - 1), na) &
-                             * eigts3(mill(3, ig + ig_s - 1), na)
-                  ENDDO
+                  !
+                  IF (do_cutoff_2D) THEN
+                    DO ig = 1, ngvec
+                      sk(ig) = (vlocq(ig + ig_s - 1, nta) + lr_Vlocq(ig + ig_s - 1, nta)) &
+                               * eigts1(mill(1, ig + ig_s - 1), na) &
+                               * eigts2(mill(2, ig + ig_s - 1), na) &
+                               * eigts3(mill(3, ig + ig_s - 1), na)
+                    ENDDO
+                  ELSE
+                    DO ig = 1, ngvec
+                      sk(ig) = vlocq(ig + ig_s - 1, nta) &
+                               * eigts1(mill(1, ig + ig_s - 1), na) &
+                               * eigts2(mill(2, ig + ig_s - 1), na) &
+                               * eigts3(mill(3, ig + ig_s - 1), na)
+                    ENDDO
+                  ENDIF
                   !
                   DO ipol = 1, 3
                     DO ig = 1, ngvec
diff --git a/EPW/src/dynmat_asr.f90 b/EPW/src/dynmat_asr.f90
index 1ab26d146..aa4aa2ae0 100644
--- a/EPW/src/dynmat_asr.f90
+++ b/EPW/src/dynmat_asr.f90
@@ -1,6 +1,6 @@
   !-----------------------------------------------------------------------
-  SUBROUTINE dynmat_asr(iq_irr, nqc_irr, nq, iq_first, sxq, imq, isq, &
-                              invs, s, irt, rtau, sumr)
+  SUBROUTINE dynmat_asr(dvscf_dir, dynq, iq_irr, nqc_irr, nq, iq_first, sxq, imq, isq, &
+                        invs, s, irt, rtau, sumr, lpolar, qrpl, epsi, zstar, Qmat)
   !-----------------------------------------------------------------------
   !!
   !! read dynamical matrix for the q points, either in plain text or xml.
@@ -11,9 +11,8 @@
   use io_files,         ONLY : prefix
   USE cell_base,        ONLY : ibrav, celldm, omega, at, bg
   USE ions_base,        ONLY : amass, tau, nat, ntyp => nsp, ityp
-  USE elph2,            ONLY : dynq, zstar, epsi
   USE symm_base,        ONLY : nsym
-  USE epwcom,           ONLY : dvscf_dir, lpolar, lifc, nqc1, nqc2, nqc3
+  USE epwcom,           ONLY : lifc, nqc1, nqc2, nqc3, asr_typ
   USE modes,            ONLY : nmodes
   USE control_flags,    ONLY : iverbosity
   USE noncollin_module, ONLY : nspin_mag
@@ -32,6 +31,10 @@
   IMPLICIT NONE
   !
   ! Input
+  CHARACTER(LEN = 100), INTENT(IN) :: dvscf_dir
+  !! directory for .dvscf and .dyn files (wannier interpolation)
+  COMPLEX(KIND = DP) :: dynq(nmodes, nmodes, nqc1 * nqc2 * nqc3)
+  !! dynamical matrix for every q (nmode, nmodes, nqtot)
   INTEGER, INTENT(in) :: iq_irr
   !! The index of the irreducible q point
   INTEGER, INTENT(in) :: nqc_irr
@@ -56,6 +59,16 @@
   !! the relative position of the rotated atom to the original one
   REAL(KIND = DP), INTENT(inout) :: sumr(2, 3, nat, 3)
   !! Sum to impose the ASR
+  LOGICAL, INTENT(in) :: lpolar
+  !! if .TRUE. enable the correct Wannier interpolation in the case of polar material
+  LOGICAL, INTENT(in) :: qrpl
+  !! If true use quadrupole during interpolation
+  REAL(KIND = DP), INTENT(out) :: epsi(3, 3)
+  !! dielectric constant tensor
+  REAL(KIND = DP), INTENT(out) :: zstar(3, 3, nat)
+  !! effective charges tensor
+  REAL(KIND = DP), INTENT(in) :: Qmat(nat, 3, 3, 3)
+  !! Quadrupole tensor
   !
   ! Local variables
   LOGICAL :: found
@@ -238,17 +251,19 @@
       zstar = zstar_
       epsi = epsi_
       !ASR on effective charges
-      DO i = 1, 3
-        DO j = 1, 3
-          sumz = 0.0d0
-          DO na = 1,nat
-            sumz = sumz + zstar(i, j, na)
-          ENDDO
-          DO na = 1,nat
-            zstar(i, j, na) = zstar(i, j, na) - sumz / nat
+      IF (asr_typ /= 'none') THEN
+        DO i = 1, 3
+          DO j = 1, 3
+            sumz = 0.0d0
+            DO na = 1,nat
+              sumz = sumz + zstar(i, j, na)
+            ENDDO
+            DO na = 1,nat
+              zstar(i, j, na) = zstar(i, j, na) - sumz / nat
+            ENDDO
           ENDDO
         ENDDO
-      ENDDO
+      ENDIF
     ENDIF
     !
     ! If time-reversal is not included in the star of q, then double the nq to
@@ -279,25 +294,27 @@
       ! Impose the acoustic sum rule (q=0 needs to be the first q point in the coarse grid)
       ! [Gonze and Lee, PRB 55, 10361 (1998), Eq. (45) and (81)]
       !
-      IF (ABS(q(1, iq)) < eps6 .AND. ABS(q(2, iq)) < eps6 .AND. ABS(q(3, iq)) < eps6) THEN
-        WRITE(stdout, '(5x,a)') 'Imposing acoustic sum rule on the dynamical matrix'
-        IF (lpolar .AND. .NOT. lrigid) CALL errore('dynmat', &
-          &'You set lpolar = .TRUE. but did not put epsil = true in the PH calculation at Gamma. ',1)
-      ENDIF
-      DO na = 1, nat
-        DO ipol = 1, 3
-          DO jpol = ipol, 3
-            !
-            IF (ABS(q(1, iq)) < eps6 .AND. ABS(q(2, iq)) < eps6 .AND. ABS(q(3, iq)) < eps6 ) THEN
-              sumr(1, ipol, na, jpol) = SUM(dynr(1, ipol, na, jpol, :))
-              sumr(2, ipol, na, jpol) = SUM(dynr(2, ipol, na, jpol, :))
-            ENDIF
-            !
-            dynr(:, ipol, na, jpol, na) = dynr(:, ipol, na, jpol, na) - sumr(:, ipol, na, jpol)
-            !
+      IF (asr_typ /= 'none') THEN
+        IF (ABS(q(1, iq)) < eps6 .AND. ABS(q(2, iq)) < eps6 .AND. ABS(q(3, iq)) < eps6) THEN
+          WRITE(stdout, '(5x,a)') 'Imposing acoustic sum rule on the dynamical matrix'
+          IF (lpolar .AND. .NOT. lrigid) CALL errore('dynmat', &
+            &'You set lpolar = .TRUE. but did not put epsil = true in the PH calculation at Gamma. ',1)
+        ENDIF
+        DO na = 1, nat
+          DO ipol = 1, 3
+            DO jpol = ipol, 3
+              !
+              IF (ABS(q(1, iq)) < eps6 .AND. ABS(q(2, iq)) < eps6 .AND. ABS(q(3, iq)) < eps6 ) THEN
+                sumr(1, ipol, na, jpol) = SUM(dynr(1, ipol, na, jpol, :))
+                sumr(2, ipol, na, jpol) = SUM(dynr(2, ipol, na, jpol, :))
+              ENDIF
+              !
+              dynr(:, ipol, na, jpol, na) = dynr(:, ipol, na, jpol, na) - sumr(:, ipol, na, jpol)
+              !
+            ENDDO
           ENDDO
         ENDDO
-      ENDDO
+      ENDIF
       !
       ! Fill the two-indices dynamical matrix in cartesian coordinates
       ! the proper index in the complete list is iq_first+iq-1
@@ -393,23 +410,25 @@
         ! impose the acoustic sum rule (q=0 needs to be the first q point in the coarse grid)
         ! [Gonze and Lee, PRB 55, 10361 (1998), Eq. (45) and (81)]
         !
-        IF (ABS(q(1, iq)) < eps6 .AND. ABS(q(2, iq)) < eps6 .AND. ABS(q(3, iq)) < eps6) THEN
-          WRITE(stdout, '(5x,a)') 'Imposing acoustic sum rule on the dynamical matrix'
-        ENDIF
-        DO na = 1, nat
-          DO ipol = 1,3
-            DO jpol = ipol, 3
-              !
-              IF (ABS(q(1, iq)) < eps6 .AND. ABS(q(2, iq)) < eps6 .AND. ABS(q(3, iq)) < eps6) THEN
-                sumr(1, ipol, na, jpol) = SUM(dynr(1, ipol, na, jpol, :))
-                sumr(2, ipol, na, jpol) = SUM(dynr(2, ipol, na, jpol, :))
-              ENDIF
-              !
-              dynr(:, ipol, na, jpol, na) = dynr(:, ipol, na, jpol, na) - sumr(:, ipol, na, jpol)
-              !
+        IF (asr_typ /= 'none') THEN
+          IF (ABS(q(1, iq)) < eps6 .AND. ABS(q(2, iq)) < eps6 .AND. ABS(q(3, iq)) < eps6) THEN
+            WRITE(stdout, '(5x,a)') 'Imposing acoustic sum rule on the dynamical matrix'
+          ENDIF
+          DO na = 1, nat
+            DO ipol = 1,3
+              DO jpol = ipol, 3
+                !
+                IF (ABS(q(1, iq)) < eps6 .AND. ABS(q(2, iq)) < eps6 .AND. ABS(q(3, iq)) < eps6) THEN
+                  sumr(1, ipol, na, jpol) = SUM(dynr(1, ipol, na, jpol, :))
+                  sumr(2, ipol, na, jpol) = SUM(dynr(2, ipol, na, jpol, :))
+                ENDIF
+                !
+                dynr(:, ipol, na, jpol, na) = dynr(:, ipol, na, jpol, na) - sumr(:, ipol, na, jpol)
+                !
+              ENDDO
             ENDDO
           ENDDO
-        ENDDO
+        ENDIF
         !
         !  fill the two-indices dynamical matrix in cartesian coordinates
         !  the proper index in the complete list is iq_first+iq-1
@@ -450,17 +469,19 @@
           WRITE(stdout,'(5x,a)') 'Read dielectric tensor and effective charges'
           !
           !ASR on effective charges
-          DO i = 1, 3
-            DO j = 1, 3
-              sumz = 0.0d0
-              DO na = 1, nat
-                sumz = sumz + zstar(i, j, na)
-              ENDDO
-              DO na = 1, nat
-                zstar(i, j, na) = zstar(i, j, na) - sumz / nat
+          IF (asr_typ /= 'none') THEN
+            DO i = 1, 3
+              DO j = 1, 3
+                sumz = 0.0d0
+                DO na = 1, nat
+                  sumz = sumz + zstar(i, j, na)
+                ENDDO
+                DO na = 1, nat
+                  zstar(i, j, na) = zstar(i, j, na) - sumz / nat
+                ENDDO
               ENDDO
             ENDDO
-          ENDDO
+          ENDIF
           !
         ELSE
           IF (lpolar) CALL errore('dynmat_asr', &
@@ -526,7 +547,7 @@
     ! initialize WS r-vectors
     CALL wsinit(rws, nrwsx, nrws, atws)
     ! dynifc2blochc requires ifc
-    CALL dynifc2blochc(nmodes, rws, nrws, q(:, 1), dynq_tmp)
+    CALL dynifc2blochc(nmodes, rws, nrws, q(:, 1), dynq_tmp, lpolar, qrpl, epsi, zstar, Qmat)
     dynq(:, :, iq_first) = dynq_tmp
     WRITE(stdout, '(5x,a)') "Dyn mat calculated from ifcs"
     !
diff --git a/EPW/src/elph2.f90 b/EPW/src/elph2.f90
index 25b9a20a6..2108f212b 100644
--- a/EPW/src/elph2.f90
+++ b/EPW/src/elph2.f90
@@ -19,7 +19,9 @@
   LOGICAL ::                 &!
     elph,                    &!  Perform electron-phonon interpolation
     adapt_smearing,          &!  Adaptative smearing
-    qrpl                      !  If true use quadrupole during interpolation
+    qrpl,                    &!  If true use quadrupole during interpolation
+    qrplc,                   &!  If true use quadrupole during interpolation (cDFPT)
+    qrplx                     !  If true use quadrupole during interpolation (extra DFPT)
   LOGICAL, ALLOCATABLE ::    &!
     lwin(:, :),              &!  identify bands within outer energy windows (when disentanglement is used)
     lwinq(:, :),             &!  Excluded bands
@@ -82,11 +84,14 @@
     s_bztoibz(:)              !  Symmetry operation map for BZ to IBZ. This could be a INTEGER(KIND = 2) but does not work on all compilers
   REAL(KIND = DP) ::         &!
     efnew,                   &!  Fermi level on the fine grid. Added globaly for efficiency reason
+    efw0,                    &!  Fermi level for original smearing on the fine grid. Added globaly for efficiency reason
+    efw_inf,                 &!  Fermi level for very high smearing on the fine grid. Added globaly for efficiency reason
     deltaq,                  &!  Displacement of fine-mesh k-points for velocity corrections
     threshold,               &!  Threshold below which the transition probabilities are not written to file in transport.
     area,                    &!  Area of the 2D unit cell.
     g0vec_all_r(3, 125)       ! G-vectors needed to fold the k+q grid into the k grid, cartesian coord.
   REAL(KIND = DP), ALLOCATABLE ::&
+    efw(:),                  &!  Fermi levels for chosen smearings on the fine grid. Added globaly for efficiency reason
     a_all(:, :, :),          &!  electronic spectral function du to electron-phonon interaction
     a_all_ph(:, :, :),       &!  phononic spectral function du to electron-phonon interaction
     dos(:),                  &!  Density of states at the chemical potential.
@@ -104,6 +109,14 @@
     etf_k(:, :),             &!  Saved interpolated KS eigenenergies for later used in q-parallelization (nbnd, nkqf)
     etf_ks(:, :),            &!  interpolated eigenvalues (nbnd, nkqf) KS eigenvalues in the case of eig_read
     wf(:, :),                &!  interpolated eigenfrequencies
+    wfc(:, :),               &!  interpolated eigenfrequencies (cDFPT)
+    wfx(:, :),               &!  interpolated eigenfrequencies (extra DFPT)
+    wfr(:, :),               &!  interpolated eigenfrequencies (renormalized)
+    wfcr(:, :),              &!  interpolated eigenfrequencies (cDFPT, renormalized)
+    wfr1(:, :, :),           &!  interpolated eigenfrequencies (cDFPT+Pi)
+    wfr2(:, :, :),           &!  interpolated eigenfrequencies (DFPT-Pi+Pi)
+    wfw1(:, :, :),           &!  spectral function (cDFPT+Pi(omega))
+    wfw2(:, :, :),           &!  spectral function (DFPT-Pi+Pi(omega))
     gamma_all(:, :, :, :),      &!  Gamma
     gamma_nest(:, :),        &!  Nesting function in the case of q-parallelization
     gamma_v_all(:, :, :, :),    &!  Gamma
@@ -119,7 +132,11 @@
     jdos(:),                    &!  j-DOS
     spectra(:, :, :, :, :, :),  &!  dipole absorption spectra, polarizations, nomega, nsmear, dme/vme, absorption/emission
     zstar(:, :, :),             &!  Born effective charges
+    zstarc(:, :, :),            &!  Born effective charges (cDFPT)
+    zstarx(:, :, :),            &!  Born effective charges (extra DFPT)
     epsi(:, :),                 &!  dielectric tensor
+    epsic(:, :),                &!  dielectric tensor (cDFPT)
+    epsix(:, :),                &!  dielectric tensor (extra DFPT)
     inv_tau_all(:, :, :),       &!  scattering rate
     inv_tau_allcb(:, :, :),     &!  Conduction band scattering rate
     inv_tau_all_mode(:, :, :, :),    &!  mode resolved scattering rate
@@ -127,6 +144,10 @@
     zi_allvb(:, :, :),       &!  Z-factor in scattering rate
     zi_allcb(:, :, :),       &!  Second Z-factor in scattering rate (for both VB and CB calculations)
     ifc(:,:,:,:,:,:,:),      &!  Interatomic force constant in real space
+    ifcc(:,:,:,:,:,:,:),     &!  Interatomic force constant in real space (cDFPT)
+    ifcx(:,:,:,:,:,:,:),     &!  Interatomic force constant in real space (extra DFPT)
+    ifcr(:,:,:,:,:,:,:),     &!  Interatomic force constant in real space (renormalized)
+    ifccr(:,:,:,:,:,:,:),    &!  Interatomic force constant in real space (cDFPT, renormalized)
     omegap(:),               &!  Photon energy for phonon-assisted absorption
     epsilon2_abs(:, :, :, :),   &!  Imaginary part of dielectric function for phonon-assisted absorption, vs omega, vs broadening
     wscache(:, :, :, :, :),  &!  Use as cache when doing IFC when lifc = .TRUE.
@@ -152,7 +173,9 @@
     inv_tau_b(:, :, :),      &!  In case of B-field, scattering rate for non-zero inv_tau k-points on full BZ
     df_in_b(:, :, :, :, :),  &!  In case of B-field, derivative of f wrt k for non-zero inv_tau k-points on full BZ
     xkf_bz(:, :),            &!  In case of B-field, homogeneous k-point list on the full BZ for etf_mem /= 3
-    Qmat(:, :, :, :)          !  Quadrupole tensor
+    Qmat(:, :, :, :),        &!  Quadrupole tensor
+    Qmatc(:, :, :, :),       &!  Quadrupole tensor (cDFPT)
+    Qmatx(:, :, :, :)         !  Quadrupole tensor (extra DFPT)
   COMPLEX(KIND = DP), ALLOCATABLE :: &
     el_ph_mat(:, :, :, :),    &!  e-p matrix  (nbnd, nbnd, nks, 3*nat)
     cu(:, :, :),              &!  rot matrix for wannier interpolation of k point, coarse mesh (nbnd*nbnd*nkstot)
@@ -162,14 +185,31 @@
     cdmew(:, :, :, :),        &!  Dipole matrix in wannier basis
     cvmew(:, :, :, :),        &!  Velocity matrix in wannier basis
     rdw(:, :, :),             &!  dynamical matrix in wannier basis (real)
+    rdwc(:, :, :),            &!  dynamical matrix in wannier basis (real) (cDFPT)
+    rdwx(:, :, :),            &!  dynamical matrix in wannier basis (real) (extra DFPT)
+    rdwr(:, :, :),            &!  dynamical matrix in wannier basis (real) (renormalized)
+    rdwcr(:, :, :),           &!  dynamical matrix in wannier basis (real) (cDFPT, renormalized)
     epmatwp(:, :, :, :, :),   &!  e-p matrix  in wannier basis - electrons and phonons
+    epmatwpc(:, :, :, :, :),  &!  e-p matrix  in wannier basis - electrons and phonons (cDFPT)
+    epmatwpx(:, :, :, :, :),  &!  e-p matrix  in wannier basis - electrons and phonons (extra DFPT)
     umat(:, :, :),            &!  the rotation matrix for the unique setting of the wfs gauge -- on the local pool
     umatq(:, :, :),           &!  the rotation matrix for the unique setting of the wfs gauge for the k + q-- on the local pool
     umat_all(:, :, :),        &!  the rotation matrix for the unique setting of the wfs gauge -- for all k points
     umatq_all(:, :, :),       &!  the rotation matrix for the unique setting of the wfs gauge -- for all k+q points
     dynq(:, :, :),            &!  dynamical matrix for every q (nmode, nmodes, nqtot)
+    dynqc(:, :, :),           &!  dynamical matrix for every q (nmode, nmodes, nqtot) (cDFPT)
+    dynqx(:, :, :),           &!  dynamical matrix for every q (nmode, nmodes, nqtot) (extra DFPT)
+    dynqr(:, :, :),           &!  dynamical matrix for every q (nmode, nmodes, nqtot) (renormalized)
+    dynqcr(:, :, :),          &!  dynamical matrix for every q (nmode, nmodes, nqtot) (cDFPT, renormalized)
     epmatq(:, :, :, :, :),    &!  e-p matrix for every q (nbnd, nbnd, nks, nmodes, nqtot)
+    epmatqc(:, :, :, :, :),   &!  e-p matrix for every q (nbnd, nbnd, nks, nmodes, nqtot) (cDFPT)
+    epmatqx(:, :, :, :, :),   &!  e-p matrix for every q (nbnd, nbnd, nks, nmodes, nqtot) (extra DFPT)
+    epmatq0(:, :, :, :, :),   &!  e-p matrix for every q (nbnd, nbnd, nks, nmodes, nqtot) (including long-range part)
+    epmatqc0(:, :, :, :, :),  &!  e-p matrix for every q (nbnd, nbnd, nks, nmodes, nqtot) (cDFPT, including long-range part)
+    epmatqx0(:, :, :, :, :),  &!  e-p matrix for every q (nbnd, nbnd, nks, nmodes, nqtot) (extra DFPT, including long-range part)
     epf17(:, :, :, :),        &!  full ep matrix in bloch rep stored in mem (nkqtotf, nbnd, nbnd, nmodes)-nbnd inside wndw
+    epf17c(:, :, :, :),       &!  full ep matrix in bloch rep stored in mem (nkqtotf, nbnd, nbnd, nmodes)-nbnd inside wndw (cDFPT)
+    epf17x(:, :, :, :),       &!  full ep matrix in bloch rep stored in mem (nkqtotf, nbnd, nbnd, nmodes)-nbnd inside wndw (extra DFPT)
     dmec(:, :, :, :),         &!  dipole matrix elements on the coarse mesh (ipol, nbnd, nbnd, nks)
     dmef(:, :, :, :),         &!  dipole matrix elements on the fine   mesh (ipol, nbnd, nbnd, nks)
     vmef(:, :, :, :),         &!  velocity matrix elements on the fine mesh (ipol, nbnd, nbnd, nks)
diff --git a/EPW/src/elphel2_shuffle.f90 b/EPW/src/elphel2_shuffle.f90
index da78cd645..e2a71a965 100644
--- a/EPW/src/elphel2_shuffle.f90
+++ b/EPW/src/elphel2_shuffle.f90
@@ -8,7 +8,7 @@
   !
   !
   !---------------------------------------------------------------------
-  SUBROUTINE elphel2_shuffle( npe, imode0, dvscfins, gmapsym, eigv, isym, xq0, timerev )
+  SUBROUTINE elphel2_shuffle( npe, imode0, dvscfins, u, gmapsym, eigv, isym, xq0, timerev )
   !---------------------------------------------------------------------
   !!
   !! Calculation of the electron-phonon matrix elements el_ph_mat
@@ -75,7 +75,7 @@
   USE gvect,            ONLY : g
   USE uspp,             ONLY : vkb
   USE symm_base,        ONLY : s, ft
-  USE modes,            ONLY : u
+  USE modes,            ONLY : nmodes
   USE qpoint,           ONLY : xq, npwq
   USE eqv,              ONLY : dvpsi
   USE phcom,            ONLY : evq
@@ -111,6 +111,8 @@
   !! The first q-point in the star (cartesian coords.)
   COMPLEX(KIND = DP), INTENT(in) :: dvscfins(dffts%nnr, nspin_mag, npe)
   !! Delta scf potential
+  COMPLEX(KIND = DP), INTENT(in) :: u(nmodes, nmodes)
+  !! Displacement patterns
   COMPLEX(KIND = DP), INTENT(in) :: eigv (ngxxf)
   !! $e^{iGv}$ for 1...nsym (v the fractional translation)
   LOGICAL, INTENT(in) :: timerev
diff --git a/EPW/src/elphon_shuffle.f90 b/EPW/src/elphon_shuffle.f90
index 207614711..e99a5c126 100644
--- a/EPW/src/elphon_shuffle.f90
+++ b/EPW/src/elphon_shuffle.f90
@@ -7,7 +7,7 @@
   ! present distribution, or http://www.gnu.org/copyleft.gpl.txt .
   !
   !-----------------------------------------------------------------------
-  SUBROUTINE elphon_shuffle(iq_irr, nqc_irr, iq, gmapsym, eigv, isym, xq0, timerev)
+  SUBROUTINE elphon_shuffle(dvscf_dir, epmatq, u, iq_irr, nqc_irr, iq, gmapsym, eigv, isym, xq0, timerev)
   !-----------------------------------------------------------------------
   !!
   !! Electron-phonon calculation from data saved in fildvscf
@@ -28,8 +28,9 @@
   USE ions_base,        ONLY : nat
   USE pwcom,            ONLY : nbnd, nks
   USE gvecs,            ONLY : doublegrid
-  USE modes,            ONLY : nmodes, nirr, npert, u
-  USE elph2,            ONLY : epmatq, el_ph_mat, ibndstart, nbndep, ngxxf
+  USE modes,            ONLY : nmodes, nirr, npert
+  USE epwcom,           ONLY : nqc1, nqc2, nqc3
+  USE elph2,            ONLY : el_ph_mat, ibndstart, nbndep, ngxxf
   USE lrus,             ONLY : int3, int3_nc, int3_paw
   USE uspp,             ONLY : okvan
   USE paw_variables,    ONLY : okpaw
@@ -44,6 +45,13 @@
   !
   IMPLICIT NONE
   !
+  CHARACTER(LEN = 100), INTENT(IN) :: dvscf_dir
+  !! directory for .dvscf and .dyn files (wannier interpolation)
+  COMPLEX(KIND = DP), INTENT(INOUT) :: &
+    epmatq(nbndep, nbndep, nks, nmodes, nqc1 * nqc2 * nqc3)
+  !! e-p matrix for every q (nbnd, nbnd, nks, nmodes, nqtot)
+  COMPLEX(KIND = DP), INTENT(IN) :: u(nmodes, nmodes)
+  !! Displacement patterns
   INTEGER, INTENT(in) :: iq_irr
   !! Current ireducible q-point
   INTEGER, INTENT(in) :: nqc_irr
@@ -121,8 +129,8 @@
     !
     IF (my_pool_id == 0) THEN
       DO ipert = 1, npe
-        CALL readdvscf(dvscfin(:, :, ipert), imode0 + ipert, iq_irr, nqc_irr)
-        IF (okpaw) CALL readint3paw(int3_paw(:, :, :, :, ipert), imode0 + ipert, iq_irr, nqc_irr)
+        CALL readdvscf(dvscf_dir, dvscfin(:, :, ipert), imode0 + ipert, iq_irr, nqc_irr)
+        IF (okpaw) CALL readint3paw(dvscf_dir, int3_paw(:, :, :, :, ipert), imode0 + ipert, iq_irr, nqc_irr)
       ENDDO
     ENDIF
     !
@@ -146,7 +154,7 @@
     ENDIF
     !
     CALL newdq2(dvscfin, npe, xq0, timerev)
-    CALL elphel2_shuffle(npe, imode0, dvscfins, gmapsym, eigv, isym, xq0, timerev)
+    CALL elphel2_shuffle(npe, imode0, dvscfins, u, gmapsym, eigv, isym, xq0, timerev)
     !
     imode0 = imode0 + npe
     IF (doublegrid) THEN
diff --git a/EPW/src/elphon_shuffle_wrap.f90 b/EPW/src/elphon_shuffle_wrap.f90
index 83db475a1..6b90a2eb5 100644
--- a/EPW/src/elphon_shuffle_wrap.f90
+++ b/EPW/src/elphon_shuffle_wrap.f90
@@ -38,8 +38,9 @@
   USE eqv,           ONLY : vlocq, dmuxc
   USE ions_base,     ONLY : nat, nsp, tau, ityp, amass
   USE control_flags, ONLY : iverbosity
-  USE io_var,        ONLY : iuepb, iuqpeig, crystal, iunpattern, iuquad
+  USE io_var,        ONLY : iuepb, iuqpeig, crystal, iunpattern, iuquad, iudipole
   USE pwcom,         ONLY : nks, nbnd, nkstot, nelec
+  USE klist,         ONLY : degauss, ngauss
   USE cell_base,     ONLY : at, bg, alat, omega, tpiba
   USE symm_base,     ONLY : irt, s, nsym, ft, sname, invs, s_axis_to_cart,      &
                             sr, nrot, set_sym_bl, find_sym, inverse_s, t_rev,   &
@@ -51,11 +52,15 @@
   USE epwcom,        ONLY : epbread, epbwrite, epwread, lifc, etf_mem, vme,     &
                             nbndsub, iswitch, kmaps, eig_read, dvscf_dir,       &
                             nkc1, nkc2, nkc3, nqc1, nqc2, nqc3, lpolar,         &
-                            fixsym, epw_noinv, system_2d
+                            fixsym, epw_noinv, system_2d, cdfpt_dir, lcdfpt,    &
+                            lpolarc, lpolarx, xdfpt_dir, lxdfpt
   USE elph2,         ONLY : epmatq, dynq, et_ks, xkq, ifc, umat, umat_all, veff,&
                             zstar, epsi, cu, cuq, lwin, lwinq, bmat, nbndep,    &
                             ngxx, exband, wscache, area, ngxxf, ng0vec, shift,  &
-                            gmap, g0vec_all_r, Qmat, qrpl
+                            gmap, g0vec_all_r, Qmat, qrpl, dynqc, dynqcr,       &
+                            dynqr, dynqx, epmatq0, epmatqc, epmatqc0, epmatqx,  &
+                            epmatqx0, epsic, epsix, ifcc, ifccr, ifcr, ifcx,    &
+                            Qmatc, Qmatx, qrplc, qrplx, zstarc, zstarx
   USE klist_epw,     ONLY : et_loc, et_all
   USE constants_epw, ONLY : ryd2ev, zero, two, czero, eps6, eps8
   USE fft_base,      ONLY : dfftp
@@ -204,8 +209,22 @@
   !! The corresponding weigths
   COMPLEX(KIND = DP) :: cz1(nmodes, nmodes)
   !! The eigenvectors for the first q in the star
+  COMPLEX(KIND = DP) :: czc1(nmodes, nmodes)
+  !! The eigenvectors for the first q in the star (cDFPT)
+  COMPLEX(KIND = DP) :: czx1(nmodes, nmodes)
+  !! The eigenvectors for the first q in the star (extra DFPT)
   COMPLEX(KIND = DP) :: cz2(nmodes, nmodes)
   !! The rotated eigenvectors, for the current q in the star
+  COMPLEX(KIND = DP) :: czc2(nmodes, nmodes)
+  !! The rotated eigenvectors, for the current q in the star (cDFPT)
+  COMPLEX(KIND = DP) :: czx2(nmodes, nmodes)
+  !! The rotated eigenvectors, for the current q in the star (extra DFPT)
+  COMPLEX(KIND = DP) :: upat(nmodes, nmodes)
+  !! Displacement patterns
+  COMPLEX(KIND = DP) :: upatc(nmodes, nmodes)
+  !! Displacement patterns (cDFPT)
+  COMPLEX(KIND = DP) :: upatx(nmodes, nmodes)
+  !! Displacement patterns (extra DFPT)
   COMPLEX(KIND = DP), ALLOCATABLE :: eigv(:, :)
   !! $e^{ iGv}$ for 1...nsym (v the fractional translation)
   !
@@ -343,6 +362,8 @@
       READ(crystal, *) nat
       READ(crystal, *) nmodes
       READ(crystal, *) nelec
+      READ(crystal, *) degauss
+      READ(crystal, *) ngauss
       READ(crystal, *) at
       READ(crystal, *) bg
       READ(crystal, *) omega
@@ -362,6 +383,8 @@
     IF (mpime /= ionode_id) ALLOCATE(ityp(nat))
     CALL mp_bcast(nmodes   , ionode_id, world_comm)
     CALL mp_bcast(nelec    , ionode_id, world_comm)
+    CALL mp_bcast(degauss  , ionode_id, world_comm)
+    CALL mp_bcast(ngauss   , ionode_id, world_comm)
     CALL mp_bcast(at       , ionode_id, world_comm)
     CALL mp_bcast(bg       , ionode_id, world_comm)
     CALL mp_bcast(omega    , ionode_id, world_comm)
@@ -423,6 +446,102 @@
     WRITE(stdout, '(a)') '     '
   ENDIF ! exst
   !
+  IF (lcdfpt) THEN
+    ! If quadrupole file exist, read it (cDFPT)
+    IF (mpime == ionode_id) THEN
+      INQUIRE(FILE = 'quadrupolec.fmt', EXIST = exst)
+    ENDIF
+    CALL mp_bcast(exst, ionode_id, world_comm)
+    !
+    qrplc = .FALSE.
+    ALLOCATE(Qmatc(nat, 3, 3, 3), STAT = ierr)
+    IF (ierr /= 0) CALL errore('elphon_shuffle_wrap', 'Error allocating Qmatc', 1)
+    Qmatc(:, :, :, :) = zero
+    IF (exst) THEN
+      qrplc = .TRUE.
+      IF (mpime == ionode_id) THEN
+        OPEN(UNIT = iuquad, FILE = 'quadrupolec.fmt', STATUS = 'old', IOSTAT = ios)
+        READ(iuquad, *) dummy
+        DO i = 1, 3 * nat
+          READ(iuquad, *) na, idir, Qxx, Qyy, Qzz, Qyz, Qxz, Qxy
+          Qmatc(na, idir, 1, 1) = Qxx
+          Qmatc(na, idir, 2, 2) = Qyy
+          Qmatc(na, idir, 3, 3) = Qzz
+          Qmatc(na, idir, 2, 3) = Qyz
+          Qmatc(na, idir, 3, 2) = Qyz
+          Qmatc(na, idir, 1, 3) = Qxz
+          Qmatc(na, idir, 3, 1) = Qxz
+          Qmatc(na, idir, 1, 2) = Qxy
+          Qmatc(na, idir, 2, 1) = Qxy
+        ENDDO
+        CLOSE(iuquad)
+      ENDIF ! mpime == ionode_id
+      CALL mp_bcast(Qmatc, ionode_id, world_comm)
+      WRITE(stdout, '(a)') '     '
+      WRITE(stdout, '(a)') '     ------------------------------------------ '
+      WRITE(stdout, '(a)') '     cDFPT quadrupole tensor is correctly read: '
+      WRITE(stdout, '(a)') '     ------------------------------------------ '
+      WRITE(stdout, '(a)') '     atom   dir        Qxx       Qyy      Qzz        Qyz       Qxz       Qxy'
+      DO na = 1, nat
+        WRITE(stdout, '(i8, a,6f10.5)' ) na, '        x    ', Qmatc(na, 1, 1, 1), Qmatc(na, 1, 2, 2), Qmatc(na, 1, 3, 3), &
+                                                              Qmatc(na, 1, 2, 3), Qmatc(na, 1, 1, 3), Qmatc(na, 1, 1, 2)
+        WRITE(stdout, '(i8, a,6f10.5)' ) na, '        y    ', Qmatc(na, 2, 1, 1), Qmatc(na, 2, 2, 2), Qmatc(na, 2, 3, 3), &
+                                                              Qmatc(na, 2, 2, 3), Qmatc(na, 2, 1, 3), Qmatc(na, 2, 1, 2)
+        WRITE(stdout, '(i8, a,6f10.5)' ) na, '        z    ', Qmatc(na, 3, 1, 1), Qmatc(na, 3, 2, 2), Qmatc(na, 3, 3, 3), &
+                                                              Qmatc(na, 3, 2, 3), Qmatc(na, 3, 1, 3), Qmatc(na, 3, 1, 2)
+      ENDDO
+      WRITE(stdout, '(a)') '     '
+    ENDIF ! exst
+  ENDIF
+  !
+  IF (lxdfpt) THEN
+    ! If quadrupole file exist, read it (extra DFPT)
+    IF (mpime == ionode_id) THEN
+      INQUIRE(FILE = 'quadrupolex.fmt', EXIST = exst)
+    ENDIF
+    CALL mp_bcast(exst, ionode_id, world_comm)
+    !
+    qrplx = .FALSE.
+    ALLOCATE(Qmatx(nat, 3, 3, 3), STAT = ierr)
+    IF (ierr /= 0) CALL errore('elphon_shuffle_wrap', 'Error allocating Qmatx', 1)
+    Qmatx(:, :, :, :) = zero
+    IF (exst) THEN
+      qrplx = .TRUE.
+      IF (mpime == ionode_id) THEN
+        OPEN(UNIT = iuquad, FILE = 'quadrupolex.fmt', STATUS = 'old', IOSTAT = ios)
+        READ(iuquad, *) dummy
+        DO i = 1, 3 * nat
+          READ(iuquad, *) na, idir, Qxx, Qyy, Qzz, Qyz, Qxz, Qxy
+          Qmatx(na, idir, 1, 1) = Qxx
+          Qmatx(na, idir, 2, 2) = Qyy
+          Qmatx(na, idir, 3, 3) = Qzz
+          Qmatx(na, idir, 2, 3) = Qyz
+          Qmatx(na, idir, 3, 2) = Qyz
+          Qmatx(na, idir, 1, 3) = Qxz
+          Qmatx(na, idir, 3, 1) = Qxz
+          Qmatx(na, idir, 1, 2) = Qxy
+          Qmatx(na, idir, 2, 1) = Qxy
+        ENDDO
+        CLOSE(iuquad)
+      ENDIF ! mpime == ionode_id
+      CALL mp_bcast(Qmatx, ionode_id, world_comm)
+      WRITE(stdout, '(a)') '     '
+      WRITE(stdout, '(a)') '     ----------------------------------------------- '
+      WRITE(stdout, '(a)') '     Extra DFPT quadrupole tensor is correctly read: '
+      WRITE(stdout, '(a)') '     ----------------------------------------------- '
+      WRITE(stdout, '(a)') '     atom   dir        Qxx       Qyy      Qzz        Qyz       Qxz       Qxy'
+      DO na = 1, nat
+        WRITE(stdout, '(i8, a,6f10.5)' ) na, '        x    ', Qmatx(na, 1, 1, 1), Qmatx(na, 1, 2, 2), Qmatx(na, 1, 3, 3), &
+                                                              Qmatx(na, 1, 2, 3), Qmatx(na, 1, 1, 3), Qmatx(na, 1, 1, 2)
+        WRITE(stdout, '(i8, a,6f10.5)' ) na, '        y    ', Qmatx(na, 2, 1, 1), Qmatx(na, 2, 2, 2), Qmatx(na, 2, 3, 3), &
+                                                              Qmatx(na, 2, 2, 3), Qmatx(na, 2, 1, 3), Qmatx(na, 2, 1, 2)
+        WRITE(stdout, '(i8, a,6f10.5)' ) na, '        z    ', Qmatx(na, 3, 1, 1), Qmatx(na, 3, 2, 2), Qmatx(na, 3, 3, 3), &
+                                                              Qmatx(na, 3, 2, 3), Qmatx(na, 3, 1, 3), Qmatx(na, 3, 1, 2)
+      ENDDO
+      WRITE(stdout, '(a)') '     '
+    ENDIF ! exst
+  ENDIF
+  !
   IF (system_2d) area = omega * bg(3, 3) / alat
   IF (system_2d) WRITE(stdout, * ) '  Area is [Bohr^2] ', area
   !
@@ -430,6 +549,22 @@
     ALLOCATE(ifc(nqc1, nqc2, nqc3, 3, 3, nat, nat), STAT = ierr)
     IF (ierr /= 0) CALL errore('elphon_shuffle_wrap', 'Error allocating ifc', 1)
     ifc(:, :, :, :, :, :, :) = zero
+    IF (lcdfpt) THEN
+      ALLOCATE(ifcc(nqc1, nqc2, nqc3, 3, 3, nat, nat), STAT = ierr)
+      IF (ierr /= 0) CALL errore('elphon_shuffle_wrap', 'Error allocating ifcc', 1)
+      ifcc(:, :, :, :, :, :, :) = zero
+      ALLOCATE(ifcr(nqc1, nqc2, nqc3, 3, 3, nat, nat), STAT = ierr)
+      IF (ierr /= 0) CALL errore('elphon_shuffle_wrap', 'Error allocating ifcr', 1)
+      ifcr(:, :, :, :, :, :, :) = zero
+      ALLOCATE(ifccr(nqc1, nqc2, nqc3, 3, 3, nat, nat), STAT = ierr)
+      IF (ierr /= 0) CALL errore('elphon_shuffle_wrap', 'Error allocating ifccr', 1)
+      ifccr(:, :, :, :, :, :, :) = zero
+    ENDIF
+    IF (lxdfpt) THEN
+      ALLOCATE(ifcx(nqc1, nqc2, nqc3, 3, 3, nat, nat), STAT = ierr)
+      IF (ierr /= 0) CALL errore('elphon_shuffle_wrap', 'Error allocating ifcx', 1)
+      ifcx(:, :, :, :, :, :, :) = zero
+    ENDIF
   ENDIF
   !
   ! SP: Symmetries needs to be consistent with QE so that the order of the q in the star is the
@@ -473,18 +608,67 @@
     IF (ierr /= 0) CALL errore('elphon_shuffle_wrap', 'Error allocating lwinq', 1)
     ALLOCATE(exband(nbnd), STAT = ierr)
     IF (ierr /= 0) CALL errore('elphon_shuffle_wrap', 'Error allocating exband', 1)
+    ALLOCATE(epmatq0(nbndep, nbndep, nks, nmodes, nqc1 * nqc2 * nqc3), STAT = ierr)
+    IF (ierr /= 0) CALL errore('elphon_shuffle_wrap', 'Error allocating epmatq0', 1)
+    IF (lcdfpt) THEN
+      ALLOCATE(dynqc(nmodes, nmodes, nqc1 * nqc2 * nqc3), STAT = ierr)
+      IF (ierr /= 0) CALL errore('elphon_shuffle_wrap', 'Error allocating dynqc', 1)
+      ALLOCATE(dynqr(nmodes, nmodes, nqc1 * nqc2 * nqc3), STAT = ierr)
+      IF (ierr /= 0) CALL errore('elphon_shuffle_wrap', 'Error allocating dynqr', 1)
+      ALLOCATE(dynqcr(nmodes, nmodes, nqc1 * nqc2 * nqc3), STAT = ierr)
+      IF (ierr /= 0) CALL errore('elphon_shuffle_wrap', 'Error allocating dynqcr', 1)
+      ALLOCATE(epmatqc(nbndep, nbndep, nks, nmodes, nqc1 * nqc2 * nqc3), STAT = ierr)
+      IF (ierr /= 0) CALL errore('elphon_shuffle_wrap', 'Error allocating epmatqc', 1)
+      ALLOCATE(epmatqc0(nbndep, nbndep, nks, nmodes, nqc1 * nqc2 * nqc3), STAT = ierr)
+      IF (ierr /= 0) CALL errore('elphon_shuffle_wrap', 'Error allocating epmatqc0', 1)
+      ALLOCATE(epsic(3, 3), STAT = ierr)
+      IF (ierr /= 0) CALL errore('elphon_shuffle_wrap', 'Error allocating epsic', 1)
+      ALLOCATE(zstarc(3, 3, nat), STAT = ierr)
+      IF (ierr /= 0) CALL errore('elphon_shuffle_wrap', 'Error allocating zstarc', 1)
+    ENDIF
+    IF (lxdfpt) THEN
+      ALLOCATE(dynqx(nmodes, nmodes, nqc1 * nqc2 * nqc3), STAT = ierr)
+      IF (ierr /= 0) CALL errore('elphon_shuffle_wrap', 'Error allocating dynqx', 1)
+      ALLOCATE(epmatqx(nbndep, nbndep, nks, nmodes, nqc1 * nqc2 * nqc3), STAT = ierr)
+      IF (ierr /= 0) CALL errore('elphon_shuffle_wrap', 'Error allocating epmatqx', 1)
+      ALLOCATE(epmatqx0(nbndep, nbndep, nks, nmodes, nqc1 * nqc2 * nqc3), STAT = ierr)
+      IF (ierr /= 0) CALL errore('elphon_shuffle_wrap', 'Error allocating epmatqx0', 1)
+      ALLOCATE(epsix(3, 3), STAT = ierr)
+      IF (ierr /= 0) CALL errore('elphon_shuffle_wrap', 'Error allocating epsix', 1)
+      ALLOCATE(zstarx(3, 3, nat), STAT = ierr)
+      IF (ierr /= 0) CALL errore('elphon_shuffle_wrap', 'Error allocating zstarx', 1)
+    ENDIF
     dynq(:, :, :)         = czero
     epmatq(:, :, :, :, :) = czero
+    epmatq0(:, :, :, :, :)= czero
     epsi(:, :)            = zero
     zstar(:, :, :)        = zero
     bmat(:, :, :, :)      = czero
     cu(:, :, :)           = czero
     cuq(:, :, :)          = czero
     sxq(:, :)             = zero
+    IF (lcdfpt) THEN
+      dynqc(:, :, :)          = czero
+      dynqr(:, :, :)          = czero
+      dynqcr(:, :, :)         = czero
+      epmatqc(:, :, :, :, :)  = czero
+      epmatqc0(:, :, :, :, :) = czero
+      epsic(:, :)             = zero
+      zstarc(:, :, :)         = zero
+    ENDIF
+    IF (lxdfpt) THEN
+      dynqx(:, :, :)          = czero
+      epmatqx(:, :, :, :, :)  = czero
+      epmatqx0(:, :, :, :, :) = czero
+      epsix(:, :)             = zero
+      zstarx(:, :, :)         = zero
+    ENDIF
     !
     ! read interatomic force constat matrix from q2r
     IF (lifc) THEN
-      CALL read_ifc_epw
+      CALL read_ifc_epw(dvscf_dir, ifc, epsi, zstar)
+      IF (lcdfpt) CALL read_ifc_epw(cdfpt_dir, ifcc, epsic, zstarc)
+      IF (lxdfpt) CALL read_ifc_epw(xdfpt_dir, ifcx, epsix, zstarx)
     ENDIF
     !
     ! The following loop is required to propertly set up the symmetry matrix s.
@@ -550,6 +734,29 @@
                    'cannot open file for reading or writing', ierr)
          CALL read_disp_pattern_only(iunpattern, filename, iq_irr, ierr)
          IF (ierr /= 0) CALL errore('elphon_shuffle_wrap', ' Problem with modes file', 1)
+         upat = u
+         !
+         IF (lcdfpt) THEN
+            dirname = TRIM(cdfpt_dir) // TRIM(prefix) // '.phsave'
+            filename = TRIM(dirname) // '/patterns.' // TRIM(int_to_char(iq_irr)) // '.xml'
+            INQUIRE(FILE = TRIM(filename), EXIST = exst)
+            IF (.NOT. exst) CALL errore('elphon_shuffle_wrap', &
+                      'cannot open file for reading or writing', ierr)
+            CALL read_disp_pattern_only(iunpattern, filename, iq_irr, ierr)
+            IF (ierr /= 0) CALL errore('elphon_shuffle_wrap', ' Problem with modes file', 1)
+            upatc = u
+         ENDIF
+         !
+         IF (lxdfpt) THEN
+            dirname = TRIM(xdfpt_dir) // TRIM(prefix) // '.phsave'
+            filename = TRIM(dirname) // '/patterns.' // TRIM(int_to_char(iq_irr)) // '.xml'
+            INQUIRE(FILE = TRIM(filename), EXIST = exst)
+            IF (.NOT. exst) CALL errore('elphon_shuffle_wrap', &
+                      'cannot open file for reading or writing', ierr)
+            CALL read_disp_pattern_only(iunpattern, filename, iq_irr, ierr)
+            IF (ierr /= 0) CALL errore('elphon_shuffle_wrap', ' Problem with modes file', 1)
+            upatx = u
+         ENDIF
       ENDIF
       !
       WRITE(stdout, '(//5x, a)') REPEAT('=', 67)
@@ -603,7 +810,67 @@
       !
       CALL sgam_lr(at, bg, nsym, s, irt, tau, rtau, nat)
       !
-      CALL dynmat_asr(iq_irr, nqc_irr, nq, iq_first, sxq, imq, isq, invs, s, irt, rtau, sumr)
+      CALL dynmat_asr(dvscf_dir, dynq, iq_irr, nqc_irr, nq, iq_first, &
+        sxq, imq, isq, invs, s, irt, rtau, sumr, lpolar, qrpl, epsi, zstar, Qmat)
+      IF (lcdfpt) CALL dynmat_asr(cdfpt_dir, dynqc, iq_irr, nqc_irr, nq, iq_first, &
+        sxq, imq, isq, invs, s, irt, rtau, sumr, lpolarc, qrplc, epsic, zstarc, Qmatc)
+      IF (lxdfpt) CALL dynmat_asr(xdfpt_dir, dynqx, iq_irr, nqc_irr, nq, iq_first, &
+        sxq, imq, isq, invs, s, irt, rtau, sumr, lpolarx, qrplx, epsix, zstarx, Qmatx)
+      !
+      ! If dipole file exist, read it
+      IF (mpime == ionode_id) THEN
+        INQUIRE(FILE = 'dipole.fmt', EXIST = exst)
+      ENDIF
+      CALL mp_bcast(exst, ionode_id, world_comm)
+      !
+      IF (exst) THEN
+        IF (mpime == ionode_id) THEN
+          OPEN(UNIT = iudipole, FILE = 'dipole.fmt', STATUS = 'old', IOSTAT = ios)
+          DO na = 1, nat
+            READ(iudipole, *) ((zstar(i, j, na), j = 1, 3), i = 1, 3)
+          ENDDO
+          CLOSE(iudipole)
+        ENDIF
+        CALL mp_bcast(zstar, ionode_id, world_comm)
+      ENDIF
+      !
+      IF (lcdfpt) THEN
+        ! If dipole file exist, read it (cDFPT)
+        IF (mpime == ionode_id) THEN
+          INQUIRE(FILE = 'dipolec.fmt', EXIST = exst)
+        ENDIF
+        CALL mp_bcast(exst, ionode_id, world_comm)
+        !
+        IF (exst) THEN
+          IF (mpime == ionode_id) THEN
+            OPEN(UNIT = iudipole, FILE = 'dipolec.fmt', STATUS = 'old', IOSTAT = ios)
+            DO na = 1, nat
+              READ(iudipole, *) ((zstarc(i, j, na), j = 1, 3), i = 1, 3)
+            ENDDO
+            CLOSE(iudipole)
+          ENDIF
+          CALL mp_bcast(zstarc, ionode_id, world_comm)
+        ENDIF
+      ENDIF
+      !
+      IF (lxdfpt) THEN
+        ! If dipole file exist, read it (extra DFPT)
+        IF (mpime == ionode_id) THEN
+          INQUIRE(FILE = 'dipolex.fmt', EXIST = exst)
+        ENDIF
+        CALL mp_bcast(exst, ionode_id, world_comm)
+        !
+        IF (exst) THEN
+          IF (mpime == ionode_id) THEN
+            OPEN(UNIT = iudipole, FILE = 'dipolex.fmt', STATUS = 'old', IOSTAT = ios)
+            DO na = 1, nat
+              READ(iudipole, *) ((zstarx(i, j, na), j = 1, 3), i = 1, 3)
+            ENDDO
+            CLOSE(iudipole)
+          ENDIF
+          CALL mp_bcast(zstarx, ionode_id, world_comm)
+        ENDIF
+      ENDIF
       !
       ! now dynq is the cartesian dyn mat (not divided by the masses)
       !
@@ -760,7 +1027,8 @@
         CALL loadumat(nbndep, nbndsub, nks, nkstot, xq, cu, cuq, lwin, lwinq, exband, w_centers)
         !
         ! Calculate overlap U_k+q U_k^\dagger
-        IF (lpolar .OR. qrpl) CALL compute_umn_c(nbndep, nbndsub, nks, cu, cuq, bmat(:, :, :, nqc))
+        IF (lpolar .OR. lpolarc .OR. lpolarx .OR. qrpl .OR. qrplc .OR. qrplx) &
+          CALL compute_umn_c(nbndep, nbndsub, nks, cu, cuq, bmat(:, :, :, nqc))
         !
         !   calculate the sandwiches
         !
@@ -770,14 +1038,26 @@
         ! are equal to 5+ digits).
         ! For any volunteers, please write to giustino@civet.berkeley.edu
         !
-        CALL elphon_shuffle(iq_irr, nqc_irr, nqc, gmapsym(:, isym1), eigv(:, isym1), isym, xq0, .FALSE.)
+        CALL elphon_shuffle(dvscf_dir, epmatq, upat, iq_irr, nqc_irr, nqc, &
+          gmapsym(:, isym1), eigv(:, isym1), isym, xq0, .FALSE., nqc1, nqc2, nqc3)
+        IF (lcdfpt) CALL elphon_shuffle(cdfpt_dir, epmatqc, upatc, iq_irr, nqc_irr, nqc, &
+          gmapsym(:, isym1), eigv(:, isym1), isym, xq0, .FALSE., nqc1, nqc2, nqc3)
+        IF (lxdfpt) CALL elphon_shuffle(xdfpt_dir, epmatqx, upatx, iq_irr, nqc_irr, nqc, &
+          gmapsym(:, isym1), eigv(:, isym1), isym, xq0, .FALSE., nqc1, nqc2, nqc3)
         !
         !  bring epmatq in the mode representation of iq_first,
         !  and then in the cartesian representation of iq
         !
-        CALL rotate_eigenm(iq_first, nqc, isym, s, invs, irt, rtau, xq, cz1, cz2)
+        CALL rotate_eigenm(dynq, iq_first, nqc, isym, s, invs, irt, rtau, xq, cz1, cz2)
+        IF (lcdfpt) CALL rotate_eigenm(dynqc, iq_first, nqc, isym, s, invs, irt, rtau, xq, czc1, czc2)
+        IF (lxdfpt) CALL rotate_eigenm(dynqx, iq_first, nqc, isym, s, invs, irt, rtau, xq, czx1, czx2)
         !
-        CALL rotate_epmat(cz1, cz2, xq, nqc, lwin, lwinq, exband)
+        CALL rotate_epmat(epmatq, epmatq0, cz1, cz2, xq, nqc, lwin, lwinq, exband, &
+          lpolar, qrpl, epsi, zstar, Qmat)
+        IF (lcdfpt) CALL rotate_epmat(epmatqc, epmatqc0, czc1, czc2, xq, nqc, lwin, lwinq, exband, &
+          lpolarc, qrplc, epsic, zstarc, Qmatc)
+        IF (lxdfpt) CALL rotate_epmat(epmatqx, epmatqx0, czx1, czx2, xq, nqc, lwin, lwinq, exband, &
+          lpolarx, qrplx, epsix, zstarx, Qmatx)
         !DBSP
         !write(*,*)'epmatq(:,:,2,:,nqc)',SUM(epmatq(:,:,2,:,nqc))
         !write(*,*)'epmatq(:,:,2,:,nqc)**2',SUM((REAL(REAL(epmatq(:,:,2,:,nqc))))**2)+&
@@ -810,17 +1090,30 @@
           CALL loadumat(nbndep, nbndsub, nks, nkstot, xq, cu, cuq, lwin, lwinq, exband, w_centers)
           !
           ! Calculate overlap U_k+q U_k^\dagger
-          IF (lpolar .OR. qrpl) CALL compute_umn_c(nbndep, nbndsub, nks, cu, cuq, bmat(:, :, :, nqc))
+          IF (lpolar .OR. lpolarc .OR. lpolarx .OR. qrpl .OR. qrplc .OR. lpolarx) &
+            CALL compute_umn_c(nbndep, nbndsub, nks, cu, cuq, bmat(:, :, :, nqc))
           !
           xq0 = -xq0
           !
-          CALL elphon_shuffle(iq_irr, nqc_irr, nqc, gmapsym(:, isym1), eigv(:, isym1), isym, xq0, .TRUE.)
+          CALL elphon_shuffle(dvscf_dir, epmatq, upat, iq_irr, nqc_irr, nqc, &
+            gmapsym(:, isym1), eigv(:, isym1), isym, xq0, .TRUE.)
+          IF (lcdfpt) CALL elphon_shuffle(cdfpt_dir, epmatqc, upatc, iq_irr, nqc_irr, nqc, &
+            gmapsym(:, isym1), eigv(:, isym1), isym, xq0, .TRUE.)
+          IF (lxdfpt) CALL elphon_shuffle(xdfpt_dir, epmatqx, upatx, iq_irr, nqc_irr, nqc, &
+            gmapsym(:, isym1), eigv(:, isym1), isym, xq0, .TRUE.)
           !  bring epmatq in the mode representation of iq_first,
           !  and then in the cartesian representation of iq
           !
-          CALL rotate_eigenm(iq_first, nqc, isym, s, invs, irt, rtau, xq, cz1, cz2)
+          CALL rotate_eigenm(dynq, iq_first, nqc, isym, s, invs, irt, rtau, xq, cz1, cz2)
+          IF (lcdfpt) CALL rotate_eigenm(dynqc, iq_first, nqc, isym, s, invs, irt, rtau, xq, czc1, czc2)
+          IF (lxdfpt) CALL rotate_eigenm(dynqx, iq_first, nqc, isym, s, invs, irt, rtau, xq, czx1, czx2)
           !
-          CALL rotate_epmat(cz1, cz2, xq, nqc, lwin, lwinq, exband)
+          CALL rotate_epmat(epmatq, epmatq0, cz1, cz2, xq, nqc, lwin, lwinq, exband, &
+            lpolar, qrpl, epsi, zstar, Qmat)
+          IF (lcdfpt) CALL rotate_epmat(epmatqc, epmatqc0, czc1, czc2, xq, nqc, lwin, lwinq, exband, &
+            lpolarc, qrplc, epsic, zstarc, Qmatc)
+          IF (lxdfpt) CALL rotate_epmat(epmatqx, epmatqx0, czx1, czx2, xq, nqc, lwin, lwinq, exband, &
+            lpolarx, qrplx, epsix, zstarx, Qmatx)
           !
           xq0 = -xq0
         ENDIF ! end imq == 0
@@ -909,7 +1202,9 @@
         IF (.NOT.  exst) CALL errore('elphon_shuffle_wrap', 'epb files not found ', 1)
         OPEN(iuepb, FILE = tempfile, FORM = 'unformatted')
         WRITE(stdout, '(/5x, "Reading epmatq from .epb files"/)')
-        READ(iuepb) nqc, xqc, et_loc, dynq, epmatq, zstar, epsi
+        READ(iuepb) nqc, xqc, et_loc, dynq, epmatq, epmatq0, zstar, epsi
+        IF (lcdfpt) READ(iuepb) dynqc, epmatqc, epmatqc0, zstarc, epsic
+        IF (lxdfpt) READ(iuepb) dynqx, epmatqx, epmatqx0, zstarx, epsix
         CLOSE(iuepb)
         WRITE(stdout, '(/5x, "The .epb files have been correctly read"/)')
       ENDIF
@@ -917,7 +1212,9 @@
       IF (epbwrite) THEN
         OPEN(iuepb, FILE = tempfile, FORM = 'unformatted')
         WRITE(stdout, '(/5x, "Writing epmatq on .epb files"/)')
-        WRITE(iuepb) nqc, xqc, et_loc, dynq, epmatq, zstar, epsi
+        WRITE(iuepb) nqc, xqc, et_loc, dynq, epmatq, epmatq0, zstar, epsi
+        IF (lcdfpt) WRITE(iuepb) dynqc, epmatqc, epmatqc0, zstarc, epsic
+        IF (lxdfpt) WRITE(iuepb) dynqx, epmatqx, epmatqx0, zstarx, epsix
         CLOSE(iuepb)
         WRITE(stdout, '(/5x, "The .epb files have been correctly written"/)')
       ENDIF
@@ -1000,6 +1297,18 @@
   IF (lifc) THEN
     DEALLOCATE(ifc, STAT = ierr)
     IF (ierr /= 0) CALL errore('elphon_shuffle_wrap', 'Error deallocating ifc', 1)
+    IF (lcdfpt) THEN
+      DEALLOCATE(ifcc, STAT = ierr)
+      IF (ierr /= 0) CALL errore('elphon_shuffle_wrap', 'Error deallocating ifcc', 1)
+      DEALLOCATE(ifcr, STAT = ierr)
+      IF (ierr /= 0) CALL errore('elphon_shuffle_wrap', 'Error deallocating ifcr', 1)
+      DEALLOCATE(ifccr, STAT = ierr)
+      IF (ierr /= 0) CALL errore('elphon_shuffle_wrap', 'Error deallocating ifccr', 1)
+    ENDIF
+    IF (lxdfpt) THEN
+      DEALLOCATE(ifcx, STAT = ierr)
+      IF (ierr /= 0) CALL errore('elphon_shuffle_wrap', 'Error deallocating ifcx', 1)
+    ENDIF
   ENDIF
   !
   IF (epwread) THEN
diff --git a/EPW/src/ephwann_shuffle.f90 b/EPW/src/ephwann_shuffle.f90
index b8f005982..bed02aa7d 100644
--- a/EPW/src/ephwann_shuffle.f90
+++ b/EPW/src/ephwann_shuffle.f90
@@ -19,7 +19,8 @@
   !
   USE kinds,            ONLY : DP, i4b, i8b
   USE pwcom,            ONLY : nbnd, nks, nkstot, ef, nelec
-  USE klist_epw,        ONLY : et_loc, xk_loc, isk_dummy
+  USE klist,            ONLY : degauss, ngauss
+  USE klist_epw,        ONLY : et_loc, et_all, xk_loc, isk_dummy
   USE cell_base,        ONLY : at, bg
   USE ions_base,        ONLY : nat, amass, ityp, tau
   USE modes,            ONLY : nmodes
@@ -36,7 +37,9 @@
                                epmatkqread, selecqread, restart_step, nsmear,      &
                                nqc1, nqc2, nqc3, nkc1, nkc2, nkc3, assume_metal,   &
                                cumulant, eliashberg, nomega,                       &
-                               omegamin, omegamax, omegastep, neta
+                               omegamin, omegamax, omegastep, neta, eig_plot,      &
+                               lcdfpt, lpolarc, lpolarx, lxdfpt, phlabel, prtgkkc, &
+                               prtgkkx, temp_inf, type_inf, types
   USE control_flags,    ONLY : iverbosity
   USE noncollin_module, ONLY : noncolin
   USE constants_epw,    ONLY : ryd2ev, ryd2mev, one, two, zero, czero, eps40,      &
@@ -44,7 +47,9 @@
   USE io_files,         ONLY : prefix, diropn, tmp_dir
   USE io_global,        ONLY : stdout, ionode
   USE io_var,           ONLY : lambda_phself, linewidth_phself, iunepmatwe,        &
-                               iunepmatwp2, iunrestart, iuntau, iuntaucb, iunepmatwp
+                               iunepmatwp2, iunrestart, iuntau, iuntaucb,          &
+                               iunepmatwp, iunepmatwec, iunepmatwex, iunepmatwpc,  &
+                               iunepmatwpc2, iunepmatwpx, iunepmatwpx2
   USE elph2,            ONLY : cu, cuq, lwin, lwinq, map_rebal, map_rebal_inv,     &
                                chw, chw_ks, cvmew, cdmew, rdw, adapt_smearing,     &
                                epmatwp, epmatq, wf, etf, etf_ks, xqf, xkf,         &
@@ -59,7 +64,13 @@
                                nktotf, gtemp, xkq, dos, nbndskip, nbndep,          &
                                inv_tau_all_mode, inv_tau_allcb_mode, qrpl, Qmat,   &
                                ef0_fca, epsilon2_abs, epsilon2_abs_lorenz,         &
-                               epsilon2_abs_all, epsilon2_abs_lorenz_all
+                               epsilon2_abs_all, epsilon2_abs_lorenz_all, dynqc,   &
+                               dynqcr, dynqr, dynqx, efw, efw0, efw_inf, epf17c,   &
+                               epf17x, epmatqc, epmatqx, epmatwpc, epmatwpx,       &
+                               epsic, epsix, ifc, ifcc, ifccr, ifcr, ifcx, Qmatc,  &
+                               Qmatx, qrplc, qrplx, rdwc, rdwcr, rdwr, rdwx,  wfc, &
+                               wfcr, wfr, wfr1, wfr2, wfw1, wfw2, wfx, zstarc,     &
+                               zstarx
   USE wan2bloch,        ONLY : dmewan2bloch, hamwan2bloch, dynwan2bloch,           &
                                ephwan2blochp, ephwan2bloch, vmewan2bloch,          &
                                dynifc2blochf, vmewan2blochp
@@ -71,7 +82,7 @@
                                check_restart_ephwrite
   USE transport,        ONLY : transport_coeffs, scattering_rate_q
   USE grid,             ONLY : qwindow, loadkmesh_fst, xqf_otf
-  USE printing,         ONLY : print_gkk, plot_band, plot_fermisurface
+  USE printing,         ONLY : print_gkk, plot_band_elec, plot_band_phon, plot_fermisurface
   USE io_epw,           ONLY : rwepmatw, epw_read, epw_write
   USE io_transport,     ONLY : tau_read, iter_open, print_ibte, iter_merge
   USE io_selfen,        ONLY : selfen_el_read, spectral_read
@@ -86,7 +97,7 @@
   USE utilities,        ONLY : compute_dos, broadening, fermicarrier, fermiwindow
   USE grid,             ONLY : loadqmesh_serial, loadkmesh_para, load_rebal
   USE selfen,           ONLY : selfen_phon_q, selfen_elec_q, selfen_pl_q,          &
-                               nesting_fn_q
+                               nesting_fn_q, unscreen_dynq, renorm_phon_q
   USE spectral_func,    ONLY : spectral_func_el_q, spectral_func_ph_q, a2f_main,   &
                                spectral_func_pl_q
   USE rigid_epw,        ONLY : rpa_epsilon, tf_epsilon, compute_umn_f, rgd_blk_epw_fine !, &
@@ -277,6 +288,14 @@
   !! Eigen-energies on the fine grid collected from all pools in parallel case
   REAL(KIND = DP), ALLOCATABLE :: w2(:)
   !! Interpolated phonon frequency
+  REAL(KIND = DP), ALLOCATABLE :: w2c(:)
+  !! Interpolated phonon frequency (cDFPT)
+  REAL(KIND = DP), ALLOCATABLE :: w2x(:)
+  !! Interpolated phonon frequency (extra DFPT)
+  REAL(KIND = DP), ALLOCATABLE :: w2r(:)
+  !! Interpolated phonon frequency (renormalized)
+  REAL(KIND = DP), ALLOCATABLE :: w2cr(:)
+  !! Interpolated phonon frequency (cDFPT, renormalized)
   REAL(KIND = DP), ALLOCATABLE :: irvec_r(:, :)
   !! Wigner-Size supercell vectors, store in real instead of integer
   REAL(KIND = DP), ALLOCATABLE :: rdotk(:)
@@ -293,20 +312,50 @@
   !! velocity from all the k-point
   REAL(KIND = DP), ALLOCATABLE :: wkf_all(:)
   !! k-point weights for all the k-points
+  REAL(KIND = DP), ALLOCATABLE :: uf_real(:, :)
+  !! Rotation matrix for phonons (two real instead of one complex number each)
   COMPLEX(KIND = DP), ALLOCATABLE :: epmatwe(:, :, :, :, :)
   !! e-p matrix  in wannier basis - electrons
+  COMPLEX(KIND = DP), ALLOCATABLE :: epmatwec(:, :, :, :, :)
+  !! e-p matrix  in wannier basis - electrons (cDFPT)
+  COMPLEX(KIND = DP), ALLOCATABLE :: epmatwex(:, :, :, :, :)
+  !! e-p matrix  in wannier basis - electrons (extra DFPT)
   COMPLEX(KIND = DP), ALLOCATABLE :: epmatwe_mem(:, :, :, :)
   !! e-p matrix  in wannier basis - electrons (written on disk)
+  COMPLEX(KIND = DP), ALLOCATABLE :: epmatwec_mem(:, :, :, :)
+  !! e-p matrix  in wannier basis - electrons (written on disk) (cDFPT)
+  COMPLEX(KIND = DP), ALLOCATABLE :: epmatwex_mem(:, :, :, :)
+  !! e-p matrix  in wannier basis - electrons (written on disk) (extra DFPT)
   COMPLEX(KIND = DP), ALLOCATABLE :: epmatwef(:, :, :, :)
   !! e-p matrix  in el wannier - fine Bloch phonon grid
+  COMPLEX(KIND = DP), ALLOCATABLE :: epmatwefc(:, :, :, :)
+  !! e-p matrix  in el wannier - fine Bloch phonon grid (cDPFT)
+  COMPLEX(KIND = DP), ALLOCATABLE :: epmatwefx(:, :, :, :)
+  !! e-p matrix  in el wannier - fine Bloch phonon grid (extra DPFT)
   COMPLEX(KIND = DP), ALLOCATABLE :: epmatf(:, :, :)
   !! e-p matrix  in smooth Bloch basis, fine mesh
+  COMPLEX(KIND = DP), ALLOCATABLE :: epmatfc(:, :, :)
+  !! e-p matrix  in smooth Bloch basis, fine mesh (cDPFT)
+  COMPLEX(KIND = DP), ALLOCATABLE :: epmatfx(:, :, :)
+  !! e-p matrix  in smooth Bloch basis, fine mesh (extra DPFT)
   COMPLEX(KIND = DP), ALLOCATABLE :: cufkk(:, :)
   !! Rotation matrix, fine mesh, points k
   COMPLEX(KIND = DP), ALLOCATABLE :: cufkq(:, :)
   !! the same, for points k+q
   COMPLEX(KIND = DP), ALLOCATABLE :: uf(:, :)
   !! Rotation matrix for phonons
+  COMPLEX(KIND = DP), ALLOCATABLE :: ufc(:, :)
+  !! Rotation matrix for phonons (cDFPT)
+  COMPLEX(KIND = DP), ALLOCATABLE :: ufx(:, :)
+  !! Rotation matrix for phonons (extra DFPT)
+  COMPLEX(KIND = DP), ALLOCATABLE :: ufr(:, :)
+  !! Rotation matrix for phonons (renormalized)
+  COMPLEX(KIND = DP), ALLOCATABLE :: ufcr(:, :)
+  !! Rotation matrix for phonons (cDFPT, renormalized)
+  COMPLEX(KIND = DP), ALLOCATABLE :: ufr1(:, :, :, :)
+  !! Rotation matrix for phonons (cDFPT+Pi)
+  COMPLEX(KIND = DP), ALLOCATABLE :: ufr2(:, :, :, :)
+  !! Rotation matrix for phonons (DFPT-Pi+Pi)
   COMPLEX(KIND = DP), ALLOCATABLE :: bmatf(:, :)
   !! overlap U_k+q U_k^\dagger in smooth Bloch basis, fine mesh
   COMPLEX(KIND = DP), ALLOCATABLE :: cfac(:, :, :)
@@ -341,12 +390,28 @@
   ALLOCATE(w2(3 * nat), STAT = ierr)
   IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating w2', 1)
   w2(:) = zero
+  IF (lcdfpt) THEN
+    ALLOCATE(w2c(3 * nat), STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating w2c', 1)
+    w2c(:) = zero
+    ALLOCATE(w2r(3 * nat), STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating w2r', 1)
+    w2r(:) = zero
+    ALLOCATE(w2cr(3 * nat), STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating w2cr', 1)
+    w2cr(:) = zero
+  ENDIF
+  IF (lxdfpt) THEN
+    ALLOCATE(w2x(3 * nat), STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating w2x', 1)
+    w2x(:) = zero
+  ENDIF
   !
-  IF (lpolar) THEN
+  IF (lpolar .OR. lpolarc .OR. lpolarx) THEN
     WRITE(stdout, '(/,5x,a)' ) 'Computes the analytic long-range interaction for polar materials [lpolar]'
     WRITE(stdout, '(5x,a)' )   ' '
   ENDIF
-  IF (.NOT. lpolar .AND. qrpl) THEN
+  IF (.NOT. lpolar .AND. qrpl .OR. .NOT. lpolarc .AND. qrplc .OR. .NOT. lpolarx .AND. qrplx) THEN
     WRITE(stdout, '(/,5x,a)' ) 'Computes the analytic quadrupole long-range interaction for non-polar materials [Q1,Q2]'
     WRITE(stdout, '(5x,a)' )   ' '
   ENDIF
@@ -422,6 +487,18 @@
     IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating chw_ks', 1)
     ALLOCATE(rdw(nmodes, nmodes, nrr_q), STAT = ierr)
     IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating rdw', 1)
+    IF (lcdfpt) THEN
+      ALLOCATE(rdwc(nmodes, nmodes, nrr_q), STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating rdwc', 1)
+      ALLOCATE(rdwr(nmodes, nmodes, nrr_q), STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating rdwr', 1)
+      ALLOCATE(rdwcr(nmodes, nmodes, nrr_q), STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating rdwcr', 1)
+    ENDIF
+    IF (lxdfpt) THEN
+      ALLOCATE(rdwx(nmodes, nmodes, nrr_q), STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating rdwx', 1)
+    ENDIF
     IF (vme == 'wannier') THEN
       ALLOCATE(cvmew(3, nbndsub, nbndsub, nrr_k), STAT = ierr)
       IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating cvmew', 1)
@@ -440,10 +517,40 @@
       IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating epmatwp', 1)
       epmatwe(:, :, :, :, :) = czero
       epmatwp(:, :, : ,: ,:) = czero
+      IF (lcdfpt) THEN
+        ALLOCATE(epmatwec(nbndsub, nbndsub, nrr_k, nmodes, nqc), STAT = ierr)
+        IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating epmatwec', 1)
+        ALLOCATE(epmatwpc(nbndsub, nbndsub, nrr_k, nmodes, nrr_g), STAT = ierr)
+        IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating epmatwpc', 1)
+        epmatwec(:, :, :, :, :) = czero
+        epmatwpc(:, :, : ,: ,:) = czero
+      ENDIF
+      IF (lxdfpt) THEN
+        ALLOCATE(epmatwex(nbndsub, nbndsub, nrr_k, nmodes, nqc), STAT = ierr)
+        IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating epmatwex', 1)
+        ALLOCATE(epmatwpx(nbndsub, nbndsub, nrr_k, nmodes, nrr_g), STAT = ierr)
+        IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating epmatwpx', 1)
+        epmatwex(:, :, :, :, :) = czero
+        epmatwpx(:, :, : ,: ,:) = czero
+      ENDIF
     ELSE
       ALLOCATE(epmatwe_mem(nbndsub, nbndsub, nrr_k, nmodes), STAT = ierr)
       IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating epmatwe_mem', 1)
       epmatwe_mem(:, :, :, :) = czero
+      IF (lcdfpt) THEN
+        ALLOCATE(epmatwec_mem(nbndsub, nbndsub, nrr_k, nmodes), STAT = ierr)
+        IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating epmatwec_mem', 1)
+        epmatwec_mem(:, :, :, :) = czero
+      ENDIF
+      IF (lxdfpt) THEN
+        ALLOCATE(epmatwex_mem(nbndsub, nbndsub, nrr_k, nmodes), STAT = ierr)
+        IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating epmatwex_mem', 1)
+        epmatwex_mem(:, :, :, :) = czero
+      ENDIF
+    ENDIF
+    !
+    IF (lcdfpt) THEN
+      CALL unscreen_dynq(xqc)
     ENDIF
     !
     ! Hamiltonian
@@ -468,7 +575,16 @@
     !
     ! Dynamical Matrix
     !
-    IF (.NOT. lifc) CALL dynbloch2wan(nmodes, nqc, xqc, dynq, nrr_q, irvec_q, wslen_q)
+    IF (.NOT. lifc) THEN
+      CALL dynbloch2wan(nmodes, nqc, xqc, dynq, rdw, nrr_q, irvec_q, wslen_q, lpolar, qrpl, epsi, zstar, Qmat, '')
+      IF (lcdfpt) THEN
+        CALL dynbloch2wan(nmodes, nqc, xqc, dynqc, rdwc, nrr_q, irvec_q, wslen_q, lpolarc, qrplc, epsic, zstarc, Qmatc, 'c')
+        CALL dynbloch2wan(nmodes, nqc, xqc, dynqr, rdwr, nrr_q, irvec_q, wslen_q, lpolar, qrpl, epsi, zstar, Qmat, 'r')
+        CALL dynbloch2wan(nmodes, nqc, xqc, dynqcr, rdwcr, nrr_q, irvec_q, wslen_q, lpolar, qrpl, epsi, zstar, Qmat, 'cr')
+      ENDIF
+      IF (lxdfpt) CALL dynbloch2wan(nmodes, nqc, xqc, dynqx, rdwx, nrr_q, irvec_q, wslen_q, &
+        lpolarx, qrplx, epsix, zstarx, Qmatx, 'x')
+    ENDIF
     !
     !
     ! Electron-Phonon vertex (Bloch el and Bloch ph -> Wannier el and Bloch ph)
@@ -477,6 +593,8 @@
     IF ((etf_mem == 1 .OR. etf_mem == 3) .AND. ionode) THEN
       lrepmatw = 2 * nbndsub * nbndsub * nrr_k * nmodes
       CALL diropn(iunepmatwe, 'epmatwe', lrepmatw, exst)
+      IF (lcdfpt) CALL diropn(iunepmatwec, 'epmatwec', lrepmatw, exst)
+      IF (lxdfpt) CALL diropn(iunepmatwex, 'epmatwex', lrepmatw, exst)
     ENDIF
     !
     WRITE(stdout, '(a)' ) ' '
@@ -498,10 +616,17 @@
         IF (etf_mem == 0) THEN
           CALL ephbloch2wane(nbndep, nbndsub, nks, nkstot, xk_loc, cu, cuq, &
             epmatq(:, :, :, imode, iq), nrr_k, irvec_k, wslen_k, epmatwe(:, :, :, imode, iq))
+          IF (lcdfpt) CALL ephbloch2wane(nbndep, nbndsub, nks, nkstot, xk_loc, cu, cuq, &
+            epmatqc(:, :, :, imode, iq), nrr_k, irvec_k, wslen_k, epmatwec(:, :, :, imode, iq))
+          IF (lxdfpt) CALL ephbloch2wane(nbndep, nbndsub, nks, nkstot, xk_loc, cu, cuq, &
+            epmatqx(:, :, :, imode, iq), nrr_k, irvec_k, wslen_k, epmatwex(:, :, :, imode, iq))
         ELSE
           CALL ephbloch2wane(nbndep, nbndsub, nks, nkstot, xk_loc, cu, cuq, &
             epmatq(:, :, :, imode, iq), nrr_k, irvec_k, wslen_k, epmatwe_mem(:, :, :, imode))
-          !
+          IF (lcdfpt) CALL ephbloch2wane(nbndep, nbndsub, nks, nkstot, xk_loc, cu, cuq, &
+            epmatqc(:, :, :, imode, iq), nrr_k, irvec_k, wslen_k, epmatwec_mem(:, :, :, imode))
+          IF (lxdfpt) CALL ephbloch2wane(nbndep, nbndsub, nks, nkstot, xk_loc, cu, cuq, &
+            epmatqx(:, :, :, imode, iq), nrr_k, irvec_k, wslen_k, epmatwex_mem(:, :, :, imode))
         ENDIF
         !
       ENDDO
@@ -509,22 +634,37 @@
       IF ((etf_mem == 1 .OR. etf_mem == 3) .AND. ionode) THEN
         ! direct write of epmatwe for this iq
         CALL rwepmatw(epmatwe_mem, nbndsub, nrr_k, nmodes, iq, iunepmatwe, +1)
-        !
+        IF (lcdfpt) CALL rwepmatw(epmatwec_mem, nbndsub, nrr_k, nmodes, iq, iunepmatwec, +1)
+        IF (lxdfpt) CALL rwepmatw(epmatwex_mem, nbndsub, nrr_k, nmodes, iq, iunepmatwex, +1)
       ENDIF
       !
     ENDDO
     WRITE(stdout, '(a)' ) ' '
     !
-    IF ((etf_mem == 1 .OR. etf_mem == 3) .AND. ionode) CLOSE(iunepmatwe, STATUS = 'keep')
+    IF ((etf_mem == 1 .OR. etf_mem == 3) .AND. ionode) THEN
+      CLOSE(iunepmatwe, STATUS = 'keep')
+      IF (lcdfpt) CLOSE(iunepmatwec, STATUS = 'keep')
+      IF (lxdfpt) CLOSE(iunepmatwex, STATUS = 'keep')
+    ENDIF
     !
     ! Electron-Phonon vertex (Wannier el and Bloch ph -> Wannier el and Wannier ph)
     !
     IF (etf_mem == 0) THEN
-      IF (ionode) CALL ephbloch2wanp(nbndsub, nmodes, xqc, nqc, irvec_k, irvec_g, nrr_k, nrr_g, epmatwe)
+      IF (ionode) CALL ephbloch2wanp(nbndsub, nmodes, xqc, nqc, irvec_k, irvec_g, nrr_k, nrr_g, epmatwe, epmatwp, '')
       CALL mp_bcast(epmatwp, ionode_id, world_comm)
+      IF (lcdfpt) THEN
+        IF (ionode) CALL ephbloch2wanp(nbndsub, nmodes, xqc, nqc, irvec_k, irvec_g, nrr_k, nrr_g, epmatwec, epmatwpc, 'c')
+        CALL mp_bcast(epmatwpc, ionode_id, world_comm)
+      ENDIF
+      IF (lxdfpt) THEN
+        IF (ionode) CALL ephbloch2wanp(nbndsub, nmodes, xqc, nqc, irvec_k, irvec_g, nrr_k, nrr_g, epmatwex, epmatwpx, 'x')
+        CALL mp_bcast(epmatwpx, ionode_id, world_comm)
+      ENDIF
     ENDIF
     IF (etf_mem > 0) THEN
-      CALL ephbloch2wanp_mem(nbndsub, nmodes, xqc, nqc, irvec_k, irvec_g, nrr_k, nrr_g)
+      CALL ephbloch2wanp_mem(nbndsub, nmodes, xqc, nqc, irvec_k, irvec_g, nrr_k, nrr_g, iunepmatwe, iunepmatwp, '')
+      IF (lcdfpt) CALL ephbloch2wanp_mem(nbndsub, nmodes, xqc, nqc, irvec_k, irvec_g, nrr_k, nrr_g, iunepmatwec, iunepmatwpc, 'c')
+      IF (lxdfpt) CALL ephbloch2wanp_mem(nbndsub, nmodes, xqc, nqc, irvec_k, irvec_g, nrr_k, nrr_g, iunepmatwex, iunepmatwpx, 'x')
     ENDIF
     !
     IF (epwwrite) THEN
@@ -535,13 +675,45 @@
     IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating epmatq', 1)
     DEALLOCATE(dynq, STAT = ierr)
     IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating dynq', 1)
+    IF (lcdfpt) THEN
+      DEALLOCATE(epmatqc, STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating epmatqc', 1)
+      DEALLOCATE(dynqc, STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating dynqc', 1)
+      DEALLOCATE(dynqr, STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating dynqr', 1)
+      DEALLOCATE(dynqcr, STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating dynqcr', 1)
+    ENDIF
+    IF (lxdfpt) THEN
+      DEALLOCATE(epmatqx, STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating epmatqx', 1)
+      DEALLOCATE(dynqx, STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating dynqx', 1)
+    ENDIF
     IF (vme == 'dipole') DEALLOCATE(dmec)
     IF (etf_mem == 0) THEN
       DEALLOCATE(epmatwe, STAT = ierr)
       IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating epmatwe', 1)
+      IF (lcdfpt) THEN
+        DEALLOCATE(epmatwec, STAT = ierr)
+        IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating epmatwec', 1)
+      ENDIF
+      IF (lxdfpt) THEN
+        DEALLOCATE(epmatwex, STAT = ierr)
+        IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating epmatwex', 1)
+      ENDIF
     ELSE
       DEALLOCATE(epmatwe_mem, STAT = ierr)
       IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating epmatwe_mem', 1)
+      IF (lcdfpt) THEN
+        DEALLOCATE(epmatwec_mem, STAT = ierr)
+        IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating epmatwec_mem', 1)
+      ENDIF
+      IF (lxdfpt) THEN
+        DEALLOCATE(epmatwex_mem, STAT = ierr)
+        IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating epmatwex_mem', 1)
+      ENDIF
     ENDIF
     DEALLOCATE(cu, STAT = ierr)
     IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating cu', 1)
@@ -582,6 +754,36 @@
     ALLOCATE(wf(nmodes, nqtotf), STAT = ierr)
     IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating wf', 1)
     wf(:, :) = zero
+    IF (lcdfpt) THEN
+      ALLOCATE(wfc(nmodes, nqtotf), STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating wfc', 1)
+      wfc(:, :) = zero
+      ALLOCATE(wfr(nmodes, nqtotf), STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating wfr', 1)
+      wfr(:, :) = zero
+      ALLOCATE(wfcr(nmodes, nqtotf), STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating wfcr', 1)
+      wfcr(:, :) = zero
+      ALLOCATE(wfr1(nmodes, nqtotf, nstemp), STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating wfr1', 1)
+      wfr1(:, :, :) = zero
+      ALLOCATE(wfr2(nmodes, nqtotf, nstemp), STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating wfr2', 1)
+      wfr2(:, :, :) = zero
+      IF (specfun_ph) THEN
+        ALLOCATE(wfw1(nw_specfun, nqtotf, nstemp), STAT = ierr)
+        IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating wfw1', 1)
+        wfw1(:, :, :) = zero
+        ALLOCATE(wfw2(nw_specfun, nqtotf, nstemp), STAT = ierr)
+        IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating wfw2', 1)
+        wfw2(:, :, :) = zero
+      ENDIF
+    ENDIF
+    IF (lxdfpt) THEN
+      ALLOCATE(wfx(nmodes, nqtotf), STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating wfx', 1)
+      wfx(:, :) = zero
+    ENDIF
   ENDIF
   ! Defines the total number of k-points
   nktotf = nkqtotf / 2
@@ -606,6 +808,34 @@
   IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating eps_rpa', 1)
   ALLOCATE(isk_dummy(nkqf), STAT = ierr)
   IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating isk_dummy', 1)
+  IF (lcdfpt) THEN
+    ALLOCATE(epmatwefc(nbndsub, nbndsub, nrr_k, nmodes), STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating epmatwefc', 1)
+    ALLOCATE(epmatfc(nbndsub, nbndsub, nmodes), STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating epmatfc', 1)
+    ALLOCATE(ufc(nmodes, nmodes), STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating ufc', 1)
+    ALLOCATE(ufr(nmodes, nmodes), STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating ufr', 1)
+    ALLOCATE(ufcr(nmodes, nmodes), STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating ufcr', 1)
+    ALLOCATE(ufr1(nmodes, nmodes, nstemp, nqtotf), STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating ufr1', 1)
+    ALLOCATE(ufr2(nmodes, nmodes, nstemp, nqtotf), STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating ufr2', 1)
+    IF (eig_plot) THEN
+      ALLOCATE(uf_real(2 * nmodes * nmodes, nqtotf), STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating uf_real', 1)
+    ENDIF
+  ENDIF
+  IF (lxdfpt) THEN
+    ALLOCATE(epmatwefx(nbndsub, nbndsub, nrr_k, nmodes), STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating epmatwefx', 1)
+    ALLOCATE(epmatfx(nbndsub, nbndsub, nmodes), STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating epmatfx', 1)
+    ALLOCATE(ufx(nmodes, nmodes), STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating ufx', 1)
+  ENDIF
   epmatwef(:, :, :, :) = czero
   etf(:, :)            = zero
   etf_ks(:, :)         = zero
@@ -616,6 +846,20 @@
   bmatf(:, :)          = czero
   eps_rpa(:)           = czero
   isk_dummy(:)         = 0
+  IF (lcdfpt) THEN
+    epmatwefc(:, :, :, :) = czero
+    epmatfc(:, :, :)      = czero
+    ufc(:, :)             = czero
+    ufr(:, :)             = czero
+    ufcr(:, :)            = czero
+    ufr1(:, :, :, :)      = czero
+    ufr2(:, :, :, :)      = czero
+  ENDIF
+  IF (lxdfpt) THEN
+    epmatwefx(:, :, :, :) = czero
+    epmatfx(:, :, :)      = czero
+    ufx(:, :)             = czero
+  ENDIF
   !
   ! Allocate velocity and dipole matrix elements after getting grid size
   IF (vme == 'wannier') THEN
@@ -711,7 +955,7 @@
       ENDIF
     ENDIF
     !
-  ELSEIF (band_plot) THEN
+  ELSEIF (band_plot .AND. .NOT. lcdfpt) THEN
     !
     WRITE(stdout, '(/5x,a)') REPEAT('=',67)
     WRITE(stdout, '(/5x,"Fermi energy corresponds to the coarse k-mesh")')
@@ -756,6 +1000,32 @@
     !
     ef = efnew
   ENDIF
+  !
+  IF (lcdfpt) THEN
+    IF (degauss > zero) THEN
+      efw0 = efermig(etf, nbndsub, nkqf, nelec, wkf, degauss, ngauss, 0, isk_dummy)
+    ELSE
+      efw0 = ef
+    ENDIF
+    !
+    ALLOCATE(efw(nstemp))
+    !
+    IF (efermi_read) THEN
+      efw = fermi_energy
+      efw_inf = fermi_energy
+    ELSE
+      DO itemp = 1, nstemp
+        efw(itemp) = efermig(etf, nbndsub, nkqf, nelec, wkf, gtemp(itemp), types(itemp), 0, isk_dummy)
+      ENDDO
+      !
+      IF (temp_inf > zero) THEN
+        efw_inf = efermig(etf, nbndsub, nkqf, nelec, wkf, temp_inf, type_inf, 0, isk_dummy)
+      ELSE
+        efw_inf = ef
+      ENDIF
+    ENDIF
+  ENDIF
+  !
   ! ------------------------------------------------------------
   ! Apply a possible shift to eigenenergies (applied later)
   icbm = 1
@@ -813,16 +1083,38 @@
     filint = TRIM(tmp_dir) // TRIM(prefix)//'.epmatwp'
     CALL MPI_FILE_OPEN(world_comm, filint, MPI_MODE_RDONLY, MPI_INFO_NULL, iunepmatwp2, ierr)
     IF (ierr /= 0) CALL errore('ephwann_shuffle', 'error in MPI_FILE_OPEN', 1)
+    IF (lcdfpt) THEN
+      filint = TRIM(tmp_dir) // TRIM(prefix) // '.epmatwpc'
+      CALL MPI_FILE_OPEN(world_comm, filint, MPI_MODE_RDONLY, MPI_INFO_NULL, iunepmatwpc2, ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle', 'error in MPI_FILE_OPEN (2)', 1)
+    ENDIF
+    IF (lxdfpt) THEN
+      filint = TRIM(tmp_dir) // TRIM(prefix) // '.epmatwpx'
+      CALL MPI_FILE_OPEN(world_comm, filint, MPI_MODE_RDONLY, MPI_INFO_NULL, iunepmatwpx2, ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle', 'error in MPI_FILE_OPEN (2)', 1)
+    ENDIF
   ENDIF
 #else
   lrepmatw = 2 * nbndsub * nbndsub * nrr_k * nmodes
-  filint = TRIM(tmp_dir) // TRIM(prefix)//'.epmatwp'
+  filint = TRIM(tmp_dir) // TRIM(prefix) // '.epmatwp'
   INQUIRE(IOLENGTH = direct_io_factor) dummy(1)
   unf_recl = direct_io_factor * INT(lrepmatw, KIND = KIND(unf_recl))
   IF (unf_recl <= 0) CALL errore('epw_write', 'wrong record length', 3)
   OPEN(iunepmatwp, FILE = TRIM(ADJUSTL(filint)), IOSTAT = ierr, FORM='unformatted', &
        STATUS = 'unknown', ACCESS = 'direct', RECL = unf_recl)
   IF (ierr /= 0) CALL errore('epw_write', 'error opening ' // TRIM(filint), 1)
+  IF (lcdfpt) THEN
+    filint = TRIM(tmp_dir) // TRIM(prefix) // '.epmatwpc'
+    OPEN(iunepmatwpc, FILE = TRIM(ADJUSTL(filint)), IOSTAT = ierr, FORM='unformatted', &
+         STATUS = 'unknown', ACCESS = 'direct', RECL = unf_recl)
+    IF (ierr /= 0) CALL errore('epw_write', 'error opening ' // TRIM(filint), 1)
+  ENDIF
+  IF (lxdfpt) THEN
+    filint = TRIM(tmp_dir) // TRIM(prefix) // '.epmatwpx'
+    OPEN(iunepmatwpx, FILE = TRIM(ADJUSTL(filint)), IOSTAT = ierr, FORM='unformatted', &
+         STATUS = 'unknown', ACCESS = 'direct', RECL = unf_recl)
+    IF (ierr /= 0) CALL errore('epw_write', 'error opening ' // TRIM(filint), 1)
+  ENDIF
 #endif
   !
   ! get the size of the matrix elements stored in each pool
@@ -977,11 +1269,49 @@
     ! Fine mesh set of g-matrices.  It is large for memory storage
     ALLOCATE(epf17(nbndfst, nbndfst, nmodes, nkf), STAT = ierr)
     IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating epf17', 1)
+    IF (lcdfpt) THEN
+      ALLOCATE(epf17c(nbndfst, nbndfst, nmodes, nkf), STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating epf17c', 1)
+    ENDIF
+    IF (lxdfpt) THEN
+      ALLOCATE(epf17x(nbndfst, nbndfst, nmodes, nkf), STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating epf17x', 1)
+    ENDIF
     ! We allocate the phonon frequency on the q-points within the window
     IF (etf_mem == 3) THEN
       ALLOCATE(wf(nmodes, totq), STAT = ierr)
       IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating wf', 1)
       wf(:, :) = zero
+      IF (lcdfpt) THEN
+        ALLOCATE(wfc(nmodes, totq), STAT = ierr)
+        IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating wfc', 1)
+        wfc(:, :) = zero
+        ALLOCATE(wfr(nmodes, totq), STAT = ierr)
+        IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating wfr', 1)
+        wfr(:, :) = zero
+        ALLOCATE(wfcr(nmodes, totq), STAT = ierr)
+        IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating wfcr', 1)
+        wfcr(:, :) = zero
+        ALLOCATE(wfr1(nmodes, totq, nstemp), STAT = ierr)
+        IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating wfr1', 1)
+        wfr1(:, :, :) = zero
+        ALLOCATE(wfr2(nmodes, totq, nstemp), STAT = ierr)
+        IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating wfr2', 1)
+        wfr2(:, :, :) = zero
+        IF (specfun_ph) THEN
+          ALLOCATE(wfw1(nw_specfun, totq, nstemp), STAT = ierr)
+          IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating wfw1', 1)
+          wfw1(:, :, :) = zero
+          ALLOCATE(wfw2(nw_specfun, totq, nstemp), STAT = ierr)
+          IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating wfw2', 1)
+          wfw2(:, :, :) = zero
+        ENDIF
+      ENDIF
+      IF (lxdfpt) THEN
+        ALLOCATE(wfx(nmodes, totq), STAT = ierr)
+        IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating wfx', 1)
+        wfx(:, :) = zero
+      ENDIF
     ENDIF
     IF (phonselfen) THEN
       ALLOCATE(lambda_all(nmodes, totq, nsmear, nstemp), STAT = ierr)
@@ -1008,7 +1338,7 @@
       esigmai_all(:, :, :, :) = zero
       a_all(:, :, :) = zero
     ENDIF
-    IF (specfun_ph) THEN
+    IF (specfun_ph .AND. .NOT. lcdfpt) THEN
       ALLOCATE(a_all_ph(nw_specfun, totq, nstemp), STAT = ierr)
       IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating a_all_ph', 1)
       a_all_ph(:, :, :) = zero
@@ -1212,6 +1542,8 @@
       CALL start_clock ('ep-interp')
       !
       epf17(:, :, :, :) = czero
+      IF (lcdfpt) epf17c(:, :, :, :) = czero
+      IF (lxdfpt) epf17x(:, :, :, :) = czero
       cufkk(:, :) = czero
       cufkq(:, :) = czero
       !
@@ -1247,9 +1579,21 @@
       ! ------------------------------------------------------
       !
       IF (.NOT. lifc) THEN
-        CALL dynwan2bloch(nmodes, nrr_q, irvec_q, ndegen_q, xxq, uf, w2)
+        CALL dynwan2bloch(rdw, nmodes, nrr_q, irvec_q, ndegen_q, xxq, uf, w2, lpolar, qrpl, epsi, zstar, Qmat)
+        IF (lcdfpt) THEN
+          CALL dynwan2bloch(rdwc, nmodes, nrr_q, irvec_q, ndegen_q, xxq, ufc, w2c, lpolarc, qrplc, epsic, zstarc, Qmatc)
+          CALL dynwan2bloch(rdwr, nmodes, nrr_q, irvec_q, ndegen_q, xxq, ufr, w2r, lpolar, qrpl, epsi, zstar, Qmat)
+          CALL dynwan2bloch(rdwcr, nmodes, nrr_q, irvec_q, ndegen_q, xxq, ufcr, w2cr, lpolar, qrpl, epsi, zstar, Qmat)
+        ENDIF
+        IF (lxdfpt) CALL dynwan2bloch(rdwx, nmodes, nrr_q, irvec_q, ndegen_q, xxq, ufx, w2x, lpolarx, qrplx, epsix, zstarx, Qmatx)
       ELSE
-        CALL dynifc2blochf(nmodes, rws, nrws, xxq, uf, w2)
+        CALL dynifc2blochf(ifc, nmodes, rws, nrws, xxq, uf, w2, lpolar, qrpl, epsi, zstar, Qmat)
+        IF (lcdfpt) THEN
+          CALL dynifc2blochf(ifcc, nmodes, rws, nrws, xxq, ufc, w2c, lpolarc, qrplc, epsic, zstarc, Qmatc)
+          CALL dynifc2blochf(ifcr, nmodes, rws, nrws, xxq, ufr, w2r, lpolar, qrpl, epsi, zstar, Qmat)
+          CALL dynifc2blochf(ifccr, nmodes, rws, nrws, xxq, ufcr, w2cr, lpolar, qrpl, epsi, zstar, Qmat)
+        ENDIF
+        IF (lxdfpt) CALL dynifc2blochf(ifcx, nmodes, rws, nrws, xxq, ufx, w2x, lpolarx, qrplx, epsix, zstarx, Qmatx)
       ENDIF
       !
       ! ...then take into account the mass factors and square-root the frequencies...
@@ -1264,10 +1608,22 @@
         ELSE
           wf(nu, qind) = -DSQRT(ABS(w2(nu)))
         ENDIF
+        IF (lcdfpt) THEN
+          wfc(nu, qind) = SIGN(DSQRT(ABS(w2c(nu))), w2c(nu))
+          wfr(nu, qind) = SIGN(DSQRT(ABS(w2r(nu))), w2r(nu))
+          wfcr(nu, qind) = SIGN(DSQRT(ABS(w2cr(nu))), w2cr(nu))
+        ENDIF
+        IF (lxdfpt) wfx(nu, qind) = SIGN(DSQRT(ABS(w2x(nu))), w2x(nu))
         !
         DO mu = 1, nmodes
           na = (mu - 1) / 3 + 1
           uf(mu, nu) = uf(mu, nu) / DSQRT(amass(ityp(na)))
+          IF (lcdfpt) THEN
+            ufc(mu, nu) = ufc(mu, nu) / DSQRT(amass(ityp(na)))
+            ufr(mu, nu) = ufr(mu, nu) / DSQRT(amass(ityp(na)))
+            ufcr(mu, nu) = ufcr(mu, nu) / DSQRT(amass(ityp(na)))
+          ENDIF
+          IF (lxdfpt) ufx(mu, nu) = ufx(mu, nu) / DSQRT(amass(ityp(na)))
         ENDDO
       ENDDO
       !
@@ -1276,7 +1632,12 @@
       ! --------------------------------------------------------------
       !
       IF (.NOT. longrange) THEN
-        CALL ephwan2blochp(nmodes, xxq, irvec_g, ndegen_g, nrr_g, uf, epmatwef, nbndsub, nrr_k, dims, dims2)
+        CALL ephwan2blochp(epmatwp, iunepmatwp, iunepmatwp2, nmodes, &
+          xxq, irvec_g, ndegen_g, nrr_g, uf, epmatwef, nbndsub, nrr_k, dims, dims2)
+        IF (lcdfpt) CALL ephwan2blochp(epmatwpc, iunepmatwpc, iunepmatwpc2, nmodes, &
+          xxq, irvec_g, ndegen_g, nrr_g, ufc, epmatwefc, nbndsub, nrr_k, dims, dims2)
+        IF (lxdfpt) CALL ephwan2blochp(epmatwpx, iunepmatwpx, iunepmatwpx2, nmodes, &
+          xxq, irvec_g, ndegen_g, nrr_g, ufx, epmatwefx, nbndsub, nrr_k, dims, dims2)
       ENDIF
       !
       ! Number of k points with a band on the Fermi surface
@@ -1414,25 +1775,36 @@
             IF (longrange) THEN
               !
               epmatf(:, :, :) = czero
+              IF (lcdfpt) epmatfc(:, :, :) = czero
+              IF (lxdfpt) epmatfx(:, :, :) = czero
               !
             ELSE
               !
               epmatf(:, :, :) = czero
               CALL ephwan2bloch(nbndsub, nrr_k, epmatwef, cufkk, cufkq, epmatf, nmodes, cfac, dims)
+              IF (lcdfpt) THEN
+                 epmatfc(:, :, :) = czero
+                 CALL ephwan2bloch(nbndsub, nrr_k, epmatwefc, cufkk, cufkq, epmatfc, nmodes, cfac, dims)
+              ENDIF
+              IF (lxdfpt) THEN
+                 epmatfx(:, :, :) = czero
+                 CALL ephwan2bloch(nbndsub, nrr_k, epmatwefx, cufkk, cufkq, epmatfx, nmodes, cfac, dims)
+              ENDIF
               !
             ENDIF
             !
-            IF (lpolar .OR. qrpl) THEN
+            IF (lpolar .OR. lpolarc .OR. lpolarx .OR. qrpl .OR. qrplc .OR. qrplx) THEN
               !
               CALL compute_umn_f(nbndsub, cufkk, cufkq, bmatf)
               !
-              IF ((ABS(xxq(1)) > eps8) .OR. (ABS(xxq(2)) > eps8) .OR. (ABS(xxq(3)) > eps8)) THEN
-                !
-                CALL cryst_to_cart(1, xxq, bg, 1)
-                CALL rgd_blk_epw_fine(nqc1, nqc2, nqc3, xxq, uf, epmatf, nmodes, epsi, zstar, bmatf, one)
-                CALL cryst_to_cart(1, xxq, at, -1)
-                !
-              ENDIF
+              CALL cryst_to_cart(1, xxq, bg, 1)
+              IF (lpolar .OR. qrpl) CALL rgd_blk_epw_fine(nqc1, nqc2, nqc3, xxq, uf, epmatf, nmodes, &
+                lpolar, epsi, zstar, Qmat, bmatf, one)
+              IF (lpolarc .OR. qrplc) CALL rgd_blk_epw_fine(nqc1, nqc2, nqc3, xxq, ufc, epmatfc, nmodes, &
+                lpolarc, epsic, zstarc, Qmatc, bmatf, one)
+              IF (lpolarx .OR. qrplx) CALL rgd_blk_epw_fine(nqc1, nqc2, nqc3, xxq, ufx, epmatfx, nmodes, &
+                lpolarx, epsix, zstarx, Qmatx, bmatf, one)
+              CALL cryst_to_cart(1, xxq, at, -1)
               !
             ENDIF
             !
@@ -1445,6 +1817,8 @@
                 ELSE
                    epf17(ibnd - ibndmin + 1, jbnd - ibndmin + 1, :, ik) = epmatf(ibnd, jbnd, :)
                 ENDIF
+                IF (lcdfpt) epf17c(ibnd - ibndmin + 1, jbnd - ibndmin + 1, :, ik) = epmatfc(ibnd, jbnd, :)
+                IF (lxdfpt) epf17x(ibnd - ibndmin + 1, jbnd - ibndmin + 1, :, ik) = epmatfx(ibnd, jbnd, :)
               ENDDO
             ENDDO
             !
@@ -1485,13 +1859,17 @@
       ENDIF
       ! --------------------------------------------------------------------------------------------------
       !
-      IF (prtgkk    ) CALL print_gkk(iq)
+      IF (prtgkk    ) CALL print_gkk(iq, epf17, wf, totq)
+      IF (prtgkkc   ) CALL print_gkk(iq, epf17c, wfc, totq)
+      IF (prtgkkx   ) CALL print_gkk(iq, epf17x, wfx, totq)
       IF (phonselfen) CALL selfen_phon_q(iqq, iq, totq)
+      IF (lcdfpt    ) CALL renorm_phon_q(iq, w2, uf, w2c, ufc, w2x, ufx, w2r, ufr, w2cr, ufcr, &
+                                         ufr1(:, :, :, iq), ufr2(:, :, :, iq))
       IF (elecselfen) CALL selfen_elec_q(iqq, iq, totq, first_cycle)
       IF (plselfen .AND. vme == 'dipole') CALL selfen_pl_q(iqq, iq, totq, first_cycle)
       IF (nest_fn   ) CALL nesting_fn_q(iqq, iq)
       IF (specfun_el) CALL spectral_func_el_q(iqq, iq, totq, first_cycle)
-      IF (specfun_ph) CALL spectral_func_ph_q(iqq, iq, totq)
+      IF (specfun_ph .AND. .NOT. lcdfpt) CALL spectral_func_ph_q(iqq, iq, totq)
       IF (specfun_pl .AND. vme == 'dipole') CALL spectral_func_pl_q(iqq, iq, totq, first_cycle)
       IF (ephwrite) THEN
         IF (first_cycle .OR. iq == 1) THEN
@@ -1600,9 +1978,21 @@
       DO iq = iq_restart, nqf
         xxq = xqf(:, iq)
         IF (.NOT. lifc) THEN
-          CALL dynwan2bloch(nmodes, nrr_q, irvec_q, ndegen_q, xxq, uf, w2)
+          CALL dynwan2bloch(rdw, nmodes, nrr_q, irvec_q, ndegen_q, xxq, uf, w2, lpolar, qrpl, epsi, zstar, Qmat)
+          IF (lcdfpt) THEN
+            CALL dynwan2bloch(rdwc, nmodes, nrr_q, irvec_q, ndegen_q, xxq, ufc, w2c, lpolarc, qrplc, epsic, zstarc, Qmatc)
+            CALL dynwan2bloch(rdwr, nmodes, nrr_q, irvec_q, ndegen_q, xxq, ufr, w2r, lpolar, qrpl, epsi, zstar, Qmat)
+            CALL dynwan2bloch(rdwcr, nmodes, nrr_q, irvec_q, ndegen_q, xxq, ufcr, w2cr, lpolar, qrpl, epsi, zstar, Qmat)
+          ENDIF
+          IF (lxdfpt) CALL dynwan2bloch(rdwx, nmodes, nrr_q, irvec_q, ndegen_q, xxq, ufx, w2x, lpolarx, qrplx, epsix, zstarx, Qmatx)
         ELSE
-          CALL dynifc2blochf(nmodes, rws, nrws, xxq, uf, w2)
+          CALL dynifc2blochf(ifc, nmodes, rws, nrws, xxq, uf, w2, lpolar, qrpl, epsi, zstar, Qmat)
+          IF (lcdfpt) THEN
+            CALL dynifc2blochf(ifcc, nmodes, rws, nrws, xxq, ufc, w2c, lpolarc, qrplc, epsic, zstarc, Qmatc)
+            CALL dynifc2blochf(ifcr, nmodes, rws, nrws, xxq, ufr, w2r, lpolar, qrpl, epsi, zstar, Qmat)
+            CALL dynifc2blochf(ifccr, nmodes, rws, nrws, xxq, ufcr, w2cr, lpolar, qrpl, epsi, zstar, Qmat)
+          ENDIF
+          IF (lxdfpt) CALL dynifc2blochf(ifcx, nmodes, rws, nrws, xxq, ufx, w2x, lpolarx, qrplx, epsix, zstarx, Qmatx)
         ENDIF
         !
         DO nu = 1, nmodes
@@ -1613,6 +2003,12 @@
           ELSE
             wf(nu, iq) = -SQRT(ABS(w2(nu)))
           ENDIF
+          IF (lcdfpt) THEN
+            wfc(nu, iq) = SIGN(DSQRT(ABS(w2c(nu))), w2c(nu))
+            wfr(nu, iq) = SIGN(DSQRT(ABS(w2r(nu))), w2r(nu))
+            wfcr(nu, iq) = SIGN(DSQRT(ABS(w2cr(nu))), w2cr(nu))
+          ENDIF
+          IF (lxdfpt) wfx(nu, iq) = SIGN(DSQRT(ABS(w2x(nu))), w2x(nu))
         ENDDO
       ENDDO
       !
@@ -1690,7 +2086,54 @@
         ENDDO ! itempphen
       ENDIF
     ENDIF
-    IF (band_plot) CALL plot_band()
+    IF (band_plot) THEN
+      WRITE(filint, "(A, '.freq')") TRIM(phlabel)
+      CALL plot_band_phon(TRIM(filint), wf)
+      !
+      IF (lcdfpt) THEN
+        WRITE(filint, "(A, 'c.freq')") TRIM(phlabel)
+        CALL plot_band_phon(TRIM(filint), wfc)
+        !
+        WRITE(filint, "(A, 'cr.freq')") TRIM(phlabel)
+        CALL plot_band_phon(TRIM(filint), wfcr)
+        !
+        WRITE(filint, "(A, 'r.freq')") TRIM(phlabel)
+        CALL plot_band_phon(TRIM(filint), wfr)
+        !
+        DO itemp = 1, nstemp
+          WRITE(filint, "(A, 'cr', I0, '.freq')") TRIM(phlabel), itemp
+          CALL plot_band_phon(TRIM(filint), wfr1(:, :, itemp))
+          !
+          WRITE(filint, "(A, 'r', I0, '.freq')") TRIM(phlabel), itemp
+          CALL plot_band_phon(TRIM(filint), wfr2(:, :, itemp))
+          !
+          IF (eig_plot) THEN
+            WRITE(filint, "(A, 'cre', I0, '.freq')") TRIM(phlabel), itemp
+            uf_real(1::2, :) = RESHAPE(REAL(ufr1(:, :, itemp, :)), (/nmodes * nmodes, nqtotf/))
+            uf_real(2::2, :) = RESHAPE(AIMAG(ufr1(:, :, itemp, :)), (/nmodes * nmodes, nqtotf/))
+            CALL plot_band_phon(TRIM(filint), uf_real)
+            !
+            WRITE(filint, "(A, 're', I0, '.freq')") TRIM(phlabel), itemp
+            uf_real(1::2, :) = RESHAPE(REAL(ufr2(:, :, itemp, :)), (/nmodes * nmodes, nqtotf/))
+            uf_real(2::2, :) = RESHAPE(AIMAG(ufr2(:, :, itemp, :)), (/nmodes * nmodes, nqtotf/))
+            CALL plot_band_phon(TRIM(filint), uf_real)
+          ENDIF
+          !
+          IF (specfun_ph) THEN
+            WRITE(filint, "(A, 'crw', I0, '.freq')") TRIM(phlabel), itemp
+            CALL plot_band_phon(TRIM(filint), wfw1(:, :, itemp) / ryd2mev ** 2)
+            !
+            WRITE(filint, "(A, 'rw', I0, '.freq')") TRIM(phlabel), itemp
+            CALL plot_band_phon(TRIM(filint), wfw2(:, :, itemp) / ryd2mev ** 2)
+          ENDIF
+        ENDDO
+      ENDIF
+      IF (lxdfpt) THEN
+        WRITE(filint, "(A, 'x.freq')") TRIM(phlabel)
+        CALL plot_band_phon(TRIM(filint), wfx)
+      ENDIF
+      CALL plot_band_elec()
+    ENDIF
     !
     IF (fermi_plot) CALL plot_fermisurface()
     !
@@ -1736,6 +2179,14 @@
     ! Now deallocate
     DEALLOCATE(epf17, STAT = ierr)
     IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating epf17', 1)
+    IF (lcdfpt) THEN
+      DEALLOCATE(epf17c, STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating epf17c', 1)
+    ENDIF
+    IF (lxdfpt) THEN
+      DEALLOCATE(epf17x, STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating epf17x', 1)
+    ENDIF
     DEALLOCATE(selecq, STAT = ierr)
     IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating selecq', 1)
     IF (scattering .AND. .NOT. iterative_bte) THEN
@@ -1780,7 +2231,7 @@
       DEALLOCATE(a_all, STAT = ierr)
       IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating a_all', 1)
     ENDIF
-    IF (specfun_ph) THEN
+    IF (specfun_ph .AND. .NOT. lcdfpt) THEN
       DEALLOCATE(a_all_ph, STAT = ierr)
       IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating a_all_ph', 1)
     ENDIF
@@ -1832,6 +2283,14 @@
   IF (etf_mem == 0) THEN
     DEALLOCATE(epmatwp, STAT = ierr)
     IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating epmatwp', 1)
+    IF (lcdfpt) THEN
+      DEALLOCATE(epmatwpc, STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating epmatwpc', 1)
+    ENDIF
+    IF (lxdfpt) THEN
+      DEALLOCATE(epmatwpx, STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating epmatwpx', 1)
+    ENDIF
   ENDIF
   !
   DEALLOCATE(chw, STAT = ierr)
@@ -1849,6 +2308,28 @@
   IF (.NOT. epmatkqread) THEN
     DEALLOCATE(wf, STAT = ierr)
     IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating wf', 1)
+    IF (lcdfpt) THEN
+      DEALLOCATE(wfc, STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating wfc', 1)
+      DEALLOCATE(wfr, STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating wfr', 1)
+      DEALLOCATE(wfcr, STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating wfcr', 1)
+      DEALLOCATE(wfr1, STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating wfr1', 1)
+      DEALLOCATE(wfr2, STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating wfr2', 1)
+      IF (specfun_ph) THEN
+        DEALLOCATE(wfw1, STAT = ierr)
+        IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating wfw1', 1)
+        DEALLOCATE(wfw2, STAT = ierr)
+        IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating wfw2', 1)
+      ENDIF
+    ENDIF
+    IF (lxdfpt) THEN
+      DEALLOCATE(wfx, STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating wfx', 1)
+    ENDIF
   ENDIF
   DEALLOCATE(etf, STAT = ierr)
   IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating etf', 1)
@@ -1900,6 +2381,54 @@
   IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating wslen_g', 1)
   DEALLOCATE(etf_all, STAT = ierr)
   IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating etf_all', 1)
+  IF (lcdfpt) THEN
+    DEALLOCATE(rdwc, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating rdwc', 1)
+    DEALLOCATE(rdwr, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating rdwr', 1)
+    DEALLOCATE(rdwcr, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating rdwcr', 1)
+    DEALLOCATE(epsic, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating epsic', 1)
+    DEALLOCATE(zstarc, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating zstarc', 1)
+    DEALLOCATE(epmatwefc, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating epmatwefc', 1)
+    DEALLOCATE(epmatfc, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating epmatfc', 1)
+    DEALLOCATE(ufc, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating ufc', 1)
+    DEALLOCATE(ufr, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating ufr', 1)
+    DEALLOCATE(ufcr, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating ufcr', 1)
+    DEALLOCATE(ufr1, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating ufr1', 1)
+    DEALLOCATE(ufr2, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating ufr2', 1)
+    DEALLOCATE(w2c, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating w2c', 1)
+    DEALLOCATE(w2r, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating w2r', 1)
+    DEALLOCATE(w2cr, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating w2cr', 1)
+  ENDIF
+  IF (lxdfpt) THEN
+    DEALLOCATE(rdwx, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating rdwx', 1)
+    DEALLOCATE(epsix, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating epsix', 1)
+    DEALLOCATE(zstarx, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating zstarx', 1)
+    DEALLOCATE(epmatwefx, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating epmatwefx', 1)
+    DEALLOCATE(epmatfx, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating epmatfx', 1)
+    DEALLOCATE(ufx, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating ufx', 1)
+    DEALLOCATE(w2x, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating w2x', 1)
+  ENDIF
   ! Deallocate temperature when no cumulant or supercond
   IF ((.NOT. cumulant) .AND. (.NOT. eliashberg)) THEN
     DEALLOCATE(gtemp, STAT = ierr)
@@ -1913,6 +2442,14 @@
   ENDIF
   DEALLOCATE(Qmat, STAT = ierr)
   IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating Qmat', 1)
+  IF (lcdfpt) THEN
+    DEALLOCATE(Qmatc, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating Qmatc', 1)
+  ENDIF
+  IF (lxdfpt) THEN
+    DEALLOCATE(Qmatx, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating Qmatx', 1)
+  ENDIF
   !
   IF (lindabs .AND. (.NOT. scattering)) THEN
     IF (carrier) THEN
diff --git a/EPW/src/ephwann_shuffle_mem.f90 b/EPW/src/ephwann_shuffle_mem.f90
index 9f5250127..a1b4e376c 100644
--- a/EPW/src/ephwann_shuffle_mem.f90
+++ b/EPW/src/ephwann_shuffle_mem.f90
@@ -23,6 +23,7 @@
   !
   USE kinds,         ONLY : DP, i4b, i8b
   USE pwcom,         ONLY : nbnd, nks, nkstot, ef, nelec
+  USE klist,         ONLY : degauss, ngauss
   USE klist_epw,     ONLY : et_loc, xk_loc, isk_dummy
   USE cell_base,     ONLY : at, bg
   USE ions_base,     ONLY : nat, amass, ityp, tau
@@ -39,7 +40,9 @@
                             epmatkqread, selecqread, restart_step, nsmear,      &
                             nkc1, nkc2, nkc3, nqc1, nqc2, nqc3, assume_metal,   &
                             cumulant, eliashberg, fermi_plot,                   &
-                            nomega, omegamin, omegamax, omegastep, neta
+                            nomega, omegamin, omegamax, omegastep, neta,        &
+                            eig_plot, lcdfpt, lpolarc, lpolarx, lxdfpt,         &
+                            phlabel, prtgkkc, prtgkkx, temp_inf, type_inf, types
   USE control_flags, ONLY : iverbosity
   USE noncollin_module, ONLY : noncolin
   USE constants_epw, ONLY : ryd2ev, ryd2mev, one, two, zero, czero, cone,       &
@@ -47,7 +50,9 @@
   USE io_files,      ONLY : prefix, diropn, tmp_dir
   USE io_global,     ONLY : stdout, ionode
   USE io_var,        ONLY : lambda_phself, linewidth_phself, iunepmatwe,        &
-                            iunepmatwp2, iunrestart, iuntau, iuntaucb
+                            iunepmatwp2, iunrestart, iuntau, iuntaucb,          &
+                            iunepmatwec, iunepmatwex, iunepmatwp, iunepmatwpc,  &
+                            iunepmatwpc2, iunepmatwpx, iunepmatwpx2
   USE elph2,         ONLY : cu, cuq, lwin, lwinq, map_rebal, map_rebal_inv,     &
                             chw, chw_ks, cvmew, cdmew, rdw, adapt_smearing,     &
                             epmatq, wf, etf, etf_ks, xqf, xkf,                  &
@@ -59,9 +64,15 @@
                             inv_tau_allcb, zi_allcb, exband, nbndskip,          &
                             gamma_v_all, esigmar_all, esigmai_all,              &
                             a_all, a_all_ph, wscache, lambda_v_all, threshold,  &
-                            nktotf,  gtemp, xkq, lower_bnd, upper_bnd, dos,&
+                            nktotf,  gtemp, xkq, lower_bnd, upper_bnd, dos,     &
                             nbndep, ef0_fca, epsilon2_abs, epsilon2_abs_lorenz, &
-                            epsilon2_abs_all, epsilon2_abs_lorenz_all
+                            epsilon2_abs_all, epsilon2_abs_lorenz_all, dynqc,   &
+                            dynqcr, dynqr, dynqx, efw, efw0, efw_inf, epf17c,   &
+                            epf17x, epmatqc, epmatqx, epmatwp, epmatwpc,        &
+                            epmatwpx, epsic, epsix, ifc, ifcc, ifccr, ifcr,     &
+                            ifcx, Qmat, Qmatc, Qmatx, qrpl, qrplc, qrplx, rdwc, &
+                            rdwcr, rdwr, rdwx, wfc, wfcr, wfr, wfr1, wfr2,      &
+                            wfw1, wfw2, wfx, zstarc, zstarx
   USE wan2bloch,     ONLY : dmewan2bloch, hamwan2bloch, dynwan2bloch,           &
                             ephwan2blochp, ephwan2bloch, vmewan2bloch,          &
                             dynifc2blochf, ephwan2blochp_mem, ephwan2bloch_mem
@@ -73,7 +84,7 @@
                             check_restart_ephwrite
   USE transport,     ONLY : transport_coeffs, scattering_rate_q
   USE grid,          ONLY : qwindow
-  USE printing,      ONLY : print_gkk, plot_band, plot_fermisurface
+  USE printing,      ONLY : print_gkk, plot_band_elec, plot_band_phon, plot_fermisurface
   USE io_epw,        ONLY : rwepmatw, epw_read, epw_write
   USE io_transport,  ONLY : tau_read, iter_open, print_ibte, iter_merge
   USE io_selfen,     ONLY : selfen_el_read, spectral_read
@@ -88,7 +99,7 @@
   USE utilities,     ONLY : compute_dos, fermicarrier, fermiwindow
   USE grid,          ONLY : loadqmesh_serial, loadkmesh_para, load_rebal
   USE selfen,        ONLY : selfen_phon_q, selfen_elec_q, selfen_pl_q,          &
-                            nesting_fn_q
+                            nesting_fn_q, unscreen_dynq, renorm_phon_q
   USE spectral_func, ONLY : spectral_func_el_q, spectral_func_ph_q, a2f_main,   &
                             spectral_func_pl_q
   USE rigid_epw,     ONLY : rpa_epsilon, tf_epsilon, compute_umn_f, rgd_blk_epw_fine_mem !, &
@@ -257,6 +268,14 @@
   !! Eigen-energies on the fine grid collected from all pools in parallel case
   REAL(KIND = DP), ALLOCATABLE :: w2(:)
   !! Interpolated phonon frequency
+  REAL(KIND = DP), ALLOCATABLE :: w2c(:)
+  !! Interpolated phonon frequency (cDFPT)
+  REAL(KIND = DP), ALLOCATABLE :: w2x(:)
+  !! Interpolated phonon frequency (extra DFPT)
+  REAL(KIND = DP), ALLOCATABLE :: w2r(:)
+  !! Interpolated phonon frequency (renormalized)
+  REAL(KIND = DP), ALLOCATABLE :: w2cr(:)
+  !! Interpolated phonon frequency (cDFPT, renormalized)
   REAL(KIND = DP), ALLOCATABLE :: irvec_r(:, :)
   !! Wigner-Size supercell vectors, store in real instead of integer
   REAL(KIND = DP), ALLOCATABLE :: rdotk(:)
@@ -273,18 +292,44 @@
   !! velocity from all the k-point
   REAL(KIND = DP), ALLOCATABLE :: wkf_all(:)
   !! k-point weights for all the k-points
+  REAL(KIND = DP), ALLOCATABLE :: uf_real(:, :)
+  !! Rotation matrix for phonons (two real instead of one complex number each)
   COMPLEX(KIND = DP), ALLOCATABLE :: epmatwe_mem(:, :, :, :)
   !! e-p matrix  in wannier basis - electrons (written on disk)
+  COMPLEX(KIND = DP), ALLOCATABLE :: epmatwec_mem(:, :, :, :)
+  !! e-p matrix  in wannier basis - electrons (written on disk) (cDFPT)
+  COMPLEX(KIND = DP), ALLOCATABLE :: epmatwex_mem(:, :, :, :)
+  !! e-p matrix  in wannier basis - electrons (written on disk) (extra DFPT)
   COMPLEX(KIND = DP), ALLOCATABLE :: epmatwef(:, :, :)
   !! e-p matrix  in el wannier - fine Bloch phonon grid
+  COMPLEX(KIND = DP), ALLOCATABLE :: epmatwefc(:, :, :)
+  !! e-p matrix  in el wannier - fine Bloch phonon grid (cDFPT)
+  COMPLEX(KIND = DP), ALLOCATABLE :: epmatwefx(:, :, :)
+  !! e-p matrix  in el wannier - fine Bloch phonon grid (extra DFPT)
   COMPLEX(KIND = DP), ALLOCATABLE :: epmatf(:, :)
   !! e-p matrix  in smooth Bloch basis, fine mesh
+  COMPLEX(KIND = DP), ALLOCATABLE :: epmatfc(:, :)
+  !! e-p matrix  in smooth Bloch basis, fine mesh (cDFPT)
+  COMPLEX(KIND = DP), ALLOCATABLE :: epmatfx(:, :)
+  !! e-p matrix  in smooth Bloch basis, fine mesh (extra DFPT)
   COMPLEX(KIND = DP), ALLOCATABLE :: cufkk(:, :)
   !! Rotation matrix, fine mesh, points k
   COMPLEX(KIND = DP), ALLOCATABLE :: cufkq(:, :)
   !! the same, for points k+q
   COMPLEX(KIND = DP), ALLOCATABLE :: uf(:, :)
   !! Rotation matrix for phonons
+  COMPLEX(KIND = DP), ALLOCATABLE :: ufc(:, :)
+  !! Rotation matrix for phonons (cDFPT)
+  COMPLEX(KIND = DP), ALLOCATABLE :: ufx(:, :)
+  !! Rotation matrix for phonons (extra DFPT)
+  COMPLEX(KIND = DP), ALLOCATABLE :: ufr(:, :)
+  !! Rotation matrix for phonons (renormalized)
+  COMPLEX(KIND = DP), ALLOCATABLE :: ufcr(:, :)
+  !! Rotation matrix for phonons (cDFPT, renormalized)
+  COMPLEX(KIND = DP), ALLOCATABLE :: ufr1(:, :, :, :)
+  !! Rotation matrix for phonons (cDFPT+Pi)
+  COMPLEX(KIND = DP), ALLOCATABLE :: ufr2(:, :, :, :)
+  !! Rotation matrix for phonons (DFPT-Pi+Pi)
   COMPLEX(KIND = DP), ALLOCATABLE :: bmatf(:, :)
   !! overlap U_k+q U_k^\dagger in smooth Bloch basis, fine mesh
   COMPLEX(KIND = DP), ALLOCATABLE :: cfac(:, :, :)
@@ -293,8 +338,16 @@
   !! Used to store $e^{2\pi r \cdot k+q}$ exponential
   COMPLEX(KIND = DP), ALLOCATABLE :: eptmp(:, :, :, :)
   !! Temporary el-ph matrices.
+  COMPLEX(KIND = DP), ALLOCATABLE :: eptmpc(:, :, :, :)
+  !! Temporary el-ph matrices (cDFPT)
+  COMPLEX(KIND = DP), ALLOCATABLE :: eptmpx(:, :, :, :)
+  !! Temporary el-ph matrices (extra DFPT)
   COMPLEX(KIND = DP), ALLOCATABLE :: epmatlrT(:, :, :, :)
   !! Long-range temp. save
+  COMPLEX(KIND = DP), ALLOCATABLE :: epmatlrTc(:, :, :, :)
+  !! Long-range temp. save (cDFPT)
+  COMPLEX(KIND = DP), ALLOCATABLE :: epmatlrTx(:, :, :, :)
+  !! Long-range temp. save (extra DFPT)
   COMPLEX(KIND = DP), ALLOCATABLE :: vmefp(:, :, :)
   !! Phonon velocity
   !
@@ -323,8 +376,24 @@
   ALLOCATE(w2(3 * nat), STAT = ierr)
   IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating w2', 1)
   w2(:) = zero
+  IF (lcdfpt) THEN
+    ALLOCATE(w2c(3 * nat), STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating w2c', 1)
+    w2c(:) = zero
+    ALLOCATE(w2r(3 * nat), STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating w2r', 1)
+    w2r(:) = zero
+    ALLOCATE(w2cr(3 * nat), STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating w2cr', 1)
+    w2cr(:) = zero
+  ENDIF
+  IF (lxdfpt) THEN
+    ALLOCATE(w2x(3 * nat), STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating w2x', 1)
+    w2x(:) = zero
+  ENDIF
   !
-  IF (lpolar) THEN
+  IF (lpolar .OR. lpolarc .OR. lpolarx) THEN
     WRITE(stdout, '(/,5x,a)') 'Computes the analytic long-range interaction for polar materials [lpolar]'
     WRITE(stdout, '(5x,a)')   ' '
   ENDIF
@@ -400,6 +469,18 @@
     IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating chw_ks', 1)
     ALLOCATE(rdw(nmodes, nmodes, nrr_q), STAT = ierr)
     IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating rdw', 1)
+    IF (lcdfpt) THEN
+      ALLOCATE(rdwc(nmodes, nmodes, nrr_q), STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating rdwc', 1)
+      ALLOCATE(rdwr(nmodes, nmodes, nrr_q), STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating rdwr', 1)
+      ALLOCATE(rdwcr(nmodes, nmodes, nrr_q), STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating rdwcr', 1)
+    ENDIF
+    IF (lxdfpt) THEN
+      ALLOCATE(rdwx(nmodes, nmodes, nrr_q), STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating rdwx', 1)
+    ENDIF
     IF (vme == 'wannier') THEN
       ALLOCATE(cvmew(3, nbndsub, nbndsub, nrr_k), STAT = ierr)
       IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating cvmew', 1)
@@ -414,6 +495,20 @@
     ALLOCATE(epmatwe_mem(nbndsub, nbndsub, nrr_k, nmodes), STAT = ierr)
     IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating epmatwe_mem', 1)
     epmatwe_mem(:, :, :, :) = czero
+    IF (lcdfpt) THEN
+      ALLOCATE(epmatwec_mem(nbndsub, nbndsub, nrr_k, nmodes), STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating epmatwec_mem', 1)
+      epmatwec_mem(:, :, :, :) = czero
+    ENDIF
+    IF (lxdfpt) THEN
+      ALLOCATE(epmatwex_mem(nbndsub, nbndsub, nrr_k, nmodes), STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating epmatwex_mem', 1)
+      epmatwex_mem(:, :, :, :) = czero
+    ENDIF
+    !
+    IF (lcdfpt) THEN
+      CALL unscreen_dynq(xqc)
+    ENDIF
     !
     ! Hamiltonian
     !
@@ -437,7 +532,16 @@
     !
     ! Dynamical Matrix
     !
-    IF (.NOT. lifc) CALL dynbloch2wan(nmodes, nqc, xqc, dynq, nrr_q, irvec_q, wslen_q)
+    IF (.NOT. lifc) THEN
+      CALL dynbloch2wan(nmodes, nqc, xqc, dynq, rdw, nrr_q, irvec_q, wslen_q, lpolar, qrpl, epsi, zstar, Qmat, '')
+      IF (lcdfpt) THEN
+        CALL dynbloch2wan(nmodes, nqc, xqc, dynqc, rdwc, nrr_q, irvec_q, wslen_q, lpolarc, qrplc, epsic, zstarc, Qmatc, 'c')
+        CALL dynbloch2wan(nmodes, nqc, xqc, dynqr, rdwr, nrr_q, irvec_q, wslen_q, lpolar, qrpl, epsi, zstar, Qmat, 'r')
+        CALL dynbloch2wan(nmodes, nqc, xqc, dynqcr, rdwcr, nrr_q, irvec_q, wslen_q, lpolar, qrpl, epsi, zstar, Qmat, 'cr')
+      ENDIF
+      IF (lxdfpt) CALL dynbloch2wan(nmodes, nqc, xqc, dynqx, rdwx, nrr_q, irvec_q, wslen_q, &
+        lpolarx, qrplx, epsix, zstarx, Qmatx, 'x')
+    ENDIF
     !
     !
     ! Electron-Phonon vertex (Bloch el and Bloch ph -> Wannier el and Bloch ph)
@@ -445,8 +549,9 @@
     ! Open the prefix.epmatwe file
     IF (ionode) THEN
       lrepmatw = 2 * nbndsub * nbndsub * nrr_k * nmodes
-      filint   = TRIM(prefix)//'.epmatwe'
       CALL diropn(iunepmatwe, 'epmatwe', lrepmatw, exst)
+      IF (lcdfpt) CALL diropn(iunepmatwec, 'epmatwec', lrepmatw, exst)
+      IF (lxdfpt) CALL diropn(iunepmatwex, 'epmatwex', lrepmatw, exst)
     ENDIF
     !
     DO iq = 1, nqc
@@ -465,21 +570,33 @@
         !
         CALL ephbloch2wane(nbndep, nbndsub, nks, nkstot, xk_loc, cu, cuq, &
           epmatq(:, :, :, imode, iq), nrr_k, irvec_k, wslen_k, epmatwe_mem(:, :, :, imode))
+        IF (lcdfpt) CALL ephbloch2wane(nbndep, nbndsub, nks, nkstot, xk_loc, cu, cuq, &
+          epmatqc(:, :, :, imode, iq), nrr_k, irvec_k, wslen_k, epmatwec_mem(:, :, :, imode))
+        IF (lxdfpt) CALL ephbloch2wane(nbndep, nbndsub, nks, nkstot, xk_loc, cu, cuq, &
+          epmatqx(:, :, :, imode, iq), nrr_k, irvec_k, wslen_k, epmatwex_mem(:, :, :, imode))
         !
       ENDDO
       ! Only the master node writes
       IF (ionode) THEN
         ! direct write of epmatwe for this iq
         CALL rwepmatw(epmatwe_mem, nbndsub, nrr_k, nmodes, iq, iunepmatwe, +1)
+        IF (lcdfpt) CALL rwepmatw(epmatwec_mem, nbndsub, nrr_k, nmodes, iq, iunepmatwec, +1)
+        IF (lxdfpt) CALL rwepmatw(epmatwex_mem, nbndsub, nrr_k, nmodes, iq, iunepmatwex, +1)
         !
       ENDIF
       !
     ENDDO
     !
-    IF (ionode) CLOSE(iunepmatwe, STATUS = 'keep')
+    IF (ionode) THEN
+      CLOSE(iunepmatwe, STATUS = 'keep')
+      IF (lcdfpt) CLOSE(iunepmatwec, STATUS = 'keep')
+      IF (lxdfpt) CLOSE(iunepmatwex, STATUS = 'keep')
+    ENDIF
     !
     ! Electron-Phonon vertex (Wannier el and Bloch ph -> Wannier el and Wannier ph)
-    CALL ephbloch2wanp_mem(nbndsub, nmodes, xqc, nqc, irvec_k, irvec_g, nrr_k, nrr_g)
+    CALL ephbloch2wanp_mem(nbndsub, nmodes, xqc, nqc, irvec_k, irvec_g, nrr_k, nrr_g, iunepmatwe, iunepmatwp, '')
+    IF (lcdfpt) CALL ephbloch2wanp_mem(nbndsub, nmodes, xqc, nqc, irvec_k, irvec_g, nrr_k, nrr_g, iunepmatwec, iunepmatwpc, 'c')
+    IF (lxdfpt) CALL ephbloch2wanp_mem(nbndsub, nmodes, xqc, nqc, irvec_k, irvec_g, nrr_k, nrr_g, iunepmatwex, iunepmatwpx, 'x')
     !
     IF (epwwrite) THEN
       CALL epw_write(nrr_k, nrr_q, nrr_g, w_centers)
@@ -502,6 +619,26 @@
     IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error deallocating lwinq', 1)
     DEALLOCATE(exband, STAT = ierr)
     IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error deallocating exband', 1)
+    IF (lcdfpt) THEN
+      DEALLOCATE(epmatqc, STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error deallocating epmatqc', 1)
+      DEALLOCATE(dynqc, STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error deallocating dynqc', 1)
+      DEALLOCATE(dynqr, STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error deallocating dynqr', 1)
+      DEALLOCATE(dynqcr, STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error deallocating dynqcr', 1)
+      DEALLOCATE(epmatwec_mem, STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error deallocating epmatwec_mem', 1)
+    ENDIF
+    IF (lxdfpt) THEN
+      DEALLOCATE(epmatqx, STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error deallocating epmatqx', 1)
+      DEALLOCATE(dynqx, STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error deallocating dynqx', 1)
+      DEALLOCATE(epmatwex_mem, STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error deallocating epmatwex_mem', 1)
+    ENDIF
   ENDIF ! (epwread .AND. .NOT. epbread)
   !
   ! Check Memory usage
@@ -545,6 +682,52 @@
   IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating eps_rpa', 1)
   ALLOCATE(isk_dummy(nkqf), STAT = ierr)
   IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating isk_dummy', 1)
+  IF (lcdfpt) THEN
+    ALLOCATE(epmatwefc(nbndsub, nbndsub, nrr_k), STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating epmatwefc', 1)
+    ALLOCATE(wfc(nmodes, nqf), STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating wfc', 1)
+    ALLOCATE(wfr(nmodes, nqf), STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating wfr', 1)
+    ALLOCATE(wfcr(nmodes, nqf), STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating wfcr', 1)
+    ALLOCATE(wfr1(nmodes, nqf, nstemp), STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating wfr1', 1)
+    ALLOCATE(wfr2(nmodes, nqf, nstemp), STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating wfr2', 1)
+    IF (specfun_ph) THEN
+       ALLOCATE(wfw1(nw_specfun, nqf, nstemp), STAT = ierr)
+       IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating wfw1', 1)
+       ALLOCATE(wfw2(nw_specfun, nqf, nstemp), STAT = ierr)
+       IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating wfw2', 1)
+    ENDIF
+    ALLOCATE(epmatfc(nbndsub, nbndsub), STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating epmatfc', 1)
+    ALLOCATE(ufc(nmodes, nmodes), STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating ufc', 1)
+    ALLOCATE(ufr(nmodes, nmodes), STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating ufr', 1)
+    ALLOCATE(ufcr(nmodes, nmodes), STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating ufcr', 1)
+    ALLOCATE(ufr1(nmodes, nmodes, nstemp, nqf), STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating ufr1', 1)
+    ALLOCATE(ufr2(nmodes, nmodes, nstemp, nqf), STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating ufr2', 1)
+    IF (eig_plot) THEN
+      ALLOCATE(uf_real(2 * nmodes * nmodes * nstemp, nqf), STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error allocating uf_real', 1)
+    ENDIF
+  ENDIF
+  IF (lxdfpt) THEN
+    ALLOCATE(epmatwefx(nbndsub, nbndsub, nrr_k), STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating epmatwefx', 1)
+    ALLOCATE(wfx(nmodes, nqf), STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating wfx', 1)
+    ALLOCATE(epmatfx(nbndsub, nbndsub), STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating epmatfx', 1)
+    ALLOCATE(ufx(nmodes, nmodes), STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating ufx', 1)
+  ENDIF
   epmatwef(:, :, :) = czero
   wf(:, :)          = zero
   etf(:, :)         = zero
@@ -556,6 +739,30 @@
   bmatf(:, :)       = czero
   eps_rpa(:)        = czero
   isk_dummy(:)      = 0
+  IF (lcdfpt) THEN
+    epmatwefc(:, :, :) = czero
+    wfc(:, :)          = zero
+    wfr(:, :)          = zero
+    wfcr(:, :)         = zero
+    wfr1(:, :, :)      = zero
+    wfr2(:, :, :)      = zero
+    IF (specfun_ph) THEN
+      wfw1(:, :, :)    = zero
+      wfw2(:, :, :)    = zero
+    ENDIF
+    epmatfc(:, :)      = czero
+    ufc(:, :)          = czero
+    ufr(:, :)          = czero
+    ufcr(:, :)         = czero
+    ufr1(:, :, :, :)   = czero
+    ufr2(:, :, :, :)   = czero
+  ENDIF
+  IF (lxdfpt) THEN
+    epmatwefx(:, :, :) = czero
+    wfx(:, :)          = zero
+    epmatfx(:, :)      = czero
+    ufx(:, :)          = czero
+  ENDIF
   !
   ! Allocate velocity and dipole matrix elements after getting grid size
   !
@@ -652,7 +859,7 @@
       ENDIF
     ENDIF
     !
-  ELSEIF (band_plot) THEN
+  ELSEIF (band_plot .AND. .NOT. lcdfpt) THEN
     !
     WRITE(stdout, '(/5x,a)') REPEAT('=',67)
     WRITE(stdout, '(/5x,"Fermi energy corresponds to the coarse k-mesh")')
@@ -697,6 +904,32 @@
     !
     ef = efnew
   ENDIF
+  !
+  IF (lcdfpt) THEN
+    IF (degauss > zero) THEN
+      efw0 = efermig(etf, nbndsub, nkqf, nelec, wkf, degauss, ngauss, 0, isk_dummy)
+    ELSE
+      efw0 = ef
+    ENDIF
+    !
+    ALLOCATE(efw(nstemp))
+    !
+    IF (efermi_read) THEN
+      efw = fermi_energy
+      efw_inf = fermi_energy
+    ELSE
+      DO itemp = 1, nstemp
+        efw(itemp) = efermig(etf, nbndsub, nkqf, nelec, wkf, gtemp(itemp), types(itemp), 0, isk_dummy)
+      ENDDO
+      !
+      IF (temp_inf > zero) THEN
+        efw_inf = efermig(etf, nbndsub, nkqf, nelec, wkf, temp_inf, type_inf, 0, isk_dummy)
+      ELSE
+        efw_inf = ef
+      ENDIF
+    ENDIF
+  ENDIF
+  !
   ! ------------------------------------------------------------
   ! Apply a possible shift to eigenenergies (applied later)
   icbm = 1
@@ -753,6 +986,16 @@
   filint = TRIM(tmp_dir) // TRIM(prefix)//'.epmatwp'
   CALL MPI_FILE_OPEN(world_comm, filint, MPI_MODE_RDONLY, MPI_INFO_NULL, iunepmatwp2, ierr)
   IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'error in MPI_FILE_OPEN', 1)
+  IF (lcdfpt) THEN
+    filint = TRIM(tmp_dir) // TRIM(prefix) // '.epmatwpc'
+    CALL MPI_FILE_OPEN(world_comm, filint, MPI_MODE_RDONLY, MPI_INFO_NULL, iunepmatwpc2, ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'error in MPI_FILE_OPEN', 1)
+  ENDIF
+  IF (lxdfpt) THEN
+    filint = TRIM(tmp_dir) // TRIM(prefix) // '.epmatwpx'
+    CALL MPI_FILE_OPEN(world_comm, filint, MPI_MODE_RDONLY, MPI_INFO_NULL, iunepmatwpx2, ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'error in MPI_FILE_OPEN', 1)
+  ENDIF
 #endif
   !
   ! get the size of the matrix elements stored in each pool
@@ -891,6 +1134,22 @@
     IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating eptmp', 1)
     ALLOCATE(epmatlrT(nbndsub, nbndsub, nmodes, nkf), STAT = ierr)
     IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating epmatlrT', 1)
+    IF (lcdfpt) THEN
+      ALLOCATE(epf17c(nbndfst, nbndfst, nmodes, nkf), STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating epf17c', 1)
+      ALLOCATE(eptmpc(nbndfst, nbndfst, nmodes, nkf), STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating eptmpc', 1)
+      ALLOCATE(epmatlrTc(nbndsub, nbndsub, nmodes, nkf), STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating epmatlrTc', 1)
+    ENDIF
+    IF (lxdfpt) THEN
+      ALLOCATE(epf17x(nbndfst, nbndfst, nmodes, nkf), STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating epf17x', 1)
+      ALLOCATE(eptmpx(nbndfst, nbndfst, nmodes, nkf), STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating eptmpx', 1)
+      ALLOCATE(epmatlrTx(nbndsub, nbndsub, nmodes, nkf), STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating epmatlrTx', 1)
+    ENDIF
     IF (phonselfen) THEN
       ALLOCATE(lambda_all(nmodes, totq, nsmear, nstemp), STAT = ierr)
       IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating lambda_all', 1)
@@ -916,7 +1175,7 @@
       esigmai_all(:, :, :, :) = zero
       a_all(:, :, :) = zero
     ENDIF
-    IF (specfun_ph) THEN
+    IF (specfun_ph .AND. .NOT. lcdfpt) THEN
       ALLOCATE(a_all_ph(nw_specfun, totq, nstemp), STAT = ierr)
       IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error allocating a_all_ph', 1)
       a_all_ph(:, :, :) = zero
@@ -1089,6 +1348,16 @@
       epf17(:, :, :, :) = czero
       eptmp(:, :, :, :)    = czero
       epmatlrT(:, :, :, :) = czero
+      IF (lcdfpt) THEN
+        epf17c(:, :, :, :) = czero
+        eptmpc(:, :, :, :) = czero
+        epmatlrTc(:, :, :, :) = czero
+      ENDIF
+      IF (lxdfpt) THEN
+        epf17x(:, :, :, :) = czero
+        eptmpx(:, :, :, :) = czero
+        epmatlrTx(:, :, :, :) = czero
+      ENDIF
       cufkk(:, :) = czero
       cufkq(:, :) = czero
       !
@@ -1113,9 +1382,21 @@
       ! ------------------------------------------------------
       !
       IF (.NOT. lifc) THEN
-        CALL dynwan2bloch(nmodes, nrr_q, irvec_q, ndegen_q, xxq, uf, w2)
+        CALL dynwan2bloch(rdw, nmodes, nrr_q, irvec_q, ndegen_q, xxq, uf, w2, lpolar, qrpl, epsi, zstar, Qmat)
+        IF (lcdfpt) THEN
+          CALL dynwan2bloch(rdwc, nmodes, nrr_q, irvec_q, ndegen_q, xxq, ufc, w2c, lpolarc, qrplc, epsic, zstarc, Qmatc)
+          CALL dynwan2bloch(rdwr, nmodes, nrr_q, irvec_q, ndegen_q, xxq, ufr, w2r, lpolar, qrpl, epsi, zstar, Qmat)
+          CALL dynwan2bloch(rdwcr, nmodes, nrr_q, irvec_q, ndegen_q, xxq, ufcr, w2cr, lpolar, qrpl, epsi, zstar, Qmat)
+        ENDIF
+        IF (lxdfpt) CALL dynwan2bloch(rdwx, nmodes, nrr_q, irvec_q, ndegen_q, xxq, ufx, w2x, lpolarx, qrplx, epsix, zstarx, Qmatx)
       ELSE
-        CALL dynifc2blochf(nmodes, rws, nrws, xxq, uf, w2)
+        CALL dynifc2blochf(ifc, nmodes, rws, nrws, xxq, uf, w2, lpolar, qrpl, epsi, zstar, Qmat)
+        IF (lcdfpt) THEN
+          CALL dynifc2blochf(ifcc, nmodes, rws, nrws, xxq, ufc, w2c, lpolarc, qrplc, epsic, zstarc, Qmatc)
+          CALL dynifc2blochf(ifcr, nmodes, rws, nrws, xxq, ufr, w2r, lpolar, qrpl, epsi, zstar, Qmat)
+          CALL dynifc2blochf(ifccr, nmodes, rws, nrws, xxq, ufcr, w2cr, lpolar, qrpl, epsi, zstar, Qmat)
+        ENDIF
+        IF (lxdfpt) CALL dynifc2blochf(ifcx, nmodes, rws, nrws, xxq, ufx, w2x, lpolarx, qrplx, epsix, zstarx, Qmatx)
       ENDIF
       !
       ! ...then take into account the mass factors and square-root the frequencies...
@@ -1130,10 +1411,22 @@
         ELSE
           wf(nu, iq) = -DSQRT(ABS(w2(nu)))
         ENDIF
+        IF (lcdfpt) THEN
+          wfc(nu, iq) = SIGN(DSQRT(ABS(w2c(nu))), w2c(nu))
+          wfr(nu, iq) = SIGN(DSQRT(ABS(w2r(nu))), w2r(nu))
+          wfcr(nu, iq) = SIGN(DSQRT(ABS(w2cr(nu))), w2cr(nu))
+        ENDIF
+        IF (lxdfpt) wfx(nu, iq) = SIGN(DSQRT(ABS(w2x(nu))), w2x(nu))
         !
         DO mu = 1, nmodes
           na = (mu - 1) / 3 + 1
           uf(mu, nu) = uf(mu, nu) / DSQRT(amass(ityp(na)))
+          IF (lcdfpt) THEN
+            ufc(mu, nu) = ufc(mu, nu) / DSQRT(amass(ityp(na)))
+            ufr(mu, nu) = ufr(mu, nu) / DSQRT(amass(ityp(na)))
+            ufcr(mu, nu) = ufcr(mu, nu) / DSQRT(amass(ityp(na)))
+          ENDIF
+          IF (lxdfpt) ufx(mu, nu) = ufx(mu, nu) / DSQRT(amass(ityp(na)))
         ENDDO
       ENDDO
       !
@@ -1143,9 +1436,16 @@
       !
       DO imode = 1, nmodes
         epmatwef(:, :, :) = czero
+        IF (lcdfpt) epmatwefc(:, :, :) = czero
+        IF (lxdfpt) epmatwefx(:, :, :) = czero
         !
         IF (.NOT. longrange) THEN
-          CALL ephwan2blochp_mem(imode, nmodes, xxq, irvec_g, ndegen_g, nrr_g, epmatwef, nbndsub, nrr_k, dims, dims2)
+          CALL ephwan2blochp_mem(imode, nmodes, xxq, irvec_g, ndegen_g, nrr_g, &
+            epmatwef, nbndsub, nrr_k, dims, dims2, '')
+          IF (lcdfpt) CALL ephwan2blochp_mem(imode, nmodes, xxq, irvec_g, ndegen_g, nrr_g, &
+            epmatwefc, nbndsub, nrr_k, dims, dims2, 'c')
+          IF (lxdfpt) CALL ephwan2blochp_mem(imode, nmodes, xxq, irvec_g, ndegen_g, nrr_g, &
+            epmatwefx, nbndsub, nrr_k, dims, dims2, 'x')
         ENDIF
         !
         !
@@ -1276,26 +1576,36 @@
               IF (longrange) THEN
                 !
                 epmatf(:, :) = czero
+                IF (lcdfpt) epmatfc(:, :) = czero
+                IF (lxdfpt) epmatfx(:, :) = czero
                 !
               ELSE
                 !
                 epmatf(:, :) = czero
                 CALL ephwan2bloch_mem(nbndsub, nrr_k, epmatwef, cufkk, cufkq, epmatf, cfac, dims)
+                IF (lcdfpt) THEN
+                  epmatfc(:, :) = czero
+                  CALL ephwan2bloch_mem(nbndsub, nrr_k, epmatwefc, cufkk, cufkq, epmatfc, cfac, dims)
+                ENDIF
+                IF (lxdfpt) THEN
+                  epmatfx(:, :) = czero
+                  CALL ephwan2bloch_mem(nbndsub, nrr_k, epmatwefx, cufkk, cufkq, epmatfx, cfac, dims)
+                ENDIF
                 !
               ENDIF
               !
-              IF (lpolar) THEN
+              IF (lpolar .OR. lpolarc .OR. lpolarx) THEN
                 !
                 CALL compute_umn_f(nbndsub, cufkk, cufkq, bmatf)
                 !
-                IF ((ABS(xxq(1)) > eps8) .OR. (ABS(xxq(2)) > eps8) .OR. (ABS(xxq(3)) > eps8)) THEN
-                  !
-                  CALL cryst_to_cart(1, xxq, bg, 1)
-                  CALL rgd_blk_epw_fine_mem(imode, nqc1, nqc2, nqc3, xxq, uf, epmatlrT(:, :, imode, ik), &
-                                        nmodes, epsi, zstar, bmatf, one)
-                  CALL cryst_to_cart(1, xxq, at, -1)
-                  !
-                ENDIF
+                CALL cryst_to_cart(1, xxq, bg, 1)
+                IF (lpolar) CALL rgd_blk_epw_fine_mem(imode, nqc1, nqc2, nqc3, xxq, uf, epmatlrT(:, :, imode, ik), &
+                  nmodes, lpolar, epsi, zstar, Qmat, bmatf, one)
+                IF (lpolarc) CALL rgd_blk_epw_fine_mem(imode, nqc1, nqc2, nqc3, xxq, ufc, epmatlrTc(:, :, imode, ik), &
+                  nmodes, lpolarc, epsic, zstarc, Qmatc, bmatf, one)
+                IF (lpolarx) CALL rgd_blk_epw_fine_mem(imode, nqc1, nqc2, nqc3, xxq, ufx, epmatlrTx(:, :, imode, ik), &
+                  nmodes, lpolarx, epsix, zstarx, Qmatx, bmatf, one)
+                CALL cryst_to_cart(1, xxq, at, -1)
                 !
               ENDIF
               !
@@ -1309,6 +1619,8 @@
                   ELSE
                     eptmp(ibnd - ibndmin + 1, jbnd - ibndmin + 1, imode, ik) = epmatf(ibnd, jbnd)
                   ENDIF
+                  IF (lcdfpt) eptmpc(ibnd - ibndmin + 1, jbnd - ibndmin + 1, imode, ik) = epmatfc(ibnd, jbnd)
+                  IF (lxdfpt) eptmpx(ibnd - ibndmin + 1, jbnd - ibndmin + 1, imode, ik) = epmatfx(ibnd, jbnd)
                   !
                 ENDDO
               ENDDO
@@ -1324,6 +1636,10 @@
       DO ik = 1, nkf
         CALL ZGEMM('n', 'n', nbndfst * nbndfst, nmodes, nmodes, cone, eptmp(:, :, :, ik), &
                    nbndfst * nbndfst, uf, nmodes, czero, epf17(:, :, :, ik), nbndfst * nbndfst)
+        IF (lcdfpt) CALL ZGEMM('n', 'n', nbndfst * nbndfst, nmodes, nmodes, cone, eptmpc(:, :, :, ik), &
+                   nbndfst * nbndfst, ufc, nmodes, czero, epf17c(:, :, :, ik), nbndfst * nbndfst)
+        IF (lxdfpt) CALL ZGEMM('n', 'n', nbndfst * nbndfst, nmodes, nmodes, cone, eptmpx(:, :, :, ik), &
+                   nbndfst * nbndfst, ufx, nmodes, czero, epf17x(:, :, :, ik), nbndfst * nbndfst)
         !
       ENDDO
       !
@@ -1332,18 +1648,26 @@
         DO ibnd = ibndmin, ibndmax
           epf17(ibnd - ibndmin+1, jbnd - ibndmin + 1, :, :) = epf17(ibnd-ibndmin+1, jbnd - ibndmin + 1, :, :) &
                                                             + epmatlrT(ibnd, jbnd, :, :)
+          IF (lcdfpt) epf17c(ibnd - ibndmin+1, jbnd - ibndmin + 1, :, :) = epf17c(ibnd-ibndmin+1, jbnd - ibndmin + 1, :, :) &
+                                                            + epmatlrTc(ibnd, jbnd, :, :)
+          IF (lxdfpt) epf17x(ibnd - ibndmin+1, jbnd - ibndmin + 1, :, :) = epf17x(ibnd-ibndmin+1, jbnd - ibndmin + 1, :, :) &
+                                                            + epmatlrTx(ibnd, jbnd, :, :)
         ENDDO
       ENDDO
       !
       !
       !
-      IF (prtgkk    ) CALL print_gkk(iq)
+      IF (prtgkk    ) CALL print_gkk(iq, epf17, wf, totq)
+      IF (prtgkkc   ) CALL print_gkk(iq, epf17c, wfc, totq)
+      IF (prtgkkx   ) CALL print_gkk(iq, epf17x, wfx, totq)
       IF (phonselfen) CALL selfen_phon_q(iqq, iq, totq)
+      IF (lcdfpt    ) CALL renorm_phon_q(iq, w2, uf, w2c, ufc, w2x, ufx, w2r, ufr, w2cr, ufcr, &
+                                         ufr1(:, :, :, iq), ufr2(:, :, :, iq))
       IF (elecselfen) CALL selfen_elec_q(iqq, iq, totq, first_cycle)
       IF (plselfen .AND. vme == 'dipole') CALL selfen_pl_q(iqq, iq, totq, first_cycle)
       IF (nest_fn   ) CALL nesting_fn_q(iqq, iq)
       IF (specfun_el) CALL spectral_func_el_q(iqq, iq, totq, first_cycle)
-      IF (specfun_ph) CALL spectral_func_ph_q(iqq, iq, totq)
+      IF (specfun_ph .AND. .NOT. lcdfpt) CALL spectral_func_ph_q(iqq, iq, totq)
       IF (specfun_pl .AND. vme == 'dipole') CALL spectral_func_pl_q(iqq, iq, totq, first_cycle)
       IF (ephwrite) THEN
         IF (first_cycle .OR. iq == 1) THEN
@@ -1482,7 +1806,54 @@
         ENDDO ! itempphen
       ENDIF
     ENDIF
-    IF (band_plot) CALL plot_band()
+    IF (band_plot) THEN
+      WRITE(filint, "(A, '.freq')") TRIM(phlabel)
+      CALL plot_band_phon(TRIM(filint), wf)
+      !
+      IF (lcdfpt) THEN
+        WRITE(filint, "(A, 'c.freq')") TRIM(phlabel)
+        CALL plot_band_phon(TRIM(filint), wfc)
+        !
+        WRITE(filint, "(A, 'cr.freq')") TRIM(phlabel)
+        CALL plot_band_phon(TRIM(filint), wfcr)
+        !
+        WRITE(filint, "(A, 'r.freq')") TRIM(phlabel)
+        CALL plot_band_phon(TRIM(filint), wfr)
+        !
+        DO itemp = 1, nstemp
+          WRITE(filint, "(A, 'cr', I0, '.freq')") TRIM(phlabel), itemp
+          CALL plot_band_phon(TRIM(filint), wfr1(:, :, itemp))
+          !
+          WRITE(filint, "(A, 'r', I0, '.freq')") TRIM(phlabel), itemp
+          CALL plot_band_phon(TRIM(filint), wfr2(:, :, itemp))
+          !
+          IF (eig_plot) THEN
+            WRITE(filint, "(A, 'cre', I0, '.freq')") TRIM(phlabel), itemp
+            uf_real(1::2, :) = RESHAPE(REAL(ufr1(:, :, itemp, :)), (/nmodes * nmodes, nqtotf/))
+            uf_real(2::2, :) = RESHAPE(AIMAG(ufr1(:, :, itemp, :)), (/nmodes * nmodes, nqtotf/))
+            CALL plot_band_phon(TRIM(filint), uf_real)
+            !
+            WRITE(filint, "(A, 're', I0, '.freq')") TRIM(phlabel), itemp
+            uf_real(1::2, :) = RESHAPE(REAL(ufr2(:, :, itemp, :)), (/nmodes * nmodes, nqtotf/))
+            uf_real(2::2, :) = RESHAPE(AIMAG(ufr2(:, :, itemp, :)), (/nmodes * nmodes, nqtotf/))
+            CALL plot_band_phon(TRIM(filint), uf_real)
+          ENDIF
+          !
+          IF (specfun_ph) THEN
+            WRITE(filint, "(A, 'crw', I0, '.freq')") TRIM(phlabel), itemp
+            CALL plot_band_phon(TRIM(filint), wfw1(:, :, itemp) / ryd2mev ** 2)
+            !
+            WRITE(filint, "(A, 'rw', I0, '.freq')") TRIM(phlabel), itemp
+            CALL plot_band_phon(TRIM(filint), wfw2(:, :, itemp) / ryd2mev ** 2)
+          ENDIF
+        ENDDO
+      ENDIF
+      IF (lxdfpt) THEN
+        WRITE(filint, "(A, 'x.freq')") TRIM(phlabel)
+        CALL plot_band_phon(TRIM(filint), wfx)
+      ENDIF
+      CALL plot_band_elec()
+    ENDIF
     !
     IF (fermi_plot) CALL plot_fermisurface()
     !
@@ -1525,6 +1896,14 @@
     ! Now deallocate
     DEALLOCATE(epf17, STAT = ierr)
     IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error deallocating epf17', 1)
+    IF (lcdfpt) THEN
+      DEALLOCATE(epf17c, STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating epf17c', 1)
+    ENDIF
+    IF (lxdfpt) THEN
+      DEALLOCATE(epf17x, STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating epf17x', 1)
+    ENDIF
     DEALLOCATE(selecq, STAT = ierr)
     IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error deallocating selecq', 1)
     IF (scattering .AND. .NOT. iterative_bte) THEN
@@ -1569,7 +1948,7 @@
       DEALLOCATE(a_all, STAT = ierr)
       IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error deallocating a_all', 1)
     ENDIF
-    IF (specfun_ph) THEN
+    IF (specfun_ph .AND. .NOT. lcdfpt) THEN
       DEALLOCATE(a_all_ph, STAT = ierr)
       IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error deallocating a_all_ph', 1)
     ENDIF
@@ -1683,6 +2062,68 @@
   IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error deallocating wslen_g', 1)
   DEALLOCATE(etf_all, STAT = ierr)
   IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error deallocating etf_all', 1)
+  IF (lcdfpt) THEN
+    DEALLOCATE(rdwc, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error deallocating rdwc', 1)
+    DEALLOCATE(rdwr, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error deallocating rdwr', 1)
+    DEALLOCATE(rdwcr, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error deallocating rdwcr', 1)
+    DEALLOCATE(epsic, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error deallocating epsic', 1)
+    DEALLOCATE(zstarc, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error deallocating zstarc', 1)
+    DEALLOCATE(epmatwefc, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error deallocating epmatwefc', 1)
+    DEALLOCATE(wfc, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error deallocating wfc', 1)
+    DEALLOCATE(wfr, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error deallocating wfr', 1)
+    DEALLOCATE(wfcr, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error deallocating wfcr', 1)
+    DEALLOCATE(wfr1, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error deallocating wfr1', 1)
+    DEALLOCATE(wfr2, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error deallocating wfr2', 1)
+    IF (specfun_ph) THEN
+      DEALLOCATE(wfw1, STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error deallocating wfw1', 1)
+      DEALLOCATE(wfw2, STAT = ierr)
+      IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error deallocating wfw2', 1)
+    ENDIF
+    DEALLOCATE(epmatfc, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error deallocating epmatfc', 1)
+    DEALLOCATE(ufc, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating ufc', 1)
+    DEALLOCATE(ufr, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating ufr', 1)
+    DEALLOCATE(ufcr, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating ufcr', 1)
+    DEALLOCATE(ufr1, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating ufr1', 1)
+    DEALLOCATE(ufr2, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating ufr2', 1)
+    DEALLOCATE(w2c, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error deallocating w2c', 1)
+  ENDIF
+  IF (lxdfpt) THEN
+    DEALLOCATE(rdwx, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error deallocating rdwx', 1)
+    DEALLOCATE(epsix, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error deallocating epsix', 1)
+    DEALLOCATE(zstarx, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error deallocating zstarx', 1)
+    DEALLOCATE(epmatwefx, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error deallocating epmatwefx', 1)
+    DEALLOCATE(wfx, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error deallocating wfx', 1)
+    DEALLOCATE(epmatfx, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error deallocating epmatfx', 1)
+    DEALLOCATE(ufx, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle', 'Error deallocating ufx', 1)
+    DEALLOCATE(w2x, STAT = ierr)
+    IF (ierr /= 0) CALL errore('ephwann_shuffle_mem', 'Error deallocating w2x', 1)
+  ENDIF
   ! Deallocate temperature when no cumulant or supercond
   IF ((.NOT. cumulant) .AND. (.NOT. eliashberg)) THEN
     DEALLOCATE(gtemp, STAT = ierr)
diff --git a/EPW/src/epw_init.f90 b/EPW/src/epw_init.f90
index 87b2fd7a7..47b7ccc9e 100644
--- a/EPW/src/epw_init.f90
+++ b/EPW/src/epw_init.f90
@@ -49,6 +49,8 @@
   USE poolgathering,    ONLY : poolgather_int, poolgather_int1
   USE io_epw,           ONLY : readwfc
   USE dvqpsi,           ONLY : dvanqq2
+  USE Coul_cut_2D,      ONLY : do_cutoff_2D
+  USE Coul_cut_2D_ph,   ONLY : cutoff_lr_Vlocq, cutoff_fact_qg
   USE scf,              ONLY : v, vltot
   USE fft_base,         ONLY : dfftp
   USE fft_interfaces,   ONLY : fwfft
@@ -173,6 +175,19 @@
     !
   END DO
   !
+  ! From PHonon/PH/phq_init.f90
+  ! SP: For 2d calculations, we need to initialize the fact for the q+G
+  ! component of the cutoff of the Coulomb interaction
+  IF (do_cutoff_2D) call cutoff_fact_qg()
+  !
+  ! In 2D calculations the long range part of vlocq(g) (erf/r part)
+  ! was not re-added in g-space because everything is caclulated in
+  ! radial coordinates, which is not compatible with 2D cutoff.
+  ! It will be re-added each time vlocq(g) is used in the code.
+  ! Here, this cutoff long-range part of vlocq(g) is computed only once
+  ! by the routine below and stored
+  IF (do_cutoff_2D) call cutoff_lr_Vlocq()
+  !
   IF (first_run) THEN
     ALLOCATE(igk_k_all(npwx, nkstot), STAT = ierr)
     IF (ierr /= 0) CALL errore('epw_init', 'Error allocating igk_k_all', 1)
diff --git a/EPW/src/epw_readin.f90 b/EPW/src/epw_readin.f90
index 88e4c9f3f..b776128bd 100644
--- a/EPW/src/epw_readin.f90
+++ b/EPW/src/epw_readin.f90
@@ -60,7 +60,11 @@
                             wannier_plot_supercell, wannier_plot_scale, reduce_unk,    &
                             wannier_plot_radius, fermi_plot, fixsym, epw_no_t_rev,     &
                             epw_tr, epw_nosym, epw_noinv, epw_crysym,                  &
-                            bfieldx, bfieldy, bfieldz, tc_linear, tc_linear_solver
+                            bfieldx, bfieldy, bfieldz, tc_linear, tc_linear_solver,    &
+                            bare, cdfpt_dir, cdfpt_max, cdfpt_min, corr, eig_plot,     &
+                            geff, L, lcdfpt, lpolarc, lpolarx, lxdfpt, perp, phlabel,  &
+                            phlabel, prtgkkc, prtgkkx, temp_inf, type_inf, types,      &
+                            unscreen_fine, xdfpt_dir
   USE klist_epw,     ONLY : xk_all, xk_loc, xk_cryst, isk_all, isk_loc, et_all, et_loc
   USE elph2,         ONLY : elph, num_wannier_plot, wanplotlist, gtemp
   USE constants_epw, ONLY : ryd2mev, ryd2ev, ev2cmm1, kelvin2eV, zero, eps20, ang2m
@@ -80,6 +84,7 @@
   USE paw_variables, ONLY : okpaw
   USE io_epw,        ONLY : param_get_range_vector
   USE open_close_input_file, ONLY : open_input_file, close_input_file
+  USE ph_restart,    ONLY : read_cdfpt_subspace
   !
   ! ---------------------------------------------------------------------------------------
   ! Added for polaron calculations. Originally by Danny Sio, modified by Chao Lian.
@@ -138,7 +143,7 @@
   NAMELIST / inputepw / &
        amass, outdir, prefix, iverbosity, fildvscf, rand_q, rand_nq, rand_k,   &
        elph, nq1, nq2, nq3, nk1, nk2, nk3, nbndsub, rand_nk, specfun_pl, nswc, &
-       filukk, epbread, epbwrite, epwread, epwwrite, etf_mem, nswfc,    &
+       filukk, epbread, epbwrite, epwread, epwwrite, etf_mem, nswfc,           &
        eig_read, wepexst, epexst, vme, elecselfen, phonselfen, use_ws, nc,     &
        degaussw, fsthick, nsmear, delta_smear, nqf1, nqf2, nqf3, nkf1, nkf2,   &
        dvscf_dir, ngaussw, epmatkqread, selecqread, nkf3, mp_mesh_k, mp_mesh_q,&
@@ -161,7 +166,9 @@
        scdm_sigma, assume_metal, wannier_plot, wannier_plot_list, reduce_unk,  &
        wannier_plot_supercell, wannier_plot_scale, wannier_plot_radius,        &
        fixsym, epw_no_t_rev, epw_tr, epw_nosym, epw_noinv, epw_crysym,         &
-       tc_linear, tc_linear_solver,                                            &
+       tc_linear, tc_linear_solver, bare, cdfpt_dir, corr, eig_plot, geff, L,  &
+       lpolarc, lpolarx, perp, phlabel, prtgkkc, prtgkkx, temp_inf, type_inf,  &
+       types, unscreen_fine, xdfpt_dir,                                        &
   !---------------------------------------------------------------------------------
   ! Added for polaron calculations. Originally by Danny Sio, modified by Chao Lian.
   ! Shell implementation for future use.
@@ -204,6 +211,9 @@
   ! elecselfen : if .TRUE. calculate imaginary part of electron selfenergy due to e-p interaction
   ! phonselfen : if .TRUE. calculate imaginary part of phonon selfenergy due to e-p interaction
   ! dvscf_dir  : the dir containing all the .dvscf and .dyn files
+  ! cdfpt_dir  : the dir containing all the .dvscf and .dyn files (cDFPT)
+  ! xdfpt_dir  : the dir containing all the .dvscf and .dyn files (extra DFPT data)
+  ! phlabel    : prefix for files with phonon dispersions
   ! epbread    : read epmatq array from .epb files
   ! epbwrite   : write epmatq array to .epb files
   ! epwread    : read all quantities in Wannier representation from file epwdata.fmt
@@ -238,6 +248,7 @@
   ! ephwrite    : if .TRUE. write el-phonon matrix elements on the fine mesh to file
   ! eps_acustic : min phonon frequency for e-p and a2f calculations (units of cm-1)
   ! band_plot   : if .TRUE. write files to plot band structure and phonon dispersion
+  ! eig_plot    : if .TRUE. write files to plot phonon eigenvectors
   ! fermi_plot  : if .TRUE. write files to plot Fermi surface
   ! degaussq    : smearing for sum over q in e-ph coupling (units of meV)
   ! delta_qsmear: change in energy for each additional smearing in the a2f (units of meV)
@@ -253,6 +264,14 @@
   ! nstemp      : number of temperature points for which the Eliashberg equations are solved
   ! tempsmin    : minimum temperature for which the Eliashberg equations are solved
   ! tempsmax    : maximum temperature " "
+  ! temps        : input temperature array (units of Kelvin)
+  ! temp_inf     : input high smearing (units of Kelvin)
+  ! types        : input smearing types corresponding to temps
+  ! type_inf     : input smearing types corresponding high smearing
+  ! unscreen_fine: if .TRUE. unscreen DFPT phonons on fine mesh
+  ! geff         : if .TRUE. drop negative eigenvalue of outer product of cDFPT and DFPT coupling
+  ! bare         : if .TRUE. unscreen on coarse mesh in cDFPT case
+  ! corr         : type of DFPT coupling correction: 0 (none), 1, 2, or negative band index
   ! conv_thr_raxis : convergence threshold for iterative solution of real-axis Eliashberg equations
   ! conv_thr_iaxis : convergence threshold for iterative solution of imag-axis Eliashberg equations
   ! conv_thr_racon : convergence threshold for iterative solution of analytic continuation of
@@ -287,6 +306,8 @@
   !
   ! Added by Carla Verdi & Samuel Pon\'e
   ! lpolar     : if .TRUE. enable the correct Wannier interpolation in the case of polar material.
+  ! lpolarc    : if .TRUE. enable the correct Wannier interpolation in the case of polar material (cDFPT)
+  ! lpolarx    : if .TRUE. enable the correct Wannier interpolation in the case of polar material (extra DFPT)
   ! lifc       : if .TRUE. reads interatomic force constants produced by q2r.x for phonon interpolation
   ! asr_typ    : select type of ASR if lifc=.TRUE. (as in matdyn); otherwise it is the usual simple sum rule
   ! lscreen    : if .TRUE. the e-ph matrix elements are screened by the RPA or TF dielectric function
@@ -323,6 +344,8 @@
   ! shortrange      : if .TRUE. computes the short-range part of the el-ph (can
   !                   only be used with lpolar = .TRUE. )
   ! prtgkk          : Print the vertex |g| [meV]. This generates huge outputs.
+  ! prtgkkc         : Print the vertex |g| [meV]. This generates huge outputs (cDFPT)
+  ! prtgkkx         : Print the vertex |g| [meV]. This generates huge outputs (extra DFPT)
   ! etf_mem         : if 0 no optimization, if 1 less memory is used for the fine grid interpolation
   !                   When etf_mem == 2, an additional loop is done on mode for the fine grid interpolation
   !                   part. This reduces the memory further by a factor "nmodes".
@@ -337,6 +360,8 @@
   ! selecqread      : If .TRUE., restart from the selecq.fmt file
   ! nc              : Number of carrier for the Ziman resistivity formula (can be fractional)
   ! bfieldx, y, z   : Value of the magnetic field in Tesla along x, y, z direction.
+  ! L               : Optimized distance between replica in 2D
+  ! perp            : if .TRUE. consider effect of out-of-plane polarizability (for L > 0)
   !
   ! Added by Manos Kioupakis
   ! omegamin        : Photon energy minimum
@@ -454,6 +479,9 @@
   ngaussw      = 1
   outdir       = '.'
   dvscf_dir    = '.'
+  cdfpt_dir    = ' '
+  xdfpt_dir    = ' '
+  phlabel      = 'phband'
   prefix       = 'pwscf'
   filqf        = ' '
   restart_filq = ' '
@@ -489,6 +517,7 @@
   vme          = 'wannier' ! Note: Was .FALSE. by default until EPW v5.1 and then .TRUE. until EPW v5.4
   ephwrite     = .FALSE.
   band_plot    = .FALSE.
+  eig_plot     = .FALSE.
   fermi_plot   = .FALSE.
   nqsmear      = 10
   nqstep       = 500
@@ -502,6 +531,8 @@
   liso         = .FALSE.
   laniso       = .FALSE.
   lpolar       = .FALSE.
+  lpolarc      = .TRUE.
+  lpolarx      = .FALSE.
   lifc         = .FALSE.
   asr_typ      = 'simple'
   lscreen      = .FALSE.
@@ -531,6 +562,13 @@
   gap_edge     = 0.d0
   nstemp       = 0
   temps(:)     = 0.d0
+  temp_inf     = 0.d0
+  types(:)     = -99
+  type_inf     = -99
+  unscreen_fine= .FALSE.
+  geff         = .FALSE.
+  bare         = .FALSE.
+  corr         = 0
   nsiter       = 40
   npade        = 90
   muc          = 0.d0
@@ -554,6 +592,8 @@
   longrange    = .FALSE.
   shortrange   = .FALSE.
   prtgkk       = .FALSE.
+  prtgkkc      = .FALSE.
+  prtgkkx      = .FALSE.
   nel          = 0.0d0
   meff         = 1.d0
   epsiheg      = 1.d0
@@ -578,6 +618,8 @@
   bfieldx      = 0.d0  ! Tesla
   bfieldy      = 0.d0  ! Tesla
   bfieldz      = 0.d0  ! Tesla
+  L            = 0.d0  ! Bohr
+  perp         = .FALSE.
   !
   ! --------------------------------------------------------------------------------
   ! Added for polaron calculations. Originally by Danny Sio, modified by Chao Lian.
@@ -750,7 +792,7 @@
       'carrier must be .TRUE. if you specify ncarrier.', 1)
   IF (carrier .AND. (ABS(ncarrier) < 1E+5))  CALL errore('epw_readin', &
       'The absolute value of the doping carrier concentration must be larger than 1E5 cm^-3', 1)
-  IF ((longrange .OR. shortrange) .AND. (.NOT. lpolar)) CALL errore('epw_readin', &
+  IF ((longrange .OR. shortrange) .AND. .NOT. (lpolar .OR. lpolarc)) CALL errore('epw_readin', &
       'Error: longrange or shortrange can only be true if lpolar is true as well.', 1)
   IF (longrange .AND. shortrange) CALL errore('epw_readin',&
       'Error: longrange and shortrange cannot be both true.', 1)
@@ -808,7 +850,7 @@
     WRITE(stdout, '(5x,a)') "The use of 2D interpolation is experimental for now"
     WRITE(stdout, '(5x,a)') "Use with caution"
     WRITE(stdout, '(5x,a)') "WARNING - 2D - WARNING - 2D - WARNING - 2D - WARNING - 2D"
-    CALL errore('epw_readin', '2D interpolation is under developement.', 1)
+    CALL errore('epw_readin', '2D interpolation is under developement.', 0)
   ENDIF
   !
   IF (etf_mem == 3) THEN
@@ -864,6 +906,7 @@
   END IF
   ! go from K to Ry
   temps(:) = temps(:) * kelvin2eV / ryd2ev
+  temp_inf = temp_inf * kelvin2eV / ryd2ev
   !
   CALL mp_bcast(nstemp, meta_ionode_id, world_comm)
   CALL mp_bcast(temps, meta_ionode_id, world_comm)
@@ -925,6 +968,30 @@
   tmp_dir = trimcheck(outdir)
   dvscf_dir = trimcheck(dvscf_dir)
   !
+  ! cDFPT energy window from eV to Ryd
+  !
+  IF (meta_ionode) THEN
+    lcdfpt = cdfpt_dir /= ' '
+    lxdfpt = xdfpt_dir /= ' '
+    !
+    IF (lcdfpt) THEN
+      cdfpt_dir = trimcheck(cdfpt_dir)
+      !
+      CALL read_cdfpt_subspace(TRIM(cdfpt_dir) // TRIM(prefix) &
+        // '.phsave/cdfpt_subspace.xml', cdfpt_min, cdfpt_max)
+      !
+      IF (dis_froz_max == +9999.d0) dis_froz_max = cdfpt_max
+      IF (dis_froz_min == -9999.d0) dis_froz_min = cdfpt_min
+      !
+      cdfpt_min = cdfpt_min / ryd2ev
+      cdfpt_max = cdfpt_max / ryd2ev
+    ELSE
+      lpolarc = .FALSE.
+    ENDIF
+    !
+    IF (lxdfpt) xdfpt_dir = trimcheck(xdfpt_dir)
+  ENDIF
+  !
   CALL bcast_epw_input()
   !
   !   Here we finished the reading of the input file.
diff --git a/EPW/src/epwcom.f90 b/EPW/src/epwcom.f90
index 3ec6afc2c..9cc292771 100644
--- a/EPW/src/epwcom.f90
+++ b/EPW/src/epwcom.f90
@@ -21,6 +21,12 @@
   !
   CHARACTER(LEN = 100) :: dvscf_dir ='./'
   !! directory for .dvscf and .dyn files (wannier interpolation)
+  CHARACTER(LEN = 100) :: cdfpt_dir = ' '
+  !! directory for .dvscf and .dyn files (wannier interpolation) (cDFPT)
+  CHARACTER(LEN = 100) :: xdfpt_dir = ' '
+  !! directory for .dvscf and .dyn files (wannier interpolation) (extra DFPT data)
+  CHARACTER(LEN = 100) :: phlabel = 'phband'
+  !! prefix for files with phonon dispersions
   CHARACTER(LEN = 80) :: fileig
   !! output file for the electron-phonon coefficients
   CHARACTER(LEN = 256) :: proj(200)
@@ -92,10 +98,16 @@
   !! if .TRUE. prefix.epmatwp files are already on disk. don't recalculate. debugging param
   LOGICAL :: band_plot
   !! if .TRUE. write files to plot band structure and phonon dispersion
+  LOGICAL :: eig_plot
+  !! if .TRUE. write files to plot band structure and phonon dispersion
   LOGICAL :: fermi_plot
   !! if .TRUE. write files to plot Fermi surface
   LOGICAL :: lpolar
   !! if .TRUE. enable the correct Wannier interpolation in the case of polar material.
+  LOGICAL :: lpolarc
+  !! if .TRUE. enable the correct Wannier interpolation in the case of polar material (cDFPT)
+  LOGICAL :: lpolarx
+  !! if .TRUE. enable the correct Wannier interpolation in the case of polar material (extra DFPT)
   LOGICAL :: lscreen
   !! if .TRUE. the e-ph matrix elements are screened by the RPA or TF dielectric function
   LOGICAL :: lifc
@@ -112,6 +124,10 @@
   !! if .TRUE. the system is 2 dimensional (vaccum is in z-direction)
   LOGICAL :: prtgkk
   !! if .TRUE. print the |g| vertex in [meV].
+  LOGICAL :: prtgkkc
+  !! if .TRUE. print the |g| vertex in [meV] (cDFPT)
+  LOGICAL :: prtgkkx
+  !! if .TRUE. print the |g| vertex in [meV] (extra DFPT)
   LOGICAL :: lphase
   !! if .TRUE. fix the gauge when diagonalizing the interpolated dynamical matrix and electronic Hamiltonian.
   LOGICAL :: lindabs
@@ -124,6 +140,16 @@
   !! if .TRUE. restart from the selecq.fmt file
   LOGICAL :: assume_metal
   !! if .TRUE. we are dealing with a metal.
+  LOGICAL :: lcdfpt
+  !! if .TRUE. process both DFPT and cDFPT data and renormalize cDFPT phonons
+  LOGICAL :: lxdfpt
+  !! if .TRUE. process an extra set of DFPT data (e.g., at low temperature)
+  LOGICAL :: unscreen_fine
+  !! if .TRUE. unscreen DFPT phonons on fine mesh
+  LOGICAL :: geff
+  !! if .TRUE. drop negative eigenvalue of outer product of cDFPT and DFPT coupling
+  LOGICAL :: bare
+  !! if .TRUE. unscreen on coarse mesh in cDFPT case
   !
   ! Superconductivity
   LOGICAL :: ephwrite
@@ -239,6 +265,14 @@
   !! max. temperature - deprecated as an input parameter
   REAL(KIND = DP) :: temps(50)
   !! input temperature array (units of Kelvin)
+  REAL(KIND = DP) :: temp_inf
+  !! input high smearing (units of Kelvin)
+  INTEGER :: types(50)
+  !! input smearing types corresponding to temps
+  INTEGER :: type_inf
+  !! input smearing types corresponding high smearing
+  INTEGER :: corr
+  !! type of DFPT coupling correction: 0 (none), 1, 2, or negative band index
   !
   ! Superconductivity
   INTEGER :: nswfc
@@ -268,6 +302,14 @@
   !! max frequency for frequency scan in \delta( e_k - e_k+q - w ) when strict sel. rule is applied
   REAL(KIND = DP) :: delta_smear
   !! change in energy for each additional smearing in the selfen_phon
+  REAL(KIND = DP) :: L
+  !! Distance between replica in 2D
+  REAL(KIND = DP) :: cdfpt_min
+  !! lower bound of cDFPT energy window
+  REAL(KIND = DP) :: cdfpt_max
+  !! upper bound of cDFPT energy window
+  LOGICAL :: perp
+  !! if .TRUE. consider effect of out-of-plane polarizability (for L > 0)
   !
   ! Wannierization
   CHARACTER(LEN = 255) :: wannier_plot_list
diff --git a/EPW/src/io_epw.f90 b/EPW/src/io_epw.f90
index 30e0cbeb1..45a4c7f72 100644
--- a/EPW/src/io_epw.f90
+++ b/EPW/src/io_epw.f90
@@ -117,15 +117,16 @@
     !! Routine to write files on real-space grid for fine grid interpolation
     !!
     USE kinds,     ONLY : DP
-    USE epwcom,    ONLY : nbndsub, vme, eig_read, etf_mem
+    USE epwcom,    ONLY : nbndsub, vme, eig_read, etf_mem, lcdfpt, lxdfpt
     USE pwcom,     ONLY : ef, nelec
-    USE elph2,     ONLY : chw, rdw, cdmew, cvmew, chw_ks, &
-                          zstar, epsi, epmatwp
+    USE klist,     ONLY : degauss, ngauss
+    USE elph2,     ONLY : chw, rdw, rdwc, rdwcr, rdwr, rdwx, cdmew, cvmew, chw_ks, &
+                          zstar, zstarc, zstarx, epsi, epsic, epsix, epmatwp, epmatwpc, epmatwpx
     USE ions_base, ONLY : amass, ityp, nat, tau
     USE cell_base, ONLY : at, bg, omega, alat
     USE modes,     ONLY : nmodes
     USE io_var,    ONLY : epwdata, iundmedata, iunvmedata, iunksdata, iunepmatwp, &
-                          crystal
+                          crystal, iunepmatwpc, iunepmatwpx
     USE noncollin_module, ONLY : noncolin
     USE io_files,  ONLY : prefix, diropn, tmp_dir
     USE mp,        ONLY : mp_barrier
@@ -182,6 +183,8 @@
       WRITE(crystal,*) nat
       WRITE(crystal,*) nmodes
       WRITE(crystal,*) nelec
+      WRITE(crystal,*) degauss
+      WRITE(crystal,*) ngauss
       WRITE(crystal,*) at
       WRITE(crystal,*) bg
       WRITE(crystal,*) omega
@@ -195,6 +198,8 @@
       WRITE(epwdata,*) ef
       WRITE(epwdata,*) nbndsub, nrr_k, nmodes, nrr_q, nrr_g
       WRITE(epwdata,*) zstar, epsi
+      IF (lcdfpt) WRITE(epwdata,*) zstarc, epsic
+      IF (lxdfpt) WRITE(epwdata,*) zstarx, epsix
       !
       DO ibnd = 1, nbndsub
         DO jbnd = 1, nbndsub
@@ -216,6 +221,12 @@
         DO jmode = 1, nmodes
           DO irq = 1, nrr_q
             WRITE(epwdata,*) rdw(imode, jmode, irq)
+            IF (lcdfpt) THEN
+              WRITE(epwdata,*) rdwc(imode, jmode, irq)
+              WRITE(epwdata,*) rdwr(imode, jmode, irq)
+              WRITE(epwdata,*) rdwcr(imode, jmode, irq)
+            ENDIF
+            IF (lxdfpt) WRITE(epwdata,*) rdwx(imode, jmode, irq)
           ENDDO
         ENDDO
       ENDDO
@@ -227,20 +238,36 @@
         !     Note that in Fortran the record length has to be a integer
         !     of kind 4.
         lrepmatw = 2 * nbndsub * nbndsub * nrr_k * nmodes
-        filint   = TRIM(tmp_dir) // TRIM(prefix)//'.epmatwp'
+        filint   = TRIM(tmp_dir) // TRIM(prefix) // '.epmatwp'
         INQUIRE(IOLENGTH = direct_io_factor) dummy
         unf_recl = direct_io_factor * INT(lrepmatw, KIND = KIND(unf_recl))
         IF (unf_recl <= 0) CALL errore('epw_write', 'wrong record length', 3)
         OPEN(iunepmatwp, FILE = TRIM(ADJUSTL(filint)), IOSTAT = ierr, form='unformatted', &
              STATUS = 'unknown', ACCESS = 'direct', RECL = unf_recl)
         IF (ierr /= 0) CALL errore('epw_write', 'error opening ' // TRIM(filint), 1)
+        IF (lcdfpt) THEN
+          filint = TRIM(tmp_dir) // TRIM(prefix) // '.epmatwpc'
+          OPEN(iunepmatwpc, FILE = TRIM(ADJUSTL(filint)), IOSTAT = ierr, form='unformatted', &
+               STATUS = 'unknown', ACCESS = 'direct', RECL = unf_recl)
+          IF (ierr /= 0) CALL errore('epw_write', 'error opening ' // TRIM(filint), 1)
+        ENDIF
+        IF (lxdfpt) THEN
+          filint = TRIM(tmp_dir) // TRIM(prefix) // '.epmatwpx'
+          OPEN(iunepmatwpx, FILE = TRIM(ADJUSTL(filint)), IOSTAT = ierr, form='unformatted', &
+               STATUS = 'unknown', ACCESS = 'direct', RECL = unf_recl)
+          IF (ierr /= 0) CALL errore('epw_write', 'error opening ' // TRIM(filint), 1)
+        ENDIF
         !
         !CALL diropn(iunepmatwp, 'epmatwp', lrepmatw, exst)
         DO irg = 1, nrr_g
           CALL davcio(epmatwp(:, :, :, :, irg), lrepmatw, iunepmatwp, irg, +1)
+          IF (lcdfpt) CALL davcio(epmatwpc(:, :, :, :, irg), lrepmatw, iunepmatwpc, irg, +1)
+          IF (lxdfpt) CALL davcio(epmatwpx(:, :, :, :, irg), lrepmatw, iunepmatwpx, irg, +1)
         ENDDO
         !
         CLOSE(iunepmatwp)
+        IF (lcdfpt) CLOSE(iunepmatwpc)
+        IF (lxdfpt) CLOSE(iunepmatwpx)
       ENDIF
       !
       CLOSE(epwdata)
@@ -264,14 +291,18 @@
     !! Routine to read the real space quantities for fine grid interpolation
     !!
     USE kinds,     ONLY : DP
-    USE epwcom,    ONLY : nbndsub, vme, eig_read, etf_mem, lifc
+    USE epwcom,    ONLY : nbndsub, vme, eig_read, etf_mem, lifc, cdfpt_dir, dvscf_dir, &
+                          lcdfpt, lxdfpt, xdfpt_dir
     USE pwcom,     ONLY : ef
-    USE elph2,     ONLY : chw, rdw, epmatwp, cdmew, cvmew, chw_ks, zstar, epsi
+    USE elph2,     ONLY : chw, rdw, rdwc, rdwcr, rdwr, rdwx, epmatwp, epmatwpc, epmatwpx, &
+                          cdmew, cvmew, chw_ks, zstar, zstarc, zstarx, epsi, epsic, epsix, &
+                          ifc, ifcc, ifccr, ifcr, ifcx
     USE ions_base, ONLY : nat
     USE modes,     ONLY : nmodes
     USE io_global, ONLY : stdout
     USE io_files,  ONLY : prefix, diropn, tmp_dir
-    USE io_var,    ONLY : epwdata, iundmedata, iunvmedata, iunksdata, iunepmatwp
+    USE io_var,    ONLY : epwdata, iundmedata, iunvmedata, iunksdata, iunepmatwp, &
+                          iunepmatwpc, iunepmatwpx
     USE constants_epw, ONLY : czero, zero
 #if defined(__NAG)
     USE f90_unix_io,ONLY : flush
@@ -326,6 +357,18 @@
     IF (ierr /= 0) CALL errore('epw_read', 'Error allocating zstar', 1)
     ALLOCATE(epsi(3, 3), STAT = ierr)
     IF (ierr /= 0) CALL errore('epw_read', 'Error allocating epsi', 1)
+    IF (lcdfpt) THEN
+      ALLOCATE(zstarc(3, 3, nat), STAT = ierr)
+      IF (ierr /= 0) CALL errore('epw_read', 'Error allocating zstarc', 1)
+      ALLOCATE(epsic(3, 3), STAT = ierr)
+      IF (ierr /= 0) CALL errore('epw_read', 'Error allocating epsic', 1)
+    ENDIF
+    IF (lxdfpt) THEN
+      ALLOCATE(zstarx(3, 3, nat), STAT = ierr)
+      IF (ierr /= 0) CALL errore('epw_read', 'Error allocating zstarx', 1)
+      ALLOCATE(epsix(3, 3), STAT = ierr)
+      IF (ierr /= 0) CALL errore('epw_read', 'Error allocating epsix', 1)
+    ENDIF
     !
     IF (mpime == ionode_id) THEN
       !
@@ -343,6 +386,8 @@
       READ(epwdata,*) ef
       READ(epwdata,*) nbndsub, nrr_k, nmodes, nrr_q, nrr_g
       READ(epwdata,*) zstar, epsi
+      IF (lcdfpt) READ(epwdata,*) zstarc, epsic
+      IF (lxdfpt) READ(epwdata,*) zstarx, epsix
       !
     ENDIF
     CALL mp_bcast(ef,      ionode_id, world_comm)
@@ -353,6 +398,14 @@
     CALL mp_bcast(nrr_g,   ionode_id, world_comm)
     CALL mp_bcast(zstar,   ionode_id, world_comm)
     CALL mp_bcast(epsi,    ionode_id, world_comm)
+    IF (lcdfpt) THEN
+      CALL mp_bcast(zstarc,  ionode_id, world_comm)
+      CALL mp_bcast(epsic,   ionode_id, world_comm)
+    ENDIF
+    IF (lxdfpt) THEN
+      CALL mp_bcast(zstarx,  ionode_id, world_comm)
+      CALL mp_bcast(epsix,   ionode_id, world_comm)
+    ENDIF
     !
     ALLOCATE(chw(nbndsub, nbndsub, nrr_k), STAT = ierr)
     IF (ierr /= 0) CALL errore('epw_read', 'Error allocating chw', 1)
@@ -360,6 +413,18 @@
     IF (ierr /= 0) CALL errore('epw_read', 'Error allocating chw_ks', 1)
     ALLOCATE(rdw(nmodes, nmodes,  nrr_q), STAT = ierr)
     IF (ierr /= 0) CALL errore('epw_read', 'Error allocating rdw', 1)
+    IF (lcdfpt) THEN
+      ALLOCATE(rdwc(nmodes, nmodes,  nrr_q), STAT = ierr)
+      IF (ierr /= 0) CALL errore('epw_read', 'Error allocating rdwc', 1)
+      ALLOCATE(rdwr(nmodes, nmodes,  nrr_q), STAT = ierr)
+      IF (ierr /= 0) CALL errore('epw_read', 'Error allocating rdwr', 1)
+      ALLOCATE(rdwcr(nmodes, nmodes,  nrr_q), STAT = ierr)
+      IF (ierr /= 0) CALL errore('epw_read', 'Error allocating rdwcr', 1)
+    ENDIF
+    IF (lxdfpt) THEN
+      ALLOCATE(rdwx(nmodes, nmodes,  nrr_q), STAT = ierr)
+      IF (ierr /= 0) CALL errore('epw_read', 'Error allocating rdwx', 1)
+    ENDIF
     IF (vme == 'wannier') THEN
       ALLOCATE(cvmew(3, nbndsub, nbndsub, nrr_k), STAT = ierr)
       IF (ierr /= 0) CALL errore('epw_read', 'Error allocating cvmew', 1)
@@ -391,6 +456,12 @@
          DO jmode = 1, nmodes
            DO irq = 1, nrr_q
              READ(epwdata,*) rdw(imode, jmode, irq)
+             IF (lcdfpt) THEN
+               READ(epwdata,*) rdwc(imode, jmode, irq)
+               READ(epwdata,*) rdwr(imode, jmode, irq)
+               READ(epwdata,*) rdwcr(imode, jmode, irq)
+             ENDIF
+             IF (lxdfpt) READ(epwdata,*) rdwx(imode, jmode, irq)
            ENDDO
          ENDDO
        ENDDO
@@ -401,7 +472,15 @@
     CALL mp_bcast(chw, ionode_id, world_comm)
     !
     IF (eig_read) CALL mp_bcast(chw_ks, ionode_id, world_comm)
-    IF (.NOT. lifc) CALL mp_bcast(rdw, ionode_id, world_comm)
+    IF (.NOT. lifc) THEN
+      CALL mp_bcast(rdw, ionode_id, world_comm)
+      IF (lcdfpt) THEN
+         CALL mp_bcast(rdwc, ionode_id, world_comm)
+         CALL mp_bcast(rdwr, ionode_id, world_comm)
+         CALL mp_bcast(rdwcr, ionode_id, world_comm)
+      ENDIF
+      IF (lxdfpt) CALL mp_bcast(rdwx, ionode_id, world_comm)
+    ENDIF
     !
     IF (vme == 'wannier') THEN
       CALL mp_bcast(cvmew, ionode_id, world_comm)
@@ -410,7 +489,15 @@
     ENDIF
     !
     IF (lifc) THEN
-      CALL read_ifc_epw
+      CALL read_ifc_epw(dvscf_dir, ifc, epsi, zstar)
+      IF (lcdfpt) THEN
+        CALL read_ifc_epw(cdfpt_dir, ifcc, epsic, zstarc)
+        CALL read_ifc_epw(cdfpt_dir, ifcr, epsi, zstar)
+        CALL read_ifc_epw(cdfpt_dir, ifccr, epsi, zstar)
+      ENDIF
+      IF (lxdfpt) THEN
+        CALL read_ifc_epw(xdfpt_dir, ifcx, epsix, zstarx)
+      ENDIF
     ENDIF
     !
     IF (etf_mem == 0) THEN
@@ -424,7 +511,7 @@
         !     Note that in Fortran the record length has to be a integer
         !     of kind 4.
         lrepmatw = 2 * nbndsub * nbndsub * nrr_k * nmodes
-        filint   = TRIM(tmp_dir) // TRIM(prefix)//'.epmatwp'
+        filint   = TRIM(tmp_dir) // TRIM(prefix) // '.epmatwp'
         !
         INQUIRE(IOLENGTH = direct_io_factor) dummy
         unf_recl = direct_io_factor * INT(lrepmatw, KIND = KIND(unf_recl))
@@ -432,12 +519,28 @@
         OPEN(iunepmatwp, FILE = TRIM(ADJUSTL(filint)), IOSTAT = ierr, FORM = 'unformatted', &
              STATUS = 'unknown', ACCESS = 'direct', RECL = unf_recl)
         IF (ierr /= 0) CALL errore('epw_read', 'error opening ' // TRIM(filint), 1)
+        IF (lcdfpt) THEN
+          filint   = TRIM(tmp_dir) // TRIM(prefix) // '.epmatwpc'
+          OPEN(iunepmatwpc, FILE = TRIM(ADJUSTL(filint)), IOSTAT = ierr, FORM = 'unformatted', &
+               STATUS = 'unknown', ACCESS = 'direct', RECL = unf_recl)
+          IF (ierr /= 0) CALL errore('epw_read', 'error opening ' // TRIM(filint), 1)
+        ENDIF
+        IF (lxdfpt) THEN
+          filint   = TRIM(tmp_dir) // TRIM(prefix) // '.epmatwpx'
+          OPEN(iunepmatwpx, FILE = TRIM(ADJUSTL(filint)), IOSTAT = ierr, FORM = 'unformatted', &
+               STATUS = 'unknown', ACCESS = 'direct', RECL = unf_recl)
+          IF (ierr /= 0) CALL errore('epw_read', 'error opening ' // TRIM(filint), 1)
+        ENDIF
         !
         DO irg = 1, nrr_g
           CALL davcio(epmatwp(:, :, :, :, irg), lrepmatw, iunepmatwp, irg, -1)
+          IF (lcdfpt) CALL davcio(epmatwpc(:, :, :, :, irg), lrepmatw, iunepmatwpc, irg, -1)
+          IF (lxdfpt) CALL davcio(epmatwpx(:, :, :, :, irg), lrepmatw, iunepmatwpx, irg, -1)
         ENDDO
         !
         CLOSE(iunepmatwp)
+        IF (lcdfpt) CLOSE(iunepmatwpc)
+        IF (lxdfpt) CLOSE(iunepmatwpx)
       ENDIF
       !
       CALL mp_bcast(epmatwp, ionode_id, world_comm)
@@ -461,7 +564,7 @@
     !------------------------------------------------------------------------------
     !
     !---------------------------------------------------------------------------------
-    SUBROUTINE read_ifc_epw()
+    SUBROUTINE read_ifc_epw(dvscf_dir, ifc, epsi, zstar)
     !---------------------------------------------------------------------------------
     !!
     !! Read IFC in real space from the file generated by q2r.
@@ -469,8 +572,7 @@
     !!
     !
     USE kinds,     ONLY : DP
-    USE elph2,     ONLY : ifc, zstar, epsi
-    USE epwcom,    ONLY : asr_typ, dvscf_dir, nqc1, nqc2, nqc3
+    USE epwcom,    ONLY : asr_typ, nqc1, nqc2, nqc3
     USE ions_base, ONLY : nat
     USE cell_base, ONLY : ibrav, omega, at, bg, celldm, alat
     USE io_global, ONLY : stdout
@@ -488,6 +590,15 @@
     !
     IMPLICIT NONE
     !
+    CHARACTER(LEN = 100), INTENT(IN) :: dvscf_dir
+    !! directory for .dvscf and .dyn files (wannier interpolation)
+    REAL(KIND = DP), INTENT(out) :: ifc(nqc1, nqc2, nqc3, 3, 3, nat, nat)
+    !! Interatomic force constant in real space
+    REAL(KIND = DP), INTENT(out) :: epsi(3, 3)
+    !! dielectric constant tensor
+    REAL(KIND = DP), INTENT(out) :: zstar(3, 3, nat)
+    !! effective charges tensor
+    !
     ! Local variables
     LOGICAL :: lpolar_
     !! Polar flag
@@ -748,6 +859,8 @@
     ! (i.e. the rotation axis is (Ox) if axis='1', (Oy) if axis='2' and (Oz) if
     ! axis='3')
     !
+    IF (asr == 'none') RETURN
+    !
     IF ((asr /= 'simple') .AND. (asr /= 'crystal') .AND. (asr /= 'one-dim') .AND. (asr /= 'zero-dim')) THEN
       CALL errore('set_asr','invalid Acoustic Sum Rule:' // asr, 1)
     ENDIF
@@ -1413,7 +1526,7 @@
     !------------------------------------------------------------------------------
     !
     !-------------------------------------------------------------
-    SUBROUTINE readdvscf(dvscf, recn, iq, nqc)
+    SUBROUTINE readdvscf(dvscf_dir, dvscf, recn, iq, nqc)
     !-------------------------------------------------------------
     !!
     !! Open dvscf files as direct access, read, and close again
@@ -1429,13 +1542,14 @@
     USE io_files,  ONLY : prefix
     USE units_ph,  ONLY : lrdrho
     USE fft_base,  ONLY : dfftp
-    USE epwcom,    ONLY : dvscf_dir
     USE io_var,    ONLY : iudvscf
     USE low_lvl,   ONLY : set_ndnmbr
     USE noncollin_module, ONLY : nspin_mag
     !
     IMPLICIT NONE
     !
+    CHARACTER(LEN = 100), INTENT(IN) :: dvscf_dir
+    !! directory for .dvscf and .dyn files (wannier interpolation)
     INTEGER, INTENT(in) :: recn
     !! perturbation number
     INTEGER, INTENT(in) :: iq
@@ -1495,7 +1609,7 @@
     !-------------------------------------------------------------
     !
     !-------------------------------------------------------------
-    SUBROUTINE readint3paw(int3paw, recn, iq, nqc)
+    SUBROUTINE readint3paw(dvscf_dir, int3paw, recn, iq, nqc)
     !-------------------------------------------------------------
     !!
     !! Open int3paw files as direct access, read, and close again
@@ -1506,7 +1620,6 @@
     USE kinds,            ONLY : DP
     USE io_files,         ONLY : prefix
     USE units_ph,         ONLY : lint3paw
-    USE epwcom,           ONLY : dvscf_dir
     USE io_var,           ONLY : iuint3paw
     USE low_lvl,          ONLY : set_ndnmbr
     USE uspp_param,       ONLY : nhm
@@ -1515,6 +1628,8 @@
     !
     IMPLICIT NONE
     !
+    CHARACTER(LEN = 100), INTENT(IN) :: dvscf_dir
+    !! directory for .dvscf and .dyn files (wannier interpolation)
     INTEGER, INTENT(in) :: recn
     !! perturbation number
     INTEGER, INTENT(in) :: iq
diff --git a/EPW/src/io_var.f90 b/EPW/src/io_var.f90
index bf45c62af..06c570faf 100644
--- a/EPW/src/io_var.f90
+++ b/EPW/src/io_var.f90
@@ -24,11 +24,13 @@
             iua2ffil, iudosfil, iufillambda, iuqdos, iufe, iufilker, iuquad,  &
             iufilgap, iospectral_sup, iua2ftrfil, iufilgapFS, iufillambdaFS,  &
             iospectral_cum, iuwanep, iuwane, iunukk, iudvscf, iuqpeig, iures, &
-            iuint3paw
+            iuint3paw, iudipole
   PUBLIC :: epwdata, iundmedata, iunvmedata, iunksdata, iudyn, iukgmap, iuepb, &
             iufilfreq, iufilegnv, iufileph, iufilkqmap, iunpattern, iufilmu_q, &
             iufilikmap, iueig, iunepmatwp, iunepmatwe, iunkf, iunqf, iufilFS,  &
-            iufileig, iukmap, crystal, iunifc, iunimem, iunepmatwp2
+            iufileig, iukmap, crystal, iunifc, iunimem, iunepmatwp2,           &
+            iunepmatwec, iunepmatwex, iunepmatwpc, iunepmatwpc2, iunepmatwpx,  &
+            iunepmatwpx2, iunwigner
   PUBLIC :: iuwinfil, iun_plot, iuprojfil, iudecayH, iudecayP, &
             iudecaydyn, iudecayv, iunnkp, iuamn, iummn, iubvec
   PUBLIC :: iufilsigma, iufilseebeck, iufilkappael, iufilkappa, iufilscatt_rate,   &
@@ -70,6 +72,7 @@
                                    ! [specfun_cum##.elself]
   INTEGER :: iunukk          = 77  ! Unit with rotation matrix U(k) from wannier code
   INTEGER :: iuquad          = 78  ! Unit to read the quadrupole tensor from file
+  INTEGER :: iudipole        = 79  ! Unit to read the Born effective charges from file
   INTEGER :: iudvscf         = 80  ! Unit for the dvscf_q file
   INTEGER :: iudyn           = 81  ! Unit for the dynamical matrix file
   INTEGER :: iufilkqmap      = 82  ! Map of k+q
@@ -128,6 +131,13 @@
   INTEGER :: iuqpeig         = 144  ! Reading quasi-particle eigenenergies from file
   INTEGER :: iunpattern      = 145  ! Unit for reading the pattern files.
   INTEGER :: iufilFS         = 146  ! Unit for Fermi surface files
+  INTEGER :: iunepmatwpc     = 147  ! The unit with the e-ph matrix in Wannier-Wannier representation (cDFPT)
+  INTEGER :: iunepmatwpx     = 148  ! The unit with the e-ph matrix in Wannier-Wannier representation (extra DFPT)
+  INTEGER :: iunepmatwec     = 149  ! The unit with the e-ph matrix in Wannier-Bloch representation (cDPFT)
+  INTEGER :: iunepmatwex     = 150  ! The unit with the e-ph matrix in Wannier-Bloch representation (extra DPFT)
+  INTEGER :: iunepmatwpc2    = 151  ! Opening the epmatwp file (cDFPT)
+  INTEGER :: iunepmatwpx2    = 152  ! Opening the epmatwp file (extra DFPT)
+  INTEGER :: iunwigner       = 153  ! Wigner-Seitz lattice vectors corresponding to epmatwp file
   !
   ! Output quantites related to Wannier (201-250)
   !
diff --git a/EPW/src/printing.f90 b/EPW/src/printing.f90
index c813a0dd0..a835617e4 100644
--- a/EPW/src/printing.f90
+++ b/EPW/src/printing.f90
@@ -16,7 +16,7 @@
   CONTAINS
     !
     !-----------------------------------------------------------------------
-    SUBROUTINE print_gkk(iq)
+    SUBROUTINE print_gkk(iq, epf17, wf, totq)
     !-----------------------------------------------------------------------
     !!
     !! Print the |g| vertex for all n,n' and modes in meV and do average
@@ -28,7 +28,7 @@
     USE modes,         ONLY : nmodes
     USE epwcom,        ONLY : nbndsub
     USE elph2,         ONLY : etf, ibndmin, nkqf, xqf, nbndfst,    &
-                              nkf, epf17, xkf, nkqtotf, wf, nktotf
+                              nkf, xkf, nkqtotf, nktotf
     USE constants_epw, ONLY : ryd2mev, ryd2ev, two, zero
     USE mp,            ONLY : mp_barrier, mp_sum
     USE mp_global,     ONLY : inter_pool_comm
@@ -41,6 +41,12 @@
     !
     INTEGER, INTENT(in) :: iq
     !! Current q-point index
+    COMPLEX(KIND = DP), INTENT(in) :: epf17(nbndfst, nbndfst, nmodes, nkf)
+    !! full ep matrix in bloch rep stored in mem
+    INTEGER, INTENT(in) :: totq
+    !! Total number of q-points in selecq.fmt
+    REAL(KIND = DP), INTENT(in) :: wf(nmodes, totq)
+    ! interpolated eigenfrequencies
     !
     ! Local variables
     INTEGER :: lower_bnd
@@ -1021,22 +1027,21 @@
     !-----------------------------------------------------------------------
     !
     !-----------------------------------------------------------------------
-    SUBROUTINE plot_band()
+    SUBROUTINE plot_band_elec()
     !-----------------------------------------------------------------------
     !!
-    !! This routine writes output files for phonon dispersion and band structure
+    !! This routine writes the output file for the electronic band structure
     !! SP : Modified so that it works with the current plotband.x of QE 5
     !!
     USE kinds,         ONLY : DP
     USE cell_base,     ONLY : at, bg
-    USE modes,         ONLY : nmodes
-    USE epwcom,        ONLY : nbndsub, filqf, filkf
-    USE elph2,         ONLY : etf, nkf, nqtotf, wf, xkf, xqf, nkqtotf, nktotf
-    USE constants_epw, ONLY : ryd2mev, ryd2ev, zero
-    USE io_var,        ONLY : iufilfreq, iufileig
+    USE epwcom,        ONLY : nbndsub, filkf
+    USE elph2,         ONLY : etf, nkf, xkf, nkqtotf, nktotf
+    USE constants_epw, ONLY : ryd2ev, zero
+    USE io_var,        ONLY : iufileig
     USE elph2,         ONLY : nkqf
     USE io_global,     ONLY : ionode_id
-    USE mp,            ONLY : mp_barrier, mp_sum
+    USE mp,            ONLY : mp_barrier
     USE mp_global,     ONLY : inter_pool_comm, my_pool_id
     USE poolgathering, ONLY : poolgather2
     !
@@ -1051,10 +1056,6 @@
     !! Index for the q-point
     INTEGER :: ibnd
     !! Band index
-    INTEGER :: imode
-    !! Mode index
-    INTEGER :: iq
-    !! Global q-point index
     INTEGER :: ierr
     !! Error status
     REAL(KIND = DP) :: dist
@@ -1068,42 +1069,6 @@
     REAL(KIND = DP), ALLOCATABLE :: etf_all(:, :)
     !! Eigenenergies on the full k grid (all pools)
     !
-    IF (filqf /= ' ') THEN
-      !
-      IF (my_pool_id == ionode_id) THEN
-        !
-        OPEN(iufilfreq, FILE = "phband.freq", FORM = 'formatted')
-        WRITE(iufilfreq, '(" &plot nbnd=", i4, ", nks=", i6, " /")') nmodes, nqtotf
-        !
-        ! crystal to cartesian coordinates
-        CALL cryst_to_cart(nqtotf, xqf, bg, 1)
-        !
-        dist  = zero
-        dprev = zero
-        dcurr = zero
-        DO iq = 1, nqtotf
-          !
-          IF (iq /= 1) THEN
-            dist = DSQRT((xqf(1, iq) - xqf(1, iq - 1)) * (xqf(1, iq) - xqf(1, iq - 1)) &
-                       + (xqf(2, iq) - xqf(2, iq - 1)) * (xqf(2, iq) - xqf(2, iq - 1)) &
-                       + (xqf(3, iq) - xqf(3, iq - 1)) * (xqf(3, iq) - xqf(3, iq - 1)))
-          ELSE
-            dist = zero
-          ENDIF
-          dcurr = dprev + dist
-          dprev = dcurr
-          WRITE(iufilfreq, '(10x, 3f10.6)') xqf(:, iq)
-          WRITE(iufilfreq, '(1000f14.4)') (wf(imode, iq) * ryd2mev, imode = 1, nmodes)
-          !
-        ENDDO
-        CLOSE(iufilfreq)
-        !
-        ! back from cartesian to crystal coordinates
-        CALL cryst_to_cart(nqtotf, xqf, at, -1)
-        !
-      ENDIF
-    ENDIF ! filqf
-    !
     IF (filkf /= ' ') THEN
       !
       DO ik = 1, nkf
@@ -1175,7 +1140,84 @@
     RETURN
     !
     !----------------------------------------------------------------------------
-    END SUBROUTINE plot_band
+    END SUBROUTINE plot_band_elec
+    !----------------------------------------------------------------------------
+    !
+    !-----------------------------------------------------------------------
+    SUBROUTINE plot_band_phon(filename, wf)
+    !-----------------------------------------------------------------------
+    !!
+    !! This routine writes output files for phonon dispersions
+    !! SP : Modified so that it works with the current plotband.x of QE 5
+    !!
+    USE kinds,         ONLY : DP
+    USE cell_base,     ONLY : at, bg
+    USE epwcom,        ONLY : filqf
+    USE elph2,         ONLY : etf, nkf, nqtotf, xqf
+    USE constants_epw, ONLY : ryd2mev, zero
+    USE io_var,        ONLY : iufilfreq
+    USE io_global,     ONLY : ionode_id
+    USE mp_global,     ONLY : my_pool_id
+    !
+    IMPLICIT NONE
+    !
+    CHARACTER(LEN = *), INTENT(in) :: filename
+    !! File name, typically 'phband.freq'
+    REAL(KIND = DP), INTENT(in) :: wf(:, :)
+    !! Interpolated eigenfrequencies
+    !
+    ! Local variables
+    INTEGER :: imode
+    !! Mode index
+    INTEGER :: iq
+    !! Global q-point index
+    REAL(KIND = DP) :: dist
+    !! Distance from G-point
+    REAL(KIND = DP) :: dprev
+    !! Previous distance
+    REAL(KIND = DP) :: dcurr
+    !! Current distance
+    !
+    IF (filqf /= ' ') THEN
+      !
+      IF (my_pool_id == ionode_id) THEN
+        !
+        OPEN(iufilfreq, FILE = TRIM(filename), FORM = 'formatted')
+        WRITE(iufilfreq, '(" &plot nbnd=", i4, ", nks=", i6, " /")') SIZE(wf, 1), nqtotf
+        !
+        ! crystal to cartesian coordinates
+        CALL cryst_to_cart(nqtotf, xqf, bg, 1)
+        !
+        dist  = zero
+        dprev = zero
+        dcurr = zero
+        DO iq = 1, nqtotf
+          !
+          IF (iq /= 1) THEN
+            dist = DSQRT((xqf(1, iq) - xqf(1, iq - 1)) * (xqf(1, iq) - xqf(1, iq - 1)) &
+                       + (xqf(2, iq) - xqf(2, iq - 1)) * (xqf(2, iq) - xqf(2, iq - 1)) &
+                       + (xqf(3, iq) - xqf(3, iq - 1)) * (xqf(3, iq) - xqf(3, iq - 1)))
+          ELSE
+            dist = zero
+          ENDIF
+          dcurr = dprev + dist
+          dprev = dcurr
+          WRITE(iufilfreq, '(10x, 3f10.6)') xqf(:, iq)
+          WRITE(iufilfreq, '(1000(10es14.6e2, :, /))') (wf(imode, iq) * ryd2mev, imode = 1, SIZE(wf, 1))
+          !
+        ENDDO
+        CLOSE(iufilfreq)
+        !
+        ! back from cartesian to crystal coordinates
+        CALL cryst_to_cart(nqtotf, xqf, at, -1)
+        !
+      ENDIF
+    ENDIF ! filqf
+    !
+    RETURN
+    !
+    !----------------------------------------------------------------------------
+    END SUBROUTINE plot_band_phon
     !----------------------------------------------------------------------------
     !
     !-----------------------------------------------------------------------
diff --git a/EPW/src/rigid_epw.f90 b/EPW/src/rigid_epw.f90
index 7d9d5d540..09c8dd4e4 100644
--- a/EPW/src/rigid_epw.f90
+++ b/EPW/src/rigid_epw.f90
@@ -118,7 +118,7 @@
     !--------------------------------------------------------------------------
     !
     !-----------------------------------------------------------------------
-    SUBROUTINE rgd_blk(nqc1, nqc2, nqc3, nat, dyn, q, tau, epsil, zeu, signe)
+    SUBROUTINE rgd_blk(nqc1, nqc2, nqc3, nat, dyn, q, tau, lpolar, epsil, zeu, Qmat, signe)
     !-----------------------------------------------------------------------
     !! This is adapted from QE PH/rigid.f90
     !!
@@ -135,18 +135,19 @@
     !! SP: 11/2019 - Addition of system_2d (we assume z is the vacuum direction).
     !! SP: 08/2020 - Restoration of nrx and parallelization.
     !! SP: 04/2021 - Addition of quadrupoles
+    !! SP: 05/2021 - Addition of out-of-plane 2d electrostatic with L
     !!
     USE kinds,         ONLY : DP
-    USE constants_epw, ONLY : pi, fpi, e2
+    USE constants_epw, ONLY : pi, fpi, e2, twopi
     USE cell_base,     ONLY : bg, omega, alat
     USE constants_epw, ONLY : eps6, ci, zero, czero, twopi, eps8
-    USE io_global,     ONLY : ionode_id
+    USE io_global,     ONLY : ionode_id, stdout
     USE mp_world,      ONLY : mpime
     USE mp_global,     ONLY : world_comm
     USE division,      ONLY : para_bounds
     USE mp,            ONLY : mp_bcast, mp_sum
-    USE epwcom,        ONLY : lpolar, system_2d
-    USE elph2,         ONLY : area, Qmat
+    USE epwcom,        ONLY : system_2d, L, perp
+    USE elph2,         ONLY : area
     !
     IMPLICIT NONE
     !
@@ -160,10 +161,14 @@
     !! Number of atoms
     REAL(KIND = DP), INTENT(in) :: q(3)
     !! q-vector from the full coarse or fine grid.
+    LOGICAL, INTENT(in) :: lpolar
+    !! if .TRUE. enable the correct Wannier interpolation in the case of polar material
     REAL(KIND = DP), INTENT(in) :: epsil(3, 3)
     !! dielectric constant tensor
     REAL(KIND = DP), INTENT(inout) :: zeu(3, 3, nat)
     !! effective charges tensor
+    REAL(KIND = DP), INTENT(in) :: Qmat(nat, 3, 3, 3)
+    !! Quadrupole tensor
     REAL(KIND = DP), INTENT(in) :: signe
     !! signe=+/-1.0 ==> add/subtract rigid-ion term
     REAL(KIND = DP), INTENT(in) :: tau(3, nat)
@@ -172,6 +177,8 @@
     !! Dynamical matrix
     !
     ! Local variables
+    LOGICAL :: criteria
+    !! Criteria to neglect components
     INTEGER :: na
     !! Atom index 1
     INTEGER :: nb
@@ -222,6 +229,34 @@
     !! Q * G
     REAL(KIND = DP) :: c
     !! vacuum size (supercell length along the z direction) in case of 2D
+    REAL(KIND = DP) :: f
+    !! Envelope function
+    REAL(KIND = DP) :: qnorm
+    !! Norm of (G+q)
+    REAL(KIND = DP) :: alpha_para
+    !! Polarizability in plane
+    REAL(KIND = DP) :: alpha_perp
+    !! Polarizability out of plane
+    REAL(KIND = DP) :: epsilon_para
+    !! Dielectic function in plane
+    REAL(KIND = DP) :: epsilon_perp
+    !! Dielectric function out of plane
+    COMPLEX(KIND = DP) :: zag_para(3)
+    !! Z * G in-plane
+    COMPLEX(KIND = DP) :: zag_perp(3)
+    !! Z * G out of plane
+    COMPLEX(KIND = DP) :: zbg_para(3)
+    !! Z * G in-plane
+    COMPLEX(KIND = DP) :: zbg_perp(3)
+    !! Z * G out of plane
+    COMPLEX(KIND = DP) :: zcg_para(3)
+    !! Z * G in-plane
+    COMPLEX(KIND = DP) :: zcg_perp(3)
+    !! Z * G out of plane
+    COMPLEX(KIND = DP) :: fnat_para(3)
+    !! Z * G * cos(arg) in plane
+    COMPLEX(KIND = DP) :: fnat_perp(3)
+    !! Z * G * cos(arg) out of plane
     COMPLEX(KIND = DP) :: fnat(3)
     !! Z with \delta_kk' summed
     COMPLEX(KIND = DP) :: qnat(3)
@@ -258,11 +293,23 @@
     !
     IF (ABS(ABS(signe) - 1.0) > eps6) CALL errore('rgd_blk', ' wrong value for signe ', 1)
     !
-    IF (system_2d) THEN
-      ! Vacuum size in Bohr unit
-      c = alat / bg(3, 3)
+    ! Vacuum size in Bohr unit
+    c = alat / bg(3, 3)
+    qnorm = SQRT(q(1)**2 + q(2)**2 + q(3)**2)
+    IF (system_2d .AND. L > 0.001 .AND. qnorm < 0.00001) THEN
+      WRITE(stdout, *) '     In-plane polarizability in cartesian axis'
+      WRITE(stdout, *) '     ', (epsil(1, 1) - 1.0) * c / fpi, '  ',epsil(1, 2) * c / fpi
+      WRITE(stdout, *) '     ', epsil(2, 1) * c / fpi, '  ',(epsil(2, 2) - 1.0) * c / fpi
+      WRITE(stdout, *) '     Out-of-plane polarizability in cartesian axis ',&
+                                (epsil(3, 3) - 1.0) * c / fpi
+      WRITE(stdout, *) ' '
+      !
+      ! (e^2 * 2\pi) / Area
+      fac = (signe * e2 * twopi) * (c / omega)
+      !
+    ELSEIF (system_2d) THEN
       ! (e^2 * 2\pi) / Area
-      fac = (signe * e2 * twopi) / area
+      fac = (signe * e2 * twopi) * (c / omega)
       ! Effective screening length
       ! reff = (epsil - 1) * c/2
       reff(:, :) = zero
@@ -330,85 +377,162 @@
       gg(2) = (m1 * bg(2, 1) + m2 * bg(2, 2) + m3 * bg(2,3)) * (twopi / alat)
       gg(3) = (m1 * bg(3, 1) + m2 * bg(3, 2) + m3 * bg(3,3)) * (twopi / alat)
       !
-      IF (system_2d) THEN
+      IF (system_2d .AND. L > 0.001) THEN
+        geg = gg(1)**2 + gg(2)**2
+        qnorm = SQRT(geg)
+        f = 1.0 - TANH(qnorm * L * 0.5)
+        alpha_para = (gg(1) * (gg(1) * (epsil(1, 1) - 1.0) + gg(2) * epsil(2, 1)) + &
+                      gg(2) * (gg(1) * epsil(1, 2) + gg(2) * (epsil(2, 2) - 1.0))) * c / fpi
+        alpha_perp = (epsil(3, 3) - 1.0) * c / fpi
+        criteria = geg > zero
+        IF (criteria) THEN
+          epsilon_para = 1.0 + twopi * f *  alpha_para / qnorm
+          epsilon_perp = 1.0 - twopi * qnorm * f * alpha_perp
+        ENDIF
+      ELSEIF (system_2d) THEN
         geg = gg(1)**2 + gg(2)**2 + gg(3)**2
         grg = zero
         IF (gg(1)**2 + gg(2)**2 > eps8) THEN
           grg = gg(1) * reff(1, 1) * gg(1) + gg(1) * reff(1, 2) * gg(2) + gg(2) * reff(2, 1) * gg(1) + gg(2) * reff(2, 2) * gg(2)
           grg = grg / (gg(1)**2 + gg(2)**2)
         ENDIF
+        criteria = geg > 0.0d0 .AND. geg / (metric * alph * 4.0d0) < gmax
       ELSE
-        !
         geg = (gg(1) * (epsil(1, 1) * gg(1) + epsil(1, 2) * gg(2) + epsil(1, 3) * gg(3)) + &
                gg(2) * (epsil(2, 1) * gg(1) + epsil(2, 2) * gg(2) + epsil(2, 3) * gg(3)) + &
                gg(3) * (epsil(3, 1) * gg(1) + epsil(3, 2) * gg(2) + epsil(3, 3) * gg(3)))
+        criteria = geg > 0.0d0 .AND. geg / (metric * alph * 4.0d0) < gmax
       ENDIF
       !
-      IF (geg > 0.0d0 .AND. geg / (metric * alph * 4.0d0) < gmax) THEN
+      IF (criteria) THEN
         !
-        IF (system_2d) THEN
-          facgd = fac * EXP(-geg / (metric * alph * 4.0d0)) / SQRT(geg) / (1.0 + grg * SQRT(geg))
+        IF (system_2d .AND. L > 0.001) THEN
+          facgd = fac * f / qnorm
+        ELSEIF (system_2d) THEN
+          facgd = fac * EXP(-geg / (metric * alph * 4.0d0)) / (SQRT(geg) * (1.0 + grg * SQRT(geg)))
         ELSE
           facgd = fac * EXP(-geg / (metric * alph * 4.0d0)) / geg
         ENDIF
         !
-        DO na = 1, nat
-          zag(:) = zero
-          DO i = 1, 3
-            DO ipol = 1, 3
-              zag(i) = zag(i) + gg(ipol) * zeu(ipol, i, na)
-            ENDDO
-          ENDDO
-          !
-          qag(:) = zero
-          DO i = 1, 3
-            DO ipol = 1, 3
-              DO jpol = 1, 3
-                qag(i) = qag(i) + gg(ipol) * gg(jpol) * Qmat(na, i, ipol, jpol)
+        IF (system_2d .AND. L > 0.001) THEN
+          DO na = 1, nat
+            zag_para(:) = zero
+            zag_perp(:) = zero
+            DO i = 1, 3
+              ! Dipole
+              DO ipol = 1, 2
+                zag_para(i) = zag_para(i) + gg(ipol) * zeu(ipol, i, na)
+              ENDDO
+              zag_perp(i) = qnorm * zeu(3, i, na)
+              !
+              ! quadrupole
+              DO ipol = 1, 2
+                DO jpol = 1, 2
+                  zag_para(i) = zag_para(i) - 0.5 * ci *  gg(ipol) * gg(jpol) * Qmat(na, i, ipol, jpol)
+                ENDDO
+              ENDDO
+              zag_para(i) = zag_para(i) + 0.5 * ci * Qmat(na, i, 3, 3) * qnorm * qnorm
+              DO ipol = 1, 2
+                zag_perp(i) = zag_perp(i) - ci * qnorm * gg(ipol) * Qmat(na, i, 3, ipol)
               ENDDO
             ENDDO
-          ENDDO
-          !
-          fnat(:) = zero
-          qnat(:) = zero
-          DO nb = 1, nat
-            arg = alat * (gg(1) * (tau(1, na) - tau(1, nb)) + &
-                          gg(2) * (tau(2, na) - tau(2, nb)) + &
-                          gg(3) * (tau(3, na) - tau(3, nb)))
-            ! Dipole-dipole
-            zcg(:) = zero
-            DO j = 1, 3 ! Cartesian direction alpha
-              DO jpol = 1, 3 !
-                zcg(j) = zcg(j) + gg(jpol) * zeu(jpol, j, nb)
+            fnat_para(:) = czero
+            fnat_perp(:) = czero
+            DO nb = 1, nat
+              ! alat is needed to express tau in Bohr
+              arg = alat * (gg(1) * (tau(1, na) - tau(1, nb)) + &
+                            gg(2) * (tau(2, na) - tau(2, nb)))
+              zcg_para(:) = czero
+              zcg_perp(:) = czero
+              DO i = 1, 3
+                ! Dipole
+                DO ipol = 1, 2
+                  zcg_para(i) = zcg_para(i) + gg(ipol) * zeu(ipol, i, nb)
+                ENDDO
+                zcg_perp(i) = qnorm * zeu(3, i, nb)
+                !
+                ! quadrupole
+                DO ipol = 1, 2
+                  DO jpol = 1, 2
+                    zcg_para(i) = zcg_para(i) - 0.5 * ci * gg(ipol) * gg(jpol) * Qmat(nb, i, ipol, jpol)
+                  ENDDO
+                ENDDO
+                zcg_para(i) = zcg_para(i) + 0.5 * ci * Qmat(nb, i, 3, 3) * qnorm * qnorm
+                DO ipol = 1, 2
+                  zcg_perp(i) = zcg_perp(i) - ci * qnorm * gg(ipol) * Qmat(nb, i, 3, ipol)
+                ENDDO
+              ENDDO ! i
+              fnat_para(:) = fnat_para(:) + zcg_para(:) * CMPLX(COS(arg), SIN(arg), KIND=DP)
+              fnat_perp(:) = fnat_perp(:) + zcg_perp(:) * CMPLX(COS(arg), SIN(arg), KIND=DP)
+            ENDDO !nb
+            DO j = 1, 3
+              DO i = 1, 3
+                dyn_tmp((na - 1) * 3 + i, (na - 1) * 3 + j) = dyn_tmp((na - 1) * 3 + i, (na - 1) * 3 + j) - facgd * &
+                   (CONJG(zag_para(i)) * fnat_para(j)) / epsilon_para
+                IF (perp) dyn_tmp((na - 1) * 3 + i, (na - 1) * 3 + j) = dyn_tmp((na - 1) * 3 + i, (na - 1) * 3 + j) + facgd * &
+                   (CONJG(zag_perp(i)) * fnat_perp(j)) / epsilon_perp
+              ENDDO ! i
+            ENDDO ! j
+          ENDDO ! nat
+        ELSE
+          DO na = 1, nat
+            zag(:) = zero
+            DO i = 1, 3
+              DO ipol = 1, 3
+                zag(i) = zag(i) + gg(ipol) * zeu(ipol, i, na)
               ENDDO
-              fnat(j) = fnat(j) + zcg(j) * CMPLX(COS(arg), SIN(arg), KIND = DP)
             ENDDO
             !
-            qcg(:) = zero
-            DO j = 1, 3 ! Cartesian direction alpha
-              DO jpol = 1, 3
-                DO kpol = 1, 3
-                  qcg(j) = qcg(j) + gg(jpol) * gg(kpol) *  Qmat(nb, j, jpol, kpol)
+            qag(:) = zero
+            DO i = 1, 3
+              DO ipol = 1, 3
+                DO jpol = 1, 3
+                  qag(i) = qag(i) + gg(ipol) * gg(jpol) * Qmat(na, i, ipol, jpol)
                 ENDDO
               ENDDO
-              qnat(j) = qnat(j) + qcg(j) * CMPLX(COS(arg), SIN(arg), KIND = DP)
             ENDDO
             !
-          ENDDO ! nb
-          DO j = 1, 3
-            DO i = 1, 3
+            fnat(:) = zero
+            qnat(:) = zero
+            DO nb = 1, nat
+              arg = alat * (gg(1) * (tau(1, na) - tau(1, nb)) + &
+                            gg(2) * (tau(2, na) - tau(2, nb)) + &
+                            gg(3) * (tau(3, na) - tau(3, nb)))
               ! Dipole-dipole
-              Qdd = zag(i) * fnat(j)
-              ! Dipole-quad
-              Qdq = 0.5d0 * (zag(i) * qnat(j) - fnat(i) * qag(i))
-              ! Quad-quad
-              Qqq = 0.25d0 * qag(i) * qnat(j)
+              zcg(:) = zero
+              DO j = 1, 3 ! Cartesian direction alpha
+                DO jpol = 1, 3 !
+                  zcg(j) = zcg(j) + gg(jpol) * zeu(jpol, j, nb)
+                ENDDO
+                fnat(j) = fnat(j) + zcg(j) * CMPLX(COS(arg), SIN(arg), KIND = DP)
+              ENDDO
               !
-              dyn_tmp((na - 1) * 3 + i, (na - 1) * 3 + j) = dyn_tmp((na - 1) * 3 + i, (na - 1) * 3 + j) &
-                                           - facgd * (Qdd + ci * Qdq + Qqq)
-            ENDDO ! i
-          ENDDO ! j
-        ENDDO ! nat
+              qcg(:) = zero
+              DO j = 1, 3 ! Cartesian direction alpha
+                DO jpol = 1, 3
+                  DO kpol = 1, 3
+                    qcg(j) = qcg(j) + gg(jpol) * gg(kpol) *  Qmat(nb, j, jpol, kpol)
+                  ENDDO
+                ENDDO
+                qnat(j) = qnat(j) + qcg(j) * CMPLX(COS(arg), SIN(arg), KIND = DP)
+              ENDDO
+              !
+            ENDDO ! nb
+            DO j = 1, 3
+              DO i = 1, 3
+                ! Dipole-dipole
+                Qdd = zag(i) * fnat(j)
+                ! Dipole-quadrupole
+                Qdq = 0.5d0 * (zag(i) * qnat(j) - fnat(i) * qag(i))
+                ! Quadrupole-quadrupole
+                Qqq = 0.25d0 * qag(i) * qnat(j)
+                !
+                dyn_tmp((na - 1) * 3 + i, (na - 1) * 3 + j) = dyn_tmp((na - 1) * 3 + i, (na - 1) * 3 + j) &
+                                             - facgd * (Qdd + ci * Qdq + Qqq)
+              ENDDO ! i
+            ENDDO ! j
+          ENDDO ! nat
+        ENDIF ! system_2d .AND. L > 0.001
       ENDIF ! geg
       !
       ! Case q =/ 0
@@ -416,76 +540,156 @@
       gg(2) = gg(2) + q(2) * (twopi / alat)
       gg(3) = gg(3) + q(3) * (twopi / alat)
       !
-      IF (system_2d) THEN
+      IF (system_2d .AND. L > 0.001) THEN
+        geg = gg(1)**2 + gg(2)**2
+        qnorm = SQRT(geg)
+        f = 1.0 - TANH(qnorm * L * 0.5)
+        alpha_para = (gg(1) * (gg(1) * (epsil(1, 1) - 1.0) + gg(2) * epsil(2, 1))  + &
+                      gg(2) * (gg(1) * epsil(1, 2) + gg(2) * (epsil(2, 2) - 1.0))) * c / fpi
+        alpha_perp = (epsil(3, 3) - 1.0) * c / fpi
+        criteria = geg > zero
+        IF (criteria) THEN
+          epsilon_para = 1.0 + twopi * f *  alpha_para / qnorm
+          epsilon_perp = 1.0 - twopi * qnorm * f * alpha_perp
+        ENDIF
+      ELSEIF (system_2d) THEN
         geg = gg(1)**2 + gg(2)**2 + gg(3)**2
         grg = zero
         IF (gg(1)**2 + gg(2)**2 > eps8) THEN
           grg = gg(1) * reff(1, 1) * gg(1) + gg(1) * reff(1, 2) * gg(2) + gg(2) * reff(2, 1) * gg(1) + gg(2) * reff(2, 2) * gg(2)
           grg = grg / (gg(1)**2 + gg(2)**2)
         ENDIF
+        criteria = geg > zero .AND. geg / (metric * alph * 4.0d0) < gmax
       ELSE
         geg = (gg(1) * (epsil(1, 1) * gg(1) + epsil(1, 2) * gg(2) + epsil(1, 3) * gg(3)) + &
                gg(2) * (epsil(2, 1) * gg(1) + epsil(2, 2) * gg(2) + epsil(2, 3) * gg(3)) + &
                gg(3) * (epsil(3, 1) * gg(1) + epsil(3, 2) * gg(2) + epsil(3, 3) * gg(3)))
+        criteria = geg > zero .AND. geg / (metric * alph * 4.0d0) < gmax
       ENDIF
       !
-      IF (geg > 0.0d0 .AND. geg / (metric * alph * 4.0d0) < gmax) THEN
+      IF (criteria) THEN
         !
-        IF (system_2d) THEN
+        IF (system_2d .AND. L > 0.001) THEN
+          facgd = fac * f / qnorm
+        ELSEIF (system_2d) THEN
           facgd = fac * EXP(-geg / (metric * alph * 4.0d0)) / (SQRT(geg) * (1.0 + grg * SQRT(geg)))
         ELSE
           facgd = fac * EXP(-geg / (metric * alph * 4.0d0)) / geg
         ENDIF
         !
-        DO nb = 1, nat ! kappa
-          DO na = 1, nat ! kappa'
-            arg = alat * (gg(1) * (tau(1, na) - tau(1 ,nb)) + &
-                          gg(2) * (tau(2, na) - tau(2, nb)) + &
-                          gg(3) * (tau(3, na) - tau(3, nb)) )
-            !
-            facg = facgd * CMPLX(COS(arg), SIN(arg), DP)
+        IF (system_2d .AND. L > 0.001) THEN
+          DO nb = 1, nat
+            zbg_para(:) = czero
+            zbg_perp(:) = czero
+            DO i = 1, 3
+              ! Dipole
+              DO ipol = 1, 2
+                zbg_para(i) = zbg_para(i) + gg(ipol) * zeu(ipol, i, nb)
+              ENDDO
+              zbg_perp(i) = qnorm * zeu(3, i, nb)
+              !
+              ! Quadrupole
+              DO ipol = 1, 2
+                DO jpol = 1, 2
+                  zbg_para(i) = zbg_para(i) - 0.5 * ci *  gg(ipol) * gg(jpol) * Qmat(nb, i, ipol, jpol)
+                ENDDO
+              ENDDO
+              zbg_para(i) = zbg_para(i) + 0.5 * ci * Qmat(nb, i, 3, 3) * qnorm * qnorm
+              !
+              DO ipol = 1, 2
+                zbg_perp(i) = zbg_perp(i) - ci * qnorm * gg(ipol) * Qmat(nb, i, 3, ipol)
+              ENDDO
+            ENDDO ! i
             !
-            DO j = 1, 3 ! Cartesian direction alpha
-              DO i = 1, 3 ! Carestian direction beta
-                ! Dipole - dipole term
-                Qdd = zero
-                DO ipol = 1, 3
-                  DO jpol = 1, 3
-                    Qdd = Qdd + gg(ipol) * zeu(ipol, j, nb) * gg(jpol) * zeu(jpol, i, na)
-                  ENDDO
+            DO na = 1, nat
+              ! alat is needed to express tau in Bohr unit
+              arg = alat * (gg(1) * (tau(1, na) - tau(1, nb)) + &
+                            gg(2) * (tau(2, na) - tau(2, nb)))
+              zag_para(:) = czero
+              zag_perp(:) = czero
+              DO i = 1, 3
+                ! Dipole
+                DO ipol = 1, 2
+                  zag_para(i) = zag_para(i) + gg(ipol) * zeu(ipol, i, na)
                 ENDDO
+                zag_perp(i) = qnorm * zeu(3, i, na)
                 !
-                ! Dipole - quadrupole term
-                Qdq = zero
-                DO ipol = 1, 3
-                  DO jpol = 1, 3
-                    DO kpol = 1, 3
-                      Qdq = Qdq + 0.5 * (gg(ipol) * zeu(ipol, j, nb) * gg(jpol) * gg(kpol) * Qmat(na, i, jpol, kpol) &
-                                       - gg(ipol) * gg(jpol) * Qmat(nb, j, ipol, jpol) * gg(kpol) * zeu(kpol, i, na))
-                    ENDDO
+                ! Quadrupole
+                DO ipol = 1, 2
+                  DO jpol = 1, 2
+                    zag_para(i) = zag_para(i) - 0.5 * ci * gg(ipol) * gg(jpol) * Qmat(na, i, ipol, jpol)
                   ENDDO
                 ENDDO
+                zag_para(i) = zag_para(i) + 0.5 * ci * Qmat(na, i, 3, 3) * qnorm * qnorm
                 !
-                ! Quadrupole - quadrupole term
-                Qqq = zero
-                DO ipol = 1, 3
-                  DO jpol = 1, 3
-                    DO kpol = 1, 3
-                      DO lpol = 1, 3
-                        Qqq = Qqq + 0.25 *  gg(ipol) * gg(jpol) * Qmat(nb, j, ipol, jpol) * &
-                                            gg(kpol) * gg(lpol) * Qmat(na, i, kpol, lpol)
+                DO ipol = 1, 2
+                  zag_perp(i) = zag_perp(i) - ci * qnorm * gg(ipol) * Qmat(na, i, 3, ipol)
+                ENDDO
+              ENDDO ! i
+              !
+              facg = facgd * CMPLX(COS(arg), SIN(arg), KIND=DP)
+              DO j = 1, 3
+                DO i = 1, 3
+                  dyn_tmp((na - 1) * 3 + i, (nb - 1) * 3 + j) = dyn_tmp((na - 1) * 3 + i, (nb - 1) * 3 + j) + facg * &
+                     (CONJG(zag_para(i)) * zbg_para(j)) / epsilon_para
+                  IF (perp) dyn_tmp((na - 1) * 3 + i, (nb - 1) * 3 + j) = dyn_tmp((na - 1) * 3 + i, (nb - 1) * 3 + j) - facg * &
+                     (CONJG(zag_perp(i)) * zbg_perp(j)) / epsilon_perp
+                ENDDO ! i
+              ENDDO ! j
+            ENDDO ! na
+          ENDDO ! nb
+        ELSE ! system_2d .AND. L > 0.001
+          !
+          DO nb = 1, nat ! kappa
+            DO na = 1, nat ! kappa'
+              arg = alat * (gg(1) * (tau(1, na) - tau(1 ,nb)) + &
+                            gg(2) * (tau(2, na) - tau(2, nb)) + &
+                            gg(3) * (tau(3, na) - tau(3, nb)))
+              !
+              facg = facgd * CMPLX(COS(arg), SIN(arg), DP)
+              !
+              DO j = 1, 3 ! Cartesian direction alpha
+                DO i = 1, 3 ! Carestian direction beta
+                  ! Dipole - dipole term
+                  Qdd = zero
+                  DO ipol = 1, 3
+                    DO jpol = 1, 3
+                      Qdd = Qdd + gg(ipol) * zeu(ipol, j, nb) * gg(jpol) * zeu(jpol, i, na)
+                    ENDDO
+                  ENDDO
+                  !
+                  ! Dipole - quadrupole term
+                  Qdq = zero
+                  DO ipol = 1, 3
+                    DO jpol = 1, 3
+                      DO kpol = 1, 3
+                        Qdq = Qdq + 0.5 * (gg(ipol) * zeu(ipol, j, nb) * gg(jpol) * gg(kpol) * Qmat(na, i, jpol, kpol) &
+                                         - gg(ipol) * gg(jpol) * Qmat(nb, j, ipol, jpol) * gg(kpol) * zeu(kpol, i, na))
                       ENDDO
                     ENDDO
                   ENDDO
-                ENDDO
-                !
-                dyn_tmp((na - 1) * 3 + i, (nb - 1) * 3 + j) = dyn_tmp((na - 1) * 3 + i, (nb - 1) * 3 + j) &
-                                             + facg * (Qdd + ci * Qdq + Qqq)
-              ENDDO ! i
-            ENDDO ! j
-          ENDDO ! na
-        ENDDO ! nb
-      ENDIF
+                  !
+                  ! Quadrupole - quadrupole term
+                  Qqq = zero
+                  DO ipol = 1, 3
+                    DO jpol = 1, 3
+                      DO kpol = 1, 3
+                        DO lpol = 1, 3
+                          Qqq = Qqq + 0.25 *  gg(ipol) * gg(jpol) * Qmat(nb, j, ipol, jpol) * &
+                                              gg(kpol) * gg(lpol) * Qmat(na, i, kpol, lpol)
+                        ENDDO
+                      ENDDO
+                    ENDDO
+                  ENDDO
+                  !
+                  dyn_tmp((na - 1) * 3 + i, (nb - 1) * 3 + j) = dyn_tmp((na - 1) * 3 + i, (nb - 1) * 3 + j) &
+                                               + facg * (Qdd + ci * Qdq + Qqq)
+                ENDDO ! i
+              ENDDO ! j
+            ENDDO ! na
+          ENDDO ! nb
+        ENDIF ! system_2d .AND. L > 0.001
+      ENDIF ! criteria
     ENDDO ! mm
     !
     CALL mp_sum(dyn_tmp, world_comm)
@@ -496,7 +700,7 @@
     !-------------------------------------------------------------------------------
     !
     !-------------------------------------------------------------------------------
-    SUBROUTINE rgd_blk_epw(nqc1, nqc2, nqc3, q, uq, epmat, nmodes, epsil, zeu, bmat, signe)
+    SUBROUTINE rgd_blk_epw(nqc1, nqc2, nqc3, q, uq, epmat, nmodes, lpolar, epsil, zeu, Qmat, bmat, signe)
     !-------------------------------------------------------------------------------
     !!
     !! Compute the long range term for the e-ph vertex
@@ -526,8 +730,8 @@
     USE cell_base,     ONLY : bg, omega, alat
     USE ions_base,     ONLY : tau, nat
     USE constants_epw, ONLY : twopi, fpi, e2, ci, czero, eps12, zero, eps8
-    USE epwcom,        ONLY : shortrange, lpolar, system_2d
-    USE elph2,         ONLY : area, Qmat
+    USE epwcom,        ONLY : shortrange, system_2d, L
+    USE elph2,         ONLY : area
     USE io_global,     ONLY : stdout
     !
     IMPLICIT NONE
@@ -542,10 +746,14 @@
     !! Max number of modes
     REAL(KIND = DP), INTENT(in) :: q(3)
     !! q-vector from the full coarse or fine grid.
+    LOGICAL, INTENT(in) :: lpolar
+    !! if .TRUE. enable the correct Wannier interpolation in the case of polar material
     REAL(KIND = DP), INTENT(in) :: epsil(3, 3)
     !! dielectric constant tensor
     REAL(KIND = DP), INTENT(inout) :: zeu(3, 3, nat)
     !! effective charges tensor
+    REAL(KIND = DP), INTENT(in) :: Qmat(nat, 3, 3, 3)
+    !! Quadrupole tensor
     REAL(KIND = DP), INTENT(in) :: signe
     !! signe=+/-1.0 ==> add/subtract long range term
     COMPLEX(KIND = DP), INTENT(in) :: uq(nmodes, nmodes)
@@ -556,6 +764,8 @@
     !! Overlap matrix elements $$<U_{mk+q}|U_{nk}>$$
     !
     ! Local variables
+    LOGICAL :: criteria
+    !! Criteria to neglect components
     INTEGER :: na
     !! Atom index 1
     INTEGER :: i
@@ -589,7 +799,17 @@
     REAL(KIND = DP) :: grg
     !! G-vector * reff * G-vector
     REAL(KIND = DP) :: c
-    !! vacuum size (supercell length along the z direction) in case of 2D
+    !! vacuum size (supercell length along the z direction)
+    REAL(KIND = DP) :: f
+    !! Envelope function
+    REAL(KIND = DP) :: qnorm
+    !! Norm of (G+q)
+    REAL(KIND = DP) :: alpha_para
+    !! Polarizability in plane
+    REAL(KIND = DP) :: epsilon_para
+    !! Dielectic function in plane
+    COMPLEX(KIND = DP) :: zbg_para(3)
+    !! Z * G in-plane
     COMPLEX(KIND = DP) :: fac
     !! General prefactor
     COMPLEX(KIND = DP) :: facqd
@@ -606,11 +826,14 @@
     !
     IF(ABS(ABS(signe) - 1.0) > eps12) CALL errore('rgd_blk_epw', 'Wrong value for signe ', 1)
     !
-    IF (system_2d) THEN
-      ! Vacuum size in Bohr unit
-      c = alat / bg(3, 3)
-      ! (e^2 * 2\pi * ci) / Area
-      fac = (signe * e2 * twopi * ci) / area
+    ! Vacuum size in Bohr unit
+    c = alat / bg(3, 3)
+    IF (system_2d .AND. L > 0.001) THEN
+      ! (e^2 * 2\pi * i) / Area
+      fac = (signe * e2 * twopi * ci) * (c / omega)
+    ELSEIF (system_2d) THEN
+      ! (e^2 * 2\pi * i) / Area
+      fac = (signe * e2 * twopi * ci) * (c / omega)
       ! Effective screening length
       ! reff = (epsil - 1) * c/2
       reff(:, :) = zero
@@ -653,7 +876,17 @@
           gg(2) = (m1 * bg(2, 1) + m2 * bg(2, 2) + m3 * bg(2, 3) + q(2)) * (twopi / alat)
           gg(3) = (m1 * bg(3, 1) + m2 * bg(3, 2) + m3 * bg(3, 3) + q(3)) * (twopi / alat)
           !
-          IF (system_2d) THEN
+          IF (system_2d .AND. L > 0.001) THEN
+            qeq = gg(1)**2 + gg(2)**2
+            qnorm = SQRT(qeq)
+            f = 1.0 - TANH(qnorm * L * 0.5)
+            alpha_para = (gg(1) * (gg(1) * (epsil(1, 1) - 1.0) + gg(2) * epsil(2, 1)) + &
+                          gg(2) * (gg(1) * epsil(1, 2) + gg(2) * (epsil(2, 2) - 1.0))) * c / fpi
+            criteria = qeq > zero
+            IF (criteria) THEN
+              epsilon_para = 1.0 + twopi * f *  alpha_para / qnorm
+            ENDIF
+          ELSEIF (system_2d) THEN
             qeq = gg(1)**2 + gg(2)**2 + gg(3)**2
             grg = zero
             IF (gg(1)**2 + gg(2)**2 > eps8) THEN
@@ -661,43 +894,74 @@
                     gg(2) * reff(2, 1) * gg(1) + gg(2) * reff(2, 2) * gg(2)
               grg = grg / (gg(1)**2 + gg(2)**2)
             ENDIF
+            criteria = qeq > 0.0d0 .AND. qeq / (metric * alph * 4.0d0) < gmax
           ELSE
             qeq = (gg(1) * (epsil(1, 1) * gg(1) + epsil(1, 2) * gg(2) + epsil(1, 3) * gg(3)) + &
                    gg(2) * (epsil(2, 1) * gg(1) + epsil(2, 2) * gg(2) + epsil(2, 3) * gg(3)) + &
                    gg(3) * (epsil(3, 1) * gg(1) + epsil(3, 2) * gg(2) + epsil(3, 3) * gg(3)))
+            criteria = qeq > 0.0d0 .AND. qeq / (metric * alph * 4.0d0) < gmax
           ENDIF
-          IF (qeq > 0.0d0 .AND. qeq / (metric * alph * 4.0d0) < gmax) THEN
+          !
+          IF (criteria) THEN
             !
-            IF (system_2d) THEN
+            IF (system_2d .AND. L > 0.001) THEN
+              facqd = fac * f / qnorm
+            ELSEIF (system_2d) THEN
               facqd = fac * EXP(-qeq / (metric * alph * 4.0d0)) / (SQRT(qeq) * (1.0 + grg * SQRT(qeq)))
             ELSE
               ! facqd = fac * EXP(-qeq / (metric * alph * 4.0d0)) / qeq  <-- this is correct
               facqd = fac * EXP(-qeq * DSQRT(metric) / (metric * alph * 4.0d0)) / qeq ! <-- this is to keep as previous
             ENDIF
             !
-            DO na = 1, nat
-              arg = - alat * (gg(1) * tau(1, na) + gg(2) * tau(2, na) + gg(3) * tau(3, na))
-              facq = facqd * CMPLX(COS(arg), SIN(arg), KIND = DP)
-              ! Cartesian direction
-              DO i = 1, 3
-                zaq = zero
-                DO ipol = 1, 3
-                  zaq = zaq + gg(ipol) * zeu(ipol, i, na)
-                ENDDO
-                !
-                Qqq = zero
-                DO ipol = 1, 3
-                  DO jpol = 1, 3
-                    Qqq = Qqq + 0.5 * gg(ipol) * gg(jpol) * Qmat(na, i, ipol, jpol)
+            IF (system_2d .AND. L > 0.001) THEN
+              DO na = 1, nat
+                arg = - alat * (gg(1) * tau(1, na) + gg(2) * tau(2, na))
+                facq = facqd * CMPLX(COS(arg), SIN(arg), KIND = DP)
+                zbg_para(:) = czero
+                DO i = 1, 3
+                  ! Dipole
+                  DO ipol = 1, 2
+                    zbg_para(i) = zbg_para(i) + gg(ipol) * zeu(ipol, i, na)
+                  ENDDO
+                  !
+                  ! Quadrupole
+                  DO ipol = 1, 2
+                    DO jpol = 1, 2
+                      zbg_para(i) = zbg_para(i) - 0.5 * ci *  gg(ipol) * gg(jpol) * Qmat(na, i, ipol, jpol)
+                    ENDDO
                   ENDDO
+                  zbg_para(i) = zbg_para(i) + 0.5 * ci * Qmat(na, i, 3, 3) * qnorm * qnorm
+                ENDDO ! i
+                DO i = 1, 3
+                  epmat = epmat + facq * (zbg_para(i) / epsilon_para) * uq(3 * (na - 1) + i, :) * bmat
+                  epmatl = epmatl + facq * (zbg_para(i) / epsilon_para) * uq(3 * (na - 1) + i, :) * bmat
                 ENDDO
-                !
-                epmat = epmat + facq * (zaq - ci * Qqq) * uq(3 * (na - 1) + i, :) * bmat
-                epmatl = epmatl + facq * (zaq - ci * Qqq) * uq(3 * (na - 1) + i, :) * bmat
-                !
-              ENDDO !ipol
-            ENDDO !nat
-          ENDIF
+              ENDDO ! na
+            ELSE
+              DO na = 1, nat
+                arg = - alat * (gg(1) * tau(1, na) + gg(2) * tau(2, na) + gg(3) * tau(3, na))
+                facq = facqd * CMPLX(COS(arg), SIN(arg), KIND = DP)
+                ! Cartesian direction
+                DO i = 1, 3
+                  zaq = zero
+                  DO ipol = 1, 3
+                    zaq = zaq + gg(ipol) * zeu(ipol, i, na)
+                  ENDDO
+                  !
+                  Qqq = zero
+                  DO ipol = 1, 3
+                    DO jpol = 1, 3
+                      Qqq = Qqq + 0.5 * gg(ipol) * gg(jpol) * Qmat(na, i, ipol, jpol)
+                    ENDDO
+                  ENDDO
+                  !
+                  epmat = epmat + facq * (zaq - ci * Qqq) * uq(3 * (na - 1) + i, :) * bmat
+                  epmatl = epmatl + facq * (zaq - ci * Qqq) * uq(3 * (na - 1) + i, :) * bmat
+                  !
+                ENDDO !ipol
+              ENDDO !nat
+            ENDIF ! system_2d
+          ENDIF ! criteria
           !
         ENDDO ! m3
       ENDDO ! m2
@@ -720,7 +984,7 @@
     !-------------------------------------------------------------------------------
     !
     !-------------------------------------------------------------------------------
-    SUBROUTINE rgd_blk_epw_fine(nqc1, nqc2, nqc3, q, uq, epmat, nmodes, epsil, zeu, bmat, signe)
+    SUBROUTINE rgd_blk_epw_fine(nqc1, nqc2, nqc3, q, uq, epmat, nmodes, lpolar, epsil, zeu, Qmat, bmat, signe)
     !-------------------------------------------------------------------------------
     !!
     !! Compute the long range term for the e-ph vertex
@@ -751,8 +1015,8 @@
     USE cell_base,     ONLY : bg, omega, alat
     USE ions_base,     ONLY : tau, nat
     USE constants_epw, ONLY : twopi, fpi, e2, ci, czero, eps12, zero, eps8
-    USE epwcom,        ONLY : shortrange, nbndsub, lpolar, system_2d
-    USE elph2,         ONLY : area, Qmat
+    USE epwcom,        ONLY : shortrange, nbndsub, system_2d, L
+    USE elph2,         ONLY : area
     !
     IMPLICIT NONE
     !
@@ -766,10 +1030,14 @@
     !! Max number of modes
     REAL (KIND = DP), INTENT(in) :: q(3)
     !! q-vector from the full coarse or fine grid.
+    LOGICAL, INTENT(in) :: lpolar
+    !! if .TRUE. enable the correct Wannier interpolation in the case of polar material
     REAL (KIND = DP), INTENT(in) :: epsil(3, 3)
     !! dielectric constant tensor
     REAL (KIND = DP), INTENT(inout) :: zeu(3, 3, nat)
     !! effective charges tensor
+    REAL(KIND = DP), INTENT(in) :: Qmat(nat, 3, 3, 3)
+    !! Quadrupole tensor
     REAL (KIND = DP), INTENT(in) :: signe
     !! signe=+/-1.0 ==> add/subtract long range term
     COMPLEX (KIND = DP), INTENT(in) :: uq(nmodes, nmodes)
@@ -780,6 +1048,8 @@
     !! Overlap matrix elements $$<U_{mk+q}|U_{nk}>$$
     !
     ! Local variables
+    LOGICAL :: criteria
+    !! Criteria to neglect components
     INTEGER :: na
     !! Atom index 1
     INTEGER :: i
@@ -816,6 +1086,16 @@
     !! In the case of Si, its a single value
     REAL(KIND = DP) :: c
     !! vacuum size (supercell length along the z direction) in case of 2D
+    REAL(KIND = DP) :: f
+    !! Envelope function
+    REAL(KIND = DP) :: qnorm
+    !! Norm of (G+q)
+    REAL(KIND = DP) :: alpha_para
+    !! Polarizability in plane
+    REAL(KIND = DP) :: epsilon_para
+    !! Dielectic function in plane
+    COMPLEX(KIND = DP) :: zbg_para(3)
+    !! Z * G in-plane
     COMPLEX(KIND = DP) :: fac
     !! General prefactor
     COMPLEX(KIND = DP) :: facqd
@@ -832,11 +1112,14 @@
     !
     IF (ABS(ABS(signe) - 1.0) > eps12) CALL errore ('rgd_blk_epw_fine', 'Wrong value for signe ', 1)
     !
-    IF (system_2d) THEN
-      ! Vacuum size in Bohr unit
-      c = alat / bg(3, 3)
+    ! Vacuum size in Bohr unit
+    c = alat / bg(3, 3)
+    IF (system_2d .AND. L > 0.001) THEN
+      ! (e^2 * 2\pi * i) / Area
+      fac = (signe * e2 * twopi * ci) * (c / omega)
+    ELSEIF (system_2d) THEN
       ! (e^2 * 2\pi * ci) / Area
-      fac = (signe * e2 * twopi * ci) / area
+      fac = (signe * e2 * twopi * ci) * (c / omega)
       ! Effective screening length
       ! reff = (epsil - 1) * c/2
       reff(:, :) = zero
@@ -880,7 +1163,17 @@
           gg(2) = (m1 * bg(2, 1) + m2 * bg(2, 2) + m3 * bg(2, 3) + q(2)) * (twopi / alat)
           gg(3) = (m1 * bg(3, 1) + m2 * bg(3, 2) + m3 * bg(3, 3) + q(3)) * (twopi / alat)
           !
-          IF (system_2d) THEN
+          IF (system_2d .AND. L > 0.001) THEN
+            qeq = gg(1)**2 + gg(2)**2
+            qnorm = SQRT(qeq)
+            f = 1.0 - TANH(qnorm * L * 0.5)
+            alpha_para = (gg(1) * (gg(1) * (epsil(1, 1) - 1.0) + gg(2) * epsil(2, 1)) + &
+                          gg(2) * (gg(1) * epsil(1, 2) + gg(2) * (epsil(2, 2) - 1.0))) * c / fpi
+            criteria = qeq > zero
+            IF (criteria) THEN
+              epsilon_para = 1.0 + twopi * f *  alpha_para / qnorm
+            ENDIF
+          ELSEIF (system_2d) THEN
             qeq = gg(1)**2 + gg(2)**2 + gg(3)**2
             grg = zero
             IF (gg(1)**2 + gg(2)**2 > eps8) THEN
@@ -888,48 +1181,81 @@
                     gg(2) * reff(2, 1) * gg(1) + gg(2) * reff(2, 2) * gg(2)
               grg = grg / (gg(1)**2 + gg(2)**2)
             ENDIF
+            criteria = qeq > 0.0d0 .AND. qeq / (metric * alph * 4.0d0) < gmax
           ELSE
             !
             qeq = (gg(1) * (epsil(1, 1) * gg(1) + epsil(1, 2) * gg(2) + epsil(1, 3) * gg(3)) + &
                    gg(2) * (epsil(2, 1) * gg(1) + epsil(2, 2) * gg(2) + epsil(2, 3) * gg(3)) + &
                    gg(3) * (epsil(3, 1) * gg(1) + epsil(3, 2) * gg(2) + epsil(3, 3) * gg(3)))
+            criteria = qeq > 0.0d0 .AND. qeq / (metric * alph * 4.0d0) < gmax
           ENDIF
           !
-          IF (qeq > 0.0d0 .AND. qeq / (metric * alph * 4.0d0) < gmax) THEN
+          IF (criteria) THEN
             !
-            IF (system_2d) THEN
+            IF (system_2d .AND. L > 0.001) THEN
+              facqd = fac * f / qnorm
+            ELSEIF (system_2d) THEN
               facqd = fac * EXP(-qeq / (metric * alph * 4.0d0)) / (SQRT(qeq) * (1.0 + grg * SQRT(qeq)))
             ELSE
               ! facqd = fac * EXP(-qeq / (metric * alph * 4.0d0)) / qeq  <-- this is correct
               facqd = fac * EXP(-qeq * DSQRT(metric) / (metric * alph * 4.0d0)) / qeq ! <-- this is to keep as previous
             ENDIF
             !
-            DO na = 1, nat
-              arg = - alat * (gg(1) * tau(1, na) + gg(2) * tau(2, na) + gg(3) * tau(3, na))
-              facq = facqd * CMPLX(COS(arg), SIN(arg), KIND = DP)
-              ! Cartesian index direction
-              DO i = 1, 3
-                zaq = zero
-                DO ipol = 1, 3
-                  zaq = zaq + gg(ipol) * zeu(ipol, i, na)
-                ENDDO
-                !
-                Qqq = zero
-                DO ipol = 1, 3
-                  DO jpol = 1, 3
-                    Qqq = Qqq + 0.5 * gg(ipol) * gg(jpol) * Qmat(na, i, ipol, jpol)
+            IF (system_2d .AND. L > 0.001) THEN
+              DO na = 1, nat
+                arg = - alat * (gg(1) * tau(1, na) + gg(2) * tau(2, na))
+                facq = facqd * CMPLX(COS(arg), SIN(arg), KIND = DP)
+                zbg_para(:) = czero
+                DO i = 1, 3
+                  ! Dipole
+                  DO ipol = 1, 2
+                    zbg_para(i) = zbg_para(i) + gg(ipol) * zeu(ipol, i, na)
                   ENDDO
-                ENDDO
-                !
-                DO imode = 1, nmodes
-                  CALL ZAXPY(nbndsub**2, facq * (zaq - ci * Qqq) * uq(3 * (na - 1) + i, imode),&
-                              bmat(:, :), 1, epmat(:, :, imode), 1)
-                  CALL ZAXPY(nbndsub**2, facq * (zaq - ci * Qqq) * uq(3 * (na - 1) + i, imode), &
-                              bmat(:, :), 1, epmatl(:, :, imode), 1)
-                ENDDO
-                !
-              ENDDO !ipol
-            ENDDO !nat
+                  !
+                  ! Quadrupole
+                  DO ipol = 1, 2
+                    DO jpol = 1, 2
+                      zbg_para(i) = zbg_para(i) - 0.5 * ci *  gg(ipol) * gg(jpol) * Qmat(na, i, ipol, jpol)
+                    ENDDO
+                  ENDDO
+                  zbg_para(i) = zbg_para(i) + 0.5 * ci * Qmat(na, i, 3, 3) * qnorm * qnorm
+                  !
+                  DO imode = 1, nmodes
+                    CALL ZAXPY(nbndsub**2, facq * (zbg_para(i) / epsilon_para) * uq(3 * (na - 1) + i, imode), &
+                                bmat(:, :), 1, epmat(:, :, imode), 1)
+                    CALL ZAXPY(nbndsub**2, facq * (zbg_para(i) / epsilon_para) * uq(3 * (na - 1) + i, imode), &
+                                bmat(:, :), 1, epmatl(:, :, imode), 1)
+                  ENDDO
+                ENDDO ! i
+              ENDDO ! na
+            ELSE
+              DO na = 1, nat
+                arg = - alat * (gg(1) * tau(1, na) + gg(2) * tau(2, na) + gg(3) * tau(3, na))
+                facq = facqd * CMPLX(COS(arg), SIN(arg), KIND = DP)
+                ! Cartesian index direction
+                DO i = 1, 3
+                  zaq = zero
+                  DO ipol = 1, 3
+                    zaq = zaq + gg(ipol) * zeu(ipol, i, na)
+                  ENDDO
+                  !
+                  Qqq = zero
+                  DO ipol = 1, 3
+                    DO jpol = 1, 3
+                      Qqq = Qqq + 0.5 * gg(ipol) * gg(jpol) * Qmat(na, i, ipol, jpol)
+                    ENDDO
+                  ENDDO
+                  !
+                  DO imode = 1, nmodes
+                    CALL ZAXPY(nbndsub**2, facq * (zaq - ci * Qqq) * uq(3 * (na - 1) + i, imode),&
+                                bmat(:, :), 1, epmat(:, :, imode), 1)
+                    CALL ZAXPY(nbndsub**2, facq * (zaq - ci * Qqq) * uq(3 * (na - 1) + i, imode), &
+                                bmat(:, :), 1, epmatl(:, :, imode), 1)
+                  ENDDO
+                  !
+                ENDDO !ipol
+              ENDDO !nat
+            ENDIF !system_2d
           ENDIF
           !
         ENDDO ! m3
@@ -1196,7 +1522,7 @@
     !-----------------------------------------------------------------------
     !
     !-----------------------------------------------------------------------
-    SUBROUTINE rgd_blk_der(nqc1, nqc2, nqc3, nat, dyn_der, q, tau, epsil, zeu, signe)
+    SUBROUTINE rgd_blk_der(nqc1, nqc2, nqc3, nat, dyn_der, q, tau, epsil, zeu, Qmat, signe)
     !-----------------------------------------------------------------------
     !!
     !! Compute the rigid-ion (long-range) derivative term for q
@@ -1227,6 +1553,8 @@
     !! dielectric constant tensor
     REAL(KIND = DP), INTENT(in) :: zeu(3, 3, nat)
     !! effective charges tensor
+    REAL(KIND = DP), INTENT(in) :: Qmat(nat, 3, 3, 3)
+    !! Quadrupole tensor
     REAL(KIND = DP), INTENT(in) :: signe
     !! signe=+/-1.0 ==> add/subtract rigid-ion term
     REAL(KIND = DP), INTENT(in) :: tau(3, nat)
@@ -1371,7 +1699,7 @@
     !-------------------------------------------------------------------------------
     !
     !-------------------------------------------------------------------------------
-    SUBROUTINE rgd_blk_epw_fine_mem(imode, nqc1, nqc2, nqc3, q, uq, epmat, nmodes, epsil, zeu, bmat, signe)
+    SUBROUTINE rgd_blk_epw_fine_mem(imode, nqc1, nqc2, nqc3, q, uq, epmat, nmodes, lpolar, epsil, zeu, Qmat, bmat, signe)
     !-------------------------------------------------------------------------------
     !!
     !! Compute the long range term for the e-ph vertex
@@ -1400,8 +1728,8 @@
     USE cell_base,     ONLY : bg, omega, alat
     USE ions_base,     ONLY : tau, nat
     USE constants_epw, ONLY : twopi, fpi, e2, ci, czero, eps12, zero, eps8
-    USE epwcom,        ONLY : shortrange, nbndsub, lpolar, system_2d
-    USE elph2,         ONLY : area, Qmat
+    USE epwcom,        ONLY : shortrange, nbndsub, system_2d
+    USE elph2,         ONLY : area
     !
     IMPLICIT NONE
     !
@@ -1417,10 +1745,14 @@
     !! Max number of modes
     REAL(KIND = DP), INTENT(in) :: q(3)
     !! q-vector from the full coarse or fine grid.
+    LOGICAL, INTENT(in) :: lpolar
+    !! if .TRUE. enable the correct Wannier interpolation in the case of polar material
     REAL(KIND = DP), INTENT(in) :: epsil(3, 3)
     !! dielectric constant tensor
     REAL(KIND = DP), INTENT(inout) :: zeu(3, 3, nat)
     !! effective charges tensor
+    REAL(KIND = DP), INTENT(in) :: Qmat(nat, 3, 3, 3)
+    !! Quadrupole tensor
     REAL(KIND = DP), INTENT(in) :: signe
     !! signe=+/-1.0 ==> add/subtract long range term
     COMPLEX(KIND = DP), INTENT(in) :: uq(nmodes, nmodes)
diff --git a/EPW/src/rotate.f90 b/EPW/src/rotate.f90
index 570848ccd..48b7f311c 100644
--- a/EPW/src/rotate.f90
+++ b/EPW/src/rotate.f90
@@ -16,7 +16,7 @@
   CONTAINS
     !
     !--------------------------------------------------------------------------
-    SUBROUTINE rotate_eigenm(iq_first, nqc, isym, s, invs, irt, rtau, xq, cz1, cz2)
+    SUBROUTINE rotate_eigenm(dynq, iq_first, nqc, isym, s, invs, irt, rtau, xq, cz1, cz2)
     !--------------------------------------------------------------------------
     !!
     !!  Here:
@@ -50,8 +50,8 @@
     !--------------------------------------------------------------------------
     USE kinds,         ONLY : DP
     USE io_global,     ONLY : stdout
-    USE elph2,         ONLY : dynq
     USE modes,         ONLY : nmodes
+    USE epwcom,        ONLY : nqc1, nqc2, nqc3
     USE constants_epw, ONLY : cone, czero, twopi, rydcm1, eps10, cmm12meV
     USE control_flags, ONLY : iverbosity
     USE cell_base,     ONLY : at, bg
@@ -59,6 +59,8 @@
     !
     IMPLICIT NONE
     !
+    COMPLEX(KIND = DP) :: dynq(nmodes, nmodes, nqc1 * nqc2 * nqc3)
+    !! dynamical matrix for every q (nmode, nmodes, nqtot)
     INTEGER, INTENT(in) :: iq_first
     !! Originating q point of the star
     INTEGER, INTENT(in) :: nqc
@@ -297,7 +299,7 @@
     !--------------------------------------------------------------------------
     !
     !---------------------------------------------------------------------------
-    SUBROUTINE rotate_epmat(cz1, cz2, xq, iq, lwin, lwinq, exband)
+    SUBROUTINE rotate_epmat(epmatq, epmatq0, cz1, cz2, xq, iq, lwin, lwinq, exband, lpolar, qrpl, epsi, zstar, Qmat)
     !---------------------------------------------------------------------------
     !!
     !! 1). rotate the electron-phonon matrix from the cartesian representation
@@ -310,16 +312,22 @@
     !! SP - Sep. 2019: Cleaning.
     !--------------------------------------------------------------------------
     USE kinds,         ONLY : DP
-    USE elph2,         ONLY : epmatq, zstar, epsi, bmat, nbndep, qrpl
-    USE epwcom,        ONLY : lpolar, nqc1, nqc2, nqc3
+    USE elph2,         ONLY : bmat, nbndep
+    USE epwcom,        ONLY : nqc1, nqc2, nqc3
     USE modes,         ONLY : nmodes
     USE constants_epw, ONLY : cone, czero, one, ryd2mev, eps8
     USE pwcom,         ONLY : nbnd, nks
-    USE ions_base,     ONLY : amass, ityp
+    USE ions_base,     ONLY : amass, ityp, nat
     USE rigid_epw,     ONLY : rgd_blk_epw
     !
     IMPLICIT NONE
     !
+    COMPLEX(KIND = DP), INTENT(INOUT) :: &
+      epmatq(nbndep, nbndep, nks, nmodes, nqc1 * nqc2 * nqc3)
+    !! e-p matrix for every q (nbnd, nbnd, nks, nmodes, nqtot)
+    COMPLEX(KIND = DP), INTENT(OUT) :: &
+      epmatq0(nbndep, nbndep, nks, nmodes, nqc1 * nqc2 * nqc3)
+    !! e-p matrix for every q (nbnd, nbnd, nks, nmodes, nqtot) (including long-range part)
     LOGICAL, INTENT(in) :: lwin(nbndep, nks)
     !! Bands at k within outer energy window
     LOGICAL, INTENT(in) :: lwinq(nbndep, nks)
@@ -334,6 +342,16 @@
     !! eigenvectors for the first q in the star
     COMPLEX(KIND = DP), INTENT(inout) :: cz2(nmodes, nmodes)
     !!  Rotated eigenvectors for the current q in the star
+    LOGICAL, INTENT(in) :: lpolar
+    !! if .TRUE. enable the correct Wannier interpolation in the case of polar material
+    LOGICAL, INTENT(in) :: qrpl
+    !! If true use quadrupole during interpolation
+    REAL(KIND = DP), INTENT(in) :: epsi(3, 3)
+    !! dielectric constant tensor
+    REAL(KIND = DP), INTENT(inout) :: zstar(3, 3, nat)
+    !! effective charges tensor
+    REAL(KIND = DP), INTENT(in) :: Qmat(nat, 3, 3, 3)
+    !! Quadrupole tensor
     !
     ! Local variables
     INTEGER :: mu
@@ -415,11 +433,14 @@
           CALL ZGEMV('t', nmodes, nmodes, cone, cz1, nmodes,  &
                      epmatq_opt(ibnd, jbnd, ik, :), 1, czero, eptmp, 1)
           !
+          ! rotate epmat in the cartesian representation for this q in the star (including long-range part)
+          !
+          CALL ZGEMV('t', nmodes, nmodes, cone, cz2, nmodes, &
+                    eptmp, 1, czero, epmatq0(ibnd, jbnd, ik, :, iq), 1)
+          !
           IF (lpolar .OR. qrpl) THEN
-            IF ((ABS(xq(1)) > eps8) .OR. (ABS(xq(2)) > eps8) .OR. (ABS(xq(3)) > eps8)) THEN
-              CALL rgd_blk_epw(nqc1, nqc2, nqc3, xq, cz2t, eptmp, &
-                       nmodes, epsi, zstar, bmat(ibnd, jbnd, ik, iq), -one)
-            ENDIF
+            CALL rgd_blk_epw(nqc1, nqc2, nqc3, xq, cz2t, eptmp, &
+              nmodes, lpolar, epsi, zstar, Qmat, bmat(ibnd, jbnd, ik, iq), -one)
           ENDIF
           !
           ! rotate epmat in the cartesian representation for this q in the star
diff --git a/EPW/src/selfen.f90 b/EPW/src/selfen.f90
index aaea04cd8..03ef906ba 100644
--- a/EPW/src/selfen.f90
+++ b/EPW/src/selfen.f90
@@ -945,6 +945,664 @@
     !-----------------------------------------------------------------------
     !
     !-----------------------------------------------------------------------
+    SUBROUTINE unscreen_dynq(xq)
+    !-----------------------------------------------------------------------
+    !!
+    !! Renormalize dynamical matrix on coarse mesh.
+    !! See also Calandra, Profeta, and Mauri, PRB 82, 165111 (2010).
+    !!
+    !-----------------------------------------------------------------------
+    USE kinds,      ONLY : DP
+    USE cell_base,  ONLY : at, bg
+    USE constants_epw, ONLY : zero, czero, one, two, eps12
+    USE elph2,      ONLY : epmatq0, epmatqc0, dynq, dynqc, dynqr, dynqcr, nbndep, ibndstart
+    USE epwcom,     ONLY : cdfpt_min, cdfpt_max, efermi_read, fermi_energy, &
+                           nkc1, nkc2, nkc3, nqc1, nqc2, nqc3, temp_inf, type_inf, bare
+    USE klist,      ONLY : degauss, ngauss
+    USE klist_epw,  ONLY : et_all, et_loc, xk_loc
+    USE modes,      ONLY : nmodes
+    USE mp,         ONLY : mp_sum
+    USE mp_global,  ONLY : inter_pool_comm
+    USE pwcom,      ONLY : ef, nbnd, nelec, nks, nkstot, wk
+    !
+    IMPLICIT NONE
+    !
+    REAL(KIND = DP), INTENT(IN) :: xq(3, nqc1 * nqc2 * nqc3)
+    !! qpoint list, coarse mesh
+    !
+    INTEGER :: kmesh(3, nks), qmesh(3, nqc1 * nqc2 * nqc3), dummy(nkstot)
+    REAL(KIND = DP) :: emesh(nbnd, nkc3, nkc2, nkc1)
+    REAL(KIND = DP) :: ef_inf
+    REAL(KIND = DP), EXTERNAL :: efermig, wgauss, w0gauss
+    !
+    dummy = 0
+    !
+    CALL cryst_to_cart(nqc1 * nqc2 * nqc3, xq, at, -1)
+    CALL cryst_to_cart(nks, xk_loc, at, -1)
+    !
+    qmesh(1, :) = nint(xq(1, :) * nkc1)
+    qmesh(2, :) = nint(xq(2, :) * nkc2)
+    qmesh(3, :) = nint(xq(3, :) * nkc3)
+    !
+    kmesh(1, :) = nint(xk_loc(1, :) * nkc1)
+    kmesh(2, :) = nint(xk_loc(2, :) * nkc2)
+    kmesh(3, :) = nint(xk_loc(3, :) * nkc3)
+    !
+    CALL cryst_to_cart(nqc1 * nqc2 * nqc3, xq, bg, +1)
+    CALL cryst_to_cart(nks, xk_loc, bg, +1)
+    !
+    emesh = RESHAPE(et_all, SHAPE(emesh))
+    !
+    dynqr = dynq - pi(epmatq0, epmatq0, ef, degauss, ngauss)
+    !
+    IF (bare) dynqc = dynq - pi(epmatqc0, epmatq0, ef, degauss, ngauss)
+    !
+    IF (temp_inf > zero) THEN
+      IF (efermi_read) THEN
+        ef_inf = fermi_energy
+      ELSE
+        ef_inf = efermig(et_loc, nbnd, nks, nelec, wk, temp_inf, type_inf, 0, dummy)
+      ENDIF
+      !
+      dynqcr = dynqc + pi(epmatqc0, epmatq0, ef_inf, temp_inf, type_inf)
+      dynqr = dynqr + pi(epmatq0, epmatq0, ef_inf, temp_inf, type_inf)
+    ELSE
+      dynqcr = dynqc + pi(epmatqc0, epmatq0, ef, degauss, ngauss)
+    ENDIF
+    !
+    CONTAINS
+      !
+      FUNCTION pi(ga, gb, mu, temp, ntemp)
+        COMPLEX(KIND = DP) :: pi(nmodes, nmodes, nqc1 * nqc2 * nqc3)
+        !
+        COMPLEX(KIND = DP), INTENT(IN) :: ga(nbndep, nbndep, nks, nmodes, nqc1 * nqc2 * nqc3)
+        COMPLEX(KIND = DP), INTENT(IN) :: gb(nbndep, nbndep, nks, nmodes, nqc1 * nqc2 * nqc3)
+        REAL(KIND = DP), INTENT(IN) :: mu, temp
+        INTEGER, INTENT(IN) :: ntemp
+        !
+        INTEGER :: ik, iq
+        INTEGER :: kk1, kk2, kk3, ibndep, ibnd, icart
+        INTEGER :: kq1, kq2, kq3, jbndep, jbnd, jcart
+        REAL(KIND = DP) :: ekk, ekq, fkk, fkq, chi0
+        COMPLEX(KIND = DP) :: g2(nmodes, nmodes)
+        !
+        pi = czero
+        !
+        DO iq = 1, nqc1 * nqc2 * nqc3
+          DO ik = 1, nks
+            kk1 = kmesh(1, ik) + 1
+            kk2 = kmesh(2, ik) + 1
+            kk3 = kmesh(3, ik) + 1
+            !
+            kq1 = MODULO(kmesh(1, ik) + qmesh(1, iq), nkc1) + 1
+            kq2 = MODULO(kmesh(2, ik) + qmesh(2, iq), nkc2) + 1
+            kq3 = MODULO(kmesh(3, ik) + qmesh(3, iq), nkc3) + 1
+            !
+            DO ibndep = 1, nbndep
+              ibnd = ibndep - 1 + ibndstart
+              !
+              IF (emesh(ibnd, kk3, kk2, kk1) < cdfpt_min) CYCLE
+              IF (emesh(ibnd, kk3, kk2, kk1) > cdfpt_max) CYCLE
+              !
+              DO jbndep = 1, nbndep
+                jbnd = jbndep - 1 + ibndstart
+                !
+                IF (emesh(jbnd, kq3, kq2, kq1) < cdfpt_min) CYCLE
+                IF (emesh(jbnd, kq3, kq2, kq1) > cdfpt_max) CYCLE
+                !
+                ekk = emesh(ibnd, kk3, kk2, kk1) - mu
+                ekq = emesh(jbnd, kq3, kq2, kq1) - mu
+                !
+                IF (temp > zero) THEN
+                  IF (ABS(ekq - ekk) > eps12) THEN
+                    fkk = wgauss(-ekk / temp, ntemp)
+                    fkq = wgauss(-ekq / temp, ntemp)
+                    !
+                    chi0 = (fkq - fkk) / (ekq - ekk)
+                  ELSE
+                    chi0 = -w0gauss(-ekk / temp, ntemp) / temp
+                  ENDIF
+                ELSE
+                  IF (ekk > zero .NEQV. ekq > zero) THEN
+                    chi0 = -one / ABS(ekq - ekk)
+                  ELSE
+                    chi0 = zero
+                  END IF
+                ENDIF
+                !
+                DO icart = 1, nmodes
+                  DO jcart = 1, nmodes
+                    g2(jcart, icart) = (&
+                      CONJG(ga(jbndep, ibndep, ik, jcart, iq)) &
+                          * gb(jbndep, ibndep, ik, icart, iq) +&
+                      CONJG(gb(jbndep, ibndep, ik, jcart, iq)) &
+                          * ga(jbndep, ibndep, ik, icart, iq)) / two
+                  ENDDO
+                ENDDO
+                !
+                pi(:, :, iq) = pi(:, :, iq) + g2 * chi0
+              ENDDO
+            ENDDO
+          ENDDO
+        ENDDO
+        !
+        pi = two / nkstot * pi
+        !
+        CALL mp_sum(pi, inter_pool_comm)
+      END FUNCTION pi
+      !
+      !---------------------------------------------------------------------
+    END SUBROUTINE unscreen_dynq
+    !-----------------------------------------------------------------------
+    !
+    !-----------------------------------------------------------------------
+    SUBROUTINE renorm_phon_q(iq, w2, uf, w2c, ufc, w2x, ufx, w2r, ufr, w2cr, ufcr, ufr1, ufr2)
+    !-----------------------------------------------------------------------
+    !!
+    !! Renormalize dynamical matrix on fine mesh.
+    !! See also Calandra, Profeta, and Mauri, PRB 82, 165111 (2010).
+    !!
+    !-----------------------------------------------------------------------
+    USE kinds,      ONLY : DP
+    USE constants_epw, ONLY : zero, czero, one, ci, two, pi, eps5, eps12
+    USE elph2,      ONLY : etf, wfr1, wfr2, wfw1, wfw2, epf17, epf17c, epf17x, &
+                           nbndfst, ibndmin, nkf, nktotf, efw0, efw_inf, efw, gtemp
+    USE epwcom,     ONLY : cdfpt_min, cdfpt_max, types, nstemp, degaussw, degaussq, &
+                           specfun_ph, wmin_specfun, wmax_specfun, nw_specfun, corr, &
+                           temp_inf, type_inf, unscreen_fine, geff, lxdfpt
+    USE ions_base,  ONLY : amass, ityp
+    USE klist,      ONLY : degauss, ngauss
+    USE matrix_inversion, ONLY: invmat
+    USE modes,      ONLY : nmodes
+    USE mp,         ONLY : mp_barrier, mp_sum
+    USE mp_global,  ONLY : inter_pool_comm
+    USE rigid,      ONLY : cdiagh2
+    !
+    IMPLICIT NONE
+    !
+    INTEGER, INTENT(in) :: iq
+    !! Current q-point index
+    REAL(KIND = DP), INTENT(in) :: w2(nmodes)
+    !! Eigenvalues of dynamical matrix
+    COMPLEX(KIND = DP), INTENT(in) :: uf(nmodes, nmodes)
+    !! Eigendisplacements [including 1/sqrt(M)]
+    REAL(KIND = DP), INTENT(in) :: w2c(nmodes)
+    !! Eigenvalues of dynamical matrix (cDFPT)
+    COMPLEX(KIND = DP), INTENT(in) :: ufc(nmodes, nmodes)
+    !! Eigendisplacements [including 1/sqrt(M)] (cDFPT)
+    REAL(KIND = DP), INTENT(in) :: w2x(nmodes)
+    !! Eigenvalues of dynamical matrix (extra DFPT) [currently not used]
+    COMPLEX(KIND = DP), INTENT(in) :: ufx(nmodes, nmodes)
+    !! Eigendisplacements [including 1/sqrt(M)] (extra DFPT)
+    REAL(KIND = DP), INTENT(in) :: w2r(nmodes)
+    !! Eigenvalues of dynamical matrix (renormalized)
+    COMPLEX(KIND = DP), INTENT(in) :: ufr(nmodes, nmodes)
+    !! Eigendisplacements [including 1/sqrt(M)] (renormalized)
+    REAL(KIND = DP), INTENT(in) :: w2cr(nmodes)
+    !! Eigenvalues of dynamical matrix (cDFPT, renormalized)
+    COMPLEX(KIND = DP), INTENT(in) :: ufcr(nmodes, nmodes)
+    !! Eigendisplacements [including 1/sqrt(M)] (cDFPT, renormalized)
+    COMPLEX(KIND = DP), INTENT(out) :: ufr1(nmodes, nmodes, nstemp)
+    !! Eigendisplacements [including 1/sqrt(M)] (cDFPT+Pi)
+    COMPLEX(KIND = DP), INTENT(out) :: ufr2(nmodes, nmodes, nstemp)
+    !! Eigendisplacements [including 1/sqrt(M)] (DFPT-Pi+Pi)
+    !
+    INTEGER :: ik, ikk, ikq
+    !! k-point indices
+    INTEGER :: ibnd, jbnd, ibndfst, jbndfst
+    !! Electronic band indices
+    INTEGER :: imode, jmode
+    !! Phononic band indices
+    INTEGER :: icart, jcart
+    !! Cartesian displacement directions
+    INTEGER :: itemp
+    !! Counter on electronic smearings
+    INTEGER :: iw
+    !! Counter on the frequency
+    COMPLEX(KIND = DP) :: d1(nmodes, nmodes)
+    !! High-smearing/unscreened dynamical matrix (cDFPT+Pi)
+    COMPLEX(KIND = DP) :: d2(nmodes, nmodes)
+    !! High-smearing/unscreened dynamical matrix (DFPT-Pi+Pi)
+    COMPLEX(KIND = DP) :: d_renorm(nmodes, nmodes)
+    !! Renormalized dynamical matrix in Cartesian basis
+    COMPLEX(KIND = DP) :: pipf(nmodes, nmodes, nstemp)
+    !! Phonon self-energy in Cartesian basis (cDFPT-DFPT, target smearing)
+    COMPLEX(KIND = DP) :: pipf0(nmodes, nmodes)
+    !! Phonon self-energy in Cartesian basis (cDFPT-DFPT, original smearing)
+    COMPLEX(KIND = DP) :: pipf_inf(nmodes, nmodes)
+    !! Phonon self-energy in Cartesian basis (cDFPT-DFPT, high smearing)
+    COMPLEX(KIND = DP) :: pipfw(nmodes, nmodes, nw_specfun, nstemp)
+    !! Phonon self-energy in Cartesian basis (cDFPT-DFPT, dynamical)
+    COMPLEX(KIND = DP) :: piff(nmodes, nmodes, nstemp)
+    !! Phonon self-energy in Cartesian basis (DFPT only, target smearing)
+    COMPLEX(KIND = DP) :: piff0(nmodes, nmodes)
+    !! Phonon self-energy in Cartesian basis (DFPT only, original smearing)
+    COMPLEX(KIND = DP) :: piff_inf(nmodes, nmodes)
+    !! Phonon self-energy in Cartesian basis (DFPT only, high smearing)
+    COMPLEX(KIND = DP) :: piffw(nmodes, nmodes, nw_specfun, nstemp)
+    !! Phonon self-energy in Cartesian basis (DFPT only, dynamical)
+    COMPLEX(KIND = DP) :: ef(nmodes, nmodes)
+    !! Eigenvectors of dynamical matrix [with 1/sqrt(M)]
+    COMPLEX(KIND = DP) :: efc(nmodes, nmodes)
+    !! Eigenvectors of dynamical matrix [with 1/sqrt(M)] (cDFPT)
+    COMPLEX(KIND = DP) :: efx(nmodes, nmodes)
+    !! Eigenvectors of dynamical matrix [with 1/sqrt(M)] (extra DFPT)
+    COMPLEX(KIND = DP) :: efr(nmodes, nmodes)
+    !! Eigenvectors of dynamical matrix [with 1/sqrt(M)] (renormalized)
+    COMPLEX(KIND = DP) :: efcr(nmodes, nmodes)
+    !! Eigenvectors of dynamical matrix [with 1/sqrt(M)] (cDFPT, renormalized)
+    COMPLEX(KIND = DP) :: g_cdfpt(nmodes)
+    !! Electron-phonon coupling in Cartesian basis (cDFPT)
+    COMPLEX(KIND = DP) :: g_xdfpt(nmodes)
+    !! Electron-phonon coupling in Cartesian basis (extra DFPT)
+    COMPLEX(KIND = DP) :: g_dfpt(nmodes)
+    !! Electron-phonon coupling in Cartesian basis (DFPT)
+    COMPLEX(KIND = DP) :: g_screen(nmodes)
+    !! Electron-phonon coupling in Cartesian basis (corrected for target smearing)
+    COMPLEX(KIND = DP) :: g2pf(nmodes, nmodes)
+    !! Electron-phonon coupling squared (cDFPT-DFPT)
+    COMPLEX(KIND = DP) :: g2ff(nmodes, nmodes)
+    !! Electron-phonon coupling squared (DFPT-DFPT)
+    REAL(KIND = DP) :: u_crpa
+    !! Effective cRPA Coulomb interaction for coupling correction
+    REAL(KIND = DP) :: enum0, deno0, enum(nmodes, nstemp), deno(nmodes, nstemp)
+    !! Enumerator and denominator of coupling correction factor
+    COMPLEX(KIND = DP) :: cchi
+    !! Dynamical susceptibility
+    COMPLEX(KIND = DP) :: ceta, cdelta
+    !! Small imaginary numbers
+    REAL(KIND = DP) :: prefactor
+    !! Number of spins divided by number of k points
+    REAL(KIND = DP) :: sqm(nmodes)
+    !! Square root of atomic masses
+    REAL(KIND = DP) :: ekk, ekq, fkk, fkq, chi0, chi_inf, chi, chi0sum, chisum(nstemp)
+    !! Energies, occupations, and susceptibility
+    REAL(KIND = DP) :: ww(nw_specfun)
+    !! Current frequency
+    REAL(KIND = DP) :: dw
+    !! Frequency intervals
+    REAL(KIND = DP), EXTERNAL :: wgauss, w0gauss
+    !! Step and delta function
+    !
+    DO icart = 1, nmodes
+      sqm(icart) = DSQRT(amass(ityp((icart - 1) / 3 + 1)))
+    ENDDO
+    !
+    DO icart = 1, nmodes
+      ef(icart, :) = uf(icart, :) * sqm(icart)
+      efc(icart, :) = ufc(icart, :) * sqm(icart)
+      IF (lxdfpt) efx(icart, :) = ufx(icart, :) * sqm(icart)
+      efr(icart, :) = ufr(icart, :) * sqm(icart)
+      efcr(icart, :) = ufcr(icart, :) * sqm(icart)
+    ENDDO
+    !
+    d1 = czero
+    d2 = czero
+    !
+    DO icart = 1, nmodes
+      DO jcart = 1, nmodes
+        DO imode = 1, nmodes
+          IF (temp_inf > zero) THEN
+            d1(jcart, icart) = d1(jcart, icart) &
+              + efcr(jcart, imode) * w2cr(imode) * CONJG(efcr(icart, imode))
+          ELSE
+            d1(jcart, icart) = d1(jcart, icart) &
+              + efc(jcart, imode) * w2c(imode) * CONJG(efc(icart, imode))
+          ENDIF
+          !
+          IF (unscreen_fine) THEN
+            d2(jcart, icart) = d2(jcart, icart) &
+              + ef(jcart, imode) * w2(imode) * CONJG(ef(icart, imode))
+          ELSE
+            d2(jcart, icart) = d2(jcart, icart) &
+              + efr(jcart, imode) * w2r(imode) * CONJG(efr(icart, imode))
+          ENDIF
+        ENDDO
+      ENDDO
+    ENDDO
+    !
+    IF (specfun_ph) THEN
+      dw = (wmax_specfun - wmin_specfun) / (nw_specfun - 1)
+      !
+      DO iw = 1, nw_specfun
+        ww(iw) = wmin_specfun + (iw - 1) * dw
+      ENDDO
+    ENDIF
+    !
+    ceta = ci * degaussw
+    cdelta = ci * degaussq
+    prefactor = two / nktotf
+    !
+    IF (temp_inf <= zero .AND. corr /= 0) THEN
+      IF (corr == 1) THEN
+        chi0sum = zero
+        chisum = zero
+        enum0 = zero
+        deno0 = zero
+      ELSE
+        enum = zero
+        deno = zero
+      ENDIF
+      !
+      CALL bubble(run=1)
+      !
+      IF (corr == 1) THEN
+        CALL mp_sum(chi0sum, inter_pool_comm)
+        CALL mp_sum(chisum, inter_pool_comm)
+        CALL mp_sum(enum0, inter_pool_comm)
+        CALL mp_sum(deno0, inter_pool_comm)
+        !
+        chi0sum = prefactor * chi0sum
+        chisum = prefactor * chisum
+        !
+        u_crpa = enum0 / deno0
+      ELSE
+        CALL mp_sum(deno, inter_pool_comm)
+        CALL mp_sum(enum, inter_pool_comm)
+      ENDIF
+    ENDIF
+    !
+    pipf = czero
+    piff = czero
+    !
+    IF (unscreen_fine) THEN
+      pipf0 = czero
+      piff0 = czero
+    ELSEIF (temp_inf > zero) THEN
+      pipf_inf = czero
+      piff_inf = czero
+    ENDIF
+    !
+    IF (specfun_ph) THEN
+      pipfw = czero
+      piffw = czero
+    ENDIF
+    !
+    CALL bubble(run=2)
+    !
+    CALL mp_sum(pipf, inter_pool_comm)
+    CALL mp_sum(piff, inter_pool_comm)
+    !
+    IF (unscreen_fine) THEN
+      CALL mp_sum(pipf0, inter_pool_comm)
+      CALL mp_sum(piff0, inter_pool_comm)
+    ELSEIF (temp_inf > zero) THEN
+      CALL mp_sum(pipf_inf, inter_pool_comm)
+      CALL mp_sum(piff_inf, inter_pool_comm)
+    ENDIF
+    !
+    IF (specfun_ph) THEN
+      CALL mp_sum(pipfw, inter_pool_comm)
+      CALL mp_sum(piffw, inter_pool_comm)
+    ENDIF
+    !
+    IF (temp_inf < zero) THEN ! misue to print phonon self-energy
+      d1 = czero
+      d2 = czero
+    ENDIF
+    !
+    IF (unscreen_fine) THEN
+      d1 = d2 - prefactor * pipf0
+      d2 = d2 - prefactor * piff0
+    ELSEIF (temp_inf > zero) THEN
+      d1 = d1 - prefactor * pipf_inf
+      d2 = d2 - prefactor * piff_inf
+    ENDIF
+    !
+    DO itemp = 1, nstemp
+      d_renorm = d1 + prefactor * pipf(:, :, itemp)
+      CALL spectrum(d_renorm, wfr1(:, iq, itemp), ufr1(:, :, itemp))
+      !
+      d_renorm = d2 + prefactor * piff(:, :, itemp)
+      CALL spectrum(d_renorm, wfr2(:, iq:, itemp), ufr2(:, :, itemp))
+      !
+      IF (specfun_ph) THEN
+        DO iw = 1, nw_specfun
+          d_renorm = d1 + prefactor * pipfw(:, :, iw, itemp)
+          CALL specfun(d_renorm, ww(iw), wfw1(iw, iq, itemp))
+          !
+          d_renorm = d2 + prefactor * piffw(:, :, iw, itemp)
+          CALL specfun(d_renorm, ww(iw), wfw2(iw, iq, itemp))
+        ENDDO
+      ENDIF
+    ENDDO
+    !
+    CONTAINS
+      !
+      SUBROUTINE bubble(run)
+        INTEGER, INTENT(IN) :: run
+        !
+        DO ik = 1, nkf
+          ikk = 2 * ik - 1
+          ikq = ikk + 1
+          !
+          DO ibndfst = 1, nbndfst
+            ibnd = ibndmin - 1 + ibndfst
+            !
+            IF (etf(ibnd, ikk) < cdfpt_min) CYCLE
+            IF (etf(ibnd, ikk) > cdfpt_max) CYCLE
+            !
+            DO jbndfst = 1, nbndfst
+              jbnd = ibndmin - 1 + jbndfst
+              !
+              IF (etf(jbnd, ikq) < cdfpt_min) CYCLE
+              IF (etf(jbnd, ikq) > cdfpt_max) CYCLE
+              !
+              g_dfpt = czero
+              g_cdfpt = czero
+              IF (lxdfpt) g_xdfpt = czero
+              !
+              DO icart = 1, nmodes
+                DO imode = 1, nmodes
+                  g_dfpt(icart) = g_dfpt(icart) &
+                    + epf17(jbndfst, ibndfst, imode, ik) * CONJG(ef(icart, imode))
+                  g_cdfpt(icart) = g_cdfpt(icart) &
+                    + epf17c(jbndfst, ibndfst, imode, ik) * CONJG(efc(icart, imode))
+                  IF (lxdfpt) g_xdfpt(icart) = g_xdfpt(icart) &
+                    + epf17x(jbndfst, ibndfst, imode, ik) * CONJG(efx(icart, imode))
+                ENDDO
+              ENDDO
+              !
+              ekk = etf(ibnd, ikk) - efw0
+              ekq = etf(jbnd, ikq) - efw0
+              !
+              IF (degauss > zero) THEN
+                IF (ABS(ekq - ekk) > eps12) THEN
+                  fkk = wgauss(-ekk / degauss, ngauss)
+                  fkq = wgauss(-ekq / degauss, ngauss)
+                  !
+                  chi0 = (fkq - fkk) / (ekq - ekk)
+                ELSE
+                  chi0 = -w0gauss(-ekk / degauss, ngauss) / degauss
+                ENDIF
+              ELSE
+                IF (ekk > zero .NEQV. ekq > zero) THEN
+                  chi0 = -one / ABS(ekq - ekk)
+                ELSE
+                  chi0 = zero
+                END IF
+              ENDIF
+              !
+              SELECT CASE (run)
+              CASE (1)
+                IF (temp_inf <= zero .AND. corr == 1) THEN
+                  chi0sum = chi0sum + chi0
+                  !
+                  enum0 = enum0 + SUM(ABS(g_dfpt - g_cdfpt))
+                  deno0 = deno0 + SUM(ABS(g_dfpt * chi0))
+                ENDIF
+                !
+              CASE (2)
+                DO icart = 1, nmodes
+                  DO jcart = 1, nmodes
+                    g2pf(jcart, icart) = (CONJG(g_cdfpt(jcart)) * g_dfpt(icart) &
+                      + CONJG(g_dfpt(jcart)) * g_cdfpt(icart)) / two
+                    g2ff(jcart, icart) = CONJG(g_dfpt(jcart)) * g_dfpt(icart)
+                  ENDDO
+                ENDDO
+                !
+                IF (geff) CALL effective(g2pf)
+                !
+                IF (unscreen_fine) THEN
+                  pipf0 = pipf0 + g2pf * chi0
+                  piff0 = piff0 + g2ff * chi0
+                ELSEIF (temp_inf > zero) THEN
+                  ekk = etf(ibnd, ikk) - efw_inf
+                  ekq = etf(jbnd, ikq) - efw_inf
+                  !
+                  IF (ABS(ekq - ekk) > eps12) THEN
+                    fkk = wgauss(-ekk / temp_inf, type_inf)
+                    fkq = wgauss(-ekq / temp_inf, type_inf)
+                    !
+                    chi_inf = (fkq - fkk) / (ekq - ekk)
+                  ELSE
+                    chi_inf = -w0gauss(-ekk / temp_inf, type_inf) / temp_inf
+                  ENDIF
+                  !
+                  pipf_inf = pipf_inf + g2pf * chi_inf
+                  piff_inf = piff_inf + g2ff * chi_inf
+                ENDIF
+              END SELECT
+              !
+              IF (lxdfpt) THEN
+                DO icart = 1, nmodes
+                  DO jcart = 1, nmodes
+                    g2pf(jcart, icart) = (CONJG(g_cdfpt(jcart)) * g_xdfpt(icart) &
+                      + CONJG(g_xdfpt(jcart)) * g_cdfpt(icart)) / two
+                    g2ff(jcart, icart) = CONJG(g_xdfpt(jcart)) * g_xdfpt(icart)
+                  ENDDO
+                ENDDO
+                !
+                IF (geff) CALL effective(g2pf)
+                !
+              ENDIF
+              !
+              DO itemp = 1, nstemp
+                ekk = etf(ibnd, ikk) - efw(itemp)
+                ekq = etf(jbnd, ikq) - efw(itemp)
+                !
+                fkk = wgauss(-ekk / gtemp(itemp), types(itemp))
+                fkq = wgauss(-ekq / gtemp(itemp), types(itemp))
+                !
+                IF (ABS(ekq - ekk) > eps12) THEN
+                  chi = (fkq - fkk) / (ekq - ekk)
+                ELSE
+                  chi = -w0gauss(-ekk / gtemp(itemp), types(itemp)) / gtemp(itemp)
+                ENDIF
+                !
+                SELECT CASE (run)
+                CASE (1)
+                  IF (temp_inf <= zero .AND. corr /= 0) THEN
+                    IF (corr == 1) THEN
+                      chisum(itemp) = chisum(itemp) + chi
+                    ELSEIF (corr > 1 .OR. corr == -ibnd .AND. corr == -jbnd) THEN
+                      enum(:, itemp) = enum(:, itemp) + abs(chi * g_cdfpt)
+                      deno(:, itemp) = deno(:, itemp) + abs(chi * (g_cdfpt - g_dfpt) &
+                        + chi0 * g_dfpt)
+                    ENDIF
+                  ENDIF
+                  !
+                CASE (2)
+                  IF (temp_inf <= zero .AND. &
+                      (corr > 0 .OR. corr == -ibnd .AND. corr == -jbnd)) THEN
+                    IF (corr == 1) THEN
+                      g_screen = g_dfpt * (chi0sum * u_crpa - one) &
+                        / (chisum(itemp) * u_crpa - one)
+                    ELSE
+                      g_screen = g_cdfpt + enum(:, itemp) / deno(:, itemp) &
+                        * (g_dfpt - g_cdfpt)
+                    ENDIF
+                    !
+                    DO icart = 1, nmodes
+                      DO jcart = 1, nmodes
+                        g2pf(jcart, icart) = (CONJG(g_cdfpt(jcart)) * g_screen(icart) &
+                          + CONJG(g_screen(jcart)) * g_cdfpt(icart)) / two
+                      ENDDO
+                    ENDDO
+                    !
+                    IF (geff) CALL effective(g2pf)
+                  ENDIF
+                  !
+                  pipf(:, :, itemp) = pipf(:, :, itemp) + g2pf * chi
+                  piff(:, :, itemp) = piff(:, :, itemp) + g2ff * chi
+                  !
+                  IF (specfun_ph) THEN
+                    DO iw = 1, nw_specfun
+                      cchi = (fkk - fkq) / (ekk - ekq + ww(iw) + ceta)
+                      !
+                      pipfw(:, :, iw, itemp) = pipfw(:, :, iw, itemp) + g2pf * cchi
+                      piffw(:, :, iw, itemp) = piffw(:, :, iw, itemp) + g2ff * cchi
+                    ENDDO
+                  ENDIF
+                END SELECT
+              ENDDO
+            ENDDO
+          ENDDO
+        ENDDO
+      END SUBROUTINE bubble
+      !
+      SUBROUTINE effective(g2)
+        COMPLEX(KIND = DP), INTENT(INOUT) :: g2(nmodes, nmodes)
+        !
+        REAL(KIND = DP) :: v(nmodes)
+        COMPLEX(KIND = DP) :: e(nmodes, nmodes)
+        !
+        CALL cdiagh2(nmodes, g2, nmodes, v, e)
+        !
+        v(1:nmodes - 1) = zero
+        !
+        g2(:, :) = czero
+        !
+        DO icart = 1, nmodes
+          DO jcart = 1, nmodes
+            DO imode = 1, nmodes
+              g2(jcart, icart) = g2(jcart, icart) &
+                + e(jcart, imode) * v(imode) * CONJG(e(icart, imode))
+            ENDDO
+          ENDDO
+        ENDDO
+      END SUBROUTINE effective
+      !
+      SUBROUTINE spectrum(d, w, u)
+        COMPLEX(KIND = DP), INTENT(IN) :: d(nmodes, nmodes)
+        REAL(KIND = DP), INTENT(OUT) :: w(nmodes)
+        COMPLEX(KIND = DP), INTENT(OUT) :: u(nmodes, nmodes)
+        !
+        REAL(KIND = DP) :: w2(nmodes)
+        COMPLEX(KIND = DP) :: e(nmodes, nmodes)
+        !
+        CALL cdiagh2(nmodes, d, nmodes, w2, e)
+        w = SIGN(DSQRT(ABS(w2)), w2)
+        !
+        DO icart = 1, nmodes
+          u(icart, :) = e(icart, :) / sqm(icart)
+        ENDDO
+      END SUBROUTINE spectrum
+      !
+      SUBROUTINE specfun(d, w, a)
+        COMPLEX(KIND = DP), INTENT(INOUT) :: d(nmodes, nmodes)
+        REAL(KIND = DP), INTENT(IN) :: w
+        REAL(KIND = DP), INTENT(OUT) :: a
+        !
+        DO icart = 1, nmodes
+          d(icart, icart) = d(icart, icart) - (w + cdelta) ** 2
+        ENDDO
+        !
+        CALL invmat(nmodes, d)
+        !
+        a = zero
+        !
+        DO imode = 1, nmodes
+          a = a + two * w / pi * AIMAG(d(imode, imode))
+        ENDDO
+        !
+      END SUBROUTINE specfun
+      !
+      !---------------------------------------------------------------------
+    END SUBROUTINE renorm_phon_q
+    !-----------------------------------------------------------------------
+    !
+    !-----------------------------------------------------------------------
     SUBROUTINE selfen_pl_q(iqq, iq, totq, first_cycle)
     !-----------------------------------------------------------------------
     !!
diff --git a/EPW/src/stop_epw.f90 b/EPW/src/stop_epw.f90
index cb74df2cc..9d9f9bd63 100644
--- a/EPW/src/stop_epw.f90
+++ b/EPW/src/stop_epw.f90
@@ -20,7 +20,7 @@
   USE mp_global, ONLY : inter_pool_comm, mp_global_end
   USE io_global, ONLY : stdout
   USE printing,  ONLY : print_clock_epw
-  USE epwcom,    ONLY : eliashberg, plselfen, specfun_pl, scattering, iterative_bte, lpolar
+  USE epwcom,    ONLY : eliashberg, plselfen, specfun_pl, scattering, iterative_bte, lpolar, lpolarc, lpolarx
   USE elph2,     ONLY : adapt_smearing
   USE io_var,    ONLY : epwbib
   USE mp_world,  ONLY : mpime
@@ -84,7 +84,7 @@
     ENDIF         
     ! 
     ! Polar analytic interpolation
-    IF (lpolar) THEN
+    IF (lpolar .OR. lpolarc .OR. lpolarx) THEN
       WRITE(epwbib, '(a)') "                                                                                         "
       WRITE(epwbib, '(a)') " % Since you used the [lpolar] input, please consider also citing                        "
       WRITE(epwbib, '(a)') " @Article{Verdi2015,                                                                     "
diff --git a/EPW/src/utilities.f90 b/EPW/src/utilities.f90
index d691846c8..a5b351283 100644
--- a/EPW/src/utilities.f90
+++ b/EPW/src/utilities.f90
@@ -996,7 +996,7 @@
     USE kinds,         ONLY : DP
     USE io_global,     ONLY : stdout
     USE elph2,         ONLY : etf, ibndmin, ibndmax, nkqf
-    USE epwcom,        ONLY : fsthick, nbndsub
+    USE epwcom,        ONLY : fsthick, nbndsub, lcdfpt, cdfpt_min, cdfpt_max
     USE pwcom,         ONLY : ef
     USE mp,            ONLY : mp_max, mp_min
     USE mp_global,     ONLY : inter_pool_comm
@@ -1017,6 +1017,10 @@
     !! Maximum eigenvalue
     REAL(KIND = DP) :: tmp
     !
+    IF (lcdfpt) THEN
+      fsthick = MAX(ABS(cdfpt_min - ef), ABS(cdfpt_max - ef))
+      WRITE(stdout,'(/31x,a,f9.3,a)') 'fsthick = ', fsthick * ryd2ev, ' eV'
+    ENDIF
     !
     ibndmin = 100000
     ibndmax = 0
diff --git a/EPW/src/wan2bloch.f90 b/EPW/src/wan2bloch.f90
index baf8b319b..45f3f7696 100644
--- a/EPW/src/wan2bloch.f90
+++ b/EPW/src/wan2bloch.f90
@@ -285,7 +285,7 @@
     !--------------------------------------------------------------------------
     !
     !--------------------------------------------------------------------------
-    SUBROUTINE dynwan2bloch(nmodes, nrr_q, irvec_q, ndegen_q, xxq, cuf, eig)
+    SUBROUTINE dynwan2bloch(rdw, nmodes, nrr_q, irvec_q, ndegen_q, xxq, cuf, eig, lpolar, qrpl, epsi, zstar, Qmat)
     !--------------------------------------------------------------------------
     !!
     !! From the Hamiltonian in Wannier representation, find the corresponding
@@ -300,8 +300,7 @@
     USE kinds,         ONLY : DP
     USE cell_base,     ONLY : at, bg
     USE ions_base,     ONLY : amass, tau, nat, ityp
-    USE elph2,         ONLY : rdw, epsi, zstar, qrpl
-    USE epwcom,        ONLY : lpolar, lphase, use_ws, nqc1, nqc2, nqc3
+    USE epwcom,        ONLY : lphase, use_ws, nqc1, nqc2, nqc3
     USE constants_epw, ONLY : twopi, ci, czero, zero, one, eps12
     USE rigid,         ONLY : cdiagh2
     USE low_lvl,       ONLY : utility_zdotu
@@ -309,6 +308,8 @@
     !
     IMPLICIT NONE
     !
+    COMPLEX(KIND = DP), INTENT(in) :: rdw(nmodes, nmodes, nrr_q)
+    !! dynamical matrix in wannier basis (real)
     INTEGER, INTENT(in) :: nmodes
     !! number of modes (possibly of the optimal subspace)
     INTEGER, INTENT(in) :: nrr_q
@@ -323,6 +324,16 @@
     !! interpolated dynamical matrix eigenvalues for this kpoint
     COMPLEX(KIND = DP), INTENT(out) :: cuf(nmodes, nmodes)
     !! Rotation matrix, fine mesh
+    LOGICAL, INTENT(in) :: lpolar
+    !! if .TRUE. enable the correct Wannier interpolation in the case of polar material
+    LOGICAL, INTENT(in) :: qrpl
+    !! If true use quadrupole during interpolation
+    REAL(KIND = DP), INTENT(in) :: epsi(3, 3)
+    !! dielectric constant tensor
+    REAL(KIND = DP), INTENT(inout) :: zstar(3, 3, nat)
+    !! effective charges tensor
+    REAL(KIND = DP), INTENT(in) :: Qmat(nat, 3, 3, 3)
+    !! Quadrupole tensor
     !
     ! Local variables
     INTEGER :: imode
@@ -396,7 +407,7 @@
     !  add the long-range term to D(q)
     IF (lpolar .OR. qrpl) THEN
       ! xq has to be in 2pi/a
-      CALL rgd_blk(nqc1, nqc2, nqc3, nat, chf, xq, tau, epsi, zstar, +1.d0)
+      CALL rgd_blk(nqc1, nqc2, nqc3, nat, chf, xq, tau, lpolar, epsi, zstar, Qmat, +1.d0)
       !
     ENDIF
     !
@@ -466,7 +477,7 @@
     !--------------------------------------------------------------------------
     !
     !--------------------------------------------------------------------------
-    SUBROUTINE dynifc2blochf(nmodes, rws, nrws, xxq, cuf, eig)
+    SUBROUTINE dynifc2blochf(ifc, nmodes, rws, nrws, xxq, cuf, eig, lpolar, qrpl, epsi, zstar, Qmat)
     !--------------------------------------------------------------------------
     !!
     !!  From the IFCs in the format of q2r, find the corresponding
@@ -476,8 +487,8 @@
     USE kinds,     ONLY : DP
     USE cell_base, ONLY : at, bg
     USE ions_base, ONLY : amass, tau, nat, ityp
-    USE elph2,     ONLY : ifc, epsi, zstar, wscache, qrpl
-    USE epwcom,    ONLY : lpolar, nqc1, nqc2, nqc3, lphase
+    USE elph2,     ONLY : wscache
+    USE epwcom,    ONLY : nqc1, nqc2, nqc3, lphase
     USE io_global, ONLY : stdout
     USE rigid_epw, ONLY : rgd_blk
     USE low_lvl,       ONLY : utility_zdotu
@@ -485,6 +496,8 @@
     !
     IMPLICIT NONE
     !
+    REAL(KIND = DP), INTENT(in) :: ifc(nqc1, nqc2, nqc3, 3, 3, nat, nat)
+    !! Interatomic force constant in real space
     INTEGER, INTENT(in) :: nmodes
     !! number of modes
     INTEGER, INTENT(in) :: nrws
@@ -497,6 +510,16 @@
     !! interpolated phonon eigenvalues for this qpoint
     COMPLEX(KIND = DP), INTENT(out) :: cuf(nmodes, nmodes)
     !! Rotation matrix, fine mesh
+    LOGICAL, INTENT(in) :: lpolar
+    !! if .TRUE. enable the correct Wannier interpolation in the case of polar material
+    LOGICAL, INTENT(in) :: qrpl
+    !! If true use quadrupole during interpolation
+    REAL(KIND = DP), INTENT(in) :: epsi(3, 3)
+    !! dielectric constant tensor
+    REAL(KIND = DP), INTENT(inout) :: zstar(3, 3, nat)
+    !! effective charges tensor
+    REAL(KIND = DP), INTENT(in) :: Qmat(nat, 3, 3, 3)
+    !! Quadrupole tensor
     !
     ! Local variables
     LOGICAL, SAVE :: first = .TRUE.
@@ -653,7 +676,7 @@
     !
     IF (lpolar .OR. qrpl) THEN
       ! xq has to be in 2pi/a
-      CALL rgd_blk(nqc1, nqc2, nqc3, nat, chf, xq, tau, epsi, zstar, +1.d0)
+      CALL rgd_blk(nqc1, nqc2, nqc3, nat, chf, xq, tau, lpolar, epsi, zstar, Qmat, +1.d0)
       !
     ENDIF
     !
@@ -718,7 +741,7 @@
     !--------------------------------------------------------------------------
     !
     !--------------------------------------------------------------------------
-    SUBROUTINE dynifc2blochc(nmodes, rws, nrws, xxq, chf)
+    SUBROUTINE dynifc2blochc(nmodes, rws, nrws, xxq, chf, lpolar, qrpl, epsi, zstar, Qmat)
     !--------------------------------------------------------------------------
     !!
     !! From the IFCs in the format of q2r, find the corresponding
@@ -728,8 +751,8 @@
     USE kinds,     ONLY : DP
     USE cell_base, ONLY : at, bg
     USE ions_base, ONLY : tau, nat
-    USE elph2,     ONLY : ifc, epsi, zstar, wscache, qrpl
-    USE epwcom,    ONLY : lpolar, nqc1, nqc2, nqc3
+    USE elph2,     ONLY : ifc, wscache
+    USE epwcom,    ONLY : nqc1, nqc2, nqc3
     USE constants_epw, ONLY : twopi, czero, zero, eps8
     USE io_global, ONLY : stdout
     USE rigid_epw, ONLY : rgd_blk
@@ -746,6 +769,16 @@
     !! Crystal q-point coordinates for the interpolation
     COMPLEX(KIND = DP), INTENT(out) :: chf(nmodes, nmodes)
     !! dyn mat (not divided by the masses)
+    LOGICAL, INTENT(in) :: lpolar
+    !! if .TRUE. enable the correct Wannier interpolation in the case of polar material
+    LOGICAL, INTENT(in) :: qrpl
+    !! If true use quadrupole during interpolation
+    REAL(KIND = DP), INTENT(in) :: epsi(3, 3)
+    !! dielectric constant tensor
+    REAL(KIND = DP), INTENT(inout) :: zstar(3, 3, nat)
+    !! effective charges tensor
+    REAL(KIND = DP), INTENT(in) :: Qmat(nat, 3, 3, 3)
+    !! Quadrupole tensor
     !
     ! Local variables
     LOGICAL, SAVE :: first = .TRUE.
@@ -863,7 +896,7 @@
     !
     IF (lpolar .OR. qrpl) THEN
       ! xq has to be in 2pi/a
-      CALL rgd_blk(nqc1, nqc2, nqc3, nat, chf, xq, tau, epsi, zstar, +1.d0)
+      CALL rgd_blk(nqc1, nqc2, nqc3, nat, chf, xq, tau, lpolar, epsi, zstar, Qmat, +1.d0)
       !
     ENDIF
     !
@@ -1334,7 +1367,7 @@
     !! Samuel Ponce & Francesco Macheda
     !!
     USE kinds,         ONLY : DP
-    USE elph2,         ONLY : rdw, epsi, zstar, wscache, ifc
+    USE elph2,         ONLY : rdw, epsi, zstar, Qmat, wscache, ifc
     USE cell_base,     ONLY : at, alat, bg
     USE epwcom,        ONLY : use_ws, lpolar, lifc, nqc1, nqc2, nqc3
     USE constants_epw, ONLY : twopi, ci, czero, cone, zero, eps4, bohr2ang, one, eps8
@@ -1584,7 +1617,7 @@
     ! add the long-range term to D(q)
     IF (lpolar) THEN
       ! xq has to be in 2pi/a
-      CALL rgd_blk_der(nqc1, nqc2, nqc3, nat, chf_a, xq, tau, epsi, zstar, +1.d0)
+      CALL rgd_blk_der(nqc1, nqc2, nqc3, nat, chf_a, xq, tau, epsi, zstar, Qmat, +1.d0)
     ENDIF
     !
     !----------------------------------------------------------
@@ -1711,7 +1744,8 @@
     !--------------------------------------------------------------------------
     !
     !---------------------------------------------------------------------------
-    SUBROUTINE ephwan2blochp(nmodes, xxq, irvec_g, ndegen_g, nrr_g, cuf, epmatf, nbnd, nrr_k, dims, nat)
+    SUBROUTINE ephwan2blochp(epmatwp, iunepmatwp, iunepmatwp2, nmodes, xxq, &
+      irvec_g, ndegen_g, nrr_g, cuf, epmatf, nbnd, nrr_k, dims, nat)
     !---------------------------------------------------------------------------
     !!
     !! Even though this is for phonons, we use the same notations
@@ -1719,9 +1753,7 @@
     !!
     USE kinds,            ONLY : DP
     USE epwcom,           ONLY : etf_mem, use_ws
-    USE elph2,            ONLY : epmatwp
     USE constants_epw,    ONLY : twopi, ci, czero, cone
-    USE io_var,           ONLY : iunepmatwp, iunepmatwp2
     USE mp,               ONLY : mp_sum, mp_bcast
     USE mp_world,         ONLY : world_comm, mpime
     USE io_global,        ONLY : ionode_id
@@ -1734,6 +1766,12 @@
     !
     IMPLICIT NONE
     !
+    COMPLEX(KIND = DP), INTENT(in) :: epmatwp(nbnd, nbnd, nrr_k, nmodes, nrr_g)
+    !! e-p matrix  in wannier basis - electrons and phonons
+    INTEGER, INTENT(in) :: iunepmatwp
+    !! The unit with the e-ph matrix in Wannier-Wannier representation
+    INTEGER, INTENT(in) :: iunepmatwp2
+    !! Opening the epmatwp file
     INTEGER, INTENT(in) :: nmodes
     !! Total number of modes
     INTEGER, INTENT(in) :: nrr_g
@@ -1762,8 +1800,6 @@
     !! Real space WS index
     INTEGER :: iw
     !! Wannier function index
-    INTEGER :: iw2
-    !! Wannier function index
     INTEGER :: irn
     !! Combined WS and atom index
     INTEGER :: ir_start
@@ -1870,8 +1906,8 @@
           na = MOD(irn - 1, nat) + 1
           !
           DO iw = 1, dims
-            CALL ZAXPY(nrr_k * 3, cfac(iw, na, ir), epmatwp(iw, iw2, :, 3 * (na - 1) + 1:3 * na, ir), 1, &
-                 eptmp(iw, iw2, :, 3 * (na - 1) + 1:3 * na), 1)
+            CALL ZAXPY(nrr_k * 3, cfac(iw, na, ir), epmatwp(iw, :, :, 3 * (na - 1) + 1:3 * na, ir), 1, &
+                 eptmp(iw, :, :, 3 * (na - 1) + 1:3 * na), 1)
           ENDDO
         ENDDO
       ELSE ! use_ws
@@ -2208,7 +2244,7 @@
     !---------------------------------------------------------------------------
     !
     !---------------------------------------------------------------------------
-    SUBROUTINE ephwan2blochp_mem(imode, nmodes, xxq, irvec_g, ndegen_g, nrr_g, epmatf, nbnd, nrr_k, dims, nat)
+    SUBROUTINE ephwan2blochp_mem(imode, nmodes, xxq, irvec_g, ndegen_g, nrr_g, epmatf, nbnd, nrr_k, dims, nat, suffix)
     !---------------------------------------------------------------------------
     !!
     !! Even though this is for phonons, I use the same notations
@@ -2245,7 +2281,7 @@
     !! Is equal to the number of atoms if use_ws == .TRUE. or 1 otherwise.
     INTEGER, INTENT(in) :: irvec_g(3, nrr_g)
     !! Coordinates of WS points
-    INTEGER, INTENT(in) :: ndegen_g(nrr_g, nat, dims)
+    INTEGER, INTENT(in) :: ndegen_g(dims, nrr_g, nat)
     !! Number of degeneracy of WS points
     INTEGER, INTENT(in) :: nbnd
     !! Number of bands
@@ -2255,6 +2291,8 @@
     !! Kpoint for the interpolation (WARNING: this must be in crystal coord!)
     COMPLEX(KIND = DP), INTENT(out) :: epmatf(nbnd, nbnd, nrr_k)
     !! e-p matrix in Bloch representation, fine grid
+    CHARACTER(*), INTENT(in) :: suffix
+    !! Extra label for filenames
     !
     ! Local variables
     CHARACTER(LEN = 256) :: filint
@@ -2267,8 +2305,6 @@
     !! Ending ir for this pool
     INTEGER :: iw
     !! Counter on Wannier functions
-    INTEGER :: iw2
-    !! Counter on Wannier functions
     INTEGER :: iunepmatwp2
     !! Return the file unit
     INTEGER :: na
@@ -2289,7 +2325,7 @@
     !
     REAL(KIND = DP) :: rdotk
     !! Exponential for the FT
-    COMPLEX(KIND = DP) :: cfac(nat, nrr_g, dims)
+    COMPLEX(KIND = DP) :: cfac(nrr_g, dims)
     !! Factor for the FT
     COMPLEX(KIND = DP), ALLOCATABLE :: epmatw(:, :, :)
     !! El-ph matrix elements
@@ -2308,22 +2344,23 @@
     CALL para_bounds(ir_start, ir_stop, nrr_g)
     !
 #if defined(__MPI)
-    filint = TRIM(tmp_dir) // TRIM(prefix) // '.epmatwp'
+    filint = TRIM(tmp_dir) // TRIM(prefix) // '.epmatwp' // suffix
     CALL MPI_FILE_OPEN(world_comm, filint, MPI_MODE_RDONLY, MPI_INFO_NULL, iunepmatwp2, ierr)
     IF (ierr /= 0) CALL errore('ephwan2blochp_mem', 'error in MPI_FILE_OPEN', 1)
 #endif
     !
-    cfac(:, :, :) = czero
+    cfac(:, :) = czero
     !
     IF (use_ws) THEN
+      na = (imode - 1) / 3 + 1
+      !
       DO ir = ir_start, ir_stop
         !
         ! note xxq is assumed to be already in cryst coord
         rdotk = twopi * DOT_PRODUCT(xxq, DBLE(irvec_g(:, ir)))
-        na = (imode - 1) / 3 + 1
         DO iw = 1, dims
-          IF (ndegen_g(ir, na, iw) > 0) &
-            cfac(na, ir, iw) = EXP(ci * rdotk) / DBLE(ndegen_g(ir, na, iw))
+          IF (ndegen_g(iw, ir, na) > 0) &
+            cfac(ir, iw) = EXP(ci * rdotk) / DBLE(ndegen_g(iw, ir, na))
         ENDDO
       ENDDO
     ELSE
@@ -2331,7 +2368,7 @@
         !
         ! note xxq is assumed to be already in cryst coord
         rdotk = twopi * DOT_PRODUCT(xxq, DBLE(irvec_g(:, ir)))
-        cfac(1, ir, 1) = EXP(ci * rdotk) / DBLE(ndegen_g(ir, 1, 1))
+        cfac(ir, 1) = EXP(ci * rdotk) / DBLE(ndegen_g(1, ir, 1))
       ENDDO
     ENDIF
     !
@@ -2376,12 +2413,11 @@
 #endif
       !
       IF (use_ws) THEN
-        na = (imode - 1) / 3 + 1
         DO iw = 1, dims
-          CALL ZAXPY(nbnd * nrr_k, cfac(na, ir, iw), epmatw(iw, :, :), 1, epmatf(iw, :, :), 1)
+          CALL ZAXPY(nbnd * nrr_k, cfac(ir, iw), epmatw(iw, :, :), 1, epmatf(iw, :, :), 1)
         ENDDO
       ELSE
-        CALL ZAXPY(nbnd * nbnd * nrr_k, cfac(1, ir, 1), epmatw, 1, epmatf, 1)
+        CALL ZAXPY(nbnd * nbnd * nrr_k, cfac(ir, 1), epmatw, 1, epmatf, 1)
       ENDIF
       !
     ENDDO
diff --git a/EPW/src/wigner.f90 b/EPW/src/wigner.f90
index 17353ba01..d8f9ce6e6 100644
--- a/EPW/src/wigner.f90
+++ b/EPW/src/wigner.f90
@@ -58,6 +58,11 @@
     !!
     !-----------------------------------------------------------------
     USE kinds,     ONLY : DP
+    USE epwcom,    ONLY : epwwrite
+    USE io_files,  ONLY : tmp_dir, prefix
+    USE io_global, ONLY : ionode_id
+    USE io_var,    ONLY : iunwigner
+    USE mp_world,  ONLY : mpime
     !
     IMPLICIT NONE
     !
@@ -103,6 +108,8 @@
     !! Wannier centers used for the creation of electron and el-ph WS cells
     REAL(KIND = DP), INTENT(in) :: tau(3, dims2)
     !! Atomic position in the unit cell.
+    CHARACTER(LEN = 256) :: filint
+    !! File name
     !
     ! Work Variables
     INTEGER :: ir
@@ -187,6 +194,16 @@
       wslen_g(ir)        = wslen_gg(ir)
     ENDDO
     !
+    ! Write information needed to interpret epmatwp file using external software
+    IF (epwwrite .AND. mpime == ionode_id) THEN
+      filint = TRIM(tmp_dir) // TRIM(prefix) // '.wigner'
+      OPEN(iunwigner, FILE = filint, ACTION = 'write', STATUS = 'replace', ACCESS = 'stream')
+      WRITE(iunwigner) dims, dims2
+      WRITE(iunwigner) nrr_k, irvec_k, ndegen_k
+      WRITE(iunwigner) nrr_g, irvec_g, ndegen_g
+      CLOSE(iunwigner)
+    ENDIF
+    !
     !-----------------------------------------------------------------------------
     END SUBROUTINE wigner_seitz_wrap
     !-----------------------------------------------------------------------------
diff --git a/LR_Modules/lrcom.f90 b/LR_Modules/lrcom.f90
index 2dd4bd5a1..0ef169377 100644
--- a/LR_Modules/lrcom.f90
+++ b/LR_Modules/lrcom.f90
@@ -78,6 +78,13 @@ MODULE control_lr
   REAL(DP) :: alpha_mix(100)  ! the mixing parameter
   INTEGER :: niter_ph         ! maximum number of iterations (read from input)
   INTEGER :: nbnd_occx        ! maximun value of nbnd_occ(:)
+
+  ! cDFPT
+  LOGICAL :: lcdfpt ! if .TRUE. perform a constrained DFPT calculation
+  LOGICAL :: bare ! if .TRUE. compute bare phonons and coupling
+  LOGICAL, ALLOCATABLE :: cdfpt_subspace(:, :) ! cDFPT target subspace
+  REAL(DP) :: cdfpt_min, cdfpt_max ! energy window of target subspace
+  INTEGER :: ibndprt ! index of electron band for which to print coupling
   !
 END MODULE control_lr
 !
diff --git a/LR_Modules/orthogonalize.f90 b/LR_Modules/orthogonalize.f90
index 2966a268e..e4400e850 100644
--- a/LR_Modules/orthogonalize.f90
+++ b/LR_Modules/orthogonalize.f90
@@ -40,7 +40,7 @@ SUBROUTINE orthogonalize(dvpsi, evq, ikk, ikq, dpsi, npwq, dpsi_computed)
   USE xc_lib,           ONLY : exx_is_active
   USE control_flags,    ONLY : gamma_only
   USE gvect,            ONLY : gstart
-  USE control_lr,       ONLY : alpha_pv, nbnd_occ
+  USE control_lr,       ONLY : alpha_pv, nbnd_occ, lcdfpt, cdfpt_subspace
   USE dfpt_tetra_mod,   ONLY : dfpt_tetra_beta
   !
   IMPLICIT NONE
@@ -68,7 +68,7 @@ SUBROUTINE orthogonalize(dvpsi, evq, ikk, ikq, dpsi, npwq, dpsi_computed)
   ALLOCATE(ps(nbnd,nbnd))
   ps = (0.0_DP, 0.0_DP)
   !
-  IF (ltetra .OR. lgauss) THEN
+  IF (ltetra .OR. lgauss .OR. lcdfpt) THEN
      !
      !  metallic case
      !
@@ -90,6 +90,15 @@ SUBROUTINE orthogonalize(dvpsi, evq, ikk, ikq, dpsi, npwq, dpsi_computed)
            wg1 = wgauss ((ef-et(ibnd,ikk)) / degauss, ngauss)
            w0g = w0gauss((ef-et(ibnd,ikk)) / degauss, ngauss) / degauss
            DO jbnd = 1, nbnd
+              !
+              IF (lcdfpt) THEN
+                 IF (cdfpt_subspace(ibnd, ikk) .AND. &
+                     cdfpt_subspace(jbnd, ikq)) THEN
+                    ps(jbnd, ibnd) = wg1 * ps(jbnd, ibnd)
+                    CYCLE
+                 ENDIF
+              ENDIF
+              !
               wgp = wgauss ( (ef - et (jbnd, ikq) ) / degauss, ngauss)
               deltae = et (jbnd, ikq) - et (ibnd, ikk)
               theta = wgauss (deltae / degauss, 0)
@@ -110,6 +119,16 @@ SUBROUTINE orthogonalize(dvpsi, evq, ikk, ikq, dpsi, npwq, dpsi_computed)
               !
            ENDDO
            !
+        ELSEIF (lcdfpt) THEN
+           !
+           DO jbnd = nbnd_occ(ikq) + 1, nbnd
+              IF (.NOT. (cdfpt_subspace(ibnd, ikk) .AND. &
+                         cdfpt_subspace(jbnd, ikq))) THEN
+                 ps(jbnd, ibnd) = 0.0_DP
+              ENDIF
+           ENDDO
+           CYCLE
+           !
         ELSE
            !
            wg1 = wg(ibnd,ikk) / wk(ikk)
@@ -185,7 +204,7 @@ SUBROUTINE orthogonalize(dvpsi, evq, ikk, ikq, dpsi, npwq, dpsi_computed)
   !
   ! |dvspi> =  -(|dvpsi> - S|evq><evq|dvpsi>)
   !
-  IF (lgauss .OR. ltetra ) THEN
+  IF (lgauss .OR. ltetra .OR. lcdfpt) THEN
      !
      !  metallic case
      !
diff --git a/PHonon/PH/allocate_phq.f90 b/PHonon/PH/allocate_phq.f90
index cfbc54fe3..78e80bbbf 100644
--- a/PHonon/PH/allocate_phq.f90
+++ b/PHonon/PH/allocate_phq.f90
@@ -42,7 +42,7 @@ subroutine allocate_phq
   USE qpoint,        ONLY : nksq, eigqts, xk_col
   USE eqv,           ONLY : dpsi, evq, vlocq, dmuxc, dvpsi
   USE lr_symm_base,  ONLY : rtau
-  USE control_lr,    ONLY : lgamma
+  USE control_lr,    ONLY : lgamma, lcdfpt, cdfpt_subspace
   USE ldaU,          ONLY : lda_plus_u, Hubbard_lmax, nwfcU
   USE ldaU_ph,       ONLY : dnsbare, dnsorth, dnsbare_all_modes, wfcatomk, &
                             dwfcatomk, sdwfcatomk, wfcatomkpq, dwfcatomkpq,  &
@@ -194,6 +194,9 @@ subroutine allocate_phq
      !
   ENDIF 
 
+  ! cDFPT
+  IF (lcdfpt) ALLOCATE(cdfpt_subspace(nbnd, nks))
+
   RETURN
 
 end subroutine allocate_phq
diff --git a/PHonon/PH/bcast_ph_input.f90 b/PHonon/PH/bcast_ph_input.f90
index 57fa75357..7cf24d4fd 100644
--- a/PHonon/PH/bcast_ph_input.f90
+++ b/PHonon/PH/bcast_ph_input.f90
@@ -17,7 +17,8 @@ subroutine bcast_ph_input ( )
 
   use mp, only: mp_bcast
   use mp_world, only: world_comm
-  USE control_lr, ONLY : lgamma, lrpa
+  USE control_lr, ONLY : lgamma, lrpa, lcdfpt, cdfpt_min, cdfpt_max, bare, &
+                         ibndprt
   USE control_ph, ONLY : start_irr, last_irr, start_q, last_q, nmix_ph, &
                          niter_ph, lnoloc, alpha_mix, tr2_ph, recover, &
                          ldisp, reduce_io, zue, zeu, epsil, trans, &
@@ -83,6 +84,8 @@ subroutine bcast_ph_input ( )
   call mp_bcast (do_long_range, meta_ionode_id, world_comm)
   call mp_bcast (elph_ahc, meta_ionode_id, world_comm)
   call mp_bcast (skip_upperfan, meta_ionode_id, world_comm)
+  call mp_bcast (lcdfpt, meta_ionode_id, world_comm)
+  call mp_bcast (bare, meta_ionode_id, world_comm)
   !
   ! integers
   !
@@ -112,6 +115,7 @@ subroutine bcast_ph_input ( )
   CALL mp_bcast( el_ph_nsigma, meta_ionode_id, world_comm )
   CALL mp_bcast( ahc_nbnd, meta_ionode_id, world_comm )
   CALL mp_bcast( ahc_nbndskip, meta_ionode_id, world_comm )
+  call mp_bcast( ibndprt, meta_ionode_id, world_comm )
   !
   ! real*8
   !
@@ -123,6 +127,8 @@ subroutine bcast_ph_input ( )
   call mp_bcast (max_seconds, meta_ionode_id, world_comm )
   call mp_bcast (dek, meta_ionode_id, world_comm )
   CALL mp_bcast( el_ph_sigma, meta_ionode_id, world_comm )
+  call mp_bcast (cdfpt_min, meta_ionode_id, world_comm)
+  call mp_bcast (cdfpt_max, meta_ionode_id, world_comm)
   !
   ! characters
   !
diff --git a/PHonon/PH/check_initial_status.f90 b/PHonon/PH/check_initial_status.f90
index f44b8d68d..61fd1dbbb 100644
--- a/PHonon/PH/check_initial_status.f90
+++ b/PHonon/PH/check_initial_status.f90
@@ -75,7 +75,7 @@ SUBROUTINE check_initial_status(auxdyn)
   USE disp,            ONLY : nqs, x_q, wq, comp_iq, nq1, nq2, nq3, &
                               done_iq, lgamma_iq
   USE qpoint,          ONLY : xq
-  USE control_lr,      ONLY : lgamma
+  USE control_lr,      ONLY : lgamma, lcdfpt, cdfpt_min, cdfpt_max
   USE output,          ONLY : fildyn, fildvscf
   USE control_ph,      ONLY : ldisp, recover, where_rec, rec_code, &
                               start_q, last_q, current_iq, tmp_dir_ph, &
@@ -87,7 +87,8 @@ SUBROUTINE check_initial_status(auxdyn)
   USE save_ph,         ONLY : tmp_dir_save
   USE units_ph,        ONLY : iudyn
   USE ph_restart,      ONLY : check_directory_phsave, check_available_bands,&
-                              allocate_grid_variables, ph_writefile
+                              allocate_grid_variables, ph_writefile, &
+                              write_cdfpt_subspace
   USE freq_ph,         ONLY : current_iu
   USE io_rho_xml,      ONLY : write_scf
   USE mp_images,       ONLY : nimage, intra_image_comm
@@ -155,6 +156,12 @@ SUBROUTINE check_initial_status(auxdyn)
      !
      CALL ph_writefile('init',0,0,ierr)
      !
+     !   Save the cDFPT subspace on file
+     !
+     IF (ionode .AND. lcdfpt) THEN
+        CALL write_cdfpt_subspace(cdfpt_min, cdfpt_max)
+     ENDIF
+     !
      !   Initialize the representations and write them on file.
      !
      IF (trans .OR. epsil .OR. ldvscf_interpolate) THEN
diff --git a/PHonon/PH/deallocate_phq.f90 b/PHonon/PH/deallocate_phq.f90
index 30238e9c4..b7cab1544 100644
--- a/PHonon/PH/deallocate_phq.f90
+++ b/PHonon/PH/deallocate_phq.f90
@@ -36,7 +36,7 @@ subroutine deallocate_phq
                            vsgga, segni
   USE qpoint,       ONLY : eigqts, ikks, ikqs, nksq, xk_col
   USE eqv,          ONLY : dmuxc, vlocq, dpsi, dvpsi, evq
-  USE control_lr,   ONLY : lgamma, nbnd_occ
+  USE control_lr,   ONLY : lgamma, nbnd_occ, lcdfpt, cdfpt_subspace
   USE ldaU,         ONLY : lda_plus_u
   USE ldaU_ph,      ONLY : dnsbare_all_modes, dnsorth_cart, dnsorth, dnsbare,  &
                            wfcatomk, swfcatomk, dwfcatomk, sdwfcatomk,         &
@@ -194,6 +194,11 @@ subroutine deallocate_phq
      !
   ENDIF
 
+  ! cDFPT
+  IF (lcdfpt) THEN
+    IF (ALLOCATED(cdfpt_subspace)) DEALLOCATE(cdfpt_subspace)
+  ENDIF
+
   RETURN
 
 end subroutine deallocate_phq
diff --git a/PHonon/PH/do_phonon.f90 b/PHonon/PH/do_phonon.f90
index c05807b81..042691eb4 100644
--- a/PHonon/PH/do_phonon.f90
+++ b/PHonon/PH/do_phonon.f90
@@ -127,6 +127,7 @@ SUBROUTINE do_phonon(auxdyn)
            CALL elphsum_wannier(iq)
         ELSEIF( elph_simple ) THEN
            CALL elphsum_simple()
+           CALL elph_print()
         ELSEIF( elph_epa ) THEN
            CALL elphfil_epa(iq)
         ELSEIF( elph_yambo ) THEN
diff --git a/PHonon/PH/elphon.f90 b/PHonon/PH/elphon.f90
index 35f710c56..76af71c38 100644
--- a/PHonon/PH/elphon.f90
+++ b/PHonon/PH/elphon.f90
@@ -349,7 +349,7 @@ SUBROUTINE elphel (irr, npe, imode0, dvscfins)
   USE elph_tetra_mod, ONLY : elph_tetra
   USE eqv,        ONLY : dvpsi, evq
   USE qpoint,     ONLY : nksq, ikks, ikqs, nksqtot
-  USE control_lr, ONLY : lgamma
+  USE control_lr, ONLY : lgamma, ibndprt
   USE fft_helper_subroutines
   USE ldaU,       ONLY : lda_plus_u, Hubbard_lmax
   USE ldaU_ph,    ONLY : dnsscf_all_modes, dnsscf
@@ -1804,3 +1804,35 @@ subroutine lint ( nsym, s, minus_q, at, bg, npk, k1,k2,k3, &
 
   return
 end subroutine lint
+!
+!-----------------------------------------------------------------------
+SUBROUTINE elph_print
+  !---------------------------------------------------------------------
+  !
+  ! This routine prints the electron-phonon matrix elements in Ry/Bohr
+  ! in the Cartesian basis for a selected band (ibndprt) and k = 0.
+  !
+  USE kinds, ONLY : DP
+  USE control_lr, ONLY : ibndprt
+  USE el_phon, ONLY : el_ph_mat
+  USE io_global, ONLY : stdout
+  USE ions_base, ONLY : nat
+  USE modes, ONLY : u
+  !
+  IMPLICIT NONE
+  !
+  INTEGER :: i
+  COMPLEX(dp) :: d
+  !
+  IF (ibndprt == 0) RETURN
+  !
+  WRITE (stdout, '(/, 5X, A, /)') &
+     'Printing the electron-phonon matrix elements in Ry/Bohr'
+  !
+  DO i = 1, 3 * nat
+     d = DOT_PRODUCT(u(i, :), el_ph_mat(ibndprt, ibndprt, 1, :))
+     !
+     WRITE (stdout, '(2F17.10)') REAL(d), AIMAG(d)
+  ENDDO
+  !
+END SUBROUTINE elph_print
diff --git a/PHonon/PH/io_dyn_mat_old.f90 b/PHonon/PH/io_dyn_mat_old.f90
index fe2516b68..9c15abfd3 100644
--- a/PHonon/PH/io_dyn_mat_old.f90
+++ b/PHonon/PH/io_dyn_mat_old.f90
@@ -38,7 +38,7 @@ subroutine write_dyn_on_file (xq, phi, nat, iudyn)
      do nb = 1, nat
         write (iudyn, '(2i5)') na, nb
         do icar = 1, 3
-           write (iudyn, '(3(2(f12.8,1x),2x))') (phi(icar,jcar,na,nb), jcar=1,3)
+           write (iudyn, '(3(2(f14.8,1x),2x))') (phi(icar,jcar,na,nb), jcar=1,3)
         enddo
      enddo
   enddo
diff --git a/PHonon/PH/ph_restart.f90 b/PHonon/PH/ph_restart.f90
index 3f7a67f00..5e7206108 100644
--- a/PHonon/PH/ph_restart.f90
+++ b/PHonon/PH/ph_restart.f90
@@ -30,7 +30,7 @@ MODULE ph_restart
   !
   PUBLIC :: ph_writefile, ph_readfile, allocate_grid_variables, &
        check_directory_phsave, destroy_status_run, check_available_bands, &
-       read_disp_pattern_only
+       read_disp_pattern_only, read_cdfpt_subspace, write_cdfpt_subspace
   !
   INTEGER :: iunpun
   !
@@ -1377,4 +1377,53 @@ MODULE ph_restart
       !
     END SUBROUTINE ph_restart_set_filename
     !
+    !------------------------------------------------------------------------
+    SUBROUTINE write_cdfpt_subspace( cdfpt_min, cdfpt_max )
+      !------------------------------------------------------------------------
+      !
+      !    This subroutine is used to forward the cDFPT subspace to EPW.
+      !
+      REAL(DP), INTENT(in) :: cdfpt_min, cdfpt_max
+      !
+      CHARACTER(LEN=256) :: dirname, filename
+      CHARACTER(LEN=256), EXTERNAL :: trimcheck
+      !
+      dirname = trimcheck ( TRIM( tmp_dir_ph ) // TRIM( prefix ) // '.phsave' )
+      filename = TRIM( dirname ) // 'cdfpt_subspace.xml'
+      !
+      iunpun = xml_openfile( filename )
+      !
+      CALL add_attr( 'version','1.0' )
+      CALL add_attr( 'encoding','UTF-8' )
+      CALL xmlw_writetag ( 'xml', '?' )
+      CALL xmlw_opentag ( 'Root' )
+      !
+      CALL xmlw_writetag( "CDFPT_MIN", cdfpt_min )
+      CALL xmlw_writetag( "CDFPT_MAX", cdfpt_max )
+      !
+      CALL xmlw_closetag
+      CALL xml_closefile
+      !
+    END SUBROUTINE write_cdfpt_subspace
+    !
+    !------------------------------------------------------------------------
+    SUBROUTINE read_cdfpt_subspace( filename, cdfpt_min, cdfpt_max )
+      !------------------------------------------------------------------------
+      !
+      !    This subroutine is used by EPW to read the cDFPT subspace.
+      !
+      CHARACTER(LEN=*), INTENT(in) :: filename
+      REAL(DP), INTENT(OUT) :: cdfpt_min, cdfpt_max
+      !
+      iunpun = xml_openfile( filename )
+      !
+      CALL xmlr_opentag ( 'Root' )
+      !
+      CALL xmlr_readtag( "CDFPT_MIN", cdfpt_min )
+      CALL xmlr_readtag( "CDFPT_MAX", cdfpt_max )
+      !
+      CALL xmlr_closetag
+      CALL xml_closefile
+      !
+    END SUBROUTINE read_cdfpt_subspace
 END MODULE ph_restart
diff --git a/PHonon/PH/phq_readin.f90 b/PHonon/PH/phq_readin.f90
index e9a9a20de..5ce52859e 100644
--- a/PHonon/PH/phq_readin.f90
+++ b/PHonon/PH/phq_readin.f90
@@ -66,7 +66,7 @@ SUBROUTINE phq_readin()
   USE dfile_star,    ONLY : drho_star, dvscf_star
 
   USE qpoint,        ONLY : nksq, xq
-  USE control_lr,    ONLY : lgamma, lrpa
+  USE control_lr,    ONLY : lgamma, lrpa, lcdfpt, cdfpt_min, cdfpt_max, bare, ibndprt
   ! YAMBO >
   USE YAMBO,         ONLY : elph_yambo,dvscf_yambo
   ! YAMBO <
@@ -126,7 +126,7 @@ SUBROUTINE phq_readin()
                        lshift_q, read_dns_bare, d2ns_type, diagonalization, &
                        ldvscf_interpolate, do_long_range, do_charge_neutral, &
                        wpot_dir, ahc_dir, ahc_nbnd, ahc_nbndskip, &
-                       skip_upperfan
+                       skip_upperfan, cdfpt_min, cdfpt_max, bare, ibndprt
 
   ! tr2_ph       : convergence threshold
   ! amass        : atomic masses
@@ -209,6 +209,9 @@ SUBROUTINE phq_readin()
   ! ahc_nbnd: Number of bands where the electron self-energy is to be computed.
   ! ahc_nbndskip: Number of bands to exclude when computing the self-energy.
   ! skip_upperfan: If .true., skip the calculation of upper Fan self-energy.
+  ! cdfpt_min, cdfpt_max: cDFPT target subspace (energy window)
+  ! bare: If .true., compute bare phonons and couplings.
+  ! ibndprt: Index of electron band for which to print coupling
   !
   ! Note: meta_ionode is a single processor that reads the input
   !       (ionode is also a single processor but per image)
@@ -305,6 +308,10 @@ SUBROUTINE phq_readin()
   k1       = 0
   k2       = 0
   k3       = 0
+  cdfpt_min = +1.D10
+  cdfpt_max = -1.D10
+  bare = .FALSE.
+  ibndprt = 0
   !
   ! dvscf_interpolate
   ldvscf_interpolate = .FALSE.
@@ -405,7 +412,7 @@ SUBROUTINE phq_readin()
   ENDDO
   IF (niter_ph.LT.1.OR.niter_ph.GT.maxter) CALL errore ('phq_readin', &
        ' Wrong niter_ph ', 1)
-  IF (nmix_ph.LT.1.OR.nmix_ph.GT.5) CALL errore ('phq_readin', ' Wrong &
+  IF (nmix_ph.LT.1.OR.nmix_ph.GT.100) CALL errore ('phq_readin', ' Wrong &
        &nmix_ph ', 1)
   IF (iverbosity.NE.0.AND.iverbosity.NE.1) CALL errore ('phq_readin', &
        &' Wrong  iverbosity ', 1)
@@ -647,6 +654,9 @@ SUBROUTINE phq_readin()
      fiu=0.0_DP
   END IF
   !
+  ! cDFPT
+  !
+  lcdfpt = cdfpt_min <= cdfpt_max
   !
   !   Here we finished the reading of the input file.
   !   Now allocate space for pwscf variables, read and check them.
diff --git a/PHonon/PH/phq_setup.f90 b/PHonon/PH/phq_setup.f90
index 559638b67..e484e6516 100644
--- a/PHonon/PH/phq_setup.f90
+++ b/PHonon/PH/phq_setup.f90
@@ -97,7 +97,7 @@ subroutine phq_setup
   USE lr_symm_base,  ONLY : gi, gimq, irotmq, minus_q, invsymq, nsymq, rtau
   USE qpoint,        ONLY : xq, xk_col
   USE nc_mag_aux,    ONLY : deeq_nc_save
-  USE control_lr,    ONLY : lgamma
+  USE control_lr,    ONLY : lgamma, lcdfpt, cdfpt_subspace, cdfpt_min, cdfpt_max
   USE ldaU,          ONLY : lda_plus_u, Hubbard_U, Hubbard_J0
   USE ldaU_ph,       ONLY : effU
   USE constants,     ONLY : rytoev
@@ -460,6 +460,10 @@ subroutine phq_setup
   !
   CALL stop_clock ('phq_setup')
   !
+  ! cDFPT
+  !
+  IF (lcdfpt) cdfpt_subspace = cdfpt_min / rytoev <= et .AND. et <= cdfpt_max / rytoev
+  !
   RETURN
   !
 END SUBROUTINE phq_setup
diff --git a/PHonon/PH/prepare_q.f90 b/PHonon/PH/prepare_q.f90
index 12c739998..908b873ac 100644
--- a/PHonon/PH/prepare_q.f90
+++ b/PHonon/PH/prepare_q.f90
@@ -41,7 +41,7 @@ SUBROUTINE prepare_q(auxdyn, do_band, do_iq, setup_pw, iq)
   USE dfpt_tetra_mod,  ONLY : dfpt_tetra_linit
 
   USE qpoint,          ONLY : xq
-  USE control_lr,      ONLY : lgamma
+  USE control_lr,      ONLY : lgamma, lcdfpt, bare
   USE spin_orb,        ONLY : domag
   USE noncollin_module, ONLY : noncolin
   ! YAMBO >
@@ -137,7 +137,7 @@ SUBROUTINE prepare_q(auxdyn, do_band, do_iq, setup_pw, iq)
      !
      IF ( lgamma ) THEN
         !
-        IF ( .NOT. (lgauss .OR. ltetra)) THEN
+        IF (.NOT. (lgauss .OR. ltetra) .OR. lcdfpt .OR. bare) THEN
            !
            ! ... in the case of an insulator at q=0 one has to calculate
            ! ... the dielectric constant and the Born eff. charges
diff --git a/PHonon/PH/solve_e.f90 b/PHonon/PH/solve_e.f90
index d22fc071a..645a11b30 100644
--- a/PHonon/PH/solve_e.f90
+++ b/PHonon/PH/solve_e.f90
@@ -60,7 +60,7 @@ subroutine solve_e
   USE lrus,                  ONLY : int3_paw
   USE qpoint,                ONLY : nksq, ikks, ikqs
   USE eqv,                   ONLY : dpsi, dvpsi
-  USE control_lr,            ONLY : nbnd_occ, lgamma
+  USE control_lr,            ONLY : nbnd_occ, lgamma, lcdfpt, bare
   USE dv_of_drho_lr
   USE fft_helper_subroutines
   USE fft_interfaces,        ONLY : fft_interpolate
@@ -155,8 +155,8 @@ subroutine solve_e
   !
   ! if q=0 for a metal: allocate and compute local DOS at Ef
   !
-  if ( (lgauss .or. ltetra) .or..not.lgamma) call errore ('solve_e', &
-       'called in the wrong case', 1)
+  if ((lgauss .or. ltetra) .and. .not. (lcdfpt .or. bare) .or. .not. lgamma) &
+     CALL errore('solve_e', 'called in the wrong case', 1)
   !
   !   The outside loop is over the iterations
   !
@@ -262,8 +262,10 @@ subroutine solve_e
 
            conv_root = .true.
 
-           call cgsolve_all (ch_psi_all,cg_psi,et(1,ikk),dvpsi,dpsi, &
-              h_diag,npwx,npw,thresh,ik,lter,conv_root,anorm,nbnd_occ(ikk),npol)
+           IF (.NOT. bare) THEN
+              call cgsolve_all (ch_psi_all,cg_psi,et(1,ikk),dvpsi,dpsi, &
+                 h_diag,npwx,npw,thresh,ik,lter,conv_root,anorm,nbnd_occ(ikk),npol)
+           ENDIF
 
            ltaver = ltaver + lter
            lintercall = lintercall + 1
diff --git a/PHonon/PH/solve_linter.f90 b/PHonon/PH/solve_linter.f90
index fed13a888..bde4a61c0 100644
--- a/PHonon/PH/solve_linter.f90
+++ b/PHonon/PH/solve_linter.f90
@@ -79,7 +79,7 @@ SUBROUTINE solve_linter (irr, imode0, npe, drhoscf)
   USE eqv,                  ONLY : dvpsi, dpsi, evq
   USE qpoint,               ONLY : xq, nksq, ikks, ikqs
   USE qpoint_aux,           ONLY : ikmks, ikmkmqs, becpt, alphapt
-  USE control_lr,           ONLY : nbnd_occ, lgamma
+  USE control_lr,           ONLY : nbnd_occ, lgamma, bare
   USE dv_of_drho_lr,        ONLY : dv_of_drho
   USE fft_helper_subroutines
   USE fft_interfaces,       ONLY : fft_interpolate
@@ -421,9 +421,11 @@ SUBROUTINE solve_linter (irr, imode0, npe, drhoscf)
               ENDIF
               conv_root = .true.
               
-              call cgsolve_all (ch_psi_all, cg_psi, et(1,ikmk), dvpsi, dpsi, &
-                   h_diag, npwx, npwq, thresh, ik, lter, conv_root, &
-                   anorm, nbnd_occ(ikk), npol )
+              IF (.NOT. bare) THEN
+                 call cgsolve_all (ch_psi_all, cg_psi, et(1,ikmk), dvpsi, dpsi, &
+                      h_diag, npwx, npwq, thresh, ik, lter, conv_root, &
+                      anorm, nbnd_occ(ikk), npol )
+              ENDIF
 
               IF (isolv==2) THEN
                  vrs(:,2:4)=-vrs(:,2:4)


==> anc/requirements.txt <==
numpy==1.26.0
scipy==1.11.2
elphmod==0.21
storylines==0.12

